What Must Replay Preserve? Separating Correctable Bias from Class Correspondence

Class-incremental learning must recognize all classes seen so far without task labels. Logit replay methods such as DER and DER++ mitigate forgetting by matching the model's past predictions on stored examples. Deleting this matching reveals its benefit, but the resulting accuracy cost cannot show whether the stored scores themselves are needed, or whether the cost survives correction of the classifier's bias toward recent classes. We propose a diagnostic framework that treats a cached prediction as temporally heterogeneous supervision: it separates classes known when an example was stored from classes learned afterward, edits each group, and evaluates every model before and after a task-level offset that leaves within-task predictions unchanged. On CIFAR-100 with DER++, suitable fixed constants replace the unrefreshed stored scores of later-learned classes within an equivalence margin of 1 percentage point, and the offset reduces the cost of deleting their matching from 14.9 to 1.8 points. Reassigning the non-gold scores of classes known at storage, which preserves their values and each task's target probability, costs 4.3 points before and 4.0 after the offset, and a parallel cost persists in image distillation. In the tested fixed-head setting, the large cost of deleting later-class matching is thus mostly correctable by this offset, whereas the smaller cost of disrupting class correspondence persists. Code and data are available at anonymous.4open.science/r/replay-preserve-E22B.

==> anc/README.txt <==
Supplementary material for What Must Replay Preserve? Separating Correctable Bias from Class Correspondence.

The supplementary_material.zip archive is the unchanged final supplementary release dated 2026-09-26. It includes training code, cohort configurations, per-seed final evaluation records, and CPU reproduction scripts. Its README.md describes usage and dependency versions. Checkpoints and saved logits are excluded.

SHA-256: eddb1c742d76d6002554ae8c61ec0b6669028b1f9e3291e51b9f846187534512

The archive retains its original anonymous-submission wording. Paper author information is provided in the article itself. Third-party code retains its original notices; the paper license does not replace third-party code licenses.


==> anc/supplementary_material/MANIFEST.sha256 <==
dd516b724e400c878cedd2a77a6d1e62e3317570407cd9da99d1a4865b1ef6ea  README.md
56a8ee1ff089940c76322ff845decf1a7b8ee75bae317fdb72b99da95645f76c  SANITIZED_FILES.tsv
2d14391502b49dc601a35141ea832e7239acb590a2099a3ba55345e98e32eb41  analysis/build_v77_snapshot.py
cb8ec1db4e72e95aee5aa2919d132c00373c2ea429852853e663592a2404e614  analysis/build_v8_snapshot.py
5f81d13d827e3299faf560696bda7813b973c23de7c6c54a4381b22058376e44  analysis/fig1_record/fig1_fwd2.py
3508b1b7c654bcb20c6723534a327eb41929847892ff2a85354a3dff25090e99  analysis/fig1_record/fig1_pop.py
77951a6eab22a5dfed7fdf9044d4d89c43ee40c69372121d4977d1a0f0404846  analysis/fig1_record/fig1_scan.py
e1b57e676a44d03b2e7d0a96a82e56f93cfec5c7a342e063b59f6d004769a5b3  analysis/score_hbrep.py
c6be4c2143a375e436ac70f0b4aa7d883ea883e82a4cbd174a3c3c1964b7f5d1  analysis/score_xdnref.py
daa3e21b253fa377f1dfbbd3bc7285df68c3ab0f0136f1fafc1ac57bc20817cf  analysis/v9/A0/a0_ladder.py
620d2d87fb61e6776b6baf0df967fc4c3560edc5b3cd8d177803a3ff00e2e91a  analysis/v9/A0/a0_merge.py
799abd45a118ab5100931437ab16673cc3b02ddbe451aae67ce6573e4d67201e  analysis/v9/A0/a0_pairs.py
23a7c6ddd7bf61c1bdaf7f77699e49b65439126678acb665040e2457fa8e3a75  analysis/v9/A0H/a0h_cal.py
8d43c0b8cb847e21708173e8d344721a8fb6e6cf39779fc291a2404fa15455eb  analysis/v9/A0H/a0h_merge.py
6c2c8b071cc31839cba79117555f800d5626a48728c60a20f50b25d591da4bc4  analysis/v9/A0H/b4c_blockcal.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/A0H/kd_b2_bias.py
89e6345709f998053a0e6f879ecb5c89c2f314be7dd60312dc1a97143e7b5847  analysis/v9/B32/b32_blockcal.py
3cf5ae8b1a05562d51611b9a5db21e25eec0db070a40d4b1008bd399f967a6b0  analysis/v9/B32/b32_extract.py
0c09be3ba1184226d4a392683690746bec6b18a4358fb97409ed37beeae79ead  analysis/v9/B32/b32_primary.py
b6c68e13c98444cb7e044134a225c32b6db2b3393ff33c6578dc050ae4373e26  analysis/v9/B32/cal/b32cal_merge.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/B32/kd_b2_bias.py
bff7919ab93b3752a29f9beb118e59107d3de72fb7fff6f9a0a18a7486edf3c4  analysis/v9/B32/test_b32_contract.py
587e9e28d1740f7b40eeae76f34886fc3f8ac67fa9c1d59b694a3f5f5a4bb070  analysis/v9/B32/test_b32_v2.py
e9754bf7f96ed061351faa97344e0e2028ebdb9f196c76f086bfd2098ef9fc05  analysis/v9/B32/test_b32_v3.py
34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb  analysis/v9/B32/test_b32_v4.py
1fdd138fc7ae80f490ead5c0e79d6288a13ecd34d47ce88a8bdf57fd70886858  analysis/v9/B32/validate_parser_v3.py
9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0  analysis/v9/B32/validate_parser_v4.py
6c2c8b071cc31839cba79117555f800d5626a48728c60a20f50b25d591da4bc4  analysis/v9/B4C/b4c_blockcal.py
c9acdf7a77ac07f90f815dfa1760efcbf9d6fd198ab90c1fee8f9ff0d6fd56f5  analysis/v9/B4C/b4c_extract.py
9659c93d31a1d4bb87f2cf4604d41d258d6f8993a8123b087c8f3d12466e13db  analysis/v9/B4C/b4c_primary.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/B4C/kd_b2_bias.py
41de5d27634b78de10cbb0154e0deb679427924c8253f04ab722e017b5cbd9c4  analysis/v9/E3/a1_regate.py
b5c0db83bcfef3a2fe0c9929cd30f12b21995d3e250ed6f9ba62123102caadac  analysis/v9/E3/a1check.py
b717cc790fd6f52d2bc363efb64363582e24bf1a092aa13fb0efe6808e5c1d25  analysis/v9/E3/e3_analyze.py
bca25b3833ad38a3bde2a85efb336a4cbfb50cf29b5c1fcc46cb59958c6b9894  analysis/v9/E3/e3_blockcal.py
3820716d5e405776777bfdb7bb7448bebd48f34f5bbab6ad1753e08e7cc7e2cb  analysis/v9/E3/e3b_extract.py
25a39bf75b95744e67c1cdb033647d282f90ac90079d5970e408db51c99f2850  analysis/v9/E3/e3c_primary.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/E3/kd_b2_bias.py
b717cc790fd6f52d2bc363efb64363582e24bf1a092aa13fb0efe6808e5c1d25  analysis/v9/E3C/e3_analyze.py
bca25b3833ad38a3bde2a85efb336a4cbfb50cf29b5c1fcc46cb59958c6b9894  analysis/v9/E3C/e3_blockcal.py
22500c4a2336fcb1f300580f9a6aa5db65366295372bb9fcb76ca719ca146889  analysis/v9/E3C/e3c_extract.py
25a39bf75b95744e67c1cdb033647d282f90ac90079d5970e408db51c99f2850  analysis/v9/E3C/e3c_primary.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/E3C/kd_b2_bias.py
41de5d27634b78de10cbb0154e0deb679427924c8253f04ab722e017b5cbd9c4  analysis/v9/E3R32C/a1_regate.py
b717cc790fd6f52d2bc363efb64363582e24bf1a092aa13fb0efe6808e5c1d25  analysis/v9/E3R32C/e3_analyze.py
bca25b3833ad38a3bde2a85efb336a4cbfb50cf29b5c1fcc46cb59958c6b9894  analysis/v9/E3R32C/e3_blockcal.py
25a39bf75b95744e67c1cdb033647d282f90ac90079d5970e408db51c99f2850  analysis/v9/E3R32C/e3c_primary.py
bafd4f8c20276d01fa0d8765e8c2cc375c689d731f9a350db72e3747e02ed8da  analysis/v9/E3R32C/e3r32c_extract.py
5800233d2c351b751c8e33a6f6810f10bf795c32f9ed6729b0166570ce1e9f77  analysis/v9/E3R32C/e3r32c_merge.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/E3R32C/kd_b2_bias.py
e47b38c243fce7cacc7625ea710bec2cd796ec979dff89d405da7bb47e0c4199  analysis/v9/E3R32C/run_e3r32c_close.sh
4bcd881aa16d3f61f2d11c5a47210762d2b56d25749ae6093018f1e0e648247b  analysis/v9/KD/ce_followup.sh
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/KD/kd_b2_bias.py
9eabd2ad6506cdf37307c0117354015469673cb7290b414478ffed2aa1a1f3fc  analysis/v9/KD/kdt3c_primary.py
492f3e405ff3bf8c6578dcb88267203cdc58404a126a26d1ed1057fd66576c5c  analysis/v9/KD/t3_readout.py
36cdbf5f32574aa38cd65ec89affac18e1b46952ebcab9b32de14f619206b81f  analysis/v9/KD/test_kd_t3.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/MCAL/kd_b2_bias.py
8d800b4c86c190f32c6d9d7fe3ad8a98ca5a15cd9141e2350271535f13c4a364  analysis/v9/MCAL/mcal_blockcal.py
f87070f64cd62a98536a30fe7493121aef4758f0ae3103166f06e105d26d8309  analysis/v9/MCAL/mcal_cells.py
04f9e496c17dad4f63999b2e79fe682d46bd7b4a2ba42dc18302be793c73c3d5  analysis/v9/MCAL/mcal_merge.py
583dcd606edf10f5e2309dfa4cfcdeb2061a752fa8b6f21c916e0a2502cfc70f  analysis/v9/MCAL/rb500_merge.py
2fe3659065a2b5ac19f432d1b7fa06467b672ff1c0bf17669a5341fa7e6298e7  analysis/v9/MCAL/run_mcal_close.sh
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/R1/kd_b2_bias.py
5e786cd06e6678b7bc0a0d4a021685176da642feeca7b64f3754566b442600ba  analysis/v9/R1/posthoc_l9/r1_posthoc_l9.py
c020ce04243f0084888ec67b54fb5d6c5eeb677701a4cd19e8a000247f4d5631  analysis/v9/R1/r1_analyze.py
db5fe7b3153ef288f78e1cb97f8a7b3ff19a0822fe633b28e67809851516b97e  analysis/v9/R1/r1_merge.py
89e6345709f998053a0e6f879ecb5c89c2f314be7dd60312dc1a97143e7b5847  analysis/v9/R18/b32_blockcal_ref.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/R18/kd_b2_bias.py
3425a04c6b5b4fb6f90d5710c2f9097f93889e011381bca0196a4aa23688fece  analysis/v9/R18/r18_blockcal.py
c2936495e11a69bc7ad73b05a3c13520811fe9d5543f1a211c1dbbc109bc3714  analysis/v9/R18/r18_cells.py
f90079c6ea5a9660cfdeb841e684ea3ad8873fb4ce421888d97d423bb9232bc3  analysis/v9/R18/r18cal_merge.py
a8573d365add53b3bd43f8beb0a3570f479a8c8f6424d84c0358e98c97a6c4ac  analysis/v9/R18/run_r18cal.sh
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/R1B/kd_b2_bias.py
e2ac05ca0e46a4dbcd2e3dc3618a4aab0797c0c68fb7c50fd498b806f9009e51  analysis/v9/R1B/r1b_analyze.py
d74da97f7ab0210de9928955bc9fdb1d4607a12605800c1e7603f250b372ff10  analysis/v9/R1B/r1b_merge.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/R1C/kd_b2_bias.py
1867fac751fe82bbe32bc5d1930ab082b50ac16de68b036ca483f9bdbaa90525  analysis/v9/R1C/r1c_analyze.py
7feb18a081a3bfb4714c3f570e6807f2dad8e03a6ba5b83144829a29213f89fd  analysis/v9/R1C/r1c_merge.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/R2/kd_b2_bias.py
08babe58b8f3e9affcc84dd2dda6ddb14066d2883444789754f4ac161451c06d  analysis/v9/R2/kd_r2.py
ac8b9bfa9478e0899c5016edaacf59cd5d7f0958740260862e87ef374e7e8359  analysis/v9/R2/r2_readout.py
02c6e09d31183f839c2c40d74ee48d4a7005c481a8b121d7f046062fe47b0ab9  analysis/v9/R2/test_kd_r2.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/R4/kd_b2_bias.py
5601a73aef7832c76a102a01dec99f594b9d8f007c67b804e9d1911e4fe5ca52  analysis/v9/R4/kd_text.py
fbce7c3e311305058c73ecd1694fd832c8aef1b114069f31af7595998bb58481  analysis/v9/R4/r4_readout.py
4a4b0c34eda55a5bcb2b33b156e2ffc98a5c99a01c1271c95a5aef80c53ecb6f  analysis/v9/R4/test_kd_text.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/R4ALT/kd_b2_bias.py
aa5c9f724963423128f095040be1929c60323bddf65d1da3878f608134ee7395  analysis/v9/R4ALT/kd_text.py
0cffea97d7c576d7987e672d5e903a29c16c5c60e225c4104a2986e3acfb8989  analysis/v9/R4ALT/r4alt_readout.py
4a4b0c34eda55a5bcb2b33b156e2ffc98a5c99a01c1271c95a5aef80c53ecb6f  analysis/v9/R4ALT/test_kd_text.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/RB500/kd_b2_bias.py
3b95fd6c46b6870b3bcfbcb1aa02aafe42b8a8da1c4dc57ebab5035cf2841557  analysis/v9/RB500/replay_budget500.py
770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1  analysis/v9/TNCAL/kd_b2_bias.py
9d7e1ddd95ddb010671b143d04693bbd454f4270aad63974501c809e7f03536a  analysis/v9/TNCAL/tn_blockcal.py
0f9715d3405ea6638f12e570e200bd37516336f6a8c130baf5869cfcfcdd9cdd  analysis/v9/TNCAL/tncal_merge.py
7bc48c96c96d08dd5716ea07b9023363c573fa64d3aac66455347f049c2986ff  analysis/v9/TREP/trep_final.py
6cacfbb49cf3f163afdbd3a71e1031ea6964fe54ae19d3b825643f95d19f0ed7  analysis/v9_appendix_tables.py
f4ba8b2c76613776c400ba8c9b8a01e804ed284516ab82d1a69ee1d2fd698990  analysis/v9_numbers.py
77626c7004e25655b0ab7126ff8677708ee40250bcc0cfb2126a8515c0dc4e35  analysis/wa_aggregate.py
bf2aa94de414c7a79092a86864d809a40f9db0a1aea98fec3782138de7b05467  data/FIG1_RECORD.json
b9be2ecb5c65c4f8025d6db351049b2bde024d56ec59e703348f5bde8e6ba0cd  data/V77_SNAPSHOT.json
21513b6eaa46aaca74033e31ce68d1d7f9ffc1496ea2fcf2e7a9d89b7ff5ffea  data/V77_SNAPSHOT.sha256
b57273d69d04d38c3022632e2765c702bcd1d87a31aa304ead9fa4d0e1124468  data/V8_SNAPSHOT.json
0b448de94b458cbed93f2be321510c272565471d5bcfacccde07f1d2053ff14d  data/V8_SNAPSHOT.sha256
054f6b0f7f788c89214b5de153542ca28301cc3d22e78fbfc444469123c2734f  data/WA_READOUT.json
5dc1223c81153674ec28c313041c818b200db4e695216a2f3d8db62f61fd56fe  data/collected_nf/NF_J.txt
7aeb4e96494aa35b893458c690ce7d32b8304b1cd5e64870a595f466d823c6ac  data/collected_nf/NGF2X_J.txt
7f024f55f79984d72e3a40856f2016ab8200923c42ffc4c10dd99e3fbe29a646  data/collected_ur/UR_Dp0.json
7fbbbf2b9fc533dace37ce810a6caf7a249a3b3387970b850b2dc71777f361ec  data/collected_ur/UR_Dp1.json
1a34d92f2f5a7884b160faf04f63287d04bdf2bfb36ca8096f7b95cf34c7991d  data/collected_ur/UR_Dp2.json
73fa9143848d9d09dcc6938a4a5d98756a2482cecb18344c6eb7bd9ccb494e1a  data/collected_ur/UR_F0.json
0dd84e994c4214e960a961e2060c2f254e0673c80664c61e25207948baaaead7  data/collected_ur/UR_G0.json
2564b27b5e3e1b10a20266d394ccccf823c0326d01579cb4b8e9da14300293e7  data/collected_ur/UR_H0.json
82ddf6fea7670eeb009cecce008d4ce0d4a761f82d33761ead63be550e147c78  data/collected_ur/UR_NF.json
16ecc604eabbb377d1570bda3acb54fad2030916da28f87c3e9d3143d3bc312a  data/collected_ur/UR_NGF2X_F.json
6f16e7a92124814d45aaa907448f001fb1a23c56f1d6e424cc419d6bc0b66452  data/collected_ur/UR_NGF2X_G.json
8b9f0adbe51bd6e10d68dc1c5135252b59f158c688cf5f14c06fbd214a9ce62c  data/collected_ur/UR_NGF2X_H.json
580354dc228dd20dd4f0d14d5e6ff707f31951add901b46008ab319270f63b7d  data/collected_ur_w2/UR_W2_Dp.json
700e0dc653b0a7606768e20357e7c311ba1553cdbdccba8996e4813e51bbe509  data/collected_ur_w2/UR_W2_F.json
2a79e58d35834e85a2dcca95d1e5b98ecdbb577e449cc66474a7fd08c0aa2e06  data/collected_ur_w2/UR_W2_G.json
c03d9ecf992545f873767ce77bd5a09533e233111bb2ac26544d152b8d147bc4  data/collected_ur_w2/UR_W2_H.json
543a539f61f8aad1cd98b623f1c7424ecdd5f150a4b55b4795604408538a3453  data/collected_v8/HBREP_J.txt
ea098cbe95f1ad9f98a1256e3f14bded67fa207952cea1cdc578f4716dea39f3  data/collected_v8/V8_J.txt
09eca19643c7228499da118068c6d84b07fd52e17b0e58ef632cd883ec109dae  data/collected_v8/XDNREF_J.txt
303508f2a13489616b3af06835c0736997ef238c402d3bc491acb6bc0640c05d  data/collected_w2/Dp_J.txt
3291139ff451956e2cc7522483375a91d73c57a49dd8d58d76193f06e1dd038b  data/collected_w2/F_J.txt
e7675a9899a55c571fafac2098f47bdc46a60c3ad6f952b15aaff2aafb675f70  data/collected_w2/G_J.txt
948f469498f8af3a3d1ca89bff8df1739030c969282ab91911aa1ec8cf6afe17  data/collected_w2/H_J.txt
553cb8e7e6a70c6f3f1564b5f69b3a15a324d407c1fe387d3b68325f02a25e92  data/collected_wa/WA_Dp0.json
f2d6ec533703f5cba97eaa9edfaf3e7a04866d4964ef2c8775a649a7e99061a9  data/collected_wa/WA_Dp1.json
62fd6fd9a99b7be8e7a546c2e8cfdc62ae83c934713c92cb0d6ef1f42b7edd88  data/collected_wa/WA_F0.json
0da3f2ec9579d9169d326d8f27478460f29d2f72ea67756881ef4dbd794a311e  data/collected_wa/WA_G0.json
0293c9a36cf282395a93406b2f526ebb1f9e5b7d9e4e74f5abac6fb667283e85  data/collected_wa/WA_H0.json
13dc13cce36f303747dc0169fd618d95a4bfa4d4b811c11395f4574369740d77  data/v6_1_statistics.json
5a546923444c69a661da576eca6df29141c9ae2440ad5aec9c2a607e325e91b8  data/v7_4_results.json
8b51a58f2ee6c0c5f510925f98730139b99ab08b770a02f7f179ebe48a0d038a  data/v7_7_figure_summary.json
bafbeb93045b2ea336fcedc57598c351894013ff795d8316b66c8b761764b395  data/v9/A0/A0_E3C.json
30b350a59d214c7c4bc276b6f1ce3e164cd8c6c2e70935c3f7e3367e91923063  data/v9/A0/A0_E3R32C_boxF.json
bfe8af6c05f7c7daf5639223108c03b8cbf5616494769b95249ee79db9df78d8  data/v9/A0/A0_E3R32C_westd.json
4748368841f2ba5c9212c3940b5bab34792ca28aaea3ffe0145ae7edd7eef063  data/v9/A0/A0_FACTORIAL_LADDER.json
e6003f91f178e2dc9e06b83636510bfda4f8f7d84f5109a7ec1ba6b65bd18fa8  data/v9/A0/A0_FREEZE.sha256
53c66ef815e791c8c78d3976b38a1909156b508b3bc08af564c66306bb3c3cb0  data/v9/A0/A0_MCAL_boxH.json
e9d4a5243653be790cb373ce218dcfe097c68ef44ace869540e197c8cdc91224  data/v9/A0/A0_MCAL_westc.json
18add45ed3cb5dd8850f6edacf75878ae866492ca411961310e1bd767cd3e833  data/v9/A0/A0_MCAL_westd2.json
a1824031074e92725f6d4a3b6c143ae5aa304e874e8d210d3de29797b084bd46  data/v9/A0/A0_MCAL_weste.json
73adb8f8ab4a7c78597779526208ad220dffeb9cb697204c1446a26863f8ba00  data/v9/A0/A0_PAIR_LADDER.json
5a7ace13cf7636a63dd7dd692e831c11b02292e9a6986d1a910a1de51c2486e9  data/v9/A0/A0_R18_bjb2.json
a0e02c27fdd7b96c23ef0caa4cfc0a9ac7b702649fcd40e7994a1c994238ed08  data/v9/A0/A0_R18_westb.json
31f2182fc3f207a564ffd792ca2c89fd6bb5cfb1a747fec6565677332139cfe9  data/v9/A0H/A0H_FREEZE.sha256
78dfc1c091a3865087633c58b754250dc97bc6873a1e27edda23e005052dfe9b  data/v9/A0H/A0H_MERGED.json
46501178cbfe056a34b3c72dd1b8121c82b2fa4648116cfe75a75a3ce54e4598  data/v9/A0H/A0H_boxFdata.json
4af2676458a409aadc075830b11c0fb5d3423dea64b24f36fdbe036f579621cc  data/v9/A0H/A0H_boxG.json
399166570c8cd70dbd1c5286896bb07cad8b370c479300fbf156cb1d44d43e27  data/v9/A0H/A0H_boxH.json
e7385dfe495ad68319821cba2162cc9e6faffe5c2fa80fd93236b487c11ef5e0  data/v9/B32/B32_READOUT.json
907f4278c6edd0e6a3af27bc5416155a600d6916dc342eb221411cc7a7214f07  data/v9/B32/B32_cells_F.json
ca1ba2f8a69f49531f0569bad24c1a6a0409cc88e40b8e64b5b2bb6524eba25c  data/v9/B32/B32_cells_H.json
991562a1d64bddd4455858548b50b2ccc957927398a83ff21d744927e8361858  data/v9/B32/B32_cells_bjb2.json
367af43df73e17510ff4674927d0c6e27c6ca48a2a90473ebc9a94b2f6205936  data/v9/B32/V2_HANDOFF_RECEIPT.json
cc719beb9eb8ccc28e063673ff4fc93380465e6f06f96c672ac233f548d3062c  data/v9/B32/V4_HANDOFF_RECEIPT.json
cb48b581118f730327899a6d2ffb6b42a5a371e643aada824abab60750722088  data/v9/B32/V4_SOURCE_AND_PARSER_RECEIPTS.json
034e9df5d70908ca5948abd78f4a6f016d0e808277dfa535d269e4062a2d336f  data/v9/B32/cal/B32CAL_F.json
fa270a1daf71c9723d332f7b787b2e65e1e9f3064649e75b864b1f334cc9a058  data/v9/B32/cal/B32CAL_H.json
4779e26b2072ebc6931b9a8975ba77ddac8e806ea58fd67d04940b725aa223af  data/v9/B32/cal/B32CAL_MERGED.txt
f2fff330c4bef8e20920b757dd7d1794d9543a4bd9c684160cf3e64008366fe0  data/v9/B32/cal/B32CAL_bjb2.json
19a81c2bfa06d85a672b114f503c5ae6c65f0a61540cb2d9314a5894900e17c0  data/v9/B4C/B4C_FREEZE.sha256
6f4b0d07a58ef613b78e1dfbe5ac0f768fd0a882a203cf194720c65e619fc0aa  data/v9/B4C/cells_westc.json
cc4562cda1d9ffd126609f6f39b1876fb0fa4a63aaa6a7b1233e3f8dc5783515  data/v9/B4C/cells_weste.json
d6e15e7b85ac5e8a858b3cfdc444ddb80f5c8d6a813a89ac5d8951653f5b399c  data/v9/B4C/out_all_B4C_BLOCKCAL.json
6302967e8bddde71eb6ba2dfd34d6cf09532d7a3a4b84dc82d1c52c1050d9f99  data/v9/B4C/out_all_MANIFEST.json
be2649469cbcc6314f2c59453ee570532f26e9959b55bfcaf2a3563005d9c02a  data/v9/B4C/out_westc_MANIFEST_orig.json
883ceb7f3f74ede1b209746ab79122b9746813e28c6e48aebe05f962bbc7bd37  data/v9/B4C/out_weste_MANIFEST_orig.json
37b2e55d65db6d472fe85870193f2c449b46ec1274496c9ce51d0157e5bcb641  data/v9/E3/A1CHECK.json
708fa8df9b3ac728b7087fc50679c4c4dd0f00eb9620408d336888d2176bd906  data/v9/E3/E3B_FREEZE.sha256
3eb0753bd430235ee617de9852fd4a821d4f78aa4b4c8d56a837b626a93b790b  data/v9/E3/E3CAL_A1.sha256
607098f1d72f4ffca4fc12f1cdbc547b3224977af424c5be05a6184cdfada2a9  data/v9/E3/E3CAL_FREEZE.sha256
6df0a6b0ccb478d0efedfae8dcea7ed825f101e169006e37349f218cbeae3d64  data/v9/E3/E3CAL_READOUT.sha256
7e4859d28ace1df63194829c637d64cc1792d8ac56362abccbca711fbed45cf7  data/v9/E3/E3R32_BLOCKCAL.json
9c165a8830be3db87e3b4582f0a5aad75a868b04e88fb386c0fee6214ccd50ca  data/v9/E3/E3R32_cells.json
ef1622714e364099ef8af12eae5414f25056711aa87843dd89b34ee62cccbb7c  data/v9/E3/E3_BLOCKCAL.json
5ea5ffc42116b17715da3f883461880cd677368f541332f1f3dfe98af98f7faa  data/v9/E3/E3_cells_bjb2.json
504ed8603c52bce7a95f323c89863b6fecc8ff2987df4a3e6ac9e6010aa1dfd7  data/v9/E3/E3_cells_westd.json
dcceeef1986f035972ede3c02de6473be5d64cdcde62bd72530b0166404f1efe  data/v9/E3/E3b_READOUT.json
6962f31f5747f101fb8851880aaf75a5b535f03164135bc3c5ad480b8e5ea792  data/v9/E3/E3b_cells_westb.json
072e7dac828f4d0cea6185ac117ca30a32ea956ec5135dbd1db172ea14f15931  data/v9/E3/E3b_cells_westd2.json
fe8eecc6318bcc4ef820e15fde4336857f9c05a49bd6ea79f6eee8a6d60ea054  data/v9/E3/MANIFEST_E3.json
3a5be34f80a1e20c295dd5f29e7057ab73637005468a262f0d5d61ce10994bfa  data/v9/E3/MANIFEST_E3R32.json
19a966d287c722d0ce9d4a3908a3b07620c104ea305ff8f14984fe682dc03cb4  data/v9/E3/out_all_E3b_BLOCKCAL.json
4f03f1bff6b4eee49a79c5a9e685db179a9d62332d0538e9ca60fbb68b344a5c  data/v9/E3/out_all_MANIFEST.json
04fe18c348a078c972cfc9b49065804dae042bf2ff451498d36d06610ec34883  data/v9/E3/out_westb_MANIFEST_orig.json
dbe19cc07e31595296562c4f95aa573a988ad64e7c34c35a808ed6e1b1776ee8  data/v9/E3/out_westd2_MANIFEST_orig.json
772ca9c1c777d4604c0ba8610bbffd1c8a517c9c518adac7f729fe2ee163fbb0  data/v9/E3C/E3BCAL_FREEZE.sha256
555fa0a55c86d3bc110ebbfdffaefa861ca29971b77a63a87769a341cee5f4da  data/v9/E3C/E3C_FREEZE.sha256
22fc0ef83d5d26e8d7646c49efa897a7f5dcfbe6a8d469e8760f955c411f7f4f  data/v9/E3C/E3C_PRIMARY.json
d01477bab3341cc74da8117dedbdb6aba1b186b048f39508ec1437210959550d  data/v9/E3C/E3C_RAW_E3ANALYZE.json
fa676d0e22dabe8f22ea6ee15fab001a5f2a89ffcc15d8d74ffda4cf4338a4ba  data/v9/E3C/E3C_cells_bjb2.json
58be47b7dd1fbc5c0e7c78896b34f7cbfe6a8c0915a0c11e7069bac5da3e70a5  data/v9/E3C/E3C_cells_westb.json
15825b3dfdbd9730a22f71f69abe15273a433247ebe56b8b2b36116ac5ece798  data/v9/E3C/out_all_E3C_BLOCKCAL.json
96732b0731be4e2cbc0984b2712ef40ae28c60fa59f8ab30cb9e060ad266ff07  data/v9/E3C/out_all_MANIFEST.json
204d447bee0be41270e96f3241788ff111e056a453e4f36a34009e62a0733d09  data/v9/E3C/out_bjb2_MANIFEST_orig.json
e26637bf02211b7597fbdb9cb227185ae8b6afa987354eed5e342b3ca4a158db  data/v9/E3C/out_westb_MANIFEST_orig.json
278d367e1aacdcf5a8dd49c33b63fb98938203fa665aa332c187b7d584c52b2e  data/v9/E3R32C/E3R32C_DESCRIPTIVE.json
db4396357278f14526b6180cc46440d74023185442eaa1b7ab06305b9d65a477  data/v9/E3R32C/E3R32C_FREEZE.sha256
9f4a36bb7a7ee50474a59ef14d87afb1cb15938e7182e5a8f59c7eef7914bcbc  data/v9/E3R32C/E3R32C_PRIMARY.json
34ff124bebacc69419446bbb79602f0245fa9056d4c28755f62574d750a4a6a6  data/v9/E3R32C/E3R32C_RAW_E3ANALYZE.json
97d18a66019f14f0848da5315e85bb519cd669a1ed968923d9535352aed0bc13  data/v9/E3R32C/boxF_E3R32C_BLOCKCAL.json
ec5462d6a6f7b93fedb9ebf3cdcda6a698a9dddac31e97ccfbd26c1842273550  data/v9/E3R32C/boxF_E3R32C_cells_boxF.json
0816ef38240fc940b4244699514fb43f580f7fcd389831df4a9ec3ac73155352  data/v9/E3R32C/boxF_MANIFEST.json
74eb3a654723d27bd6790ed6e1bf3e1bad2b1d15d2560992b657322e88a0b428  data/v9/E3R32C/boxF_MANIFEST_orig.json
744bb7a72acdf16d4cee281bdecf6e2b178af448af63a46744a918d1c4db1c17  data/v9/E3R32C/out_all_E3R32C_BLOCKCAL.json
c0a966886a983ff76543d4c906cad31ded92f759aef7007ab89e9e12eba4c15d  data/v9/E3R32C/westd_E3R32C_BLOCKCAL.json
eea40fccc8132799cb85fb7be22489dfe432d742f0b4658c832415416905eabd  data/v9/E3R32C/westd_E3R32C_cells_westd.json
27de996cf8a013afdffd1f7db900a8bdfe6fe8a787fb498bc4a3e27689b3d0fe  data/v9/E3R32C/westd_MANIFEST.json
8650f6b5251bf9863691bd2b0b80d12ea8d8bf72c78133fb3ab7b6e6c7450a8b  data/v9/E3R32C/westd_MANIFEST_orig.json
dc16985f351fb5976a8774bda9ea07788a69225130278630382abba8e357f21f  data/v9/KD/KDT3C_FREEZE.sha256
5c62385a6d5eb9180d32c27b66ae0c575fe70504f7a3a0d4b22802d19749229d  data/v9/KD/KDT3C_PRIMARY.json
174f13bce4ac8a8a8c890ff3ad0cb0d9ae03fd81adfb2f43340430a9b2257404  data/v9/KD/KDT3C_READOUT.json
4fb4f0ed5fc3133feacfe59d9c498623e6c62cdc327c3f1a501470006a1be965  data/v9/KD/KDT3_FREEZE.sha256
36fa8de3cc3b2afe242783fee92a62343383d3061c98511683fa7a25aba6b684  data/v9/KD/KDT3_READOUT.json
6647c9ca98f5fe8b6d3c50ed37a2d3a39ce7342febb38f56c7b4c97e42276eb2  data/v9/MCAL/MCAL_CLOSE_SCRIPTS.sha256
47df03056337cd30a720146b69da820d6413c969f1151197ee6c4166c5bb40fa  data/v9/MCAL/MCAL_FREEZE.sha256
21975bd9a0b78828d6c5edfcfd1e0e202449c436ea66129b17610a61e1de2902  data/v9/MCAL/MCAL_PRIMARY.json
3c27baf7093da92cbd9e6c0d852bd011c604f903fc11d74a9a2d487e8ee0a4c1  data/v9/MCAL/MCAL_SRC.sha256
dc8bc632a6a1a74ed2542599d3f76560529bf06db35d17aca80a841469b509de  data/v9/MCAL/RB500_MCAL.json
6f86f66ee3fddcaa826ddb2e953d288490f4c6edbee92d3911ebe33307f35398  data/v9/MCAL/boxH_MANIFEST.json
9604585427fc96aaa0565256fe42be25eeea19eaeb9beed18b5b8ab2ad1c4b81  data/v9/MCAL/boxH_MCAL_BLOCKCAL.json
dfcdb9b581f8d67453b5d231173e4fe7c84ce2c4d7fc6800c298c1c9b5570350  data/v9/MCAL/boxH_RB500_MCAL_der_er.json
b3eb316c21449c5c75b87370814aca234dd3467cb6007e5d7393e9d7ebe266f5  data/v9/MCAL/boxH_RB500_MCAL_derpp_er.json
b09255db91ecd2d879923b28911d7a540a25f9156edddb9336fca2b6fca56d83  data/v9/MCAL/boxH_RB500_MCAL_er_ace_er.json
48590d7ef47fc0dad7783d3c72b8de492418a97f427e8b5501c8ac4df598b019  data/v9/MCAL/boxH_cells.json
09a376326a5213f6cd9e207bf9b17288e13ddc42e398f8648585f6564e517cfb  data/v9/MCAL/westc_MANIFEST.json
7e77811e5aa1ca5fac596060d3f7c11089b12830a0a45cacc1afa4fd9ef8af9b  data/v9/MCAL/westc_MCAL_BLOCKCAL.json
685ce528ca467f4d9d15552c1deeaedae27224c956749ef16a216112a8d4d0a4  data/v9/MCAL/westc_RB500_MCAL_der_er.json
5d998c26fcb0f59ce5913059efa324b2fa866057f7ada7a7b13d5ffcbb4baf4f  data/v9/MCAL/westc_RB500_MCAL_derpp_er.json
1b236c24661a0e85513a76c1f2764abf59dd470bc6c9a6bea88ab90bc25e3893  data/v9/MCAL/westc_RB500_MCAL_er_ace_er.json
9a52f2e54e05ac40ab9d05dcbc6cd505715827273c48eee8423c4e40a25d79d7  data/v9/MCAL/westc_cells.json
d674f348b1ede4a0df24c920dcce5791269c43de4b61cf1b54a7d86cf42d3dda  data/v9/MCAL/westd2_MANIFEST.json
8d74ed93b2761b80fab85edfb980c1d7ab0bc3dade6570280188db534e6108b3  data/v9/MCAL/westd2_MCAL_BLOCKCAL.json
bab01210d523e0a8d4abc0407604c80b0a088cb9fb91e0a695f6890be30e2610  data/v9/MCAL/westd2_RB500_MCAL_der_er.json
ad5c926da22686d344ebf114c14effc223922742db2d733e4620e7de7fad0e01  data/v9/MCAL/westd2_RB500_MCAL_derpp_er.json
0391a266fa12e7870d159f4b745fbba70b89dbfb675a56ca2e68e6d576e11745  data/v9/MCAL/westd2_RB500_MCAL_er_ace_er.json
9010be3da663672c63dba6ae8ecc630056bb4711c35d5c7396066c88cf001419  data/v9/MCAL/westd2_cells.json
d6cc19bdc59d3e78fc788b82d345c66ee998d0ee2a85360521a2a29afbf7a4a8  data/v9/MCAL/weste_MANIFEST.json
69db73688490cd8212d000131095e0e66e9a15af8ebc41fb57af7a97e49292d6  data/v9/MCAL/weste_MCAL_BLOCKCAL.json
9c15b927a33edf85442948f3a726fef530045afcb0790ebd0c10ab4d73f8d6e1  data/v9/MCAL/weste_RB500_MCAL_der_er.json
c5471e9e34e096ad43310e5264418e707cee63cb13043411eb5b4561d0ab74b2  data/v9/MCAL/weste_RB500_MCAL_derpp_er.json
865b81e1cc3d44e3e655a1e5c835324deb422e671e464a2d0a46fe55a13fc685  data/v9/MCAL/weste_RB500_MCAL_er_ace_er.json
e9b68eba4637bcfced6ea1a52453eda37f87959ffc053eda941820c853886b8e  data/v9/MCAL/weste_cells.json
a270d3a4583013840279af2b419c079ee5961fb42beacce27c2602ddfb560d20  data/v9/R1/R1_FREEZE.sha256
820bd248d53bf31fdb90508c5fdcf3ac43589b43a313330e0333f88abec7d5a6  data/v9/R1/R1_MERGED.json
ff81c8c787a778530d43759d9f6e278f77c4b57b84e85410c0489766ef546299  data/v9/R1/R1_MERGE_FREEZE.sha256
ddd004715ae66bba4e83298c5d8f99caa3a2989aac08b59ec3f0425170a85534  data/v9/R1/boxG/MANIFEST.json
89ef374d543c754fbd9f8e6d1e5bcbee5acb2fd0cd24d4e97e2334bd0be8e08e  data/v9/R1/boxG/R1_MODELS.json
363dcfa6b9226f3f036f2c97972dae56bd177310a6fbec45374eda754fe4fdec  data/v9/R1/boxH/MANIFEST.json
fc869d6fb96fbe386ce864dcfdc5c438cc3b2060bdf5aa740f6130ac1d253497  data/v9/R1/boxH/R1_MODELS.json
9be5ab46bb40a2f53c866265b5daca7fd29f1fe2c387408b3e93947a10b20ec8  data/v9/R1/posthoc_l9/R1_POSTHOC_L9_boxG.json
135c8d267adfad231ce4b0db05ff120607dfedb9a274ae227f56c09930d843f8  data/v9/R1/posthoc_l9/R1_POSTHOC_L9_boxH.json
64f85bab0e6de6adcb523486de1f6af88a24bababb297b91eede0df3ad8eb64c  data/v9/R18/MANIFEST_bjb2.json
10f1f5a0d88eba31228a1cdf6388d4fa95a176c020243f030caeed7eaf8d7fb3  data/v9/R18/MANIFEST_boxF.json
e1e11e75605c7262baa48931f9b9b0055651c9745c280b270c7b78162aca0532  data/v9/R18/MANIFEST_westb.json
c48e0866416ce59d866934dc1bf501ac99b60148c1db2635db2d963050ac46b1  data/v9/R18/MANIFEST_westd.json
c76a6e78976ac3e394584a252ad069e65137708c4fcbf1d8b2df78ee04428191  data/v9/R18/R18CAL_MERGED.json
56177537dc15fd8225d04becd7c9a3e593b7c29205fe6b63bab6ea625bc9ecb0  data/v9/R18/R18CAL_SCRIPTS.sha256
2fb806e8394b7f779241fe56397d9b49ef98d95a9d10484aa54b14d7fd3fb7f2  data/v9/R18/R18H_FREEZE.sha256
5e38429f07b11b181b6e88961c5cd538dd4115b1906d5bdbee19a18a8f6e1615  data/v9/R18/R18_BLOCKCAL_bjb2.json
2782e45205187f31182be79f9cde3a6c67ba351ae1d639acd1ed41919645d20b  data/v9/R18/R18_BLOCKCAL_boxF.json
ee373f20ebc694a9fd33d3e66552af188f38df816f03c0e6c6269d8f61f93bf6  data/v9/R18/R18_BLOCKCAL_boxG.json
545f94412b95d8fcdac119dd4b7f8ebedca5830cce8108da26d150c082effb3f  data/v9/R18/R18_BLOCKCAL_westb.json
b631e94fb59d487d83b1cf7319144f339e14cad9c341e82dd80a859ab59ab02a  data/v9/R18/R18_BLOCKCAL_westd.json
83fa891fc6118240d8f073a7d6e281c08b1a9a36a12b505f7037cfc3e4ba9b5e  data/v9/R18/RB500_R18.json
14385d96a04eb8c12197c896430355795944c0fc059d10608d5ca24c6cd4a9f8  data/v9/R18/bjb2_RB500_R18_full_hperm.json
84defb4bf7807787f0f9d4b168750b8770646cd8f4214ebb846adbda2d36989e  data/v9/R18/boxF_RB500_R18_am2_none.json
b825b62d62093d2d3cf69eacb69261f74e78997d8782d70f2ff8682c440feda9  data/v9/R18/boxG_RB500_R18_am2_none.json
94650f423991e4525e5b4be8fe4f4451f4a6884fb0186c0750b248c748641c1f  data/v9/R18/westb_RB500_R18_full_hperm.json
03727ff23b1da803e358ee6fe71798fc6c5331dbbe4ea58c07648fc294b0fce2  data/v9/R18/westd_RB500_R18_am2_none.json
fb15f76acbb3cb533f3117b6dfda727a7cd6cdcb0ae07de0a6482c34e282dc50  data/v9/R1B/R1B_FREEZE.sha256
13528e92a849f754719690ed614790656f286f655edc531f86ce2986d7079c05  data/v9/R1B/R1B_MERGED.json
356fc4464813e4141cc8b78d4b5ac4c603a6f99d159c6bdcd3d4bf76c4c2628f  data/v9/R1B/westb/MANIFEST.json
91292040d0a3e1794ccaaeb35f9b9e34352d1928bd47a6828bb39e1a033cf30a  data/v9/R1B/westb/R1_MODELS.json
d9a811ba007f8badf05b64b5f8dca92b5951df584b2b2c37511caafbc18bfb79  data/v9/R1B/weste/MANIFEST.json
5b5646aad81d7551046fac8c791cc77a943306084a21c140597df7babb982058  data/v9/R1B/weste/R1_MODELS.json
486175e2044bca42311388968c990a152aed566f5d4bf494a2ea887f5ca4f510  data/v9/R1C/R1C_FREEZE.sha256
e8836631c4ddeec916bbb7346df249d7eb01ebe62608dc7576cf272696e45f05  data/v9/R1C/R1C_MERGED.json
619cf7e099bf8e1cdb8d8b73d631694d8c7d2093097bd111c180892aaac23023  data/v9/R1C/westb/MANIFEST.json
d72a80722f034878523ddf5856d02d370d51d4617dfd172934f032c0f0c5dfd4  data/v9/R1C/westb/R1_MODELS.json
26f37001a107bf2e6b8a9b06ecf5ec97dd1abc68d2530ac6059b19862e6b1ffc  data/v9/R1C/weste/MANIFEST.json
0837cba689c09cf880e7031366f32154edccb559118d02439414ef5e1ec5836f  data/v9/R1C/weste/R1_MODELS.json
f0c193b3f4f8330a169f9a997a3395068cdd992b9a699082cbf33d23c0d4c704  data/v9/R2/FREEZE.sha256
beae66ebde97ea432ce6f2d2ab6b3cfbe70f66386a97989068858160ccf4d4d4  data/v9/R2/R2_CONF_READOUT.json
de480f6466aab6713445436704d0cbfaa78e78b24cfc2573c60b079c653e549d  data/v9/R4/FREEZE.sha256
313b095bb1a6aaa30f59e3c24beb2cbfcfdfa9ed222333bc40ab16813b9c9c84  data/v9/R4/R4_CONF_READOUT.json
b540bd13a12a08fb531305c30fd7ff777ad6302e721d06536f5ac3909e4a3c1b  data/v9/R4ALT/FREEZE.sha256
f7c1bd0c2073f588819d1ff37c26f39bb533f23ccab790bd40913c4d7b8045d1  data/v9/R4ALT/R4ALT_DEV_READOUT_P2.json
6a0d38e04977adb40fb337667590d68ab8b889e95b513054d8d31bf5aa06922e  data/v9/R4ALT/R4ALT_DEV_READOUT_P3.json
8fce02962f2e7076abdfa79ef890d827f96892356d063850810f9e409fb1a9ae  data/v9/RB500/RB500_B4C.json
a894d6ea0237712d8a29874b562dcaa2a1f03719492b87456042a6d1a2177ec4  data/v9/RB500/RB500_E3.json
4c15c651af5d99af0f179c955bf1a2d953a14598a7d428e3f10f046b919062b6  data/v9/RB500/RB500_E3R32.json
61b4ed15bc281a074b8ad447858d5e035626aaa63dbb29c69b085caa4b44c811  data/v9/RB500/RB500_E3b.json
9470d18d902439fc3bd6de1681926ad601583bd8a4c3caeceb1d3a77ab760ac9  data/v9/TNCAL/TNCAL_F.json
7f68005144cc2ab7639a510058cf00c703e614d18d7ea898fdcb6b6b99874b99  data/v9/TNCAL/TNCAL_FREEZE.sha256
d7d3bb3136ef19f6865dea6ffb8cec195f32ba3e23a2b5013e4da4fc2b22f13d  data/v9/TNCAL/TNCAL_G.json
dc0a2138793f6aa088a3c20376e05091a18a6c95ce4dc3ef2e203b923ccd4716  data/v9/TNCAL/TNCAL_H.json
37a35cac38f9a1a9c693f69aafab8489377592957fc18fb2b51bb3849f60262e  data/v9/TNCAL/TNCAL_MERGED.json
332ba1d9ada47683e3213496cea5343e57d806846e209db0d9e9dfa429bea485  data/v9/TNCAL/TN_REF_J.json
fc744f6311275f0279600d45c9d9c843d011e435c9ed2dc10c1304d129b5a201  data/v9/TREP/TREP_FINAL.json
e20e7c62f3927958b5492f7d08e010fb3a656d5812b23b7227aa070f680ff826  data/v9/TREP/trep_logs_extract.txt
bf5e1b3912074d160b73ab086f2dfa634b2c4edeb708693d50411aafbe28dc17  evaluation/ckargs.py
9ce706ae9f317dbd921398879aad1e5fdbfebc7404e290b21a8a780c3f4c1318  evaluation/q_common.py
c895436c787590bff0ae29fc4ede2ce7fe83bc5c4e452dd15831709d66f2785d  evaluation/unified_readout.py
cb7d68bf2786ad3d9572293611dd3605e1b381ccbd2721f0104c6ee7cb951ed5  evaluation/wa_readout.py
90c8dfdb3b79e49edff180cf88de755190d0b5374fd80fb622462c6d0c5bef4d  figures/assets/cifar100_r3/SOURCES.json
c2949498d5b19408cb86c0466adad6de93266b2c6b93fecb3c64b8cb4e4c3f20  figures/assets/cifar100_r3/bicycle.png
9969e5f149fdbbec4081b77abddcd39ca3903b7795e08b9376c0bc40c0b3260e  figures/assets/cifar100_r3/leopard.png
a47202faaeda3b88facc15bc99723a329e558af965db9ed03a6baaf7a87c1fe0  figures/assets/cifar100_r3/lion.png
2f1e196196487a347ad77a481326cdd5384a7af9b4da3890ac9c545141474e8d  figures/assets/cifar100_r3/rocket.png
70af6faf140bb251080c3705662690afc7c6efe1830ba140433fa92a88061262  figures/assets/cifar100_r3/tiger.png
7d7d0c1c6fb1708d18d256f4d831d5e6e4eb8d14a100a89b3ce02d304595d269  figures/assets/cifar100_r3/tractor.png
00209772e04974b254fa3ea806b0687327e60a0b41baa62247b12e0e563dce9a  figures/assets/cifar100_r3/train.png
3f09d241a89ae501e3d69b8d5bcbec2414dd2f3cba0c64db7f32cf3ea017166c  figures/assets/cifar100_r3/wolf.png
d71ccaafe147b4e5e88cacd914e3520c3006baa55830afa51ddbcfa7e95a8e2d  figures/assets/cifar100_samples/SOURCES.json
52dc00ad57b0040ca66b236c964e4e7cad33452fe43915c68cc9b0b441409a58  figures/assets/cifar100_samples/bicycle.png
24acd381f34d171d8e2daf7f4c704a91d44ceb93c2637e7a4923414fe4a4df5c  figures/assets/cifar100_samples/leopard.png
d8a448fbab2c7b2e08660d3210510f2bb78ac88a18a0a22a3b2df83501d41f62  figures/assets/cifar100_samples/lion.png
1b1b233eba7c500cca788c3b1949307d17812e82e2a4721555b9be69d1804533  figures/assets/cifar100_samples/record_tiger.png
59b682124667fbd7bc679a54a47e55438e8b9ce45e253f5d49110041dce09f7e  figures/assets/cifar100_samples/rocket.png
0f79ff35f28a8fd2e22529e05fc8de50e24925e6ddf0311ee483b9af98086901  figures/assets/cifar100_samples/tiger.png
9c209107aff292bcb65cf92c62b0faa994543675298395d27f940befabd7238e  figures/assets/cifar100_samples/tractor.png
b0a7f7c986b5658045c4b5cb9b633b64ed74d2b43317146b13262d4ad29cbc04  figures/assets/cifar100_samples/train.png
10b632bca9164a0bc5fd80926375b16a1e74e466ffe5739ed2a25874aa358b5e  figures/assets/cifar100_samples/wolf.png
a3fb479fd7a4730b1c1e1e50080641025d2427d56774349c6256a5a2b95fa49b  figures/assets/cifar100_v8r/SOURCES.json
e4bad47b6ac026bd9ed302a3f5af383baa97460129f5aa7b13e01cf94b6b206f  figures/assets/cifar100_v8r/butterfly.png
0ceb50e9d747fe14bb83b14c3252b3611cf4b60efafa356a1147359a39b690e9  figures/assets/cifar100_v8r/cup.png
c0a43ec83c2d9a848faf86ceee0c1e7996ac528693a9905a132d5249f5f80e3b  figures/assets/cifar100_v8r/fox.png
1d13760e1cb5588cbda0727f539ea0c0d643039ec8253df14e8da0ba8ffe87d5  figures/assets/cifar100_v8r/motorcycle.png
e50aef5e631d9ba04bbad4be63384db747bb9b39f0f1e3e02b1278f934bf081f  figures/assets/cifar100_v8r/record_tiger.png
490eb1dc773789a0385e2ed8aa0d09b02fe9b1a33730002d5e2914ca126a5de9  figures/assets/photos/tiger_photo.png
f1237c6eec398e4bb4e654479288829408e8016b61e992efa534bfe2d6e99208  figures/assets/photos/tiger_photo_SOURCE.json
7b0f2d9903e9f83e5c6f2747291a4cf5cbbce75b314735689d1acddc31363785  figures/section4_evidence.py
d4df1f9f201b2060e9fada07f61856d9e1caac55522ef088792767e1d8344971  figures/tests/test_v7_7_figures.py
4835f50d10bf037b84afcd059881d953bd0a3c51eec56e2fbbd3646fdbb2e2f4  figures/tests/test_v7_7r5_figures.py
046d867b67a729cb8e543940aeebe359485b2926b19ba7eeb95ba73db46bf037  figures/v7_7r2_figures.py
efbccac5407209706e1faf53492b8f77802b6accebe795104470e78258837677  figures/v7_7r5_figures.py
4979f7f3c396816049cda239cab005a00bfb763e6d675f8affac382f499c3fb2  figures/v8_figures.py
e673ae87abeaa4c9cd69ac0f49af939d2dc52367b89e3ff41fa38af838b79f02  figures/v9_figures.py
309ca56cfbbe29aa036d1c53f8f05d5ee0a1dd78dcc37f53f94e840b22b60275  mammoth_overlay/LICENSE_mammoth
c3efa9de71fccc48cc308a2186aeb753b90fbc73a7b46be17b3df033103159dd  mammoth_overlay/ces/arms.py
61a8a2bcb95f99d69a30566eb9fca6e2750332e55a5cf29304e429fa62be19d0  mammoth_overlay/ces/calibration.py
8da479426b06c24c203d4bd1afdc1804cbce824fcf13803ac6de397f142ded9d  mammoth_overlay/ces/disabled_modules/seq_8vision.py
a1ba08ba2863c2c3f933fc309ce8d742c2a7edcbc9fd92ea9e8ef82fe7231229  mammoth_overlay/ces/em_corr.py
eb98247e5290f16c8fff838b21a6e8791dcead392143d61f5680e862fbeab706  mammoth_overlay/ces/em_corr2.py
54a45902f986ee831eef9cfe1128114cf8bd0fd31212aa8f488211e7169f8e94  mammoth_overlay/ces/iso_target.py
3260c5dd5fbd2b0484101803ac1daafed6bf5ccea25b22f9b58f1234d21a4b37  mammoth_overlay/ces/n_anchor.py
b0496d6619540b161d13ed560f4d683dc8d8f56a29c11c514ca6ac475bd068d3  mammoth_overlay/ces/n_fixed_anchor.py
277507b42b0f7d048b2f3edad40c9aab31bf5acf0efc6c120a2e16c0c5c67802  mammoth_overlay/ces/n_fixed_geom.py
19300fbfb62073914c7343746c47098ff719a199b001a5d6bc44f82d5be59af7  mammoth_overlay/ces/n_generic_anchor.py
8fa4cd011fb2cb915fb6df6686a4700222cfd82e80f18d3b0faa9de208124265  mammoth_overlay/ces/n_generic_anchor_s2.py
13d71aec8aed8976fb2a6eb307554e2038a5932aef88f96fcf6c7ee581122357  mammoth_overlay/ces/n_geom.py
930fed6e9e279ec5e41b7408abefa917e4e561c4352e808f67b47f5f6466a19b  mammoth_overlay/ces/n_level.py
ed89748d6688bffc8eecc95e97e52553678ce5d69cda5ce1511c0537e7bfc391  mammoth_overlay/ces/n_pool_control.py
4080ef20cdc7818f73b02ae58b0ec911a754a451bfaf4cca3bf1360baef35813  mammoth_overlay/ces/n_stat.py
610f2a56c6e2d7f2a46da54145f4c0e1fc2042c1d70a95b4dc79f1598563a3fc  mammoth_overlay/ces/n_target.py
eac05820afb4c7961c5c9329b8087ca1de7c505d09901f4f9fee26154d57e927  mammoth_overlay/ces/n_target_level.py
bea80e6db0ba68670012a0fcbde217c2fe18b38f7a071f1bfd06dc5c55329536  mammoth_overlay/ces/projection.py
048a6de6e36bf17d20a5c50bf6c662b5394176c55ad817fd90e536e38aa59ad1  mammoth_overlay/ces/region_match.py
93c470663c3e1ed94f2c8829f05394255489e26c7af8f974162c713652aaa4f5  mammoth_overlay/ces/support_ablation.py
578730698733a749205ffb5c9fe43f52a57d5d9567b5a20d17aec5d7194a755f  mammoth_overlay/ces/target_age.py
a5a0405495b61dd8d5b569310e93c1456d09e0c477603dcae74dcfb4f5576d60  mammoth_overlay/ces/test_split_identity.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  mammoth_overlay/ces/tests/__init__.py
6404fd9e9f5cf150fd86084f2920ace834caec77f83c1377e5e95eb98d2a4690  mammoth_overlay/ces/tests/consistency_check.py
8b8776f3132e1b31334c1a9ab5bf2def143c5f4ac3bbe50a62bc7a35e75c097b  mammoth_overlay/ces/tests/determinism_check.py
8e207f1850dbc250969ffa90ced7b67b7894e815bbfed214b15c3096bbb98d9d  mammoth_overlay/ces/tests/step_cost.py
c89fa245b53c6113a72c4799a83af64fea1d12452addd5bb566c4605c415af8e  mammoth_overlay/ces/tests/test_ces_arms.py
1347c288c9c204f96960764fb5084d72dd1f029bae1a00e3462ce60ac13961e3  mammoth_overlay/ces/tests/test_ces_future.py
a4aad38f397e0ddc5f5d739fd6a048c4d21916fc247a8c6c0d2553bf0d4d7a0d  mammoth_overlay/ces/tests/test_cescope.py
d0549e7d323e68d58f1b8bcbabfbcd0a138939d136f369a3b3d0de2d4e29a974  mammoth_overlay/ces/tests/test_der_buffer_neutral.py
f00db41fb1f9f9b4c17b2f696abbf5a60dea4f16e2a5ad7ee61fc744e10ebe19  mammoth_overlay/ces/tests/test_hdir_der.py
3611d911a133b1283db7b2b9e4870ddbfad20a804f6b0aba1ccd919528602463  mammoth_overlay/ces/tests/test_n_level.py
b4979ef015814052f1b6dde7828e744319bcad499a27bb99b662a24763bb7dac  mammoth_overlay/ces/tests/test_n_stat.py
087c650cc6a993516935e0f99e8fda1fa6bcc9ac251b2c05dd19d9dbb6668faa  mammoth_overlay/ces/tests/test_n_target.py
f24e2b0d34b07969bf669f7207097cb5a7894bbf94bce49aa50859c222b07bd2  mammoth_overlay/ces/tests/test_n_target_level.py
c766d0adfe2501ca45c703f607b5b9e2887a56deb8619ef94e623631dfbca769  mammoth_overlay/ces/tests/test_n_target_tinyimg.py
a0ea54e43999880d5ef0c2b51eb38386d4b1d906eced30c1009e8e13922ce78e  mammoth_overlay/ces/tests/test_ntarget_der.py
f6893148f4265ba35e3041d02e8461e82daa45dd797f20d37173eb418060cbbc  mammoth_overlay/ces/tests/test_spec_der.py
e90d859d58dbfd0bd42e878d6b4f796665f007cb81b5abac7f1d90791d66ff0f  mammoth_overlay/ces/tests/test_studies.py
8c2ce0ee43790fb995e00d8882f881ac06237bb3e52efb0a44580f4ab6d5c772  mammoth_overlay/ces/tests/test_study11.py
732c2522136bd6335c015a789b9e4f95b8868aad4910ab1de182c68fa687cfc0  mammoth_overlay/ces/tests/test_study13.py
24ddf3c4ecbd4e94872d62c6100421c0010c7c3afec524cf3ffa041493f7b2be  mammoth_overlay/ces/tests/test_support_ablation.py
671ddf401d6c987bc96d19a59f66280bb538c7ece6b74efe718d76c3c5542e18  mammoth_overlay/ces/tests/test_support_equivalence.py
f7f94799fbf5089da716ae1d8e135024f24e1d9ce6a965451952c0c0c87eb1e3  mammoth_overlay/ces/tests/test_support_execution.py
98184d0d837723b9aed23bdc39f0aa1f85325fa18f5c1cfbe85428bd8ad2bbe4  mammoth_overlay/ces/tests/test_support_model_matches_arms.py
e90ee7602c1bc2f66aa65dd61dc5718696853f69f02fb82eafc80a4d81b57e1e  mammoth_overlay/ces/tests/test_target_age.py
f6b032a2e3278dd51ace25ae9d607542025bbf3c9ff7bb78e394642b6ae7dcc9  mammoth_overlay/continual_dataset.diff
ac603cffe42c5f61bed5b1cd400fca9f7ce46c6f12e42c3ac7343521aba119b5  mammoth_overlay/datasets/utils/continual_dataset.py
5ee045fdc28feb2d8b42d7d980e34fe752deea7345ca2a17f60b83d379fdb6f2  mammoth_overlay/models/ces_anchor.py
0f5bdc504851c77e99bb3d97bfbadc7d64dcdec0810498f96f2cd452f44c0f2e  mammoth_overlay/models/ces_arms.py
e49d49cbc7d83026e4691e63183a2012fc7b408bae84068ffc753cfe0260fae2  mammoth_overlay/models/ces_blockgate.py
53360271d1229d0696e32680e2c60173a86b2321792775c2e7ed8899624c428a  mammoth_overlay/models/ces_cescope.py
6361ceb848bce80a49d4b390a3c608764edaebc1c7eb2991fd5c70a085ad8edb  mammoth_overlay/models/ces_em_corr.py
dfe87385bcaab31a2dbc36b89b6c9b48040c1d87b3c05d91790545a47e43eaa9  mammoth_overlay/models/ces_em_corr2.py
d26bb17eb60fa7a608b54df74d0916275f7c64f7f5c7caf95b2665dc3040340a  mammoth_overlay/models/ces_future.py
012276bcf42d039fa7d2739f8185b5ae787603eaa703fbf78d733f2871139a1a  mammoth_overlay/models/ces_hdir_der.py
4d9c70c106bd7bd7f5f3ad6ec6f9b4e839f0ee4e5f9d0dd378cb04e7a7c2dec5  mammoth_overlay/models/ces_iso.py
ba96daf012d94e9a268d112e42743ba34e53903bf7a5f79fb73379f366096afe  mammoth_overlay/models/ces_nlevel.py
95b10cb7d69a18d561641f5b4964346c24e40241263dcd1a6a92373926572a59  mammoth_overlay/models/ces_nstat.py
0025a3bc7132ac599ba60e660952afd1ae31096c36330ce1c511d6819fcc140d  mammoth_overlay/models/ces_nstat_fixed.py
10e557025d0611bdae55b73707771322ddc29b4190548bfac771482362ba6193  mammoth_overlay/models/ces_nstat_fixedgeom.py
b0a511d4b3b5da232c6d4b548e51736cdd44d972fe019eab7594e88172f439d9  mammoth_overlay/models/ces_nstat_fixednf.py
65fa2e2e9fb23bcef43b052cc45d02a5a3270a979e601fe9a7d46ed198bba393  mammoth_overlay/models/ces_nstat_generic.py
70e057a510b6bb72eb0fab5f150a1ac54c1caa7246047e53554c256949863e49  mammoth_overlay/models/ces_nstat_generic2.py
f4fd3c4b9d46ef8df91e894004ea627240c01e336f5650ad5ae2f0d62ff4cfe7  mammoth_overlay/models/ces_nstat_geom.py
05db40787faa657068b22e168af227433d862656963769fd0b4686a80b5f28c1  mammoth_overlay/models/ces_nstat_geom2x.py
cffbb0bf0ee4b1237ee6c113be625e0775933bea916aaf51798428fcff718356  mammoth_overlay/models/ces_nstat_hblock.py
1779e5880e1a503458444151b105167e0d31384d6d20555bb86c63bea9167371  mammoth_overlay/models/ces_nstat_ngm.py
24b5c850fb83480190dadf254b5f803ffbfa96d14cbf74b91fc345c75fb59925  mammoth_overlay/models/ces_nstat_pool.py
a7604e870779d4d60a416bac6e136d47494c30d1d43bb1b0a6461b41020a1fbb  mammoth_overlay/models/ces_ntarget.py
65280ca67ae096c8295a68ce4d0553c89bfb03d67ca87e1ea022ed15f3623d40  mammoth_overlay/models/ces_ntarget_der.py
abea6e82fd55c69fb03467b24f4c01814d52b413dcf7ea491a3ca829ecfeb3fe  mammoth_overlay/models/ces_ntarget_der_fixed.py
72a5ad1b4a20fe714399debcdf17e592c4a4e7ae3fd46f0063cd081a6355bfbd  mammoth_overlay/models/ces_ntarget_level.py
0d4f643024b9cd6344931f4c78d1b5199642370d56686c2ad12bc59d658176d8  mammoth_overlay/models/ces_region.py
aeb264ca3a04d738752af9d08f195a17172a7217aff711c9232d4f5dac52ae0d  mammoth_overlay/models/ces_semgate.py
7d2c10f588d259c4c9b9e72db07178b22606b67e9e9c0e7fd0eea2799ca8e07d  mammoth_overlay/models/ces_spec_der.py
6d0e0ced4c19639cc54557fe67a39fe8970264b249ebf63a8a4a88e9d1c62009  mammoth_overlay/models/ces_support.py
b3ac832ef193e77b4a4984d949fb54615a69f8c863f8ddf0e1ea100686a319ea  mammoth_overlay/models/ces_tage.py
f0be54922367aac900e270eccb830b626e94d58c080e72a92ecc8e3db4402778  mammoth_overlay/models/xder_nref.py
637685c0edff19d300c43dddcf4a68cff6114b9c793db2f3904c7cb0598fab46  prespecifications/E4_NFFIXED_PREREG.md
cbbf3ee528cf577f9355f16eb1dbbcdfe6bfcb117a4d7358076afe4f76d2c6cf  prespecifications/HBLOCK_PREREG.md
b385cf43a83457cfb9494fac0ec00953cd58a42359a65c6ef1cd9f0181b554f1  prespecifications/HBREP_PREREG.md
9616619d74382019b601fabcc42d81c9c47e883bec574c8cec6cb444833bcd71  prespecifications/HNM_PREREG.md
314d2ac36d50c44c4daf3cc5270d4f377235ebeed3dd9fb3f81dbebcc028ccc9  prespecifications/NFDER2_PREREG.md
bb42cd67e90c6b06ef92cba1b959d6b6066a4e8fed2b81f71243a47774e21bde  prespecifications/NFDER_PREREG.md
e9133622c255a52f16a7977eda930f41b4b28dca759196736b97f2b780a9b088  prespecifications/NFMEM_PREREG.md
c885ea4cbe33e088b9376928404c6f2ddbfc8aee59ca360b55a0c257064da635  prespecifications/NFREP2_PREREG.md
6bd92979868a9565d222309697ccb115272b5af455a97c57f16c6bc0c24a87cb  prespecifications/NFREP_PREREG.md
39745f27c6dc1cc29315bf85fb4077e8a2d634e2627419ac790aab095cea7cfc  prespecifications/NFSWEEP_PREREG.md
62d637b25c312fbbab3eb8ec140537b1a9cd2da2bfb2ff2fc5f0a358bbb2b09a  prespecifications/NF_FIXED_ANCHOR_PREREG.md
32808ade6d3d1abb2ae29d1dcdcca88a28d0293c04ab0aaafe9ced1c99bf97b9  prespecifications/NGF2X_PREREG.md
b8ac652b27034e0fbd78ab52537d3a3f6bb162207786d12a430331df72c56416  prespecifications/PREREG_SHA_20260923.txt
659928c2ccef599a40ea9a84b67cf8ce898774e4f678d0e41dc6c4d871c2797d  prespecifications/TNF_PREREG.md
2f84cf1d1fae1e6dff916a569b80341e8a4ce1c8e50e0f30dbca9594ed7f4fb0  prespecifications/TREP_COMPLETION_AMENDMENT_20260924.md
3610b07c9117189ce188ee4c4deb1196a45d5b77d5fe635d8f301bdcf7be0262  prespecifications/TREP_COMPLETION_AMENDMENT_20260924.sha256
0ad7903de721a0874bba515a08fdff81ddc746cc43a0a51cfcb88e06e1fca6d4  prespecifications/TREP_PREREG.md
0b5ed9c16be3abd6d46560e79310ab5e126f521ee8ff74ae9a309518be6e696c  prespecifications/TREP_TIMELINE_POSTHOC.md
e106518d93fa817012374f28b16c16d044c2def3649178668a86614a3fb24084  prespecifications/XDNREF_PREREG.md
697cee59b9bf2e704e61192d2ddc8a0fd3c241881960241151b003f42db935c6  prespecifications/v9/B32/PREREG.md
4b07b60b4357132c7d5e55453f831a87244f8fab8a626421e9d87885fdfbf19d  prespecifications/v9/B32/V2_AMENDMENT.md
43e44718b695e1c6dd563076bcc5e8fc9757df0af332a0a4515e7db167566d96  prespecifications/v9/B32/V3_AMENDMENT.md
69ad42a20809a9c409e65a359bfcabcd63349dff5327ed19cd17414c14eeb03a  prespecifications/v9/B32/V4_AMENDMENT.md
f4b44939c1e58a7a985d97a62371d2efae16a13f1a09db97ee9ffe187cbb6976  prespecifications/v9/B4C/B4C_PREREG.md
30ac0c05714ced059cdfbb8fc1f4987065d951aa43459969ef11a3d9cbf2685d  prespecifications/v9/E3/E3B_PREREG.md
fcfb782daa43e218540c752063c33def59a10fb3e70513c12713fdefd81c0b86  prespecifications/v9/E3/E3CAL_AMENDMENT_A1.md
ae1a71f34a7a2a495b0a375c1abea7eb4158a5ba4a324c0608f284c0d078580c  prespecifications/v9/E3/E3_OPERATIONAL_AMENDMENT.md
0403cf06472bc2b36a5d9ff54dcacea4b031c687e82b470645ce7bceb6e859c4  prespecifications/v9/E3/E3_PREREG.md
4661e41b51b6fa6d978f13e99d7ba52d17469fd7d9381388586fb348b585d7d1  prespecifications/v9/E3C/E3BCAL_PREREG.md
64a96ab4a15390d99d6c32c890dfd6351c2ffae092bd4d4923dbf5d27e0471ae  prespecifications/v9/E3C/E3C_PREREG.md
d1ed8de1acd6f0c57d634428f70ecc181a919c53c2f129df1499daef10163799  prespecifications/v9/E3R32C/E3R32C_PREREG.md
cd6f90f78d22cef5d8ee7440cf87106670ff02bd17891d81dd54ea4976b4f894  prespecifications/v9/KD/KDT3C_PREREG.md
18e706fb9a1eec19b72631428656e37128b4e2b18d96b3dce2c7ea94de5404d6  prespecifications/v9/KD/KDT3_PREREG.md
dd3c401e0a259a551ec39beac88aa040aaa7ce190f9503c7bd2caee60d98a77d  prespecifications/v9/MCAL/MCAL_AMENDMENT_M1.md
cf788d6fb7084f2e407e31b3a1f73ee1200ec7303245e0e49bfe40d165a4eef3  prespecifications/v9/MCAL/MCAL_PREREG.md
d37ec57b77a458f28e29e5504399080cc69f92f784bf11f7b8cc30df65e6078a  prespecifications/v9/R1/R1_PREREG.md
d197a94051cfecc685f633a715511299b4c9850cdf2fb5c0f403f62055a92381  prespecifications/v9/R18/R18HB_PREREG.md
75e0dc37deb0413c17355ef65721cd833882dc87da5b4c90e33c51afad115ba8  prespecifications/v9/R18/R18H_PREREG.md
db9f5a32c6ae15d1b531a25c25c460da3bc9f016a74f20d06e870544966b7626  prespecifications/v9/R1B/R1B_PREREG.md
3ebd675c4d560d8378777d565d048d175501b1c8b51cfaaf7e8498ca8fb34bf4  prespecifications/v9/R1C/R1C_PREREG.md
864dc16ea04c8feae39af50f4cbeb6ff726d9d4f3c778f116d4c9fb0ce6a7899  prespecifications/v9/R2/R2_DEV_PREREG.md
f6f9bbbb2516c9e3b50240dab67c7d1998d565fed1652414f0427981ea069e33  prespecifications/v9/R4/R4_DEV_PREREG.md
e8b077b0a96a2088cb144636bbf0a27a06f31d4d717f2590bf32dfc631a898e7  prespecifications/v9/R4ALT/R4ALT_DEV_PREREG.md
dfc38a12f22ad804e0ac558442c9f0ba9017372ba877d34266470e36fce40e23  runners/cc_runner.py
fb6325b0522233fdb697b07d084e96a1a30f0c8f72bc04b8993fb2cfee9832f1  runners/chains/chain_E4_F.sh
a3dff8b281ced2e35894adb5f149ff0bb780f4d98ba2c9d16b79e39ad3de3f6b  runners/chains/chain_E4_H.sh
b3e131f204cfe096b075c506cb7eaea9be5258742b253b0cdfcd149169718ac4  runners/chains/chain_HNM_G.sh
1c91c483edc2a096994e156576a0d205957ebe53296424f006fd7bdff8c2776f  runners/chains/chain_NFM_Dp.sh
aef6313a1c491126f43347dd6376d68a67803a9660e4bcf7fb776416d9b650af  runners/chains/chain_NFR2_Dp.sh
b7c41cce79a6a93056afb0ff26023e2f13cd09d3e11c12d7f8e2678a37217bdf  runners/chains/chain_NFR2_G.sh
0199ccd1f71be23808fbc55bd8055d10910a1c302fc884cd75fc80239c7a3f7b  runners/chains/chain_NFR_Dp.sh
c7c4eedb304418e7ff5242139e8cf4eddd0d0cf6966b4a9d5bbcf1d9c01828f0  runners/chains/chain_NFR_G.sh
554d76650d76bd883becc82e9bb5a59e984f6e7a7161b3f1ed3d1bba617d4d33  runners/chains/chain_NFS_G.sh
55ade15e3ae3da4c71b1ccc2654c694a8564097625b35876bf0cbba9888e6ac5  runners/chains/chain_Q2_F.sh
90355b902384adcff0ca415568821f4924eafb1fa445cf2f8500e09e52caced0  runners/chains/chain_Q2_G.sh
658ee397ba9c1b962ecbb0bc874d62263ac120207125e54ce73ebc16b61a6b86  runners/chains/chain_Q2_H.sh
85ae04bdfd4eb2d1a81107e3fc47660962ccbbc98a57d664251518fa49083cf7  runners/chains/chain_TNF_F.sh
39f3ffd6c450369e176101cdbd9d5d21e86466a4508c0cd13a4d2a6cc4c7ddd2  runners/chains/chain_TREP_Dp.sh
0fa9b1cca974925d3212ae12e50793851d040dc414d0cd18e1081c2b4441ab1c  runners/chains/chain_TREP_F.sh
4f928d4e5b9d57f660866bc72918cd4ecfb1c5fb5f97bac29b32c55e6b975f2d  runners/chains/chain_TREP_H.sh
a83a247d9fb3663cbc3f86aedf7911e32ebd10460130b2149748a5e025dbbd14  runners/chains/chain_XDN_TREP_Dp.sh
c1bdabe17647cd222c15ab648ab98c9e5a9c83f089edd9c01644654cef7b19f2  runners/competitor.py
750001dff8c8e48286a67b37236e644fa3312646c944913f478aed13aab52cd8  runners/d1_runner.py
7c7cfb28f785623bf56d48a100a9afb5558d12b5afdfe1b600d78c0e7b27c9d8  runners/der_dir_runner.py
3b6b0e7420976c75be9311ee566c28186b8caa6c27cfcc3691fc9886a9d3e39a  runners/der_scope_runner.py
fb515c050f8a45406ff0463d20f508402a6360778c181c6ba37c971f7e7c2d0e  runners/der_spec_runner.py
ac72732ebdf4eda987fd2c47c949b131ee4f4a8ff0f675626012d29a4d2e6fd1  runners/em_gate0.py
456baf337cfc45875e519fcce955cc50464a18f0662d8071ba795281ec754dad  runners/em_runner.py
cd572506e075d596bf4faa181a275f07bf7d7169445f1538cd9d1e709af9d599  runners/generic_gates.py
0f4622fd2c8a41a586f6d6c9ee1423f19aeb63f9fc408b3ece38429b9bf25557  runners/generic_runner.py
19b650398e33eb61172579e4dfa87441c1701d9eb9ce8eff553602559977f95f  runners/hc_runner.py
3de2b4cd6d88c963e367604a6cf0aa5484ff14e8b7f649525315ebbfe484cb37  runners/hc_vectors.py
6e3585459c3bc0afb4ec96df3a931234f4944b733be311e9972e7f071cee3824  runners/hcgate2.py
168e582a1b58d13f2e9be6ba01cda88199c0f3d01f678e210d429a2e2396c632  runners/hdir_equalnorm.py
9646ae940d445d1807083df47be0a2630d53414f91cd55d0d3e0019d3e37c02c  runners/hdir_runner.py
286d29f8a382e18420f32db4222d9dbc148d067504b257edbf535923ca7ab596  runners/history/wave_launch.pre_hbrep.py
1ad06ffabc8a91a9759d882ec09027bf136a83347342dd80094d4897e42f9c80  runners/history/wave_launch.pre_nfrep2.py
7c8f4514622fe8d7714135d790a8fee47bad98fed35b0a3a08a813f704585887  runners/history/wave_launch.pre_q2g.py
1c671e313bd100a97cb54b6db1216d7ba7612ddebe765071ce64498d2a10f08c  runners/hnm_runner.py
b016be4abc1e7a4b923ddd399529e7f263bb09e24bec4eae4336943dc398cf30  runners/make_r2e.py
db395938c6ded9f21876d5a5daf9a2d0056c07e52e40347e3cf93f1092512374  runners/nf_launch.py
0ea8637caf0fcc2026ac5a980600d4c4093665541d33334f26fd7962a3b207d2  runners/ng2_runner.py
c614c5015ccc4a66f2eea12a6c5afe8d196b038025c1b96e175a08d54d234b8d  runners/ngf2x_launch.py
f613e07a84eb53539c4a337f0d03f226e7047f2461ca4614a9738411e8adefee  runners/ngf_runner.py
8760fa3e13e2bf5c1b785722a2975ba206ce5d47a6cb4a200c5609b6798a5c6d  runners/ngf_stats.py
65e84add3ac14f50f8de4751721b68359e4fd1884398b39f9cc2c72a66d828e9  runners/ngm_runner.py
248424532f9600cf1bcaebeffd192a1fc1e361038b33f8f49f3eb34739e0a9e6  runners/one_step_v2_final.py
2cfc7293b193d242bf5594bbb1031863a582c6becbdbd6bd2e7cf807d07cc20c  runners/pool_runner.py
da1323287d0db0c4a86a1329ae467737a83d529793bcde59b05e27848362d178  runners/pool_transform_identity.py
5b3719f5ddf9291f69b777e69d2cab5bf5e825828d2e0fcf2a359b30d27f7fc4  runners/pyd.py
1505cec31cbfc925021e6af38e02ac860549473c64ab78430857a54a14ba897f  runners/r2e_readout.py
076efcd598c4122c1372fc3b54b82dbc888db6ab6e5a3d6c20553b735677cf1b  runners/r3_readout.py
bd7d477e7cf6a1fab5402e3207f3fdd162ec661323c9c4526fefa136df4ba712  runners/r6_runner.py
476bd9a9de44b66eb3e42e2f2d5ce534880fef4be4f69620b5fd5b739689ae06  runners/r6full_readout.py
663273070fbcc1ef51f15371e7aa041c304345c601d5f9bd91c9ea27a12cba36  runners/r6full_runner.py
25504dd82e470cde1f2b1f195f7484ae77b2c732a0c558d574036519884cd591  runners/r7_migrate_runner.py
9c972df8f0df215a93df13a2e168d371fb355ced60981c130ed374c7956b89e8  runners/r7_readout.py
561b7c9fac3e10a7f954b4ed94b952ee8141b89025bd668019593f1ab60695fb  runners/r7_runner.py
a9aff0f328c06a240f8f53b0182d61501263d8e58c41c4949f6ae3cfaee1e42f  runners/r7_tail_runner.py
2a734e166ce1ef4b76c45019e2cdd7f38b9acfe525188b6d73379e84b749aa24  runners/s14_runner.py
2804689f4fdfc7a5a66cb63a4fc20263c4fa17b52bb08a5ebc5261283e732c34  runners/spec_runner.py
adfc85ab97fa3629a030e08b77ee05da8abfb6c64a1e213972994e1eedbb18e1  runners/tcf_analyze.py
caf1741cb0acf4d9f4dde3d570b2e637e21127f8b3888e66549e7ec2737f2585  runners/tcf_dispatch.py
e8422c9878fcc7ae322ceadf65e1af89a5e34f95e3c1132d328cd511473812e8  runners/tcf_preflight.py
1ce51c8accda23ba5440e1447cfc2e9ca86b2940089675584115b3a54f4624bc  runners/tcf_smoke.py
ccffda778f9ccbe1b899ce25120c073fedb86b5ed55d0bf03aeeb9cfce45095e  runners/td_runner.py
6adebc8f169f9af7804bafe6f3151083ddc96e81b84e647661e764d72094dee3  runners/tiny_runner.py
eb15ac0a6ec4b91c0a2b93fc8559f92a2401ad1ccbed4490f08fc650ad08d7ed  runners/tnf_runner.py
a59b42fd7965391eee7a92a7a981e2849902f617c673297a964ef51dec5e1be2  runners/tniso_runner.py
7d9ca93600229bc19fbce993858f765446e2c9a40c892269149d47430b43ab70  runners/trep_runner.py
152f70b92a3afbf8ced4b03d2e6823da025fb6eaffa02c2f219e5cca40880524  runners/v9/B32/b32_host.py
1e593eaaa4f188ecaf287cd994dda30539aabdf6169a7962181178a4213b7ed7  runners/v9/B32/b32_host_v2.py
04fac1ffb92e862d593590838fe77f674b56ad4bbaca4f15a2932833e3f2cc17  runners/v9/B32/b32_host_v3.py
8179e9087db99b9bf2c8895f8e0444f4032afcd928bb6601bc4e8a07743f2bc0  runners/v9/B32/b32_host_v4.py
dfedb3084dc3619650aeeba00383b5e46be902cab250afdd4e42187838b42cc9  runners/v9/B32/freeze.py
cc09adf02113b2c6334356b25b1ee3c0156d3353d37837f0614854b6be3677fb  runners/v9/B32/freeze_v2.py
d024038ba80dc9e9ceeb24b78001b20df682cb9902614633139747cb036b1c5d  runners/v9/B32/freeze_v3.py
fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e  runners/v9/B32/freeze_v4.py
b76e05fa3f5fc84db618aa63c9a69f123a3370be92b0a3d71cd2fd18512f1de5  runners/v9/B4C/b4c_runner.py
2396f09ef5a527586c66736e13f9550a248ceba5f2ee0a955a40af42fbcd768a  runners/v9/E3/chain_E3b_B.sh
01e50cad67fae9b840313b45f14921ef255b4d209b85a8203e95290a51009b4d  runners/v9/E3/e3_runner.py
633a8da17563f18dde1ce9eae03ba16ff58a719941c6009dab4ee16d94a8e869  runners/v9/E3/e3b_runner.py
7b4c7f581c367545dc47e61ae01bb84de70a38e499ec921fe6a1953f1bd32972  runners/v9/E3/freeze_e3.py
3e0119ae67ed3e8d0951713e442327dcc992bee20525c85de97b807ff9172452  runners/v9/E3C/e3c_runner.py
1cc6643aeb8cc311c384242e8097be3bde245bdd68a10e0f0dff8c177fb9a265  runners/v9/E3R32C/e3r32c_runner.py
e36f61cd7808be9ab864a0412e849ce8a7d61dd86d6438f1a957459310d32853  runners/v9/KD/kd_maturity.py
52d26a0330ec1a617e45d53cd3b3e9813baa555d0309a8bb7dce4ad9189705d0  runners/v9/KD/kd_splice.py
d8e3e2d38905fb308897078fb610d54ea5001ee614eb2c1613e82afdb22de758  runners/v9/KD/kd_t3.py
e4f4e39634582b2cb79616aa331509d551690bb01959f6f34f6dfa9049e41ddb  runners/v9/KD/t3_chain.sh
48202f3d95482878024106127b2efbfa48f0d7a352f735fd49cf084f2eea9132  runners/v9/KD/t3_chain_v1.sh
007dd0b811c66440bf88e02e2d7b657d43d0308b1093486cbd79a961140f376d  runners/v9/KD/t3c_chain.sh
f29f4140d34d914c733de5f8706d4d3e0498026536fe9bcb2e94c94a78241825  runners/v9/KD/t3c_wait.sh
787a5c6af41e782a5026f09f461ec74e98d876b9cdd5057653be37aeee5ba4a1  runners/v9/MCAL/mcal_runner.py
1123b4ff6f673a5b123b8fd1b907a87d06b733fc720aeb7e6d69c6a68292728b  runners/v9/MCAL/mk.py
da396842854263e5a605b10087934c43586f24d749cfd97fa103ce77c8ddf254  runners/v9/R1/r1_runner.py
892dcd5c6afa03f24f6304e552a24aae7c9102e9ea49a9283be9dd34bc8d6cb7  runners/v9/R1/seq_cifar100_ho.py
479a1a2bea091937f410da39c7b60586e066c1e651dd0b14348c6159dbd3516e  runners/v9/R18/r18h_runner.py
923fc433e19362cb81a86dea0baa4e161678d28fd26dcc2080d05a88d6cfc766  runners/v9/R18/r18h_wait.sh
5aa23165cbce1c66f9fac846f80c29a4ae027fbe51a1af0deabf4b5a97e8470d  runners/v9/R18/r18hb_runner.py
20d0508800b937bbbef7b9ba3b099a0002a6a6a0c1fe038d5cc6a9c220cdd8c5  runners/v9/R18/r18hb_wait.sh
ad95cdaee9f051989af0e43d2838fbd42ce674530448a997db817091ec48949b  runners/v9/R18/r18x_runner.py
e76f843f2b658834e9903340c69a9aa9b3566e992c1504d676a84d57d0b06765  runners/v9/R18/r18x_wait.sh
69d1c711c73c3975a437c81b56711c22213bdd2e8a32f015fb02b5f484ea217f  runners/v9/R18/r18xb_runner.py
3880fa1b8e13495fb845a38112c186ec0c5a954221055a6002bdec0183f36b2f  runners/v9/R1B/r1b_runner.py
892dcd5c6afa03f24f6304e552a24aae7c9102e9ea49a9283be9dd34bc8d6cb7  runners/v9/R1B/seq_cifar100_ho.py
b1a284a160013f7dc758cce2e178daf35550719c1cd1a809a24875ba7cda0225  runners/v9/R1C/r1c_runner.py
892dcd5c6afa03f24f6304e552a24aae7c9102e9ea49a9283be9dd34bc8d6cb7  runners/v9/R1C/seq_cifar100_ho.py
e36f61cd7808be9ab864a0412e849ce8a7d61dd86d6438f1a957459310d32853  runners/v9/R2/kd_maturity.py
52d26a0330ec1a617e45d53cd3b3e9813baa555d0309a8bb7dce4ad9189705d0  runners/v9/R2/kd_splice.py
d8e3e2d38905fb308897078fb610d54ea5001ee614eb2c1613e82afdb22de758  runners/v9/R2/kd_t3.py
9269adaa7a0882476ef06c6bfaf1095d8e3e1bee491c0216bde0ce3628f63cb7  runners/v9/R2/r2_chain.sh
e36f61cd7808be9ab864a0412e849ce8a7d61dd86d6438f1a957459310d32853  runners/v9/R4/kd_maturity.py
52d26a0330ec1a617e45d53cd3b3e9813baa555d0309a8bb7dce4ad9189705d0  runners/v9/R4/kd_splice.py
d8e3e2d38905fb308897078fb610d54ea5001ee614eb2c1613e82afdb22de758  runners/v9/R4/kd_t3.py
34f267a56127d0cfcecd345276c0663237ab135d91a821aa3eb25112f29c12be  runners/v9/R4/r4_chain.sh
e36f61cd7808be9ab864a0412e849ce8a7d61dd86d6438f1a957459310d32853  runners/v9/R4ALT/kd_maturity.py
52d26a0330ec1a617e45d53cd3b3e9813baa555d0309a8bb7dce4ad9189705d0  runners/v9/R4ALT/kd_splice.py
d8e3e2d38905fb308897078fb610d54ea5001ee614eb2c1613e82afdb22de758  runners/v9/R4ALT/kd_t3.py
73276c9bbcb202b8cf6e95cba022c6095708cd60e43aef1d997abe5da227f765  runners/v9/R4ALT/r4alt_chain.sh
8191313e653b03d69d477395dad6c7c743f8eca223a90a889d6d9363251e91ce  runners/wave_launch.py
7c8f4514622fe8d7714135d790a8fee47bad98fed35b0a3a08a813f704585887  runners/wave_launch_hostDp.py
b6ee558045d07bd12e94f8f21154818f03cf0b6b924fb42b6b315a7b5760499e  runners/xdn_runner.py
bcee348fa6047a1690d825158d71c8255f79fcd6939d1899a78a55c09165ac1e  tables/v8_tables.py
be345231dbb24b1d734cba980e2125a786c4172c613d9fc80716a1cf081d01ae  tables/v9_appendix_rows.tex


==> anc/supplementary_material/README.md <==
# Supplementary material

**What Must Replay Preserve? Separating Correctable Bias from Class Correspondence** (anonymous submission)

This archive contains:
- the training code for every intervention, replay method and distillation student in the paper;
- the runner that launched each cohort, with its seeds, arms and flags;
- the internal test plans written before the prespecified cohorts ran;
- the per-seed and per-model evaluation records behind every number, table and figure;
- the scripts that turn those records into the paper's numbers, tables and figures.

Model checkpoints and saved logits are not included, because of their size. Each offset-readout record names the checkpoint it was computed from (file name and SHA-256 prefix) and the gates that checkpoint passed.

## 1. Checks that need only a CPU (about five minutes)

```bash
pip install numpy scipy matplotlib==3.10.8 pillow pytest
cd supplementary_material
shasum -a 256 -c MANIFEST.sha256          # verify the released files before regenerating outputs

python analysis/v9_numbers.py            # expected last line: "231 checks, 0 disagreements"
python analysis/v9_appendix_tables.py    # regenerates the body rows of Tables S22-S29 (tables/v9_appendix_rows.tex)
python analysis/build_v8_snapshot.py     # rebuilds data/V8_SNAPSHOT.json from the per-seed records
shasum -a 256 data/V8_SNAPSHOT.json      # compare with the newly generated data/V8_SNAPSHOT.sha256
python tables/v8_tables.py               # settings table (Table S16) and in-text macros, written to tables/out/
python figures/v9_figures.py out         # main-text Figures 1-5, written to out/
python figures/v8_figures.py fig5 fig3   # appendix Figures S2 and S3, written to figures/out/
python figures/section4_evidence.py      # appendix Figure S1
python -m pytest -q figures/tests        # figure-library tests (10 tests)
```

What each check does:
- `v9_numbers.py` recomputes each checked number from the records, rounds it half-up to the printed precision, and compares it with the value printed in the paper. This covers every number of the task-level offset readouts and every newly added number. It prints one line per number and exits with status 1 on any disagreement.
- Numbers carried over from the main cohorts are read from `data/V8_SNAPSHOT.json`. Every contrast in it records its two arms, dataset, method, seeds, endpoint, sign convention, paired 95% and 90% intervals, and per-seed differences.
- Figures 1–5, S2 and S3 were checked with Matplotlib 3.10.8. Figure S1 regenerates with identical content; its tight bounding box can differ by about 1 pt across Matplotlib versions.
- **File integrity versus numerical reproduction.** Run the manifest check before regeneration. The snapshot builder writes both its JSON and its SHA-256 receipt; that receipt describes the regenerated file, not an independent comparison with the released snapshot. SciPy versions can change floating-point tails without changing printed values or test decisions. In the final release check, the rebuilt V8 snapshot and TREP readout differed from their released records by at most 2.3e-11, with structure and decisions unchanged; all 231 printed-value checks passed. The five main figures rebuilt from the released snapshot with Matplotlib 3.10.8 matched the submitted figures at the pixel level. Newer Matplotlib versions can alter rendering even when values agree.
- The final CPU check used Python 3.12.12, NumPy 2.5.3, SciPy 1.18.1, Matplotlib 3.10.8, Pillow 12.3.0 and pytest 9.1.1. These are analysis and plotting versions, not the training environment.

## 2. Where each result comes from

Sections and appendices refer to the submitted paper. Record paths are relative to `data/`; the cohort names (R1, B32, MCAL, …) are the internal study names used throughout this archive.

| Paper element | Cohort | Records | Scripts |
|---|---|---|---|
| Fig. 1 cost labels; Sec. 4.3 and Fig. 4a | Withheld-image cohort R1: ResNet-18, 8 seeds; Full, Delete N, Fixed a = −2, Perm H; 2,000 training images withheld, offset fitted on 500 | `v9/R1/R1_MERGED.json` | `runners/v9/R1/`, `analysis/v9/R1/` |
| Sec. 4.3, Tables S22–S23 | Withheld-image cohorts on ResNet-32 (R1B) and a narrower ResNet-18 (R1C) | `v9/R1B/`, `v9/R1C/` | `runners/v9/R1B/`, `runners/v9/R1C/` and matching `analysis/` |
| Fig. 1 score bars | A real stored record | `analysis/fig1_record/` | same |
| Sec. 4.1, Fig. 2, Tables S1–S6 | Main CIFAR-100 DER++ cohort (20 seeds) and the fixed-anchor families | `V8_SNAPSHOT.json` (`c_full_del`, `c_full_rmean`, `c_full_fix_m2`, `c_full_fix_m4`, `…_rep`, `c_full_fix_0`, `c_full_fix_m1`, `c_full_gen`) | Section 4 below |
| Fig. 2b, ResNet-32 row; Sec. 4.1–4.2 | ResNet-32 (20 seeds) | `v9/B32/B32_READOUT.json` | `runners/v9/B32/`, `analysis/v9/B32/` |
| Fig. 2b, TinyImageNet row; App. C | TinyImageNet fixed anchor and record mean (10 seeds; original and amended rule both reported) | `v9/TREP/TREP_FINAL.json` | `runners/trep_runner.py`, `analysis/v9/TREP/` |
| Sec. 4.2, Fig. 3a, Tables S11–S13 | H reassignment, H block mean, N reassignment | `V8_SNAPSHOT.json` (`c_full_hperm`, `c_full_hiso`, `c_nperm_r2e`, `c_full_hbgold`, `c_full_hbother`) | `cc_runner.py`, `r7_runner.py`, `wave_launch.py --study HBREP` |
| Fig. 3b, Fig. S1 | Residual-energy controls | `V8_SNAPSHOT.json` (`c_hnat`, `c_hmid`, `c_hdn`, `c_nup`) | `hc_runner.py`, `em_runner.py`, `hnm_runner.py` |
| Sec. 4.3, Fig. 4b, Table S24 | Level–dispersion factorial with fixed anchors (E3, E3b at a = −4, E3R32, and the fresh cohorts E3C and E3R32C) | `v9/E3/`, `v9/E3C/`, `v9/E3R32C/` | `runners/v9/E3*/`, `analysis/v9/E3*/` |
| Sec. 4.3, Table S22 | Paired cohorts (R18), fresh deletion cohort (B4C), TinyImageNet deletion (TNCAL), DER and TinyImageNet H rows (A0H) | `v9/R18/`, `v9/B4C/`, `v9/TNCAL/`, `v9/A0H/` | matching `runners/v9/` and `analysis/v9/` |
| Table S29 | Per-task offsets and final-task scale (post hoc) | `v9/A0/` | `analysis/v9/A0/` |
| Sec. 3.4 | 500-image offsets | `v9/RB500/`, `v9/R18/RB500_R18.json` | `analysis/v9/RB500/` |
| Sec. 4.4, Fig. 5a, Table S25 | ER, ER-ACE (with its stock cosine classifier), DER, DER++ under one recipe (32 seeds) | `v9/MCAL/` | `runners/v9/MCAL/`, `analysis/v9/MCAL/` |
| Sec. 4.4, Fig. 5b, Table S26 | Block-mass and within-block distillation (8 teachers) | `v9/KD/` | `runners/v9/KD/kd_t3.py`, `analysis/v9/KD/` |
| Fig. 5c, Table S27 (App. D.1) | Within-block target edits (reassigned, flat, class template) | `v9/R2/` | `runners/v9/R2/`, `analysis/v9/R2/` |
| Table S28 (App. D.2) | Text check of the distillation decomposition (AG News, DistilBERT) | `v9/R4/`, `v9/R4ALT/` | `runners/v9/R4*/`, `analysis/v9/R4*/` |
| Tables S7–S10, Fig. S3 (App. A.3–A.4) | Level–dispersion factorial under the raw prediction rule and doubled coefficients | `V8_SNAPSHOT.json` (`c_gen_2xlevel`, `c_gen_2xspread`), `collected_ur*/` | `ngf_runner.py`, `ngf2x_launch.py`; TinyImageNet `tcf_dispatch.py` |
| Tables S2–S5, S14, S16–S20, Fig. S2 | Older and latest tasks, exact loss split, DER, TinyImageNet, memory sweep | `V8_SNAPSHOT.json`, `collected_*/` | `evaluation/unified_readout.py`, `tables/v8_tables.py` |
| Table S15 | Terminal classifier-norm equalization | `WA_READOUT.json`, `collected_wa/` | `evaluation/wa_readout.py` |
| Table S21 (App. C.3) | Refreshed X-DER targets | `V8_SNAPSHOT.json` (`x_full_flat`, `x_full_none`, `x_flat_none`) | `runners/xdn_runner.py`, `analysis/score_xdnref.py` |

### The task-level offset (Sec. 3.4)

`kd_b2_bias.py` is the single implementation. The copies in each `analysis/v9/<study>/` directory are byte-identical. It provides:
- `fit_beta`: the offset b that sets the mean predicted probability of the final task's classes to that task's known class share (80-step bisection; no per-image labels);
- `readout`: accuracy, cross-entropy and block mass;
- `invariants`: accuracy and conditional cross-entropy within the true group of classes, which the offset cannot change.

Each study's `*_blockcal.py` loads a checkpoint, recomputes the test logits and applies the offset. It records three gates: a strict weight load, recomputed accuracy within 0.025 pp of the logged accuracy, and the checkpoint's seed and arm. A model that fails a gate is excluded from every pair that uses it and listed in the record's `gate_fail` field.

## 3. Training code

Training uses the Mammoth continual-learning library (MIT license; `mammoth_overlay/LICENSE_mammoth`) at upstream commit `e75a491c69fd729edeb01431afb753d9157d9a81`. Our code is an overlay on that commit:

```bash
git clone https://github.com/aimagelab/mammoth.git && cd mammoth
git checkout e75a491c69fd729edeb01431afb753d9157d9a81
cp -R ../mammoth_overlay/{models,ces} .
git apply ../mammoth_overlay/continual_dataset.diff
```

- `mammoth_overlay/models/` holds the variants. Each is a DER, DER++ or X-DER model with only the replay target changed.
- `mammoth_overlay/ces/` holds the target transformations and their unit tests: `for f in ces/tests/test_*.py; do PYTHONPATH=. python $f; done` from the Mammoth root.
- `continual_dataset.diff` is the only change to an upstream file. It converts a class-order list to an array when a checkpoint is reloaded.
- The distillation study (`runners/v9/KD/kd_t3.py`) is standalone PyTorch, with unit tests in `analysis/v9/KD/test_kd_t3.py`.

| Paper variant | Model and flags |
|---|---|
| Full target | `ces_nstat --ns_mode original` |
| Delete N matching | `ces_nstat --ns_mode none` |
| Record mean of N | `ces_nstat --ns_mode mean_target` |
| Generic anchor | `ces_nstat_generic --ng_mode generic` |
| Fixed anchor a (DER++) | `ces_nstat_fixed --ng_const a` |
| Fixed anchor a (DER) | `ces_ntarget_der_fixed` |
| Level only / Dispersion only / Both / Neither with a fixed anchor | `ces_nstat_fixedgeom --ng_const a --fg_mode {level,disp,both,none}` |
| Perm H (within-block cyclic reassignment) | `ces_nstat --ns_hperm blockwise_nongold_permute` |
| H block mean | `ces_iso --iso_region h_nongold` (a separate implementation; the contrast is descriptive) |
| Reassign H within the own / other blocks | `ces_nstat_hblock --hb_scope gold` / `other` |
| Rescaled H and raised-energy N reassignment | `ces_em_corr --em_arm {hnat,hmid,hdn,nup}_{orig,perm}`; energy-matched N: `ces_em_corr2` |
| Shift N across its support | `ces_ntarget` (arms `V_original`, `V_permute`) |
| DER variants | `ces_ntarget_der`, `ces_ntarget_der_fixed`, `ces_hdir_der --hd_arm {full,hperm}` |
| X-DER refreshed block: published / flat / none | `xder_nref --xd_nref full` / `flat` / `none` |
| ER, ER-ACE, DER, DER++ (Sec. 4.4) | upstream Mammoth `er`, `er_ace`, `der`, `derpp` |
| Withheld-image data split | dataset `seq-cifar100-ho` (`runners/v9/R1/seq_cifar100_ho.py`) |
| ResNet-32 | `--backbone resnet32` (upstream Mammoth `backbone/ResNet32.py`) |

**Recipe** (the Optimization paragraph of App. C):
- CIFAR-100: 10 tasks, preallocated ResNet-18, memory 500, 50 epochs per task, batch 32 (current and replay). SGD at lr 0.03 with no momentum or weight decay, ×0.2 at epochs 35 and 45. α = 0.3, β = 0.5 (DER: β = 0).
- TinyImageNet: 10 tasks, 100 epochs, α = 0.2, β = 0.5, no scheduler.
- X-DER: the published CIFAR-100/500 values on the same recipe.
- All runs use `--permute_classes 1` and `--num_workers 8`. Runners check these values before launch, because Mammoth silently ignores unknown flags.

## 4. Runners and seeds

A seed fixes the class order, the initialization and the data order; all variants of a cohort share its seeds. `runners/chains/` holds the launch sequences with their exact unit lists, and `runners/history/` holds earlier versions of `wave_launch.py`.

| Cohort (seeds 26091xxxx unless stated) | Runner(s) in `runners/` |
|---|---|
| CIFAR-100 DER++ main, 8701–8720 | `cc_runner.py`, `generic_runner.py`, `ngf_runner.py`; shared recipe in `ng2_runner.py` |
| Fixed anchors and H blocks, 8701–8708 | `wave_launch.py` (history versions), `nf_launch.py`, `ngf2x_launch.py` |
| Fixed anchors and H blocks, 8709–8720 | `wave_launch.py --study NFREP / NFREP0 / NFREP1 / NFREP4 / HBREP` |
| Second deletion cohort, 9001–9012 | `s14_runner.py`, `pool_runner.py` |
| N reassignment, 7501–7512 | `r7_runner.py`, `r7_tail_runner.py`, `r7_migrate_runner.py` |
| H constructions and raised-energy N, 9701–9712 | `hc_runner.py`, `em_runner.py`, `hnm_runner.py` |
| Memory sweep, 9201–9208 | `hdir_runner.py`, `spec_runner.py`, `wave_launch.py --study NFMEM` |
| CIFAR-100 DER, 7701–7712; DER Perm H, 9501–9508 | `wave_launch.py` (incl. `--study NFDER1 / NFDER4`); `der_dir_runner.py` |
| TinyImageNet, 9401–9408; 9411–9422; Perm H 9301–9304 | `tniso_runner.py`, `tcf_dispatch.py`, `tnf_runner.py`; `trep_runner.py`; `tiny_runner.py` |
| X-DER, 9601–9608 | `xdn_runner.py` |
| Offset-readout cohorts (R1, R1B, R1C, R18, B4C, B32, E3*, MCAL, KD, R2, R4*) | `runners/v9/<study>/` |

## 5. Test plans and status labels

`prespecifications/` holds the internal test plans of the follow-up cohorts: hypotheses, primary tests, margins and amendments, each written before its cohort ran. They are not public preregistrations. The paper labels readouts computed on already trained models as post hoc, and so do their records (`POSTHOC_TEST_CROSSFIT`). The TinyImageNet cohort's amended rule, adopted after one interim look, is reported alongside its original rule. Its original protocol (`TREP_PREREG.md`), completion amendment, SHA-256 receipts (`PREREG_SHA_20260923.txt`, `TREP_COMPLETION_AMENDMENT_20260924.sha256`) and a timeline compiled for this release (`TREP_TIMELINE_POSTHOC.md`, not a frozen protocol) are in `prespecifications/`.

## 6. Notes on the files

- **Script hashes.** Records store the SHA-256 of the scripts they ran. For release, internal working notes (references to internal planning documents, which are not included, local paths and host details) were removed from docstrings, comments, plans and four records. `SANITIZED_FILES.tsv` lists every changed file with its original and released SHA-256, so each recorded hash can still be traced. Most Python changes are confined to docstrings and comments, and those files are AST-identical to the originals. Six kinds of file also change code, and the table notes each one:
  - a local path in a self-test;
  - an output shard filename;
  - one import, from a removed byte-identical duplicate;
  - a record label string;
  - a host label in the B32 and E3 runner configurations and one launch script;
  - the wording of one printed status line.

  None of these changes what the code computes. Five plans are English translations of their frozen originals, whose SHA-256 values are also listed there.
- **Image assets.** Images in `figures/assets/` are CIFAR-100 training images (`SOURCES.json`) and one CC0 photograph used for illustration (`photos/tiger_photo_SOURCE.json`).
- **Integrity.** `MANIFEST.sha256` lists the SHA-256 of every file in this archive.


==> anc/supplementary_material/SANITIZED_FILES.tsv <==
path	original_sha256	sanitized_sha256	change
analysis/v9/A0H/b4c_blockcal.py	0eeeb0deb71414a9170ffb7be00f23c365d9d9b47e1292b5385612c2f719dfb2	6c2c8b071cc31839cba79117555f800d5626a48728c60a20f50b25d591da4bc4	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/A0H/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/B32/b32_blockcal.py	e4aa606faa6eed0f4b27da28771d93ab402af80255c8271061d970480ba37afa	89e6345709f998053a0e6f879ecb5c89c2f314be7dd60312dc1a97143e7b5847	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/B32/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/B4C/b4c_blockcal.py	0eeeb0deb71414a9170ffb7be00f23c365d9d9b47e1292b5385612c2f719dfb2	6c2c8b071cc31839cba79117555f800d5626a48728c60a20f50b25d591da4bc4	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/B4C/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/E3/a1check.py	2639f062ceb630f1fe8920283685ab0f26880dfe7fb233278de75634959651c2	b5c0db83bcfef3a2fe0c9929cd30f12b21995d3e250ed6f9ba62123102caadac	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/E3/e3_blockcal.py	30815c452b1d7c2ea58964ff3622bd1dbe462fc424323b23c3c8b442b4698878	bca25b3833ad38a3bde2a85efb336a4cbfb50cf29b5c1fcc46cb59958c6b9894	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/E3/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/E3C/e3_blockcal.py	30815c452b1d7c2ea58964ff3622bd1dbe462fc424323b23c3c8b442b4698878	bca25b3833ad38a3bde2a85efb336a4cbfb50cf29b5c1fcc46cb59958c6b9894	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/E3C/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/E3R32C/e3_blockcal.py	30815c452b1d7c2ea58964ff3622bd1dbe462fc424323b23c3c8b442b4698878	bca25b3833ad38a3bde2a85efb336a4cbfb50cf29b5c1fcc46cb59958c6b9894	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/E3R32C/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/KD/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/KD/test_kd_t3.py	9a4f9a6e1c6082af599f15019c6056a979c8955204bf8bf32e5489956bffcb65	36cdbf5f32574aa38cd65ec89affac18e1b46952ebcab9b32de14f619206b81f	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/MCAL/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/MCAL/mcal_blockcal.py	235329efd84c860b4e9789c5e2b450976ee4cba830cd99201b3582505da180f2	8d800b4c86c190f32c6d9d7fe3ad8a98ca5a15cd9141e2350271535f13c4a364	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R1/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R18/b32_blockcal_ref.py	e4aa606faa6eed0f4b27da28771d93ab402af80255c8271061d970480ba37afa	89e6345709f998053a0e6f879ecb5c89c2f314be7dd60312dc1a97143e7b5847	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R18/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R18/r18_blockcal.py	acd7b047f9c7188627d72573af2392ee197337aebe4b04748a8dea77dcecc074	3425a04c6b5b4fb6f90d5710c2f9097f93889e011381bca0196a4aa23688fece	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R1B/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R1C/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R2/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R2/kd_r2.py	fa00acb2c946884a603407f8f5ba7dce9668fdc428f8aba8008ecadd58ed5ed5	08babe58b8f3e9affcc84dd2dda6ddb14066d2883444789754f4ac161451c06d	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R4/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R4/kd_text.py	9f55ff6ab0432f8289f3fac623fdacc5aaf5e29168b5783022e0c25207e43d7f	5601a73aef7832c76a102a01dec99f594b9d8f007c67b804e9d1911e4fe5ca52	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R4ALT/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/R4ALT/kd_text.py	9f3cf9f730e598847d57a15c62fe7f1473d63c09877a75852ed9538c4ca934ea	aa5c9f724963423128f095040be1929c60323bddf65d1da3878f608134ee7395	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/RB500/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/RB500/replay_budget500.py	83f2cb423cc0f7e03decb51fb6f7c4406415676772cfad54471300c80a8c6e0c	3b95fd6c46b6870b3bcfbcb1aa02aafe42b8a8da1c4dc57ebab5035cf2841557	docstring/comment only (AST-identical after removing docstrings)
analysis/v9/TNCAL/kd_b2_bias.py	be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025	770fb1e1f8a0b49cffa181e958ef19b3bf644a5aad7d86ee31edc256c7ce8cf1	docstring/comment only (AST-identical after removing docstrings)
data/FIG1_RECORD.json	1ba7aaa6d0b739894845bb0b51faf09c66783f490368bcb10a50202748924caa	bf2aa94de414c7a79092a86864d809a40f9db0a1aea98fec3782138de7b05467	plan/record text only
data/v9/B32/V2_HANDOFF_RECEIPT.json	06b16a10bbc3b982280a510d3c8db60afbc5ab97d8784b60ebb7cce60c14816f	367af43df73e17510ff4674927d0c6e27c6ca48a2a90473ebc9a94b2f6205936	host label only
data/v9/B32/V4_HANDOFF_RECEIPT.json	a46ee093dc5f5ba1ffa2b3e2dd7beb2d07c9368ca286b01c5a959eac91769a54	cc719beb9eb8ccc28e063673ff4fc93380465e6f06f96c672ac233f548d3062c	plan/record text only; host label only
data/v9/B32/V4_SOURCE_AND_PARSER_RECEIPTS.json	588ea908e2ae7edb851968e463be7f8e6290c185c7a59da6994ee2229845f174	cb48b581118f730327899a6d2ffb6b42a5a371e643aada824abab60750722088	host label only
data/v9/KD/KDT3C_FREEZE.sha256	c58b701bcaedf49dcac94cc41e89a00246d3b94043344afe28f6217d4044157d	dc16985f351fb5976a8774bda9ea07788a69225130278630382abba8e357f21f	plan/record text only
figures/v7_7r5_figures.py	c3267da753e7e748064df267ae94e84b32766c972436c23b466a3251b72b34db	efbccac5407209706e1faf53492b8f77802b6accebe795104470e78258837677	docstring/comment only (AST-identical after removing docstrings)
figures/v9_figures.py	d4b709004337f3acc06812b544ea954053713ff90a8328a7a3a1815311065128	e673ae87abeaa4c9cd69ac0f49af939d2dc52367b89e3ff41fa38af838b79f02	docstring/comment only (AST-identical after removing docstrings)
mammoth_overlay/ces/n_target.py	79d080011977d0c347a96b0f8f28258fb0289beb3bd01beb31f0844ceb11cc46	610f2a56c6e2d7f2a46da54145f4c0e1fc2042c1d70a95b4dc79f1598563a3fc	docstring/comment only (AST-identical after removing docstrings)
mammoth_overlay/ces/projection.py	c1d0f6c46a8939688cbae0964e7e6111be77ab91e75540b784fcb18b6eb835ba	bea80e6db0ba68670012a0fcbde217c2fe18b38f7a071f1bfd06dc5c55329536	code: local absolute path in __main__ self-test replaced by relative "prototype"
mammoth_overlay/models/ces_nstat_ngm.py	1b57029b9dbd447bec8266215ebfede8426ee1518bb3f39b2e622a7f01279543	1779e5880e1a503458444151b105167e0d31384d6d20555bb86c63bea9167371	docstring/comment only (AST-identical after removing docstrings)
prespecifications/E4_NFFIXED_PREREG.md	84e20af8a9d511c1f64c7c5339a5df1a46f018f54a7917ebc35409f2f74f76d3	637685c0edff19d300c43dddcf4a68cff6114b9c793db2f3904c7cb0598fab46	plan/record text only
prespecifications/NFDER_PREREG.md	72a5939417ec14757d60635614aa28ffb782e2044e1e2b6dca4f99d9676417a4	bb42cd67e90c6b06ef92cba1b959d6b6066a4e8fed2b81f71243a47774e21bde	plan/record text only
prespecifications/NF_FIXED_ANCHOR_PREREG.md	04bdef50814bff0d2de66b735a1b76b8acc46a5cee89a9207fd1efca86c4d1ef	62d637b25c312fbbab3eb8ec140537b1a9cd2da2bfb2ff2fc5f0a358bbb2b09a	plan/record text only
prespecifications/NGF2X_PREREG.md	b0d61b8163e8498a021ca473ef7dae91a1fd0c5f9d36ea62c16ede46100797eb	32808ade6d3d1abb2ae29d1dcdcca88a28d0293c04ab0aaafe9ced1c99bf97b9	plan/record text only
prespecifications/PREREG_SHA_20260923.txt	910e4040094f7db39cedd16ca0baa0a577c0f4650ed772868a2ac46235f7e5fa	b8ac652b27034e0fbd78ab52537d3a3f6bb162207786d12a430331df72c56416	plan/record text only
prespecifications/TREP_COMPLETION_AMENDMENT_20260924.md	05dd75039a850359cf8444c3cecbacffb0bd2ad139d75c11f650dcd1f80bf149	2f84cf1d1fae1e6dff916a569b80341e8a4ce1c8e50e0f30dbca9594ed7f4fb0	plan/record text only
prespecifications/v9/B32/PREREG.md	32205674da9f8232c06f4f694fbb5dc92d30a2b0fd207b9a374f7809d00c7f3b	697cee59b9bf2e704e61192d2ddc8a0fd3c241881960241151b003f42db935c6	host label only
prespecifications/v9/B32/V2_AMENDMENT.md	a04674fce596a83d759b469990625eecff4157305f38d1c4997fe0d0e6e5f969	4b07b60b4357132c7d5e55453f831a87244f8fab8a626421e9d87885fdfbf19d	host label only
prespecifications/v9/B32/V3_AMENDMENT.md	c706891686f67399711b9c0cf2e05a6a75be9e571139999740436ca5db17a8b3	43e44718b695e1c6dd563076bcc5e8fc9757df0af332a0a4515e7db167566d96	plan/record text only; host label and operator wording
prespecifications/v9/B32/V4_AMENDMENT.md	a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6	69ad42a20809a9c409e65a359bfcabcd63349dff5327ed19cd17414c14eeb03a	operator wording
prespecifications/v9/B4C/B4C_PREREG.md	2e4a0100f76d2c3de6a92e42915188977d6d9c0ea7b1e8462f1b5d4a6ecf0f10	f4b44939c1e58a7a985d97a62371d2efae16a13f1a09db97ee9ffe187cbb6976	plan/record text only; English translation of the frozen plan
prespecifications/v9/E3/E3CAL_AMENDMENT_A1.md	ca1b6e38b70d1b0fae17f489a33e667203f872c00744a4fa16df4b16bc535b8f	fcfb782daa43e218540c752063c33def59a10fb3e70513c12713fdefd81c0b86	plan/record text only; English translation of the frozen plan
prespecifications/v9/E3/E3_OPERATIONAL_AMENDMENT.md	645649756d5cf79a4299a1115181830cb9437e31f2e87a2a4f4764235d99b5f8	ae1a71f34a7a2a495b0a375c1abea7eb4158a5ba4a324c0608f284c0d078580c	time-zone label removed (text only)
prespecifications/v9/E3/E3_PREREG.md	c57d7faa01ad81bce95c4a389346e7045a844135807d8c6a365a5ff91f2f0226	0403cf06472bc2b36a5d9ff54dcacea4b031c687e82b470645ce7bceb6e859c4	host label only
prespecifications/v9/E3C/E3BCAL_PREREG.md	528bd289cdd07fc44cc9657a30293479c780bff7b73f3462b92d8e55e2e2452e	4661e41b51b6fa6d978f13e99d7ba52d17469fd7d9381388586fb348b585d7d1	plan/record text only; English translation of the frozen plan
prespecifications/v9/E3C/E3C_PREREG.md	483b5fddf49209d390635878fd8b90f04c433caa96954a7a0ecb8b33189e8fb7	64a96ab4a15390d99d6c32c890dfd6351c2ffae092bd4d4923dbf5d27e0471ae	plan/record text only; English translation of the frozen plan
prespecifications/v9/E3R32C/E3R32C_PREREG.md	2a56061cd0bf1947fc8c58c3dc376f63209aa53cbaae8a3a11adfcbe8069a135	d1ed8de1acd6f0c57d634428f70ecc181a919c53c2f129df1499daef10163799	plan/record text only; English translation of the frozen plan
prespecifications/v9/KD/KDT3C_PREREG.md	b40a838706c4569a4f961bd7b0b3bbf4748d91dbf1bba41656f76c731555c5f5	cd6f90f78d22cef5d8ee7440cf87106670ff02bd17891d81dd54ea4976b4f894	plan/record text only
prespecifications/v9/KD/KDT3_PREREG.md	84da294a0369c284eed8a7be2a5582824f6e638d9f46315cc49ec1b117936547	18e706fb9a1eec19b72631428656e37128b4e2b18d96b3dce2c7ea94de5404d6	plan/record text only
prespecifications/v9/MCAL/MCAL_AMENDMENT_M1.md	9a8a197a5f9b399cfbe5b2282983627cb9011f3cbf85ba245b9bd61c4fba8e6e	dd3c401e0a259a551ec39beac88aa040aaa7ce190f9503c7bd2caee60d98a77d	plan/record text only
prespecifications/v9/MCAL/MCAL_PREREG.md	a8d4c5bda957859023fa9fddd78742fce84992a66a49dab79264d57ef6832945	cf788d6fb7084f2e407e31b3a1f73ee1200ec7303245e0e49bfe40d165a4eef3	plan/record text only
prespecifications/v9/R1/R1_PREREG.md	609325742520859ba24679a7bc2d6ccd9214d3c1203cb2c18f8ac322f018e482	d37ec57b77a458f28e29e5504399080cc69f92f784bf11f7b8cc30df65e6078a	plan/record text only; time-zone label removed
prespecifications/v9/R18/R18HB_PREREG.md	dddaf33570643a1630a4436beb9428dba311845d04cf19af62f175f6e69d9ecc	d197a94051cfecc685f633a715511299b4c9850cdf2fb5c0f403f62055a92381	plan/record text only
prespecifications/v9/R18/R18H_PREREG.md	7aeacfa9c050105e34836442fa0ca00ff7974582e40f8abf59153e25e48a05a0	75e0dc37deb0413c17355ef65721cd833882dc87da5b4c90e33c51afad115ba8	plan/record text only
prespecifications/v9/R1B/R1B_PREREG.md	15f01302c1e0df31d52655cb71a2fdbfdb833a5202c5970dac92c7ef27f6bb1b	db9f5a32c6ae15d1b531a25c25c460da3bc9f016a74f20d06e870544966b7626	plan/record text only; time-zone label removed
prespecifications/v9/R1C/R1C_PREREG.md	b5d56cdafec2510bf987d9370cab5d5ce230d8706c87ecc8bd83f77445255e02	3ebd675c4d560d8378777d565d048d175501b1c8b51cfaaf7e8498ca8fb34bf4	plan/record text only
prespecifications/v9/R2/R2_DEV_PREREG.md	b2e1ef70d0bc5076d2b469165cb975974a55e3461dcd7d5c494e3abd03013ca9	864dc16ea04c8feae39af50f4cbeb6ff726d9d4f3c778f116d4c9fb0ce6a7899	plan/record text only; time-zone label removed
prespecifications/v9/R4/R4_DEV_PREREG.md	27587c035074ec08a3499599d42d0814b87fd667046a327e63efcc84f3b1f207	f6f9bbbb2516c9e3b50240dab67c7d1998d565fed1652414f0427981ea069e33	plan/record text only; time-zone label removed; mirror host name generalised
prespecifications/v9/R4ALT/R4ALT_DEV_PREREG.md	3d53f106983d075ce0f106b55b596c583d61d8a4dc1aa8efb617d636c794e2b9	e8b077b0a96a2088cb144636bbf0a27a06f31d4d717f2590bf32dfc631a898e7	plan/record text only
runners/competitor.py	6a9fd8cdb48ad8ca12b6aecf14628cbd4640ad772e98f5f010509672bed4bc3e	c1bdabe17647cd222c15ab648ab98c9e5a9c83f089edd9c01644654cef7b19f2	code: output shard filename renamed to 'ngf_shard_*'
runners/ngf_stats.py	57e2b56802371d68add0e8c0f0cd0f4ea0ac631eb04cd46eb92471bbb40d0810	8760fa3e13e2bf5c1b785722a2975ba206ce5d47a6cb4a200c5609b6798a5c6d	docstring/comment only (AST-identical after removing docstrings)
runners/ngm_runner.py	ff61aafca1fbfc3d1b6c3984bcf699ecbca4ce92dd0e226dfb06c1658e85b368	65e84add3ac14f50f8de4751721b68359e4fd1884398b39f9cc2c72a66d828e9	docstring/comment only (AST-identical after removing docstrings)
runners/r6full_readout.py	6e6d1d1f61fc5358f2c857868d9d94c508b203d8ea09bd853e57e7ce9d9aef6a	476bd9a9de44b66eb3e42e2f2d5ce534880fef4be4f69620b5fd5b739689ae06	docstring and printed status wording only (reference to an internal note removed)
runners/r7_readout.py	a16f6eb2ef174a30b2f70042cc8b97553143f7386546f8492496ba93eb992be3	9c972df8f0df215a93df13a2e168d371fb355ced60981c130ed374c7956b89e8	docstring only (reference to an internal note removed)
runners/tcf_analyze.py	7926f856e9477d86ed97b474267bd1df1baf1ad440112fcb45d5b739fdc114bd	adfc85ab97fa3629a030e08b77ee05da8abfb6c64a1e213972994e1eedbb18e1	code: imports ngf_stats (a byte-identical duplicate under another name was removed)
runners/v9/B32/b32_host.py	7fd070e831d25b2a9fa007753c12c2440d2b9ee8ed67c1494552d577cba19772	152f70b92a3afbf8ced4b03d2e6823da025fb6eaffa02c2f219e5cca40880524	host label only
runners/v9/B32/b32_host_v2.py	ae979f0e8b614aac36642ddceecc1cb4ec03bf0e9118e66aeccc4c3f3df0047b	1e593eaaa4f188ecaf287cd994dda30539aabdf6169a7962181178a4213b7ed7	host label only
runners/v9/B32/b32_host_v3.py	948ae58177bd1614bc31fed662661eb77baafb45fa87ac8be94830a64881d205	04fac1ffb92e862d593590838fe77f674b56ad4bbaca4f15a2932833e3f2cc17	host label only
runners/v9/B32/b32_host_v4.py	203610d41b56d4ac19f844eb37f15bc3a15e53e48eb11f0b2da72043b4120951	8179e9087db99b9bf2c8895f8e0444f4032afcd928bb6601bc4e8a07743f2bc0	host label only
runners/v9/E3/chain_E3b_B.sh	a6816b7bcd197a181fb5c6551c62b016e5dc5503c5361981e803795b0d47ecb2	2396f09ef5a527586c66736e13f9550a248ceba5f2ee0a955a40af42fbcd768a	host label only
runners/v9/E3/e3_runner.py	94dd07fc040a7a2b82caa3f754d2bbfd937a207b5b305c92255c87c9d56684c9	01e50cad67fae9b840313b45f14921ef255b4d209b85a8203e95290a51009b4d	host label only
runners/v9/E3/e3b_runner.py	3068f58e92ad0238cdebf06dbb957a415494fb4d7139515a348e4bbdcd0d3679	633a8da17563f18dde1ce9eae03ba16ff58a719941c6009dab4ee16d94a8e869	host label only
runners/v9/KD/kd_splice.py	b022550b061301ef0c62e94c91c826d6323b8089933aa5e720c6fb5a60890a6f	52d26a0330ec1a617e45d53cd3b3e9813baa555d0309a8bb7dce4ad9189705d0	code: record label string shortened to design='T1/T2 20250925'
runners/v9/KD/kd_t3.py	837587f807b91fbef06cd3557b886eb803565e3a37ed40a947067664e9e188d1	d8e3e2d38905fb308897078fb610d54ea5001ee614eb2c1613e82afdb22de758	docstring/comment only (AST-identical after removing docstrings)
runners/v9/R1/seq_cifar100_ho.py	0c80dd9c012e7f811b5a3f9dfc1790d229d35c3897fd54aa0b4f94b9e04d54af	892dcd5c6afa03f24f6304e552a24aae7c9102e9ea49a9283be9dd34bc8d6cb7	docstring/comment only (AST-identical after removing docstrings)
runners/v9/R1B/seq_cifar100_ho.py	0c80dd9c012e7f811b5a3f9dfc1790d229d35c3897fd54aa0b4f94b9e04d54af	892dcd5c6afa03f24f6304e552a24aae7c9102e9ea49a9283be9dd34bc8d6cb7	docstring/comment only (AST-identical after removing docstrings)
runners/v9/R1C/seq_cifar100_ho.py	0c80dd9c012e7f811b5a3f9dfc1790d229d35c3897fd54aa0b4f94b9e04d54af	892dcd5c6afa03f24f6304e552a24aae7c9102e9ea49a9283be9dd34bc8d6cb7	docstring/comment only (AST-identical after removing docstrings)
runners/v9/R2/kd_splice.py	b022550b061301ef0c62e94c91c826d6323b8089933aa5e720c6fb5a60890a6f	52d26a0330ec1a617e45d53cd3b3e9813baa555d0309a8bb7dce4ad9189705d0	code: record label string shortened to design='T1/T2 20250925'
runners/v9/R2/kd_t3.py	837587f807b91fbef06cd3557b886eb803565e3a37ed40a947067664e9e188d1	d8e3e2d38905fb308897078fb610d54ea5001ee614eb2c1613e82afdb22de758	docstring/comment only (AST-identical after removing docstrings)
runners/v9/R4/kd_splice.py	b022550b061301ef0c62e94c91c826d6323b8089933aa5e720c6fb5a60890a6f	52d26a0330ec1a617e45d53cd3b3e9813baa555d0309a8bb7dce4ad9189705d0	code: record label string shortened to design='T1/T2 20250925'
runners/v9/R4/kd_t3.py	837587f807b91fbef06cd3557b886eb803565e3a37ed40a947067664e9e188d1	d8e3e2d38905fb308897078fb610d54ea5001ee614eb2c1613e82afdb22de758	docstring/comment only (AST-identical after removing docstrings)
runners/v9/R4ALT/kd_splice.py	b022550b061301ef0c62e94c91c826d6323b8089933aa5e720c6fb5a60890a6f	52d26a0330ec1a617e45d53cd3b3e9813baa555d0309a8bb7dce4ad9189705d0	code: record label string shortened to design='T1/T2 20250925'
runners/v9/R4ALT/kd_t3.py	837587f807b91fbef06cd3557b886eb803565e3a37ed40a947067664e9e188d1	d8e3e2d38905fb308897078fb610d54ea5001ee614eb2c1613e82afdb22de758	docstring/comment only (AST-identical after removing docstrings)


==> anc/supplementary_material/analysis/build_v77_snapshot.py <==
"""V7.7 manuscript snapshot: every number used by the V7.7 text, tables and figures.

One pipeline: the unified evaluator records (collected_ur/*.json, plus collected_ur_w2/*.json for
arms read out after 2026-09-23). Arms not yet read out fall back to the training log's final
class-IL J (collected_nf, collected_w2) and are flagged source="log_J" -- J only, never A/C/CE.
Every contrast carries arm_a, arm_b, dataset, method, unit ids, endpoint and sign convention
(arm_a minus arm_b for accuracy; arm_b minus arm_a for losses, i.e. positive = arm_a has lower loss).
CPU only. Output: V77_SNAPSHOT.json (+ .sha256).
"""
import glob, hashlib, json, math, re, statistics as st
from pathlib import Path
from scipy import stats

R = Path(__file__).resolve().parents[1] / 'data'
REC = {}
for f in sorted(glob.glob(str(R / 'collected_ur' / '*.json')) + glob.glob(str(R / 'collected_ur_w2' / '*.json'))):
    for r in json.load(open(f)):
        if r.get('gate', {}).get('status') != 'PASS':
            continue
        a = r['arm']
        if r.get('model') == 'ces-ntarget-level' and a.startswith('V_'):
            a = 'VL_' + a[2:]          # same arm names, different model/cohort: never pool them
        REC[(r['dataset'], a, r['unit'])] = r

LOGJ = {}
for f in glob.glob(str(R / 'collected_nf' / '*_J.txt')) + glob.glob(str(R / 'collected_w2' / '*_J.txt')):
    for line in open(f):
        name, v = line.split()
        m = re.match(r'final_(.+)_s(\d+)(?:\.log)?$', name)
        if m:
            LOGJ[(m.group(1), int(m.group(2)))] = float(v)

LOSS = ('Lall', 'Ltask', 'Lwithin')


def value(ds, arm, u, ep, pop='all'):
    r = REC.get((ds, arm, u))
    if r is None:
        if ep == 'J' and pop == 'all' and (arm, u) in LOGJ:
            return LOGJ[(arm, u)], 'log_J'
        return None, None
    ro = r['readouts']
    if ep in LOSS:
        lse, zg, lb = ro['lse'][pop], ro['zg'][pop], ro['lseb'][pop]
        return {'Lall': lse - zg, 'Ltask': lse - lb, 'Lwithin': lb - zg}[ep], 'unified'
    return ro[ep][pop], 'unified'


def units(ds, arm):
    u = {k[2] for k in REC if k[0] == ds and k[1] == arm}
    return u | {k[1] for k in LOGJ if k[0] == arm}


def summ(x, lvl):
    n = len(x); m = st.mean(x); sd = st.stdev(x) if n > 1 else float('nan')
    h = stats.t.ppf(1 - (1 - lvl) / 2, n - 1) * sd / math.sqrt(n) if n > 1 else float('nan')
    return m, sd, [m - h, m + h]


def tost(x, d=1.0):
    n = len(x); m = st.mean(x); se = st.stdev(x) / math.sqrt(n)
    return float(max(1 - stats.t.cdf((m + d) / se, n - 1), stats.t.cdf((m - d) / se, n - 1)))


SNAP = {'arms': {}, 'contrasts': {}, 'interactions': {}, 'notes': []}


def arm(key, ds, a, method, label, only=None):
    us = sorted(only if only is not None else units(ds, a))
    vals, srcs, got = [], set(), []
    for u in us:
        v, s = value(ds, a, u, 'J')
        if v is not None:
            vals.append(v); srcs.add(s); got.append(u)
    if not vals:
        SNAP['notes'].append(f'arm {key}: no data'); return
    m, sd, _ = summ(vals, .95)
    SNAP['arms'][key] = dict(dataset=ds, method=method, arm=a, label=label, n=len(vals), J_mean=m, J_sd=sd,
                             units=got, per_unit_J=vals, source=sorted(srcs))


def contrast(key, ds, a, b, method, eps=('J',), pops=('all',), equiv=False, note=''):
    ua, ub = units(ds, a), units(ds, b)
    us = sorted(ua & ub)
    out = dict(dataset=ds, method=method, arm_a=a, arm_b=b, units=us, n=len(us),
               sign='accuracy: a - b; loss: b - a (positive = a has lower loss)', note=note, endpoints={})
    for ep in eps:
        for pop in pops:
            xs, srcs = [], set()
            for u in us:
                va, sa = value(ds, a, u, ep, pop); vb, sb = value(ds, b, u, ep, pop)
                if va is None or vb is None:
                    continue
                xs.append(vb - va if ep in LOSS else va - vb); srcs |= {sa, sb}
            if len(xs) < 2:
                continue
            m, sd, c95 = summ(xs, .95)
            e = dict(n=len(xs), mean=m, sd=sd, ci95=c95, pos=sum(v > 0 for v in xs), per_unit=xs, source=sorted(srcs))
            if equiv and ep == 'J' and pop == 'all':
                e['ci90'] = summ(xs, .90)[2]; e['tost_p_1pp'] = tost(xs)
            out['endpoints'][f'{ep}/{pop}'] = e
    SNAP['contrasts'][key] = out


def interaction(key, ds, neither, level, spread, both, method):
    us = sorted(units(ds, neither) & units(ds, level) & units(ds, spread) & units(ds, both))
    out = dict(dataset=ds, method=method, arms=dict(neither=neither, level=level, spread=spread, both=both), units=us,
               endpoints={}, gains={})
    for ep in ('J', 'A', 'C', 'Lall', 'Ltask', 'Lwithin'):
        sg = -1 if ep in LOSS else 1
        V = {k: [value(ds, a, u, ep)[0] for u in us] for k, a in out['arms'].items()}
        if any(v is None for vv in V.values() for v in vv):
            continue
        I = [sg * (V['both'][i] - V['level'][i] - V['spread'][i] + V['neither'][i]) for i in range(len(us))]
        m, sd, c = summ(I, .95)
        out['endpoints'][ep] = dict(mean=m, ci95=c, pos=sum(v > 0 for v in I), n=len(I), per_unit=I)
        for k in ('level', 'spread', 'both'):
            g = [sg * (V[k][i] - V['neither'][i]) for i in range(len(us))]
            gm, gsd, gc = summ(g, .95)
            out['gains'][f'{k}/{ep}'] = dict(mean=gm, ci95=gc, per_unit=g)
        out['gains'][f'neither_abs/{ep}'] = st.mean(V['neither'])
    SNAP['interactions'][key] = out


C, T = 'seq-cifar100', 'seq-tinyimg'
NF8 = set(range(260918701, 260918709))
# ---------------- arms for the main results table (J mean, sd over seeds)
for key, ds, a, meth, lab in [
    ('c_full', C, 'K_full', 'DER++', 'Full target'), ('c_del', C, 'K_Nnone', 'DER++', 'Delete N matching'),
    ('c_rmean', C, 'K_Niso', 'DER++', 'Record mean'), ('c_gen', C, 'NG_generic', 'DER++', 'Generic anchor'),
    ('c_fix_m2', C, 'NF_am2', 'DER++', 'Fixed anchor a=-2'), ('c_fix_0', C, 'NF_a0', 'DER++', 'Fixed anchor a=0'),
    ('c_fix_m1', C, 'NF_am1', 'DER++', 'Fixed anchor a=-1'), ('c_fix_m4', C, 'NF_am4', 'DER++', 'Fixed anchor a=-4'),
    ('c_fix_m2_rep', C, 'NFR_am2', 'DER++', 'Fixed anchor a=-2 (seeds 9-20)'),
    ('c_level', C, 'NGF_level', 'DER++', 'Level only'), ('c_spread', C, 'NGF_disp', 'DER++', 'Spread only'),
    ('c_hperm', C, 'K_Hperm', 'DER++', 'Reassign H'), ('c_nff', C, 'NFF_am2', 'DER++', 'Fixed N and F a=-2'),
    ('d_full', C, 'D_full', 'DER', 'Full target'), ('d_del', C, 'D_dropN', 'DER', 'Delete N matching'),
    ('d_rmean', C, 'D_meanN', 'DER', 'Record mean'), ('d_fix_m2', C, 'NFD_am2', 'DER', 'Fixed anchor a=-2'),
    ('d_nperm', C, 'D_permuteN', 'DER', 'Reassign N'),
    ('dh_full', C, 'DD_full', 'DER', 'Full target (H cohort)'), ('dh_hperm', C, 'DD_hperm', 'DER', 'Reassign H'),
    ('t_full', T, 'TN_full', 'DER++', 'Full target'), ('t_del', T, 'TN_none', 'DER++', 'Delete N matching'),
    ('t_rmean', T, 'TN_niso', 'DER++', 'Record mean'), ('t_fix_m2', T, 'TNF_am2', 'DER++', 'Fixed anchor a=-2'),
    ('t_level', T, 'TCF_level', 'DER++', 'Level only'), ('t_spread', T, 'TCF_disp', 'DER++', 'Spread only'),
    ('th_full', T, 'TH_full', 'DER++', 'Full target (H cohort)'), ('th_hperm', T, 'TH_perm', 'DER++', 'Reassign H'),
]:
    arm(key, ds, a, meth, lab)
arm('c_full_nf8', C, 'K_full', 'DER++', 'Full target on the 8 fixed-anchor seeds', only=NF8)

# ---------------- contrasts (accuracy a - b; equivalence where the comparison is Full - replacement)
ACC = ('J', 'A', 'C')
CE = ('J', 'A', 'C', 'Lall', 'Ltask', 'Lwithin')
for key, ds, a, b, meth, eps, eq in [
    # deletion (Fig 2, Fig 5 N family: Full - Delete N)
    ('c_full_del', C, 'K_full', 'K_Nnone', 'DER++', CE, False),
    ('c_full_del_s14', C, 'K_original', 'K_none', 'DER++', CE, False),
    ('d_full_del', C, 'D_full', 'D_dropN', 'DER', CE, False),
    ('t_full_del', T, 'TN_full', 'TN_none', 'DER++', CE, False),
    # replacement (Fig 2b, S1, S2): Full - replacement
    ('c_full_rmean', C, 'K_full', 'K_Niso', 'DER++', CE, True),
    ('c_full_gen', C, 'K_full', 'NG_generic', 'DER++', CE, True),
    ('c_full_fix_m2', C, 'K_full', 'NF_am2', 'DER++', CE, True),
    ('c_full_fix_0', C, 'K_full', 'NF_a0', 'DER++', CE, True),
    ('c_full_fix_m1', C, 'K_full', 'NF_am1', 'DER++', CE, True),
    ('c_full_fix_m4', C, 'K_full', 'NF_am4', 'DER++', CE, True),
    ('c_full_fix_m2_rep', C, 'K_full', 'NFR_am2', 'DER++', CE, True),
    ('c_full_nff', C, 'K_full', 'NFF_am2', 'DER++', CE, True),
    ('d_full_rmean', C, 'D_full', 'D_meanN', 'DER', CE, True),
    ('d_full_fix_m2', C, 'D_full', 'NFD_am2', 'DER', CE, True),
    ('t_full_rmean', T, 'TN_full', 'TN_niso', 'DER++', CE, True),
    ('t_full_fix_m2', T, 'TN_full', 'TNF_am2', 'DER++', CE, True),
    # replacement minus deletion (recovery)
    ('c_rmean_del', C, 'K_Niso', 'K_Nnone', 'DER++', CE, False),
    ('c_gen_del', C, 'NG_generic', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_m2_del', C, 'NF_am2', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_0_del', C, 'NF_a0', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_m1_del', C, 'NF_am1', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_m4_del', C, 'NF_am4', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_m2_rep_del', C, 'NFR_am2', 'K_Nnone', 'DER++', ('J',), False),
    ('d_fix_m2_del', C, 'NFD_am2', 'D_dropN', 'DER', ('J',), False),
    ('t_rmean_del', T, 'TN_niso', 'TN_none', 'DER++', CE, False),
    ('t_fix_m2_del', T, 'TNF_am2', 'TN_none', 'DER++', ('J',), False),
    # anchor-to-anchor (descriptive)
    ('c_fix_m2_vs_0', C, 'NF_am2', 'NF_a0', 'DER++', ('J', 'A', 'C'), False),
    ('c_fix_m1_vs_0', C, 'NF_am1', 'NF_a0', 'DER++', ('J',), False),
    ('c_fix_m4_vs_0', C, 'NF_am4', 'NF_a0', 'DER++', ('J',), False),
    ('c_fix_m2_vs_gen', C, 'NF_am2', 'NG_generic', 'DER++', ('J',), False),
    # doubling
    ('c_gen_2xlevel', C, 'NG_generic', 'NGF2_level', 'DER++', CE, False),
    ('c_gen_2xspread', C, 'NG_generic', 'NGF2_disp', 'DER++', CE, False),
    ('c_2xlevel_1x', C, 'NGF2_level', 'NGF_level', 'DER++', ('J',), False),
    ('c_2xspread_1x', C, 'NGF2_disp', 'NGF_disp', 'DER++', ('J',), False),
    # correspondence (Fig 4, Fig 5 H family: Full - reassign H)
    ('c_full_hperm', C, 'K_full', 'K_Hperm', 'DER++', CE, False),
    ('c_hnat', C, 'HC_hnat_orig', 'HC_hnat_perm', 'DER++', CE, False),
    ('c_hmid', C, 'HC_hmid_orig', 'HC_hmid_perm', 'DER++', CE, False),
    ('c_hdn', C, 'EM_hdn_orig', 'EM_hdn_perm', 'DER++', CE, False),
    ('c_nup', C, 'EM_nup_orig', 'EM_nup_perm', 'DER++', CE, True),
    ('c_nperm_ntl', C, 'VL_original', 'VL_permute', 'DER++', CE, True),   # ces-ntarget-level cohort
    ('c_nshift_ntl', C, 'VL_shift', 'VL_shiftperm', 'DER++', CE, True),
    ('d_full_hperm', C, 'DD_full', 'DD_hperm', 'DER', CE, False),
    ('d_full_nperm', C, 'D_full', 'D_permuteN', 'DER', CE, True),
    ('t_full_hperm', T, 'TH_full', 'TH_perm', 'DER++', CE, False),
    ('m200_full_hperm', C, 'H_full_b200', 'H_perm_b200', 'DER++ m200', CE, False),
    ('m500_full_hperm', C, 'H_full_b500', 'H_perm_b500', 'DER++ m500', CE, False),
    ('m2000_full_hperm', C, 'H_full_b2000', 'H_perm_b2000', 'DER++ m2000', CE, False),
    ('c_full_hbgold', C, 'K_full', 'HB_gold', 'DER++', CE, False),
    ('c_full_hbother', C, 'K_full', 'HB_other', 'DER++', CE, False),
    # memory sweep of the N contrast (Pooled - Delete; NOT Full - Delete)
    ('m200_pooled_del', C, 'S_stage_b200', 'S_none_b200', 'DER++ m200', CE, False),
    ('m500_pooled_del', C, 'S_stage_b500', 'S_none_b500', 'DER++ m500', CE, False),
    ('m2000_pooled_del', C, 'S_stage_b2000', 'S_none_b2000', 'DER++ m2000', CE, False),
    # H record-mean control (Hiso)
    ('c_full_hiso', C, 'K_full', 'K_Hiso', 'DER++', CE, False),
]:
    contrast(key, ds, a, b, meth, eps=eps, pops=('all', 'old', 'latest') if eps is CE else ('all',), equiv=eq)

# N reassignment, R2E primary (prereg R2E_PROTOCOL.md, units 260917501-512, ces-ntarget).
# The unified evaluator recovered only 3 of the 12 V_original checkpoints of this cohort (the arm
# names V_original/V_permute also occur in the earlier R2 study, seeds 3xx/4xx, and in the
# ces-ntarget-level study on the same seeds 5xx), so this row uses the frozen terminal-log report.
_r2e = [-0.26, +0.44, +0.50, +0.38, -2.08, -1.05, -0.82, -0.20, +0.95, +0.02, +1.32, +0.67]
_m, _sd, _c95 = summ(_r2e, .95)
SNAP['contrasts']['c_nperm_r2e'] = dict(
    dataset=C, method='DER++', arm_a='V_original', arm_b='V_permute', units=list(range(260917501, 260917513)),
    n=12, sign='accuracy: a - b', note='R2E prespecified primary; frozen report data/v7_4_R2E_READOUT.txt',
    endpoints={'J/all': dict(n=12, mean=_m, sd=_sd, ci95=_c95, ci90=summ(_r2e, .90)[2], tost_p_1pp=tost(_r2e),
                             pos=sum(v > 0 for v in _r2e), per_unit=_r2e, source=['frozen_log_report'])})
SNAP['arms']['c_nperm_r2e_permute'] = dict(dataset=C, method='DER++', arm='V_permute', label='Reassign N (R2E)',
                                           n=12, J_mean=37.34, J_sd=1.32, units=list(range(260917501, 260917513)),
                                           source=['frozen_log_report'])
interaction('c_factorial_generic', C, 'K_Nnone', 'NGF_level', 'NGF_disp', 'NG_generic', 'DER++')
interaction('c_factorial_recordmean', C, 'K_Nnone', 'NGF_level', 'NGF_disp', 'K_Niso', 'DER++')
interaction('t_factorial_recordmean', T, 'TN_none', 'TCF_level', 'TCF_disp', 'TN_niso', 'DER++')

SNAP['notes'] += [
    'CIFAR factorial "both" = Generic anchor (primary); Tiny "both" = record mean (primary). Both identities must be printed.',
    'Memory-sweep N rows are Pooled - Delete, not Full - Delete.',
    'DER cohorts: D_* (DER-B, 12 seeds) carries deletion/replacement/fixed/CE/WA; DD_* (DER-H, 8 seeds) carries H reassignment.',
    'source=log_J rows are training-log J (2 dp); switch to unified when collected_ur_w2 arrives.',
]
out = R / 'V77_SNAPSHOT.json'
out.write_text(json.dumps(SNAP, indent=1, default=float))
(R / 'V77_SNAPSHOT.sha256').write_text(hashlib.sha256(out.read_bytes()).hexdigest() + '  V77_SNAPSHOT.json\n')
print('arms', len(SNAP['arms']), 'contrasts', len(SNAP['contrasts']), 'interactions', len(SNAP['interactions']))
for n in SNAP['notes']:
    print('NOTE', n)


==> anc/supplementary_material/analysis/build_v8_snapshot.py <==
"""V8 manuscript snapshot (extends build_v77_snapshot.py; that file is unchanged): every number used by the V7.7 text, tables and figures.

One pipeline: the unified evaluator records (collected_ur/*.json, plus collected_ur_w2/*.json for
arms read out after 2026-09-23). Arms not yet read out fall back to the training log's final
class-IL J (collected_nf, collected_w2) and are flagged source="log_J" -- J only, never A/C/CE.
Every contrast carries arm_a, arm_b, dataset, method, unit ids, endpoint and sign convention
(arm_a minus arm_b for accuracy; arm_b minus arm_a for losses, i.e. positive = arm_a has lower loss).
CPU only. Output: V8_SNAPSHOT.json (+ .sha256).
V8 additions: collected_v8/*_J.txt (training-log J for NFREP, NFREP2, NFDER2, TNF, NFMEM and, when they land,
HBREP, HNM, TREP, XDNREF), unit-restricted contrasts, and paired differences of contrasts (HNM D(E)).
"""
import glob, hashlib, json, math, re, statistics as st
from pathlib import Path
from scipy import stats

R = Path(__file__).resolve().parents[1] / 'data'
REC = {}
for f in sorted(glob.glob(str(R / 'collected_ur' / '*.json')) + glob.glob(str(R / 'collected_ur_w2' / '*.json'))):
    for r in json.load(open(f)):
        if r.get('gate', {}).get('status') != 'PASS':
            continue
        a = r['arm']
        if r.get('model') == 'ces-ntarget-level' and a.startswith('V_'):
            a = 'VL_' + a[2:]          # same arm names, different model/cohort: never pool them
        REC[(r['dataset'], a, r['unit'])] = r

LOGJ = {}
for f in glob.glob(str(R / 'collected_nf' / '*_J.txt')) + glob.glob(str(R / 'collected_w2' / '*_J.txt')) + glob.glob(str(R / 'collected_v8' / '*_J.txt')):
    for line in open(f):
        name, v = line.split()
        m = re.match(r'final_(.+)_s(\d+)(?:\.log)?$', name)
        if m:
            LOGJ[(m.group(1), int(m.group(2)))] = float(v)

LOSS = ('Lall', 'Ltask', 'Lwithin')


def value(ds, arm, u, ep, pop='all'):
    r = REC.get((ds, arm, u))
    if r is None:
        if ep == 'J' and pop == 'all' and (arm, u) in LOGJ:
            return LOGJ[(arm, u)], 'log_J'
        return None, None
    ro = r['readouts']
    if ep in LOSS:
        lse, zg, lb = ro['lse'][pop], ro['zg'][pop], ro['lseb'][pop]
        return {'Lall': lse - zg, 'Ltask': lse - lb, 'Lwithin': lb - zg}[ep], 'unified'
    return ro[ep][pop], 'unified'


def units(ds, arm):
    u = {k[2] for k in REC if k[0] == ds and k[1] == arm}
    return u | {k[1] for k in LOGJ if k[0] == arm}


def summ(x, lvl):
    n = len(x); m = st.mean(x); sd = st.stdev(x) if n > 1 else float('nan')
    h = stats.t.ppf(1 - (1 - lvl) / 2, n - 1) * sd / math.sqrt(n) if n > 1 else float('nan')
    return m, sd, [m - h, m + h]


def tost(x, d=1.0):
    n = len(x); m = st.mean(x); se = st.stdev(x) / math.sqrt(n)
    return float(max(1 - stats.t.cdf((m + d) / se, n - 1), stats.t.cdf((m - d) / se, n - 1)))


SNAP = {'arms': {}, 'contrasts': {}, 'interactions': {}, 'notes': []}


def arm(key, ds, a, method, label, only=None):
    us = sorted(only if only is not None else units(ds, a))
    vals, srcs, got = [], set(), []
    for u in us:
        v, s = value(ds, a, u, 'J')
        if v is not None:
            vals.append(v); srcs.add(s); got.append(u)
    if not vals:
        SNAP['notes'].append(f'arm {key}: no data'); return
    m, sd, _ = summ(vals, .95)
    SNAP['arms'][key] = dict(dataset=ds, method=method, arm=a, label=label, n=len(vals), J_mean=m, J_sd=sd,
                             units=got, per_unit_J=vals, source=sorted(srcs))


def contrast(key, ds, a, b, method, eps=('J',), pops=('all',), equiv=False, note='', only=None):
    ua, ub = units(ds, a), units(ds, b)
    us = sorted((ua & ub) & set(only) if only is not None else ua & ub)
    if not us:
        SNAP['notes'].append(f'contrast {key}: no data yet'); return
    out = dict(dataset=ds, method=method, arm_a=a, arm_b=b, units=us, n=len(us),
               sign='accuracy: a - b; loss: b - a (positive = a has lower loss)', note=note, endpoints={})
    for ep in eps:
        for pop in pops:
            xs, srcs = [], set()
            for u in us:
                va, sa = value(ds, a, u, ep, pop); vb, sb = value(ds, b, u, ep, pop)
                if va is None or vb is None:
                    continue
                xs.append(vb - va if ep in LOSS else va - vb); srcs |= {sa, sb}
            if len(xs) < 2:
                continue
            m, sd, c95 = summ(xs, .95)
            e = dict(n=len(xs), mean=m, sd=sd, ci95=c95, pos=sum(v > 0 for v in xs), per_unit=xs, source=sorted(srcs))
            if equiv and ep == 'J' and pop == 'all':
                e['ci90'] = summ(xs, .90)[2]; e['tost_p_1pp'] = tost(xs)
            out['endpoints'][f'{ep}/{pop}'] = e
    SNAP['contrasts'][key] = out


def interaction(key, ds, neither, level, spread, both, method):
    us = sorted(units(ds, neither) & units(ds, level) & units(ds, spread) & units(ds, both))
    out = dict(dataset=ds, method=method, arms=dict(neither=neither, level=level, spread=spread, both=both), units=us,
               endpoints={}, gains={})
    for ep in ('J', 'A', 'C', 'Lall', 'Ltask', 'Lwithin'):
        sg = -1 if ep in LOSS else 1
        V = {k: [value(ds, a, u, ep)[0] for u in us] for k, a in out['arms'].items()}
        if any(v is None for vv in V.values() for v in vv):
            continue
        I = [sg * (V['both'][i] - V['level'][i] - V['spread'][i] + V['neither'][i]) for i in range(len(us))]
        m, sd, c = summ(I, .95)
        out['endpoints'][ep] = dict(mean=m, ci95=c, pos=sum(v > 0 for v in I), n=len(I), per_unit=I)
        for k in ('level', 'spread', 'both'):
            g = [sg * (V[k][i] - V['neither'][i]) for i in range(len(us))]
            gm, gsd, gc = summ(g, .95)
            out['gains'][f'{k}/{ep}'] = dict(mean=gm, ci95=gc, per_unit=g)
        out['gains'][f'neither_abs/{ep}'] = st.mean(V['neither'])
    SNAP['interactions'][key] = out


C, T = 'seq-cifar100', 'seq-tinyimg'
NF8 = set(range(260918701, 260918709))
# ---------------- arms for the main results table (J mean, sd over seeds)
for key, ds, a, meth, lab in [
    ('c_full', C, 'K_full', 'DER++', 'Full target'), ('c_del', C, 'K_Nnone', 'DER++', 'Delete N matching'),
    ('c_rmean', C, 'K_Niso', 'DER++', 'Record mean'), ('c_gen', C, 'NG_generic', 'DER++', 'Generic anchor'),
    ('c_fix_m2', C, 'NF_am2', 'DER++', 'Fixed anchor a=-2'), ('c_fix_0', C, 'NF_a0', 'DER++', 'Fixed anchor a=0'),
    ('c_fix_m1', C, 'NF_am1', 'DER++', 'Fixed anchor a=-1'), ('c_fix_m4', C, 'NF_am4', 'DER++', 'Fixed anchor a=-4'),
    ('c_fix_m2_rep', C, 'NFR_am2', 'DER++', 'Fixed anchor a=-2 (seeds 9-20)'),
    ('c_level', C, 'NGF_level', 'DER++', 'Level only'), ('c_spread', C, 'NGF_disp', 'DER++', 'Spread only'),
    ('c_hperm', C, 'K_Hperm', 'DER++', 'Reassign H'), ('c_nff', C, 'NFF_am2', 'DER++', 'Fixed N and F a=-2'),
    ('d_full', C, 'D_full', 'DER', 'Full target'), ('d_del', C, 'D_dropN', 'DER', 'Delete N matching'),
    ('d_rmean', C, 'D_meanN', 'DER', 'Record mean'), ('d_fix_m2', C, 'NFD_am2', 'DER', 'Fixed anchor a=-2'),
    ('d_nperm', C, 'D_permuteN', 'DER', 'Reassign N'),
    ('dh_full', C, 'DD_full', 'DER', 'Full target (H cohort)'), ('dh_hperm', C, 'DD_hperm', 'DER', 'Reassign H'),
    ('t_full', T, 'TN_full', 'DER++', 'Full target'), ('t_del', T, 'TN_none', 'DER++', 'Delete N matching'),
    ('t_rmean', T, 'TN_niso', 'DER++', 'Record mean'), ('t_fix_m2', T, 'TNF_am2', 'DER++', 'Fixed anchor a=-2'),
    ('t_level', T, 'TCF_level', 'DER++', 'Level only'), ('t_spread', T, 'TCF_disp', 'DER++', 'Spread only'),
    ('th_full', T, 'TH_full', 'DER++', 'Full target (H cohort)'), ('th_hperm', T, 'TH_perm', 'DER++', 'Reassign H'),
]:
    arm(key, ds, a, meth, lab)
arm('c_full_nf8', C, 'K_full', 'DER++', 'Full target on the 8 fixed-anchor seeds', only=NF8)

# ---------------- contrasts (accuracy a - b; equivalence where the comparison is Full - replacement)
ACC = ('J', 'A', 'C')
CE = ('J', 'A', 'C', 'Lall', 'Ltask', 'Lwithin')
for key, ds, a, b, meth, eps, eq in [
    # deletion (Fig 2, Fig 5 N family: Full - Delete N)
    ('c_full_del', C, 'K_full', 'K_Nnone', 'DER++', CE, False),
    ('c_full_del_s14', C, 'K_original', 'K_none', 'DER++', CE, False),
    ('d_full_del', C, 'D_full', 'D_dropN', 'DER', CE, False),
    ('t_full_del', T, 'TN_full', 'TN_none', 'DER++', CE, False),
    # replacement (Fig 2b, S1, S2): Full - replacement
    ('c_full_rmean', C, 'K_full', 'K_Niso', 'DER++', CE, True),
    ('c_full_gen', C, 'K_full', 'NG_generic', 'DER++', CE, True),
    ('c_full_fix_m2', C, 'K_full', 'NF_am2', 'DER++', CE, True),
    ('c_full_fix_0', C, 'K_full', 'NF_a0', 'DER++', CE, True),
    ('c_full_fix_m1', C, 'K_full', 'NF_am1', 'DER++', CE, True),
    ('c_full_fix_m4', C, 'K_full', 'NF_am4', 'DER++', CE, True),
    ('c_full_fix_m2_rep', C, 'K_full', 'NFR_am2', 'DER++', CE, True),
    ('c_full_nff', C, 'K_full', 'NFF_am2', 'DER++', CE, True),
    ('d_full_rmean', C, 'D_full', 'D_meanN', 'DER', CE, True),
    ('d_full_fix_m2', C, 'D_full', 'NFD_am2', 'DER', CE, True),
    ('t_full_rmean', T, 'TN_full', 'TN_niso', 'DER++', CE, True),
    ('t_full_fix_m2', T, 'TN_full', 'TNF_am2', 'DER++', CE, True),
    # replacement minus deletion (recovery)
    ('c_rmean_del', C, 'K_Niso', 'K_Nnone', 'DER++', CE, False),
    ('c_gen_del', C, 'NG_generic', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_m2_del', C, 'NF_am2', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_0_del', C, 'NF_a0', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_m1_del', C, 'NF_am1', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_m4_del', C, 'NF_am4', 'K_Nnone', 'DER++', ('J',), False),
    ('c_fix_m2_rep_del', C, 'NFR_am2', 'K_Nnone', 'DER++', ('J',), False),
    ('d_fix_m2_del', C, 'NFD_am2', 'D_dropN', 'DER', ('J',), False),
    ('t_rmean_del', T, 'TN_niso', 'TN_none', 'DER++', CE, False),
    ('t_fix_m2_del', T, 'TNF_am2', 'TN_none', 'DER++', ('J',), False),
    # anchor-to-anchor (descriptive)
    ('c_fix_m2_vs_0', C, 'NF_am2', 'NF_a0', 'DER++', ('J', 'A', 'C'), False),
    ('c_fix_m1_vs_0', C, 'NF_am1', 'NF_a0', 'DER++', ('J',), False),
    ('c_fix_m4_vs_0', C, 'NF_am4', 'NF_a0', 'DER++', ('J',), False),
    ('c_fix_m2_vs_gen', C, 'NF_am2', 'NG_generic', 'DER++', ('J',), False),
    # doubling
    ('c_gen_2xlevel', C, 'NG_generic', 'NGF2_level', 'DER++', CE, False),
    ('c_gen_2xspread', C, 'NG_generic', 'NGF2_disp', 'DER++', CE, False),
    ('c_2xlevel_1x', C, 'NGF2_level', 'NGF_level', 'DER++', ('J',), False),
    ('c_2xspread_1x', C, 'NGF2_disp', 'NGF_disp', 'DER++', ('J',), False),
    # correspondence (Fig 4, Fig 5 H family: Full - reassign H)
    ('c_full_hperm', C, 'K_full', 'K_Hperm', 'DER++', CE, False),
    ('c_hnat', C, 'HC_hnat_orig', 'HC_hnat_perm', 'DER++', CE, False),
    ('c_hmid', C, 'HC_hmid_orig', 'HC_hmid_perm', 'DER++', CE, False),
    ('c_hdn', C, 'EM_hdn_orig', 'EM_hdn_perm', 'DER++', CE, False),
    ('c_nup', C, 'EM_nup_orig', 'EM_nup_perm', 'DER++', CE, True),
    ('c_nperm_ntl', C, 'VL_original', 'VL_permute', 'DER++', CE, True),   # ces-ntarget-level cohort
    ('c_nshift_ntl', C, 'VL_shift', 'VL_shiftperm', 'DER++', CE, True),
    ('d_full_hperm', C, 'DD_full', 'DD_hperm', 'DER', CE, False),
    ('d_full_nperm', C, 'D_full', 'D_permuteN', 'DER', CE, True),
    ('t_full_hperm', T, 'TH_full', 'TH_perm', 'DER++', CE, False),
    ('m200_full_hperm', C, 'H_full_b200', 'H_perm_b200', 'DER++ m200', CE, False),
    ('m500_full_hperm', C, 'H_full_b500', 'H_perm_b500', 'DER++ m500', CE, False),
    ('m2000_full_hperm', C, 'H_full_b2000', 'H_perm_b2000', 'DER++ m2000', CE, False),
    ('c_full_hbgold', C, 'K_full', 'HB_gold', 'DER++', CE, False),
    ('c_full_hbother', C, 'K_full', 'HB_other', 'DER++', CE, False),
    # memory sweep of the N contrast (Pooled - Delete; NOT Full - Delete)
    ('m200_pooled_del', C, 'S_stage_b200', 'S_none_b200', 'DER++ m200', CE, False),
    ('m500_pooled_del', C, 'S_stage_b500', 'S_none_b500', 'DER++ m500', CE, False),
    ('m2000_pooled_del', C, 'S_stage_b2000', 'S_none_b2000', 'DER++ m2000', CE, False),
    # H record-mean control (Hiso)
    ('c_full_hiso', C, 'K_full', 'K_Hiso', 'DER++', CE, False),
]:
    contrast(key, ds, a, b, meth, eps=eps, pops=('all', 'old', 'latest') if eps is CE else ('all',), equiv=eq)

# N reassignment, R2E primary (prereg R2E_PROTOCOL.md, units 260917501-512, ces-ntarget).
# The unified evaluator recovered only 3 of the 12 V_original checkpoints of this cohort (the arm
# names V_original/V_permute also occur in the earlier R2 study, seeds 3xx/4xx, and in the
# ces-ntarget-level study on the same seeds 5xx), so this row uses the frozen terminal-log report.
_r2e = [-0.26, +0.44, +0.50, +0.38, -2.08, -1.05, -0.82, -0.20, +0.95, +0.02, +1.32, +0.67]
_m, _sd, _c95 = summ(_r2e, .95)
SNAP['contrasts']['c_nperm_r2e'] = dict(
    dataset=C, method='DER++', arm_a='V_original', arm_b='V_permute', units=list(range(260917501, 260917513)),
    n=12, sign='accuracy: a - b', note='R2E prespecified primary; frozen report data/v7_4_R2E_READOUT.txt',
    endpoints={'J/all': dict(n=12, mean=_m, sd=_sd, ci95=_c95, ci90=summ(_r2e, .90)[2], tost_p_1pp=tost(_r2e),
                             pos=sum(v > 0 for v in _r2e), per_unit=_r2e, source=['frozen_log_report'])})
SNAP['arms']['c_nperm_r2e_permute'] = dict(dataset=C, method='DER++', arm='V_permute', label='Reassign N (R2E)',
                                           n=12, J_mean=37.34, J_sd=1.32, units=list(range(260917501, 260917513)),
                                           source=['frozen_log_report'])
interaction('c_factorial_generic', C, 'K_Nnone', 'NGF_level', 'NGF_disp', 'NG_generic', 'DER++')
interaction('c_factorial_recordmean', C, 'K_Nnone', 'NGF_level', 'NGF_disp', 'K_Niso', 'DER++')
interaction('t_factorial_recordmean', T, 'TN_none', 'TCF_level', 'TCF_disp', 'TN_niso', 'DER++')

SNAP['notes'] += [
    'CIFAR factorial "both" = Generic anchor (primary); Tiny "both" = record mean (primary). Both identities must be printed.',
    'Memory-sweep N rows are Pooled - Delete, not Full - Delete.',
    'DER cohorts: D_* (DER-B, 12 seeds) carries deletion/replacement/fixed/CE/WA; DD_* (DER-H, 8 seeds) carries H reassignment.',
    'source=log_J rows are training-log J (2 dp); switch to unified when collected_ur_w2 arrives.',
]
# ================= V8 additions =================
REP = set(range(260918709, 260918721)); FIRST8 = set(range(260918701, 260918709))
for key, ds, a, meth, lab, only in [
    ('c_fix_0_rep', C, 'NFR_a0', 'DER++', 'Fixed anchor a=0 (fresh seeds)', None),
    ('c_fix_m1_rep', C, 'NFR_am1', 'DER++', 'Fixed anchor a=-1 (fresh seeds)', None),
    ('c_fix_m4_rep', C, 'NFR_am4', 'DER++', 'Fixed anchor a=-4 (fresh seeds)', None),
    ('c_full_rep12', C, 'K_full', 'DER++', 'Full target on the 12 fresh seeds', REP),
    ('d_fix_m1', C, 'NFD_am1', 'DER', 'Fixed anchor a=-1', None), ('d_fix_m4', C, 'NFD_am4', 'DER', 'Fixed anchor a=-4', None),
    ('m200_full', C, 'H_full_b200', 'DER++ m200', 'Full target', None), ('m200_fix_m2', C, 'NFM_am2_b200', 'DER++ m200', 'Fixed anchor a=-2', None),
    ('m200_del', C, 'S_none_b200', 'DER++ m200', 'Delete N matching', None),
    ('m2000_full', C, 'H_full_b2000', 'DER++ m2000', 'Full target', None), ('m2000_fix_m2', C, 'NFM_am2_b2000', 'DER++ m2000', 'Fixed anchor a=-2', None),
    ('m2000_del', C, 'S_none_b2000', 'DER++ m2000', 'Delete N matching', None),
    ('tr_full', T, 'TR_full', 'DER++', 'Full target (fresh Tiny seeds)', None), ('tr_rmean', T, 'TR_niso', 'DER++', 'Record mean (fresh Tiny seeds)', None),
    ('tr_fix_m2', T, 'TR_am2', 'DER++', 'Fixed anchor a=-2 (fresh Tiny seeds)', None),
    ('x_full', C, 'XD_full', 'X-DER', 'Full refreshed target', None), ('x_flat', C, 'XD_flat', 'X-DER', 'Flat reference', None),
    ('x_none', C, 'XD_none', 'X-DER', 'No N matching', None),
]:
    arm(key, ds, a, meth, lab, only=only)
for key, ds, a, b, meth, eps, eq, only in [
    ('c_full_fix_0_rep', C, 'K_full', 'NFR_a0', 'DER++', CE, True, None),
    ('c_full_fix_m1_rep', C, 'K_full', 'NFR_am1', 'DER++', CE, True, None),
    ('c_full_fix_m4_rep', C, 'K_full', 'NFR_am4', 'DER++', CE, True, None),
    ('c_fix_0_rep_del', C, 'NFR_a0', 'K_Nnone', 'DER++', ('J',), False, None),
    ('c_fix_m1_rep_del', C, 'NFR_am1', 'K_Nnone', 'DER++', ('J',), False, None),
    ('c_fix_m4_rep_del', C, 'NFR_am4', 'K_Nnone', 'DER++', ('J',), False, None),
    ('d_full_fix_m1', C, 'D_full', 'NFD_am1', 'DER', CE, True, None),
    ('d_full_fix_m4', C, 'D_full', 'NFD_am4', 'DER', CE, True, None),
    ('d_fix_m1_del', C, 'NFD_am1', 'D_dropN', 'DER', ('J',), False, None),
    ('d_fix_m4_del', C, 'NFD_am4', 'D_dropN', 'DER', ('J',), False, None),
    ('m200_full_fix_m2', C, 'H_full_b200', 'NFM_am2_b200', 'DER++ m200', CE, True, None),
    ('m2000_full_fix_m2', C, 'H_full_b2000', 'NFM_am2_b2000', 'DER++ m2000', CE, True, None),
    ('m200_full_del', C, 'H_full_b200', 'S_none_b200', 'DER++ m200', CE, False, None),
    ('m2000_full_del', C, 'H_full_b2000', 'S_none_b2000', 'DER++ m2000', CE, False, None),
    ('m200_fix_m2_del', C, 'NFM_am2_b200', 'S_none_b200', 'DER++ m200', ('J',), False, None),
    ('m2000_fix_m2_del', C, 'NFM_am2_b2000', 'S_none_b2000', 'DER++ m2000', ('J',), False, None),
    ('t_full_hiso', T, 'TH_full', 'TH_iso', 'DER++', CE, False, None),
    ('m200_full_hiso', C, 'H_full_b200', 'H_iso_b200', 'DER++ m200', CE, False, None),
    ('m2000_full_hiso', C, 'H_full_b2000', 'H_iso_b2000', 'DER++ m2000', CE, False, None),
    # HBREP (fresh units 709-720) kept separate from HBLOCK (701-708); pooled row is descriptive
    ('c_full_hbgold_first', C, 'K_full', 'HB_gold', 'DER++', CE, False, FIRST8),
    ('c_full_hbother_first', C, 'K_full', 'HB_other', 'DER++', CE, False, FIRST8),
    ('c_full_hbgold_rep', C, 'K_full', 'HB_gold', 'DER++', CE, False, REP),
    ('c_full_hbother_rep', C, 'K_full', 'HB_other', 'DER++', CE, False, REP),
    ('c_full_hperm_rep12', C, 'K_full', 'K_Hperm', 'DER++', CE, False, REP),
    # HNM: N reassignment at low (natural) and mid energy, same cohort/operation as the H energy arms
    ('c_nnat', C, 'HNM_nnat_orig', 'HNM_nnat_perm', 'DER++', CE, True, None),
    ('c_nmid', C, 'HNM_nmid_orig', 'HNM_nmid_perm', 'DER++', CE, True, None),
    # TREP (Tiny fresh units 411-422)
    ('tr_full_rmean', T, 'TR_full', 'TR_niso', 'DER++', CE, True, None),
    ('tr_full_fix_m2', T, 'TR_full', 'TR_am2', 'DER++', CE, True, None),
    ('tr_fix_m2_rmean', T, 'TR_am2', 'TR_niso', 'DER++', ('J',), False, None),
    # XDNREF (X-DER, units 601-608)
    ('x_full_flat', C, 'XD_full', 'XD_flat', 'X-DER', CE, True, None),
    ('x_full_none', C, 'XD_full', 'XD_none', 'X-DER', CE, False, None),
    ('x_flat_none', C, 'XD_flat', 'XD_none', 'X-DER', CE, False, None),
]:
    contrast(key, ds, a, b, meth, eps=eps, pops=('all', 'old', 'latest') if eps is CE else ('all',), equiv=eq, only=only)


def contrast_diff(key, k1, k2, note):
    # paired per-unit difference of two J contrasts on the same units: (k1) - (k2)
    c1, c2 = SNAP['contrasts'].get(k1), SNAP['contrasts'].get(k2)
    if not c1 or not c2:
        SNAP['notes'].append(f'diff {key}: no data yet'); return
    e1, e2 = c1['endpoints']['J/all'], c2['endpoints']['J/all']
    d1 = dict(zip(c1['units'], e1['per_unit'])); d2 = dict(zip(c2['units'], e2['per_unit']))
    us = sorted(set(d1) & set(d2)); xs = [d1[u] - d2[u] for u in us]
    if len(xs) < 2:
        return
    m, sd, c95 = summ(xs, .95)
    one_sided_p = float(1 - stats.t.cdf(m / (sd / math.sqrt(len(xs))), len(xs) - 1))
    SNAP['contrasts'][key] = dict(dataset=C, method='DER++', arm_a=k1, arm_b=k2, units=us, n=len(xs), note=note,
                                  sign='cost difference: (k1) - (k2)', endpoints={'J/all': dict(
                                      n=len(xs), mean=m, sd=sd, ci95=c95, ci90=summ(xs, .90)[2], tost_p_1pp=tost(xs),
                                      p_one_sided_gt0=one_sided_p, pos=sum(v > 0 for v in xs), per_unit=xs)})


contrast_diff('hnm_D_low', 'c_hdn', 'c_nnat', 'HNM primary: cost_H(low) - cost_N(low)')
contrast_diff('hnm_D_mid', 'c_hmid', 'c_nmid', 'HNM primary: cost_H(mid) - cost_N(mid)')
SNAP['notes'] += ['V8: fixed-anchor fresh-seed cohorts are *_rep (units 709-720); first cohort keys unchanged (8 units).',
                  'V8: HB_* first (701-708) and rep (709-720) are separate preregistered cohorts; c_full_hbgold/hbother pool whatever exists.']
out = R / 'V8_SNAPSHOT.json'
out.write_text(json.dumps(SNAP, indent=1, default=float))
(R / 'V8_SNAPSHOT.sha256').write_text(hashlib.sha256(out.read_bytes()).hexdigest() + '  V8_SNAPSHOT.json\n')
print('arms', len(SNAP['arms']), 'contrasts', len(SNAP['contrasts']), 'interactions', len(SNAP['interactions']))
for n in SNAP['notes']:
    print('NOTE', n)


==> anc/supplementary_material/analysis/fig1_record/fig1_fwd2.py <==
import sys, glob, json, pickle, io, base64
sys.path.insert(0, '/workspace/ces/mammoth')
import numpy as np, torch
from PIL import Image
from backbone.ResNetBlock import resnet18
CK = '/workspace/ces/mammoth/checkpoints/'
D = '/workspace/ces/mammoth/data/CIFAR100/cifar-100-python/'
NAMES = pickle.load(open(D + 'meta', 'rb'), encoding='latin1')['fine_label_names']
MEAN, STD = torch.tensor((0.5071, 0.4867, 0.4408)).view(3, 1, 1), torch.tensor((0.2675, 0.2565, 0.2761)).view(3, 1, 1)
full = torch.load(glob.glob(CK + 'final_K_full_s260918718_*_last.pt')[0], map_location='cpu', weights_only=False)
co = np.asarray(full['args']['class_order']); head = {n: int(co[i]) for i, n in enumerate(NAMES)}
b = full['buffer']; r = 66
x = b['examples'][r].float()
assert int(b['labels'][r]) == head['tiger'] and int(b['task_labels'][r]) == 3
q = b['logits'][r].float()
out = {'stored': {n: round(float(q[head[n]]), 3) for n in ('tiger', 'wolf', 'fox', 'motorcycle', 'cup', 'butterfly', 'tractor', 'bicycle')},
       'x_range': [float(x.min()), float(x.max())]}
for arm in ('full', 'Nnone'):
    ck = torch.load(glob.glob(CK + f'final_K_{arm}_s260918718_*_last.pt')[0], map_location='cpu', weights_only=False)
    sd = {k[4:]: v for k, v in ck['model'].items() if k.startswith('net.')}
    net = resnet18(100); missing = net.load_state_dict(sd, strict=True); net.eval()
    with torch.no_grad():
        z = net(((x - MEAN) / STD).unsqueeze(0))[0]
    out['terminal_' + arm] = {n: round(float(z[head[n]]), 3) for n in ('tiger', 'wolf', 'fox', 'motorcycle', 'cup', 'butterfly', 'tractor', 'bicycle')}
    out['terminal_' + arm + '_pred'] = NAMES[int(np.where(co == int(z.argmax()))[0][0])]
im = Image.fromarray((x.permute(1, 2, 0).numpy() * 255).round().clip(0, 255).astype(np.uint8))
buf = io.BytesIO(); im.save(buf, 'PNG'); out['record_png32'] = base64.b64encode(buf.getvalue()).decode()
tr = pickle.load(open(D + 'train', 'rb'), encoding='latin1')
for cname in ('fox', 'motorcycle', 'cup', 'butterfly'):
    idx = [i for i, l in enumerate(tr['fine_labels']) if l == NAMES.index(cname)][:8]
    out['cand_' + cname] = {}
    for i in idx:
        a = tr['data'][i].reshape(3, 32, 32).transpose(1, 2, 0)
        bb = io.BytesIO(); Image.fromarray(a).save(bb, 'PNG'); out['cand_' + cname][i] = base64.b64encode(bb.getvalue()).decode()
json.dump(out, open('/tmp/fig1_fwd.json', 'w'))
print({k: v for k, v in out.items() if not k.startswith(('cand', 'record'))})


==> anc/supplementary_material/analysis/fig1_record/fig1_pop.py <==
import sys, glob
sys.path.insert(0, '/workspace/ces/mammoth')
import numpy as np, torch
from backbone.ResNetBlock import resnet18
torch.set_num_threads(4)
CK = '/workspace/ces/mammoth/checkpoints/'
MEAN, STD = torch.tensor((0.5071, 0.4867, 0.4408)).view(1, 3, 1, 1), torch.tensor((0.2675, 0.2565, 0.2761)).view(1, 3, 1, 1)
for seed in (260918717, 260918718, 260918719):
    full = torch.load(glob.glob(CK + f'final_K_full_s{seed}_*_last.pt')[0], map_location='cpu', weights_only=False)
    b = full['buffer']; x = (b['examples'].float() - MEAN) / STD; q = b['logits'].float(); ti = b['task_labels'].numpy()
    keep = ti <= 8
    mask = torch.zeros(500, 100, dtype=torch.bool)
    for r in np.where(keep)[0]:
        mask[r, 10 * (ti[r] + 1):] = True          # classes unseen at storage, learned by the end
    res = {'stored': float(q[mask].mean())}
    for arm in ('full', 'Nnone'):
        ck = torch.load(glob.glob(CK + f'final_K_{arm}_s{seed}_*_last.pt')[0], map_location='cpu', weights_only=False)
        net = resnet18(100); net.load_state_dict({k[4:]: v for k, v in ck['model'].items() if k.startswith('net.')}); net.eval()
        with torch.no_grad():
            z = torch.cat([net(x[i:i + 100]) for i in range(0, 500, 100)])
        res[arm] = float(z[mask].mean()); res[arm + '_rmsdev'] = float(((z - q)[mask] ** 2).mean().sqrt())
    print(seed, int(keep.sum()), {k: round(v, 2) for k, v in res.items()})


==> anc/supplementary_material/analysis/fig1_record/fig1_scan.py <==
import torch, glob, json, re
import numpy as np
NAMES = None
try:
    import pickle
    NAMES = pickle.load(open('/workspace/ces/mammoth/data/CIFAR100/cifar-100-python/meta', 'rb'), encoding='latin1')['fine_label_names']
except Exception as e:
    print('NAMES_ERR', e)
out = []
for p in sorted(glob.glob('/workspace/ces/mammoth/checkpoints/final_K_full_s2609187*_last.pt')):
    seed = int(re.search(r's(2609187\d\d)', p).group(1))
    if not 260918701 <= seed <= 260918720:
        continue
    o = torch.load(p, map_location='cpu', weights_only=False)
    co = np.asarray(o['args']['class_order'])
    inv = {int(co[c]): c for c in range(100)}          # head index -> original class
    b = o['buffer']
    lab, q, ti = b['labels'].numpy(), b['logits'].float().numpy(), b['task_labels'].numpy()
    tiger_head = int(co[88])
    for r in np.where(lab == tiger_head)[0]:
        t = int(ti[r]); rec = q[r]
        H = [h for h in range(0, 10 * (t + 1)) if h != tiger_head]
        rest = list(range(10 * (t + 1), 100))
        out.append(dict(seed=seed, row=int(r), ti=t, gold=float(rec[tiger_head]),
                        H={NAMES[inv[h]]: round(float(rec[h]), 3) for h in H},
                        U={NAMES[inv[h]]: [round(float(rec[h]), 3), h // 10] for h in rest}))
json.dump(out, open('/tmp/fig1_scan.json', 'w'))
print('records', len(out), [(d['seed'], d['row'], d['ti']) for d in out])


==> anc/supplementary_material/analysis/score_hbrep.py <==
"""Score HBREP per HBREP_PREREG.md (one-sided paired t, Holm over two; 95% two-sided intervals)."""
import json, sys
import numpy as np
from scipy import stats
D = json.load(open('V8_SNAPSHOT.json')); A = D['arms']; C = D['contrasts']
HB = {}
for line in open(sys.argv[1]):
    f, j = line.split()[:2]; arm = 'gold' if '_gold_' in f else 'other'; u = f.split('_s')[-1].split('.')[0]
    HB.setdefault(arm, {})[u] = float(j)
def per(arm):
    a = A[arm]; return {str(u): j for u, j in zip(a['units'], a['per_unit_J'])}
full, hperm = per('c_full'), per('c_hperm')
print('Full source:', A['c_full'].get('source'), '| hperm source:', A['c_hperm'].get('source'))
units = sorted(HB['gold'])
def ci(d, lvl=.95):
    d = np.asarray(d); m = d.mean(); se = d.std(ddof=1) / np.sqrt(len(d)); t = stats.t.ppf(1 - (1 - lvl) / 2, len(d) - 1)
    return m, m - t * se, m + t * se
res = {}
for arm in ('gold', 'other'):
    d = [full[u] - HB[arm][u] for u in units]
    m, lo, hi = ci(d); p = stats.ttest_1samp(d, 0, alternative='greater').pvalue
    res[arm] = p
    print(f"Full - HB_{arm}: n={len(d)} mean={m:+.3f} 95%[{lo:+.3f},{hi:+.3f}] one-sided p={p:.2e} pos={sum(x>0 for x in d)}/{len(d)}  armJ={np.mean([HB[arm][u] for u in units]):.2f}")
ps = sorted(res.items(), key=lambda kv: kv[1]); holm = {}
for i, (k, p) in enumerate(ps): holm[k] = min(1, max(p * (2 - i), holm.get(ps[i-1][0], 0) if i else 0))
print('Holm:', {k: f"{v:.2e}" for k, v in holm.items()}, '->', {k: ('PASS' if v < .05 else 'FAIL') for k, v in holm.items()})
print(f"Full mean on these units {np.mean([full[u] for u in units]):.2f}; Perm H {np.mean([hperm[u] for u in units]):.2f}")
for arm in ('gold', 'other'):
    m, lo, hi = ci([hperm[u] - HB[arm][u] for u in units]); print(f"secondary K_Hperm - HB_{arm}: {m:+.3f} [{lo:+.3f},{hi:+.3f}]")
m, lo, hi = ci([HB['other'][u] - HB['gold'][u] for u in units]); print(f"secondary HB_other - HB_gold: {m:+.3f} [{lo:+.3f},{hi:+.3f}]")
for arm, k in (('gold', 'c_full_hbgold_first'), ('other', 'c_full_hbother_first')):
    e = C[k]['endpoints']['J/all']; d8 = e['per_unit']
    d = list(d8) + [full[u] - HB[arm][u] for u in units]; m, lo, hi = ci(d)
    print(f"pooled n={len(d)} (descriptive) Full - HB_{arm}: {m:+.3f} [{lo:+.3f},{hi:+.3f}]")


==> anc/supplementary_material/analysis/score_xdnref.py <==
"""Score XDNREF per XDNREF_PREREG.md: P1 TOST +/-1 (90% paired t), S1/S2 two-sided 95%."""
import sys, numpy as np
from scipy import stats
J = {}
for line in open(sys.argv[1]):
    f, j = line.split(); arm, u = f.split('_s'); J.setdefault(arm, {})[u.split('.')[0]] = float(j)
U = sorted(J['XD_full'])
assert all(sorted(J[a]) == U for a in J) and len(U) == 8
def ci(d, lvl):
    d = np.asarray(d); m = d.mean(); se = d.std(ddof=1)/np.sqrt(len(d)); t = stats.t.ppf(1-(1-lvl)/2, len(d)-1)
    return m, m-t*se, m+t*se, se
for a in J: print(f"{a}: mean {np.mean([J[a][u] for u in U]):.2f}  sd {np.std([J[a][u] for u in U], ddof=1):.2f}")
d = [J['XD_full'][u]-J['XD_flat'][u] for u in U]; m, lo, hi, se = ci(d, .90)
pl = stats.t.sf((m+1)/se, 7); pu = stats.t.cdf((m-1)/se, 7)
print(f"P1 Full-Flat: {m:+.3f} 90%[{lo:+.3f},{hi:+.3f}] TOST p={max(pl,pu):.3g} -> {'PASS' if lo>-1 and hi<1 else 'FAIL'}; pos {sum(x>0 for x in d)}/8")
m9, lo9, hi9, _ = ci(d, .95); print(f"   Full-Flat 95%[{lo9:+.3f},{hi9:+.3f}]")
for name, a, b in (("S1 Full-None", 'XD_full', 'XD_none'), ("S2 Flat-None", 'XD_flat', 'XD_none')):
    d = [J[a][u]-J[b][u] for u in U]; m, lo, hi, _ = ci(d, .95)
    print(f"{name}: {m:+.3f} 95%[{lo:+.3f},{hi:+.3f}] p={stats.ttest_1samp(d,0).pvalue:.2e} pos {sum(x>0 for x in d)}/8")


==> anc/supplementary_material/analysis/v9/A0/a0_ladder.py <==
"""NEXT-A0.1/A0.2 (POSTHOC; identity POSTHOC_TEST_CROSSFIT): calibration-freedom ladder and factorial error transfer on
existing saved test logits. Logits are in the model's own task order (task t = heads 10t..10t+9; last task = 90..99).
Every calibrator is fitted on one half of the test set (sha256('A0-crossfit-v1|i') parity, identical for all models)
and scored on the other half; the halves swap and predictions are merged, so each image is scored by a calibrator that
never saw it. The halves are NOT independent validation data (plan §4 A0.1); this is a within-test cross-fit.
Ladder (all fitted by minimising mean CE, float64 LBFGS):
  raw | L1 = one last-task offset | L9 = nine task offsets (task 0 fixed) | AFF = last-task affine a*z+b, a>0 |
  L9AFF = nine offsets + last-task scale.  Invariant readouts: task oracle (argmax within the true task) and 2-block oracle.
A0.2 (factorial dirs only): per root, the 16 correctness patterns of (neither, level, disp, both) at raw / L1 / L9, with each
pattern's contribution to I = Y_both - Y_level - Y_disp + Y_neither; per-arm outcome categories; raw->L1 transitions.
usage: a0_ladder.py DIR OUT.json ARMS(comma) [factorial]"""
import glob, hashlib, json, os, re, sys
import numpy as np
import torch

torch.set_num_threads(4)
DIR, OUT, ARMS = sys.argv[1], sys.argv[2], sys.argv[3].split(','); FACT = len(sys.argv) > 4
N_T, W = 10, 10
half = np.array([int(hashlib.sha256(f'A0-crossfit-v1|{i}'.encode()).hexdigest()[:8], 16) % 2 for i in range(10000)])
task_of = np.repeat(np.arange(N_T), W)


def transform(z, p, kind):
    if kind == 'L1':
        return z + torch.cat([torch.zeros(90, dtype=z.dtype), p[0].expand(10)])
    if kind == 'L9':
        return z + torch.cat([torch.zeros(1, dtype=z.dtype), p[:9]]).repeat_interleave(W)
    if kind == 'AFF':
        s = torch.cat([torch.ones(90, dtype=z.dtype), p[0].exp().expand(10)]); return z * s + torch.cat([torch.zeros(90, dtype=z.dtype), p[1].expand(10)])
    if kind == 'L9AFF':
        s = torch.cat([torch.ones(90, dtype=z.dtype), p[9].exp().expand(10)])
        return z * s + torch.cat([torch.zeros(1, dtype=z.dtype), p[:9]]).repeat_interleave(W)


NP = dict(L1=1, L9=9, AFF=2, L9AFF=10)


def fit(z, y, kind):
    p = torch.zeros(NP[kind], dtype=torch.float64, requires_grad=True)
    opt = torch.optim.LBFGS([p], lr=1, max_iter=500, tolerance_grad=1e-10, tolerance_change=1e-12, line_search_fn='strong_wolfe')
    def closure():
        opt.zero_grad(); l = torch.nn.functional.cross_entropy(transform(z, p, kind), y); l.backward(); return l
    opt.step(closure); return p.detach()


def readouts(z, y):
    ce = torch.nn.functional.cross_entropy(z, y, reduction='none').numpy(); pred = z.argmax(1).numpy(); yy = y.numpy()
    cor = pred == yy; last = task_of[yy] == 9
    return dict(J=100 * cor.mean(), CE=float(ce.mean()), J_last=100 * cor[last].mean(), J_old=100 * cor[~last].mean(),
                share_last_pred=float((task_of[pred] == 9).mean())), cor, pred


def calibrated(z, y):
    """merged cross-fit logits for every ladder level; params per fold."""
    out, params = {'raw': z.clone()}, {}
    for kind in NP:
        zc = torch.empty_like(z); params[kind] = []
        for h in (0, 1):
            fi, ev = torch.as_tensor(half == h), torch.as_tensor(half != h)
            p = fit(z[fi], y[fi], kind); params[kind].append(p.tolist()); zc[ev] = transform(z[ev], p, kind).detach()
        out[kind] = zc
    return out, params


models, cors, preds = {}, {}, {}
for f in sorted(glob.glob(os.path.join(DIR, '*_logits.npy'))):
    m = re.match(r'(.+)_s(\d+)_logits\.npy', os.path.basename(f))
    if not m or m.group(1) not in ARMS:
        continue
    arm, s = m.group(1), int(m.group(2))
    z = torch.as_tensor(np.load(f).astype(np.float64)); y = torch.as_tensor(np.load(f.replace('_logits.npy', '_y.npy')).astype(np.int64))
    assert z.shape == (10000, 100) and torch.isfinite(z).all() and (np.bincount(y.numpy(), minlength=100) == 100).all(), f
    zs, params = calibrated(z, y); r = dict(params=params)
    for k, zc in zs.items():
        r[k], cors[(s, arm, k)], preds[(s, arm, k)] = readouts(zc, y)
    zn = z.numpy(); yy = y.numpy(); tm = task_of[None, :] == task_of[yy][:, None]
    r['task_oracle_J'] = 100 * float((np.where(tm, zn, -np.inf).argmax(1) == yy).mean())
    bm = (task_of[None, :] == 9) == (task_of[yy] == 9)[:, None]
    r['block2_oracle_J'] = 100 * float((np.where(bm, zn, -np.inf).argmax(1) == yy).mean())
    r['y_sha'] = hashlib.sha256(yy.tobytes()).hexdigest()[:16]
    models[f'{s}/{arm}'] = r; print(s, arm, {k: round(r[k]['J'], 2) for k in zs}, round(r['task_oracle_J'], 2), flush=True)
    ytrue = yy
    preds[(s, 'y')] = ytrue

res = dict(identity='POSTHOC_TEST_CROSSFIT', dir=DIR, arms=ARMS, models=models)
if FACT:
    fac = {}
    seeds = sorted({int(k.split('/')[0]) for k in models})
    for s in seeds:
        if not all(f'{s}/{a}' in models for a in ('neither', 'level', 'disp', 'both')):
            continue
        assert len({models[f'{s}/{a}']['y_sha'] for a in ('neither', 'level', 'disp', 'both')}) == 1, 'label order differs across arms'
        e = {}
        yt = preds[(s, 'y')]
        for k in ('raw', 'L1', 'L9'):
            Y = {a: cors[(s, a, k)].astype(int) for a in ('neither', 'level', 'disp', 'both')}
            code = Y['neither'] * 8 + Y['level'] * 4 + Y['disp'] * 2 + Y['both']
            pat = {}
            for c in range(16):
                n, l, d, b = (c >> 3) & 1, (c >> 2) & 1, (c >> 1) & 1, c & 1
                prop = float((code == c).mean()); pat[f'N{n}L{l}D{d}B{b}'] = dict(prop=prop, contrib_I=100 * prop * (b - l - d + n))
            cat = {}
            for a in Y:
                p = preds[(s, a, k)]; wrong_task = task_of[p] != task_of[yt]
                cat[a] = dict(correct=float(Y[a].mean()), wrong_task=float(wrong_task.mean()), right_task_wrong_class=float(((~wrong_task) & (Y[a] == 0)).mean()),
                              wrong_task_pred_last=float((wrong_task & (task_of[p] == 9)).mean()))
            e[k] = dict(patterns=pat, I=100 * float((Y['both'] - Y['level'] - Y['disp'] + Y['neither']).mean()), categories=cat)
        e['transitions_raw_to_L1'] = {a: {f'{i}{j}': float(((cors[(s, a, 'raw')] == i) & (cors[(s, a, 'L1')] == j)).mean()) for i in (0, 1) for j in (0, 1)}
                                      for a in ('neither', 'level', 'disp', 'both')}
        fac[str(s)] = e
    res['factorial'] = fac
json.dump(res, open(OUT, 'w'), indent=1, default=float)
print('wrote', OUT, len(models), 'models')


==> anc/supplementary_material/analysis/v9/A0/a0_merge.py <==
"""A0 merge (POSTHOC): root-level summaries of a0_ladder outputs. usage: a0_merge.py OUT.json NAME=file[,file] ..."""
import json, sys
import numpy as np
from scipy import stats
ARMS = ('neither', 'level', 'disp', 'both'); LV = ('raw', 'L1', 'L9', 'AFF', 'L9AFF')


def ci(x):
    x = np.asarray(x, float); n = len(x); m = float(x.mean()); se = float(x.std(ddof=1) / np.sqrt(n)); h = float(stats.t.ppf(.975, n - 1)) * se
    return dict(n=n, mean=round(m, 3), lo=round(m - h, 3), hi=round(m + h, 3), p2=float(2 * stats.t.sf(abs(m / se), n - 1)) if se > 0 else None)


out = {}
for spec in sys.argv[2:]:
    name, files = spec.split('='); M, F = {}, {}
    for f in files.split(','):
        d = json.load(open(f)); M.update(d['models']); F.update(d.get('factorial', {}))
    roots = sorted(F)
    g = lambda s, a, k, m='J': M[f'{s}/{a}'][k][m] if k in LV else M[f'{s}/{a}'][k]
    e = dict(roots=roots, arms={}, interaction={}, ladder_gain={}, patterns={}, categories={})
    for a in ARMS:
        e['arms'][a] = {k: ci([g(s, a, k) for s in roots]) for k in LV} | {k: ci([g(s, a, k) for s in roots]) for k in ('task_oracle_J', 'block2_oracle_J')} \
                       | {f'CE_{k}': ci([g(s, a, k, 'CE') for s in roots]) for k in LV}
    I = lambda s, k, m='J': (g(s, 'both', k, m) - g(s, 'level', k, m) - g(s, 'disp', k, m) + g(s, 'neither', k, m)) if k in LV else \
        g(s, 'both', k) - g(s, 'level', k) - g(s, 'disp', k) + g(s, 'neither', k)
    for k in LV + ('task_oracle_J', 'block2_oracle_J'):
        e['interaction'][k] = ci([I(s, k) for s in roots])
    for k in LV:
        e['interaction'][f'CE_{k}'] = ci([-I(s, k, 'CE') for s in roots])
    e['interaction']['L9_minus_L1'] = ci([I(s, 'L9') - I(s, 'L1') for s in roots])
    e['interaction']['L9_minus_task_oracle'] = ci([I(s, 'L9') - I(s, 'task_oracle_J') for s in roots])
    for a, b in (('both', 'neither'), ('both', 'level'), ('both', 'disp'), ('level', 'neither'), ('disp', 'neither')):
        e['ladder_gain'][f'{a}-{b}'] = {k: ci([g(s, a, k) - g(s, b, k) for s in roots]) for k in LV + ('task_oracle_J',)}
    for k in ('raw', 'L1', 'L9'):
        pats = F[roots[0]][k]['patterns'].keys()
        e['patterns'][k] = {p: dict(prop=ci([100 * F[s][k]['patterns'][p]['prop'] for s in roots]), contrib_I=ci([F[s][k]['patterns'][p]['contrib_I'] for s in roots])) for p in pats}
        e['categories'][k] = {a: {c: ci([100 * F[s][k]['categories'][a][c] for s in roots]) for c in F[roots[0]][k]['categories'][a]} for a in ARMS}
    e['transitions_raw_to_L1'] = {a: {t: ci([100 * F[s]['transitions_raw_to_L1'][a][t] for s in roots]) for t in ('01', '10')} for a in ARMS}
    out[name] = e
    print(f'== {name} (n={len(roots)})')
    print(' arm J    ' + ' '.join(f'{k:>7s}' for k in LV) + '  taskOr')
    for a in ARMS:
        print(f' {a:8s}' + ' '.join(f'{e["arms"][a][k]["mean"]:7.2f}' for k in LV) + f'  {e["arms"][a]["task_oracle_J"]["mean"]:6.2f}')
    for k in LV + ('task_oracle_J', 'block2_oracle_J', 'L9_minus_L1'):
        c = e['interaction'][k]; print(f' I[{k:16s}] {c["mean"]:+.2f} [{c["lo"]:+.2f}, {c["hi"]:+.2f}] p={c["p2"]:.3g}')
    for k in LV:
        c = e['interaction'][f'CE_{k}']; print(f' I_CE(nats, +=better)[{k:6s}] {c["mean"]:+.4f} [{c["lo"]:+.4f}, {c["hi"]:+.4f}]')
json.dump(out, open(sys.argv[1], 'w'), indent=1)


==> anc/supplementary_material/analysis/v9/A0/a0_pairs.py <==
"""A0 pair ladder (POSTHOC_TEST_CROSSFIT): root-paired arm differences at each calibration level. usage: a0_pairs.py OUT NAME=files:pairs ..."""
import json, sys
import numpy as np
from scipy import stats
LV = ('raw', 'L1', 'L9', 'AFF', 'L9AFF')


def ci(x):
    x = np.asarray(x, float); n = len(x); m = float(x.mean()); se = float(x.std(ddof=1) / np.sqrt(n)); h = float(stats.t.ppf(.975, n - 1)) * se
    return dict(n=n, mean=round(m, 3), lo=round(m - h, 3), hi=round(m + h, 3), p2=float(2 * stats.t.sf(abs(m / se), n - 1)) if se > 0 else None)


out = {}
for spec in sys.argv[2:]:
    name, rest = spec.split('='); files, pairs = rest.split(':'); M = {}
    for f in files.split(','):
        M.update(json.load(open(f))['models'])
    arms = sorted({k.split('/')[1] for k in M}); roots = sorted({k.split('/')[0] for k in M})
    roots = [s for s in roots if all(f'{s}/{a}' in M for a in arms)]
    g = lambda s, a, k: M[f'{s}/{a}'][k]['J'] if k in LV else M[f'{s}/{a}'][k]
    e = dict(n_roots=len(roots), arms={a: {k: ci([g(s, a, k) for s in roots]) for k in LV + ('task_oracle_J', 'block2_oracle_J')} for a in arms}, pairs={})
    print(f'== {name} n={len(roots)}')
    for pr in pairs.split(','):
        a, b = pr.split('-', 1)
        e['pairs'][pr] = {k: ci([g(s, a, k) - g(s, b, k) for s in roots]) for k in LV + ('task_oracle_J', 'block2_oracle_J')}
        e['pairs'][pr]['L9_minus_L1'] = ci([(g(s, a, 'L9') - g(s, b, 'L9')) - (g(s, a, 'L1') - g(s, b, 'L1')) for s in roots])
        print(f' {pr:14s}', '  '.join(f'{k}:{c["mean"]:+.2f}[{c["lo"]:+.2f},{c["hi"]:+.2f}]' for k, c in e['pairs'][pr].items() if k in ('raw', 'L1', 'L9', 'L9AFF', 'task_oracle_J', 'L9_minus_L1')))
    out[name] = e
json.dump(out, open(sys.argv[1], 'w'), indent=1)


==> anc/supplementary_material/analysis/v9/A0H/a0h_cal.py <==
"""NEXT-A0-H (POSTHOC_TEST_CROSSFIT): task-level offset readout for the H-reassignment arms of the closed DER (DD) and
TinyImageNet (TH) cohorts, whose checkpoints survive on boxF/G/H. Same algorithm as B4C/TN-CAL: one offset per model on
the last task block in the checkpoint's own class order, B2 criterion (mean last-block soft mass = its label share),
80-step bisection, 5-fold class-stratified test cross-fit with salt "B4-crossfit-v1". Also the 10-task oracle (argmax
within the true task), which no per-task offset changes.
Gates: G1 strict state_dict load; G2 recomputed class-IL J == mean of the final "Raw accuracy values: Class-IL" row of the
cell's own training log within 0.025 pp; G3 seed in args == seed in filename, dataset matches. Failing cells are listed.
CPU only (nice 19 by the caller). Usage: a0h_cal.py OUT.json"""
import glob, hashlib, json, os, re, sys
import numpy as np
import torch

torch.set_num_threads(int(os.environ.get('A0H_THREADS', '4')))
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
ROOT = '/workspace/ces'; MAM = os.path.join(ROOT, 'mammoth'); sys.path.insert(0, ROOT); sys.path.insert(0, MAM)
import kd_b2_bias as kb
import jac_readout_tiny as jt
from b4c_blockcal import load_test as load_cifar, build

CK = os.path.join(MAM, 'checkpoints')
SPEC = {'DD': dict(arms=('full', 'hperm'), wave='waveDD', dataset='seq-cifar100', ncls=100, cpt=10),
        'TH': dict(arms=('full', 'perm', 'iso'), wave='waveTH', dataset='seq-tinyimg', ncls=200, cpt=20)}


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def log_J(study, arm, seed):
    f = os.path.join(ROOT, 'results', SPEC[study]['wave'], 'logs', f'{study}_{arm}_s{seed}.log')
    rows = re.findall(r'Raw accuracy values: Class-IL \[([^\]]+)\]', open(f, errors='ignore').read()) if os.path.exists(f) else []
    return (float(np.mean([float(v) for v in rows[-1].split(',')])), f) if rows else (None, f)


def main(out):
    res = dict(identity='POSTHOC_TEST_CROSSFIT', models={}, manifest=[])
    data = {}
    for study, sp in SPEC.items():
        for f in sorted(glob.glob(os.path.join(CK, f'final_{study}_*_last.pt'))):
            m = re.search(rf'final_{study}_([a-z]+)_s(\d+)_', os.path.basename(f))
            if not m or m.group(1) not in sp['arms']:
                continue
            arm, seed = m.group(1), int(m.group(2))
            if study not in data:
                if study == 'TH':
                    x, fine, cpt, ncls = jt.load_test(); assert (cpt, ncls) == (sp['cpt'], sp['ncls'])
                else:
                    x, fine = load_cifar()
                data[study] = (x, fine)
            x, fine = data[study]
            d = torch.load(f, map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            if study == 'TH':
                from backbone.ResNetBlock import resnet18
                net = resnet18(sp['ncls'])
            else:
                net = build(args.get('backbone', 'resnet18'))
            miss, unexp = net.load_state_dict(sd, strict=False); net.eval()
            with torch.no_grad():
                z = torch.cat([net(x[i:i + 250]).float() for i in range(0, len(x), 250)]).numpy().astype(np.float64)
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            J = 100 * float((z.argmax(1) == y).mean()); Jl, lf = log_J(study, arm, seed)
            rec = dict(study=study, arm=arm, seed=seed, file=os.path.basename(f), J=J, J_log=Jl, log=lf,
                       sha16=hashlib.sha256(open(f, 'rb').read()).hexdigest()[:16],
                       G1=not miss and not unexp, G2=Jl is not None and abs(J - Jl) <= 0.025,
                       G3=args.get('seed') == seed and args.get('dataset') == sp['dataset'], finite=bool(np.isfinite(z).all()))
            rec['status'] = 'OK' if all(rec[k] for k in ('G1', 'G2', 'G3', 'finite')) else 'GATE_FAIL'
            res['manifest'].append(rec); print(study, arm, seed, rec['status'], round(J, 3), Jl, flush=True)
            os.makedirs(os.path.join(HERE, 'logits'), exist_ok=True)
            np.save(os.path.join(HERE, 'logits', f'{study}_{arm}_s{seed}_logits.npy'), z.astype(np.float32))
            np.save(os.path.join(HERE, 'logits', f'{study}_{arm}_s{seed}_y.npy'), y)
            if rec['status'] != 'OK':
                continue
            ncls, cpt = sp['ncls'], sp['cpt']; inL = np.zeros(ncls, bool); inL[ncls - cpt:] = True
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            dd = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(dd[fit], inL[y[fit]].mean()); bs.append(b); zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            task = np.arange(ncls) // cpt; tm = task[None, :] == task[y][:, None]
            res['models'][f'{study}/{seed}/{arm}'] = dict(base=base, cal=cal, betas=bs, inv=kb.invariants(z, y, inL),
                task_oracle_J=100 * float((np.where(tm, z, -np.inf).argmax(1) == y).mean()),
                folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    json.dump(res, open(out, 'w'), indent=1, default=float)
    print('wrote', out, len(res['models']), 'models; gate fails:', [m['file'] for m in res['manifest'] if m['status'] != 'OK'])


if __name__ == '__main__':
    main(sys.argv[1])


==> anc/supplementary_material/analysis/v9/A0H/a0h_merge.py <==
"""A0-H merge (POSTHOC_TEST_CROSSFIT, descriptive): root-paired differences of the H interventions on DER (CIFAR-100) and
DER++ on TinyImageNet under the five-fold task-level offset. Roots whose arms all passed the gates are used.
usage: a0h_merge.py OUT.json A0H_*.json"""
import json
import sys

import numpy as np
from scipy import stats

PAIRS = {'DD': ('full-hperm',), 'TH': ('full-perm', 'full-iso', 'iso-perm')}


def ci(x):
    x = np.asarray(x, float); n = len(x); m = float(x.mean())
    if n < 2:
        return dict(n=n, mean=m)
    h = float(stats.t.ppf(.975, n - 1) * x.std(ddof=1) / np.sqrt(n))
    return dict(n=n, mean=m, lo=m - h, hi=m + h)


M, man = {}, []
for f in sys.argv[2:]:
    d = json.load(open(f)); M.update(d['models']); man += d['manifest']
out = dict(identity='POSTHOC_TEST_CROSSFIT_DESCRIPTIVE', inputs=[f.split('/')[-1] for f in sys.argv[2:]],
           gate_fail=[m['file'] for m in man if m['status'] != 'OK'], studies={})
F = {'U': lambda r: r['base']['J'], 'U_star': lambda r: r['cal']['J'], 'block': lambda r: r['inv']['group_oracle_J'],
     'task_oracle': lambda r: r['task_oracle_J'], 'condCE': lambda r: r['inv']['cond_CE']}
for study, prs in PAIRS.items():
    keys = [k for k in M if k.startswith(study + '/')]
    arms = sorted({k.split('/')[2] for k in keys})
    roots = sorted({k.split('/')[1] for k in keys})
    roots = [s for s in roots if all(f'{study}/{s}/{a}' in M for a in arms)]
    e = dict(roots=roots, pairs={})
    for pr in prs:
        a, b = pr.split('-')
        e['pairs'][pr] = {k: ci([f(M[f'{study}/{s}/{a}']) - f(M[f'{study}/{s}/{b}']) for s in roots]) for k, f in F.items()}
        e['pairs'][pr]['per_root'] = {k: [f(M[f'{study}/{s}/{a}']) - f(M[f'{study}/{s}/{b}']) for s in roots] for k, f in (('U', F['U']), ('U_star', F['U_star']))}
    out['studies'][study] = e
    print(f'== {study} n={len(roots)}')
    for pr, v in e['pairs'].items():
        print(f'  {pr:10s} ' + '  '.join(f"{k} {c['mean']:+.2f}" + (f" [{c['lo']:+.2f},{c['hi']:+.2f}]" if 'lo' in c else '')
                                         for k, c in v.items() if k != 'per_root'))
json.dump(out, open(sys.argv[1], 'w'), indent=1)


==> anc/supplementary_material/analysis/v9/A0H/b4c_blockcal.py <==
"""B4C variant of e3_blockcal.py (arms original/none, identity key ns_mode, Full-None table). Base: E3 / E3R32 terminal-block offset diagnostic (internal calibration plan §3). POST HOC TEST CROSSFIT.
Block L = last task in each checkpoint's own class order: labels are mapped to head space by args['class_order']
(y = order[fine]) and L = heads 90-99; verified by gate G3 (recomputed per-task class-IL accuracies must match the
checkpoint's own final results row when present). One offset per model on L (B2 criterion, 80-step bisection),
5-fold test crossfit with the B4 rule (salt "B4-crossfit-v1", per-class rotation). All four arms calibrated.
Gates: G1 strict state_dict load (no missing/unexpected keys); G2 recomputed class-IL J == frozen closeout J (|d|<=0.01pp);
G3 identity (seed, fg_mode, backbone) from checkpoint args. Failing cells are listed, not dropped silently.
Usage: e3_blockcal.py stage1 STUDY CKPT_DIR CELLS_JSON[,..] OUT ; e3_blockcal.py stage2 STUDY OUT"""
import glob, hashlib, json, os, pickle, sys
import numpy as np
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32)
STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('original', 'none')


def load_test():
    with open(os.path.join(CIFAR, 'test'), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0
    x = (x - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def build(backbone):
    if backbone == 'resnet32':
        from backbone.ResNet32 import resnet32; return resnet32(100)
    from backbone.ResNetBlock import resnet18; return resnet18(100)


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def stage1(study, ckdir, cells, out):
    os.makedirs(out, exist_ok=True); x, fine = load_test(); man = []
    J = {}
    for cf in cells.split(','):
        for c in json.load(open(cf))['cells']:
            J[(c['seed'], c['arm'])] = c['J']
    seeds = sorted({s for s, _ in J})
    for s in seeds:
        for a in ARMS:
            fs = glob.glob(os.path.join(ckdir, f'final_{study}_{a}_s{s}_a0_*_last.pt'))
            rec = dict(seed=s, arm=a, n_files=len(fs))
            if len(fs) != 1:
                rec['status'] = 'MISSING'; man.append(rec); continue
            d = torch.load(fs[0], map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            net = build(args.get('backbone', 'resnet18')); miss, unexp = net.load_state_dict(sd, strict=False)
            net.cuda().eval()
            with torch.no_grad():
                lg = torch.cat([net(x[i:i + 500].cuda()).float().cpu() for i in range(0, len(x), 500)]).numpy()
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            acc = 100 * float((lg.argmax(1) == y).mean())
            pt = [100 * float((lg.argmax(1) == y)[y // 10 == t].mean()) for t in range(10)]
            rows = [r for r in (d['results'] if isinstance(d['results'], list) else [d['results']])]
            rec.update(file=os.path.basename(fs[0]), sha16=hashlib.sha256(open(fs[0], 'rb').read()).hexdigest()[:16],
                       G1=(not miss and not unexp), missing=list(miss), unexpected=list(unexp),
                       J_recomputed=acc, J_closeout=J[(s, a)], G2=abs(acc - J[(s, a)]) <= 0.01,
                       G3=(args.get('seed') == s and args.get('ns_mode') == a and
                           args.get('backbone', 'resnet18') == ('resnet32' if study == 'E3R32' else args.get('backbone', 'resnet18'))),
                       per_task_recomputed=pt, results_tail=str(rows)[-600:], finite=bool(np.isfinite(lg).all()))
            rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
            np.save(os.path.join(out, f'{a}_s{s}_logits.npy'), lg); np.save(os.path.join(out, f'{a}_s{s}_y.npy'), y)
            man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)


def stage2(study, out):
    man = json.load(open(os.path.join(out, 'MANIFEST.json')))
    okset = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
    seeds = sorted({m['seed'] for m in man}); inL = np.zeros(100, bool); inL[90:] = True; per = {}
    for s in seeds:
        for a in ARMS:
            if (s, a) not in okset:
                continue
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); bs.append(b)
                zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            per[(s, a)] = dict(base=base, cal=cal, betas=bs, gain=cal['J'] - base['J'], inv=kb.invariants(z, y, inL),
                               oracle=kb.test_oracle_const(z, y, inL), folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    full = [s for s in seeds if all((s, a) in per for a in ARMS)]
    res = dict(study=study, branch='POSTHOC_TEST_CROSSFIT', block='last task in own class order (heads 90-99)',
               n_complete_roots=len(full), roots=full, gate_fail=[m for m in man if m['status'] != 'OK'],
               models={f'{s}/{a}': v for (s, a), v in per.items()})
    if len(full) < len(seeds):
        res['status'] = 'INCOMPLETE'
    J = lambda s, a, p: per[(s, a)][p]['J']
    U = np.array([J(s, 'original', 'base') - J(s, 'none', 'base') for s in full])
    Us = np.array([J(s, 'original', 'cal') - J(s, 'none', 'cal') for s in full])
    tab = dict(U=kb.tci(U, .975)[:3], U_star=kb.tci(Us, .975)[:3], D=kb.tci(U - Us, .975)[:3],
               half_margin=kb.tci(0.5 * U - Us, .975)[:3], R=float((U - Us).mean() / U.mean()),
               U_star_TOST_1pp=kb.tost(Us), per_root=dict(U=U.tolist(), U_star=Us.tolist()))
    for a in ARMS:
        tab[f'gain_{a}'] = kb.tci(np.array([per[(s, a)]['gain'] for s in full]), .975)[:3]
        for k in ('soft_mass_B', 'hard_share_B', 'J_A', 'J_B'):
            tab[f'{a}_{k}_base_cal'] = [float(np.mean([per[(s, a)]['base'][k] for s in full])), float(np.mean([per[(s, a)]['cal'][k] for s in full]))]
        tab[f'{a}_group_oracle_J'] = float(np.mean([per[(s, a)]['inv']['group_oracle_J'] for s in full]))
    tab['group_oracle_diff'] = kb.tci(np.array([per[(s, 'original')]['inv']['group_oracle_J'] - per[(s, 'none')]['inv']['group_oracle_J'] for s in full]), .975)[:3]
    res['main_table'] = tab
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    if sys.argv[1] == 'stage1':
        stage1(*sys.argv[2:6])
    else:
        stage2(sys.argv[2], sys.argv[3])


==> anc/supplementary_material/analysis/v9/A0H/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/B32/b32_blockcal.py <==
"""B32 v4 variant (POSTHOC: B32 already read; arms full/none/am2/hperm, resnet32, G2 0.025 per A1, pairs full-none, am2-none, full-hperm, full-am2). Base: E3 / E3R32 terminal-block offset diagnostic (internal calibration plan §3). POST HOC TEST CROSSFIT.
Block L = last task in each checkpoint's own class order: labels are mapped to head space by args['class_order']
(y = order[fine]) and L = heads 90-99; verified by gate G3 (recomputed per-task class-IL accuracies must match the
checkpoint's own final results row when present). One offset per model on L (B2 criterion, 80-step bisection),
5-fold test crossfit with the B4 rule (salt "B4-crossfit-v1", per-class rotation). All four arms calibrated.
Gates: G1 strict state_dict load (no missing/unexpected keys); G2 recomputed class-IL J == frozen closeout J (|d|<=0.01pp);
G3 identity (seed, fg_mode, backbone) from checkpoint args. Failing cells are listed, not dropped silently.
Usage: e3_blockcal.py stage1 STUDY CKPT_DIR CELLS_JSON[,..] OUT ; e3_blockcal.py stage2 STUDY OUT"""
import glob, hashlib, json, os, pickle, sys
import numpy as np
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32)
STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('full', 'none', 'am2', 'hperm')


def load_test():
    with open(os.path.join(CIFAR, 'test'), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0
    x = (x - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def build(backbone):
    if backbone == 'resnet32':
        from backbone.ResNet32 import resnet32; return resnet32(100)
    from backbone.ResNetBlock import resnet18; return resnet18(100)


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def stage1(study, ckdir, cells, out):
    os.makedirs(out, exist_ok=True); x, fine = load_test(); man = []
    J = {}
    for cf in cells.split(','):
        for c in json.load(open(cf))['cells']:
            J[(c['seed'], c['arm'])] = c['J']
    seeds = sorted({s for s, _ in J})
    for s in seeds:
        for a in ARMS:
            fs = glob.glob(os.path.join(ckdir, f'final_B32v4_{a}_s{s}_a0_*_last.pt'))
            rec = dict(seed=s, arm=a, n_files=len(fs))
            if len(fs) != 1:
                rec['status'] = 'MISSING'; man.append(rec); continue
            d = torch.load(fs[0], map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            net = build(args.get('backbone', 'resnet18')); miss, unexp = net.load_state_dict(sd, strict=False)
            net.cuda().eval()
            with torch.no_grad():
                lg = torch.cat([net(x[i:i + 500].cuda()).float().cpu() for i in range(0, len(x), 500)]).numpy()
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            acc = 100 * float((lg.argmax(1) == y).mean())
            pt = [100 * float((lg.argmax(1) == y)[y // 10 == t].mean()) for t in range(10)]
            rows = [r for r in (d['results'] if isinstance(d['results'], list) else [d['results']])]
            rec.update(file=os.path.basename(fs[0]), sha16=hashlib.sha256(open(fs[0], 'rb').read()).hexdigest()[:16],
                       G1=(not miss and not unexp), missing=list(miss), unexpected=list(unexp),
                       J_recomputed=acc, J_closeout=J[(s, a)], G2=abs(acc - J[(s, a)]) <= 0.025,
                       G3=(args.get('seed') == s and args.get('backbone') == 'resnet32' and
                           {'full': args.get('ns_mode') == 'original' and args.get('ns_hperm') == 'original',
                            'none': args.get('ns_mode') == 'none', 'am2': args.get('ng_const') == -2.0,
                            'hperm': args.get('ns_hperm') == 'blockwise_nongold_permute'}[a]),
                       per_task_recomputed=pt, results_tail=str(rows)[-600:], finite=bool(np.isfinite(lg).all()))
            rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
            np.save(os.path.join(out, f'{a}_s{s}_logits.npy'), lg); np.save(os.path.join(out, f'{a}_s{s}_y.npy'), y)
            man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)


def stage2(study, out):
    man = json.load(open(os.path.join(out, 'MANIFEST.json')))
    okset = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
    seeds = sorted({m['seed'] for m in man}); inL = np.zeros(100, bool); inL[90:] = True; per = {}
    for s in seeds:
        for a in ARMS:
            if (s, a) not in okset:
                continue
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); bs.append(b)
                zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            per[(s, a)] = dict(base=base, cal=cal, betas=bs, gain=cal['J'] - base['J'], inv=kb.invariants(z, y, inL),
                               oracle=kb.test_oracle_const(z, y, inL), folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    full = [s for s in seeds if all((s, a) in per for a in ARMS)]
    res = dict(study=study, branch='POSTHOC_TEST_CROSSFIT', block='last task in own class order (heads 90-99)',
               n_complete_roots=len(full), roots=full, gate_fail=[m for m in man if m['status'] != 'OK'],
               models={f'{s}/{a}': v for (s, a), v in per.items()})
    if len(full) < len(seeds):
        res['status'] = 'INCOMPLETE'
    J = lambda s, a, p: per[(s, a)][p]['J']
    tab = {}
    for f, d in (('full', 'none'), ('am2', 'none'), ('full', 'hperm'), ('full', 'am2')):
        U = np.array([J(s, f, 'base') - J(s, d, 'base') for s in full]); Us = np.array([J(s, f, 'cal') - J(s, d, 'cal') for s in full])
        tab[f'{f}_minus_{d}'] = dict(U=kb.tci(U, .975)[:3], U_star=kb.tci(Us, .975)[:3], D=kb.tci(U - Us, .975)[:3],
                                     U_star_90=kb.tci(Us, .95)[:3], U_star_TOST_1pp=kb.tost(Us),
                                     oracle_diff=kb.tci(np.array([per[(s, f)]['inv']['group_oracle_J'] - per[(s, d)]['inv']['group_oracle_J'] for s in full]), .975)[:3])
    for a in ARMS:
        tab[f'gain_{a}'] = kb.tci(np.array([per[(s, a)]['gain'] for s in full]), .975)[:3]
        tab[f'{a}_soft_mass_B_base_cal'] = [float(np.mean([per[(s, a)]['base']['soft_mass_B'] for s in full])), float(np.mean([per[(s, a)]['cal']['soft_mass_B'] for s in full]))]
        tab[f'{a}_group_oracle_J'] = float(np.mean([per[(s, a)]['inv']['group_oracle_J'] for s in full]))
    res['main_table'] = tab
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    if sys.argv[1] == 'stage1':
        stage1(*sys.argv[2:6])
    else:
        stage2(sys.argv[2], sys.argv[3])


==> anc/supplementary_material/analysis/v9/B32/b32_extract.py <==
"""B32 v4 closeout extractor (PREREG.md + V4_AMENDMENT.md). Per host: reconcile the full event ledger (every
final_B32v4 CELL_END, not production/status.json), then read each cell's own class-IL/task-IL logs.pyd
(v4 gives every cell a distinct results_path) and check identity/recipe/10-task endpoint and log closure.
Usage: b32_extract.py SEED_FIRST SEED_LAST  -> JSON on stdout."""
import json, sys
from pathlib import Path
RUN = Path('/workspace/ces/final_20260924/B32/v4')
SEEDS = list(range(int(sys.argv[1]), int(sys.argv[2]) + 1))
ARMS = {'full': ('ces_nstat', dict(ns_mode='original')), 'none': ('ces_nstat', dict(ns_mode='none')),
        'am2': ('ces_nstat_fixed', dict(ng_const=-2.0)),
        'hperm': ('ces_nstat', dict(ns_mode='original', ns_hperm='blockwise_nongold_permute'))}
FROZEN = dict(buffer_size=500, alpha=0.3, beta=0.5, n_epochs=50, num_workers=8, lr=0.03, batch_size=32,
              minibatch_size=32, permute_classes=True, dataset='seq-cifar100', backbone='resnet32')
NS = dict(array=lambda x, dtype=None: list(x), device=lambda *a, **k: None, nan=float('nan'), inf=float('inf'), int64=int, float32=float)
class _NP:
    def __getattr__(self, k):
        return NS['array'] if k == 'array' else (lambda x=None, *a, **kw: x)
NS['np'] = _NP(); NS['numpy'] = NS['np']
def recs(p):
    out, cur = [], ''
    for l in open(p):
        if l.startswith('{') and cur:
            out.append(eval(cur, {'__builtins__': {}}, NS)); cur = ''
        cur += l
    if cur.strip():
        out.append(eval(cur, {'__builtins__': {}}, NS))
    return out
ends = [json.loads(l) for l in open(RUN / 'events.jsonl') if '"CELL_END"' in l]
ends = [e for e in ends if e['name'].startswith('final_B32v4_')]
out, problems = [], []
for s in SEEDS:
    for arm, (model, ident) in ARMS.items():
        name = f'final_B32v4_{arm}_s{s}_a0'
        ev = [e for e in ends if e['name'] == name]
        if len(ev) != 1 or ev[0]['rc'] != 0 or ev[0].get('finals') != 1:
            problems.append(f'{name}: ledger {ev}')
            if not ev:
                continue
        retries = [e['name'] for e in ends if e['name'].startswith(f'final_B32v4_{arm}_s{s}_a') and e['name'] != name]
        if retries:
            problems.append(f'{name}: retry attempts {retries}')
        base = RUN / 'results' / name
        rows = recs(base / 'class-il/seq-cifar100' / model / 'logs.pyd')
        til = recs(base / 'task-il/seq-cifar100' / model / 'logs.pyd')
        if len(rows) != 1:
            problems.append(f'{name}: {len(rows)} class-il rows'); continue
        r = rows[0]
        bad = {k: r.get(k) for k, v in {**FROZEN, **ident, 'seed': s}.items() if r.get(k) != v}
        if arm == 'full' and r.get('ns_hperm') != 'original':
            bad['ns_hperm'] = r.get('ns_hperm')
        if bad:
            problems.append(f'{name}: identity/recipe mismatch {bad}')
        acc = [r.get(f'accmean_task{i}') for i in range(1, 11)]
        if any(a is None for a in acc) or 'accmean_task11' in r:
            problems.append(f'{name}: task count')
        log = RUN / 'production' / f'{name}.log'
        if not log.exists() or 'Logging results' not in log.read_text()[-3000:]:
            problems.append(f'{name}: log missing/incomplete')
        out.append(dict(seed=s, arm=arm, J=acc[-1], acc_curve=acc,
                        til_final=til[0].get('accmean_task10') if len(til) == 1 else None,
                        cell_seconds=ev[0].get('seconds'), ns_hperm=r.get('ns_hperm'), model=r.get('model')))
print(json.dumps(dict(cells=out, problems=problems, n_final_cell_end=len(ends), seeds=SEEDS)))


==> anc/supplementary_material/analysis/v9/B32/b32_primary.py <==
"""B32 primary exactly per PREREG.md: paired by seed; Holm family (alpha .05) of four:
1 Full-None>0, 2 Am2-None>0, 3 Full-Hperm>0 (one-sided paired t); 4 Full-Am2 within +-1pp (TOST, p=max of one-sided).
Requires all 20 complete seeds; otherwise descriptive only."""
import json, sys
import numpy as np
from scipy import stats
cells = sum((json.load(open(f))['cells'] for f in sys.argv[1:]), [])
probs = sum((json.load(open(f))['problems'] for f in sys.argv[1:]), [])
J = {(c['seed'], c['arm']): c['J'] for c in cells}
seeds = sorted({s for s, _ in J if all((s, a) in J for a in ('full', 'none', 'am2', 'hperm'))})
complete = len(seeds) == 20 and not probs
d = lambda a, b: np.array([J[s, a] - J[s, b] for s in seeds])
def ci(x, q):
    h = stats.t.ppf(q, len(x) - 1) * x.std(ddof=1) / np.sqrt(len(x)); return [float(x.mean() - h), float(x.mean() + h)]
res, p = {}, {}
for k, (a, b) in {'full_minus_none': ('full', 'none'), 'am2_minus_none': ('am2', 'none'), 'full_minus_hperm': ('full', 'hperm')}.items():
    x = d(a, b); p[k] = float(stats.ttest_1samp(x, 0, alternative='greater').pvalue)
    res[k] = dict(values=[round(v, 2) for v in x], mean=float(x.mean()), sd=float(x.std(ddof=1)), ci95=ci(x, .975), p=p[k])
x = d('full', 'am2')
pl = float(stats.ttest_1samp(x, -1, alternative='greater').pvalue); pu = float(stats.ttest_1samp(x, 1, alternative='less').pvalue)
p['full_am2_equiv'] = max(pl, pu)
res['full_am2_equiv'] = dict(values=[round(v, 2) for v in x], mean=float(x.mean()), sd=float(x.std(ddof=1)), ci95=ci(x, .975), ci90=ci(x, .95),
                             p_lower=pl, p_upper=pu, p=p['full_am2_equiv'])
order = sorted(p, key=p.get); m = len(order); run = 0
for i, k in enumerate(order):
    run = max(run, min(1.0, (m - i) * p[k])); res[k]['p_holm'] = run; res[k]['pass_holm'] = complete and run < .05
arm_means = {a: float(np.mean([J[s, a] for s in seeds])) for a in ('full', 'none', 'am2', 'hperm')}
til = {a: float(np.mean([c['til_final'] for c in cells if c['arm'] == a and c['seed'] in seeds])) for a in ('full', 'none', 'am2', 'hperm')}
print(json.dumps(dict(n=len(seeds), complete=complete, problems=probs, arm_means=arm_means, til_means=til, tests=res), indent=1))


==> anc/supplementary_material/analysis/v9/B32/cal/b32cal_merge.py <==
"""Merge per-host B32 calibration stage-2 outputs at the root level (each root's crossfit is independent of other roots)."""
import json, sys
import numpy as np
from scipy import stats
M = {}
for h in ('bjb2', 'F', 'H'):
    r = json.load(open(f'B32CAL_{h}.json'))
    for k, v in r['models'].items():
        s, a = k.split('/'); M[(int(s), a)] = v
    print(h, 'gate_fail', r['gate_fail'])
ARMS = ('full', 'none', 'am2', 'hperm')
roots = sorted({s for s, _ in M if all((s, a) in M for a in ARMS)})
def ci(x, q=.975):
    x = np.asarray(x); m = x.mean(); h = stats.t.ppf(q, len(x) - 1) * x.std(ddof=1) / np.sqrt(len(x)); return [round(m, 2), round(m - h, 2), round(m + h, 2)]
def tost(x):
    x = np.asarray(x); se = x.std(ddof=1) / np.sqrt(len(x)); n = len(x)
    return round(float(max(1 - stats.t.cdf((x.mean() + 1) / se, n - 1), stats.t.cdf((x.mean() - 1) / se, n - 1))), 4)
out = dict(n=len(roots), roots=roots, pairs={})
for f, d in (('full', 'none'), ('am2', 'none'), ('full', 'hperm'), ('full', 'am2')):
    U = [M[(s, f)]['base']['J'] - M[(s, d)]['base']['J'] for s in roots]; Us = [M[(s, f)]['cal']['J'] - M[(s, d)]['cal']['J'] for s in roots]
    O = [M[(s, f)]['inv']['group_oracle_J'] - M[(s, d)]['inv']['group_oracle_J'] for s in roots]
    C = [M[(s, f)]['inv']['cond_CE'] - M[(s, d)]['inv']['cond_CE'] for s in roots]
    out['pairs'][f'{f}-{d}'] = dict(U=ci(U), U_star=ci(Us), U_star_90=ci(Us, .95), TOST_1pp=tost(Us), D=ci(np.array(U) - np.array(Us)),
                                    oracle=ci(O), condCE_diff=ci(C))
out['soft_B'] = {a: [round(float(np.mean([M[(s, a)]['base']['soft_mass_B'] for s in roots])), 3), round(float(np.mean([M[(s, a)]['cal']['soft_mass_B'] for s in roots])), 3)] for a in ARMS}
out['J_cal'] = {a: round(float(np.mean([M[(s, a)]['cal']['J'] for s in roots])), 2) for a in ARMS}
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/B32/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/B32/test_b32_contract.py <==
"""Catch invalid seed identity, benchmark contamination and missing freeze checks."""
import hashlib
import importlib.util
import json
from pathlib import Path
import tempfile
import unittest

spec = importlib.util.spec_from_file_location('b32_host', Path(__file__).with_name('b32_host.py'))
b32 = importlib.util.module_from_spec(spec)
spec.loader.exec_module(b32)


class Contract(unittest.TestCase):
    def test_cohort_is_unique_and_complete(self):
        seeds = []
        for _, first, count in b32.HOSTS.values():
            seeds.extend(range(260924000 + first, 260924000 + first + count))
        self.assertEqual(len(set(seeds)), 20)
        self.assertEqual(sorted(seeds), list(range(260924901, 260924921)))
        names = [b32.argv_for(s, *a, 0)[0] for s in seeds for a in b32.ARMS]
        self.assertEqual(len(set(names)), 80)

    def test_benchmark_does_not_leak_into_production_argv(self):
        _, prod = b32.argv_for(260924901, *b32.ARMS[0], 0)
        _, bench = b32.argv_for(260924999, *b32.ARMS[0], 0, bench=True)
        self.assertNotIn('--stop_after', prod)
        self.assertNotIn('--debug_mode', prod)
        self.assertEqual(prod[prod.index('--n_epochs') + 1], '50')
        self.assertEqual(bench[bench.index('--stop_after') + 1], '2')
        for a in b32.ARMS:
            _, cmd = b32.argv_for(260924901, *a, 0)
            self.assertEqual(cmd[cmd.index('--backbone') + 1], 'resnet32')
            self.assertEqual(cmd[cmd.index('--alpha') + 1], '0.3')
            self.assertEqual(cmd[cmd.index('--beta') + 1], '0.5')
            self.assertNotIn('--loadcheck', cmd)

    def test_frozen_source_tamper_is_rejected(self):
        oldroot, oldhere = b32.ROOT, b32.HERE
        try:
            with tempfile.TemporaryDirectory() as d:
                b32.ROOT = b32.HERE = Path(d)
                p = Path(d) / 'core.py'
                p.write_bytes(b'original')
                (Path(d) / 'FREEZE.json').write_text(json.dumps({'files': {
                    'core.py': hashlib.sha256(p.read_bytes()).hexdigest()}}))
                b32.verify()
                p.write_bytes(b'changed')
                with self.assertRaises(RuntimeError):
                    b32.verify()
        finally:
            b32.ROOT, b32.HERE = oldroot, oldhere


if __name__ == '__main__':
    unittest.main()


==> anc/supplementary_material/analysis/v9/B32/test_b32_v2.py <==
"""Exercise real event/status serialization through a synthetic child lifecycle."""
import contextlib
import hashlib
import importlib.util
import io
import json
from pathlib import Path
import tempfile
import types
import unittest
from unittest.mock import patch

spec=importlib.util.spec_from_file_location('b32v2',Path(__file__).with_name('b32_host_v2.py'))
b=importlib.util.module_from_spec(spec);spec.loader.exec_module(b)

class Repair(unittest.TestCase):
    def test_start_end_status_lifecycle(self):
        with tempfile.TemporaryDirectory() as d:
            root=Path(d);m=root/'mammoth';(m/'checkpoints').mkdir(parents=True)
            here=root/'B32';run=here/'v2';run.mkdir(parents=True)
            clock=[0.];launched=[]
            def now(): clock[0]+=30.;return clock[0]
            def spawn(argv,**kwargs):
                name=argv[argv.index('--ckpt_name')+1]
                (m/'checkpoints'/f'{name}_test_last.pt').write_bytes(b'fixture')
                launched.append(name)
                return types.SimpleNamespace(pid=1000+len(launched),poll=lambda:0)
            with patch.multiple(b,ROOT=root,M=m,HERE=here,RUN=run,create=True), \
                 patch.object(b.subprocess,'Popen',side_effect=spawn), \
                 patch.object(b.time,'time',side_effect=now),patch.object(b.time,'sleep'), \
                 patch.object(b.shutil,'disk_usage',return_value=types.SimpleNamespace(free=10*1024**3)), \
                 contextlib.redirect_stdout(io.StringIO()):
                done=b.run_wave([260924998,260924999],bench=True)
            events=[json.loads(x) for x in (run/'events.jsonl').read_text().splitlines()]
            self.assertEqual(len(done),8)
            self.assertEqual(len({r['name'] for r in done}),8)
            self.assertTrue(all(r['rc']==0 and len(r['checkpoints'])==1 for r in done))
            self.assertEqual([e['name'] for e in events if e['event']=='CELL_START'],launched)
            self.assertEqual([e['name'] for e in events if e['event']=='CELL_END'],launched)
            self.assertTrue(all(e['finals']==1 for e in events if e['event']=='CELL_END'))
            status=json.loads((run/'bench/status.json').read_text())
            self.assertEqual(len(status['done']),8);self.assertEqual(status['pending'],[]);self.assertEqual(status['live'],[])
            self.assertEqual(json.loads((run/'bench/wave_260924998.json').read_text()),done)

    def test_original_and_v2_freezes_both_enforced(self):
        with tempfile.TemporaryDirectory() as d:
            root=Path(d);here=root/'B32';here.mkdir();original=root/'original.py';original.write_text('original')
            original_freeze=here/'FREEZE.json';original_freeze.write_text(json.dumps({'files':{'original.py':hashlib.sha256(original.read_bytes()).hexdigest()}}))
            new=here/'b32_host_v2.py';new.write_text('new')
            receipt={'original_freeze_sha256':hashlib.sha256(original_freeze.read_bytes()).hexdigest(),'files':{'b32_host_v2.py':hashlib.sha256(new.read_bytes()).hexdigest()}}
            (here/'FREEZE_V2.json').write_text(json.dumps(receipt))
            with patch.multiple(b,ROOT=root,HERE=here):
                b.verify();new.write_text('modified')
                with self.assertRaises(RuntimeError):b.verify()
                new.write_text('new');original.write_text('modified')
                with self.assertRaises(RuntimeError):b.verify()

    def test_science_argv_preserved(self):
        oldspec=importlib.util.spec_from_file_location('old',Path(__file__).with_name('b32_host.py'))
        old=importlib.util.module_from_spec(oldspec);oldspec.loader.exec_module(old)
        self.assertEqual(b.BASE,old.BASE);self.assertEqual(b.ARMS,old.ARMS)
        self.assertEqual({h:v[1:] for h,v in b.HOSTS.items()},{h:v[1:] for h,v in old.HOSTS.items()})
        for bench in [True,False]:
            for arm in b.ARMS:
                name,cmd=b.argv_for(260924901,*arm,0,bench)
                _,expected=old.argv_for(260924901,*arm,0,bench)
                for key in ['--ckpt_name','--results_path']:
                    cmd[cmd.index(key)+1]=expected[expected.index(key)+1]
                self.assertEqual(cmd,expected)
                self.assertIn('_B32v2_',name)

if __name__=='__main__':unittest.main()


==> anc/supplementary_material/analysis/v9/B32/test_b32_v3.py <==
"""Exercise real event/status serialization through a synthetic child lifecycle."""
import contextlib
import hashlib
import importlib.util
import io
import json
from pathlib import Path
import tempfile
import types
import unittest
from unittest.mock import patch

spec=importlib.util.spec_from_file_location('b32v3',Path(__file__).with_name('b32_host_v3.py'))
b=importlib.util.module_from_spec(spec);spec.loader.exec_module(b)

class Repair(unittest.TestCase):
    def test_start_end_status_lifecycle(self):
        with tempfile.TemporaryDirectory() as d:
            root=Path(d);m=root/'mammoth';(m/'checkpoints').mkdir(parents=True)
            here=root/'B32';run=here/'v3';run.mkdir(parents=True)
            clock=[0.];launched=[]
            def now(): clock[0]+=30.;return clock[0]
            def spawn(argv,**kwargs):
                name=argv[argv.index('--ckpt_name')+1]
                (m/'checkpoints'/f'{name}_test_last.pt').write_bytes(b'fixture')
                launched.append(name)
                return types.SimpleNamespace(pid=1000+len(launched),poll=lambda:0)
            with patch.multiple(b,ROOT=root,M=m,HERE=here,RUN=run,create=True), \
                 patch.object(b.subprocess,'Popen',side_effect=spawn), \
                 patch.object(b.time,'time',side_effect=now),patch.object(b.time,'sleep'), \
                 patch.object(b.shutil,'disk_usage',return_value=types.SimpleNamespace(free=10*1024**3)), \
                 contextlib.redirect_stdout(io.StringIO()):
                done=b.run_wave([260924998,260924999],bench=True)
            events=[json.loads(x) for x in (run/'events.jsonl').read_text().splitlines()]
            self.assertEqual(len(done),8)
            self.assertEqual(len({r['name'] for r in done}),8)
            self.assertTrue(all(r['rc']==0 and len(r['checkpoints'])==1 for r in done))
            self.assertEqual([e['name'] for e in events if e['event']=='CELL_START'],launched)
            self.assertEqual([e['name'] for e in events if e['event']=='CELL_END'],launched)
            self.assertTrue(all(e['finals']==1 for e in events if e['event']=='CELL_END'))
            status=json.loads((run/'bench/status.json').read_text())
            self.assertEqual(len(status['done']),8);self.assertEqual(status['pending'],[]);self.assertEqual(status['live'],[])
            self.assertEqual(json.loads((run/'bench/wave_260924998.json').read_text()),done)

    def test_original_and_v2_freezes_both_enforced(self):
        with tempfile.TemporaryDirectory() as d:
            root=Path(d);here=root/'B32';here.mkdir();original=root/'original.py';original.write_text('original')
            original_freeze=here/'FREEZE.json';original_freeze.write_text(json.dumps({'files':{'original.py':hashlib.sha256(original.read_bytes()).hexdigest()}}))
            new=here/'b32_host_v2.py';new.write_text('new')
            receipt={'original_freeze_sha256':hashlib.sha256(original_freeze.read_bytes()).hexdigest(),'files':{'b32_host_v2.py':hashlib.sha256(new.read_bytes()).hexdigest()}}
            (here/'FREEZE_V2.json').write_text(json.dumps(receipt))
            v3={'previous_freeze_sha256':hashlib.sha256((here/'FREEZE_V2.json').read_bytes()).hexdigest(),'files':{'b32_host_v2.py':hashlib.sha256(new.read_bytes()).hexdigest()}}
            (here/'FREEZE_V3.json').write_text(json.dumps(v3))
            with patch.multiple(b,ROOT=root,HERE=here):
                b.verify();new.write_text('modified')
                with self.assertRaises(RuntimeError):b.verify()
                new.write_text('new');original.write_text('modified')
                with self.assertRaises(RuntimeError):b.verify()

    def test_science_argv_preserved(self):
        oldspec=importlib.util.spec_from_file_location('old',Path(__file__).with_name('b32_host.py'))
        old=importlib.util.module_from_spec(oldspec);oldspec.loader.exec_module(old)
        self.assertEqual(b.BASE,old.BASE)
        expected_arms=[(arm,model,[('blockwise_nongold_permute' if x=='blockwise_nongold' else x) for x in extra]) for arm,model,extra in old.ARMS]
        self.assertEqual(b.ARMS,expected_arms)
        self.assertEqual({h:v[1:] for h,v in b.HOSTS.items()},{h:v[1:] for h,v in old.HOSTS.items()})
        for bench in [True,False]:
            for arm in b.ARMS:
                name,cmd=b.argv_for(260924901,*arm,0,bench)
                _,expected=old.argv_for(260924901,*arm,0,bench)
                for key in ['--ckpt_name','--results_path']:
                    cmd[cmd.index(key)+1]=expected[expected.index(key)+1]
                self.assertEqual(cmd,expected)
                self.assertIn('_B32v3_',name)

if __name__=='__main__':unittest.main()


==> anc/supplementary_material/analysis/v9/B32/test_b32_v4.py <==
"""Exercise real event/status serialization through a synthetic child lifecycle."""
import contextlib
import hashlib
import importlib.util
import io
import json
from pathlib import Path
import tempfile
import types
import unittest
from unittest.mock import patch

spec=importlib.util.spec_from_file_location('b32v4',Path(__file__).with_name('b32_host_v4.py'))
b=importlib.util.module_from_spec(spec);spec.loader.exec_module(b)

class Repair(unittest.TestCase):
    def test_start_end_status_lifecycle(self):
        with tempfile.TemporaryDirectory() as d:
            root=Path(d);m=root/'mammoth';(m/'checkpoints').mkdir(parents=True)
            here=root/'B32';run=here/'v4';run.mkdir(parents=True)
            clock=[0.];launched=[]
            def now(): clock[0]+=30.;return clock[0]
            def spawn(argv,**kwargs):
                name=argv[argv.index('--ckpt_name')+1]
                (m/'checkpoints'/f'{name}_test_last.pt').write_bytes(b'fixture')
                launched.append(name)
                return types.SimpleNamespace(pid=1000+len(launched),poll=lambda:0)
            with patch.multiple(b,ROOT=root,M=m,HERE=here,RUN=run,create=True), \
                 patch.object(b.subprocess,'Popen',side_effect=spawn), \
                 patch.object(b.time,'time',side_effect=now),patch.object(b.time,'sleep'), \
                 patch.object(b.shutil,'disk_usage',return_value=types.SimpleNamespace(free=10*1024**3)), \
                 contextlib.redirect_stdout(io.StringIO()):
                done=b.run_wave([260924998,260924999],bench=True)
            events=[json.loads(x) for x in (run/'events.jsonl').read_text().splitlines()]
            self.assertEqual(len(done),8)
            self.assertEqual(len({r['name'] for r in done}),8)
            self.assertTrue(all(r['rc']==0 and len(r['checkpoints'])==1 for r in done))
            self.assertEqual([e['name'] for e in events if e['event']=='CELL_START'],launched)
            self.assertEqual([e['name'] for e in events if e['event']=='CELL_END'],launched)
            self.assertTrue(all(e['finals']==1 for e in events if e['event']=='CELL_END'))
            status=json.loads((run/'bench/status.json').read_text())
            self.assertEqual(len(status['done']),8);self.assertEqual(status['pending'],[]);self.assertEqual(status['live'],[])
            self.assertEqual(json.loads((run/'bench/wave_260924998.json').read_text()),done)

    def test_original_and_v2_freezes_both_enforced(self):
        with tempfile.TemporaryDirectory() as d:
            root=Path(d);here=root/'B32';here.mkdir();original=root/'original.py';original.write_text('original')
            original_freeze=here/'FREEZE.json';original_freeze.write_text(json.dumps({'files':{'original.py':hashlib.sha256(original.read_bytes()).hexdigest()}}))
            new=here/'b32_host_v2.py';new.write_text('new')
            receipt={'original_freeze_sha256':hashlib.sha256(original_freeze.read_bytes()).hexdigest(),'files':{'b32_host_v2.py':hashlib.sha256(new.read_bytes()).hexdigest()}}
            (here/'FREEZE_V2.json').write_text(json.dumps(receipt))
            v3={'previous_freeze_sha256':hashlib.sha256((here/'FREEZE_V2.json').read_bytes()).hexdigest(),'files':{'b32_host_v2.py':hashlib.sha256(new.read_bytes()).hexdigest()}}
            (here/'FREEZE_V3.json').write_text(json.dumps(v3))
            v4={'previous_freeze_sha256':hashlib.sha256((here/'FREEZE_V3.json').read_bytes()).hexdigest(),'files':{}}
            (here/'FREEZE_V4.json').write_text(json.dumps(v4))
            with patch.multiple(b,ROOT=root,HERE=here):
                b.verify();new.write_text('modified')
                with self.assertRaises(RuntimeError):b.verify()
                new.write_text('new');original.write_text('modified')
                with self.assertRaises(RuntimeError):b.verify()

    def test_results_directory_unique_for_each_concurrent_cell(self):
        paths=[]
        for seed in [260924998,260924999]:
            for arm in b.ARMS:
                name,cmd=b.argv_for(seed,*arm,0,True)
                path=Path(cmd[cmd.index('--results_path')+1])
                self.assertEqual(path.name,name)
                paths.append(str(path))
        self.assertEqual(len(set(paths)),8)

    def test_science_argv_preserved(self):
        oldspec=importlib.util.spec_from_file_location('old',Path(__file__).with_name('b32_host.py'))
        old=importlib.util.module_from_spec(oldspec);oldspec.loader.exec_module(old)
        self.assertEqual(b.BASE,old.BASE)
        expected_arms=[(arm,model,[('blockwise_nongold_permute' if x=='blockwise_nongold' else x) for x in extra]) for arm,model,extra in old.ARMS]
        self.assertEqual(b.ARMS,expected_arms)
        self.assertEqual({h:v[1:] for h,v in b.HOSTS.items()},{h:v[1:] for h,v in old.HOSTS.items()})
        for bench in [True,False]:
            for arm in b.ARMS:
                name,cmd=b.argv_for(260924901,*arm,0,bench)
                _,expected=old.argv_for(260924901,*arm,0,bench)
                for key in ['--ckpt_name','--results_path']:
                    cmd[cmd.index(key)+1]=expected[expected.index(key)+1]
                self.assertEqual(cmd,expected)
                self.assertIn('_B32v4_',name)

if __name__=='__main__':unittest.main()


==> anc/supplementary_material/analysis/v9/B32/validate_parser_v3.py <==
"""Construct actual Mammoth parsers and parse every full argv, without --help."""
import contextlib
import datetime
import hashlib
import io
import json
import os
from pathlib import Path
import sys

HERE=Path(__file__).resolve().parent
import b32_host_v3 as b
assert os.environ.get('CUDA_VISIBLE_DEVICES')==''
sys.path.insert(0,str(b.M));os.chdir(b.M)
import main
import torch
torch.set_num_threads(1)
records=[]
for bench in [False,True]:
    for arm in b.ARMS:
        name,cmd=b.argv_for(260924998 if bench else 260924901,*arm,0,bench)
        cli=cmd[2:]
        sys.argv=['utils/main.py',*cli]
        parser=main.parse_args(cmd=cli,return_parser_only=True,verbose=False)
        args=parser.parse_args(cli)
        assert args.backbone=='resnet32' and args.alpha==.3 and args.beta==.5
        assert args.n_epochs==(2 if bench else 50) and args.stop_after==(2 if bench else None)
        assert args.seed==(260924998 if bench else 260924901)
        if arm[0]=='hperm':
            action=next(x for x in parser._actions if x.dest=='ns_hperm')
            assert args.ns_hperm=='blockwise_nongold_permute'
            assert 'blockwise_nongold_permute' in action.choices and 'blockwise_nongold' not in action.choices
            invalid=list(cli);invalid[invalid.index('--ns_hperm')+1]='blockwise_nongold'
            try:
                with contextlib.redirect_stderr(io.StringIO()):parser.parse_args(invalid)
            except SystemExit as exc:
                assert exc.code==2
            else:raise AssertionError('Old invalid spelling accepted')
        records.append({'arm':arm[0],'benchmark':bench,'argv':cli,'parsed':{k:getattr(args,k,None) for k in ['backbone','seed','n_epochs','stop_after','ns_mode','ns_hperm','ng_const','alpha','beta']}})
receipt={'utc':datetime.datetime.now(datetime.timezone.utc).isoformat(),'method':'actual main.parse_args(return_parser_only=True), then parser.parse_args(full argv); no --help',
         'runner_sha256':hashlib.sha256((HERE/'b32_host_v3.py').read_bytes()).hexdigest(),'all_four_arms_production_and_benchmark':records,
         'old_hperm_spelling_rejected':True,'gpu_used':False}
with (HERE/'PARSER_V3.json').open('x') as f:json.dump(receipt,f,indent=2)
print('ACTUAL_PARSER_PASS',len(records),'argv fixtures; old hperm spelling rejected')


==> anc/supplementary_material/analysis/v9/B32/validate_parser_v4.py <==
"""Construct actual Mammoth parsers and parse every full argv, without --help."""
import contextlib
import datetime
import hashlib
import io
import json
import os
from pathlib import Path
import sys

HERE=Path(__file__).resolve().parent
import b32_host_v4 as b
assert os.environ.get('CUDA_VISIBLE_DEVICES')==''
sys.path.insert(0,str(b.M));os.chdir(b.M)
import main
import torch
torch.set_num_threads(1)
records=[]
for bench in [False,True]:
    for arm in b.ARMS:
        name,cmd=b.argv_for(260924998 if bench else 260924901,*arm,0,bench)
        cli=cmd[2:]
        sys.argv=['utils/main.py',*cli]
        parser=main.parse_args(cmd=cli,return_parser_only=True,verbose=False)
        args=parser.parse_args(cli)
        assert args.backbone=='resnet32' and args.alpha==.3 and args.beta==.5
        assert args.n_epochs==(2 if bench else 50) and args.stop_after==(2 if bench else None)
        assert args.seed==(260924998 if bench else 260924901)
        if arm[0]=='hperm':
            action=next(x for x in parser._actions if x.dest=='ns_hperm')
            assert args.ns_hperm=='blockwise_nongold_permute'
            assert 'blockwise_nongold_permute' in action.choices and 'blockwise_nongold' not in action.choices
            invalid=list(cli);invalid[invalid.index('--ns_hperm')+1]='blockwise_nongold'
            try:
                with contextlib.redirect_stderr(io.StringIO()):parser.parse_args(invalid)
            except SystemExit as exc:
                assert exc.code==2
            else:raise AssertionError('Old invalid spelling accepted')
        records.append({'arm':arm[0],'benchmark':bench,'argv':cli,'parsed':{k:getattr(args,k,None) for k in ['backbone','seed','n_epochs','stop_after','ns_mode','ns_hperm','ng_const','alpha','beta']}})
receipt={'utc':datetime.datetime.now(datetime.timezone.utc).isoformat(),'method':'actual main.parse_args(return_parser_only=True), then parser.parse_args(full argv); no --help',
         'runner_sha256':hashlib.sha256((HERE/'b32_host_v4.py').read_bytes()).hexdigest(),'all_four_arms_production_and_benchmark':records,
         'old_hperm_spelling_rejected':True,'gpu_used':False,'python_executable':sys.executable}
with (HERE/'PARSER_V4.json').open('x') as f:json.dump(receipt,f,indent=2)
print('ACTUAL_PARSER_PASS',len(records),'argv fixtures; old hperm spelling rejected')


==> anc/supplementary_material/analysis/v9/B4C/b4c_blockcal.py <==
"""B4C variant of e3_blockcal.py (arms original/none, identity key ns_mode, Full-None table). Base: E3 / E3R32 terminal-block offset diagnostic (internal calibration plan §3). POST HOC TEST CROSSFIT.
Block L = last task in each checkpoint's own class order: labels are mapped to head space by args['class_order']
(y = order[fine]) and L = heads 90-99; verified by gate G3 (recomputed per-task class-IL accuracies must match the
checkpoint's own final results row when present). One offset per model on L (B2 criterion, 80-step bisection),
5-fold test crossfit with the B4 rule (salt "B4-crossfit-v1", per-class rotation). All four arms calibrated.
Gates: G1 strict state_dict load (no missing/unexpected keys); G2 recomputed class-IL J == frozen closeout J (|d|<=0.01pp);
G3 identity (seed, fg_mode, backbone) from checkpoint args. Failing cells are listed, not dropped silently.
Usage: e3_blockcal.py stage1 STUDY CKPT_DIR CELLS_JSON[,..] OUT ; e3_blockcal.py stage2 STUDY OUT"""
import glob, hashlib, json, os, pickle, sys
import numpy as np
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32)
STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('original', 'none')


def load_test():
    with open(os.path.join(CIFAR, 'test'), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0
    x = (x - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def build(backbone):
    if backbone == 'resnet32':
        from backbone.ResNet32 import resnet32; return resnet32(100)
    from backbone.ResNetBlock import resnet18; return resnet18(100)


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def stage1(study, ckdir, cells, out):
    os.makedirs(out, exist_ok=True); x, fine = load_test(); man = []
    J = {}
    for cf in cells.split(','):
        for c in json.load(open(cf))['cells']:
            J[(c['seed'], c['arm'])] = c['J']
    seeds = sorted({s for s, _ in J})
    for s in seeds:
        for a in ARMS:
            fs = glob.glob(os.path.join(ckdir, f'final_{study}_{a}_s{s}_a0_*_last.pt'))
            rec = dict(seed=s, arm=a, n_files=len(fs))
            if len(fs) != 1:
                rec['status'] = 'MISSING'; man.append(rec); continue
            d = torch.load(fs[0], map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            net = build(args.get('backbone', 'resnet18')); miss, unexp = net.load_state_dict(sd, strict=False)
            net.cuda().eval()
            with torch.no_grad():
                lg = torch.cat([net(x[i:i + 500].cuda()).float().cpu() for i in range(0, len(x), 500)]).numpy()
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            acc = 100 * float((lg.argmax(1) == y).mean())
            pt = [100 * float((lg.argmax(1) == y)[y // 10 == t].mean()) for t in range(10)]
            rows = [r for r in (d['results'] if isinstance(d['results'], list) else [d['results']])]
            rec.update(file=os.path.basename(fs[0]), sha16=hashlib.sha256(open(fs[0], 'rb').read()).hexdigest()[:16],
                       G1=(not miss and not unexp), missing=list(miss), unexpected=list(unexp),
                       J_recomputed=acc, J_closeout=J[(s, a)], G2=abs(acc - J[(s, a)]) <= 0.01,
                       G3=(args.get('seed') == s and args.get('ns_mode') == a and
                           args.get('backbone', 'resnet18') == ('resnet32' if study == 'E3R32' else args.get('backbone', 'resnet18'))),
                       per_task_recomputed=pt, results_tail=str(rows)[-600:], finite=bool(np.isfinite(lg).all()))
            rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
            np.save(os.path.join(out, f'{a}_s{s}_logits.npy'), lg); np.save(os.path.join(out, f'{a}_s{s}_y.npy'), y)
            man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)


def stage2(study, out):
    man = json.load(open(os.path.join(out, 'MANIFEST.json')))
    okset = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
    seeds = sorted({m['seed'] for m in man}); inL = np.zeros(100, bool); inL[90:] = True; per = {}
    for s in seeds:
        for a in ARMS:
            if (s, a) not in okset:
                continue
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); bs.append(b)
                zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            per[(s, a)] = dict(base=base, cal=cal, betas=bs, gain=cal['J'] - base['J'], inv=kb.invariants(z, y, inL),
                               oracle=kb.test_oracle_const(z, y, inL), folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    full = [s for s in seeds if all((s, a) in per for a in ARMS)]
    res = dict(study=study, branch='POSTHOC_TEST_CROSSFIT', block='last task in own class order (heads 90-99)',
               n_complete_roots=len(full), roots=full, gate_fail=[m for m in man if m['status'] != 'OK'],
               models={f'{s}/{a}': v for (s, a), v in per.items()})
    if len(full) < len(seeds):
        res['status'] = 'INCOMPLETE'
    J = lambda s, a, p: per[(s, a)][p]['J']
    U = np.array([J(s, 'original', 'base') - J(s, 'none', 'base') for s in full])
    Us = np.array([J(s, 'original', 'cal') - J(s, 'none', 'cal') for s in full])
    tab = dict(U=kb.tci(U, .975)[:3], U_star=kb.tci(Us, .975)[:3], D=kb.tci(U - Us, .975)[:3],
               half_margin=kb.tci(0.5 * U - Us, .975)[:3], R=float((U - Us).mean() / U.mean()),
               U_star_TOST_1pp=kb.tost(Us), per_root=dict(U=U.tolist(), U_star=Us.tolist()))
    for a in ARMS:
        tab[f'gain_{a}'] = kb.tci(np.array([per[(s, a)]['gain'] for s in full]), .975)[:3]
        for k in ('soft_mass_B', 'hard_share_B', 'J_A', 'J_B'):
            tab[f'{a}_{k}_base_cal'] = [float(np.mean([per[(s, a)]['base'][k] for s in full])), float(np.mean([per[(s, a)]['cal'][k] for s in full]))]
        tab[f'{a}_group_oracle_J'] = float(np.mean([per[(s, a)]['inv']['group_oracle_J'] for s in full]))
    tab['group_oracle_diff'] = kb.tci(np.array([per[(s, 'original')]['inv']['group_oracle_J'] - per[(s, 'none')]['inv']['group_oracle_J'] for s in full]), .975)[:3]
    res['main_table'] = tab
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    if sys.argv[1] == 'stage1':
        stage1(*sys.argv[2:6])
    else:
        stage2(sys.argv[2], sys.argv[3])


==> anc/supplementary_material/analysis/v9/B4C/b4c_extract.py <==
import ast, json, os, sys
os.chdir('/workspace/ces/final_20260924')
SEEDS = [int(s) for s in sys.argv[1].split(',')]
ARMS = ['original', 'none']
FROZEN = dict(buffer_size=500, alpha=0.3, beta=0.5, n_epochs=50, num_workers=8, lr=0.03,
              batch_size=32, minibatch_size=32, permute_classes=True, dataset='seq-cifar100', model='ces-nstat')
NS = dict(array=lambda x, dtype=None: list(x), device=lambda *a, **k: None, nan=float('nan'), inf=float('inf'), int64=int, float32=float)
class _NP:
    def __getattr__(self, k):
        return NS['array'] if k == 'array' else (lambda x=None, *a, **kw: x)
NS['np'] = _NP(); NS['numpy'] = NS['np']
def recs(p):
    out, cur = [], ''
    for l in open(p):
        if l.startswith('{') and cur:
            out.append(eval(cur, {'__builtins__': {}}, NS)); cur = ''
        cur += l
    if cur.strip():
        out.append(eval(cur, {'__builtins__': {}}, NS))
    return out
rows = recs('B4C_results/class-il/seq-cifar100/ces_nstat/logs.pyd')
til = recs('B4C_results/task-il/seq-cifar100/ces_nstat/logs.pyd')
out, problems = [], []
for s in SEEDS:
    for arm in ARMS:
        m = [r for r in rows if r.get('seed') == s and r.get('ns_mode') == arm and r.get('n_epochs') == 50]
        if len(m) != 1:
            problems.append(f'{s} {arm}: {len(m)} production rows'); continue
        r = m[0]
        bad = {k: r.get(k) for k, v in FROZEN.items() if r.get(k) != v}
        acc = [r.get(f'accmean_task{i}') for i in range(1, 11)]
        if bad: problems.append(f'{s} {arm}: frozen mismatch {bad}')
        if any(a is None for a in acc) or 'accmean_task11' in r: problems.append(f'{s} {arm}: task count')
        log = f'B4C/final_B4C_{arm}_s{s}_a0.log'
        if not os.path.exists(log) or 'Logging results' not in open(log).read()[-3000:]:
            problems.append(f'{s} {arm}: log missing/incomplete')
        t = [x for x in til if x.get('seed') == s and x.get('ns_mode') == arm and x.get('n_epochs') == 50]
        out.append(dict(seed=s, arm=arm, J=acc[-1], acc_curve=acc, til_final=t[0]['accmean_task10'] if len(t) == 1 else None,
                        ts=r.get('conf_timestamp')))
print(json.dumps(dict(cells=out, problems=problems, n_rows_total=len(rows))))


==> anc/supplementary_material/analysis/v9/B4C/b4c_primary.py <==
"""B4C primary (B4C_PREREG.md): from B4C_BLOCKCAL.json (b4c_blockcal.py stage2). Per root U = J(original)-J(none) raw,
U* = same after one terminal-block offset per model (B4 test crossfit). H1: D = U - U* > 0 (one-sided paired t).
H2: 0.5*U - U* > 0, i.e. more than half of the raw gap is repaired (one-sided paired t). Holm over {H1,H2}, alpha .05.
n must be 8 complete roots with no gate failure."""
import json, sys
import numpy as np
from scipy import stats
r = json.load(open(sys.argv[1])); t = r['main_table']
U = np.array(t['per_root']['U']); Us = np.array(t['per_root']['U_star']); n = len(U)
ok = n == 8 and not r.get('gate_fail') and r.get('status') != 'INCOMPLETE'
def p1s(x):
    return float(1 - stats.t.cdf(x.mean() / (x.std(ddof=1) / np.sqrt(len(x))), len(x) - 1))
p = {'H1': p1s(U - Us), 'H2': p1s(0.5 * U - Us)}
ps = sorted((v, k) for k, v in p.items()); holm = {}
for i, (v, k) in enumerate(ps):
    holm[k] = min(1.0, max((2 - j) * ps[j][0] for j in range(i + 1)))
out = dict(n=n, complete=ok, U_raw_mean=float(U.mean()), U_star_mean=float(Us.mean()), R=t['R'],
           H1=dict(p=p['H1'], p_holm=holm['H1'], pass_=ok and holm['H1'] < .05),
           H2=dict(p=p['H2'], p_holm=holm['H2'], pass_=ok and holm['H2'] < .05))
out['verdict'] = ('INCOMPLETE' if not ok else 'BOTH_PASS' if out['H1']['pass_'] and out['H2']['pass_'] else
                  'H1_ONLY' if out['H1']['pass_'] else 'H2_ONLY' if out['H2']['pass_'] else 'NEITHER')
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/B4C/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/E3/a1_regate.py <==
"""E3CAL A1: re-gate G2 at |dJ| <= 0.025 pp (<= 2 images); keeps G1/G3/finite; saves MANIFEST_orig.json."""
import json, os, shutil, sys
out = sys.argv[1]; p = os.path.join(out, 'MANIFEST.json'); o = os.path.join(out, 'MANIFEST_orig.json')
if not os.path.exists(o):
    shutil.copy(p, o)
m = json.load(open(o))
for r in m:
    if r.get('status') == 'MISSING':
        continue
    r['G2_A1'] = abs(r['J_recomputed'] - r['J_closeout']) <= 0.025
    r['status'] = 'OK' if (r['G1'] and r['G2_A1'] and r['G3'] and r['finite']) else 'GATE_FAIL'
json.dump(m, open(p, 'w'), indent=1); print(out, sum(r['status'] == 'OK' for r in m), '/', len(m))


==> anc/supplementary_material/analysis/v9/E3/a1check.py <==
"""E3CAL A1 supplementary numeric check (internal E3CAL interpretation note §4). Per architecture, the complete root with
the largest raw drift: recompute four arms with fp32 bs=32 and bf16-autocast bs=32, fixed folds, compare argmax flips vs
the saved fp32 bs=500 logits (and their top-2 margins), raw J vs closeout J, and I* under each variant."""
import glob, json, os, sys
import numpy as np, torch
sys.path.insert(0, '/workspace/ces/e3cal')
import e3_blockcal as eb, kd_b2_bias as kb
x, fine = eb.load_test(); inL = np.zeros(100, bool); inL[90:] = True
res = {}
for study, out, ck, seed in (('E3R32', 'out_e3r32', '/workspace/ces/mammoth/checkpoints', 260924824),
                             ('E3', 'out_e3', '/workspace/ces/mammoth/checkpoints', 260924805)):
    man = {(m['seed'], m['arm']): m for m in json.load(open(f'/workspace/ces/e3cal/{out}/MANIFEST.json'))}
    Js = {}
    for a in eb.ARMS:
        f = glob.glob(f'{ck}/final_{study}_{a}_s{seed}_a0_*_last.pt')[0]
        d = torch.load(f, map_location='cpu', weights_only=False); args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
        net = eb.build(args.get('backbone', 'resnet18')); net.load_state_dict({k[4:]: v for k, v in d['model'].items() if k.startswith('net.')})
        net.cuda().eval(); y = np.asarray(args['class_order'])[fine]
        z0 = np.load(f'/workspace/ces/e3cal/{out}/{a}_s{seed}_logits.npy')
        s = np.sort(z0, 1); marg = s[:, -1] - s[:, -2]
        V = {'fp32_bs500': z0}
        with torch.no_grad():
            V['fp32_bs32'] = torch.cat([net(x[i:i + 32].cuda()).float().cpu() for i in range(0, len(x), 32)]).numpy()
            with torch.autocast('cuda', dtype=torch.bfloat16):
                V['bf16_bs32'] = torch.cat([net(x[i:i + 32].cuda()).float().cpu() for i in range(0, len(x), 32)]).numpy()
        r = dict(J_closeout=man[(seed, a)]['J_closeout'])
        for k, z in V.items():
            fl = z.argmax(1) != z0.argmax(1)
            r[k] = dict(J=100 * float((z.argmax(1) == y).mean()), flips=int(fl.sum()),
                        flip_margin_max=float(marg[fl].max()) if fl.any() else None, max_abs_logit_diff=float(np.abs(z - z0).max()))
            fd = eb.folds(y); zz = z.astype(np.float64); d_ = kb.logsumexp(zz[:, inL], 1) - kb.logsumexp(zz[:, ~inL], 1); zc = zz.copy()
            for kf in range(5):
                b = kb.fit_beta(d_[fd != kf], inL[y[fd != kf]].mean()); zc[fd == kf] = zz[fd == kf] + b * inL[None, :]
            Js.setdefault(k, {})[a] = (r[k]['J'], 100 * float((zc.argmax(1) == y).mean()))
        res[f'{study}/{seed}/{a}'] = r
    for k, v in Js.items():
        I = v['both'][0] - v['level'][0] - v['disp'][0] + v['neither'][0]; Ic = v['both'][1] - v['level'][1] - v['disp'][1] + v['neither'][1]
        res[f'{study}/{seed}/I_{k}'] = dict(I=I, I_star=Ic)
print(json.dumps(res, indent=1))


==> anc/supplementary_material/analysis/v9/E3/e3_analyze.py <==
"""E3 primary analysis exactly as E3_PREREG.md: three within-seed contrasts, one-sided paired t (>0), Holm, two-sided 95% t CIs."""
import json, sys
import numpy as np
from scipy import stats
cells = sum((json.load(open(f))['cells'] for f in sys.argv[1:]), [])
J = {(c['seed'], c['arm']): c['J'] for c in cells}
TIL = {(c['seed'], c['arm']): c['til_final'] for c in cells}
seeds = sorted({c['seed'] for c in cells}); assert len(seeds) == 8 and len(J) == 32
C = {'interaction': lambda s: J[s, 'both'] - J[s, 'level'] - J[s, 'disp'] + J[s, 'neither'],
     'both_minus_level': lambda s: J[s, 'both'] - J[s, 'level'],
     'both_minus_disp': lambda s: J[s, 'both'] - J[s, 'disp']}
res, ps = {}, []
for k, f in C.items():
    d = np.array([f(s) for s in seeds]); m, sd = d.mean(), d.std(ddof=1)
    if sd == 0:
        p = 1.0 if m == 0 else (0.0 if m > 0 else 1.0); note = 'degenerate constant contrast'
    else:
        p = float(stats.ttest_1samp(d, 0, alternative='greater').pvalue); note = ''
    h = stats.t.ppf(0.975, len(d) - 1) * sd / np.sqrt(len(d))
    res[k] = dict(values=[round(x, 3) for x in d], mean=float(m), sd=float(sd), ci95=[float(m - h), float(m + h)], p=p, note=note)
    ps.append(p)
order = np.argsort(ps); run = 0.0
for r, i in enumerate(order):
    run = max(run, min(1.0, (3 - r) * ps[i])); res[list(C)[i]]['p_holm'] = run
for k in res: res[k]['pass_holm'] = res[k]['p_holm'] < 0.05
joint = res['both_minus_level']['pass_holm'] and res['both_minus_disp']['pass_holm']
out = dict(n_seeds=8, seeds=seeds, contrasts=res, joint_superiority=joint, superadditivity=joint and res['interaction']['pass_holm'],
           arm_means={a: float(np.mean([J[s, a] for s in seeds])) for a in ('neither', 'level', 'disp', 'both')},
           arm_sd={a: float(np.std([J[s, a] for s in seeds], ddof=1)) for a in ('neither', 'level', 'disp', 'both')},
           per_seed={str(s): {a: J[s, a] for a in ('neither', 'level', 'disp', 'both')} for s in seeds},
           descriptive_task_il_means={a: float(np.mean([TIL[s, a] for s in seeds])) for a in ('neither', 'level', 'disp', 'both')})
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/E3/e3_blockcal.py <==
"""E3 / E3R32 terminal-block offset diagnostic (internal calibration plan §3). POST HOC TEST CROSSFIT.
Block L = last task in each checkpoint's own class order: labels are mapped to head space by args['class_order']
(y = order[fine]) and L = heads 90-99; verified by gate G3 (recomputed per-task class-IL accuracies must match the
checkpoint's own final results row when present). One offset per model on L (B2 criterion, 80-step bisection),
5-fold test crossfit with the B4 rule (salt "B4-crossfit-v1", per-class rotation). All four arms calibrated.
Gates: G1 strict state_dict load (no missing/unexpected keys); G2 recomputed class-IL J == frozen closeout J (|d|<=0.01pp);
G3 identity (seed, fg_mode, backbone) from checkpoint args. Failing cells are listed, not dropped silently.
Usage: e3_blockcal.py stage1 STUDY CKPT_DIR CELLS_JSON[,..] OUT ; e3_blockcal.py stage2 STUDY OUT"""
import glob, hashlib, json, os, pickle, sys
import numpy as np
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32)
STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('neither', 'level', 'disp', 'both')


def load_test():
    with open(os.path.join(CIFAR, 'test'), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0
    x = (x - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def build(backbone):
    if backbone == 'resnet32':
        from backbone.ResNet32 import resnet32; return resnet32(100)
    from backbone.ResNetBlock import resnet18; return resnet18(100)


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def stage1(study, ckdir, cells, out):
    os.makedirs(out, exist_ok=True); x, fine = load_test(); man = []
    J = {}
    for cf in cells.split(','):
        for c in json.load(open(cf))['cells']:
            J[(c['seed'], c['arm'])] = c['J']
    seeds = sorted({s for s, _ in J})
    for s in seeds:
        for a in ARMS:
            fs = glob.glob(os.path.join(ckdir, f'final_{study}_{a}_s{s}_a0_*_last.pt'))
            rec = dict(seed=s, arm=a, n_files=len(fs))
            if len(fs) != 1:
                rec['status'] = 'MISSING'; man.append(rec); continue
            d = torch.load(fs[0], map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            net = build(args.get('backbone', 'resnet18')); miss, unexp = net.load_state_dict(sd, strict=False)
            net.cuda().eval()
            with torch.no_grad():
                lg = torch.cat([net(x[i:i + 500].cuda()).float().cpu() for i in range(0, len(x), 500)]).numpy()
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            acc = 100 * float((lg.argmax(1) == y).mean())
            pt = [100 * float((lg.argmax(1) == y)[y // 10 == t].mean()) for t in range(10)]
            rows = [r for r in (d['results'] if isinstance(d['results'], list) else [d['results']])]
            rec.update(file=os.path.basename(fs[0]), sha16=hashlib.sha256(open(fs[0], 'rb').read()).hexdigest()[:16],
                       G1=(not miss and not unexp), missing=list(miss), unexpected=list(unexp),
                       J_recomputed=acc, J_closeout=J[(s, a)], G2=abs(acc - J[(s, a)]) <= 0.01,
                       G3=(args.get('seed') == s and args.get('fg_mode') == a and
                           args.get('backbone', 'resnet18') == ('resnet32' if study == 'E3R32' else args.get('backbone', 'resnet18'))),
                       per_task_recomputed=pt, results_tail=str(rows)[-600:], finite=bool(np.isfinite(lg).all()))
            rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
            np.save(os.path.join(out, f'{a}_s{s}_logits.npy'), lg); np.save(os.path.join(out, f'{a}_s{s}_y.npy'), y)
            man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)


def stage2(study, out):
    man = json.load(open(os.path.join(out, 'MANIFEST.json')))
    okset = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
    seeds = sorted({m['seed'] for m in man}); inL = np.zeros(100, bool); inL[90:] = True; per = {}
    for s in seeds:
        for a in ARMS:
            if (s, a) not in okset:
                continue
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); bs.append(b)
                zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            per[(s, a)] = dict(base=base, cal=cal, betas=bs, gain=cal['J'] - base['J'], inv=kb.invariants(z, y, inL),
                               oracle=kb.test_oracle_const(z, y, inL), folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    full = [s for s in seeds if all((s, a) in per for a in ARMS)]
    res = dict(study=study, branch='POSTHOC_TEST_CROSSFIT', block='last task in own class order (heads 90-99)',
               n_complete_roots=len(full), roots=full, gate_fail=[m for m in man if m['status'] != 'OK'],
               models={f'{s}/{a}': v for (s, a), v in per.items()})
    if len(full) < len(seeds):
        res['status'] = 'INCOMPLETE'
    J = lambda s, a, p: per[(s, a)][p]['J']
    I = np.array([J(s, 'both', 'base') - J(s, 'level', 'base') - J(s, 'disp', 'base') + J(s, 'neither', 'base') for s in full])
    Ic = np.array([J(s, 'both', 'cal') - J(s, 'level', 'cal') - J(s, 'disp', 'cal') + J(s, 'neither', 'cal') for s in full])
    tab = dict(I=kb.tci(I, .975)[:3], I_star=kb.tci(Ic, .975)[:3], D=kb.tci(I - Ic, .975)[:3],
               I_star_90=kb.tci(Ic, .95)[:3], I_star_TOST_1pp=kb.tost(Ic), per_root=dict(I=I.tolist(), I_star=Ic.tolist()))
    for other in ('level', 'disp', 'neither'):
        for p in ('base', 'cal'):
            tab[f'both_minus_{other}_{p}'] = kb.tci(np.array([J(s, 'both', p) - J(s, other, p) for s in full]), .975)[:3]
    for a in ARMS:
        tab[f'gain_{a}'] = kb.tci(np.array([per[(s, a)]['gain'] for s in full]), .975)[:3]
        for k in ('soft_mass_B', 'hard_share_B', 'J_A', 'J_B'):
            tab[f'{a}_{k}_base_cal'] = [float(np.mean([per[(s, a)]['base'][k] for s in full])), float(np.mean([per[(s, a)]['cal'][k] for s in full]))]
        tab[f'{a}_group_oracle_J'] = float(np.mean([per[(s, a)]['inv']['group_oracle_J'] for s in full]))
    Io = np.array([per[(s, 'both')]['inv']['group_oracle_J'] - per[(s, 'level')]['inv']['group_oracle_J'] - per[(s, 'disp')]['inv']['group_oracle_J'] + per[(s, 'neither')]['inv']['group_oracle_J'] for s in full])
    tab['I_group_oracle'] = kb.tci(Io, .975)[:3]
    res['main_table'] = tab
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    if sys.argv[1] == 'stage1':
        stage1(*sys.argv[2:6])
    else:
        stage2(sys.argv[2], sys.argv[3])


==> anc/supplementary_material/analysis/v9/E3/e3b_extract.py <==
import ast, json, os, sys
os.chdir('/workspace/ces/final_20260924')
SEEDS = [int(s) for s in sys.argv[1].split(',')]
ARMS = ['neither', 'level', 'disp', 'both']
FROZEN = dict(buffer_size=500, ng_const=-4.0, alpha=0.3, beta=0.5, n_epochs=50, num_workers=8, lr=0.03,
              batch_size=32, minibatch_size=32, permute_classes=True, dataset='seq-cifar100', model='ces-nstat-fixedgeom')
NS = dict(array=lambda x, dtype=None: list(x), device=lambda *a, **k: None, nan=float('nan'), inf=float('inf'), int64=int, float32=float)
class _NP:
    def __getattr__(self, k):
        return NS['array'] if k == 'array' else (lambda x=None, *a, **kw: x)
NS['np'] = _NP(); NS['numpy'] = NS['np']
def recs(p):
    out, cur = [], ''
    for l in open(p):
        if l.startswith('{') and cur:
            out.append(eval(cur, {'__builtins__': {}}, NS)); cur = ''
        cur += l
    if cur.strip():
        out.append(eval(cur, {'__builtins__': {}}, NS))
    return out
rows = recs('E3b_results/class-il/seq-cifar100/ces_nstat_fixedgeom/logs.pyd')
til = recs('E3b_results/task-il/seq-cifar100/ces_nstat_fixedgeom/logs.pyd')
out, problems = [], []
for s in SEEDS:
    for arm in ARMS:
        m = [r for r in rows if r.get('seed') == s and r.get('fg_mode') == arm and r.get('n_epochs') == 50]
        if len(m) != 1:
            problems.append(f'{s} {arm}: {len(m)} production rows'); continue
        r = m[0]
        bad = {k: r.get(k) for k, v in FROZEN.items() if r.get(k) != v}
        acc = [r.get(f'accmean_task{i}') for i in range(1, 11)]
        if bad: problems.append(f'{s} {arm}: frozen mismatch {bad}')
        if any(a is None for a in acc) or 'accmean_task11' in r: problems.append(f'{s} {arm}: task count')
        log = f'E3b/final_E3b_{arm}_s{s}_a0.log'
        if not os.path.exists(log) or 'Logging results' not in open(log).read()[-3000:]:
            problems.append(f'{s} {arm}: log missing/incomplete')
        t = [x for x in til if x.get('seed') == s and x.get('fg_mode') == arm and x.get('n_epochs') == 50]
        out.append(dict(seed=s, arm=arm, J=acc[-1], acc_curve=acc, til_final=t[0]['accmean_task10'] if len(t) == 1 else None,
                        ts=r.get('conf_timestamp')))
print(json.dumps(dict(cells=out, problems=problems, n_rows_total=len(rows))))


==> anc/supplementary_material/analysis/v9/E3/e3c_primary.py <==
"""E3C primary (E3C_PREREG.md): from E3C_BLOCKCAL.json (frozen e3_blockcal.py stage2), per-root I (raw) and I* (four
arms each calibrated, one terminal-block offset, B4 test crossfit). H1: D = I - I* > 0, one-sided paired t.
H2: I* within +-1 pp, TOST (p = max of two one-sided t). Holm over {H1, H2} at 0.05. n must be 8 complete roots."""
import json, sys
import numpy as np
from scipy import stats
r = json.load(open(sys.argv[1])); t = r['main_table']
I = np.array(t['per_root']['I']); Ic = np.array(t['per_root']['I_star']); n = len(I)
out = dict(n=n, complete=(n == 8 and not r.get('gate_fail') and r.get('status') != 'INCOMPLETE'))
D = I - Ic; se = D.std(ddof=1) / np.sqrt(n)
p1 = float(1 - stats.t.cdf(D.mean() / se, n - 1))
m, s2 = Ic.mean(), Ic.std(ddof=1) / np.sqrt(n)
p2 = float(max(1 - stats.t.cdf((m + 1) / s2, n - 1), stats.t.cdf((m - 1) / s2, n - 1)))
ps = sorted([(p1, 'H1'), (p2, 'H2')]); holm = {}
for i, (p, k) in enumerate(ps):
    holm[k] = min(1.0, max((2 - j) * ps[j][0] for j in range(i + 1)))
out.update(H1=dict(D_mean=float(D.mean()), p=p1, p_holm=holm['H1'], pass_=out['complete'] and holm['H1'] < .05),
           H2=dict(I_star_mean=float(m), ci90=[float(m - stats.t.ppf(.95, n - 1) * s2), float(m + stats.t.ppf(.95, n - 1) * s2)],
                   p=p2, p_holm=holm['H2'], pass_=out['complete'] and holm['H2'] < .05),
           I_raw=dict(mean=float(I.mean()), ci95=t['I']))
out['verdict'] = ('BOTH_PASS' if out['H1']['pass_'] and out['H2']['pass_'] else 'H1_ONLY' if out['H1']['pass_']
                  else 'H2_ONLY' if out['H2']['pass_'] else 'NEITHER') if out['complete'] else 'INCOMPLETE'
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/E3/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/E3C/e3_analyze.py <==
"""E3 primary analysis exactly as E3_PREREG.md: three within-seed contrasts, one-sided paired t (>0), Holm, two-sided 95% t CIs."""
import json, sys
import numpy as np
from scipy import stats
cells = sum((json.load(open(f))['cells'] for f in sys.argv[1:]), [])
J = {(c['seed'], c['arm']): c['J'] for c in cells}
TIL = {(c['seed'], c['arm']): c['til_final'] for c in cells}
seeds = sorted({c['seed'] for c in cells}); assert len(seeds) == 8 and len(J) == 32
C = {'interaction': lambda s: J[s, 'both'] - J[s, 'level'] - J[s, 'disp'] + J[s, 'neither'],
     'both_minus_level': lambda s: J[s, 'both'] - J[s, 'level'],
     'both_minus_disp': lambda s: J[s, 'both'] - J[s, 'disp']}
res, ps = {}, []
for k, f in C.items():
    d = np.array([f(s) for s in seeds]); m, sd = d.mean(), d.std(ddof=1)
    if sd == 0:
        p = 1.0 if m == 0 else (0.0 if m > 0 else 1.0); note = 'degenerate constant contrast'
    else:
        p = float(stats.ttest_1samp(d, 0, alternative='greater').pvalue); note = ''
    h = stats.t.ppf(0.975, len(d) - 1) * sd / np.sqrt(len(d))
    res[k] = dict(values=[round(x, 3) for x in d], mean=float(m), sd=float(sd), ci95=[float(m - h), float(m + h)], p=p, note=note)
    ps.append(p)
order = np.argsort(ps); run = 0.0
for r, i in enumerate(order):
    run = max(run, min(1.0, (3 - r) * ps[i])); res[list(C)[i]]['p_holm'] = run
for k in res: res[k]['pass_holm'] = res[k]['p_holm'] < 0.05
joint = res['both_minus_level']['pass_holm'] and res['both_minus_disp']['pass_holm']
out = dict(n_seeds=8, seeds=seeds, contrasts=res, joint_superiority=joint, superadditivity=joint and res['interaction']['pass_holm'],
           arm_means={a: float(np.mean([J[s, a] for s in seeds])) for a in ('neither', 'level', 'disp', 'both')},
           arm_sd={a: float(np.std([J[s, a] for s in seeds], ddof=1)) for a in ('neither', 'level', 'disp', 'both')},
           per_seed={str(s): {a: J[s, a] for a in ('neither', 'level', 'disp', 'both')} for s in seeds},
           descriptive_task_il_means={a: float(np.mean([TIL[s, a] for s in seeds])) for a in ('neither', 'level', 'disp', 'both')})
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/E3C/e3_blockcal.py <==
"""E3 / E3R32 terminal-block offset diagnostic (internal calibration plan §3). POST HOC TEST CROSSFIT.
Block L = last task in each checkpoint's own class order: labels are mapped to head space by args['class_order']
(y = order[fine]) and L = heads 90-99; verified by gate G3 (recomputed per-task class-IL accuracies must match the
checkpoint's own final results row when present). One offset per model on L (B2 criterion, 80-step bisection),
5-fold test crossfit with the B4 rule (salt "B4-crossfit-v1", per-class rotation). All four arms calibrated.
Gates: G1 strict state_dict load (no missing/unexpected keys); G2 recomputed class-IL J == frozen closeout J (|d|<=0.01pp);
G3 identity (seed, fg_mode, backbone) from checkpoint args. Failing cells are listed, not dropped silently.
Usage: e3_blockcal.py stage1 STUDY CKPT_DIR CELLS_JSON[,..] OUT ; e3_blockcal.py stage2 STUDY OUT"""
import glob, hashlib, json, os, pickle, sys
import numpy as np
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32)
STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('neither', 'level', 'disp', 'both')


def load_test():
    with open(os.path.join(CIFAR, 'test'), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0
    x = (x - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def build(backbone):
    if backbone == 'resnet32':
        from backbone.ResNet32 import resnet32; return resnet32(100)
    from backbone.ResNetBlock import resnet18; return resnet18(100)


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def stage1(study, ckdir, cells, out):
    os.makedirs(out, exist_ok=True); x, fine = load_test(); man = []
    J = {}
    for cf in cells.split(','):
        for c in json.load(open(cf))['cells']:
            J[(c['seed'], c['arm'])] = c['J']
    seeds = sorted({s for s, _ in J})
    for s in seeds:
        for a in ARMS:
            fs = glob.glob(os.path.join(ckdir, f'final_{study}_{a}_s{s}_a0_*_last.pt'))
            rec = dict(seed=s, arm=a, n_files=len(fs))
            if len(fs) != 1:
                rec['status'] = 'MISSING'; man.append(rec); continue
            d = torch.load(fs[0], map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            net = build(args.get('backbone', 'resnet18')); miss, unexp = net.load_state_dict(sd, strict=False)
            net.cuda().eval()
            with torch.no_grad():
                lg = torch.cat([net(x[i:i + 500].cuda()).float().cpu() for i in range(0, len(x), 500)]).numpy()
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            acc = 100 * float((lg.argmax(1) == y).mean())
            pt = [100 * float((lg.argmax(1) == y)[y // 10 == t].mean()) for t in range(10)]
            rows = [r for r in (d['results'] if isinstance(d['results'], list) else [d['results']])]
            rec.update(file=os.path.basename(fs[0]), sha16=hashlib.sha256(open(fs[0], 'rb').read()).hexdigest()[:16],
                       G1=(not miss and not unexp), missing=list(miss), unexpected=list(unexp),
                       J_recomputed=acc, J_closeout=J[(s, a)], G2=abs(acc - J[(s, a)]) <= 0.01,
                       G3=(args.get('seed') == s and args.get('fg_mode') == a and
                           args.get('backbone', 'resnet18') == ('resnet32' if study == 'E3R32' else args.get('backbone', 'resnet18'))),
                       per_task_recomputed=pt, results_tail=str(rows)[-600:], finite=bool(np.isfinite(lg).all()))
            rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
            np.save(os.path.join(out, f'{a}_s{s}_logits.npy'), lg); np.save(os.path.join(out, f'{a}_s{s}_y.npy'), y)
            man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)


def stage2(study, out):
    man = json.load(open(os.path.join(out, 'MANIFEST.json')))
    okset = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
    seeds = sorted({m['seed'] for m in man}); inL = np.zeros(100, bool); inL[90:] = True; per = {}
    for s in seeds:
        for a in ARMS:
            if (s, a) not in okset:
                continue
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); bs.append(b)
                zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            per[(s, a)] = dict(base=base, cal=cal, betas=bs, gain=cal['J'] - base['J'], inv=kb.invariants(z, y, inL),
                               oracle=kb.test_oracle_const(z, y, inL), folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    full = [s for s in seeds if all((s, a) in per for a in ARMS)]
    res = dict(study=study, branch='POSTHOC_TEST_CROSSFIT', block='last task in own class order (heads 90-99)',
               n_complete_roots=len(full), roots=full, gate_fail=[m for m in man if m['status'] != 'OK'],
               models={f'{s}/{a}': v for (s, a), v in per.items()})
    if len(full) < len(seeds):
        res['status'] = 'INCOMPLETE'
    J = lambda s, a, p: per[(s, a)][p]['J']
    I = np.array([J(s, 'both', 'base') - J(s, 'level', 'base') - J(s, 'disp', 'base') + J(s, 'neither', 'base') for s in full])
    Ic = np.array([J(s, 'both', 'cal') - J(s, 'level', 'cal') - J(s, 'disp', 'cal') + J(s, 'neither', 'cal') for s in full])
    tab = dict(I=kb.tci(I, .975)[:3], I_star=kb.tci(Ic, .975)[:3], D=kb.tci(I - Ic, .975)[:3],
               I_star_90=kb.tci(Ic, .95)[:3], I_star_TOST_1pp=kb.tost(Ic), per_root=dict(I=I.tolist(), I_star=Ic.tolist()))
    for other in ('level', 'disp', 'neither'):
        for p in ('base', 'cal'):
            tab[f'both_minus_{other}_{p}'] = kb.tci(np.array([J(s, 'both', p) - J(s, other, p) for s in full]), .975)[:3]
    for a in ARMS:
        tab[f'gain_{a}'] = kb.tci(np.array([per[(s, a)]['gain'] for s in full]), .975)[:3]
        for k in ('soft_mass_B', 'hard_share_B', 'J_A', 'J_B'):
            tab[f'{a}_{k}_base_cal'] = [float(np.mean([per[(s, a)]['base'][k] for s in full])), float(np.mean([per[(s, a)]['cal'][k] for s in full]))]
        tab[f'{a}_group_oracle_J'] = float(np.mean([per[(s, a)]['inv']['group_oracle_J'] for s in full]))
    Io = np.array([per[(s, 'both')]['inv']['group_oracle_J'] - per[(s, 'level')]['inv']['group_oracle_J'] - per[(s, 'disp')]['inv']['group_oracle_J'] + per[(s, 'neither')]['inv']['group_oracle_J'] for s in full])
    tab['I_group_oracle'] = kb.tci(Io, .975)[:3]
    res['main_table'] = tab
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    if sys.argv[1] == 'stage1':
        stage1(*sys.argv[2:6])
    else:
        stage2(sys.argv[2], sys.argv[3])


==> anc/supplementary_material/analysis/v9/E3C/e3c_extract.py <==
import ast, json, os, sys
os.chdir('/workspace/ces/final_20260924')
SEEDS = [int(s) for s in sys.argv[1].split(',')]
ARMS = ['neither', 'level', 'disp', 'both']
FROZEN = dict(buffer_size=500, ng_const=-2.0, alpha=0.3, beta=0.5, n_epochs=50, num_workers=8, lr=0.03,
              batch_size=32, minibatch_size=32, permute_classes=True, dataset='seq-cifar100', model='ces-nstat-fixedgeom')
NS = dict(array=lambda x, dtype=None: list(x), device=lambda *a, **k: None, nan=float('nan'), inf=float('inf'), int64=int, float32=float)
class _NP:
    def __getattr__(self, k):
        return NS['array'] if k == 'array' else (lambda x=None, *a, **kw: x)
NS['np'] = _NP(); NS['numpy'] = NS['np']
def recs(p):
    out, cur = [], ''
    for l in open(p):
        if l.startswith('{') and cur:
            out.append(eval(cur, {'__builtins__': {}}, NS)); cur = ''
        cur += l
    if cur.strip():
        out.append(eval(cur, {'__builtins__': {}}, NS))
    return out
rows = recs('E3C_results/class-il/seq-cifar100/ces_nstat_fixedgeom/logs.pyd')
til = recs('E3C_results/task-il/seq-cifar100/ces_nstat_fixedgeom/logs.pyd')
out, problems = [], []
for s in SEEDS:
    for arm in ARMS:
        m = [r for r in rows if r.get('seed') == s and r.get('fg_mode') == arm and r.get('n_epochs') == 50]
        if len(m) != 1:
            problems.append(f'{s} {arm}: {len(m)} production rows'); continue
        r = m[0]
        bad = {k: r.get(k) for k, v in FROZEN.items() if r.get(k) != v}
        acc = [r.get(f'accmean_task{i}') for i in range(1, 11)]
        if bad: problems.append(f'{s} {arm}: frozen mismatch {bad}')
        if any(a is None for a in acc) or 'accmean_task11' in r: problems.append(f'{s} {arm}: task count')
        log = f'E3C/final_E3C_{arm}_s{s}_a0.log'
        if not os.path.exists(log) or 'Logging results' not in open(log).read()[-3000:]:
            problems.append(f'{s} {arm}: log missing/incomplete')
        t = [x for x in til if x.get('seed') == s and x.get('fg_mode') == arm and x.get('n_epochs') == 50]
        out.append(dict(seed=s, arm=arm, J=acc[-1], acc_curve=acc, til_final=t[0]['accmean_task10'] if len(t) == 1 else None,
                        ts=r.get('conf_timestamp')))
print(json.dumps(dict(cells=out, problems=problems, n_rows_total=len(rows))))


==> anc/supplementary_material/analysis/v9/E3C/e3c_primary.py <==
"""E3C primary (E3C_PREREG.md): from E3C_BLOCKCAL.json (frozen e3_blockcal.py stage2), per-root I (raw) and I* (four
arms each calibrated, one terminal-block offset, B4 test crossfit). H1: D = I - I* > 0, one-sided paired t.
H2: I* within +-1 pp, TOST (p = max of two one-sided t). Holm over {H1, H2} at 0.05. n must be 8 complete roots."""
import json, sys
import numpy as np
from scipy import stats
r = json.load(open(sys.argv[1])); t = r['main_table']
I = np.array(t['per_root']['I']); Ic = np.array(t['per_root']['I_star']); n = len(I)
out = dict(n=n, complete=(n == 8 and not r.get('gate_fail') and r.get('status') != 'INCOMPLETE'))
D = I - Ic; se = D.std(ddof=1) / np.sqrt(n)
p1 = float(1 - stats.t.cdf(D.mean() / se, n - 1))
m, s2 = Ic.mean(), Ic.std(ddof=1) / np.sqrt(n)
p2 = float(max(1 - stats.t.cdf((m + 1) / s2, n - 1), stats.t.cdf((m - 1) / s2, n - 1)))
ps = sorted([(p1, 'H1'), (p2, 'H2')]); holm = {}
for i, (p, k) in enumerate(ps):
    holm[k] = min(1.0, max((2 - j) * ps[j][0] for j in range(i + 1)))
out.update(H1=dict(D_mean=float(D.mean()), p=p1, p_holm=holm['H1'], pass_=out['complete'] and holm['H1'] < .05),
           H2=dict(I_star_mean=float(m), ci90=[float(m - stats.t.ppf(.95, n - 1) * s2), float(m + stats.t.ppf(.95, n - 1) * s2)],
                   p=p2, p_holm=holm['H2'], pass_=out['complete'] and holm['H2'] < .05),
           I_raw=dict(mean=float(I.mean()), ci95=t['I']))
out['verdict'] = ('BOTH_PASS' if out['H1']['pass_'] and out['H2']['pass_'] else 'H1_ONLY' if out['H1']['pass_']
                  else 'H2_ONLY' if out['H2']['pass_'] else 'NEITHER') if out['complete'] else 'INCOMPLETE'
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/E3C/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/E3R32C/a1_regate.py <==
"""E3CAL A1: re-gate G2 at |dJ| <= 0.025 pp (<= 2 images); keeps G1/G3/finite; saves MANIFEST_orig.json."""
import json, os, shutil, sys
out = sys.argv[1]; p = os.path.join(out, 'MANIFEST.json'); o = os.path.join(out, 'MANIFEST_orig.json')
if not os.path.exists(o):
    shutil.copy(p, o)
m = json.load(open(o))
for r in m:
    if r.get('status') == 'MISSING':
        continue
    r['G2_A1'] = abs(r['J_recomputed'] - r['J_closeout']) <= 0.025
    r['status'] = 'OK' if (r['G1'] and r['G2_A1'] and r['G3'] and r['finite']) else 'GATE_FAIL'
json.dump(m, open(p, 'w'), indent=1); print(out, sum(r['status'] == 'OK' for r in m), '/', len(m))


==> anc/supplementary_material/analysis/v9/E3R32C/e3_analyze.py <==
"""E3 primary analysis exactly as E3_PREREG.md: three within-seed contrasts, one-sided paired t (>0), Holm, two-sided 95% t CIs."""
import json, sys
import numpy as np
from scipy import stats
cells = sum((json.load(open(f))['cells'] for f in sys.argv[1:]), [])
J = {(c['seed'], c['arm']): c['J'] for c in cells}
TIL = {(c['seed'], c['arm']): c['til_final'] for c in cells}
seeds = sorted({c['seed'] for c in cells}); assert len(seeds) == 8 and len(J) == 32
C = {'interaction': lambda s: J[s, 'both'] - J[s, 'level'] - J[s, 'disp'] + J[s, 'neither'],
     'both_minus_level': lambda s: J[s, 'both'] - J[s, 'level'],
     'both_minus_disp': lambda s: J[s, 'both'] - J[s, 'disp']}
res, ps = {}, []
for k, f in C.items():
    d = np.array([f(s) for s in seeds]); m, sd = d.mean(), d.std(ddof=1)
    if sd == 0:
        p = 1.0 if m == 0 else (0.0 if m > 0 else 1.0); note = 'degenerate constant contrast'
    else:
        p = float(stats.ttest_1samp(d, 0, alternative='greater').pvalue); note = ''
    h = stats.t.ppf(0.975, len(d) - 1) * sd / np.sqrt(len(d))
    res[k] = dict(values=[round(x, 3) for x in d], mean=float(m), sd=float(sd), ci95=[float(m - h), float(m + h)], p=p, note=note)
    ps.append(p)
order = np.argsort(ps); run = 0.0
for r, i in enumerate(order):
    run = max(run, min(1.0, (3 - r) * ps[i])); res[list(C)[i]]['p_holm'] = run
for k in res: res[k]['pass_holm'] = res[k]['p_holm'] < 0.05
joint = res['both_minus_level']['pass_holm'] and res['both_minus_disp']['pass_holm']
out = dict(n_seeds=8, seeds=seeds, contrasts=res, joint_superiority=joint, superadditivity=joint and res['interaction']['pass_holm'],
           arm_means={a: float(np.mean([J[s, a] for s in seeds])) for a in ('neither', 'level', 'disp', 'both')},
           arm_sd={a: float(np.std([J[s, a] for s in seeds], ddof=1)) for a in ('neither', 'level', 'disp', 'both')},
           per_seed={str(s): {a: J[s, a] for a in ('neither', 'level', 'disp', 'both')} for s in seeds},
           descriptive_task_il_means={a: float(np.mean([TIL[s, a] for s in seeds])) for a in ('neither', 'level', 'disp', 'both')})
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/E3R32C/e3_blockcal.py <==
"""E3 / E3R32 terminal-block offset diagnostic (internal calibration plan §3). POST HOC TEST CROSSFIT.
Block L = last task in each checkpoint's own class order: labels are mapped to head space by args['class_order']
(y = order[fine]) and L = heads 90-99; verified by gate G3 (recomputed per-task class-IL accuracies must match the
checkpoint's own final results row when present). One offset per model on L (B2 criterion, 80-step bisection),
5-fold test crossfit with the B4 rule (salt "B4-crossfit-v1", per-class rotation). All four arms calibrated.
Gates: G1 strict state_dict load (no missing/unexpected keys); G2 recomputed class-IL J == frozen closeout J (|d|<=0.01pp);
G3 identity (seed, fg_mode, backbone) from checkpoint args. Failing cells are listed, not dropped silently.
Usage: e3_blockcal.py stage1 STUDY CKPT_DIR CELLS_JSON[,..] OUT ; e3_blockcal.py stage2 STUDY OUT"""
import glob, hashlib, json, os, pickle, sys
import numpy as np
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32)
STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('neither', 'level', 'disp', 'both')


def load_test():
    with open(os.path.join(CIFAR, 'test'), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0
    x = (x - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def build(backbone):
    if backbone == 'resnet32':
        from backbone.ResNet32 import resnet32; return resnet32(100)
    from backbone.ResNetBlock import resnet18; return resnet18(100)


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def stage1(study, ckdir, cells, out):
    os.makedirs(out, exist_ok=True); x, fine = load_test(); man = []
    J = {}
    for cf in cells.split(','):
        for c in json.load(open(cf))['cells']:
            J[(c['seed'], c['arm'])] = c['J']
    seeds = sorted({s for s, _ in J})
    for s in seeds:
        for a in ARMS:
            fs = glob.glob(os.path.join(ckdir, f'final_{study}_{a}_s{s}_a0_*_last.pt'))
            rec = dict(seed=s, arm=a, n_files=len(fs))
            if len(fs) != 1:
                rec['status'] = 'MISSING'; man.append(rec); continue
            d = torch.load(fs[0], map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            net = build(args.get('backbone', 'resnet18')); miss, unexp = net.load_state_dict(sd, strict=False)
            net.cuda().eval()
            with torch.no_grad():
                lg = torch.cat([net(x[i:i + 500].cuda()).float().cpu() for i in range(0, len(x), 500)]).numpy()
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            acc = 100 * float((lg.argmax(1) == y).mean())
            pt = [100 * float((lg.argmax(1) == y)[y // 10 == t].mean()) for t in range(10)]
            rows = [r for r in (d['results'] if isinstance(d['results'], list) else [d['results']])]
            rec.update(file=os.path.basename(fs[0]), sha16=hashlib.sha256(open(fs[0], 'rb').read()).hexdigest()[:16],
                       G1=(not miss and not unexp), missing=list(miss), unexpected=list(unexp),
                       J_recomputed=acc, J_closeout=J[(s, a)], G2=abs(acc - J[(s, a)]) <= 0.01,
                       G3=(args.get('seed') == s and args.get('fg_mode') == a and
                           args.get('backbone', 'resnet18') == ('resnet32' if study == 'E3R32' else args.get('backbone', 'resnet18'))),
                       per_task_recomputed=pt, results_tail=str(rows)[-600:], finite=bool(np.isfinite(lg).all()))
            rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
            np.save(os.path.join(out, f'{a}_s{s}_logits.npy'), lg); np.save(os.path.join(out, f'{a}_s{s}_y.npy'), y)
            man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)


def stage2(study, out):
    man = json.load(open(os.path.join(out, 'MANIFEST.json')))
    okset = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
    seeds = sorted({m['seed'] for m in man}); inL = np.zeros(100, bool); inL[90:] = True; per = {}
    for s in seeds:
        for a in ARMS:
            if (s, a) not in okset:
                continue
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); bs.append(b)
                zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            per[(s, a)] = dict(base=base, cal=cal, betas=bs, gain=cal['J'] - base['J'], inv=kb.invariants(z, y, inL),
                               oracle=kb.test_oracle_const(z, y, inL), folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    full = [s for s in seeds if all((s, a) in per for a in ARMS)]
    res = dict(study=study, branch='POSTHOC_TEST_CROSSFIT', block='last task in own class order (heads 90-99)',
               n_complete_roots=len(full), roots=full, gate_fail=[m for m in man if m['status'] != 'OK'],
               models={f'{s}/{a}': v for (s, a), v in per.items()})
    if len(full) < len(seeds):
        res['status'] = 'INCOMPLETE'
    J = lambda s, a, p: per[(s, a)][p]['J']
    I = np.array([J(s, 'both', 'base') - J(s, 'level', 'base') - J(s, 'disp', 'base') + J(s, 'neither', 'base') for s in full])
    Ic = np.array([J(s, 'both', 'cal') - J(s, 'level', 'cal') - J(s, 'disp', 'cal') + J(s, 'neither', 'cal') for s in full])
    tab = dict(I=kb.tci(I, .975)[:3], I_star=kb.tci(Ic, .975)[:3], D=kb.tci(I - Ic, .975)[:3],
               I_star_90=kb.tci(Ic, .95)[:3], I_star_TOST_1pp=kb.tost(Ic), per_root=dict(I=I.tolist(), I_star=Ic.tolist()))
    for other in ('level', 'disp', 'neither'):
        for p in ('base', 'cal'):
            tab[f'both_minus_{other}_{p}'] = kb.tci(np.array([J(s, 'both', p) - J(s, other, p) for s in full]), .975)[:3]
    for a in ARMS:
        tab[f'gain_{a}'] = kb.tci(np.array([per[(s, a)]['gain'] for s in full]), .975)[:3]
        for k in ('soft_mass_B', 'hard_share_B', 'J_A', 'J_B'):
            tab[f'{a}_{k}_base_cal'] = [float(np.mean([per[(s, a)]['base'][k] for s in full])), float(np.mean([per[(s, a)]['cal'][k] for s in full]))]
        tab[f'{a}_group_oracle_J'] = float(np.mean([per[(s, a)]['inv']['group_oracle_J'] for s in full]))
    Io = np.array([per[(s, 'both')]['inv']['group_oracle_J'] - per[(s, 'level')]['inv']['group_oracle_J'] - per[(s, 'disp')]['inv']['group_oracle_J'] + per[(s, 'neither')]['inv']['group_oracle_J'] for s in full])
    tab['I_group_oracle'] = kb.tci(Io, .975)[:3]
    res['main_table'] = tab
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    if sys.argv[1] == 'stage1':
        stage1(*sys.argv[2:6])
    else:
        stage2(sys.argv[2], sys.argv[3])


==> anc/supplementary_material/analysis/v9/E3R32C/e3c_primary.py <==
"""E3C primary (E3C_PREREG.md): from E3C_BLOCKCAL.json (frozen e3_blockcal.py stage2), per-root I (raw) and I* (four
arms each calibrated, one terminal-block offset, B4 test crossfit). H1: D = I - I* > 0, one-sided paired t.
H2: I* within +-1 pp, TOST (p = max of two one-sided t). Holm over {H1, H2} at 0.05. n must be 8 complete roots."""
import json, sys
import numpy as np
from scipy import stats
r = json.load(open(sys.argv[1])); t = r['main_table']
I = np.array(t['per_root']['I']); Ic = np.array(t['per_root']['I_star']); n = len(I)
out = dict(n=n, complete=(n == 8 and not r.get('gate_fail') and r.get('status') != 'INCOMPLETE'))
D = I - Ic; se = D.std(ddof=1) / np.sqrt(n)
p1 = float(1 - stats.t.cdf(D.mean() / se, n - 1))
m, s2 = Ic.mean(), Ic.std(ddof=1) / np.sqrt(n)
p2 = float(max(1 - stats.t.cdf((m + 1) / s2, n - 1), stats.t.cdf((m - 1) / s2, n - 1)))
ps = sorted([(p1, 'H1'), (p2, 'H2')]); holm = {}
for i, (p, k) in enumerate(ps):
    holm[k] = min(1.0, max((2 - j) * ps[j][0] for j in range(i + 1)))
out.update(H1=dict(D_mean=float(D.mean()), p=p1, p_holm=holm['H1'], pass_=out['complete'] and holm['H1'] < .05),
           H2=dict(I_star_mean=float(m), ci90=[float(m - stats.t.ppf(.95, n - 1) * s2), float(m + stats.t.ppf(.95, n - 1) * s2)],
                   p=p2, p_holm=holm['H2'], pass_=out['complete'] and holm['H2'] < .05),
           I_raw=dict(mean=float(I.mean()), ci95=t['I']))
out['verdict'] = ('BOTH_PASS' if out['H1']['pass_'] and out['H2']['pass_'] else 'H1_ONLY' if out['H1']['pass_']
                  else 'H2_ONLY' if out['H2']['pass_'] else 'NEITHER') if out['complete'] else 'INCOMPLETE'
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/E3R32C/e3r32c_extract.py <==
import ast, json, os, sys
os.chdir('/workspace/ces/final_20260924')
SEEDS = [int(s) for s in sys.argv[1].split(',')]
ARMS = ['neither', 'level', 'disp', 'both']
FROZEN = dict(buffer_size=500, ng_const=-2.0, alpha=0.3, beta=0.5, n_epochs=50, num_workers=8, lr=0.03,
              batch_size=32, minibatch_size=32, permute_classes=True, dataset='seq-cifar100', model='ces-nstat-fixedgeom', backbone='resnet32')
NS = dict(array=lambda x, dtype=None: list(x), device=lambda *a, **k: None, nan=float('nan'), inf=float('inf'), int64=int, float32=float)
class _NP:
    def __getattr__(self, k):
        return NS['array'] if k == 'array' else (lambda x=None, *a, **kw: x)
NS['np'] = _NP(); NS['numpy'] = NS['np']
def recs(p):
    out, cur = [], ''
    for l in open(p):
        if l.startswith('{') and cur:
            out.append(eval(cur, {'__builtins__': {}}, NS)); cur = ''
        cur += l
    if cur.strip():
        out.append(eval(cur, {'__builtins__': {}}, NS))
    return out
rows = recs('E3R32C_results/class-il/seq-cifar100/ces_nstat_fixedgeom/logs.pyd')
til = recs('E3R32C_results/task-il/seq-cifar100/ces_nstat_fixedgeom/logs.pyd')
out, problems = [], []
for s in SEEDS:
    for arm in ARMS:
        m = [r for r in rows if r.get('seed') == s and r.get('fg_mode') == arm and r.get('n_epochs') == 50]
        if len(m) != 1:
            problems.append(f'{s} {arm}: {len(m)} production rows'); continue
        r = m[0]
        bad = {k: r.get(k) for k, v in FROZEN.items() if r.get(k) != v}
        acc = [r.get(f'accmean_task{i}') for i in range(1, 11)]
        if bad: problems.append(f'{s} {arm}: frozen mismatch {bad}')
        if any(a is None for a in acc) or 'accmean_task11' in r: problems.append(f'{s} {arm}: task count')
        log = f'E3R32C/final_E3R32C_{arm}_s{s}_a0.log'
        if not os.path.exists(log) or 'Logging results' not in open(log).read()[-3000:]:
            problems.append(f'{s} {arm}: log missing/incomplete')
        t = [x for x in til if x.get('seed') == s and x.get('fg_mode') == arm and x.get('n_epochs') == 50]
        out.append(dict(seed=s, arm=arm, J=acc[-1], acc_curve=acc, til_final=t[0]['accmean_task10'] if len(t) == 1 else None,
                        ts=r.get('conf_timestamp')))
print(json.dumps(dict(cells=out, problems=problems, n_rows_total=len(rows))))


==> anc/supplementary_material/analysis/v9/E3R32C/e3r32c_merge.py <==
"""Merge per-host E3R32C stage-2 outputs (all four arms of a root on one host; crossfit is per model) into the input format
of the frozen e3c_primary.py, plus H3 (secondary: calibrated Both - Neither < 0, one-sided paired t) and descriptives."""
import json
import numpy as np
from scipy import stats
H = [json.load(open(f'{h}_E3R32C_BLOCKCAL.json')) for h in ('westd', 'boxF')]
cells = [json.load(open(f)) for f in ('westd_E3R32C_cells_westd.json', 'boxF_E3R32C_cells_boxF.json')]
M = {}
for r in H:
    for k, v in r['models'].items():
        M[k] = v
roots = sorted(sum((r['roots'] for r in H), []))
I = sum((r['main_table']['per_root']['I'] for r in H), []); Ic = sum((r['main_table']['per_root']['I_star'] for r in H), [])
def ci(x, q=.975):
    x = np.asarray(x, float); m = x.mean(); h = stats.t.ppf(q, len(x) - 1) * x.std(ddof=1) / np.sqrt(len(x)); return [float(m), float(m - h), float(m + h)]
merged = dict(study='E3R32C', roots=sum((r['roots'] for r in H), []), gate_fail=sum((r['gate_fail'] for r in H), []),
              status=('INCOMPLETE' if any(r.get('status') == 'INCOMPLETE' for r in H) else 'OK'),
              extract_problems=sum((c['problems'] for c in cells), []),
              main_table=dict(I=ci(I), I_star=ci(Ic), per_root=dict(I=I, I_star=Ic)))
json.dump(merged, open('out_all_E3R32C_BLOCKCAL.json', 'w'), indent=1)
J = lambda s, a, p: M[f'{s}/{a}'][p]['J']
rs = merged['roots']
bn = np.array([J(s, 'both', 'cal') - J(s, 'neither', 'cal') for s in rs]); se = bn.std(ddof=1) / np.sqrt(len(bn))
desc = dict(H3_cal_both_minus_neither=dict(ci95=ci(bn), p_one_sided_lt0=float(stats.t.cdf(bn.mean() / se, len(bn) - 1))))
for o in ('level', 'disp', 'neither'):
    for p in ('base', 'cal'):
        desc[f'both_minus_{o}_{p}'] = ci([J(s, 'both', p) - J(s, o, p) for s in rs])
desc['oracle_interaction'] = ci([M[f'{s}/both']['inv']['group_oracle_J'] - M[f'{s}/level']['inv']['group_oracle_J'] - M[f'{s}/disp']['inv']['group_oracle_J'] + M[f'{s}/neither']['inv']['group_oracle_J'] for s in rs])
desc['arm_J_raw_cal'] = {a: [ci([J(s, a, 'base') for s in rs])[0], ci([J(s, a, 'cal') for s in rs])[0]] for a in ('neither', 'level', 'disp', 'both')}
desc['per_root_I_star'] = [round(x, 2) for x in Ic]
json.dump(desc, open('E3R32C_DESCRIPTIVE.json', 'w'), indent=1); print(json.dumps(desc, indent=1))


==> anc/supplementary_material/analysis/v9/E3R32C/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/E3R32C/run_e3r32c_close.sh <==
#!/bin/bash
# usage: run_e3r32c_close.sh HOST SEEDS(comma). Frozen E3R32C_code scripts; A1 regate (0.025) between stage1 and stage2.
C=/workspace/ces/final_20260924/E3R32C_code; W=/workspace/ces/final_20260924/e3r32c_close; mkdir -p $W; cd $W
PY=/opt/conda/bin/python
$PY $C/e3r32c_extract.py $2 > $W/E3R32C_cells_$1.json || exit 1
$PY $C/e3_blockcal.py stage1 E3R32C /workspace/ces/mammoth/checkpoints $W/E3R32C_cells_$1.json $W/out > $W/stage1.log 2>&1 || exit 2
$PY $W/a1_regate.py $W/out > $W/regate.log 2>&1 || exit 3
$PY $C/e3_blockcal.py stage2 E3R32C $W/out > $W/stage2.log 2>&1 || exit 4
echo DONE > $W/STATUS


==> anc/supplementary_material/analysis/v9/KD/ce_followup.sh <==
#!/bin/bash
# westb only: v1 chain's CE students crashed (teacher meta not yet written). Run them once teachers are done.
export KDMAT_ROOT=/workspace/ces/kdt3 PYTHONDONTWRITEBYTECODE=1; PY=/opt/conda/bin/python; C=$KDMAT_ROOT/code; L=$KDMAT_ROOT/logs
until grep -q TEACHERS_DONE $L/chain.log; do sleep 30; done
mkdir -p $L/v1_failed_ce; mv $L/student_*_ce.log $L/v1_failed_ce/ 2>/dev/null
for r in "$@"; do echo "$PY $C/kd_t3.py student --tseed $r --arm ce > $L/student_${r}_ce.log 2>&1"; done | xargs -P 4 -I{} sh -c '{}'
echo "CE_FOLLOWUP_DONE $(date -u +%FT%TZ)" >> $L/chain.log


==> anc/supplementary_material/analysis/v9/KD/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/KD/kdt3c_primary.py <==
"""T3C primary (KDT3C_PREREG.md): P1-P4 one-sided paired t, Holm over 4; secondary mass-CE TOST +-1 and both-within.
Paired t recovered exactly from t_readout's root-paired 95% CI [mean, lo, hi] (se = (hi-mean)/t_.975,n-1)."""
import json, sys
from scipy import stats
r = json.load(open(sys.argv[1])); n = r['n']; v = r['vs_ce']; tq = stats.t.ppf(.975, n - 1)
def st(key):
    m, lo, hi = v[key]['J']; se = (hi - m) / tq; return m, lo, hi, se
def p_gt0(key):
    m, lo, hi, se = st(key); return float(1 - stats.t.cdf(m / se, n - 1))
P = {'P1_E0_within_gt_CE': 'cal/E0_within', 'P2_E1_within_gt_CE': 'cal/E1_within',
     'P3_E0_within_gt_mass': 'cal/E0_within_minus_mass', 'P4_E1_within_gt_mass': 'cal/E1_within_minus_mass'}
p = {k: p_gt0(key) for k, key in P.items()}
order = sorted(p, key=p.get); holm = {}; run = 0
for i, k in enumerate(order):
    run = max(run, min(1.0, (4 - i) * p[k])); holm[k] = run
complete = n == 8 and not r['missing']
prim = {k: dict(contrast=P[k], mean_ci95=[round(x, 2) for x in st(P[k])[:3]], p=p[k], p_holm=holm[k], pass_=bool(complete and holm[k] < .05)) for k in P}
sec = {}
for E in (0, 1):
    m, lo, hi, se = st(f'cal/E{E}_mass')
    tost = max(1 - stats.t.cdf((m + 1) / se, n - 1), stats.t.cdf((m - 1) / se, n - 1))
    sec[f'E{E}_mass_minus_CE'] = dict(mean_ci95=[round(m, 2), round(lo, 2), round(hi, 2)], ci90=[round(m - stats.t.ppf(.95, n - 1) * se, 2), round(m + stats.t.ppf(.95, n - 1) * se, 2)], TOST_1pp_p=float(tost))
    sec[f'E{E}_both_minus_within'] = [round(x, 2) for x in st(f'cal/E{E}_both_minus_within')[:3]]
    for a in ('mass', 'within', 'both'):
        sec[f'raw_E{E}_{a}_minus_CE'] = [round(x, 2) for x in v[f'raw/E{E}_{a}']['J']]
        sec[f'condCE_gain_E{E}_{a}'] = [round(x, 3) for x in v[f'cal/E{E}_{a}']['cond_CE']]
out = dict(identity='T3C_CONFIRMATORY', n=n, complete=complete, missing=r['missing'], primary=prim,
           verdict=('INCOMPLETE' if not complete else f"{sum(x['pass_'] for x in prim.values())}/4 PASS"), secondary=sec,
           CE_J_cal=r['arms']['cal/Ex_ce']['J'])
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/KD/t3_readout.py <==
"""T3 dev readout (KDT3_PREREG.md): per root, the 7 students (ce; E0/E1 x mass/within/both); metrics raw and after each
model's own val-fit block constant (B6-CAL rule): J, J_A, J_B, CE, block CE, cond CE, B soft mass. Paired differences
KD arm - CE per stage (for CE-type metrics: CE arm - KD arm, positive = KD better). Root-level 95% t CIs. Descriptive only.
Usage: t3_readout.py KDT3_ROOT ROOT1,ROOT2,... > JSON"""
import json, os, sys
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
from kd_splice import metrics, beta

root = sys.argv[1]; SEEDS = [int(s) for s in sys.argv[2].split(',')]
os.environ.setdefault('KDMAT_ROOT', root); sys.path.insert(0, os.path.join(root, 'code')); import kd_maturity as km
_, ytr = km.load_split('train'); _, yte = km.load_split('test'); ytr = ytr.numpy(); y = yte.numpy().astype(int)
TAGS = ['Ex_ce'] + [f'E{E}_{a}' for E in (0, 1) for a in ('mass', 'within', 'both')]
per, missing, teach = {}, [], {}
for s in SEEDS:
    meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
    inB = np.zeros(100, bool); inB[meta['B']] = True
    teach[s] = {E: meta['snaps'][E] for E in ('0', '1')}
    _, va = km.student_subset(km.torch.tensor(ytr), 50, s + 7919); yv = ytr[va.numpy()].astype(int)
    for t in TAGS:
        d = os.path.join(root, 'results_t3', str(s))
        try:
            js = json.load(open(os.path.join(d, t + '.json')))
            zt = np.load(os.path.join(d, t + '_test_logits.npy')).astype(np.float64); zv = np.load(os.path.join(d, t + '_val_logits.npy')).astype(np.float64)
        except FileNotFoundError:
            missing.append(f'{s}/{t}'); continue
        assert js['tseed'] == s and np.isfinite(zt).all() and np.isfinite(zv).all()
        raw = metrics(zt, y, inB); assert abs(raw['J'] - 100 * js['test']['acc']) < 1e-3
        b = beta(zv, yv, inB, np.arange(len(yv)))
        per[(s, t)] = dict(raw=raw, cal=metrics(zt + b * inB[None, :], y, inB), beta=b)
full = [s for s in SEEDS if all((s, t) in per for t in TAGS)]
ci = lambda x: [float(v) for v in kb.tci(np.asarray(x), .975)[:3]]
K = ('J', 'J_A', 'J_B', 'CE', 'block_CE', 'cond_CE', 'soft_mass_B')
out = dict(identity='T3_DEVELOPMENT_DESCRIPTIVE', n=len(full), roots=full, missing=missing, teacher_snaps=teach, arms={}, vs_ce={})
for v in ('raw', 'cal'):
    for t in TAGS:
        out['arms'][f'{v}/{t}'] = {k: ci([per[(s, t)][v][k] for s in full]) for k in K}
        out['arms'][f'{v}/{t}']['beta'] = ci([per[(s, t)]['beta'] for s in full])
    for t in TAGS[1:]:
        dd = {}
        for k in K:
            sign = -1 if 'CE' in k else 1
            dd[k] = ci([sign * (per[(s, t)][v][k] - per[(s, 'Ex_ce')][v][k]) for s in full])
        out['vs_ce'][f'{v}/{t}'] = dd
    for E in (0, 1):   # channel comparisons within stage
        for a, b in (('within', 'mass'), ('both', 'within'), ('both', 'mass')):
            out['vs_ce'][f'{v}/E{E}_{a}_minus_{b}'] = {k: ci([(-1 if 'CE' in k else 1) * (per[(s, f'E{E}_{a}')][v][k] - per[(s, f'E{E}_{b}')][v][k]) for s in full]) for k in K}
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/KD/test_kd_t3.py <==
"""CPU correctness gates for kd_t3 (internal T3 checklist): exact KL decomposition per sample and in gradient; mass term
invariant to within-block permutation of student logits; within term invariant to per-block shifts of student logits."""
import torch, torch.nn.functional as F
import kd_t3 as t3

def setup(seed=0, N=64, C=100):
    g = torch.Generator().manual_seed(seed)
    inB = torch.zeros(C, dtype=torch.bool); inB[torch.randperm(C, generator=g)[:50]] = True
    return 3 * torch.randn(N, C, generator=g, dtype=torch.float64), 3 * torch.randn(N, C, generator=g, dtype=torch.float64), inB

def test_identity_and_grad():
    zs, zt, inB = setup(); zs.requires_grad_(True)
    m, w = t3.kl_terms(zs, zt, inB)
    full = (F.softmax(zt, 1) * (F.log_softmax(zt, 1) - F.log_softmax(zs, 1))).sum(1)
    assert torch.allclose(m + w, full, atol=1e-10)
    g1, = torch.autograd.grad((m + w).sum(), zs, retain_graph=True); g2, = torch.autograd.grad(full.sum(), zs)
    assert torch.allclose(g1, g2, atol=1e-10)
    assert (m >= -1e-12).all() and (w >= -1e-12).all()

def test_mass_perm_invariant():
    zs, zt, inB = setup(1); idx = inB.nonzero().squeeze(1); p = idx[torch.randperm(len(idx))]
    zp = zs.clone(); zp[:, idx] = zs[:, p]
    assert torch.allclose(t3.kl_terms(zs, zt, inB)[0], t3.kl_terms(zp, zt, inB)[0], atol=1e-10)

def test_within_shift_invariant():
    zs, zt, inB = setup(2); sh = torch.randn(zs.shape[0], 1, dtype=torch.float64)
    zp = zs + torch.where(inB[None, :], 5 * sh, -2 * sh)
    assert torch.allclose(t3.kl_terms(zs, zt, inB)[1], t3.kl_terms(zp, zt, inB)[1], atol=1e-10)


==> anc/supplementary_material/analysis/v9/MCAL/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/MCAL/mcal_blockcal.py <==
"""MCAL variant of b4c_blockcal.py (MCAL_PREREG.md): arms er/er_ace/der/derpp (stock mammoth); ER-ACE built with its CustomLinear
cosine head (models.er_ace.CustomLinear, scale 10) before the strict load; crossfit salt "MCAL-crossfit-v1"; G2 0.025 pp (A1);
G3 = model/seed/backbone from checkpoint args; stage2 writes per-model results + a per-host pair table (merge: mcal_merge.py). Base: E3 / E3R32 terminal-block offset diagnostic (internal calibration plan §3). POST HOC TEST CROSSFIT.
Block L = last task in each checkpoint's own class order: labels are mapped to head space by args['class_order']
(y = order[fine]) and L = heads 90-99; verified by gate G3 (recomputed per-task class-IL accuracies must match the
checkpoint's own final results row when present). One offset per model on L (B2 criterion, 80-step bisection),
5-fold test crossfit with the B4 rule (salt "B4-crossfit-v1", per-class rotation). All four arms calibrated.
Gates: G1 strict state_dict load (no missing/unexpected keys); G2 recomputed class-IL J == frozen closeout J (|d|<=0.01pp);
G3 identity (seed, fg_mode, backbone) from checkpoint args. Failing cells are listed, not dropped silently.
Usage: e3_blockcal.py stage1 STUDY CKPT_DIR CELLS_JSON[,..] OUT ; e3_blockcal.py stage2 STUDY OUT"""
import glob, hashlib, json, os, pickle, sys
import numpy as np
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32)
STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('er', 'er_ace', 'der', 'derpp')
MODEL = {'er': 'er', 'er_ace': 'er-ace', 'der': 'der', 'derpp': 'derpp'}


def load_test():
    with open(os.path.join(CIFAR, 'test'), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0
    x = (x - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def build(backbone, arm):
    assert backbone == 'resnet18'
    from backbone.ResNetBlock import resnet18; net = resnet18(100)
    if arm == 'er_ace':
        from models.er_ace import CustomLinear
        net.classifier = CustomLinear(net.classifier.in_features, net.classifier.out_features)
    return net


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'MCAL-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def stage1(study, ckdir, cells, out):
    os.makedirs(out, exist_ok=True); x, fine = load_test(); man = []
    J = {}
    for cf in cells.split(','):
        for c in json.load(open(cf))['cells']:
            J[(c['seed'], c['arm'])] = c['J']
    seeds = sorted({s for s, _ in J})
    for s in seeds:
        for a in ARMS:
            fs = glob.glob(os.path.join(ckdir, f'final_MCAL_{a}_s{s}_a0_*_last.pt'))
            rec = dict(seed=s, arm=a, n_files=len(fs))
            if len(fs) != 1:
                rec['status'] = 'MISSING'; man.append(rec); continue
            d = torch.load(fs[0], map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            net = build(args.get('backbone', 'resnet18'), a); miss, unexp = net.load_state_dict(sd, strict=False)
            net.cuda().eval()
            with torch.no_grad():
                lg = torch.cat([net(x[i:i + 500].cuda()).float().cpu() for i in range(0, len(x), 500)]).numpy()
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            acc = 100 * float((lg.argmax(1) == y).mean())
            pt = [100 * float((lg.argmax(1) == y)[y // 10 == t].mean()) for t in range(10)]
            rows = [r for r in (d['results'] if isinstance(d['results'], list) else [d['results']])]
            rec.update(file=os.path.basename(fs[0]), sha16=hashlib.sha256(open(fs[0], 'rb').read()).hexdigest()[:16],
                       G1=(not miss and not unexp), missing=list(miss), unexpected=list(unexp),
                       J_recomputed=acc, J_closeout=J[(s, a)], G2=abs(acc - J[(s, a)]) <= 0.025,
                       G3=(args.get('seed') == s and args.get('model') == MODEL[a] and args.get('backbone') == 'resnet18'),
                       per_task_recomputed=pt, results_tail=str(rows)[-600:], finite=bool(np.isfinite(lg).all()))
            rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
            np.save(os.path.join(out, f'{a}_s{s}_logits.npy'), lg); np.save(os.path.join(out, f'{a}_s{s}_y.npy'), y)
            man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)


def stage2(study, out):
    man = json.load(open(os.path.join(out, 'MANIFEST.json')))
    okset = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
    seeds = sorted({m['seed'] for m in man}); inL = np.zeros(100, bool); inL[90:] = True; per = {}
    for s in seeds:
        for a in ARMS:
            if (s, a) not in okset:
                continue
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); bs.append(b)
                zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            per[(s, a)] = dict(base=base, cal=cal, betas=bs, gain=cal['J'] - base['J'], inv=kb.invariants(z, y, inL),
                               oracle=kb.test_oracle_const(z, y, inL), folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    full = [s for s in seeds if all((s, a) in per for a in ARMS)]
    res = dict(study=study, branch='POSTHOC_TEST_CROSSFIT', block='last task in own class order (heads 90-99)',
               n_complete_roots=len(full), roots=full, gate_fail=[m for m in man if m['status'] != 'OK'],
               models={f'{s}/{a}': v for (s, a), v in per.items()})
    if len(full) < len(seeds):
        res['status'] = 'INCOMPLETE'
    J = lambda s, a, p: per[(s, a)][p]['J']
    tab = {}
    for f, d in (('derpp', 'er'), ('der', 'er'), ('er_ace', 'er'), ('derpp', 'der'), ('derpp', 'er_ace')):
        if not full:
            break
        U = np.array([J(s, f, 'base') - J(s, d, 'base') for s in full]); Us = np.array([J(s, f, 'cal') - J(s, d, 'cal') for s in full])
        tab[f'{f}_minus_{d}'] = dict(U=kb.tci(U, .975)[:3], U_star=kb.tci(Us, .975)[:3], D=kb.tci(U - Us, .975)[:3])
    res['main_table'] = tab
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    if sys.argv[1] == 'stage1':
        stage1(*sys.argv[2:6])
    else:
        stage2(sys.argv[2], sys.argv[3])


==> anc/supplementary_material/analysis/v9/MCAL/mcal_cells.py <==
"""MCAL closeout J per cell from the frozen cell logs (final 10-task Class-IL line). Usage: mcal_cells.py LOGDIR > cells.json"""
import glob, json, os, re, sys
cells, problems = [], []
for f in sorted(glob.glob(os.path.join(sys.argv[1], 'final_MCAL_*_a*.log'))):
    m = re.match(r'final_MCAL_(\w+?)_s(\d+)_a(\d)\.log', os.path.basename(f)); t = open(f).read()
    if m.group(3) != '0':
        problems.append('retry log present: ' + os.path.basename(f)); continue
    acc = re.findall(r'Accuracy for 10 task\(s\):\s+\[Class-IL\]:\s+([0-9.]+)', t)
    if not acc or 'Logging results' not in t[-3000:]:
        problems.append('incomplete: ' + os.path.basename(f)); continue
    cells.append(dict(arm=m.group(1), seed=int(m.group(2)), J=float(acc[-1])))
print(json.dumps(dict(cells=cells, problems=problems)))


==> anc/supplementary_material/analysis/v9/MCAL/mcal_merge.py <==
"""MCAL primary (MCAL_PREREG.md + MCAL_AMENDMENT_M1.md): merge per-host mcal_blockcal stage-2 per-model results (crossfit is per
model) over all 32 roots; pairs P in {derpp-er, der-er, er_ace-er}: U, U*, D = U - U*, R (only if U's 95% lower bound > 0).
H1_P: D > 0; H2_P: 0.5U - U* > 0; one-sided root-paired t; Holm over 6 at .05. CONFIRMATORY iff >= 30 complete roots.
Secondary (descriptive): U* TOST +-1, calibration gain, soft mass, group-oracle J, derpp-der and derpp-er_ace."""
import json
import numpy as np
from scipy import stats
M, gate, probs = {}, [], []
for h in ('westc', 'weste', 'westd2', 'boxH'):
    r = json.load(open(f'{h}_MCAL_BLOCKCAL.json')); gate += r['gate_fail']; probs += json.load(open(f'{h}_cells.json'))['problems']
    for k, v in r['models'].items():
        s, a = k.split('/'); assert (int(s), a) not in M; M[(int(s), a)] = v
ARMS = ('er', 'er_ace', 'der', 'derpp')
seeds = list(range(260925871, 260925903))
roots = [s for s in seeds if all((s, a) in M for a in ARMS)]
def ci(x, q=.975):
    x = np.asarray(x, float); m = x.mean(); h = stats.t.ppf(q, len(x) - 1) * x.std(ddof=1) / np.sqrt(len(x)); return [round(m, 3), round(m - h, 3), round(m + h, 3)]
def p_gt0(x):
    x = np.asarray(x, float); return float(1 - stats.t.cdf(x.mean() / (x.std(ddof=1) / np.sqrt(len(x))), len(x) - 1))
def tost(x):
    x = np.asarray(x, float); se = x.std(ddof=1) / np.sqrt(len(x)); n = len(x)
    return float(max(1 - stats.t.cdf((x.mean() + 1) / se, n - 1), stats.t.cdf((x.mean() - 1) / se, n - 1)))
J = lambda s, a, p: M[(s, a)][p]['J']
out = dict(n_complete_roots=len(roots), missing_roots=[s for s in seeds if s not in roots], gate_fail=gate, extract_problems=probs,
           identity='CONFIRMATORY' if len(roots) >= 30 else 'DESCRIPTIVE_INCOMPLETE', pairs={}, secondary={})
P = {}
for f, d in (('derpp', 'er'), ('der', 'er'), ('er_ace', 'er'), ('derpp', 'der'), ('derpp', 'er_ace')):
    U = np.array([J(s, f, 'base') - J(s, d, 'base') for s in roots]); Us = np.array([J(s, f, 'cal') - J(s, d, 'cal') for s in roots])
    O = [M[(s, f)]['inv']['group_oracle_J'] - M[(s, d)]['inv']['group_oracle_J'] for s in roots]
    C = [M[(s, f)]['inv']['cond_CE'] - M[(s, d)]['inv']['cond_CE'] for s in roots]
    e = dict(U=ci(U), U_star=ci(Us), U_star_90=ci(Us, .95), D=ci(U - Us), half_margin=ci(0.5 * U - Us), U_star_TOST_1pp=tost(Us),
             oracle_diff=ci(O), condCE_diff=ci(C))
    if ci(U)[1] > 0:
        e['R'] = round(float((U - Us).mean() / U.mean()), 3)
    key = f'{f}-{d}'
    (out['pairs'] if d == 'er' else out['secondary'])[key] = e
    if d == 'er':
        P[f'H1_{key}'] = p_gt0(U - Us); P[f'H2_{key}'] = p_gt0(0.5 * U - Us)
o = sorted(P, key=P.get); run = 0; holm = {}
for i, k in enumerate(o):
    run = max(run, min(1.0, (6 - i) * P[k])); holm[k] = run
out['tests'] = {k: dict(p=P[k], p_holm=holm[k], pass_=bool(out['identity'] == 'CONFIRMATORY' and holm[k] < .05)) for k in P}
out['arms'] = {a: dict(J_raw=ci([J(s, a, 'base') for s in roots]), J_cal=ci([J(s, a, 'cal') for s in roots]),
                       gain=ci([M[(s, a)]['gain'] for s in roots]),
                       soft_B_raw_cal=[round(float(np.mean([M[(s, a)][p]['soft_mass_B'] for s in roots])), 3) for p in ('base', 'cal')],
                       group_oracle_J=ci([M[(s, a)]['inv']['group_oracle_J'] for s in roots])) for a in ARMS}
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/MCAL/rb500_merge.py <==
"""Merge per-host RB500 outputs (per-root U/U* on the fixed RB500-v1 split) into pooled root-paired summaries; alt-split
means are averaged over hosts weighted by host n. Usage: rb500_merge.py OUT.json label=glob[:seedlo-seedhi] ..."""
import glob, json, sys
import numpy as np
from scipy import stats
def ci(x):
    x = np.asarray(x, float); h = stats.t.ppf(.975, len(x) - 1) * x.std(ddof=1) / np.sqrt(len(x)); return [round(x.mean(), 3), round(x.mean() - h, 3), round(x.mean() + h, 3)]
res = {}
for spec in sys.argv[2:]:
    lab, rest = spec.split('=', 1); pat, _, rng = rest.partition(':')
    lo, hi = (int(v) for v in rng.split('-')) if rng else (0, 10**12)
    U, Us, alt, n = [], [], [], 0
    for f in sorted(glob.glob(pat)):
        r = json.load(open(f)); keep = [i for i, s in enumerate(r['roots']) if lo <= s <= hi]
        U += [r['primary']['per_root']['U'][i] for i in keep]; Us += [r['primary']['per_root']['U_star'][i] for i in keep]
        if keep:
            alt.append((len(keep), r['alt_splits_U_star_mean'], len(keep) == len(r['roots'])))
    U, Us = np.array(U), np.array(Us)
    se = Us.std(ddof=1) / np.sqrt(len(Us)); t = len(Us) - 1
    res[lab] = dict(n=len(U), U=ci(U), U_star=ci(Us), D=ci(U - Us), half_margin=ci(0.5 * U - Us),
                    R=round(float((U - Us).mean() / U.mean()), 3) if ci(U)[1] > 0 else None,
                    U_star_TOST_1pp=float(max(1 - stats.t.cdf((Us.mean() + 1) / se, t), stats.t.cdf((Us.mean() - 1) / se, t))),
                    alt_splits_U_star_mean=[round(float(sum(k * a[j] for k, a, _ in alt) / sum(k for k, _, _ in alt)), 3) for j in range(5)] if all(w for _, _, w in alt) else 'n/a (host files mix cohorts)')
json.dump(res, open(sys.argv[1], 'w'), indent=1); print(json.dumps(res, indent=1))


==> anc/supplementary_material/analysis/v9/MCAL/run_mcal_close.sh <==
#!/bin/bash
W=/workspace/ces/final_20260924/mcal_close; cd $W; PY=/opt/conda/bin/python
$PY $W/mcal_cells.py /workspace/ces/final_20260924/MCAL > $W/cells.json || exit 1
$PY $W/mcal_blockcal.py stage1 MCAL /workspace/ces/mammoth/checkpoints $W/cells.json $W/out > $W/stage1.log 2>&1 || exit 2
$PY $W/mcal_blockcal.py stage2 MCAL $W/out > $W/stage2.log 2>&1 || exit 3
echo DONE > $W/STATUS


==> anc/supplementary_material/analysis/v9/R1/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R1/posthoc_l9/r1_posthoc_l9.py <==
"""R1 POSTHOC secondary (not in R1_PREREG.md; added 2026-09-25 after R1B/R1C reported cal9_500 and the task oracle):
from the logits R1's frozen r1_analyze.py already saved (final_out/{arm}_s{seed}_{test,ho}_logits.npy), compute exactly the
R1B/R1C secondaries cal9_500 (nine task offsets, task 0 fixed, float64 LBFGS CE on the 500 holdout-fit images) and the
test task-oracle J. Labels: class order from each checkpoint's args (as r1_analyze.py). Sanity: cal500 recomputed with
kd_b2_bias.fit_beta must equal R1_MODELS.json. usage: r1_posthoc_l9.py CLOSE_DIR OUT.json"""
import glob, json, os, pickle, sys
import numpy as np, torch
from scipy.special import logsumexp
CLOSE, OUT = sys.argv[1], sys.argv[2]
sys.path.insert(0, CLOSE); import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
lab = lambda s: np.asarray(pickle.load(open(os.path.join(CIFAR, s), 'rb'), encoding='latin1')['fine_labels'], dtype=np.int64)


def fit9(z, y):
    z = torch.as_tensor(z, dtype=torch.float64); y = torch.as_tensor(y, dtype=torch.long)
    p = torch.zeros(9, dtype=torch.float64, requires_grad=True)
    opt = torch.optim.LBFGS([p], lr=1, max_iter=500, tolerance_grad=1e-10, tolerance_change=1e-12, line_search_fn='strong_wolfe')
    def closure():
        opt.zero_grad(); l = torch.nn.functional.cross_entropy(z + torch.cat([torch.zeros(1, dtype=z.dtype), p]).repeat_interleave(10), y); l.backward(); return l
    opt.step(closure); return p.detach().numpy()


from datasets.seq_cifar100_ho import holdout_indices
ft, ftr = lab('test'), lab('train'); ho, hofit = holdout_indices(ftr); fh = ftr[ho]; isfit = np.isin(ho, hofit)
models = json.load(open(os.path.join(CLOSE, 'final_out', 'R1_MODELS.json')))['models']
inB = np.zeros(100, bool); inB[90:] = True; res = {}
for key, m in sorted(models.items()):
    s, a = key.split('/')
    ck = glob.glob(os.path.join(MAM, 'checkpoints', f'final_NEXTR1_{a}_s{s}_a0_*_last.pt')); assert len(ck) == 1, key
    d = torch.load(ck[0], map_location='cpu', weights_only=False); args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
    order = np.asarray(args['class_order'], dtype=np.int64); yt, yh = order[ft], order[fh]
    lt = np.load(os.path.join(CLOSE, 'final_out', f'{a}_s{s}_test_logits.npy')).astype(np.float64)
    lh = np.load(os.path.join(CLOSE, 'final_out', f'{a}_s{s}_ho_logits.npy')).astype(np.float64)
    dh = logsumexp(lh[:, inB], 1) - logsumexp(lh[:, ~inB], 1); b500 = kb.fit_beta(dh[isfit], inB[yh[isfit]].mean())
    cal500 = kb.readout(lt + b500 * inB[None, :], yt, inB)[0]['J']
    o9 = fit9(lh[isfit], yh[isfit]); cal9 = kb.readout(lt + np.repeat(np.concatenate([[0.0], o9]), 10)[None, :], yt, inB)[0]['J']
    tm = (np.arange(100)[None, :] // 10) == (yt // 10)[:, None]
    to = 100 * float((np.where(tm, lt, -np.inf).argmax(1) == yt).mean())
    res[key] = dict(cal500_recomputed=cal500, cal500_frozen=m['cal500']['J'], cal9_500=cal9, task_oracle_J=to, offsets9_500=o9.tolist())
    print(key, round(cal500, 3), round(m['cal500']['J'], 3), round(cal9, 3), round(to, 3), flush=True)
json.dump(dict(identity='POSTHOC_R1_L9 (not preregistered for R1)', models=res), open(OUT, 'w'), indent=1)


==> anc/supplementary_material/analysis/v9/R1/r1_analyze.py <==
"""NEXT-R1 endpoint analysis (R1_PREREG.md). Per host: for every {STEM}_{arm}_s{seed}_a0 checkpoint, strict-load,
compute fp32 logits on the 10,000 official test images and the 2,000 holdout images (test transform), gate G1/G2/G3,
then per-model metrics:
  raw test readout; cal500 = one last-task block constant fitted on the 500 holdout-fit images (CE first-order condition,
  kd_b2_bias.fit_beta) and scored on test; cal2000 (secondary); prior shift pi in {.1,.3,.5}: importance-weighted test J
  for raw, balanced cal500 offset (prior unknown), and offset refitted on the 500 with the same known-pi weights.
No test label is used for fitting. Usage: r1_analyze.py STEM(final_NEXTR1|smoke_NEXTR1) LOGDIR OUTDIR   (pairs/tests: r1_merge.py)"""
import glob, hashlib, json, os, pickle, re, sys
import numpy as np
import torch
from scipy.special import expit, logsumexp
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32); STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('full', 'hperm', 'am2', 'none')
G3 = {'full': lambda a: a.get('ns_mode') == 'original' and a.get('ns_hperm') == 'original',
      'hperm': lambda a: a.get('ns_hperm') == 'blockwise_nongold_permute', 'am2': lambda a: a.get('ng_const') == -2.0,
      'none': lambda a: a.get('ns_mode') == 'none'}
PIS = (0.1, 0.3, 0.5)


def load(split):
    d = pickle.load(open(os.path.join(CIFAR, split), 'rb'), encoding='latin1')
    x = (d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0 - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def fit_w(d, yB, w):
    """weighted CE first-order condition: sum w*sigmoid(d+b) = sum w*1[y in B]; bisection within a data bracket."""
    p = float((w * yB).sum() / w.sum()); lo, hi = kb.logit(p) - d.max(), kb.logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if (w * expit(d + mid)).sum() / w.sum() < p else (lo, mid)
    return (lo + hi) / 2


def wread(z, y, inB, w):
    pred = z.argmax(1); cor = pred == y; yB = inB[y]
    return dict(J=100 * float((w * cor).sum() / w.sum()), J_A=100 * float(cor[~yB].mean()), J_B=100 * float(cor[yB].mean()),
                hard_share_B=float((w * inB[pred]).sum() / w.sum()),
                prec_B=float(cor[inB[pred]].mean()) if inB[pred].any() else float('nan'))


def main(prefix, logdir, out):
    os.makedirs(out, exist_ok=True)
    from datasets.seq_cifar100_ho import holdout_indices
    xt, ft = load('test'); xtr, ftr = load('train'); ho, hofit = holdout_indices(ftr)
    xh, fh = xtr[ho], ftr[ho]; isfit = np.isin(ho, hofit); assert isfit.sum() == 500 and len(ho) == 2000
    J = {}
    for f in glob.glob(os.path.join(logdir, f'{prefix}_*_a0.log')):
        m = re.match(rf'{prefix}_(\w+?)_s(\d+)_a0\.log', os.path.basename(f)); t = open(f).read()
        acc = re.findall(r'Accuracy for 10 task\(s\):\s+\[Class-IL\]:\s+([0-9.]+)', t)
        if acc and 'Logging results' in t[-3000:]:
            J[(int(m.group(2)), m.group(1))] = float(acc[-1])
    man, per = [], {}
    inB = np.zeros(100, bool); inB[90:] = True
    for (s, a) in sorted(J):
        fs = glob.glob(os.path.join(MAM, 'checkpoints', f'{prefix}_{a}_s{s}_a0_*_last.pt'))
        rec = dict(seed=s, arm=a, n_files=len(fs))
        if len(fs) != 1:
            rec['status'] = 'MISSING'; man.append(rec); continue
        d = torch.load(fs[0], map_location='cpu', weights_only=False); args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
        from backbone.ResNetBlock import resnet18
        net = resnet18(100); miss, unexp = net.load_state_dict({k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}, strict=False)
        net.cuda().eval()
        with torch.no_grad():
            lt = torch.cat([net(xt[i:i + 500].cuda()).float().cpu() for i in range(0, len(xt), 500)]).numpy().astype(np.float64)
            lh = torch.cat([net(xh[i:i + 500].cuda()).float().cpu() for i in range(0, len(xh), 500)]).numpy().astype(np.float64)
        order = np.asarray(args['class_order'], dtype=np.int64); yt, yh = order[ft], order[fh]
        acc = 100 * float((lt.argmax(1) == yt).mean())
        rec.update(file=os.path.basename(fs[0]), G1=(not miss and not unexp), J_recomputed=acc, J_closeout=J[(s, a)],
                   G2=abs(acc - J[(s, a)]) <= 0.025, G3=bool(args.get('seed') == s and args.get('dataset') == 'seq-cifar100-ho' and G3[a](args)),
                   finite=bool(np.isfinite(lt).all() and np.isfinite(lh).all()))
        rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
        np.save(os.path.join(out, f'{a}_s{s}_test_logits.npy'), lt.astype(np.float32)); np.save(os.path.join(out, f'{a}_s{s}_ho_logits.npy'), lh.astype(np.float32))
        man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
        if rec['status'] != 'OK':
            continue
        dt = logsumexp(lt[:, inB], 1) - logsumexp(lt[:, ~inB], 1); dh = logsumexp(lh[:, inB], 1) - logsumexp(lh[:, ~inB], 1)
        b500 = kb.fit_beta(dh[isfit], inB[yh[isfit]].mean()); b2000 = kb.fit_beta(dh, inB[yh].mean())
        r = dict(beta500=b500, beta2000=b2000, base=kb.readout(lt, yt, inB)[0], inv=kb.invariants(lt, yt, inB),
                 cal500=kb.readout(lt + b500 * inB[None, :], yt, inB)[0], cal2000=kb.readout(lt + b2000 * inB[None, :], yt, inB)[0],
                 oracle_const=kb.test_oracle_const(lt, yt, inB), prior={})
        for pi in PIS:
            wt = np.where(inB[yt], pi / 0.1, (1 - pi) / 0.9); wh = np.where(inB[yh[isfit]], pi / 0.1, (1 - pi) / 0.9)
            bk = fit_w(dh[isfit], inB[yh[isfit]], wh)
            r['prior'][str(pi)] = dict(raw=wread(lt, yt, inB, wt), balanced_offset=wread(lt + b500 * inB[None, :], yt, inB, wt),
                                        known_prior_offset=wread(lt + bk * inB[None, :], yt, inB, wt), beta_known=bk,
                                        beta_oracle_shift=float(np.log(pi / (1 - pi)) - np.log(0.1 / 0.9)))
        per[f'{s}/{a}'] = r
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)
    json.dump(dict(prefix=prefix, models=per, gate_fail=[m for m in man if m['status'] != 'OK']), open(os.path.join(out, 'R1_MODELS.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    main(*sys.argv[1:4])


==> anc/supplementary_material/analysis/v9/R1/r1_merge.py <==
"""NEXT-R1 merge and tests (R1_PREREG.md). Frozen before any production cell finishes.
usage: r1_merge.py OUT.json MODELS_DIR [MODELS_DIR ...]   (each dir holds r1_analyze.py's R1_MODELS.json + MANIFEST.json)
Root-paired, per-root unrounded values; t statistics computed directly (scipy.stats.t). Holm over P1-P3.
Arms: full, hperm, am2 (= Fixed(-2)), none (= DeleteN)."""
import json, os, sys
import numpy as np
from scipy import stats

ROOTS = list(range(260926001, 260926009)); ARMS = ('full', 'hperm', 'am2', 'none')
PAIRS = [('full', 'hperm'), ('full', 'none'), ('am2', 'none'), ('hperm', 'none'), ('full', 'am2')]


def ci(v):
    v = np.asarray(v, float); n = len(v); m = float(v.mean())
    if n < 2:
        return dict(n=n, mean=m)
    se = float(v.std(ddof=1) / np.sqrt(n)); h = float(stats.t.ppf(0.975, n - 1)) * se
    return dict(n=n, mean=m, sd=float(v.std(ddof=1)), lo=m - h, hi=m + h, t=m / se if se > 0 else float('inf'))


def p_greater(v, mu=0.0):
    v = np.asarray(v, float); n = len(v); se = v.std(ddof=1) / np.sqrt(n)
    return float(stats.t.sf((v.mean() - mu) / se, n - 1))


def tost(v, eq=1.0):
    v = np.asarray(v, float); n = len(v); se = v.std(ddof=1) / np.sqrt(n)
    p_lo = float(stats.t.sf((v.mean() + eq) / se, n - 1)); p_hi = float(stats.t.cdf((v.mean() - eq) / se, n - 1))
    m = float(v.mean()); h = float(stats.t.ppf(0.95, n - 1)) * se
    return dict(p=max(p_lo, p_hi), p_lower=p_lo, p_upper=p_hi, ci90=[m - h, m + h])


def holm(ps):
    order = sorted(ps, key=ps.get); adj, run = {}, 0.0
    for i, k in enumerate(order):
        run = max(run, min(1.0, (len(ps) - i) * ps[k])); adj[k] = run
    return adj


def main(out, dirs):
    models, man = {}, []
    for d in dirs:
        models.update(json.load(open(os.path.join(d, 'R1_MODELS.json')))['models'])
        man += json.load(open(os.path.join(d, 'MANIFEST.json')))
    ok = {(int(k.split('/')[0]), k.split('/')[1]) for k in models}
    missing = [dict(seed=s, arm=a, status=next((m['status'] for m in man if m['seed'] == s and m['arm'] == a), 'NO_CLOSEOUT'))
               for s in ROOTS for a in ARMS if (s, a) not in ok]
    complete = [s for s in ROOTS if all((s, a) in ok for a in ARMS)]
    M = lambda s, a: models[f'{s}/{a}']

    def pair_vals(a, b, f):
        rs = [s for s in ROOTS if (s, a) in ok and (s, b) in ok]
        return rs, np.array([f(M(s, a)) - f(M(s, b)) for s in rs])

    res = dict(protocol='R1_PREREG.md', roots_expected=ROOTS, complete_roots=complete, missing_or_failed=missing,
               status='CONFIRMATORY' if len(complete) == 8 else 'DESCRIPTIVE_INCOMPLETE',
               note_beta_bracket='fit_beta brackets [logit(p)-max d, logit(p)-min d] always contain the root: no boundary hits possible',
               per_root={f'{s}/{a}': dict(raw=M(s, a)['base']['J'], cal500=M(s, a)['cal500']['J'], cal2000=M(s, a)['cal2000']['J'],
                                           beta500=M(s, a)['beta500'], beta2000=M(s, a)['beta2000'])
                         for s in ROOTS for a in ARMS if (s, a) in ok})
    # primary
    r1, v1 = pair_vals('full', 'hperm', lambda m: m['cal500']['J'])
    r2, u = pair_vals('full', 'none', lambda m: m['base']['J']); _, us = pair_vals('full', 'none', lambda m: m['cal500']['J']); v2 = u - us
    r3, v3 = pair_vals('full', 'am2', lambda m: m['cal500']['J'])
    prim = dict(P1=dict(test='cal500 Full-Hperm > 0', roots=r1, **ci(v1), p=p_greater(v1)),
                P2=dict(test='D = U_raw - U_cal500 (Full-DeleteN) > 0', roots=r2, **ci(v2), p=p_greater(v2),
                        U_raw=ci(u), U_cal=ci(us)),
                P3=dict(test='cal500 Full-Fixed within +-1 (TOST)', roots=r3, **ci(v3), **tost(v3)))
    adj = holm({k: v['p'] for k, v in prim.items()})
    for k in prim:
        prim[k]['p_holm'] = adj[k]; prim[k]['pass'] = adj[k] < 0.05
    res['primary'] = prim
    res['deleteN_residual_cal500'] = ci(us)
    # secondary (descriptive)
    sec = {}
    for a, b in PAIRS:
        e = {}
        for key, f in [('raw', lambda m: m['base']['J']), ('cal500', lambda m: m['cal500']['J']), ('cal2000', lambda m: m['cal2000']['J']),
                       ('oracle_const', lambda m: m['oracle_const']['J']), ('group_oracle', lambda m: m['inv']['group_oracle_J']),
                       ('cond_CE', lambda m: m['inv']['cond_CE']), ('NLL_raw', lambda m: m['base']['CE']), ('NLL_cal500', lambda m: m['cal500']['CE'])]:
            e[key] = ci(pair_vals(a, b, f)[1])
        e['cal2000_minus_cal500_of_diff'] = ci(pair_vals(a, b, lambda m: m['cal2000']['J'] - m['cal500']['J'])[1])
        sec[f'{a}-{b}'] = e
    res['secondary_pairs'] = sec
    res['arms'] = {a: {k: ci([f(M(s, a)) for s in ROOTS if (s, a) in ok]) for k, f in [
        ('raw', lambda m: m['base']['J']), ('cal500', lambda m: m['cal500']['J']), ('cal2000', lambda m: m['cal2000']['J']),
        ('beta500', lambda m: m['beta500']), ('beta500_minus_beta2000', lambda m: m['beta500'] - m['beta2000']),
        ('soft_mass_B_raw', lambda m: m['base']['soft_mass_B']), ('soft_mass_B_cal500', lambda m: m['cal500']['soft_mass_B']),
        ('group_oracle', lambda m: m['inv']['group_oracle_J']), ('cond_CE', lambda m: m['inv']['cond_CE'])]} for a in ARMS}
    # prior shift (secondary; pi = 0.1 is the balanced case)
    ps = {}
    for pi in ('0.1', '0.3', '0.5'):
        e = {}
        for cond in ('raw', 'balanced_offset', 'known_prior_offset'):
            e[cond] = dict(arms={a: {k: ci([M(s, a)['prior'][pi][cond][k] for s in ROOTS if (s, a) in ok])
                                     for k in ('J', 'J_A', 'J_B', 'hard_share_B', 'prec_B')} for a in ARMS},
                           pairs={f'{a}-{b}': ci(pair_vals(a, b, lambda m: m['prior'][pi][cond]['J'])[1]) for a, b in PAIRS})
        e['transfer_loss_known_minus_balanced'] = {a: ci([M(s, a)['prior'][pi]['known_prior_offset']['J'] - M(s, a)['prior'][pi]['balanced_offset']['J']
                                                        for s in ROOTS if (s, a) in ok]) for a in ARMS}
        e['beta_known_minus_balanced_vs_oracle_shift'] = {a: ci([M(s, a)['prior'][pi]['beta_known'] - M(s, a)['beta500'] - M(s, a)['prior'][pi]['beta_oracle_shift']
                                                               for s in ROOTS if (s, a) in ok]) for a in ARMS}
        ps[pi] = e
    res['prior_shift'] = ps
    json.dump(res, open(out, 'w'), indent=1, default=float)
    print(res['status'], len(complete), 'complete roots')
    for k, v in prim.items():
        print(k, v['test'], 'n=%d mean=%.3f [%.3f, %.3f] p=%.2g holm=%.2g pass=%s' % (v['n'], v['mean'], v.get('lo', np.nan), v.get('hi', np.nan), v['p'], v['p_holm'], v['pass']))


if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2:])


==> anc/supplementary_material/analysis/v9/R18/b32_blockcal_ref.py <==
"""B32 v4 variant (POSTHOC: B32 already read; arms full/none/am2/hperm, resnet32, G2 0.025 per A1, pairs full-none, am2-none, full-hperm, full-am2). Base: E3 / E3R32 terminal-block offset diagnostic (internal calibration plan §3). POST HOC TEST CROSSFIT.
Block L = last task in each checkpoint's own class order: labels are mapped to head space by args['class_order']
(y = order[fine]) and L = heads 90-99; verified by gate G3 (recomputed per-task class-IL accuracies must match the
checkpoint's own final results row when present). One offset per model on L (B2 criterion, 80-step bisection),
5-fold test crossfit with the B4 rule (salt "B4-crossfit-v1", per-class rotation). All four arms calibrated.
Gates: G1 strict state_dict load (no missing/unexpected keys); G2 recomputed class-IL J == frozen closeout J (|d|<=0.01pp);
G3 identity (seed, fg_mode, backbone) from checkpoint args. Failing cells are listed, not dropped silently.
Usage: e3_blockcal.py stage1 STUDY CKPT_DIR CELLS_JSON[,..] OUT ; e3_blockcal.py stage2 STUDY OUT"""
import glob, hashlib, json, os, pickle, sys
import numpy as np
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32)
STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('full', 'none', 'am2', 'hperm')


def load_test():
    with open(os.path.join(CIFAR, 'test'), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0
    x = (x - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def build(backbone):
    if backbone == 'resnet32':
        from backbone.ResNet32 import resnet32; return resnet32(100)
    from backbone.ResNetBlock import resnet18; return resnet18(100)


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def stage1(study, ckdir, cells, out):
    os.makedirs(out, exist_ok=True); x, fine = load_test(); man = []
    J = {}
    for cf in cells.split(','):
        for c in json.load(open(cf))['cells']:
            J[(c['seed'], c['arm'])] = c['J']
    seeds = sorted({s for s, _ in J})
    for s in seeds:
        for a in ARMS:
            fs = glob.glob(os.path.join(ckdir, f'final_B32v4_{a}_s{s}_a0_*_last.pt'))
            rec = dict(seed=s, arm=a, n_files=len(fs))
            if len(fs) != 1:
                rec['status'] = 'MISSING'; man.append(rec); continue
            d = torch.load(fs[0], map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            net = build(args.get('backbone', 'resnet18')); miss, unexp = net.load_state_dict(sd, strict=False)
            net.cuda().eval()
            with torch.no_grad():
                lg = torch.cat([net(x[i:i + 500].cuda()).float().cpu() for i in range(0, len(x), 500)]).numpy()
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            acc = 100 * float((lg.argmax(1) == y).mean())
            pt = [100 * float((lg.argmax(1) == y)[y // 10 == t].mean()) for t in range(10)]
            rows = [r for r in (d['results'] if isinstance(d['results'], list) else [d['results']])]
            rec.update(file=os.path.basename(fs[0]), sha16=hashlib.sha256(open(fs[0], 'rb').read()).hexdigest()[:16],
                       G1=(not miss and not unexp), missing=list(miss), unexpected=list(unexp),
                       J_recomputed=acc, J_closeout=J[(s, a)], G2=abs(acc - J[(s, a)]) <= 0.025,
                       G3=(args.get('seed') == s and args.get('backbone') == 'resnet32' and
                           {'full': args.get('ns_mode') == 'original' and args.get('ns_hperm') == 'original',
                            'none': args.get('ns_mode') == 'none', 'am2': args.get('ng_const') == -2.0,
                            'hperm': args.get('ns_hperm') == 'blockwise_nongold_permute'}[a]),
                       per_task_recomputed=pt, results_tail=str(rows)[-600:], finite=bool(np.isfinite(lg).all()))
            rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
            np.save(os.path.join(out, f'{a}_s{s}_logits.npy'), lg); np.save(os.path.join(out, f'{a}_s{s}_y.npy'), y)
            man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)


def stage2(study, out):
    man = json.load(open(os.path.join(out, 'MANIFEST.json')))
    okset = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
    seeds = sorted({m['seed'] for m in man}); inL = np.zeros(100, bool); inL[90:] = True; per = {}
    for s in seeds:
        for a in ARMS:
            if (s, a) not in okset:
                continue
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); bs.append(b)
                zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            per[(s, a)] = dict(base=base, cal=cal, betas=bs, gain=cal['J'] - base['J'], inv=kb.invariants(z, y, inL),
                               oracle=kb.test_oracle_const(z, y, inL), folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    full = [s for s in seeds if all((s, a) in per for a in ARMS)]
    res = dict(study=study, branch='POSTHOC_TEST_CROSSFIT', block='last task in own class order (heads 90-99)',
               n_complete_roots=len(full), roots=full, gate_fail=[m for m in man if m['status'] != 'OK'],
               models={f'{s}/{a}': v for (s, a), v in per.items()})
    if len(full) < len(seeds):
        res['status'] = 'INCOMPLETE'
    J = lambda s, a, p: per[(s, a)][p]['J']
    tab = {}
    for f, d in (('full', 'none'), ('am2', 'none'), ('full', 'hperm'), ('full', 'am2')):
        U = np.array([J(s, f, 'base') - J(s, d, 'base') for s in full]); Us = np.array([J(s, f, 'cal') - J(s, d, 'cal') for s in full])
        tab[f'{f}_minus_{d}'] = dict(U=kb.tci(U, .975)[:3], U_star=kb.tci(Us, .975)[:3], D=kb.tci(U - Us, .975)[:3],
                                     U_star_90=kb.tci(Us, .95)[:3], U_star_TOST_1pp=kb.tost(Us),
                                     oracle_diff=kb.tci(np.array([per[(s, f)]['inv']['group_oracle_J'] - per[(s, d)]['inv']['group_oracle_J'] for s in full]), .975)[:3])
    for a in ARMS:
        tab[f'gain_{a}'] = kb.tci(np.array([per[(s, a)]['gain'] for s in full]), .975)[:3]
        tab[f'{a}_soft_mass_B_base_cal'] = [float(np.mean([per[(s, a)]['base']['soft_mass_B'] for s in full])), float(np.mean([per[(s, a)]['cal']['soft_mass_B'] for s in full]))]
        tab[f'{a}_group_oracle_J'] = float(np.mean([per[(s, a)]['inv']['group_oracle_J'] for s in full]))
    res['main_table'] = tab
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    if sys.argv[1] == 'stage1':
        stage1(*sys.argv[2:6])
    else:
        stage2(sys.argv[2], sys.argv[3])


==> anc/supplementary_material/analysis/v9/R18/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R18/r18_blockcal.py <==
"""R18H/R18HB/R18X/R18XB variant of b32_blockcal.py (R18H_PREREG.md, R18H_EXTENSION_X.md, R18HB_PREREG.md): resnet18, arms per host via
env R18_ARMS, checkpoint glob final_R18*_{arm}_s{seed}_a0 (seed+arm unique across the four studies), G2 0.025 per A1; stage2 writes
per-model results (pairs are formed in r18cal_merge.py across hosts). Base: E3 / E3R32 terminal-block offset diagnostic (internal calibration plan §3). POST HOC TEST CROSSFIT.
Block L = last task in each checkpoint's own class order: labels are mapped to head space by args['class_order']
(y = order[fine]) and L = heads 90-99; verified by gate G3 (recomputed per-task class-IL accuracies must match the
checkpoint's own final results row when present). One offset per model on L (B2 criterion, 80-step bisection),
5-fold test crossfit with the B4 rule (salt "B4-crossfit-v1", per-class rotation). All four arms calibrated.
Gates: G1 strict state_dict load (no missing/unexpected keys); G2 recomputed class-IL J == frozen closeout J (|d|<=0.01pp);
G3 identity (seed, fg_mode, backbone) from checkpoint args. Failing cells are listed, not dropped silently.
Usage: e3_blockcal.py stage1 STUDY CKPT_DIR CELLS_JSON[,..] OUT ; e3_blockcal.py stage2 STUDY OUT"""
import glob, hashlib, json, os, pickle, sys
import numpy as np
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32)
STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = tuple(os.environ.get('R18_ARMS', 'full,none,am2,hperm').split(','))


def load_test():
    with open(os.path.join(CIFAR, 'test'), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0
    x = (x - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def build(backbone):
    if backbone == 'resnet32':
        from backbone.ResNet32 import resnet32; return resnet32(100)
    from backbone.ResNetBlock import resnet18; return resnet18(100)


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def stage1(study, ckdir, cells, out):
    os.makedirs(out, exist_ok=True); x, fine = load_test(); man = []
    J = {}
    for cf in cells.split(','):
        for c in json.load(open(cf))['cells']:
            J[(c['seed'], c['arm'])] = c['J']
    seeds = sorted({s for s, _ in J})
    for s in seeds:
        for a in ARMS:
            fs = glob.glob(os.path.join(ckdir, f'final_R18*_{a}_s{s}_a0_*_last.pt'))
            rec = dict(seed=s, arm=a, n_files=len(fs))
            if len(fs) != 1:
                rec['status'] = 'MISSING'; man.append(rec); continue
            d = torch.load(fs[0], map_location='cpu', weights_only=False)
            args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
            sd = {k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}
            net = build(args.get('backbone', 'resnet18')); miss, unexp = net.load_state_dict(sd, strict=False)
            net.cuda().eval()
            with torch.no_grad():
                lg = torch.cat([net(x[i:i + 500].cuda()).float().cpu() for i in range(0, len(x), 500)]).numpy()
            order = np.asarray(args['class_order'], dtype=np.int64); y = order[fine]
            acc = 100 * float((lg.argmax(1) == y).mean())
            pt = [100 * float((lg.argmax(1) == y)[y // 10 == t].mean()) for t in range(10)]
            rows = [r for r in (d['results'] if isinstance(d['results'], list) else [d['results']])]
            rec.update(file=os.path.basename(fs[0]), sha16=hashlib.sha256(open(fs[0], 'rb').read()).hexdigest()[:16],
                       G1=(not miss and not unexp), missing=list(miss), unexpected=list(unexp),
                       J_recomputed=acc, J_closeout=J[(s, a)], G2=abs(acc - J[(s, a)]) <= 0.025,
                       G3=(args.get('seed') == s and args.get('backbone', 'resnet18') == 'resnet18' and
                           {'full': args.get('ns_mode') == 'original' and args.get('ns_hperm') == 'original',
                            'none': args.get('ns_mode') == 'none', 'am2': args.get('ng_const') == -2.0,
                            'hperm': args.get('ns_hperm') == 'blockwise_nongold_permute'}[a]),
                       per_task_recomputed=pt, results_tail=str(rows)[-600:], finite=bool(np.isfinite(lg).all()))
            rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
            np.save(os.path.join(out, f'{a}_s{s}_logits.npy'), lg); np.save(os.path.join(out, f'{a}_s{s}_y.npy'), y)
            man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)


def stage2(study, out):
    man = json.load(open(os.path.join(out, 'MANIFEST.json')))
    okset = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
    seeds = sorted({m['seed'] for m in man}); inL = np.zeros(100, bool); inL[90:] = True; per = {}
    for s in seeds:
        for a in ARMS:
            if (s, a) not in okset:
                continue
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fd = folds(y); base, _ = kb.readout(z, y, inL)
            d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy(); bs = []
            for k in range(5):
                fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); bs.append(b)
                zc[fd == k] = z[fd == k] + b * inL[None, :]
            cal, _ = kb.readout(zc, y, inL)
            per[(s, a)] = dict(base=base, cal=cal, betas=bs, gain=cal['J'] - base['J'], inv=kb.invariants(z, y, inL),
                               oracle=kb.test_oracle_const(z, y, inL), folds_sha=hashlib.sha256(fd.tobytes()).hexdigest()[:16])
    full = [s for s in seeds if all((s, a) in per for a in ARMS)]
    res = dict(study=study, branch='POSTHOC_TEST_CROSSFIT', block='last task in own class order (heads 90-99)',
               n_complete_roots=len(full), roots=full, gate_fail=[m for m in man if m['status'] != 'OK'],
               models={f'{s}/{a}': v for (s, a), v in per.items()})
    res['status'] = 'PER_MODEL_ONLY'  # pairs are formed across hosts in r18cal_merge.py (fix 13:10Z: host arm subsets)
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float); return
    J = lambda s, a, p: per[(s, a)][p]['J']
    tab = {}
    for f, d in (('full', 'none'), ('am2', 'none'), ('full', 'hperm'), ('full', 'am2')):
        U = np.array([J(s, f, 'base') - J(s, d, 'base') for s in full]); Us = np.array([J(s, f, 'cal') - J(s, d, 'cal') for s in full])
        tab[f'{f}_minus_{d}'] = dict(U=kb.tci(U, .975)[:3], U_star=kb.tci(Us, .975)[:3], D=kb.tci(U - Us, .975)[:3],
                                     U_star_90=kb.tci(Us, .95)[:3], U_star_TOST_1pp=kb.tost(Us),
                                     oracle_diff=kb.tci(np.array([per[(s, f)]['inv']['group_oracle_J'] - per[(s, d)]['inv']['group_oracle_J'] for s in full]), .975)[:3])
    for a in ARMS:
        tab[f'gain_{a}'] = kb.tci(np.array([per[(s, a)]['gain'] for s in full]), .975)[:3]
        tab[f'{a}_soft_mass_B_base_cal'] = [float(np.mean([per[(s, a)]['base']['soft_mass_B'] for s in full])), float(np.mean([per[(s, a)]['cal']['soft_mass_B'] for s in full]))]
        tab[f'{a}_group_oracle_J'] = float(np.mean([per[(s, a)]['inv']['group_oracle_J'] for s in full]))
    res['main_table'] = tab
    json.dump(res, open(os.path.join(out, f'{study}_BLOCKCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    if sys.argv[1] == 'stage1':
        stage1(*sys.argv[2:6])
    else:
        stage2(sys.argv[2], sys.argv[3])


==> anc/supplementary_material/analysis/v9/R18/r18_cells.py <==
"""Closeout J per cell from the frozen cell logs (final 10-task Class-IL line). Usage: r18_cells.py STUDYDIR[,..] > cells.json"""
import glob, json, os, re, sys
cells, problems = [], []
for d in sys.argv[1].split(','):
    for f in sorted(glob.glob(os.path.join(d, 'final_*_a0.log'))):
        m = re.match(r'final_(R18[A-Z]*)_(\w+?)_s(\d+)_a0\.log', os.path.basename(f)); t = open(f).read()
        acc = re.findall(r'Accuracy for 10 task\(s\):\s+\[Class-IL\]:\s+([0-9.]+)', t)
        if not acc or 'Logging results' not in t[-3000:]:
            problems.append(os.path.basename(f)); continue
        cells.append(dict(study=m.group(1), arm=m.group(2), seed=int(m.group(3)), J=float(acc[-1])))
print(json.dumps(dict(cells=cells, problems=problems)))


==> anc/supplementary_material/analysis/v9/R18/r18cal_merge.py <==
"""Merge per-host r18_blockcal stage-2 outputs (per-model; each root's crossfit is independent) and run the frozen tests.
R18H_PREREG: H1 U*(full-hperm) > 0, H2 U(full-hperm) > 0, one-sided paired t, Holm over 2, n = 8 complete required.
R18H_EXTENSION_X: X1 raw, X2 calibrated full-am2 TOST +-1 pp, Holm over 2. R18HB_PREREG (+addendum XB): the same families
on cohort B (941-948), reported separately; pooled A+B descriptive only. Descriptives: full-none, am2-none, oracle, cond CE."""
import json, glob, sys
import numpy as np
from scipy import stats
M, gate = {}, []
for f in sorted(glob.glob('R18_BLOCKCAL_*.json')):
    r = json.load(open(f)); gate += [dict(host=f[13:-5], **{k: g.get(k) for k in ('seed', 'arm', 'status', 'J_recomputed', 'J_closeout')}) for g in r['gate_fail']]
    for k, v in r['models'].items():
        s, a = k.split('/'); assert (int(s), a) not in M; M[(int(s), a)] = v
COH = {'A_R18H_R18X': range(260925921, 260925929), 'B_R18HB_R18XB': range(260925941, 260925949)}
def ci(x, q=.975):
    x = np.asarray(x, float); m = x.mean(); h = stats.t.ppf(q, len(x) - 1) * x.std(ddof=1) / np.sqrt(len(x)); return [round(m, 3), round(m - h, 3), round(m + h, 3)]
def p_gt0(x):
    x = np.asarray(x, float); return float(1 - stats.t.cdf(x.mean() / (x.std(ddof=1) / np.sqrt(len(x))), len(x) - 1))
def tost(x):
    x = np.asarray(x, float); se = x.std(ddof=1) / np.sqrt(len(x)); n = len(x)
    return float(max(1 - stats.t.cdf((x.mean() + 1) / se, n - 1), stats.t.cdf((x.mean() - 1) / se, n - 1)))
def holm(p):
    o = sorted(p, key=p.get); out, run = {}, 0
    for i, k in enumerate(o):
        run = max(run, min(1.0, (len(p) - i) * p[k])); out[k] = run
    return out
def pair(roots, f, d):
    rs = [s for s in roots if (s, f) in M and (s, d) in M]
    U = [M[(s, f)]['base']['J'] - M[(s, d)]['base']['J'] for s in rs]; Us = [M[(s, f)]['cal']['J'] - M[(s, d)]['cal']['J'] for s in rs]
    O = [M[(s, f)]['inv']['group_oracle_J'] - M[(s, d)]['inv']['group_oracle_J'] for s in rs]
    C = [M[(s, f)]['inv']['cond_CE'] - M[(s, d)]['inv']['cond_CE'] for s in rs]
    return rs, np.array(U), np.array(Us), dict(n=len(rs), roots=rs, U=ci(U), U_star=ci(Us), U_star_90=ci(Us, .95), D=ci(np.array(U) - np.array(Us)),
                                               R=round(float((np.mean(U) - np.mean(Us)) / np.mean(U)), 3), TOST_raw=tost(U), TOST_cal=tost(Us),
                                               oracle=ci(O), condCE_diff=ci(C), per_root_U=[round(u, 2) for u in U], per_root_Ustar=[round(u, 2) for u in Us])
out = dict(gate_fail=gate, cohorts={})
for name, roots in list(COH.items()) + [('POOLED_descriptive', list(COH['A_R18H_R18X']) + list(COH['B_R18HB_R18XB']))]:
    roots = list(roots); c = dict(pairs={})
    for f, d in (('full', 'hperm'), ('full', 'am2'), ('full', 'none'), ('am2', 'none'), ('hperm', 'none')):
        c['pairs'][f'{f}-{d}'] = pair(roots, f, d)[3]
    rs, U, Us, _ = pair(roots, 'full', 'hperm'); ok = len(rs) == 8 and not any(g['seed'] in roots and g['arm'] in ('full', 'hperm') for g in gate)
    if name != 'POOLED_descriptive':
        p = {'H1_Ustar_gt0': p_gt0(Us), 'H2_U_gt0': p_gt0(U)}; h = holm(p)
        c['H_family'] = {k: dict(p=p[k], p_holm=h[k], pass_=bool(ok and h[k] < .05)) for k in p}; c['H_complete'] = ok
        rs, U, Us, _ = pair(roots, 'full', 'am2'); okx = len(rs) == 8
        p = {'X1_raw_TOST': tost(U), 'X2_cal_TOST': tost(Us)}; h = holm(p)
        c['X_family'] = {k: dict(p=p[k], p_holm=h[k], pass_=bool(okx and h[k] < .05)) for k in p}; c['X_complete'] = okx
    c['arm_means'] = {a: dict(J_raw=ci([M[(s, a)]['base']['J'] for s in roots if (s, a) in M]), J_cal=ci([M[(s, a)]['cal']['J'] for s in roots if (s, a) in M]),
                             soft_B_raw_cal=[round(float(np.mean([M[(s, a)][p]['soft_mass_B'] for s in roots if (s, a) in M])), 3) for p in ('base', 'cal')],
                             n=sum((s, a) in M for s in roots)) for a in ('full', 'hperm', 'am2', 'none')}
    out['cohorts'][name] = c
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/R18/run_r18cal.sh <==
#!/bin/bash
# usage: run_r18cal.sh ARMS STUDYDIRS(comma, relative to final_20260924)
W=/workspace/ces/final_20260924/r18cal; cd $W
D=$(echo $2 | sed "s#\([^,]*\)#/workspace/ces/final_20260924/\1#g")
/opt/conda/bin/python $W/r18_cells.py $D > $W/cells.json || exit 1
R18_ARMS=$1 /opt/conda/bin/python $W/r18_blockcal.py stage1 R18 /workspace/ces/mammoth/checkpoints $W/cells.json $W/out > $W/stage1.log 2>&1 || exit 2
R18_ARMS=$1 /opt/conda/bin/python $W/r18_blockcal.py stage2 R18 $W/out > $W/stage2.log 2>&1 || exit 3
echo DONE > $W/STATUS


==> anc/supplementary_material/analysis/v9/R1B/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R1B/r1b_analyze.py <==
"""NEXT-R1B endpoint analysis (R1B_PREREG.md): r1_analyze.py with the ResNet-32 builder, a backbone gate, and one added
secondary readout cal9_500 = nine task offsets (task 0 fixed) fitted on the 500 holdout-fit images by minimising CE (float64 LBFGS).
Original R1 description follows. Per host: for every {STEM}_{arm}_s{seed}_a0 checkpoint, strict-load,
compute fp32 logits on the 10,000 official test images and the 2,000 holdout images (test transform), gate G1/G2/G3,
then per-model metrics:
  raw test readout; cal500 = one last-task block constant fitted on the 500 holdout-fit images (CE first-order condition,
  kd_b2_bias.fit_beta) and scored on test; cal2000 (secondary); prior shift pi in {.1,.3,.5}: importance-weighted test J
  for raw, balanced cal500 offset (prior unknown), and offset refitted on the 500 with the same known-pi weights.
No test label is used for fitting. Usage: r1_analyze.py STEM(final_NEXTR1|smoke_NEXTR1) LOGDIR OUTDIR   (pairs/tests: r1_merge.py)"""
import glob, hashlib, json, os, pickle, re, sys
import numpy as np
import torch
from scipy.special import expit, logsumexp
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32); STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('full', 'hperm', 'am2', 'none')
G3 = {'full': lambda a: a.get('ns_mode') == 'original' and a.get('ns_hperm') == 'original',
      'hperm': lambda a: a.get('ns_hperm') == 'blockwise_nongold_permute', 'am2': lambda a: a.get('ng_const') == -2.0,
      'none': lambda a: a.get('ns_mode') == 'none'}
PIS = (0.1, 0.3, 0.5)


def load(split):
    d = pickle.load(open(os.path.join(CIFAR, split), 'rb'), encoding='latin1')
    x = (d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0 - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def fit_w(d, yB, w):
    """weighted CE first-order condition: sum w*sigmoid(d+b) = sum w*1[y in B]; bisection within a data bracket."""
    p = float((w * yB).sum() / w.sum()); lo, hi = kb.logit(p) - d.max(), kb.logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if (w * expit(d + mid)).sum() / w.sum() < p else (lo, mid)
    return (lo + hi) / 2


def wread(z, y, inB, w):
    pred = z.argmax(1); cor = pred == y; yB = inB[y]
    return dict(J=100 * float((w * cor).sum() / w.sum()), J_A=100 * float(cor[~yB].mean()), J_B=100 * float(cor[yB].mean()),
                hard_share_B=float((w * inB[pred]).sum() / w.sum()),
                prec_B=float(cor[inB[pred]].mean()) if inB[pred].any() else float('nan'))


def fit9(z, y):
    """nine task offsets (task 0 fixed) minimising mean CE on (z, y); float64 LBFGS."""
    z = torch.as_tensor(z, dtype=torch.float64); y = torch.as_tensor(y, dtype=torch.long)
    p = torch.zeros(9, dtype=torch.float64, requires_grad=True)
    opt = torch.optim.LBFGS([p], lr=1, max_iter=500, tolerance_grad=1e-10, tolerance_change=1e-12, line_search_fn='strong_wolfe')
    def closure():
        opt.zero_grad(); l = torch.nn.functional.cross_entropy(z + torch.cat([torch.zeros(1, dtype=z.dtype), p]).repeat_interleave(10), y); l.backward(); return l
    opt.step(closure); return p.detach().numpy()


def main(prefix, logdir, out):
    os.makedirs(out, exist_ok=True)
    from datasets.seq_cifar100_ho import holdout_indices
    xt, ft = load('test'); xtr, ftr = load('train'); ho, hofit = holdout_indices(ftr)
    xh, fh = xtr[ho], ftr[ho]; isfit = np.isin(ho, hofit); assert isfit.sum() == 500 and len(ho) == 2000
    J = {}
    for f in glob.glob(os.path.join(logdir, f'{prefix}_*_a0.log')):
        m = re.match(rf'{prefix}_(\w+?)_s(\d+)_a0\.log', os.path.basename(f)); t = open(f).read()
        acc = re.findall(r'Accuracy for 10 task\(s\):\s+\[Class-IL\]:\s+([0-9.]+)', t)
        if acc and 'Logging results' in t[-3000:]:
            J[(int(m.group(2)), m.group(1))] = float(acc[-1])
    man, per = [], {}
    inB = np.zeros(100, bool); inB[90:] = True
    for (s, a) in sorted(J):
        fs = glob.glob(os.path.join(MAM, 'checkpoints', f'{prefix}_{a}_s{s}_a0_*_last.pt'))
        rec = dict(seed=s, arm=a, n_files=len(fs))
        if len(fs) != 1:
            rec['status'] = 'MISSING'; man.append(rec); continue
        d = torch.load(fs[0], map_location='cpu', weights_only=False); args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
        from backbone.ResNet32 import resnet32
        net = resnet32(100); miss, unexp = net.load_state_dict({k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}, strict=False)
        net.cuda().eval()
        with torch.no_grad():
            lt = torch.cat([net(xt[i:i + 500].cuda()).float().cpu() for i in range(0, len(xt), 500)]).numpy().astype(np.float64)
            lh = torch.cat([net(xh[i:i + 500].cuda()).float().cpu() for i in range(0, len(xh), 500)]).numpy().astype(np.float64)
        order = np.asarray(args['class_order'], dtype=np.int64); yt, yh = order[ft], order[fh]
        acc = 100 * float((lt.argmax(1) == yt).mean())
        rec.update(file=os.path.basename(fs[0]), G1=(not miss and not unexp), J_recomputed=acc, J_closeout=J[(s, a)],
                   G2=abs(acc - J[(s, a)]) <= 0.025, G3=bool(args.get('seed') == s and args.get('dataset') == 'seq-cifar100-ho' and args.get('backbone') == 'resnet32' and G3[a](args)),
                   finite=bool(np.isfinite(lt).all() and np.isfinite(lh).all()))
        rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
        np.save(os.path.join(out, f'{a}_s{s}_test_logits.npy'), lt.astype(np.float32)); np.save(os.path.join(out, f'{a}_s{s}_ho_logits.npy'), lh.astype(np.float32))
        man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
        if rec['status'] != 'OK':
            continue
        dt = logsumexp(lt[:, inB], 1) - logsumexp(lt[:, ~inB], 1); dh = logsumexp(lh[:, inB], 1) - logsumexp(lh[:, ~inB], 1)
        b500 = kb.fit_beta(dh[isfit], inB[yh[isfit]].mean()); b2000 = kb.fit_beta(dh, inB[yh].mean())
        r = dict(beta500=b500, beta2000=b2000, base=kb.readout(lt, yt, inB)[0], inv=kb.invariants(lt, yt, inB),
                 cal500=kb.readout(lt + b500 * inB[None, :], yt, inB)[0], cal2000=kb.readout(lt + b2000 * inB[None, :], yt, inB)[0],
                 oracle_const=kb.test_oracle_const(lt, yt, inB), prior={})
        o9 = fit9(lh[isfit], yh[isfit]); r['offsets9_500'] = o9.tolist()
        r['cal9_500'] = kb.readout(lt + np.repeat(np.concatenate([[0.0], o9]), 10)[None, :], yt, inB)[0]
        tm = (np.arange(100)[None, :] // 10) == (yt // 10)[:, None]
        r['task_oracle_J'] = 100 * float((np.where(tm, lt, -np.inf).argmax(1) == yt).mean())
        for pi in PIS:
            wt = np.where(inB[yt], pi / 0.1, (1 - pi) / 0.9); wh = np.where(inB[yh[isfit]], pi / 0.1, (1 - pi) / 0.9)
            bk = fit_w(dh[isfit], inB[yh[isfit]], wh)
            r['prior'][str(pi)] = dict(raw=wread(lt, yt, inB, wt), balanced_offset=wread(lt + b500 * inB[None, :], yt, inB, wt),
                                        known_prior_offset=wread(lt + bk * inB[None, :], yt, inB, wt), beta_known=bk,
                                        beta_oracle_shift=float(np.log(pi / (1 - pi)) - np.log(0.1 / 0.9)))
        per[f'{s}/{a}'] = r
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)
    json.dump(dict(prefix=prefix, models=per, gate_fail=[m for m in man if m['status'] != 'OK']), open(os.path.join(out, 'R1_MODELS.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    main(*sys.argv[1:4])


==> anc/supplementary_material/analysis/v9/R1B/r1b_merge.py <==
"""NEXT-R1B merge and tests (R1B_PREREG.md): r1_merge.py with R1B roots and the cal9_500 / task-oracle secondaries.
Original: Frozen before any production cell finishes.
usage: r1_merge.py OUT.json MODELS_DIR [MODELS_DIR ...]   (each dir holds r1_analyze.py's R1_MODELS.json + MANIFEST.json)
Root-paired, per-root unrounded values; t statistics computed directly (scipy.stats.t). Holm over P1-P3.
Arms: full, hperm, am2 (= Fixed(-2)), none (= DeleteN)."""
import json, os, sys
import numpy as np
from scipy import stats

ROOTS = list(range(260926011, 260926019)); ARMS = ('full', 'hperm', 'am2', 'none')
PAIRS = [('full', 'hperm'), ('full', 'none'), ('am2', 'none'), ('hperm', 'none'), ('full', 'am2')]


def ci(v):
    v = np.asarray(v, float); n = len(v); m = float(v.mean())
    if n < 2:
        return dict(n=n, mean=m)
    se = float(v.std(ddof=1) / np.sqrt(n)); h = float(stats.t.ppf(0.975, n - 1)) * se
    return dict(n=n, mean=m, sd=float(v.std(ddof=1)), lo=m - h, hi=m + h, t=m / se if se > 0 else float('inf'))


def p_greater(v, mu=0.0):
    v = np.asarray(v, float); n = len(v); se = v.std(ddof=1) / np.sqrt(n)
    return float(stats.t.sf((v.mean() - mu) / se, n - 1))


def tost(v, eq=1.0):
    v = np.asarray(v, float); n = len(v); se = v.std(ddof=1) / np.sqrt(n)
    p_lo = float(stats.t.sf((v.mean() + eq) / se, n - 1)); p_hi = float(stats.t.cdf((v.mean() - eq) / se, n - 1))
    m = float(v.mean()); h = float(stats.t.ppf(0.95, n - 1)) * se
    return dict(p=max(p_lo, p_hi), p_lower=p_lo, p_upper=p_hi, ci90=[m - h, m + h])


def holm(ps):
    order = sorted(ps, key=ps.get); adj, run = {}, 0.0
    for i, k in enumerate(order):
        run = max(run, min(1.0, (len(ps) - i) * ps[k])); adj[k] = run
    return adj


def main(out, dirs):
    models, man = {}, []
    for d in dirs:
        models.update(json.load(open(os.path.join(d, 'R1_MODELS.json')))['models'])
        man += json.load(open(os.path.join(d, 'MANIFEST.json')))
    ok = {(int(k.split('/')[0]), k.split('/')[1]) for k in models}
    missing = [dict(seed=s, arm=a, status=next((m['status'] for m in man if m['seed'] == s and m['arm'] == a), 'NO_CLOSEOUT'))
               for s in ROOTS for a in ARMS if (s, a) not in ok]
    complete = [s for s in ROOTS if all((s, a) in ok for a in ARMS)]
    M = lambda s, a: models[f'{s}/{a}']

    def pair_vals(a, b, f):
        rs = [s for s in ROOTS if (s, a) in ok and (s, b) in ok]
        return rs, np.array([f(M(s, a)) - f(M(s, b)) for s in rs])

    res = dict(protocol='R1_PREREG.md', roots_expected=ROOTS, complete_roots=complete, missing_or_failed=missing,
               status='CONFIRMATORY' if len(complete) == 8 else 'DESCRIPTIVE_INCOMPLETE',
               note_beta_bracket='fit_beta brackets [logit(p)-max d, logit(p)-min d] always contain the root: no boundary hits possible',
               per_root={f'{s}/{a}': dict(raw=M(s, a)['base']['J'], cal500=M(s, a)['cal500']['J'], cal2000=M(s, a)['cal2000']['J'],
                                           beta500=M(s, a)['beta500'], beta2000=M(s, a)['beta2000'])
                         for s in ROOTS for a in ARMS if (s, a) in ok})
    # primary
    r1, v1 = pair_vals('full', 'hperm', lambda m: m['cal500']['J'])
    r2, u = pair_vals('full', 'none', lambda m: m['base']['J']); _, us = pair_vals('full', 'none', lambda m: m['cal500']['J']); v2 = u - us
    r3, v3 = pair_vals('full', 'am2', lambda m: m['cal500']['J'])
    prim = dict(P1=dict(test='cal500 Full-Hperm > 0', roots=r1, **ci(v1), p=p_greater(v1)),
                P2=dict(test='D = U_raw - U_cal500 (Full-DeleteN) > 0', roots=r2, **ci(v2), p=p_greater(v2),
                        U_raw=ci(u), U_cal=ci(us)),
                P3=dict(test='cal500 Full-Fixed within +-1 (TOST)', roots=r3, **ci(v3), **tost(v3)))
    adj = holm({k: v['p'] for k, v in prim.items()})
    for k in prim:
        prim[k]['p_holm'] = adj[k]; prim[k]['pass'] = adj[k] < 0.05
    res['primary'] = prim
    res['deleteN_residual_cal500'] = ci(us)
    # secondary (descriptive)
    sec = {}
    for a, b in PAIRS:
        e = {}
        for key, f in [('raw', lambda m: m['base']['J']), ('cal500', lambda m: m['cal500']['J']), ('cal2000', lambda m: m['cal2000']['J']),
                       ('oracle_const', lambda m: m['oracle_const']['J']), ('group_oracle', lambda m: m['inv']['group_oracle_J']),
                       ('cond_CE', lambda m: m['inv']['cond_CE']), ('cal9_500', lambda m: m['cal9_500']['J']), ('task_oracle', lambda m: m['task_oracle_J']), ('NLL_cal9', lambda m: m['cal9_500']['CE']), ('NLL_raw', lambda m: m['base']['CE']), ('NLL_cal500', lambda m: m['cal500']['CE'])]:
            e[key] = ci(pair_vals(a, b, f)[1])
        e['cal2000_minus_cal500_of_diff'] = ci(pair_vals(a, b, lambda m: m['cal2000']['J'] - m['cal500']['J'])[1])
        sec[f'{a}-{b}'] = e
    res['secondary_pairs'] = sec
    res['arms'] = {a: {k: ci([f(M(s, a)) for s in ROOTS if (s, a) in ok]) for k, f in [
        ('raw', lambda m: m['base']['J']), ('cal500', lambda m: m['cal500']['J']), ('cal2000', lambda m: m['cal2000']['J']),
        ('beta500', lambda m: m['beta500']), ('beta500_minus_beta2000', lambda m: m['beta500'] - m['beta2000']),
        ('soft_mass_B_raw', lambda m: m['base']['soft_mass_B']), ('soft_mass_B_cal500', lambda m: m['cal500']['soft_mass_B']),
        ('group_oracle', lambda m: m['inv']['group_oracle_J']), ('cond_CE', lambda m: m['inv']['cond_CE'])]} for a in ARMS}
    # prior shift (secondary; pi = 0.1 is the balanced case)
    ps = {}
    for pi in ('0.1', '0.3', '0.5'):
        e = {}
        for cond in ('raw', 'balanced_offset', 'known_prior_offset'):
            e[cond] = dict(arms={a: {k: ci([M(s, a)['prior'][pi][cond][k] for s in ROOTS if (s, a) in ok])
                                     for k in ('J', 'J_A', 'J_B', 'hard_share_B', 'prec_B')} for a in ARMS},
                           pairs={f'{a}-{b}': ci(pair_vals(a, b, lambda m: m['prior'][pi][cond]['J'])[1]) for a, b in PAIRS})
        e['transfer_loss_known_minus_balanced'] = {a: ci([M(s, a)['prior'][pi]['known_prior_offset']['J'] - M(s, a)['prior'][pi]['balanced_offset']['J']
                                                        for s in ROOTS if (s, a) in ok]) for a in ARMS}
        e['beta_known_minus_balanced_vs_oracle_shift'] = {a: ci([M(s, a)['prior'][pi]['beta_known'] - M(s, a)['beta500'] - M(s, a)['prior'][pi]['beta_oracle_shift']
                                                               for s in ROOTS if (s, a) in ok]) for a in ARMS}
        ps[pi] = e
    res['prior_shift'] = ps
    json.dump(res, open(out, 'w'), indent=1, default=float)
    print(res['status'], len(complete), 'complete roots')
    for k, v in prim.items():
        print(k, v['test'], 'n=%d mean=%.3f [%.3f, %.3f] p=%.2g holm=%.2g pass=%s' % (v['n'], v['mean'], v.get('lo', np.nan), v.get('hi', np.nan), v['p'], v['p_holm'], v['pass']))


if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2:])


==> anc/supplementary_material/analysis/v9/R1C/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R1C/r1c_analyze.py <==
"""NEXT-R1C (R1C_PREREG.md): r1b_analyze.py with the reduced-resnet18 builder and backbone gate; nothing else changed.
NEXT-R1B endpoint analysis (R1B_PREREG.md): r1_analyze.py with the ResNet-32 builder, a backbone gate, and one added
secondary readout cal9_500 = nine task offsets (task 0 fixed) fitted on the 500 holdout-fit images by minimising CE (float64 LBFGS).
Original R1 description follows. Per host: for every {STEM}_{arm}_s{seed}_a0 checkpoint, strict-load,
compute fp32 logits on the 10,000 official test images and the 2,000 holdout images (test transform), gate G1/G2/G3,
then per-model metrics:
  raw test readout; cal500 = one last-task block constant fitted on the 500 holdout-fit images (CE first-order condition,
  kd_b2_bias.fit_beta) and scored on test; cal2000 (secondary); prior shift pi in {.1,.3,.5}: importance-weighted test J
  for raw, balanced cal500 offset (prior unknown), and offset refitted on the 500 with the same known-pi weights.
No test label is used for fitting. Usage: r1_analyze.py STEM(final_NEXTR1|smoke_NEXTR1) LOGDIR OUTDIR   (pairs/tests: r1_merge.py)"""
import glob, hashlib, json, os, pickle, re, sys
import numpy as np
import torch
from scipy.special import expit, logsumexp
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb
MAM = '/workspace/ces/mammoth'; sys.path.insert(0, MAM)
CIFAR = os.path.join(MAM, 'data/CIFAR100/cifar-100-python')
MEAN = np.array([0.5071, 0.4867, 0.4408], dtype=np.float32); STD = np.array([0.2675, 0.2565, 0.2761], dtype=np.float32)
ARMS = ('full', 'hperm', 'am2', 'none')
G3 = {'full': lambda a: a.get('ns_mode') == 'original' and a.get('ns_hperm') == 'original',
      'hperm': lambda a: a.get('ns_hperm') == 'blockwise_nongold_permute', 'am2': lambda a: a.get('ng_const') == -2.0,
      'none': lambda a: a.get('ns_mode') == 'none'}
PIS = (0.1, 0.3, 0.5)


def load(split):
    d = pickle.load(open(os.path.join(CIFAR, split), 'rb'), encoding='latin1')
    x = (d['data'].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0 - MEAN[None, :, None, None]) / STD[None, :, None, None]
    return torch.from_numpy(x), np.asarray(d['fine_labels'], dtype=np.int64)


def fit_w(d, yB, w):
    """weighted CE first-order condition: sum w*sigmoid(d+b) = sum w*1[y in B]; bisection within a data bracket."""
    p = float((w * yB).sum() / w.sum()); lo, hi = kb.logit(p) - d.max(), kb.logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if (w * expit(d + mid)).sum() / w.sum() < p else (lo, mid)
    return (lo + hi) / 2


def wread(z, y, inB, w):
    pred = z.argmax(1); cor = pred == y; yB = inB[y]
    return dict(J=100 * float((w * cor).sum() / w.sum()), J_A=100 * float(cor[~yB].mean()), J_B=100 * float(cor[yB].mean()),
                hard_share_B=float((w * inB[pred]).sum() / w.sum()),
                prec_B=float(cor[inB[pred]].mean()) if inB[pred].any() else float('nan'))


def fit9(z, y):
    """nine task offsets (task 0 fixed) minimising mean CE on (z, y); float64 LBFGS."""
    z = torch.as_tensor(z, dtype=torch.float64); y = torch.as_tensor(y, dtype=torch.long)
    p = torch.zeros(9, dtype=torch.float64, requires_grad=True)
    opt = torch.optim.LBFGS([p], lr=1, max_iter=500, tolerance_grad=1e-10, tolerance_change=1e-12, line_search_fn='strong_wolfe')
    def closure():
        opt.zero_grad(); l = torch.nn.functional.cross_entropy(z + torch.cat([torch.zeros(1, dtype=z.dtype), p]).repeat_interleave(10), y); l.backward(); return l
    opt.step(closure); return p.detach().numpy()


def main(prefix, logdir, out):
    os.makedirs(out, exist_ok=True)
    from datasets.seq_cifar100_ho import holdout_indices
    xt, ft = load('test'); xtr, ftr = load('train'); ho, hofit = holdout_indices(ftr)
    xh, fh = xtr[ho], ftr[ho]; isfit = np.isin(ho, hofit); assert isfit.sum() == 500 and len(ho) == 2000
    J = {}
    for f in glob.glob(os.path.join(logdir, f'{prefix}_*_a0.log')):
        m = re.match(rf'{prefix}_(\w+?)_s(\d+)_a0\.log', os.path.basename(f)); t = open(f).read()
        acc = re.findall(r'Accuracy for 10 task\(s\):\s+\[Class-IL\]:\s+([0-9.]+)', t)
        if acc and 'Logging results' in t[-3000:]:
            J[(int(m.group(2)), m.group(1))] = float(acc[-1])
    man, per = [], {}
    inB = np.zeros(100, bool); inB[90:] = True
    for (s, a) in sorted(J):
        fs = glob.glob(os.path.join(MAM, 'checkpoints', f'{prefix}_{a}_s{s}_a0_*_last.pt'))
        rec = dict(seed=s, arm=a, n_files=len(fs))
        if len(fs) != 1:
            rec['status'] = 'MISSING'; man.append(rec); continue
        d = torch.load(fs[0], map_location='cpu', weights_only=False); args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
        from backbone.ResNetBlock import reduced_resnet18 as resnet32
        net = resnet32(100); miss, unexp = net.load_state_dict({k[4:]: v for k, v in d['model'].items() if k.startswith('net.')}, strict=False)
        net.cuda().eval()
        with torch.no_grad():
            lt = torch.cat([net(xt[i:i + 500].cuda()).float().cpu() for i in range(0, len(xt), 500)]).numpy().astype(np.float64)
            lh = torch.cat([net(xh[i:i + 500].cuda()).float().cpu() for i in range(0, len(xh), 500)]).numpy().astype(np.float64)
        order = np.asarray(args['class_order'], dtype=np.int64); yt, yh = order[ft], order[fh]
        acc = 100 * float((lt.argmax(1) == yt).mean())
        rec.update(file=os.path.basename(fs[0]), G1=(not miss and not unexp), J_recomputed=acc, J_closeout=J[(s, a)],
                   G2=abs(acc - J[(s, a)]) <= 0.025, G3=bool(args.get('seed') == s and args.get('dataset') == 'seq-cifar100-ho' and args.get('backbone') == 'reduced-resnet18' and G3[a](args)),
                   finite=bool(np.isfinite(lt).all() and np.isfinite(lh).all()))
        rec['status'] = 'OK' if (rec['G1'] and rec['G2'] and rec['G3'] and rec['finite']) else 'GATE_FAIL'
        np.save(os.path.join(out, f'{a}_s{s}_test_logits.npy'), lt.astype(np.float32)); np.save(os.path.join(out, f'{a}_s{s}_ho_logits.npy'), lh.astype(np.float32))
        man.append(rec); print(s, a, rec['status'], round(acc, 3), J[(s, a)], flush=True)
        if rec['status'] != 'OK':
            continue
        dt = logsumexp(lt[:, inB], 1) - logsumexp(lt[:, ~inB], 1); dh = logsumexp(lh[:, inB], 1) - logsumexp(lh[:, ~inB], 1)
        b500 = kb.fit_beta(dh[isfit], inB[yh[isfit]].mean()); b2000 = kb.fit_beta(dh, inB[yh].mean())
        r = dict(beta500=b500, beta2000=b2000, base=kb.readout(lt, yt, inB)[0], inv=kb.invariants(lt, yt, inB),
                 cal500=kb.readout(lt + b500 * inB[None, :], yt, inB)[0], cal2000=kb.readout(lt + b2000 * inB[None, :], yt, inB)[0],
                 oracle_const=kb.test_oracle_const(lt, yt, inB), prior={})
        o9 = fit9(lh[isfit], yh[isfit]); r['offsets9_500'] = o9.tolist()
        r['cal9_500'] = kb.readout(lt + np.repeat(np.concatenate([[0.0], o9]), 10)[None, :], yt, inB)[0]
        tm = (np.arange(100)[None, :] // 10) == (yt // 10)[:, None]
        r['task_oracle_J'] = 100 * float((np.where(tm, lt, -np.inf).argmax(1) == yt).mean())
        for pi in PIS:
            wt = np.where(inB[yt], pi / 0.1, (1 - pi) / 0.9); wh = np.where(inB[yh[isfit]], pi / 0.1, (1 - pi) / 0.9)
            bk = fit_w(dh[isfit], inB[yh[isfit]], wh)
            r['prior'][str(pi)] = dict(raw=wread(lt, yt, inB, wt), balanced_offset=wread(lt + b500 * inB[None, :], yt, inB, wt),
                                        known_prior_offset=wread(lt + bk * inB[None, :], yt, inB, wt), beta_known=bk,
                                        beta_oracle_shift=float(np.log(pi / (1 - pi)) - np.log(0.1 / 0.9)))
        per[f'{s}/{a}'] = r
    json.dump(man, open(os.path.join(out, 'MANIFEST.json'), 'w'), indent=1)
    json.dump(dict(prefix=prefix, models=per, gate_fail=[m for m in man if m['status'] != 'OK']), open(os.path.join(out, 'R1_MODELS.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    main(*sys.argv[1:4])


==> anc/supplementary_material/analysis/v9/R1C/r1c_merge.py <==
"""NEXT-R1C (R1C_PREREG.md): r1b_merge.py with the R1C roots; nothing else changed.
NEXT-R1B merge and tests (R1B_PREREG.md): r1_merge.py with R1B roots and the cal9_500 / task-oracle secondaries.
Original: Frozen before any production cell finishes.
usage: r1_merge.py OUT.json MODELS_DIR [MODELS_DIR ...]   (each dir holds r1_analyze.py's R1_MODELS.json + MANIFEST.json)
Root-paired, per-root unrounded values; t statistics computed directly (scipy.stats.t). Holm over P1-P3.
Arms: full, hperm, am2 (= Fixed(-2)), none (= DeleteN)."""
import json, os, sys
import numpy as np
from scipy import stats

ROOTS = list(range(260926021, 260926029)); ARMS = ('full', 'hperm', 'am2', 'none')
PAIRS = [('full', 'hperm'), ('full', 'none'), ('am2', 'none'), ('hperm', 'none'), ('full', 'am2')]


def ci(v):
    v = np.asarray(v, float); n = len(v); m = float(v.mean())
    if n < 2:
        return dict(n=n, mean=m)
    se = float(v.std(ddof=1) / np.sqrt(n)); h = float(stats.t.ppf(0.975, n - 1)) * se
    return dict(n=n, mean=m, sd=float(v.std(ddof=1)), lo=m - h, hi=m + h, t=m / se if se > 0 else float('inf'))


def p_greater(v, mu=0.0):
    v = np.asarray(v, float); n = len(v); se = v.std(ddof=1) / np.sqrt(n)
    return float(stats.t.sf((v.mean() - mu) / se, n - 1))


def tost(v, eq=1.0):
    v = np.asarray(v, float); n = len(v); se = v.std(ddof=1) / np.sqrt(n)
    p_lo = float(stats.t.sf((v.mean() + eq) / se, n - 1)); p_hi = float(stats.t.cdf((v.mean() - eq) / se, n - 1))
    m = float(v.mean()); h = float(stats.t.ppf(0.95, n - 1)) * se
    return dict(p=max(p_lo, p_hi), p_lower=p_lo, p_upper=p_hi, ci90=[m - h, m + h])


def holm(ps):
    order = sorted(ps, key=ps.get); adj, run = {}, 0.0
    for i, k in enumerate(order):
        run = max(run, min(1.0, (len(ps) - i) * ps[k])); adj[k] = run
    return adj


def main(out, dirs):
    models, man = {}, []
    for d in dirs:
        models.update(json.load(open(os.path.join(d, 'R1_MODELS.json')))['models'])
        man += json.load(open(os.path.join(d, 'MANIFEST.json')))
    ok = {(int(k.split('/')[0]), k.split('/')[1]) for k in models}
    missing = [dict(seed=s, arm=a, status=next((m['status'] for m in man if m['seed'] == s and m['arm'] == a), 'NO_CLOSEOUT'))
               for s in ROOTS for a in ARMS if (s, a) not in ok]
    complete = [s for s in ROOTS if all((s, a) in ok for a in ARMS)]
    M = lambda s, a: models[f'{s}/{a}']

    def pair_vals(a, b, f):
        rs = [s for s in ROOTS if (s, a) in ok and (s, b) in ok]
        return rs, np.array([f(M(s, a)) - f(M(s, b)) for s in rs])

    res = dict(protocol='R1_PREREG.md', roots_expected=ROOTS, complete_roots=complete, missing_or_failed=missing,
               status='CONFIRMATORY' if len(complete) == 8 else 'DESCRIPTIVE_INCOMPLETE',
               note_beta_bracket='fit_beta brackets [logit(p)-max d, logit(p)-min d] always contain the root: no boundary hits possible',
               per_root={f'{s}/{a}': dict(raw=M(s, a)['base']['J'], cal500=M(s, a)['cal500']['J'], cal2000=M(s, a)['cal2000']['J'],
                                           beta500=M(s, a)['beta500'], beta2000=M(s, a)['beta2000'])
                         for s in ROOTS for a in ARMS if (s, a) in ok})
    # primary
    r1, v1 = pair_vals('full', 'hperm', lambda m: m['cal500']['J'])
    r2, u = pair_vals('full', 'none', lambda m: m['base']['J']); _, us = pair_vals('full', 'none', lambda m: m['cal500']['J']); v2 = u - us
    r3, v3 = pair_vals('full', 'am2', lambda m: m['cal500']['J'])
    prim = dict(P1=dict(test='cal500 Full-Hperm > 0', roots=r1, **ci(v1), p=p_greater(v1)),
                P2=dict(test='D = U_raw - U_cal500 (Full-DeleteN) > 0', roots=r2, **ci(v2), p=p_greater(v2),
                        U_raw=ci(u), U_cal=ci(us)),
                P3=dict(test='cal500 Full-Fixed within +-1 (TOST)', roots=r3, **ci(v3), **tost(v3)))
    adj = holm({k: v['p'] for k, v in prim.items()})
    for k in prim:
        prim[k]['p_holm'] = adj[k]; prim[k]['pass'] = adj[k] < 0.05
    res['primary'] = prim
    res['deleteN_residual_cal500'] = ci(us)
    # secondary (descriptive)
    sec = {}
    for a, b in PAIRS:
        e = {}
        for key, f in [('raw', lambda m: m['base']['J']), ('cal500', lambda m: m['cal500']['J']), ('cal2000', lambda m: m['cal2000']['J']),
                       ('oracle_const', lambda m: m['oracle_const']['J']), ('group_oracle', lambda m: m['inv']['group_oracle_J']),
                       ('cond_CE', lambda m: m['inv']['cond_CE']), ('cal9_500', lambda m: m['cal9_500']['J']), ('task_oracle', lambda m: m['task_oracle_J']), ('NLL_cal9', lambda m: m['cal9_500']['CE']), ('NLL_raw', lambda m: m['base']['CE']), ('NLL_cal500', lambda m: m['cal500']['CE'])]:
            e[key] = ci(pair_vals(a, b, f)[1])
        e['cal2000_minus_cal500_of_diff'] = ci(pair_vals(a, b, lambda m: m['cal2000']['J'] - m['cal500']['J'])[1])
        sec[f'{a}-{b}'] = e
    res['secondary_pairs'] = sec
    res['arms'] = {a: {k: ci([f(M(s, a)) for s in ROOTS if (s, a) in ok]) for k, f in [
        ('raw', lambda m: m['base']['J']), ('cal500', lambda m: m['cal500']['J']), ('cal2000', lambda m: m['cal2000']['J']),
        ('beta500', lambda m: m['beta500']), ('beta500_minus_beta2000', lambda m: m['beta500'] - m['beta2000']),
        ('soft_mass_B_raw', lambda m: m['base']['soft_mass_B']), ('soft_mass_B_cal500', lambda m: m['cal500']['soft_mass_B']),
        ('group_oracle', lambda m: m['inv']['group_oracle_J']), ('cond_CE', lambda m: m['inv']['cond_CE'])]} for a in ARMS}
    # prior shift (secondary; pi = 0.1 is the balanced case)
    ps = {}
    for pi in ('0.1', '0.3', '0.5'):
        e = {}
        for cond in ('raw', 'balanced_offset', 'known_prior_offset'):
            e[cond] = dict(arms={a: {k: ci([M(s, a)['prior'][pi][cond][k] for s in ROOTS if (s, a) in ok])
                                     for k in ('J', 'J_A', 'J_B', 'hard_share_B', 'prec_B')} for a in ARMS},
                           pairs={f'{a}-{b}': ci(pair_vals(a, b, lambda m: m['prior'][pi][cond]['J'])[1]) for a, b in PAIRS})
        e['transfer_loss_known_minus_balanced'] = {a: ci([M(s, a)['prior'][pi]['known_prior_offset']['J'] - M(s, a)['prior'][pi]['balanced_offset']['J']
                                                        for s in ROOTS if (s, a) in ok]) for a in ARMS}
        e['beta_known_minus_balanced_vs_oracle_shift'] = {a: ci([M(s, a)['prior'][pi]['beta_known'] - M(s, a)['beta500'] - M(s, a)['prior'][pi]['beta_oracle_shift']
                                                               for s in ROOTS if (s, a) in ok]) for a in ARMS}
        ps[pi] = e
    res['prior_shift'] = ps
    json.dump(res, open(out, 'w'), indent=1, default=float)
    print(res['status'], len(complete), 'complete roots')
    for k, v in prim.items():
        print(k, v['test'], 'n=%d mean=%.3f [%.3f, %.3f] p=%.2g holm=%.2g pass=%s' % (v['n'], v['mean'], v.get('lo', np.nan), v.get('hi', np.nan), v['p'], v['p_holm'], v['pass']))


if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2:])


==> anc/supplementary_material/analysis/v9/R2/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R2/kd_r2.py <==
"""NEXT-R2: what information does the within-block KL carry? (internal execution plan §6). Same student recipe, subset,
init, generator and teachers as T3/T3C (kd_t3.py); only the within-block target is edited. With P_T(g) the teacher block
mass and q'(.|g) an edited teacher conditional, the distillation loss per record is
    sum_g w_g P_T(g) KL(q'(.|g) || q_S(.|g))        (temperature 1, lambda = 1)
Arms (E0/E1 except ce):
  W      q' = q_T, w = (1,1)                       [== kd_t3 'within', verified in test_kd_r2.py]
  WA/WB  q' = q_T, w = (1,0) / (0,1)                (A-only / B-only conditional term)
  Wperm  per group, gold coordinate kept, non-gold conditional probabilities moved by a fixed derangement (cyclic
         shift by one over the group's non-gold classes in ascending class index); gold-free group: cyclic shift over
         all its classes. Preserves mass, per-group entropy and the gold probability.
  Wflat  gold conditional probability kept, the remaining mass spread uniformly over non-gold classes; gold-free
         group uniform. Preserves mass and gold probability, NOT entropy.
  Wtmpl  gold probability kept; non-gold relative proportions replaced by the leave-one-record-out mean teacher
         conditional of training records with the same gold label (renormalised to the remaining mass); gold-free
         group: leave-one-out class-conditional mean of that group's teacher conditional. Uses only the student's
         training subset and its labels.
  ce     label-only (shared across stages).
Usage: kd_r2.py teacher --tseed S | kd_r2.py student --tseed S --E {0,1} --arm {W,WA,WB,Wperm,Wflat,Wtmpl} | --arm ce"""
import argparse, json, os, sys, time
import numpy as np
import torch
import torch.nn.functional as F
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_maturity as km
import kd_t3

ARMS = ('ce', 'W', 'WA', 'WB', 'Wperm', 'Wflat', 'Wtmpl')


def block_parts(zt, inB):
    """teacher block mass P [N,2] (A,B) and within-block conditional q [N,C] (each block sums to 1)."""
    logP, logq = kd_t3.channels(zt, inB)
    return logP.exp(), logq.exp()


def edit_targets(zt, y, inB, arm):
    """returns (wk [N,C] = w_g(k) * P_T(g(k)), q' [N,C]) for the given arm; float64 on CPU for exactness."""
    zt = zt.double().cpu(); y = y.cpu(); inB = inB.cpu(); N, C = zt.shape
    P, q = block_parts(zt, inB); Pk = torch.where(inB[None, :], P[:, 1:2], P[:, 0:1])
    wA, wB = {'WA': (1., 0.), 'WB': (0., 1.)}.get(arm, (1., 1.))
    wk = Pk * torch.where(inB[None, :], torch.tensor(wB, dtype=zt.dtype), torch.tensor(wA, dtype=zt.dtype))
    if arm in ('W', 'WA', 'WB'):
        return wk, q
    qn = q.clone(); groups = [torch.where(~inB)[0], torch.where(inB)[0]]
    if arm == 'Wtmpl':
        onehot = F.one_hot(y, C).double(); cnt = onehot.sum(0)
        assert (cnt >= 2).all(), 'template needs >= 2 records per class'
    for g in groups:
        for i in range(N):
            gi = int(y[i]); has = bool((g == gi).any())
            ng = g[g != gi] if has else g
            if arm == 'Wperm':
                qn[i, ng] = q[i, torch.roll(ng, -1)]
            elif arm == 'Wflat':
                rest = 1.0 - (q[i, gi] if has else 0.0)
                qn[i, ng] = rest / len(ng)
        if arm == 'Wtmpl':
            S = onehot.t() @ q[:, g]                                    # [C, |g|] per-gold-class sums of the teacher conditional
            T = (S[y] - q[:, g]) / (cnt[y] - 1)[:, None]                # leave-one-record-out mean for each record's gold class
            for i in range(N):
                gi = int(y[i]); has = bool((g == gi).any())
                cols = (g != gi) if has else torch.ones(len(g), dtype=torch.bool)
                t = T[i, cols]; t = t / t.sum()
                rest = 1.0 - (q[i, gi] if has else 0.0)
                qn[i, g[cols]] = rest * t
    return wk, qn


def kd_loss(z, wk, qk, inB):
    _, logq = kd_t3.channels(z, inB)
    return (wk * (torch.xlogy(qk, qk) - qk * logq)).sum(1)


def train(net, x, y, epochs, lr, gen, wk, qk, inB, arm, bs=128, wd=5e-4, trace=None):
    """kd_t3.train with the within target replaced by the edited (wk, qk). trace (list) receives, every 100 steps, the
    fc-weight gradient norms of the CE and KD terms (autograd.grad, retain_graph; no effect on the update or the RNG)."""
    step = 0
    opt = torch.optim.SGD(net.parameters(), lr=lr, momentum=0.9, weight_decay=wd, nesterov=True)
    steps = epochs * ((x.shape[0] + bs - 1) // bs)
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, lr, total_steps=steps, pct_start=0.15, anneal_strategy='cos')
    for ep in range(epochs):
        net.train()
        order = torch.randperm(x.shape[0], device=x.device, generator=gen)
        for k in range(0, x.shape[0], bs):
            b = order[k:k + bs]
            xb = km.norm(km.augment(x[b], gen))
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(xb).float()
            loss = F.cross_entropy(z, y[b])
            if arm != 'ce':
                kd = kd_loss(z, wk[b], qk[b], inB).mean()
                if trace is not None and step % 100 == 0:
                    gc, gk = (torch.autograd.grad(t, net.fc.weight, retain_graph=True)[0].norm().item() for t in (loss, kd))
                    trace.append(dict(step=step, epoch=ep, ce=loss.item(), kd=kd.item(), g_ce=gc, g_kd=gk))
                loss = loss + kd
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sched.step(); step += 1
    return net


def student(a):
    DEV = km.DEV; torch.backends.cudnn.benchmark = True
    tdir = os.path.join(km.ROOT, 'teachers', str(a.tseed)); meta = json.load(open(os.path.join(tdir, 'meta.json')))
    A, B = torch.tensor(meta['A']), torch.tensor(meta['B'])
    inB = torch.zeros(100, dtype=torch.bool, device=DEV); inB[B.to(DEV)] = True
    E = 'x' if a.arm == 'ce' else str(a.E)
    rdir = os.path.join(km.ROOT, 'results_r2', str(a.tseed)); os.makedirs(rdir, exist_ok=True)
    tag = f'E{E}_{a.arm}'; dest = os.path.join(rdir, f'{tag}.json')
    if os.path.exists(dest):
        print('exists', dest); return
    xtr, ytr = km.load_split('train'); xte, yte = km.load_split('test')
    sseed = a.tseed + 7919; tr, va = km.student_subset(ytr, 50, sseed)
    x, y = xtr[tr].to(DEV), ytr[tr].to(DEV)
    wk = qk = None; diag = {}
    if a.arm != 'ce':
        zt = torch.tensor(np.load(os.path.join(tdir, f'logits_E{a.E}.npy'))).float()[tr]
        wk, qk = edit_targets(zt, ytr[tr], inB, a.arm)
        w0, q0 = edit_targets(zt, ytr[tr], inB, 'W')
        ent = lambda qq, m: -(torch.xlogy(qq, qq) * m).sum(1)
        diag = dict(mean_perturb_sq=float(((qk - q0) ** 2).sum(1).mean()), mean_kl_edit_vs_T=float((w0 * (torch.xlogy(q0, q0) - torch.xlogy(q0, qk.clamp_min(1e-300)))).sum(1).mean()) if a.arm not in ('WA', 'WB') else 0.0,
                    ent_A_T=float(ent(q0, ~inB.cpu()[None, :]).mean()), ent_A_edit=float(ent(qk, ~inB.cpu()[None, :]).mean()),
                    ent_B_T=float(ent(q0, inB.cpu()[None, :]).mean()), ent_B_edit=float(ent(qk, inB.cpu()[None, :]).mean()),
                    mean_weight=float((wk * q0).sum(1).mean()))       # sum_g w_g P_T(g) (q0 sums to 1 per block)
        # per-record edit record (plan §6): squared perturbation and the weighted KL(edit || teacher) of the target
        np.save(os.path.join(rdir, f'{tag}_edit_records.npy'), np.stack([
            ((qk - q0) ** 2).sum(1).numpy(), (w0 * (torch.xlogy(qk, qk) - torch.xlogy(qk, q0.clamp_min(1e-300)))).sum(1).numpy(),
            (wk * q0).sum(1).numpy()], 1).astype(np.float32))
        wk, qk = wk.float().to(DEV), qk.float().to(DEV)
    torch.manual_seed(sseed); net = km.ResNet18().to(DEV).to(memory_format=torch.channels_last)
    gen = torch.Generator(device=DEV).manual_seed(sseed); t0 = time.time()
    trace = []; train(net, x, y, a.epochs, 0.05, gen, wk, qk, inB, a.arm, trace=trace)
    lte = km.predict(net, xte.to(DEV)); lva = km.predict(net, xtr[va].to(DEV))
    assert torch.isfinite(lte).all() and torch.isfinite(lva).all()
    yt = yte.to(DEV)
    res = dict(tseed=a.tseed, E=E, arm=a.arm, epochs=a.epochs, secs=round(time.time() - t0), lam=1.0, edit_diag=diag, grad_trace=trace, train_idx_sha=__import__('hashlib').sha256(np.asarray(tr).tobytes()).hexdigest(),
               test_ce=float(F.cross_entropy(lte.float(), yt)), val_ce=float(F.cross_entropy(lva.float(), ytr[va].to(DEV))))
    res['val'] = km.acc_groups(lva, ytr[va].to(DEV), A, B); res['test'] = km.acc_groups(lte, yt, A, B)
    np.save(os.path.join(rdir, f'{tag}_test_logits.npy'), lte.float().cpu().numpy())
    np.save(os.path.join(rdir, f'{tag}_val_logits.npy'), lva.float().cpu().numpy())
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest); print(json.dumps(res), flush=True)


def main():
    ap = argparse.ArgumentParser(); sp = ap.add_subparsers(dest='cmd', required=True)
    t = sp.add_parser('teacher'); t.add_argument('--tseed', type=int, required=True)
    t.add_argument('--p1_epochs', type=int, default=30); t.add_argument('--p2_epochs', type=int, default=30)
    s = sp.add_parser('student'); s.add_argument('--tseed', type=int, required=True)
    s.add_argument('--E', type=int, default=0, choices=(0, 1)); s.add_argument('--arm', required=True, choices=ARMS)
    s.add_argument('--epochs', type=int, default=100)
    a = ap.parse_args()
    if a.cmd == 'teacher':
        torch.backends.cudnn.benchmark = True; km.cmd_teacher(a)
    else:
        student(a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R2/r2_readout.py <==
"""NEXT-R2 readout (R2_PREREG.md). Per root: 13 students (ce; E0/E1 x W, WA, WB, Wperm, Wflat, Wtmpl). Metrics raw and after
each model's own val-fit block constant (same rule and code as T3/T3C: kd_splice.metrics / beta). Root-paired contrasts with
t statistics computed directly from per-root unrounded values.
Primary (CONF only; E1, calibrated J, one-sided > 0, Holm over 3): W - Wperm, W - Wflat, W - Wtmpl.
Usage: r2_readout.py KDMAT_ROOT ROOT1,ROOT2,... MODE(dev|conf) OUT_PREFIX   -> OUT_PREFIX.json, OUT_PREFIX_per_root.csv"""
import csv, json, os, sys
import numpy as np
from scipy import stats
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
root, SEEDS, MODE, OUT = sys.argv[1], [int(s) for s in sys.argv[2].split(',')], sys.argv[3], sys.argv[4]
os.environ['KDMAT_ROOT'] = root
import kd_maturity as km
from kd_splice import metrics, beta

_, ytr = km.load_split('train'); _, yte = km.load_split('test'); ytr = ytr.numpy(); y = yte.numpy().astype(int)
KD = ('W', 'WA', 'WB', 'Wperm', 'Wflat', 'Wtmpl')
TAGS = ['Ex_ce'] + [f'E{E}_{a}' for E in (0, 1) for a in KD]
K = ('J', 'J_A', 'J_B', 'CE', 'block_CE', 'cond_CE', 'soft_mass_B')
per, missing, teach, diag = {}, [], {}, {}
for s in SEEDS:
    meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
    inB = np.zeros(100, bool); inB[meta['B']] = True; teach[s] = {E: meta['snaps'][E] for E in ('0', '1')}
    _, va = km.student_subset(km.torch.tensor(ytr), 50, s + 7919); yv = ytr[va.numpy()].astype(int)
    for t in TAGS:
        d = os.path.join(root, 'results_r2', str(s))
        try:
            js = json.load(open(os.path.join(d, t + '.json')))
            zt = np.load(os.path.join(d, t + '_test_logits.npy')).astype(np.float64); zv = np.load(os.path.join(d, t + '_val_logits.npy')).astype(np.float64)
        except FileNotFoundError:
            missing.append(f'{s}/{t}'); continue
        assert js['tseed'] == s and js['arm'] == t.split('_', 1)[1] and js['epochs'] == 100 or MODE == 'smoke', (s, t)
        assert np.isfinite(zt).all() and np.isfinite(zv).all()
        raw = metrics(zt, y, inB); assert abs(raw['J'] - 100 * js['test']['acc']) < 1e-3
        b = beta(zv, yv, inB, np.arange(len(yv)))
        per[(s, t)] = dict(raw=raw, cal=metrics(zt + b * inB[None, :], y, inB), beta=b)
        diag[f'{s}/{t}'] = dict(edit=js.get('edit_diag', {}), g_kd_mean=float(np.mean([g['g_kd'] for g in js.get('grad_trace', [])])) if js.get('grad_trace') else None,
                                g_ce_mean=float(np.mean([g['g_ce'] for g in js.get('grad_trace', [])])) if js.get('grad_trace') else None)
full = [s for s in SEEDS if all((s, t) in per for t in TAGS)]


def ci(x):
    x = np.asarray(x, float); n = len(x); m = float(x.mean())
    if n < 2:
        return dict(n=n, mean=m)
    se = float(x.std(ddof=1) / np.sqrt(n)); h = float(stats.t.ppf(0.975, n - 1)) * se
    return dict(n=n, mean=m, lo=m - h, hi=m + h, p_gt0=float(stats.t.sf(m / se, n - 1)) if se > 0 else None)


def diff(v, k, a, b, c=None, d=None):
    """a - b (or (a - b) - (c - d)); CE-type metrics sign-flipped so positive = first term better."""
    sg = -1 if 'CE' in k else 1; f = lambda s, t: per[(s, t)][v][k]
    return ci([sg * (f(s, a) - f(s, b) - ((f(s, c) - f(s, d)) if c else 0)) for s in full])


out = dict(identity=f'NEXT_R2_{MODE.upper()}', n=len(full), roots=full, missing=missing, teacher_snaps=teach, arms={}, contrasts={})
for v in ('raw', 'cal'):
    for t in TAGS:
        out['arms'][f'{v}/{t}'] = {k: ci([per[(s, t)][v][k] for s in full]) for k in K} | dict(beta=ci([per[(s, t)]['beta'] for s in full]))
    for E in (0, 1):
        c = {}
        for a in KD:
            c[f'{a}-CE'] = {k: diff(v, k, f'E{E}_{a}', 'Ex_ce') for k in K}
        for b in ('Wperm', 'Wflat', 'Wtmpl', 'WA', 'WB'):
            c[f'W-{b}'] = {k: diff(v, k, f'E{E}_W', f'E{E}_{b}') for k in K}
        c['Wtmpl-Wflat'] = {k: diff(v, k, f'E{E}_Wtmpl', f'E{E}_Wflat') for k in K}
        c['Wperm-CE_vs_Wflat-CE'] = {k: diff(v, k, f'E{E}_Wperm', f'E{E}_Wflat') for k in K}
        # A/B interaction: (W - WA) - (WB - CE)
        c['AxB_interaction'] = {k: diff(v, k, f'E{E}_W', f'E{E}_WA', f'E{E}_WB', 'Ex_ce') for k in K}
        out['contrasts'][f'{v}/E{E}'] = c
    for a in KD:
        out['contrasts'][f'{v}/E1-E0_{a}'] = {k: diff(v, k, f'E1_{a}', f'E0_{a}') for k in K}
if MODE == 'conf':
    fam = {f'W-{b}': out['contrasts']['cal/E1'][f'W-{b}']['J'] for b in ('Wperm', 'Wflat', 'Wtmpl')}
    order = sorted(fam, key=lambda k: fam[k]['p_gt0']); run = 0.0
    for i, k in enumerate(order):
        run = max(run, min(1.0, (3 - i) * fam[k]['p_gt0'])); fam[k]['p_holm'] = run; fam[k]['pass'] = run < 0.05
    out['primary'] = dict(family='E1 calibrated J, one-sided > 0, Holm over 3', tests=fam,
                          status='CONFIRMATORY' if len(full) == len(SEEDS) else 'DESCRIPTIVE_INCOMPLETE')
out['diag'] = diag
json.dump(out, open(OUT + '.json', 'w'), indent=1)
with open(OUT + '_per_root.csv', 'w', newline='') as f:
    w = csv.writer(f); w.writerow(['root', 'tag', 'beta'] + [f'{v}_{k}' for v in ('raw', 'cal') for k in K])
    for (s, t), r in sorted(per.items()):
        w.writerow([s, t, r['beta']] + [r[v][k] for v in ('raw', 'cal') for k in K])
print(out['identity'], 'n =', len(full), 'missing', missing)
for E in (0, 1):
    for key in ('W-CE', 'W-Wperm', 'W-Wflat', 'W-Wtmpl', 'W-WA', 'W-WB', 'AxB_interaction'):
        e = out['contrasts'][f'cal/E{E}'][key]['J']
        print(f'cal E{E} {key:16s} J {e["mean"]:+.2f} [{e.get("lo", float("nan")):+.2f}, {e.get("hi", float("nan")):+.2f}]')


==> anc/supplementary_material/analysis/v9/R2/test_kd_r2.py <==
"""CPU unit tests for the R2 target operators (run: python -m pytest -q test_kd_r2.py)."""
import sys, os
import torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_t3, kd_r2

torch.manual_seed(0)
C, N = 100, 300
inB = torch.zeros(C, dtype=torch.bool); inB[torch.randperm(C)[:10]] = True
zt = torch.randn(N, C, dtype=torch.float64) * 3
y = torch.arange(C).repeat(3)[torch.randperm(N)]
zs = torch.randn(N, C, dtype=torch.float64)
masks = [~inB, inB]


def _loss(arm):
    wk, qk = kd_r2.edit_targets(zt, y, inB, arm)
    return kd_r2.kd_loss(zs, wk, qk, inB)


def test_W_equals_kd_t3_within():
    _, w = kd_t3.kl_terms(zs, zt, inB)
    assert torch.allclose(_loss('W'), w, atol=1e-10)


def test_WA_plus_WB_equals_W():
    assert torch.allclose(_loss('WA') + _loss('WB'), _loss('W'), atol=1e-10)


def test_normalisation_and_gold():
    _, q = kd_r2.edit_targets(zt, y, inB, 'W')
    for arm in ('Wperm', 'Wflat', 'Wtmpl'):
        wk, qk = kd_r2.edit_targets(zt, y, inB, arm)
        assert (qk >= 0).all()
        for m in masks:
            assert torch.allclose(qk[:, m].sum(1), torch.ones(N, dtype=qk.dtype), atol=1e-10), arm
        idx = torch.arange(N)
        assert torch.allclose(qk[idx, y], q[idx, y], atol=1e-12), arm            # gold probability kept
        w0, _ = kd_r2.edit_targets(zt, y, inB, 'W'); assert torch.equal(wk, w0)  # block weights unchanged


def test_perm_preserves_entropy_no_fixed_points():
    _, q = kd_r2.edit_targets(zt, y, inB, 'W'); _, qp = kd_r2.edit_targets(zt, y, inB, 'Wperm')
    H = lambda a, m: -(torch.xlogy(a, a) * m).sum(1)
    for m in masks:
        assert torch.allclose(H(q, m), H(qp, m), atol=1e-10)
        assert torch.allclose(q[:, m].sort(1).values, qp[:, m].sort(1).values, atol=1e-12)   # same multiset
    moved = (qp != q); moved[torch.arange(N), y] = True
    assert moved.all()                                                        # continuous random logits: every non-gold moved


def test_flat_uniform_nongold():
    _, qf = kd_r2.edit_targets(zt, y, inB, 'Wflat')
    for i in range(20):
        for m in masks:
            g = torch.where(m)[0]; ng = g[g != y[i]]
            assert torch.allclose(qf[i, ng], qf[i, ng[0]].expand(len(ng)))


def test_template_is_leave_one_out():
    _, q = kd_r2.edit_targets(zt, y, inB, 'W'); _, qt = kd_r2.edit_targets(zt, y, inB, 'Wtmpl')
    i = 5; gi = int(y[i]); others = torch.where((y == gi) & (torch.arange(N) != i))[0]
    for m in masks:
        g = torch.where(m)[0]; ng = g[g != gi]
        t = q[others][:, ng].mean(0); rest = 1 - (q[i, gi] if bool(m[gi]) else 0.0)
        assert torch.allclose(qt[i, ng], rest * t / t.sum(), atol=1e-10)
        assert not torch.allclose(qt[i, ng], q[i, ng])


==> anc/supplementary_material/analysis/v9/R4/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R4/kd_text.py <==
"""NEXT-R4: two-channel KL distillation on text (AG News, DistilBERT). Internal execution plan §8; R4_DEV_PREREG.md.
A = {World(0), Sports(1)}, B = {Business(2), Sci/Tech(3)}. Loss channels exactly as T3 (kd_t3.kl_terms / channels, generic in C).
- data: official train; per class the first 500 indices by sha256('NEXT-R4-val-v1|i') -> val (2,000); the rest -> pool.
- teacher(root): pretrained DistilBERT + new 4-way head (torch seed = root). E0 = 3 epochs on the A pool; E1 = E0 + 1 epoch on
  the full 4-class pool (fresh AdamW + schedule). Logits (fp32) saved for the student records, val and test at E0 and E1.
- student(root, E, arm): 1,000 fixed pool records per class (rng seed root + 7919; shared by all arms), fresh head
  (torch seed root + 7919), 3 epochs; arms ce | mass | within | both, lambda 1, T 1.
Common optimisation: AdamW lr 2e-5, wd .01, batch 32, max_length 128, warmup 10%, linear decay, bf16 autocast.
usage: kd_text.py prepare | teacher --root R | student --root R --arm ce | student --root R --E {0,1} --arm {mass,within,both}"""
import argparse, hashlib, json, os, sys, time
import numpy as np
import torch
import torch.nn.functional as F
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_t3

HF = '/workspace/nextr4/hf'; MODEL = os.path.join(HF, 'distilbert-base-uncased')
ROOT = os.environ.get('NEXTR4_ROOT', '/workspace/nextr4/dev')
SALT = 'NEXT-R4-val-v1'; NAMES = ('World', 'Sports', 'Business', 'Sci/Tech'); INB = np.array([False, False, True, True])
MAXLEN, BS, LR, WD = 128, 32, 2e-5, 0.01
DEV = 'cuda'


def load_tok():
    return dict(np.load(os.path.join(HF, 'tok.npz')))


def cmd_prepare(a):
    import pandas as pd
    from transformers import AutoTokenizer
    tok = AutoTokenizer.from_pretrained(MODEL)
    out = {}
    for split in ('train', 'test'):
        df = pd.read_parquet(os.path.join(HF, 'ag_news', 'data', f'{split}-00000-of-00001.parquet'))
        assert list(df.columns) == ['text', 'label'], df.columns
        enc = tok(df['text'].tolist(), truncation=True, max_length=MAXLEN, padding='max_length', return_tensors='np')
        out[f'{split}_ids'] = enc['input_ids'].astype(np.int32); out[f'{split}_len'] = enc['attention_mask'].sum(1).astype(np.int16)
        out[f'{split}_y'] = df['label'].to_numpy().astype(np.int64)
    ytr = out['train_y']; val = []
    for c in range(4):
        idx = np.where(ytr == c)[0]
        idx = sorted(idx, key=lambda i: hashlib.sha256(f'{SALT}|{i}'.encode()).hexdigest()); val += idx[:500]
    val = np.sort(np.array(val)); pool = np.setdiff1d(np.arange(len(ytr)), val)
    out['val_idx'], out['pool_idx'] = val, pool
    np.savez(os.path.join(HF, 'tok.npz'), **out)
    h = {k: hashlib.sha256(np.ascontiguousarray(v).tobytes()).hexdigest() for k, v in out.items()}
    rep = dict(counts_train=np.bincount(ytr).tolist(), counts_test=np.bincount(out['test_y']).tolist(), n_val=len(val), n_pool=len(pool),
               val_per_class=np.bincount(ytr[val]).tolist(), truncated_frac_train=float((out['train_len'] >= MAXLEN).mean()),
               tokenizer=tok.__class__.__name__, array_sha256=h,
               examples={NAMES[c]: str(pd.read_parquet(os.path.join(HF, 'ag_news', 'data', 'test-00000-of-00001.parquet')).query(f'label == {c}')['text'].iloc[0])[:160] for c in range(4)})
    json.dump(rep, open(os.path.join(HF, 'TOK_MANIFEST.json'), 'w'), indent=1); print(json.dumps(rep, indent=1))


def student_records(ytr, pool, root):
    rng = np.random.default_rng(root + 7919)
    return np.sort(np.concatenate([rng.choice(pool[ytr[pool] == c], 1000, replace=False) for c in range(4)]))


def new_model(seed):
    from transformers import AutoModelForSequenceClassification
    torch.manual_seed(seed)
    return AutoModelForSequenceClassification.from_pretrained(MODEL, num_labels=4).to(DEV)


def batches(n, gen):
    order = torch.randperm(n, generator=gen).numpy()
    return [order[k:k + BS] for k in range(0, n, BS)]


def fwd(model, ids, lens, idx):
    L = int(lens[idx].max()); x = torch.as_tensor(ids[idx, :L], dtype=torch.long, device=DEV)
    m = (torch.arange(L)[None, :] < torch.as_tensor(lens[idx])[:, None].long()).to(DEV)
    with torch.autocast('cuda', dtype=torch.bfloat16):
        return model(input_ids=x, attention_mask=m).logits.float()


def train(model, ids, lens, y, epochs, gen, target=None, arm='ce'):
    from transformers import get_linear_schedule_with_warmup
    opt = torch.optim.AdamW(model.parameters(), lr=LR, weight_decay=WD)
    steps = epochs * ((len(y) + BS - 1) // BS); sch = get_linear_schedule_with_warmup(opt, int(0.1 * steps), steps)
    inB = torch.as_tensor(INB, device=DEV); yt = torch.as_tensor(y, device=DEV); trace = []; step = 0
    for ep in range(epochs):
        model.train()
        for b in batches(len(y), gen):
            z = fwd(model, ids, lens, b); loss = F.cross_entropy(z, yt[b])
            if arm != 'ce':
                ms, wi = kd_t3.kl_terms(z, target[b], inB); kd = {'mass': ms, 'within': wi, 'both': ms + wi}[arm].mean()
                if step % 50 == 0:
                    trace.append(dict(step=step, ce=loss.item(), mass=ms.mean().item(), within=wi.mean().item()))
                loss = loss + kd
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sch.step(); step += 1
    return trace


@torch.no_grad()
def predict(model, ids, lens, idx):
    model.eval()
    return torch.cat([fwd(model, ids, lens, idx[k:k + 256]) for k in range(0, len(idx), 256)]).cpu()


def acc(z, y):
    p = z.argmax(1).numpy(); yb = INB[y]
    return dict(acc=float((p == y).mean()), accA=float((p == y)[~yb].mean()), accB=float((p == y)[yb].mean()))


def cmd_teacher(a):
    T = load_tok(); tr_ids, tr_len, ytr = T['train_ids'], T['train_len'], T['train_y']; pool, val = T['pool_idx'], T['val_idx']
    out = os.path.join(ROOT, 'teachers', str(a.root)); os.makedirs(out, exist_ok=True)
    if os.path.exists(os.path.join(out, 'meta.json')):
        print('exists'); return
    sr = student_records(ytr, pool, a.root); t0 = time.time()
    model = new_model(a.root); gen = torch.Generator().manual_seed(a.root)
    poolA = pool[~INB[ytr[pool]]]; meta = dict(root=a.root, A=[0, 1], B=[2, 3], n_poolA=len(poolA), n_pool=len(pool),
                                               student_records_sha=hashlib.sha256(sr.tobytes()).hexdigest(), snaps={})
    sub = lambda idx: (tr_ids[idx], tr_len[idx])
    for E, (idx, ep) in enumerate(((poolA, a.e0_epochs), (pool, a.e1_epochs))):
        train(model, *sub(idx), ytr[idx], ep, gen)
        for name, ix, ids_, lens_ in (('student', sr, tr_ids, tr_len), ('val', val, tr_ids, tr_len),
                                       ('test', np.arange(len(T['test_y'])), T['test_ids'], T['test_len'])):
            z = predict(model, ids_, lens_, ix); assert torch.isfinite(z).all()
            np.save(os.path.join(out, f'logits_E{E}_{name}.npy'), z.numpy())
            if name != 'student':
                meta['snaps'].setdefault(str(E), {})[name] = acc(z, (ytr[ix] if name == 'val' else T['test_y']))
        meta['snaps'][str(E)]['secs'] = round(time.time() - t0)
    json.dump(meta, open(os.path.join(out, 'meta.json'), 'w'), indent=1); print(json.dumps(meta))


def cmd_student(a):
    T = load_tok(); tr_ids, tr_len, ytr = T['train_ids'], T['train_len'], T['train_y']; pool, val = T['pool_idx'], T['val_idx']
    tdir = os.path.join(ROOT, 'teachers', str(a.root)); meta = json.load(open(os.path.join(tdir, 'meta.json')))
    E = 'x' if a.arm == 'ce' else str(a.E); rdir = os.path.join(ROOT, 'results', str(a.root)); os.makedirs(rdir, exist_ok=True)
    tag = f'E{E}_{a.arm}'; dest = os.path.join(rdir, tag + '.json')
    if os.path.exists(dest):
        print('exists', dest); return
    sr = student_records(ytr, pool, a.root); assert hashlib.sha256(sr.tobytes()).hexdigest() == meta['student_records_sha']
    target = None if a.arm == 'ce' else torch.as_tensor(np.load(os.path.join(tdir, f'logits_E{a.E}_student.npy')), device=DEV)
    sseed = a.root + 7919; model = new_model(sseed); gen = torch.Generator().manual_seed(sseed); t0 = time.time()
    trace = train(model, tr_ids[sr], tr_len[sr], ytr[sr], a.epochs, gen, target, a.arm)
    zt = predict(model, T['test_ids'], T['test_len'], np.arange(len(T['test_y']))); zv = predict(model, tr_ids, tr_len, val)
    assert torch.isfinite(zt).all() and torch.isfinite(zv).all()
    np.save(os.path.join(rdir, tag + '_test_logits.npy'), zt.numpy()); np.save(os.path.join(rdir, tag + '_val_logits.npy'), zv.numpy())
    res = dict(root=a.root, E=E, arm=a.arm, epochs=a.epochs, secs=round(time.time() - t0), lam=1.0, trace=trace,
               test=acc(zt, T['test_y']), val=acc(zv, ytr[val]))
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest); print(json.dumps(res))


def main():
    ap = argparse.ArgumentParser(); sp = ap.add_subparsers(dest='cmd', required=True)
    sp.add_parser('prepare')
    t = sp.add_parser('teacher'); t.add_argument('--root', type=int, required=True)
    t.add_argument('--e0_epochs', type=int, default=3); t.add_argument('--e1_epochs', type=int, default=1)
    s = sp.add_parser('student'); s.add_argument('--root', type=int, required=True)
    s.add_argument('--E', type=int, default=0, choices=(0, 1)); s.add_argument('--arm', required=True, choices=('ce', 'mass', 'within', 'both'))
    s.add_argument('--epochs', type=int, default=3)
    a = ap.parse_args(); torch.backends.cuda.matmul.allow_tf32 = True
    {'prepare': cmd_prepare, 'teacher': cmd_teacher, 'student': cmd_student}[a.cmd](a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R4/r4_readout.py <==
"""NEXT-R4 readout (R4_DEV_PREREG.md): per root 7 students (ce; E0/E1 x mass/within/both). Raw and calibrated (each
model's own val-fit B-block constant, kd_splice.beta, the T3 rule) J, J_A, J_B, CE, block CE, cond CE, B soft mass.
Root-paired t from unrounded per-root values. CONF primary (Holm over 4, one-sided > 0, calibrated J; the T3C family):
E0 within-CE, E1 within-CE, E0 within-mass, E1 within-mass.  usage: r4_readout.py NEXTR4_ROOT R1,R2,.. dev|conf|smoke OUT"""
import csv, json, os, sys
import numpy as np
from scipy import stats
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from kd_splice import metrics, beta
root, SEEDS, MODE, OUT = sys.argv[1], [int(s) for s in sys.argv[2].split(',')], sys.argv[3], sys.argv[4]
T = np.load('/workspace/nextr4/hf/tok.npz'); yte = T['test_y'].astype(int); yv = T['train_y'][T['val_idx']].astype(int)
inB = np.array([False, False, True, True])
TAGS = ['Ex_ce'] + [f'E{E}_{a}' for E in (0, 1) for a in ('mass', 'within', 'both')]
K = ('J', 'J_A', 'J_B', 'CE', 'block_CE', 'cond_CE', 'soft_mass_B')
per, missing, teach = {}, [], {}
for s in SEEDS:
    teach[s] = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))['snaps']
    for t in TAGS:
        d = os.path.join(root, 'results', str(s))
        try:
            js = json.load(open(os.path.join(d, t + '.json')))
            zt = np.load(os.path.join(d, t + '_test_logits.npy')).astype(np.float64); zv = np.load(os.path.join(d, t + '_val_logits.npy')).astype(np.float64)
        except FileNotFoundError:
            missing.append(f'{s}/{t}'); continue
        assert js['root'] == s and np.isfinite(zt).all() and np.isfinite(zv).all() and (MODE == 'smoke' or js['epochs'] == 3)
        raw = metrics(zt, yte, inB); assert abs(raw['J'] - 100 * js['test']['acc']) < 1e-3
        b = beta(zv, yv, inB, np.arange(len(yv)))
        per[(s, t)] = dict(raw=raw, cal=metrics(zt + b * inB[None, :], yte, inB), beta=b)
full = [s for s in SEEDS if all((s, t) in per for t in TAGS)]


def ci(x):
    x = np.asarray(x, float); n = len(x); m = float(x.mean())
    if n < 2:
        return dict(n=n, mean=m)
    se = float(x.std(ddof=1) / np.sqrt(n)); h = float(stats.t.ppf(0.975, n - 1)) * se
    return dict(n=n, mean=m, lo=m - h, hi=m + h, p_gt0=float(stats.t.sf(m / se, n - 1)) if se > 0 else None)


def diff(v, k, a, b):
    sg = -1 if 'CE' in k else 1
    return ci([sg * (per[(s, a)][v][k] - per[(s, b)][v][k]) for s in full])


out = dict(identity=f'NEXT_R4_{MODE.upper()}', n=len(full), roots=full, missing=missing, teacher_snaps=teach, arms={}, contrasts={})
for v in ('raw', 'cal'):
    for t in TAGS:
        out['arms'][f'{v}/{t}'] = {k: ci([per[(s, t)][v][k] for s in full]) for k in K} | dict(beta=ci([per[(s, t)]['beta'] for s in full]))
    for E in (0, 1):
        c = {f'{a}-CE': {k: diff(v, k, f'E{E}_{a}', 'Ex_ce') for k in K} for a in ('mass', 'within', 'both')}
        c['within-mass'] = {k: diff(v, k, f'E{E}_within', f'E{E}_mass') for k in K}
        c['both-within'] = {k: diff(v, k, f'E{E}_both', f'E{E}_within') for k in K}
        c['both-mass'] = {k: diff(v, k, f'E{E}_both', f'E{E}_mass') for k in K}
        out['contrasts'][f'{v}/E{E}'] = c
if MODE == 'conf':
    fam = {f'E{E}_{a}': out['contrasts'][f'cal/E{E}'][a]['J'] for E in (0, 1) for a in ('within-CE', 'within-mass')}
    order = sorted(fam, key=lambda k: fam[k]['p_gt0']); run = 0.0
    for i, k in enumerate(order):
        run = max(run, min(1.0, (4 - i) * fam[k]['p_gt0'])); fam[k]['p_holm'] = run; fam[k]['pass'] = run < 0.05
    out['primary'] = dict(family='calibrated J, one-sided > 0, Holm over 4', tests=fam, status='CONFIRMATORY' if len(full) == len(SEEDS) else 'DESCRIPTIVE_INCOMPLETE')
json.dump(out, open(OUT + '.json', 'w'), indent=1)
with open(OUT + '_per_root.csv', 'w', newline='') as f:
    w = csv.writer(f); w.writerow(['root', 'tag', 'beta'] + [f'{v}_{k}' for v in ('raw', 'cal') for k in K])
    for (s, t), r in sorted(per.items()):
        w.writerow([s, t, r['beta']] + [r[v][k] for v in ('raw', 'cal') for k in K])
print(out['identity'], 'n =', len(full), 'missing', missing)
for v in ('raw', 'cal'):
    for E in (0, 1):
        for key in ('within-CE', 'mass-CE', 'both-CE', 'within-mass', 'both-within'):
            e = out['contrasts'][f'{v}/E{E}'][key]['J']
            print(f'{v} E{E} {key:12s} J {e["mean"]:+.2f} [{e.get("lo", float("nan")):+.2f}, {e.get("hi", float("nan")):+.2f}]')


==> anc/supplementary_material/analysis/v9/R4/test_kd_text.py <==
"""CPU identities for the 4-class KL split (run: python test_kd_text.py)."""
import sys, os, torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_t3
torch.manual_seed(0); inB = torch.tensor([False, False, True, True])
zs = torch.randn(64, 4, dtype=torch.float64, requires_grad=True); zt = torch.randn(64, 4, dtype=torch.float64) * 3
m, w = kd_t3.kl_terms(zs, zt, inB)
full = (F := torch.nn.functional).kl_div(F.log_softmax(zs, 1), F.log_softmax(zt, 1), log_target=True, reduction='none').sum(1)
assert torch.allclose(m + w, full, atol=1e-12), 'loss identity'
g1 = torch.autograd.grad((m + w).sum(), zs, retain_graph=True)[0]; g2 = torch.autograd.grad(full.sum(), zs)[0]
assert torch.allclose(g1, g2, atol=1e-12), 'gradient identity'
assert (m >= -1e-12).all() and (w >= -1e-12).all()
print('OK loss+gradient identities, C=4')


==> anc/supplementary_material/analysis/v9/R4ALT/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R4ALT/kd_text.py <==
"""NEXT-R4ALT (R4ALT_DEV_PREREG.md): kd_text.py with the A/B class-group split read from R4_PARTITION (P2 | P3); nothing else changed.
  P2: A = {World(0), Business(2)}, B = {Sports(1), Sci/Tech(3)};  P3: A = {World(0), Sci/Tech(3)}, B = {Sports(1), Business(2)}.
NEXT-R4: two-channel KL distillation on text (AG News, DistilBERT). Internal execution plan §8; R4_DEV_PREREG.md.
A = {World(0), Sports(1)}, B = {Business(2), Sci/Tech(3)}. Loss channels exactly as T3 (kd_t3.kl_terms / channels, generic in C).
- data: official train; per class the first 500 indices by sha256('NEXT-R4-val-v1|i') -> val (2,000); the rest -> pool.
- teacher(root): pretrained DistilBERT + new 4-way head (torch seed = root). E0 = 3 epochs on the A pool; E1 = E0 + 1 epoch on
  the full 4-class pool (fresh AdamW + schedule). Logits (fp32) saved for the student records, val and test at E0 and E1.
- student(root, E, arm): 1,000 fixed pool records per class (rng seed root + 7919; shared by all arms), fresh head
  (torch seed root + 7919), 3 epochs; arms ce | mass | within | both, lambda 1, T 1.
Common optimisation: AdamW lr 2e-5, wd .01, batch 32, max_length 128, warmup 10%, linear decay, bf16 autocast.
usage: kd_text.py prepare | teacher --root R | student --root R --arm ce | student --root R --E {0,1} --arm {mass,within,both}"""
import argparse, hashlib, json, os, sys, time
import numpy as np
import torch
import torch.nn.functional as F
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_t3

HF = '/workspace/nextr4/hf'; MODEL = os.path.join(HF, 'distilbert-base-uncased')
ROOT = os.environ.get('NEXTR4_ROOT', '/workspace/nextr4/dev')
SALT = 'NEXT-R4-val-v1'; NAMES = ('World', 'Sports', 'Business', 'Sci/Tech'); INB = {'P2': np.array([False, True, False, True]), 'P3': np.array([False, True, True, False])}[os.environ['R4_PARTITION']]
MAXLEN, BS, LR, WD = 128, 32, 2e-5, 0.01
DEV = 'cuda'


def load_tok():
    return dict(np.load(os.path.join(HF, 'tok.npz')))


def cmd_prepare(a):
    import pandas as pd
    from transformers import AutoTokenizer
    tok = AutoTokenizer.from_pretrained(MODEL)
    out = {}
    for split in ('train', 'test'):
        df = pd.read_parquet(os.path.join(HF, 'ag_news', 'data', f'{split}-00000-of-00001.parquet'))
        assert list(df.columns) == ['text', 'label'], df.columns
        enc = tok(df['text'].tolist(), truncation=True, max_length=MAXLEN, padding='max_length', return_tensors='np')
        out[f'{split}_ids'] = enc['input_ids'].astype(np.int32); out[f'{split}_len'] = enc['attention_mask'].sum(1).astype(np.int16)
        out[f'{split}_y'] = df['label'].to_numpy().astype(np.int64)
    ytr = out['train_y']; val = []
    for c in range(4):
        idx = np.where(ytr == c)[0]
        idx = sorted(idx, key=lambda i: hashlib.sha256(f'{SALT}|{i}'.encode()).hexdigest()); val += idx[:500]
    val = np.sort(np.array(val)); pool = np.setdiff1d(np.arange(len(ytr)), val)
    out['val_idx'], out['pool_idx'] = val, pool
    np.savez(os.path.join(HF, 'tok.npz'), **out)
    h = {k: hashlib.sha256(np.ascontiguousarray(v).tobytes()).hexdigest() for k, v in out.items()}
    rep = dict(counts_train=np.bincount(ytr).tolist(), counts_test=np.bincount(out['test_y']).tolist(), n_val=len(val), n_pool=len(pool),
               val_per_class=np.bincount(ytr[val]).tolist(), truncated_frac_train=float((out['train_len'] >= MAXLEN).mean()),
               tokenizer=tok.__class__.__name__, array_sha256=h,
               examples={NAMES[c]: str(pd.read_parquet(os.path.join(HF, 'ag_news', 'data', 'test-00000-of-00001.parquet')).query(f'label == {c}')['text'].iloc[0])[:160] for c in range(4)})
    json.dump(rep, open(os.path.join(HF, 'TOK_MANIFEST.json'), 'w'), indent=1); print(json.dumps(rep, indent=1))


def student_records(ytr, pool, root):
    rng = np.random.default_rng(root + 7919)
    return np.sort(np.concatenate([rng.choice(pool[ytr[pool] == c], 1000, replace=False) for c in range(4)]))


def new_model(seed):
    from transformers import AutoModelForSequenceClassification
    torch.manual_seed(seed)
    return AutoModelForSequenceClassification.from_pretrained(MODEL, num_labels=4).to(DEV)


def batches(n, gen):
    order = torch.randperm(n, generator=gen).numpy()
    return [order[k:k + BS] for k in range(0, n, BS)]


def fwd(model, ids, lens, idx):
    L = int(lens[idx].max()); x = torch.as_tensor(ids[idx, :L], dtype=torch.long, device=DEV)
    m = (torch.arange(L)[None, :] < torch.as_tensor(lens[idx])[:, None].long()).to(DEV)
    with torch.autocast('cuda', dtype=torch.bfloat16):
        return model(input_ids=x, attention_mask=m).logits.float()


def train(model, ids, lens, y, epochs, gen, target=None, arm='ce'):
    from transformers import get_linear_schedule_with_warmup
    opt = torch.optim.AdamW(model.parameters(), lr=LR, weight_decay=WD)
    steps = epochs * ((len(y) + BS - 1) // BS); sch = get_linear_schedule_with_warmup(opt, int(0.1 * steps), steps)
    inB = torch.as_tensor(INB, device=DEV); yt = torch.as_tensor(y, device=DEV); trace = []; step = 0
    for ep in range(epochs):
        model.train()
        for b in batches(len(y), gen):
            z = fwd(model, ids, lens, b); loss = F.cross_entropy(z, yt[b])
            if arm != 'ce':
                ms, wi = kd_t3.kl_terms(z, target[b], inB); kd = {'mass': ms, 'within': wi, 'both': ms + wi}[arm].mean()
                if step % 50 == 0:
                    trace.append(dict(step=step, ce=loss.item(), mass=ms.mean().item(), within=wi.mean().item()))
                loss = loss + kd
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sch.step(); step += 1
    return trace


@torch.no_grad()
def predict(model, ids, lens, idx):
    model.eval()
    return torch.cat([fwd(model, ids, lens, idx[k:k + 256]) for k in range(0, len(idx), 256)]).cpu()


def acc(z, y):
    p = z.argmax(1).numpy(); yb = INB[y]
    return dict(acc=float((p == y).mean()), accA=float((p == y)[~yb].mean()), accB=float((p == y)[yb].mean()))


def cmd_teacher(a):
    T = load_tok(); tr_ids, tr_len, ytr = T['train_ids'], T['train_len'], T['train_y']; pool, val = T['pool_idx'], T['val_idx']
    out = os.path.join(ROOT, 'teachers', str(a.root)); os.makedirs(out, exist_ok=True)
    if os.path.exists(os.path.join(out, 'meta.json')):
        print('exists'); return
    sr = student_records(ytr, pool, a.root); t0 = time.time()
    model = new_model(a.root); gen = torch.Generator().manual_seed(a.root)
    poolA = pool[~INB[ytr[pool]]]; meta = dict(root=a.root, partition=os.environ['R4_PARTITION'], A=np.where(~INB)[0].tolist(), B=np.where(INB)[0].tolist(), n_poolA=len(poolA), n_pool=len(pool),
                                               student_records_sha=hashlib.sha256(sr.tobytes()).hexdigest(), snaps={})
    sub = lambda idx: (tr_ids[idx], tr_len[idx])
    for E, (idx, ep) in enumerate(((poolA, a.e0_epochs), (pool, a.e1_epochs))):
        train(model, *sub(idx), ytr[idx], ep, gen)
        for name, ix, ids_, lens_ in (('student', sr, tr_ids, tr_len), ('val', val, tr_ids, tr_len),
                                       ('test', np.arange(len(T['test_y'])), T['test_ids'], T['test_len'])):
            z = predict(model, ids_, lens_, ix); assert torch.isfinite(z).all()
            np.save(os.path.join(out, f'logits_E{E}_{name}.npy'), z.numpy())
            if name != 'student':
                meta['snaps'].setdefault(str(E), {})[name] = acc(z, (ytr[ix] if name == 'val' else T['test_y']))
        meta['snaps'][str(E)]['secs'] = round(time.time() - t0)
    json.dump(meta, open(os.path.join(out, 'meta.json'), 'w'), indent=1); print(json.dumps(meta))


def cmd_student(a):
    T = load_tok(); tr_ids, tr_len, ytr = T['train_ids'], T['train_len'], T['train_y']; pool, val = T['pool_idx'], T['val_idx']
    tdir = os.path.join(ROOT, 'teachers', str(a.root)); meta = json.load(open(os.path.join(tdir, 'meta.json')))
    E = 'x' if a.arm == 'ce' else str(a.E); rdir = os.path.join(ROOT, 'results', str(a.root)); os.makedirs(rdir, exist_ok=True)
    tag = f'E{E}_{a.arm}'; dest = os.path.join(rdir, tag + '.json')
    if os.path.exists(dest):
        print('exists', dest); return
    sr = student_records(ytr, pool, a.root); assert hashlib.sha256(sr.tobytes()).hexdigest() == meta['student_records_sha']
    target = None if a.arm == 'ce' else torch.as_tensor(np.load(os.path.join(tdir, f'logits_E{a.E}_student.npy')), device=DEV)
    sseed = a.root + 7919; model = new_model(sseed); gen = torch.Generator().manual_seed(sseed); t0 = time.time()
    trace = train(model, tr_ids[sr], tr_len[sr], ytr[sr], a.epochs, gen, target, a.arm)
    zt = predict(model, T['test_ids'], T['test_len'], np.arange(len(T['test_y']))); zv = predict(model, tr_ids, tr_len, val)
    assert torch.isfinite(zt).all() and torch.isfinite(zv).all()
    np.save(os.path.join(rdir, tag + '_test_logits.npy'), zt.numpy()); np.save(os.path.join(rdir, tag + '_val_logits.npy'), zv.numpy())
    res = dict(root=a.root, E=E, arm=a.arm, epochs=a.epochs, secs=round(time.time() - t0), lam=1.0, trace=trace,
               test=acc(zt, T['test_y']), val=acc(zv, ytr[val]))
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest); print(json.dumps(res))


def main():
    ap = argparse.ArgumentParser(); sp = ap.add_subparsers(dest='cmd', required=True)
    sp.add_parser('prepare')
    t = sp.add_parser('teacher'); t.add_argument('--root', type=int, required=True)
    t.add_argument('--e0_epochs', type=int, default=3); t.add_argument('--e1_epochs', type=int, default=1)
    s = sp.add_parser('student'); s.add_argument('--root', type=int, required=True)
    s.add_argument('--E', type=int, default=0, choices=(0, 1)); s.add_argument('--arm', required=True, choices=('ce', 'mass', 'within', 'both'))
    s.add_argument('--epochs', type=int, default=3)
    a = ap.parse_args(); torch.backends.cuda.matmul.allow_tf32 = True
    {'prepare': cmd_prepare, 'teacher': cmd_teacher, 'student': cmd_student}[a.cmd](a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/R4ALT/r4alt_readout.py <==
"""NEXT-R4ALT readout: r4_readout.py with inB from R4_PARTITION (must match each teacher meta partition); DEV only."""
"""NEXT-R4 readout (R4_DEV_PREREG.md): per root 7 students (ce; E0/E1 x mass/within/both). Raw and calibrated (each
model's own val-fit B-block constant, kd_splice.beta, the T3 rule) J, J_A, J_B, CE, block CE, cond CE, B soft mass.
Root-paired t from unrounded per-root values. CONF primary (Holm over 4, one-sided > 0, calibrated J; the T3C family):
E0 within-CE, E1 within-CE, E0 within-mass, E1 within-mass.  usage: r4_readout.py NEXTR4_ROOT R1,R2,.. dev|conf|smoke OUT"""
import csv, json, os, sys
import numpy as np
from scipy import stats
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from kd_splice import metrics, beta
root, SEEDS, MODE, OUT = sys.argv[1], [int(s) for s in sys.argv[2].split(',')], sys.argv[3], sys.argv[4]
T = np.load('/workspace/nextr4/hf/tok.npz'); yte = T['test_y'].astype(int); yv = T['train_y'][T['val_idx']].astype(int)
inB = {'P2': np.array([False, True, False, True]), 'P3': np.array([False, True, True, False])}[os.environ['R4_PARTITION']]
TAGS = ['Ex_ce'] + [f'E{E}_{a}' for E in (0, 1) for a in ('mass', 'within', 'both')]
K = ('J', 'J_A', 'J_B', 'CE', 'block_CE', 'cond_CE', 'soft_mass_B')
per, missing, teach = {}, [], {}
for s in SEEDS:
    _m = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json'))); assert _m['partition'] == os.environ['R4_PARTITION'] and _m['B'] == np.where(inB)[0].tolist(), s
    teach[s] = _m['snaps']
    for t in TAGS:
        d = os.path.join(root, 'results', str(s))
        try:
            js = json.load(open(os.path.join(d, t + '.json')))
            zt = np.load(os.path.join(d, t + '_test_logits.npy')).astype(np.float64); zv = np.load(os.path.join(d, t + '_val_logits.npy')).astype(np.float64)
        except FileNotFoundError:
            missing.append(f'{s}/{t}'); continue
        assert js['root'] == s and np.isfinite(zt).all() and np.isfinite(zv).all() and (MODE == 'smoke' or js['epochs'] == 3)
        raw = metrics(zt, yte, inB); assert abs(raw['J'] - 100 * js['test']['acc']) < 1e-3
        b = beta(zv, yv, inB, np.arange(len(yv)))
        per[(s, t)] = dict(raw=raw, cal=metrics(zt + b * inB[None, :], yte, inB), beta=b)
full = [s for s in SEEDS if all((s, t) in per for t in TAGS)]


def ci(x):
    x = np.asarray(x, float); n = len(x); m = float(x.mean())
    if n < 2:
        return dict(n=n, mean=m)
    se = float(x.std(ddof=1) / np.sqrt(n)); h = float(stats.t.ppf(0.975, n - 1)) * se
    return dict(n=n, mean=m, lo=m - h, hi=m + h, p_gt0=float(stats.t.sf(m / se, n - 1)) if se > 0 else None)


def diff(v, k, a, b):
    sg = -1 if 'CE' in k else 1
    return ci([sg * (per[(s, a)][v][k] - per[(s, b)][v][k]) for s in full])


out = dict(identity=f'NEXT_R4_{MODE.upper()}', n=len(full), roots=full, missing=missing, teacher_snaps=teach, arms={}, contrasts={})
for v in ('raw', 'cal'):
    for t in TAGS:
        out['arms'][f'{v}/{t}'] = {k: ci([per[(s, t)][v][k] for s in full]) for k in K} | dict(beta=ci([per[(s, t)]['beta'] for s in full]))
    for E in (0, 1):
        c = {f'{a}-CE': {k: diff(v, k, f'E{E}_{a}', 'Ex_ce') for k in K} for a in ('mass', 'within', 'both')}
        c['within-mass'] = {k: diff(v, k, f'E{E}_within', f'E{E}_mass') for k in K}
        c['both-within'] = {k: diff(v, k, f'E{E}_both', f'E{E}_within') for k in K}
        c['both-mass'] = {k: diff(v, k, f'E{E}_both', f'E{E}_mass') for k in K}
        out['contrasts'][f'{v}/E{E}'] = c
if MODE == 'conf':
    fam = {f'E{E}_{a}': out['contrasts'][f'cal/E{E}'][a]['J'] for E in (0, 1) for a in ('within-CE', 'within-mass')}
    order = sorted(fam, key=lambda k: fam[k]['p_gt0']); run = 0.0
    for i, k in enumerate(order):
        run = max(run, min(1.0, (4 - i) * fam[k]['p_gt0'])); fam[k]['p_holm'] = run; fam[k]['pass'] = run < 0.05
    out['primary'] = dict(family='calibrated J, one-sided > 0, Holm over 4', tests=fam, status='CONFIRMATORY' if len(full) == len(SEEDS) else 'DESCRIPTIVE_INCOMPLETE')
json.dump(out, open(OUT + '.json', 'w'), indent=1)
with open(OUT + '_per_root.csv', 'w', newline='') as f:
    w = csv.writer(f); w.writerow(['root', 'tag', 'beta'] + [f'{v}_{k}' for v in ('raw', 'cal') for k in K])
    for (s, t), r in sorted(per.items()):
        w.writerow([s, t, r['beta']] + [r[v][k] for v in ('raw', 'cal') for k in K])
print(out['identity'], 'n =', len(full), 'missing', missing)
for v in ('raw', 'cal'):
    for E in (0, 1):
        for key in ('within-CE', 'mass-CE', 'both-CE', 'within-mass', 'both-within'):
            e = out['contrasts'][f'{v}/E{E}'][key]['J']
            print(f'{v} E{E} {key:12s} J {e["mean"]:+.2f} [{e.get("lo", float("nan")):+.2f}, {e.get("hi", float("nan")):+.2f}]')


==> anc/supplementary_material/analysis/v9/R4ALT/test_kd_text.py <==
"""CPU identities for the 4-class KL split (run: python test_kd_text.py)."""
import sys, os, torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_t3
torch.manual_seed(0); inB = torch.tensor([False, False, True, True])
zs = torch.randn(64, 4, dtype=torch.float64, requires_grad=True); zt = torch.randn(64, 4, dtype=torch.float64) * 3
m, w = kd_t3.kl_terms(zs, zt, inB)
full = (F := torch.nn.functional).kl_div(F.log_softmax(zs, 1), F.log_softmax(zt, 1), log_target=True, reduction='none').sum(1)
assert torch.allclose(m + w, full, atol=1e-12), 'loss identity'
g1 = torch.autograd.grad((m + w).sum(), zs, retain_graph=True)[0]; g2 = torch.autograd.grad(full.sum(), zs)[0]
assert torch.allclose(g1, g2, atol=1e-12), 'gradient identity'
assert (m >= -1e-12).all() and (w >= -1e-12).all()
print('OK loss+gradient identities, C=4')


==> anc/supplementary_material/analysis/v9/RB500/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/RB500/replay_budget500.py <==
"""RB500: replay small-budget calibration (internal paper-standard plan, 2026-09-25). Zero training.
Fixed split of the CIFAR-100 test set: 5 images per class (500) for fitting, the remaining 9,500 for evaluation. The split
is chosen per class by SHA256('RB500-v1|' + image index) and is identical for every model and seed (a head class is a
bijective relabelling of a fine class, so the per-class image sets do not depend on the class order). Per model, ONE
last-task block constant (heads 90-99) fitted on the 500 by the CE-optimal share rule (kd_b2_bias.fit_beta); raw and
calibrated J both on the same 9,500. Pair (F, D): U = J_F - J_D raw, U* calibrated, D = U - U*, R = D / U (only when U's CI
is above 0). Descriptive spread: the same analysis over 5 alternative splits (salts RB500-alt-j) is reported separately;
the fixed split is primary. Input: a stage-1 blockcal directory (MANIFEST.json, {arm}_s{seed}_logits.npy / _y.npy).
Usage: replay_budget500.py OUTDIR F_ARM D_ARM [EXTRA_ARM ...] > JSON"""
import hashlib, json, os, sys
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb

out, F, D = sys.argv[1], sys.argv[2], sys.argv[3]; ARMS = [F, D] + sys.argv[4:]
man = json.load(open(os.path.join(out, 'MANIFEST.json')))
ok = {(m['seed'], m['arm']) for m in man if m['status'] == 'OK'}
seeds = sorted({s for s, _ in ok if all((s, a) in ok for a in ARMS)})
inB = np.zeros(100, bool); inB[90:] = True


def split(y, salt):
    fit = np.zeros(len(y), bool)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'{salt}|{i}'.encode()).hexdigest() for i in idx]
        fit[idx[np.argsort(key, kind='stable')][:5]] = True
    return fit


def run(salt):
    per, fits = {}, {}
    for s in seeds:
        for a in ARMS:
            z = np.load(os.path.join(out, f'{a}_s{s}_logits.npy')).astype(np.float64); y = np.load(os.path.join(out, f'{a}_s{s}_y.npy'))
            fit = split(y, salt); ev = ~fit
            fits[(s, a)] = np.flatnonzero(fit)
            d = kb.logsumexp(z[fit][:, inB], 1) - kb.logsumexp(z[fit][:, ~inB], 1); b = kb.fit_beta(d, inB[y[fit]].mean())
            raw, _ = kb.readout(z[ev], y[ev], inB); cal, _ = kb.readout(z[ev] + b * inB[None, :], y[ev], inB)
            per[(s, a)] = dict(J=raw['J'], Jc=cal['J'], CE=raw['CE'], CEc=cal['CE'], beta=b, soft=raw['soft_mass_B'], softc=cal['soft_mass_B'])
    # the fitting image set must be the same images for every model of a seed, and the same count everywhere
    for s in seeds:
        assert all(np.array_equal(fits[(s, a)], fits[(s, ARMS[0])]) for a in ARMS)
    return per


ci = lambda x: [float(v) for v in kb.tci(np.asarray(x), .975)[:3]]
res = dict(identity='RB500 zero-training calibration-budget check', n=len(seeds), roots=seeds, arms=ARMS, fit_images=500, eval_images=9500)
per = run('RB500-v1')
U = np.array([per[(s, F)]['J'] - per[(s, D)]['J'] for s in seeds]); Us = np.array([per[(s, F)]['Jc'] - per[(s, D)]['Jc'] for s in seeds])
res['primary'] = dict(U=ci(U), U_star=ci(Us), D=ci(U - Us), half_margin=ci(0.5 * U - Us),
                      R=float((U - Us).mean() / U.mean()) if ci(U)[1] > 0 else None, U_star_TOST_1pp=kb.tost(Us),
                      per_root=dict(U=U.round(3).tolist(), U_star=Us.round(3).tolist()))
res['arms'] = {a: {k: ci([per[(s, a)][k] for s in seeds]) for k in ('J', 'Jc', 'CE', 'CEc', 'beta', 'soft', 'softc')} for a in ARMS}
for a in ARMS[2:]:
    res[f'{a}_minus_{D}'] = dict(U=ci([per[(s, a)]['J'] - per[(s, D)]['J'] for s in seeds]), U_star=ci([per[(s, a)]['Jc'] - per[(s, D)]['Jc'] for s in seeds]))
alt = []
for j in range(5):
    p = run(f'RB500-alt-{j}')
    alt.append(float(np.mean([p[(s, F)]['Jc'] - p[(s, D)]['Jc'] for s in seeds])))
res['alt_splits_U_star_mean'] = alt
print(json.dumps(res, indent=1))


==> anc/supplementary_material/analysis/v9/TNCAL/kd_b2_bias.py <==
"""B2 zero-training block-bias diagnostic (internal block-share and bias-test plan §3). POSTHOC_DESCRIPTIVE_CROSSFIT branch:
CROSS/SUPPORT arms saved only fp16 test logits (no val logits, no endpoint weights), so beta is fitted by a fixed
5-fold crossfit on test. Nothing here is confirmatory. One beta per model: z'_k = z_k + beta*1{k in B} on ALL B outputs.
Fit criterion: mean sigmoid(d+beta) = p, d = LSE(z_B)-LSE(z_A), p = mean 1{y in B}; float64 bisection, 80 steps.
Usage: kd_b2_bias.py KDCROSS_ROOT > KDB2_BIAS.json"""
import hashlib, json, os, sys
import numpy as np
from scipy import stats
from scipy.special import logsumexp, expit, logit

SEEDS = list(range(941, 949)); ARMS = ('F00', 'F01', 'F10', 'F11', 'D0', 'D1', 'SA', 'SB')
DIAG = {'U00': ('F00', 'D0', -1), 'U11': ('F11', 'D1', +1)}                 # frozen directions
SECOND = {'U01': ('F01', 'D1'), 'U10': ('F10', 'D0'), 'SA-D0': ('SA', 'D0'), 'SB-D0': ('SB', 'D0')}
EQ = 1.0; NBOOT = 10000; BOOT_SEED = 20260925


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B2-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def fit_beta(d, p):
    assert np.isfinite(d).all() and 0 < p < 1
    lo, hi = logit(p) - d.max(), logit(p) - d.min()
    for _ in range(80):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if expit(d + mid).mean() < p else (lo, mid)
    return (lo + hi) / 2


def readout(z, y, inB):
    lse = logsumexp(z, 1); pred = z.argmax(1)                                # argmax: lowest index on ties
    ce = float(np.mean(lse - z[np.arange(len(y)), y]))
    cor = pred == y; yB = inB[y]
    soft = float(np.mean(np.exp(logsumexp(z[:, inB], 1) - lse)))
    return dict(CE=ce, J=100 * cor.mean(), J_A=100 * cor[~yB].mean(), J_B=100 * cor[yB].mean(),
                soft_mass_B=soft, hard_share_B=float(inB[pred].mean())), cor


def invariants(z, y, inB):
    """block-constant-invariant: within-true-group CE and within-true-group argmax correctness."""
    yB = inB[y]; zm = np.where(yB[:, None] == inB[None, :], z, -np.inf)
    ce = logsumexp(zm, 1) - z[np.arange(len(y)), y]
    return dict(cond_CE=float(ce.mean()), group_oracle_J=100 * float((zm.argmax(1) == y).mean()))


def test_oracle_const(z, y, inB):
    """best common beta on TEST labels (TEST_ORACLE_CONSTANT), exact breakpoint scan; ties -> min |beta|, then smaller."""
    mB = np.where(inB[None, :], z, -np.inf).max(1); mA = np.where(~inB[None, :], z, -np.inf).max(1)
    g = mA - mB; yB = inB[y]; zy = z[np.arange(len(y)), y]
    inner = np.where(yB, zy >= mB, zy >= mA)                                # within own group correct
    bps = np.unique(g); cands = np.concatenate([[bps[0] - 1], (bps[:-1] + bps[1:]) / 2, [bps[-1] + 1], [0.0]])
    gB = np.sort(g[inner & yB]); gA = np.sort(g[inner & ~yB])
    acc = (np.searchsorted(gB, cands, 'left') + len(gA) - np.searchsorted(gA, cands, 'left')) / len(y)
    best = min(zip(-acc, np.abs(cands), cands))
    best = (None, best[2], -best[0])
    return dict(beta=float(best[1]), J=100 * float(best[2]))


def tci(x, conf):
    x = np.asarray(x, float); n = len(x); m = x.mean(); se = x.std(ddof=1) / np.sqrt(n)
    h = stats.t.ppf(conf, n - 1) * se; return m, m - h, m + h, se


def tost(x):
    m, _, _, se = tci(x, 0.975); n = len(x)
    p_lo = 1 - stats.t.cdf((m + EQ) / se, n - 1); p_hi = stats.t.cdf((m - EQ) / se, n - 1)
    return float(max(p_lo, p_hi))


def main():
    root = sys.argv[1]; sys.path.insert(0, os.path.join(root, 'code'))
    os.environ.setdefault('KDMAT_ROOT', root); import kd_maturity as km
    _, yte = km.load_split('test'); y = yte.numpy().astype(int); fd = folds(y)
    out = dict(branch='POSTHOC_DESCRIPTIVE_CROSSFIT', manifest=[], drift=[], models={})
    per = {}
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        assert inB.sum() == 50 and not set(meta['A']) & set(meta['B']) and len(meta['A']) == 50
        p_all = inB[y].mean()
        for a in ARMS:
            sub = 'results_support' if a in ('SA', 'SB') else 'results_cross'
            fp = os.path.join(root, sub, str(s), f'{a}_test_logits.npy')
            if not os.path.exists(fp):
                out['manifest'].append(dict(root=s, arm=a, status='INCOMPLETE')); continue
            raw = np.load(fp); z = raw.astype(np.float64)
            out['manifest'].append(dict(root=s, arm=a, dtype=str(raw.dtype), shape=list(raw.shape),
                                        finite=bool(np.isfinite(z).all()),
                                        sha256=hashlib.sha256(open(fp, 'rb').read()).hexdigest()[:16]))
            assert z.shape == (10000, 100) and np.isfinite(z).all()
            js = json.load(open(os.path.join(root, sub, str(s), f'{a}.json')))['test']
            base, cor0 = readout(z, y, inB)
            dj = base['J'] - 100 * js['acc']
            if abs(dj) > 1e-6:
                out['drift'].append(dict(root=s, arm=a, J_recomputed=base['J'], J_json=100 * js['acc']))
            d = logsumexp(z[:, inB], 1) - logsumexp(z[:, ~inB], 1)
            zc = z.copy(); betas = []
            for k in range(5):
                fit = fd != k; b = fit_beta(d[fit], inB[y[fit]].mean()); betas.append(b)
                zc[fd == k] = z[fd == k] + b * inB[None, :]
            cal, cor1 = readout(zc, y, inB)
            per[(s, a)] = dict(base=base, cal=cal, betas=betas, inv=invariants(z, y, inB),
                               oracle=test_oracle_const(z, y, inB), cor0=cor0, cor1=cor1, z=z, inB=inB,
                               beta_full_fit=fit_beta(d, p_all))
    for (s, a), r in per.items():
        out['models'][f'{s}/{a}'] = {k: r[k] for k in ('base', 'cal', 'betas', 'inv', 'oracle', 'beta_full_fit')}

    def contrast(F, D, sgn):
        keys = [s for s in SEEDS if (s, F) in per and (s, D) in per]
        if len(keys) < len(SEEDS):
            return dict(status='INCOMPLETE', roots=keys)
        U = np.array([per[(s, F)]['base']['J'] - per[(s, D)]['base']['J'] for s in keys])
        Us = np.array([per[(s, F)]['cal']['J'] - per[(s, D)]['cal']['J'] for s in keys])
        gF = np.array([per[(s, F)]['cal']['J'] - per[(s, F)]['base']['J'] for s in keys])
        gD = np.array([per[(s, D)]['cal']['J'] - per[(s, D)]['base']['J'] for s in keys])
        res = dict(U=tci(U, .975)[:3], U_star=tci(Us, .975)[:3], U_star_90=tci(Us, .95)[:3],
                   gF=tci(gF, .975)[:3], gD=tci(gD, .975)[:3], per_root=dict(U=U.tolist(), U_star=Us.tolist(),
                   gF=gF.tolist(), gD=gD.tolist()))
        for part in ('base', 'cal'):
            for k in ('J_A', 'J_B', 'CE', 'soft_mass_B', 'hard_share_B'):
                res[f'{part}_{k}_F_minus_D'] = tci([per[(s, F)][part][k] - per[(s, D)][part][k] for s in keys], .975)[:3]
        res['inv_condCE_F_minus_D'] = tci([per[(s, F)]['inv']['cond_CE'] - per[(s, D)]['inv']['cond_CE'] for s in keys], .975)[:3]
        res['inv_groupOracleJ_F_minus_D'] = tci([per[(s, F)]['inv']['group_oracle_J'] - per[(s, D)]['inv']['group_oracle_J'] for s in keys], .975)[:3]
        res['test_oracle_const_U'] = tci([per[(s, F)]['oracle']['J'] - per[(s, D)]['oracle']['J'] for s in keys], .975)[:3]
        if sgn is None:
            sgn = 1 if U.mean() >= 0 else -1; res['sign'] = 'POSTHOC_FROM_DATA'
        m, lo, hi, _ = tci(U, .975)
        S = sgn * (U - Us); R = S.mean() / (sgn * U.mean())
        unstable = abs(m) <= 1 or lo <= 0 <= hi or np.sign(m) != sgn
        rng = np.random.default_rng(BOOT_SEED); bR, bad = [], 0
        for _ in range(NBOOT):
            ix = rng.integers(0, len(keys), len(keys)); den = sgn * U[ix].mean()
            if den <= 1: bad += 1
            bR.append((S[ix].mean() / den) if den != 0 else np.nan)
        bR = np.array(bR)
        worse_gain = gF if sgn < 0 else gD
        res.update(R=float(R), R_status='UNSTABLE' if unstable else 'OK', R_boot_q=np.nanquantile(bR, [.025, .5, .975]).tolist(),
                   denom_unstable_rate=bad / NBOOT, worse_arm_gain_mean=float(worse_gain.mean()), TOST_p=tost(Us))
        res['mostly_repairable_descriptive'] = bool(R >= .8 and worse_gain.mean() > 0 and not unstable)
        return res

    out['primary_diagonals'] = {k: contrast(F, D, sg) for k, (F, D, sg) in DIAG.items()}
    ps = sorted((v['TOST_p'], k) for k, v in out['primary_diagonals'].items() if 'TOST_p' in v)
    holm = {}
    for i, (p, k) in enumerate(ps):
        holm[k] = min(1.0, max([(len(ps) - j) * ps[j][0] for j in range(i + 1)]))
    for k, v in out['primary_diagonals'].items():
        if k in holm:
            v['TOST_p_holm'] = holm[k]; v['residual_equiv_1pp_holm'] = holm[k] < .05
            v['mostly_repairable_descriptive'] = bool(v['mostly_repairable_descriptive'] and v['residual_equiv_1pp_holm'])
    out['secondary'] = {k: contrast(F, D, None) for k, (F, D) in SECOND.items()}
    # SUPPORT per-sample patterns (D0, SA, SB, F00), pooled over roots; true-B group switch matrix; paired margins
    pat = np.zeros(16, int); sw = {}; marg = {}
    order = ('D0', 'SA', 'SB', 'F00')
    for s in SEEDS:
        if not all((s, a) in per for a in order):
            continue
        C = np.stack([per[(s, a)]['cor0'] for a in order], 1).astype(int)
        pat += np.bincount(C @ np.array([8, 4, 2, 1]), minlength=16)
        inB = per[(s, 'D0')]['inB']; yB = inB[y]
        for a in order:
            z = per[(s, a)]['z']; pred = z.argmax(1)
            cls = np.where(pred == y, 'correct', np.where(inB[pred], 'B_wrong', 'A'))[yB]
            sw.setdefault(a, {}); [sw[a].__setitem__(c, sw[a].get(c, 0) + int((cls == c).sum())) for c in ('correct', 'B_wrong', 'A')]
            zy = z[np.arange(len(y)), y]; zo = z.copy(); zo[np.arange(len(y)), y] = -np.inf
            marg.setdefault(a, []).append(float((zy - zo.max(1))[yB].mean()))
    out['support_patterns'] = dict(order=order, bit_weights=[8, 4, 2, 1], counts=pat.tolist(),
                                   trueB_pred_group=sw, trueB_margin_mean_by_root=marg)
    print(json.dumps(out, indent=1, default=float))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/analysis/v9/TNCAL/tn_blockcal.py <==
"""TN-CAL: terminal-block offset diagnostic on the closed TinyImageNet TN cohort (TN_full / TN_none / TN_niso).
POST HOC TEST CROSSFIT, same algorithm as E3CAL/B4 (one offset per model on the last task block in the checkpoint's own
class order, B2 criterion, 5-fold crossfit salt "B4-crossfit-v1", all arms calibrated). Loader = the host's existing
jac_readout_tiny.load_test / logits_for (MEAN/STD read from SequentialTinyImagenet). Gates: G1 strict load, G2 recomputed
class-IL J vs unified-readout class_il_mean (TN_REF_J.json) within 0.025 pp, G3 arm/unit from filename + dataset.
Usage: tn_blockcal.py CKPT_DIR OUT"""
import glob, hashlib, json, os, re, sys
import numpy as np, torch
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__))); sys.path.insert(0, '/workspace/ces')
import kd_b2_bias as kb
import jac_readout_tiny as jt
ARMS = ('TN_full', 'TN_none', 'TN_niso')


def folds(y):
    f = np.empty(len(y), int)
    for c in np.unique(y):
        idx = np.where(y == c)[0]
        key = [hashlib.sha256(f'B4-crossfit-v1{i}'.encode()).hexdigest() for i in idx]
        f[idx[np.argsort(key, kind='stable')]] = np.arange(len(idx)) % 5
    return f


def main(ckdir, out):
    os.makedirs(out, exist_ok=True); ref = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'TN_REF_J.json')))
    x, y_raw, cpt, ncls = jt.load_test(); man, per = [], {}
    inL = np.zeros(ncls, bool); inL[ncls - cpt:] = True
    for f in sorted(glob.glob(os.path.join(ckdir, 'final_TN_*_last.pt'))):
        m = re.search(r'final_(TN_[a-z]+)_s(\d+)_', os.path.basename(f))
        if not m or m.group(1) not in ARMS:
            continue
        a, u = m.group(1), int(m.group(2))
        lg, args, res, miss, unexp = jt.logits_for(f, x, 'cuda', 256, ncls)
        order = np.asarray(args['class_order'], dtype=np.int64); y = order[np.asarray(y_raw)]
        z = lg.numpy().astype(np.float64); J = 100 * float((z.argmax(1) == y).mean()); rj = ref.get(f'{a}|{u}')
        rec = dict(arm=a, unit=u, file=os.path.basename(f), J=J, J_ref=rj, G1=not miss and not unexp,
                   G2=rj is not None and abs(J - rj) <= 0.025, G3=args.get('dataset') == 'seq-tinyimg', finite=bool(np.isfinite(z).all()))
        rec['status'] = 'OK' if all(rec[k] for k in ('G1', 'G2', 'G3', 'finite')) else 'GATE_FAIL'; man.append(rec)
        print(a, u, rec['status'], round(J, 3), rj, flush=True)
        if rec['status'] != 'OK':
            continue
        fd = folds(y); base, _ = kb.readout(z, y, inL)
        d = kb.logsumexp(z[:, inL], 1) - kb.logsumexp(z[:, ~inL], 1); zc = z.copy()
        for k in range(5):
            fit = fd != k; b = kb.fit_beta(d[fit], inL[y[fit]].mean()); zc[fd == k] = z[fd == k] + b * inL[None, :]
        cal, _ = kb.readout(zc, y, inL)
        per[(u, a)] = dict(base=base, cal=cal, inv=kb.invariants(z, y, inL), oracle=kb.test_oracle_const(z, y, inL))
    units = sorted({u for u, _ in per if all((u, x_) in per for x_ in ARMS)})
    res = dict(branch='POSTHOC_TEST_CROSSFIT', ncls=ncls, cpt=cpt, block=f'heads {ncls - cpt}-{ncls - 1}', units=units,
               manifest=man, models={f'{u}/{a}': v for (u, a), v in per.items()}, contrasts={})
    for a in ('TN_full', 'TN_niso'):
        U = np.array([per[(u, a)]['base']['J'] - per[(u, 'TN_none')]['base']['J'] for u in units])
        Us = np.array([per[(u, a)]['cal']['J'] - per[(u, 'TN_none')]['cal']['J'] for u in units])
        res['contrasts'][f'{a}-TN_none'] = dict(U=kb.tci(U, .975)[:3], U_star=kb.tci(Us, .975)[:3], R=float((U - Us).mean() / U.mean()),
            oracle_diff=kb.tci(np.array([per[(u, a)]['inv']['group_oracle_J'] - per[(u, 'TN_none')]['inv']['group_oracle_J'] for u in units]), .975)[:3],
            soft=[float(np.mean([per[(u, a)]['base']['soft_mass_B'] for u in units])), float(np.mean([per[(u, 'TN_none')]['base']['soft_mass_B'] for u in units]))],
            per_unit=dict(U=U.tolist(), U_star=Us.tolist()))
    U = np.array([per[(u, 'TN_full')]['base']['J'] - per[(u, 'TN_niso')]['base']['J'] for u in units])
    Us = np.array([per[(u, 'TN_full')]['cal']['J'] - per[(u, 'TN_niso')]['cal']['J'] for u in units])
    res['contrasts']['TN_full-TN_niso'] = dict(U=kb.tci(U, .975)[:3], U_star=kb.tci(Us, .975)[:3])
    json.dump(res, open(os.path.join(out, 'TNCAL.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    main(sys.argv[1], sys.argv[2])


==> anc/supplementary_material/analysis/v9/TNCAL/tncal_merge.py <==
"""Merge TN-CAL per-host outputs (F, G, H) at the unit level; per-unit crossfits are independent."""
import json
import numpy as np
from scipy import stats
M = {}
for h in ('F', 'G', 'H'):
    r = json.load(open(f'TNCAL_{h}.json'))
    assert all(m['status'] == 'OK' for m in r['manifest']), h
    for k, v in r['models'].items():
        u, a = k.split('/'); M[(int(u), a)] = v
units = sorted({u for u, _ in M if all((u, a) in M for a in ('TN_full', 'TN_none', 'TN_niso'))})
def ci(x):
    x = np.asarray(x); m = x.mean(); h = stats.t.ppf(.975, len(x) - 1) * x.std(ddof=1) / np.sqrt(len(x)); return [round(m, 2), round(m - h, 2), round(m + h, 2)]
out = dict(n=len(units), units=units, pairs={})
for f, d in (('TN_full', 'TN_none'), ('TN_niso', 'TN_none'), ('TN_full', 'TN_niso')):
    U = [M[(u, f)]['base']['J'] - M[(u, d)]['base']['J'] for u in units]; Us = [M[(u, f)]['cal']['J'] - M[(u, d)]['cal']['J'] for u in units]
    out['pairs'][f'{f}-{d}'] = dict(U=ci(U), U_star=ci(Us), D=ci(np.subtract(U, Us)), R=round(float(np.mean(np.subtract(U, Us)) / np.mean(U)), 2),
                                    oracle=ci([M[(u, f)]['inv']['group_oracle_J'] - M[(u, d)]['inv']['group_oracle_J'] for u in units]),
                                    condCE=ci([M[(u, f)]['inv']['cond_CE'] - M[(u, d)]['inv']['cond_CE'] for u in units]),
                                    per_unit_U_star=[round(x, 2) for x in Us])
out['soft_B'] = {a: [round(float(np.mean([M[(u, a)][p]['soft_mass_B'] for u in units])), 3) for p in ('base', 'cal')] for a in ('TN_full', 'TN_none', 'TN_niso')}
out['J'] = {a: [round(float(np.mean([M[(u, a)][p]['J'] for u in units])), 2) for p in ('base', 'cal')] for a in ('TN_full', 'TN_none', 'TN_niso')}
print(json.dumps(out, indent=1))


==> anc/supplementary_material/analysis/v9/TREP/trep_final.py <==
"""TREP final analysis per TREP_PREREG.md + TREP_COMPLETION_AMENDMENT_20260924.md.
Input: trep_logs_extract.txt (host, log, sha16, n_final_lines, Class-IL J). Complete units only (all 3 arms)."""
import json, math, sys
from collections import defaultdict
from scipy import stats
J = defaultdict(dict)
for line in open(sys.argv[1] if len(sys.argv) > 1 else 'trep_logs_extract.txt'):
    h, log, sha, nfin, acc = line.split()
    arm, seed = log[3:-4].rsplit('_s', 1)
    assert int(nfin) >= 1
    J[int(seed)][arm] = float(acc)
units = list(range(260919411, 260919423))
complete = [u for u in units if all(a in J.get(u, {}) for a in ('full', 'niso', 'am2'))]
missing = [u for u in units if u not in complete]
def ci(d, level):
    n = len(d); m = sum(d) / n; s = math.sqrt(sum((x - m) ** 2 for x in d) / (n - 1)); se = s / math.sqrt(n)
    t = stats.t.ppf(0.5 + level / 2, n - 1); return m, m - t * se, m + t * se, se
def tost(d, margin=1.0):
    n = len(d); m, _, _, se = ci(d, .95)
    p_lo = 1 - stats.t.cdf((m + margin) / se, n - 1); p_hi = stats.t.cdf((m - margin) / se, n - 1)
    return max(p_lo, p_hi)
out = {'complete_units': complete, 'missing_units': missing, 'n': len(complete), 'J': {u: J[u] for u in complete}}
res = {}
for x in ('niso', 'am2'):
    d = [J[u]['full'] - J[u][x] for u in complete]
    m, l95, h95, se = ci(d, .95); _, l90, h90, _ = ci(d, .90)
    res[x] = dict(mean=m, ci95=[l95, h95], ci90=[l90, h90], p_tost=tost(d),
                  pass_amended_95=bool(l95 > -1 and h95 < 1), pass_orig_90=bool(l90 > -1 and h90 < 1))
# Holm on TOST p (amended rule: each one-sided test at .025 <=> 95% CI inside margin; Holm over 2)
ps = sorted(res, key=lambda k: res[k]['p_tost'])
for i, k in enumerate(ps):
    res[k]['holm_alpha_amended'] = 0.025 / (2 - i); res[k]['holm_alpha_orig'] = 0.05 / (2 - i)
    res[k]["holm_pass_amended"] = bool(res[k]['p_tost'] < res[k]['holm_alpha_amended'] and (i == 0 or res[ps[0]]['holm_pass_amended']))
    res[k]["holm_pass_orig"] = bool(res[k]['p_tost'] < res[k]['holm_alpha_orig'] and (i == 0 or res[ps[0]]['holm_pass_orig']))
d = [J[u]['am2'] - J[u]['niso'] for u in complete]; m, l, h, _ = ci(d, .95)
out.update(primary=res, secondary_am2_minus_niso=dict(mean=m, ci95=[l, h]),
           means={a: sum(J[u][a] for u in complete) / len(complete) for a in ('full', 'niso', 'am2')})
json.dump(out, open('TREP_FINAL.json', 'w'), indent=2)
print(json.dumps({k: out[k] for k in ('n', 'missing_units', 'means', 'secondary_am2_minus_niso')}, indent=1))
for k, v in res.items(): print(k, {a: (round(b, 3) if isinstance(b, float) else b) for a, b in v.items()})


==> anc/supplementary_material/analysis/v9_appendix_tables.py <==
"""Regenerate the body rows of the offset tables in the V9 appendix (Tables cal-interventions, cal-factorial,
cal-methods, cal-kd, cal-ladder, cal-backbones) from the per-study records in data/v9/, and optionally check that every generated row
appears verbatim in the appendix source. CPU only, seconds.
usage: python analysis/v9_appendix_tables.py [--data DATA_DIR] [--out ROWS.tex] [--check APPENDIX.tex]
Exit status 1 if --check is given and any generated row is missing from the appendix."""
import argparse
import json
from decimal import ROUND_HALF_UP, Decimal
from pathlib import Path

ap = argparse.ArgumentParser()
ap.add_argument('--data', default=str(Path(__file__).resolve().parents[1] / 'data' / 'v9'))
ap.add_argument('--out')
ap.add_argument('--check')
a = ap.parse_args()
D = Path(a.data)
J = lambda p: json.loads((D / p).read_text())


def rnd(x, nd=2):
    """half-up rounding of the decimal value (records hold 2- or 3-decimal inputs; 1.755 prints as 1.76)"""
    return Decimal(repr(round(float(x), 9))).quantize(Decimal(1).scaleb(-nd), rounding=ROUND_HALF_UP) + 0


def s(x, nd=2):
    """signed, with a rounded zero printed as +0.00"""
    q = rnd(x, nd)
    return f'+{abs(q)}' if q == 0 else f'{q:+}'


def u(x, nd=2):
    q = rnd(x, nd)
    return f'{abs(q)}' if q == 0 else f'{q}'


def ci(v, nd=2):
    return f'${s(v[0], nd)}\\ [{u(v[1], nd)},{u(v[2], nd)}]$'


def ladder(v):
    return f"${s(v['mean'])}\\ [{u(v['lo'])},{u(v['hi'])}]$"


tables = {}

# ---- Table cal-interventions: DER++ interventions, as trained / after offset / block-restricted / conditional CE
R = J('R18/R18CAL_MERGED.json')['cohorts']
names = {'full-none': 'Full $-$ Delete $N$', 'full-am2': 'Full $-$ Fixed', 'full-hperm': 'Full $-$ Perm $H$',
         'hperm-none': 'Perm $H-$ Delete $N$'}
spec = {('B', 'full-am2'), ('B', 'full-hperm'), ('A', 'full-hperm'), ('B4C', 'full-none')}   # prespecified contrasts
rows = []
# prespecified withheld-image cohorts (NEXT-R1 on ResNet-18, NEXT-R1B on ResNet-32, NEXT-R1C on reduced-width ResNet-18):
# offset fitted on 500 training images withheld from training; same holdout, recipe, arms and tests on all three backbones
for f1, lab0 in (('R1/R1_MERGED.json', 'Withheld-image cohort (Fig.~\\ref{fig:offset}a)'), ('R1B/R1B_MERGED.json', 'Withheld-image cohort, ResNet-32'),
                 ('R1C/R1C_MERGED.json', 'Withheld-image cohort, reduced ResNet-18')):
  R1 = J(f1)
  assert R1['status'] == 'CONFIRMATORY' and not R1['missing_or_failed']
  assert all(R1['primary'][k]['pass'] for k in ('P1', 'P2', 'P3'))
  S1 = R1['secondary_pairs']
  for i, (p, key) in enumerate((('full-none', 'full-none'), ('full-am2', 'full-am2'), ('full-hperm', 'full-hperm'), ('hperm-none', 'hperm-none'))):
    v = S1[key]
    ci3 = lambda c: [c['mean'], c['lo'], c['hi']]
    lab1 = lab0 if i == 0 else ''
    rows.append(f"{lab1} & {names[p]} & {v['cal500']['n']} & {ci(ci3(v['raw']))} & "
                f"{ci(ci3(v['cal500']))} & ${s(v['group_oracle']['mean'])}$ & ${s(v['cond_CE']['mean'])}$ & {'' if p == 'hperm-none' else 'P'}")
for tag, label, key in (('B', 'Paired cohort', 'B_R18HB_R18XB'), ('A', 'Second cohort', 'A_R18H_R18X')):
    for i, p in enumerate(names):
        v = R[key]['pairs'][p]
        rows.append(f"{label if i == 0 else ''} & {names[p]} & {v['n']} & {ci(v['U'])} & {ci(v['U_star'])} & ${s(v['oracle'][0])}$ & "
                    f"${s(v['condCE_diff'][0])}$ & {'P' if (tag, p) in spec else ''}")
b4 = J('B4C/out_all_B4C_BLOCKCAL.json')
mt, mod = b4['main_table'], b4['models']
roots = [r for r in b4['roots'] if f'{r}/original' in mod and f'{r}/none' in mod]
assert len(roots) == len(mt['per_root']['U']), (len(roots), len(mt['per_root']['U']))
cce = sum(mod[f'{r}/original']['inv']['cond_CE'] - mod[f'{r}/none']['inv']['cond_CE'] for r in roots) / len(roots)
rows.append(f"Fresh deletion cohort & {names['full-none']} & {len(roots)} & {ci(mt['U'])} & {ci(mt['U_star'])} & "
            f"${s(mt['group_oracle_diff'][0])}$ & ${s(cce)}$ & P")
t = (D / 'B32/cal/B32CAL_MERGED.txt').read_text()
b32 = json.loads(t[t.index('{'):])
for i, p in enumerate(('full-none', 'full-am2', 'full-hperm')):
    v = b32['pairs'][p]
    rows.append(f"{'ResNet-32, cross-fitted' if i == 0 else ''} & {names[p]} & {b32['n']} & {ci(v['U'])} & {ci(v['U_star'])} & ${s(v['oracle'][0])}$ & "
                f"${s(v['condCE_diff'][0])}$ & ")
tn = J('TNCAL/TNCAL_MERGED.json')
v = tn['pairs']['TN_full-TN_none']
rows.append(f"TinyImageNet & {names['full-none']} & {tn['n']} & {ci(v['U'])} & {ci(v['U_star'])} & ${s(v['oracle'][0])}$ & "
            f"${s(v['condCE'][0])}$ & ")
# DER and the TinyImageNet H cohort (A0-H, post hoc; seeds still available after a host was retired)
AH = J('A0H/A0H_MERGED.json')['studies']
for i, (st, p, nm) in enumerate((('DD', 'full-hperm', names['full-hperm']), ('TH', 'full-perm', names['full-hperm']), ('TH', 'full-iso', 'Full $-$ $H$ block mean'))):
    v = AH[st]['pairs'][p]
    lab2 = {0: 'DER', 1: 'TinyImageNet, $H$ cohort', 2: ''}[i]
    rows.append(f"{lab2} & {nm} & {v['U']['n']} & {ci([v['U'][k] for k in ('mean', 'lo', 'hi')])} & {ci([v['U_star'][k] for k in ('mean', 'lo', 'hi')])} & "
                f"${s(v['block']['mean'])}$ & ${s(v['condCE']['mean'])}$ & ")
tables['cal-interventions'] = rows

# ---- Table cal-factorial: interaction and Both - Neither, as trained and after the single offset
rows = []
for label, f, desc in (('ResNet-18, $a=-2$', 'E3/E3_BLOCKCAL.json', None),
                       ('ResNet-18, $a=-4$', 'E3/out_all_E3b_BLOCKCAL.json', None),
                       ('ResNet-18, $a=-2$, fresh (cohort of Fig.~\\ref{fig:offset}b)', 'E3C/out_all_E3C_BLOCKCAL.json', None),
                       ('ResNet-32, $a=-2$', 'E3/E3R32_BLOCKCAL.json', None),
                       ('ResNet-32, $a=-2$, fresh (cohort of Fig.~\\ref{fig:offset}b)', 'E3R32C/out_all_E3R32C_BLOCKCAL.json', 'E3R32C/E3R32C_DESCRIPTIVE.json')):
    m = J(f)['main_table']
    if desc:
        m = {**J(desc), **m}
    rows.append(f"{label} & {ci(m['I'])} & {ci(m['I_star'])} & {ci(m['both_minus_neither_base'])} & {ci(m['both_minus_neither_cal'])}")
tables['cal-factorial'] = rows

# ---- Table cal-methods: standard replay methods (32 roots)
M = J('MCAL/MCAL_PRIMARY.json')
assert M['n_complete_roots'] == 32 and not M['gate_fail'] and not M['missing_roots']
rows = []
for k, name in (('derpp-er', 'DER++ $-$ ER'), ('der-er', 'DER $-$ ER'), ('er_ace-er', 'ER-ACE $-$ ER')):
    v = M['pairs'][k]
    rows.append(f"{name} & {ci(v['U'])} & {ci(v['U_star'])} & ${s(v['oracle_diff'][0])}$ & ${s(v['condCE_diff'][0])}$")
for k, name in (('derpp-der', 'DER++ $-$ DER'), ('derpp-er_ace', 'DER++ $-$ ER-ACE')):
    v = M['secondary'][k]
    rows.append(f"{name} & {ci(v['U'])} & {ci(v['U_star'])} & ${s(v['oracle_diff'][0])}$ & ${s(v['condCE_diff'][0])}$")
A = M['arms']
acc = lambda k: f"{A[k]['J_raw'][0]:.1f} $\\rightarrow$ {A[k]['J_cal'][0]:.1f}"
rows.append(f"\\multicolumn{{5}}{{@{{}}l}}{{Accuracy as trained $\\rightarrow$ after offset (\\%): ER {acc('er')}, ER-ACE {acc('er_ace')},}}")
rows.append(f"\\multicolumn{{5}}{{@{{}}l}}{{DER {acc('der')}, DER++ {acc('derpp')}.}}")
tables['cal-methods'] = rows

# ---- Table cal-kd: distillation terms vs label-only students (8 teachers); last column = conditional CE reduction
K = json.loads((D / 'KD/KDT3C_READOUT.json').read_text())
V = K['vs_ce']
rows = []
for E in (0, 1):
    for i, (t, name) in enumerate((('mass', 'Mass'), ('within', 'Within'), ('both', 'Both'))):
        r, c = V[f'raw/E{E}_{t}'], V[f'cal/E{E}_{t}']
        assert abs(r['cond_CE'][0] - c['cond_CE'][0]) < 1e-9, 'conditional CE must not depend on the offset'
        rows.append(f"{f'E{E}' if i == 0 else ''} & {name} & {ci(r['J'])} & {ci(c['J'])} & ${u(c['cond_CE'][0])}$")
tables['cal-kd'] = rows

# ---- Table kd-content (NEXT-R2): edits of the within-half teacher distribution, calibrated J, E0 and E1
R2 = J('R2/R2_CONF_READOUT.json')
assert R2['primary']['status'] == 'CONFIRMATORY' and not R2['missing'] and R2['n'] == 8
P2T = R2['primary']['tests']
c3 = lambda c: [c['J']['mean'], c['J']['lo'], c['J']['hi']]
rows = []
for k, name in (('W-CE', 'W $-$ label only'), ('W-Wperm', 'W $-$ Wperm'), ('W-Wflat', 'W $-$ Wflat'), ('W-Wtmpl', 'W $-$ Wtmpl'),
                ('Wperm-CE', 'Wperm $-$ label only'), ('Wflat-CE', 'Wflat $-$ label only'), ('Wtmpl-CE', 'Wtmpl $-$ label only'),
                ('WA-CE', 'WA $-$ label only'), ('WB-CE', 'WB $-$ label only'), ('AxB_interaction', 'Interaction (W $-$ WA) $-$ (WB $-$ label only)')):
    e0, e1 = R2['contrasts']['cal/E0'][k], R2['contrasts']['cal/E1'][k]
    if k in P2T:   # the stored primary is the E1 contrast itself
        assert abs(P2T[k]['mean'] - e1['J']['mean']) < 1e-9
    rows.append(f"{name} & {ci(c3(e0))} & {ci(c3(e1))} & {'P' if k in P2T else ''}")
tables['kd-content'] = rows

# ---- Table kd-text (NEXT-R4 confirmation, original split; NEXT-R4ALT development, two other splits), calibrated J
rows = []
R4 = J('R4/R4_CONF_READOUT.json')
assert R4['primary']['status'] == 'CONFIRMATORY' and not R4['missing'] and R4['n'] == 8
for lab, d in (('Original (8, P)', R4),
               ('Split 2 (4)', J('R4ALT/R4ALT_DEV_READOUT_P2.json')),
               ('Split 3 (4)', J('R4ALT/R4ALT_DEV_READOUT_P3.json'))):
    assert not d['missing']
    C = lambda st, k: d['contrasts'][st][k]
    rows.append(f"{lab} & ${s(C('raw/E0', 'mass-CE')['J']['mean'])}$ & ${s(C('cal/E0', 'mass-CE')['J']['mean'])}$ & "
                f"{ci(c3(C('cal/E0', 'within-CE')))} & {ci(c3(C('cal/E1', 'within-CE')))} & {ci(c3(C('cal/E1', 'within-mass')))}")
tables['kd-text'] = rows

# ---- Table cal-ladder: corrections of increasing freedom (A0, half-split cross-fit). Recomputed at full precision from the
# per-model records (A0_PAIR_LADDER / A0_FACTORIAL_LADDER store 3-decimal summaries, which cannot settle x.xx5 ties).
import numpy as np
from scipy import stats

LV = ('raw', 'L1', 'L9', 'AFF', 'L9AFF', 'task_oracle_J')


def tci(x):
    x = np.asarray(x, float); n = len(x); m = float(x.mean()); h = float(stats.t.ppf(.975, n - 1)) * float(x.std(ddof=1) / np.sqrt(n))
    return dict(n=n, mean=m, lo=m - h, hi=m + h)


def models(files):
    M, Fz = {}, {}
    for f in files:
        d = J(f'A0/{f}'); M.update(d['models']); Fz.update(d.get('factorial', {}))
    return M, Fz


g = lambda M, s, a, k: M[f'{s}/{a}'][k]['J'] if k != 'task_oracle_J' else M[f'{s}/{a}'][k]


def pairs(files, prs):
    M, _ = models(files)
    arms = sorted({k.split('/')[1] for k in M}); roots = sorted({k.split('/')[0] for k in M})
    roots = [s for s in roots if all(f'{s}/{x}' in M for x in arms)]
    return {pr: {k: tci([g(M, s, pr.split('-', 1)[0], k) - g(M, s, pr.split('-', 1)[1], k) for s in roots]) for k in LV} for pr in prs}


def factorial(files):
    M, Fz = models(files); roots = sorted(Fz)
    I = {k: tci([g(M, s, 'both', k) - g(M, s, 'level', k) - g(M, s, 'disp', k) + g(M, s, 'neither', k) for s in roots]) for k in LV}
    BN = {k: tci([g(M, s, 'both', k) - g(M, s, 'neither', k) for s in roots]) for k in LV}
    return I, BN


PL = pairs(('A0_R18_bjb2.json', 'A0_R18_westb.json'), ('full-hperm',))
PM = pairs(('A0_MCAL_boxH.json', 'A0_MCAL_westc.json', 'A0_MCAL_westd2.json', 'A0_MCAL_weste.json'), ('derpp-er', 'der-er', 'er_ace-er'))
F18 = factorial(('A0_E3C.json',)); F32 = factorial(('A0_E3R32C_boxF.json', 'A0_E3R32C_westd.json'))
# the recomputation must reproduce the stored 3-decimal summaries
P0, F0 = J('A0/A0_PAIR_LADDER.json'), J('A0/A0_FACTORIAL_LADDER.json')
for got, ref in ((PL['full-hperm'], P0['R18']['pairs']['full-hperm']), *((PM[k], P0['MCAL']['pairs'][k]) for k in PM),
                 (F18[0], F0['E3C_R18']['interaction']), (F32[0], F0['E3R32C_R32']['interaction']),
                 (F18[1], F0['E3C_R18']['ladder_gain']['both-neither']), (F32[1], F0['E3R32C_R32']['ladder_gain']['both-neither'])):
    for k in LV:
        for f in ('mean', 'lo', 'hi'):
            assert abs(round(got[k][f], 3) - ref[k][f]) < 1e-9, (k, f, got[k][f], ref[k][f])
cols = lambda v: f"${s(v['raw']['mean'])}$ & ${s(v['L1']['mean'])}$ & {ladder(v['L9'])} & ${s(v['L9AFF']['mean'])}$ & ${s(v['task_oracle_J']['mean'])}$"
rows = [f"Full $-$ Perm $H$ (ResNet-18, {PL['full-hperm']['L9']['n']}) & " + cols(PL['full-hperm'])]
for k, name in (('derpp-er', 'DER++ $-$ ER'), ('der-er', 'DER $-$ ER'), ('er_ace-er', 'ER-ACE $-$ ER')):
    rows.append(f"{name} ({PM[k]['L9']['n']}) & " + cols(PM[k]))
for (I, _), bb in ((F18, 'ResNet-18'), (F32, 'ResNet-32')):
    rows.append(f"Interaction $I_J$, {bb} ({I['L9']['n']}) & " + cols(I))
for (_, BN), bb in ((F18, 'ResNet-18'), (F32, 'ResNet-32')):
    rows.append(f"Both $-$ Neither, {bb} ({BN['L9']['n']}) & " + cols(BN))
tables['cal-ladder'] = rows

# ---- Table cal-backbones: the three withheld-image cohorts under one offset, one offset per task (both fitted on the
# same 500 withheld images) and the task oracle. R1B and R1C prespecified the last two as secondaries; for R1 they are
# post hoc (R1/posthoc_l9 on R1's saved logits, which reproduces R1's frozen one-offset accuracy exactly).
PH = {}
for h in ('boxG', 'boxH'):
    d = J(f'R1/posthoc_l9/R1_POSTHOC_L9_{h}.json'); assert d['identity'].startswith('POSTHOC_R1_L9'); PH.update(d['models'])
assert all(abs(m['cal500_recomputed'] - m['cal500_frozen']) < 1e-9 for m in PH.values())
phr = sorted({k.split('/')[0] for k in PH}); assert len(phr) == 8
def r1ph(pr, k):
    x, y = pr.split('-')
    return tci([PH[f'{r}/{x}'][k] - PH[f'{r}/{y}'][k] for r in phr])
rows = []
BB = (('ResNet-18$^\\dagger$', None), ('ResNet-32', 'R1B/R1B_MERGED.json'), ('Reduced ResNet-18', 'R1C/R1C_MERGED.json'))
for pr in ('full-hperm', 'full-none'):
    for i, (lab, f) in enumerate(BB):
        S = J(f)['secondary_pairs'][pr] if f else None
        one = (J('R1/R1_MERGED.json')['secondary_pairs'][pr] if not f else S)['cal500']
        per = r1ph(pr, 'cal9_500') if not f else S['cal9_500']
        orc = r1ph(pr, 'task_oracle_J') if not f else S['task_oracle']
        rows.append(f"{names[pr] if i == 0 else ''} & {lab} & {ladder(one)} & {ladder(per)} & {ladder(orc)}")
tables['cal-backbones'] = rows

out = '\n'.join(f'% ---- tab:{k}\n' + '\n'.join(r + '\\\\' for r in v) for k, v in tables.items()) + '\n'
if a.out:
    Path(a.out).write_text(out)
if a.check:
    tex = Path(a.check).read_text()
    miss = [(k, r) for k, v in tables.items() for r in v if r + '\\\\' not in tex]
    for k, v in tables.items():
        print(f'{k:18s} {len(v)} rows, {sum((k, r) in miss for r in v)} missing')
    for k, r in miss:
        print(f'MISSING [{k}] {r}')
    raise SystemExit(1 if miss else 0)
print(out)


==> anc/supplementary_material/analysis/v9_numbers.py <==
"""Recompute every number that the V9 main text adds to V8 (task-level offset readouts, per-task-offset ladder, replay
methods, distillation, ResNet-32, TinyImageNet) from the per-study records in data/v9/, and check each against the value
printed in the paper. Numbers carried over from V8 are checked by analysis/build_v8_snapshot.py and tables/v8_tables.py.
CPU only, seconds. Exit status 1 if any printed value disagrees with its record.
usage: python analysis/v9_numbers.py [DATA_DIR]   (default: ../data/v9 relative to this file)"""
import ast
import json
import sys
from pathlib import Path

import numpy as np
from scipy import stats

D = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(__file__).resolve().parents[1] / 'data' / 'v9'
J = lambda p: json.loads((D / p).read_text())
rows, bad = [], 0


def check(where, what, value, printed, nd=1):
    """printed: the number as it appears in the paper; value is rounded to the same number of decimals."""
    global bad
    ok = round(float(value) + 0.0, nd) == round(float(printed), nd) or abs(float(value) - float(printed)) < 0.5 * 10 ** -nd + 1e-9
    bad += not ok
    rows.append(f"{'OK ' if ok else 'BAD'} {where:10s} {what:62s} record {float(value):+9.3f}  paper {printed}")


def ci95(x):
    x = np.asarray(x, float); n = len(x); m = x.mean(); h = stats.t.ppf(.975, n - 1) * x.std(ddof=1) / np.sqrt(n)
    return m, m - h, m + h


# ---- prespecified withheld-image cohort (NEXT-R1; abstract, introduction, Sections 4.3 and Appendix)
R1 = J('R1/R1_MERGED.json'); S1, P1 = R1['secondary_pairs'], R1['primary']
assert R1['status'] == 'CONFIRMATORY' and len(R1['complete_roots']) == 8 and all(P1[k]['pass'] for k in ('P1', 'P2', 'P3'))
rows.append('OK  4.3/App    withheld-image cohort: 8/8 roots, P1-P3 pass under Holm')
check('Abs/4.3', 'R1 Full-DeleteN as trained', S1['full-none']['raw']['mean'], 14.9)
check('Abs/4.3', 'R1 Full-DeleteN after held-out offset', S1['full-none']['cal500']['mean'], 1.8)
check('4.3', '  95% CI low', S1['full-none']['cal500']['lo'], 0.7); check('4.3', '  95% CI high', S1['full-none']['cal500']['hi'], 2.8)
check('Abs/4.3', 'R1 Full-Hperm as trained', S1['full-hperm']['raw']['mean'], 4.3)
check('Abs/4.3', 'R1 Full-Hperm after held-out offset', S1['full-hperm']['cal500']['mean'], 4.0)
check('4.3', '  95% CI low', S1['full-hperm']['cal500']['lo'], 3.5); check('4.3', '  95% CI high', S1['full-hperm']['cal500']['hi'], 4.5)
check('4.3', 'R1 Fixed TOST p', P1['P3']['p'], .006, 3)
check('4.3', 'R1 Hperm-DeleteN after offset', S1['hperm-none']['cal500']['mean'], -2.2)
check('4.3', '  95% CI low', S1['hperm-none']['cal500']['lo'], -3.2); check('4.3', '  95% CI high', S1['hperm-none']['cal500']['hi'], -1.2)
check('4.3', 'R1 restricted-block accuracy Full-Hperm', S1['full-hperm']['group_oracle']['mean'], 4.6)
check('4.3', 'R1 conditional CE Full-Hperm (nats)', S1['full-hperm']['cond_CE']['mean'], -0.46, 2)
check('4.3', 'R1 restricted-block accuracy Full-DeleteN', S1['full-none']['group_oracle']['mean'], 2.0)
check('4.3', 'R1 conditional CE Full-DeleteN (nats)', S1['full-none']['cond_CE']['mean'], 0.04, 2)
check('4.3', '  95% CI low', S1['full-none']['cond_CE']['lo'], -0.02, 2); check('4.3', '  95% CI high', S1['full-none']['cond_CE']['hi'], 0.09, 2)
assert max(P1[k]['p_holm'] for k in ('P1', 'P2')) < 1e-6; rows.append('OK  App        R1 P1, P2 Holm p < 1e-6')
check('App', 'R1 D (reduction of deletion cost)', P1['P2']['mean'], 13.13, 2)
check('App', '  95% CI', P1['P2']['lo'], 11.44, 2); check('App', '  95% CI', P1['P2']['hi'], 14.81, 2)
check('App', 'R1 Full-Fixed after offset 90% CI low', P1['P3']['ci90'][0], -0.04, 2); check('App', '  high', P1['P3']['ci90'][1], 0.71, 2)
check('App', 'R1 largest |cal2000 - cal500| over pairs', max(abs(v['cal2000_minus_cal500_of_diff']['mean']) for v in S1.values()), 0.05, 2)
assert max(abs(v['oracle_const']['mean'] - v['cal500']['mean']) for v in S1.values()) < 0.02
rows.append('OK  App        R1 fitted offsets within 0.02 pp of the best test-set constant')
# ---- ResNet-32 withheld-image cohort (NEXT-R1B; Section 4.3 and Appendix): same holdout, recipe, arms and tests
R1B = J('R1B/R1B_MERGED.json'); SB, PB = R1B['secondary_pairs'], R1B['primary']
assert R1B['status'] == 'CONFIRMATORY' and len(R1B['complete_roots']) == 8 and all(PB[k]['pass'] for k in ('P1', 'P2', 'P3'))
rows.append('OK  4.3/App    ResNet-32 withheld-image cohort: 8/8 roots, P1-P3 pass under Holm')
check('4.3', 'R1B Full-Hperm after held-out offset', SB['full-hperm']['cal500']['mean'], 4.2)
check('4.3', '  95% CI low', SB['full-hperm']['cal500']['lo'], 3.7); check('4.3', '  95% CI high', SB['full-hperm']['cal500']['hi'], 4.7)
check('4.3', 'R1B Full-DeleteN after held-out offset', SB['full-none']['cal500']['mean'], -1.6)
check('4.3', '  95% CI low', SB['full-none']['cal500']['lo'], -2.2); check('4.3', '  95% CI high', SB['full-none']['cal500']['hi'], -0.9)
check('App', 'R1B Full-Hperm after offset', PB['P1']['mean'], 4.19, 2)
check('App', 'R1B Full-DeleteN after offset', PB['P2']['U_cal']['mean'], -1.55, 2)
check('App', 'R1B D (reduction of deletion cost)', PB['P2']['mean'], 7.62, 2)
check('App', '  95% CI', PB['P2']['lo'], 6.70, 2); check('App', '  95% CI', PB['P2']['hi'], 8.53, 2)
check('App', 'R1B Full-Fixed after offset 90% CI low', PB['P3']['ci90'][0], -0.07, 2); check('App', '  high', PB['P3']['ci90'][1], 0.84, 2)
check('App', 'R1B Fixed TOST p (Holm)', PB['P3']['p_holm'], .018, 3)
assert max(PB[k]['p_holm'] for k in ('P1', 'P2')) < 1e-6; rows.append('OK  App        R1B P1, P2 Holm p < 1e-6')
# ---- reduced-width ResNet-18 withheld-image cohort (NEXT-R1C; Section 4.3 and Appendix): same protocol, third backbone
R1C = J('R1C/R1C_MERGED.json'); SC, PC = R1C['secondary_pairs'], R1C['primary']
assert R1C['status'] == 'CONFIRMATORY' and len(R1C['complete_roots']) == 8 and all(PC[k]['pass'] for k in ('P1', 'P2', 'P3'))
rows.append('OK  4.3/App    reduced ResNet-18 withheld-image cohort: 8/8 roots, P1-P3 pass under Holm')
check('4.3', 'R1C Full-Hperm after held-out offset', SC['full-hperm']['cal500']['mean'], 3.2)
check('4.3', '  95% CI low', SC['full-hperm']['cal500']['lo'], 2.2); check('4.3', '  95% CI high', SC['full-hperm']['cal500']['hi'], 4.2)
check('4.3', 'R1C Full-DeleteN after held-out offset', SC['full-none']['cal500']['mean'], -0.6)
check('4.3', 'R1 Full-DeleteN after held-out offset (sign list)', S1['full-none']['cal500']['mean'], 1.8)
check('App', 'R1C Full-Hperm after offset', PC['P1']['mean'], 3.19, 2)
# Fixed - Delete N after one offset on the three backbones (App. cal-backbones paragraph; review round 3, G-S2)
for _n, _s, _v in (('R1', R1, (1.43, 0.18, 2.68)), ('R1B', R1B, (-1.94, -2.40, -1.48)), ('R1C', R1C, (-0.39, -1.15, 0.37))):
    _c = _s['secondary_pairs']['am2-none']['cal500']
    check('App', _n + ' Fixed-DeleteN after offset', _c['mean'], _v[0], 2)
    check('App', '  95% CI', _c['lo'], _v[1], 2); check('App', '  95% CI', _c['hi'], _v[2], 2)
check('App', '  95% CI', PC['P1']['lo'], 2.21, 2); check('App', '  95% CI', PC['P1']['hi'], 4.17, 2)
check('App', 'R1C P1 Holm p (x1e-4)', PC['P1']['p_holm'] * 1e4, 1.2, 1)
check('App', 'R1C D (reduction of deletion cost)', PC['P2']['mean'], 11.19, 2)
check('App', '  95% CI', PC['P2']['lo'], 10.68, 2); check('App', '  95% CI', PC['P2']['hi'], 11.70, 2)
assert PC['P2']['p_holm'] < 1e-6; rows.append('OK  App        R1C P2 Holm p < 1e-6')
check('App', 'R1C Full-Fixed after offset 90% CI low', PC['P3']['ci90'][0], -0.68, 2); check('App', '  high', PC['P3']['ci90'][1], 0.29, 2)
check('App', 'R1C Fixed TOST p (Holm)', PC['P3']['p_holm'], .008, 3)
# one offset per task on the three backbones (R1: post hoc on saved logits; R1B, R1C: prespecified secondaries)
PH = {}
for h in ('boxG', 'boxH'):
    PH.update(J(f'R1/posthoc_l9/R1_POSTHOC_L9_{h}.json')['models'])
assert all(abs(m['cal500_recomputed'] - m['cal500_frozen']) < 1e-9 for m in PH.values())
phr = sorted({k.split('/')[0] for k in PH}); assert len(phr) == 8
ph = lambda x, y, k: float(np.mean([PH[f'{r}/{x}'][k] - PH[f'{r}/{y}'][k] for r in phr]))
dn9 = [ph('full', 'none', 'cal9_500'), SB['full-none']['cal9_500']['mean'], SC['full-none']['cal9_500']['mean']]
hp9 = [ph('full', 'hperm', 'cal9_500'), SB['full-hperm']['cal9_500']['mean'], SC['full-hperm']['cal9_500']['mean']]
dno = [ph('full', 'none', 'task_oracle_J'), SB['full-none']['task_oracle']['mean'], SC['full-none']['task_oracle']['mean']]
hp1 = [S1['full-hperm']['cal500']['mean'], SB['full-hperm']['cal500']['mean'], SC['full-hperm']['cal500']['mean']]
assert max(v['hi'] for v in (SB['full-none']['cal9_500'], SC['full-none']['cal9_500'])) < 0
check('4.3', 'per-task offsets: Delete N better by at least', -max(dn9), 2.4); check('4.3', '  at most', -min(dn9), 3.0)
check('App', '  (two decimals) at least', -max(dn9), 2.45, 2); check('App', '  at most', -min(dn9), 2.98, 2)
check('4.3', 'per-task offsets: reassignment cost at least', min(hp9), 3.2); check('4.3', '  at most', max(hp9), 4.4)
check('App', 'task oracle: Delete N better by at least', -max(dno), 5.03, 2); check('App', '  at most', -min(dno), 7.10, 2)
check('App', 'reassignment cost change with per-task offsets, max', max(abs(a - b) for a, b in zip(hp9, hp1)), 0.16, 2)
check('4.3', 'R1 task oracle Full-Hperm (post hoc)', ph('full', 'hperm', 'task_oracle_J'), 12.4)
check('4.3', 'R1 task oracle Delete N better by (post hoc)', -ph('full', 'none', 'task_oracle_J'), 5.0)
check('4.4', 'R2 E1 W-Wflat after offset', J('R2/R2_CONF_READOUT.json')['primary']['tests']['W-Wflat']['mean'], 5.7)
# A36 wording: paired cohort Holm over the two readouts, from the raw TOST p values .026 and .011
hp = sorted([.026, .011]); check('App', 'paired cohort Holm TOST p (after offset)', 2 * hp[0], .022, 3)
check('App', 'paired cohort Holm TOST p (as trained)', max(2 * hp[0], hp[1]), .026, 3)
PS = R1['prior_shift']
for pi, dn, hp in (('0.3', 0.83, 2.60), ('0.5', -0.05, 1.56)):
    k = PS[pi]['known_prior_offset']['pairs']
    check('App', f'R1 pi={pi} known-prior Full-DeleteN', k['full-none'].get('J', k['full-none'])['mean'], dn, 2)
    check('App', f'R1 pi={pi} known-prior Full-Hperm', k['full-hperm'].get('J', k['full-hperm'])['mean'], hp, 2)
for pi, lo, hi in (('0.3', 1.8, 2.4), ('0.5', 6.1, 7.6)):
    L = [v['mean'] for v in PS[pi]['transfer_loss_known_minus_balanced'].values()]
    check('App', f'R1 pi={pi} smallest loss of the unshifted offset', min(L), lo); check('App', '  largest', max(L), hi)

# ---- paired cohorts B and A (cross-fitted; Section 4.3 and Appendix)
R = J('R18/R18CAL_MERGED.json')['cohorts']
B, A = R['B_R18HB_R18XB']['pairs'], R['A_R18H_R18X']['pairs']
check('4.3', 'cohort B Full-DeleteN as trained', B['full-none']['U'][0], 14.0)
check('4.3', 'cohort B Full-DeleteN after offset', B['full-none']['U_star'][0], 1.8)
check('4.3', 'cohort B Full-Hperm as trained', B['full-hperm']['U'][0], 3.9)
check('4.3', 'cohort B Full-Hperm after offset', B['full-hperm']['U_star'][0], 3.9)
fam = R['B_R18HB_R18XB']['X_family']
assert fam['X1_raw_TOST']['pass_'] and fam['X2_cal_TOST']['pass_'], 'fixed anchor equivalence (cohort B) must pass both readouts'
rows.append('OK  App        cohort B Full-Fixed meets +-1 pp TOST as trained and after offset (Holm)')
check('4.3', 'cohort A Full-Hperm as trained', A['full-hperm']['U'][0], 4.4)
check('4.3', 'cohort A Full-Hperm after offset', A['full-hperm']['U_star'][0], 4.2)
check('4.3', 'cohort A Full-DeleteN as trained', A['full-none']['U'][0], 15.0)
check('4.3', 'cohort A Full-DeleteN after offset', A['full-none']['U_star'][0], 1.8)
assert min(B['full-none']['U_star'][0], A['full-none']['U_star'][0], S1['full-none']['cal500']['mean']) > 0
rows.append('OK  4.3        residual deletion cost favors Full in every ResNet-18 cohort')

# ---- fresh cohort B4C, ResNet-32, TinyImageNet (Section 4.3)
b4 = J('B4C/out_all_B4C_BLOCKCAL.json')['main_table']
check('4.3', 'B4C Full-DeleteN as trained', b4['U'][0], 14.5); check('4.3', 'B4C after offset', b4['U_star'][0], 1.4)
assert b4['U_star'][0] > 0
t = (D / 'B32/cal/B32CAL_MERGED.txt').read_text(); b32c = json.loads(t[t.index('{'):])['pairs']
check('4.3', 'ResNet-32 Full-Hperm as trained', b32c['full-hperm']['U'][0], 3.7)
check('4.3', 'ResNet-32 Full-Hperm after offset', b32c['full-hperm']['U_star'][0], 4.3)
check('4.3', 'ResNet-32 Full-DeleteN after offset', b32c['full-none']['U_star'][0], -2.0)
tn = J('TNCAL/TNCAL_MERGED.json')['pairs']['TN_full-TN_none']
check('4.3', 'TinyImageNet Full-DeleteN after offset', tn['U_star'][0], -1.1)
b32 = J('B32/B32_READOUT.json')['tests']
check('4.1', 'ResNet-32 deletion cost (20 seeds)', b32['full_minus_none']['mean'], 6.3)
check('4.2', 'ResNet-32 reassignment cost (20 seeds)', b32['full_minus_hperm']['mean'], 3.8)
check('4.1', 'ResNet-32 Full-Fixed(-2)', b32['full_am2_equiv']['mean'], -0.15, 2)
check('4.1', '  90% CI low', b32['full_am2_equiv']['ci90'][0], -0.60, 2); check('4.1', '  90% CI high', b32['full_am2_equiv']['ci90'][1], 0.29, 2)
tr = J('TREP/TREP_FINAL.json'); units = sorted(tr['J'])
d = np.array([tr['J'][u]['full'] - tr['J'][u]['am2'] for u in units]); n = len(d)
m, h = d.mean(), stats.t.ppf(.95, n - 1) * d.std(ddof=1) / np.sqrt(n)
check('4.1', f'TinyImageNet Full-Fixed(-2), {n} seeds', m, -0.03, 2)
check('4.1', '  90% CI low', m - h, -0.76, 2); check('4.1', '  90% CI high', m + h, 0.69, 2)

# ---- level-dispersion factorial with the fixed anchor (Section 4.3)
e3c = J('E3C/out_all_E3C_BLOCKCAL.json')['main_table']
check('4.3', 'ResNet-18 Both-Neither as trained', e3c['both_minus_neither_base'][0], 14.3)
check('4.3', 'ResNet-18 interaction I_J as trained', e3c['I'][0], 5.7)
check('4.3', '  95% CI', e3c['I'][1], 4.2); check('4.3', '  95% CI', e3c['I'][2], 7.2)
e32 = J('E3R32C/E3R32C_PRIMARY.json'); e32d = J('E3R32C/E3R32C_DESCRIPTIVE.json')
check('4.3', 'ResNet-32 I_J as trained', e32['I_raw']['ci95'][0], 4.0)
check('4.3', '  95% CI', e32['I_raw']['ci95'][1], 2.4); check('4.3', '  95% CI', e32['I_raw']['ci95'][2], 5.5)
check('4.3', 'ResNet-32 Both-Neither after offset', e32d['both_minus_neither_cal'][0], -1.5)
check('4.3', '  95% CI', e32d['both_minus_neither_cal'][1], -2.3); check('4.3', '  95% CI', e32d['both_minus_neither_cal'][2], -0.8)
# Figure 4b and its paragraph: Both - Neither per readout and its within-task (task-oracle) part, per-model records
FL = J('A0/A0_FACTORIAL_LADDER.json')
for k, bb, printed in (('E3C_R18', 'ResNet-18', (14.3, 1.8, -1.9, -5.1)), ('E3R32C_R32', 'ResNet-32', (7.3, -1.5, -2.5, -5.3))):
    g = FL[k]['ladder_gain']['both-neither']
    for rd, pr in zip(('raw', 'L1', 'L9', 'task_oracle_J'), printed):
        check('4.3/F4b', f'{bb} Both-Neither {rd}', g[rd]['mean'], pr)
for name, f in (('E3', 'E3/E3_BLOCKCAL.json'), ('E3b a=-4', 'E3/out_all_E3b_BLOCKCAL.json'), ('E3R32', 'E3/E3R32_BLOCKCAL.json')):
    mt = J(f)['main_table']; rows.append(f"OK  4.3        further cohort {name}: I {mt['I'][0]:+.2f} -> {mt['I_star'][0]:+.2f} (single offset)")

# ---- per-task-offset ladder (Sections 4.3 and 4.4, Appendix Table: richer corrections)
P = J('A0/A0_PAIR_LADDER.json'); F = J('A0/A0_FACTORIAL_LADDER.json')
check('4.3', 'Full-Hperm with an offset for every task (16 seeds)', P['R18']['pairs']['full-hperm']['L9']['mean'], 4.1)
check('4.3', 'ResNet-18 I_J, offset per task', F['E3C_R18']['interaction']['L9']['mean'], 0.3)
check('4.3', 'ResNet-32 I_J, offset per task', F['E3R32C_R32']['interaction']['L9']['mean'], 0.4)
for k in ('E3C_R18', 'E3R32C_R32'):
    assert F[k]['ladder_gain']['both-neither']['L9']['hi'] < 0
rows.append('OK  4.3        Both < Neither with an offset for every task on both backbones (95% CI below 0)')
check('4.4', 'DER-ER with an offset for every task', P['MCAL']['pairs']['der-er']['L9']['mean'], 4.4)
check('4.4', 'DER++-ER with an offset for every task', P['MCAL']['pairs']['derpp-er']['L9']['mean'], 5.2)

# ---- standard replay methods (Section 4.4, abstract, introduction)
M = J('MCAL/MCAL_PRIMARY.json')
check('4.4', 'offset gain of ER', M['arms']['er']['gain'][0], 14.2); check('4.4', 'offset gain of ER-ACE', M['arms']['er_ace']['gain'][0], 1.7)
for k, raw, cal in (('er_ace-er', 12.8, 0.3), ('der-er', 13.5, 4.8), ('derpp-er', 15.2, 5.7)):
    check('4.4', f'{k} as trained', M['pairs'][k]['U'][0], raw); check('4.4', f'{k} after offset', M['pairs'][k]['U_star'][0], cal)
assert M['pairs']['er_ace-er']['U_star_TOST_1pp'] < .05; rows.append('OK  4.4        ER-ACE-ER after offset meets +-1 pp TOST')
check('4.4', 'DER-ER restricted-block accuracy', M['pairs']['der-er']['oracle_diff'][0], 5.1)
check('4.4', 'DER++-ER restricted-block accuracy', M['pairs']['derpp-er']['oracle_diff'][0], 5.9)

# ---- distillation (Section 4.4)
K = J('KD/KDT3C_READOUT.json')['vs_ce']
check('4.4', 'E0 mass as trained', K['raw/E0_mass']['J'][0], -9.7)
lo, hi = K['cal/E0_mass']['J'][1:]; assert -1 < lo and hi < 1
rows.append('OK  4.4        E0 mass after offset: 95% CI inside +-1 pp')
for key, pr in (('cal/E0_within', 6.4), ('cal/E1_within', 5.2), ('cal/E0_within_minus_mass', 6.5), ('cal/E1_within_minus_mass', 4.5),
                ('cal/E0_both_minus_within', -0.9), ('cal/E1_both_minus_within', 1.2)):
    check('4.4', key, K[key]['J'][0], pr)

# ---- appendix prose around the offset tables (the table rows themselves are regenerated by v9_appendix_tables.py)
def ci_lev(x, lev):
    x = np.asarray(x, float); n = len(x); m = x.mean(); h = stats.t.ppf(lev, n - 1) * x.std(ddof=1) / np.sqrt(n)
    return m, m - h, m + h


RR = J('R18/R18CAL_MERGED.json')
b32_fail = sum(len(ast.literal_eval(ln.split('gate_fail', 1)[1])) for ln in t[:t.index('{')].splitlines() if 'gate_fail' in ln)
assert len(RR['gate_fail']) == 3 and b32_fail == 1
rows.append('OK  App        recomputation gate excluded three ResNet-18 models and one ResNet-32 model')
fx = R['B_R18HB_R18XB']['pairs']['full-am2']
m, lo, hi = ci_lev(fx['per_root_Ustar'], .95)
check('App', 'cohort B Full-Fixed after offset, 90% CI low', lo, -0.13, 2); check('App', '  90% CI high', hi, 0.76, 2)
check('App', '  TOST p as trained', fam['X1_raw_TOST']['p'], .026, 3); check('App', '  TOST p after offset', fam['X2_cal_TOST']['p'], .011, 3)
assert max(v['p_holm'] for c in ('A_R18H_R18X', 'B_R18HB_R18XB') for v in R[c]['H_family'].values()) <= 3e-6
rows.append('OK  App        correspondence tests Holm p <= 3e-6 in both cohorts')
m, lo, hi = ci_lev(R['POOLED_descriptive']['pairs']['full-hperm']['per_root_Ustar'], .975)
check('App', 'pooled Full-Hperm after offset (16 seeds)', m, 4.07, 2); check('App', '  95% CI', lo, 3.67, 2); check('App', '  95% CI', hi, 4.47, 2)
check('App', 'B4C reduction D', b4['D'][0], 13.15, 2); check('App', '  95% CI', b4['D'][1], 12.36, 2); check('App', '  95% CI', b4['D'][2], 13.95, 2)
rb = J('RB500/RB500_B4C.json')['primary']['U_star']
check('App', 'B4C Full-DeleteN, 500-image offset', rb[0], 1.34, 2); check('App', '  95% CI', rb[1], 0.43, 2); check('App', '  95% CI', rb[2], 2.24, 2)
Ds = [J(f)['main_table']['I'][0] - J(f)['main_table']['I_star'][0] for f in
      ('E3/E3_BLOCKCAL.json', 'E3/out_all_E3b_BLOCKCAL.json', 'E3C/out_all_E3C_BLOCKCAL.json', 'E3/E3R32_BLOCKCAL.json', 'E3R32C/out_all_E3R32C_BLOCKCAL.json')]
check('App', 'smallest offset reduction of the interaction', min(Ds), 4.5); check('App', 'largest', max(Ds), 6.8)
check('App', 'E3C I after offset, 90% CI low', e3c['I_star_90'][1], 0.48, 2); check('App', '  90% CI high', e3c['I_star_90'][2], 1.98, 2)
check('App', 'E3R32C I after offset, 90% CI low', e32['H2']['ci90'][0], -2.02, 2); check('App', '  90% CI high', e32['H2']['ci90'][1], -0.15, 2)
assert M['pairs']['er_ace-er']['U_star_TOST_1pp'] < .001; rows.append('OK  App        ER-ACE-ER TOST p < .001')
RB = J('MCAL/RB500_MCAL.json')
for k, pr in (('derpp-er', 5.65), ('der-er', 4.82), ('er_ace-er', 0.25)):
    check('App', f'{k}, 500-image offset', RB[k]['U_star'][0], pr, 2)
check('App', 'largest change over five alternative 500-image splits',
      max(abs(x - RB[k]['U_star'][0]) for k in RB for x in RB[k]['alt_splits_U_star_mean']), 0.07, 2)
for key, pr in (('cal/E0_within_minus_mass', (6.49, 5.60, 7.38)), ('cal/E1_within_minus_mass', (4.47, 3.85, 5.08)),
                ('cal/E0_both_minus_within', (-0.86, -1.60, -0.12)), ('cal/E1_both_minus_within', (1.17, 0.75, 1.59))):
    for i, w in enumerate(('mean', '  95% CI', '  95% CI')):
        check('App', f'{key} {w}', K[key]['J'][i], pr[i], 2)
KP = J('KD/KDT3C_PRIMARY.json')
assert max(v['p_holm'] for v in KP['primary'].values()) < 1e-6; rows.append('OK  App        four distillation tests Holm p < 1e-6')
assert KP['secondary']['E0_mass_minus_CE']['TOST_1pp_p'] < .001 and KP['secondary']['E1_mass_minus_CE']['TOST_1pp_p'] > .05
rows.append('OK  App        mass within +-1 pp of label-only after offset at E0 (p < .001), not at E1')
KR = J('KD/KDT3C_READOUT.json')
check('App', 'teacher accuracy on half B at E1 (%)', 100 * np.mean([KR['teacher_snaps'][str(s)]['1']['accB'] for s in KR['roots']]), 34, 0)
check('App', 'teacher accuracy on half B at E0 (%)', 100 * np.mean([KR['teacher_snaps'][str(s)]['0']['accB'] for s in KR['roots']]), 0, 0)
check('App', 'label-only student accuracy (%)', KR['arms']['raw/Ex_ce']['J'][0], 37.7)

# ---- content of the within-block target (NEXT-R2; Section 4.4 and Appendix)
R2 = J('R2/R2_CONF_READOUT.json'); T2 = R2['primary']['tests']
assert R2['primary']['status'] == 'CONFIRMATORY' and R2['n'] == 8 and not R2['missing'] and all(v['pass'] for v in T2.values())
rows.append('OK  4.4/App    R2: 8 teachers, three E1 primaries pass under Holm')
check('4.4', 'R2 E1 W-Wperm after offset', T2['W-Wperm']['mean'], 8.1)
check('App', 'R2 E1 W-Wtmpl after offset', T2['W-Wtmpl']['mean'], 3.4)
assert max(v['p_holm'] for v in T2.values()) <= 2e-4; rows.append('OK  App        R2 Holm p <= 2e-4')
for k, pr in (('W-CE', 5.2), ('Wperm-CE', -2.9), ('Wflat-CE', -0.5), ('Wtmpl-CE', 1.8)):   # Fig 5(c) labels
    check('Fig 5c', f'R2 E1 {k} after offset', R2['contrasts']['cal/E1'][k]['J']['mean'], pr)
check('App', 'R2 label-only accuracy after offset (%)', R2['arms']['cal/Ex_ce']['J']['mean'], 38.0)

# ---- text check (NEXT-R4 confirmation, NEXT-R4ALT development; Limitations and Appendix)
R4 = J('R4/R4_CONF_READOUT.json'); T4 = R4['primary']['tests']
assert R4['primary']['status'] == 'CONFIRMATORY' and R4['n'] == 8 and not R4['missing']
assert [k for k, v in T4.items() if v['pass']] == ['E1_within-CE', 'E1_within-mass']
rows.append('OK  Lim/App    R4: two of four primaries pass, both at E1')
A4 = [J('R4ALT/R4ALT_DEV_READOUT_P2.json'), J('R4ALT/R4ALT_DEV_READOUT_P3.json')]
for d in [R4] + A4:     # a block offset removes most of the raw E0 mass cost on every partition
    r, c = d['contrasts']['raw/E0']['mass-CE']['J']['mean'], d['contrasts']['cal/E0']['mass-CE']['J']['mean']
    assert r < -6 and abs(c) < 0.5, (r, c)
rows.append('OK  Lim/App    raw E0 mass cost < -6 pp, |after offset| < 0.5 pp on all three partitions')
assert all(d['contrasts']['cal/E1']['within-CE']['J']['lo'] < 0 for d in A4)
assert A4[1]['contrasts']['cal/E1']['within-mass']['J']['hi'] < 0
rows.append('OK  Lim/App    E1 within gain absent on both other partitions; within < mass on one')
check('App', 'text label-only accuracy (%), original split', R4['arms']['cal/Ex_ce']['J']['mean'], 90.6, 1)

# ---- settings-table rows and text added for ResNet-32 and the 10-seed TinyImageNet cohort (Appendix C)
check('App C', 'ResNet-32 Full accuracy (%)', J('B32/B32_READOUT.json')['arm_means']['full'], 23.5)
for k, pr in (('full_minus_none', (6.28, 5.79, 6.77)), ('full_minus_hperm', (3.84, 3.39, 4.28))):
    check('App C', f'ResNet-32 {k}', b32[k]['mean'], pr[0], 2)
    check('App C', '  95% CI', b32[k]['ci95'][0], pr[1], 2); check('App C', '  95% CI', b32[k]['ci95'][1], pr[2], 2)
assert all(v.get('pass_holm', v.get('pass_')) for v in b32.values()) and len(b32) == 4
rows.append('OK  App C      ResNet-32: four prespecified tests pass under Holm')
tp = tr['primary']
check('App C', 'TinyImageNet Full-Record mean, 10 seeds', tp['niso']['mean'], 0.29, 2)
check('App C', '  90% CI low', tp['niso']['ci90'][0], -0.29, 2); check('App C', '  90% CI high', tp['niso']['ci90'][1], 0.88, 2)
check('App C', '  TOST p (Record mean)', tp['niso']['p_tost'], .027, 3); check('App C', '  TOST p (a=-2)', tp['am2']['p_tost'], .019, 3)
assert tr['n'] == 10 and len(tr['missing_units']) == 2 and not any(tp[k]['holm_pass_amended'] for k in tp)
rows.append('OK  App C      TinyImageNet: 10 of 12 seeds; neither passes the amended 95%/Holm rule')

print('\n'.join(rows)); print(f'\n{len(rows)} checks, {bad} disagreements')
sys.exit(1 if bad else 0)


==> anc/supplementary_material/analysis/wa_aggregate.py <==
"""Score the WA post-hoc correction against WA_PREDICTIONS_FROZEN.md (W1-W4). CPU only.
Inputs: collected_wa/WA_*.json (216 checkpoints, per-checkpoint gate PASS). Output: WA_READOUT.json."""
import json, glob, statistics as st
from scipy import stats
R = {}
for f in glob.glob('collected_wa/WA_*.json'):
    for r in json.load(open(f)):
        assert r['gate']['status'] == 'PASS'
        R[(r['arm'], r['unit'])] = r

def ci(x):
    n = len(x); m = st.mean(x); s = st.stdev(x); h = stats.t.ppf(.975, n - 1) * s / n ** .5
    return dict(n=n, mean=round(m, 3), ci95=[round(m - h, 3), round(m + h, 3)], pos=sum(v > 0 for v in x))

def units(a, b):
    return sorted({u for (x, u) in R if x == a} & {u for (x, u) in R if x == b})

def g(arm, u, ver, met='J', pop='all'):
    return R[(arm, u)][ver][met][pop]

def ratio(arm, u):
    t = R[(arm, u)]['task_row_norm']; return t[-1] / st.mean(t[:-1])

out = {'W1': {}, 'W2': {}, 'W3': {}, 'W4': {}, 'effect_of_WA': {}}
for lab, full, none in [('CIFAR DER++ canonical', 'K_full', 'K_Nnone'), ('CIFAR DER++ n12', 'K_original', 'K_none'),
                        ('CIFAR DER', 'D_full', 'D_dropN'), ('Tiny DER++', 'TN_full', 'TN_none')]:
    U = units(full, none)
    for met in ('J', 'A', 'C'):
        extra = [(g(none, u, 'wa', met) - g(none, u, 'base', met)) - (g(full, u, 'wa', met) - g(full, u, 'base', met)) for u in U]
        out['W1'][f'{lab} / {met}'] = ci(extra)
    gap = [g(full, u, 'base') - g(none, u, 'base') for u in U]
    closed = [g(none, u, 'wa') - g(none, u, 'base') for u in U]
    out['W4'][lab] = dict(gap=ci(gap), wa_gain_on_deleted=ci(closed),
                          fraction_of_mean_gap=round(st.mean(closed) / st.mean(gap), 3),
                          full_minus_deleted_after_WA_both=ci([g(full, u, 'wa') - g(none, u, 'wa') for u in U]))
    out['W3'][lab] = dict(latest_over_old_norm_deleted_minus_full=ci([ratio(none, u) - ratio(full, u) for u in U]),
                          mean_ratio_full=round(st.mean(ratio(full, u) for u in U), 3),
                          mean_ratio_deleted=round(st.mean(ratio(none, u) for u in U), 3))
    for arm in (full, none):
        out['effect_of_WA'][f'{lab} / {arm}'] = {p: ci([g(arm, u, 'wa', 'J', p) - g(arm, u, 'base', 'J', p) for u in U]) for p in ('all', 'old', 'latest')}
for lab, full, perm in [('CIFAR DER++ canonical', 'K_full', 'K_Hperm'), ('CIFAR DER', 'DD_full', 'DD_hperm'), ('Tiny DER++', 'TH_full', 'TH_perm')]:
    U = units(full, perm)
    out['W2'][lab] = dict(J_after_WA=ci([g(full, u, 'wa') - g(perm, u, 'wa') for u in U]),
                          J_before=ci([g(full, u, 'base') - g(perm, u, 'base') for u in U]),
                          C_change=ci([(g(full, u, 'wa', 'C') - g(perm, u, 'wa', 'C')) - (g(full, u, 'base', 'C') - g(perm, u, 'base', 'C')) for u in U]))
json.dump(out, open('WA_READOUT.json', 'w'), indent=1)
for k, v in out.items():
    print('==', k)
    for kk, vv in v.items(): print(' ', kk, json.dumps(vv))


==> anc/supplementary_material/data/FIG1_RECORD.json <==
{
 "what": "Figure 1 real values: one stored CIFAR-100 DER++ record (main study, arm K_full) and the terminal learners of the paired seed",
 "record": {
  "seed": 260918718,
  "buffer_row": 66,
  "gold": "tiger",
  "insertion_task": 3,
  "checkpoint_full": "final_K_full_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215124_07120a91_last.pt",
  "checkpoint_delete_n": "final_K_Nnone_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215136_7b14c428_last.pt",
  "host": "H",
  "display_stage": "replay at t = insertion task + 1 (N = task 4 classes, F = tasks 5-9)"
 },
 "stored": {
  "tiger": 13.592,
  "wolf": 4.48,
  "fox": 3.075,
  "motorcycle": 2.929,
  "cup": -1.06,
  "butterfly": -0.387,
  "tractor": -0.931,
  "bicycle": -0.751
 },
 "terminal_full": {
  "tiger": 15.772,
  "wolf": 4.319,
  "fox": 3.263,
  "motorcycle": 2.321,
  "cup": -1.458,
  "butterfly": -0.289,
  "tractor": -1.049,
  "bicycle": -0.137
 },
 "terminal_delete_n": {
  "tiger": 18.344,
  "wolf": 9.014,
  "fox": 9.463,
  "motorcycle": 7.133,
  "cup": 5.481,
  "butterfly": 7.007,
  "tractor": 3.406,
  "bicycle": 7.877
 },
 "stored_blocks": {
  "H_nongold_sorted": [
   [
    "wolf",
    4.48
   ],
   [
    "fox",
    3.075
   ],
   [
    "motorcycle",
    2.929
   ],
   [
    "raccoon",
    2.661
   ],
   [
    "can",
    2.645
   ],
   [
    "elephant",
    2.184
   ],
   [
    "aquarium_fish",
    2.031
   ],
   [
    "squirrel",
    1.977
   ],
   [
    "trout",
    1.914
   ],
   [
    "tank",
    1.782
   ],
   [
    "woman",
    1.626
   ],
   [
    "kangaroo",
    1.615
   ],
   [
    "pine_tree",
    1.593
   ],
   [
    "possum",
    1.543
   ],
   [
    "whale",
    1.494
   ],
   [
    "mushroom",
    1.417
   ],
   [
    "beaver",
    1.338
   ],
   [
    "mouse",
    1.12
   ],
   [
    "train",
    1.041
   ],
   [
    "lizard",
    0.952
   ],
   [
    "snake",
    0.635
   ],
   [
    "couch",
    0.59
   ],
   [
    "house",
    0.477
   ],
   [
    "tulip",
    0.443
   ],
   [
    "baby",
    0.4
   ],
   [
    "willow_tree",
    0.245
   ],
   [
    "wardrobe",
    0.197
   ],
   [
    "lamp",
    0.153
   ],
   [
    "hamster",
    -0.072
   ],
   [
    "orchid",
    -0.22
   ],
   [
    "bridge",
    -0.362
   ],
   [
    "otter",
    -0.616
   ],
   [
    "maple_tree",
    -0.978
   ],
   [
    "bottle",
    -0.983
   ],
   [
    "road",
    -1.154
   ],
   [
    "bus",
    -1.541
   ],
   [
    "sweet_pepper",
    -2.475
   ],
   [
    "chair",
    -2.671
   ],
   [
    "rocket",
    -4.548
   ]
  ],
  "N": [
   [
    "chimpanzee",
    -1.223
   ],
   [
    "bowl",
    -1.121
   ],
   [
    "cup",
    -1.06
   ],
   [
    "crab",
    -0.918
   ],
   [
    "bed",
    -0.782
   ],
   [
    "worm",
    -0.706
   ],
   [
    "mountain",
    -0.601
   ],
   [
    "butterfly",
    -0.387
   ],
   [
    "forest",
    -0.329
   ],
   [
    "bee",
    -0.185
   ]
  ],
  "F": [
   [
    "dinosaur",
    -1.718
   ],
   [
    "cloud",
    -1.455
   ],
   [
    "bear",
    -1.286
   ],
   [
    "lawn_mower",
    -1.27
   ],
   [
    "apple",
    -1.178
   ],
   [
    "cockroach",
    -1.17
   ],
   [
    "snail",
    -1.144
   ],
   [
    "streetcar",
    -1.125
   ],
   [
    "camel",
    -1.074
   ],
   [
    "caterpillar",
    -1.061
   ],
   [
    "ray",
    -1.037
   ],
   [
    "leopard",
    -1.017
   ],
   [
    "palm_tree",
    -1.016
   ],
   [
    "pear",
    -0.994
   ],
   [
    "shark",
    -0.983
   ],
   [
    "keyboard",
    -0.966
   ],
   [
    "telephone",
    -0.954
   ],
   [
    "tractor",
    -0.931
   ],
   [
    "porcupine",
    -0.912
   ],
   [
    "turtle",
    -0.879
   ],
   [
    "beetle",
    -0.872
   ],
   [
    "rose",
    -0.861
   ],
   [
    "crocodile",
    -0.833
   ],
   [
    "table",
    -0.826
   ],
   [
    "boy",
    -0.822
   ],
   [
    "oak_tree",
    -0.785
   ],
   [
    "bicycle",
    -0.751
   ],
   [
    "girl",
    -0.724
   ],
   [
    "seal",
    -0.722
   ],
   [
    "man",
    -0.72
   ],
   [
    "flatfish",
    -0.72
   ],
   [
    "shrew",
    -0.69
   ],
   [
    "clock",
    -0.672
   ],
   [
    "sea",
    -0.67
   ],
   [
    "lion",
    -0.641
   ],
   [
    "orange",
    -0.621
   ],
   [
    "castle",
    -0.578
   ],
   [
    "television",
    -0.566
   ],
   [
    "dolphin",
    -0.463
   ],
   [
    "skunk",
    -0.457
   ],
   [
    "spider",
    -0.452
   ],
   [
    "sunflower",
    -0.444
   ],
   [
    "cattle",
    -0.433
   ],
   [
    "poppy",
    -0.379
   ],
   [
    "plate",
    -0.346
   ],
   [
    "plain",
    -0.342
   ],
   [
    "rabbit",
    -0.306
   ],
   [
    "skyscraper",
    -0.299
   ],
   [
    "lobster",
    -0.16
   ],
   [
    "pickup_truck",
    -0.102
   ]
  ]
 },
 "selection": {
  "pool": "44 tiger records in the terminal buffers of the 9 main-study Full seeds still on F/G/H (709-714, 717-719)",
  "pool_medians": {
   "gold": 13.14,
   "highest_nongold_H": 5.86,
   "record_mean_N_at_t_i+1": -0.74
  },
  "this_record": {
   "gold": 13.59,
   "highest_nongold_H": 4.48,
   "mean_N": -0.73
  },
  "shown": "gold + the three highest non-gold H scores; N classes cup/butterfly (mean -0.72 vs block mean -0.73); F classes tractor/bicycle",
  "why_this_record": "typical gold and N level, readable image, H values distinct enough that the card-3 reassignment is visible"
 },
 "population_check_delete_n": {
  "desc": "mean over all buffer records (t_i<=8) of scores on classes unseen at storage; terminal models",
  "260918717": {
   "stored": -0.65,
   "full": -0.58,
   "delete_n": 5.31
  },
  "260918718": {
   "stored": -0.78,
   "full": -0.72,
   "delete_n": 5.41
  },
  "260918719": {
   "stored": -0.84,
   "full": -0.81,
   "delete_n": 5.07
  }
 },
 "scripts": "local fig1_scan.py / fig1_fwd2.py / fig1_pop.py (CPU, nice 19, normalized with seq-cifar100 MEAN/STD)"
}

==> anc/supplementary_material/data/V77_SNAPSHOT.json <==
{
 "arms": {
  "c_full": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_full",
   "label": "Full target",
   "n": 20,
   "J_mean": 37.625,
   "J_sd": 1.45149831843549,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    39.11,
    36.75,
    38.82,
    38.85,
    38.18,
    38.2,
    36.85,
    36.56,
    36.58,
    38.09,
    36.86,
    38.43,
    38.03,
    37.04,
    36.87,
    38.12,
    32.8,
    38.96,
    38.19,
    39.21
   ],
   "source": [
    "unified"
   ]
  },
  "c_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_Nnone",
   "label": "Delete N matching",
   "n": 20,
   "J_mean": 22.4615,
   "J_sd": 1.054735062767698,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    25.880000000000003,
    20.97,
    22.6,
    22.29,
    22.2,
    23.080000000000002,
    22.46,
    22.41,
    22.45,
    21.28,
    23.7,
    22.130000000000003,
    22.31,
    21.81,
    22.18,
    22.259999999999998,
    20.89,
    23.22,
    22.72,
    22.39
   ],
   "source": [
    "unified"
   ]
  },
  "c_rmean": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_Niso",
   "label": "Record mean",
   "n": 20,
   "J_mean": 37.298,
   "J_sd": 1.5242965590724136,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    38.96,
    36.12,
    38.7,
    39.14,
    37.94,
    37.089999999999996,
    35.81,
    36.93,
    36.760000000000005,
    37.78,
    37.56,
    38.54,
    37.2,
    37.410000000000004,
    37.71,
    36.05,
    32.38,
    39.160000000000004,
    37.74,
    36.980000000000004
   ],
   "source": [
    "unified"
   ]
  },
  "c_gen": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NG_generic",
   "label": "Generic anchor",
   "n": 20,
   "J_mean": 37.086999999999996,
   "J_sd": 1.292533619638088,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    38.08,
    37.019999999999996,
    37.87,
    37.989999999999995,
    36.12,
    36.44,
    37.2,
    36.39,
    34.12,
    36.78,
    36.85,
    38.3,
    38.22,
    36.07,
    37.71,
    37.96,
    34.019999999999996,
    38.65,
    37.7,
    38.25
   ],
   "source": [
    "unified"
   ]
  },
  "c_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NF_am2",
   "label": "Fixed anchor a=-2",
   "n": 8,
   "J_mean": 37.4725,
   "J_sd": 0.8513812307069033,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    38.33,
    36.44,
    37.61,
    39.04,
    37.08,
    37.42,
    37.089999999999996,
    36.769999999999996
   ],
   "source": [
    "unified"
   ]
  },
  "c_fix_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NF_a0",
   "label": "Fixed anchor a=0",
   "n": 8,
   "J_mean": 37.1175,
   "J_sd": 1.2085026153999703,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    39.339999999999996,
    36.46,
    37.9,
    37.24,
    36.81,
    37.58,
    36.29,
    35.32
   ],
   "source": [
    "unified"
   ]
  },
  "c_fix_m1": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NF_am1",
   "label": "Fixed anchor a=-1",
   "n": 8,
   "J_mean": 37.7275,
   "J_sd": 1.0313340874808694,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    39.239999999999995,
    36.43,
    38.339999999999996,
    38.78,
    37.89,
    37.31,
    37.4,
    36.43
   ],
   "source": [
    "unified"
   ]
  },
  "c_fix_m4": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NF_am4",
   "label": "Fixed anchor a=-4",
   "n": 8,
   "J_mean": 37.885,
   "J_sd": 1.1905460931858125,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    38.28,
    37.05,
    38.36,
    40.21,
    36.61,
    38.4,
    37.45,
    36.72
   ],
   "source": [
    "unified"
   ]
  },
  "c_level": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NGF_level",
   "label": "Level only",
   "n": 20,
   "J_mean": 24.7835,
   "J_sd": 1.254655645774442,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    27.809999999999995,
    22.630000000000003,
    25.130000000000003,
    25.19,
    24.31,
    25.74,
    24.14,
    24.61,
    24.44,
    23.990000000000002,
    26.830000000000002,
    24.43,
    24.630000000000003,
    23.970000000000002,
    24.46,
    25.240000000000002,
    22.740000000000002,
    26.55,
    24.97,
    23.86
   ],
   "source": [
    "unified"
   ]
  },
  "c_spread": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NGF_disp",
   "label": "Spread only",
   "n": 20,
   "J_mean": 28.983999999999998,
   "J_sd": 1.3258101793163861,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    32.75,
    26.369999999999997,
    29.97,
    28.410000000000004,
    29.97,
    28.810000000000002,
    29.74,
    28.22,
    28.18,
    27.98,
    30.369999999999997,
    29.089999999999996,
    29.5,
    28.2,
    29.18,
    28.52,
    27.139999999999997,
    28.919999999999998,
    28.580000000000002,
    29.78
   ],
   "source": [
    "unified"
   ]
  },
  "c_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_Hperm",
   "label": "Reassign H",
   "n": 20,
   "J_mean": 32.915,
   "J_sd": 1.3367852246498342,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    34.68,
    32.82,
    34.0,
    33.32,
    32.33,
    33.510000000000005,
    32.47,
    33.21,
    30.82,
    31.49,
    33.980000000000004,
    33.67,
    32.86,
    30.93,
    32.730000000000004,
    32.64,
    29.99,
    35.480000000000004,
    33.75,
    33.62
   ],
   "source": [
    "unified"
   ]
  },
  "c_nff": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NFF_am2",
   "label": "Fixed N and F a=-2",
   "n": 8,
   "J_mean": 37.08625,
   "J_sd": 1.0531169722034,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    38.82,
    36.87,
    37.82,
    37.85,
    36.410000000000004,
    36.92,
    36.61,
    35.39
   ],
   "source": [
    "unified"
   ]
  },
  "d_full": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "D_full",
   "label": "Full target",
   "n": 12,
   "J_mean": 34.776666666666664,
   "J_sd": 1.2293555838386017,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    36.12,
    36.019999999999996,
    34.69,
    36.73,
    34.7,
    35.83,
    34.339999999999996,
    33.05,
    34.989999999999995,
    33.11,
    33.28,
    34.46
   ],
   "source": [
    "unified"
   ]
  },
  "d_del": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "D_dropN",
   "label": "Delete N matching",
   "n": 12,
   "J_mean": 11.033333333333333,
   "J_sd": 0.7431790844171755,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    12.129999999999999,
    10.02,
    11.5,
    10.31,
    11.2,
    12.02,
    11.15,
    10.879999999999999,
    11.42,
    10.88,
    9.67,
    11.219999999999999
   ],
   "source": [
    "unified"
   ]
  },
  "d_rmean": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "D_meanN",
   "label": "Record mean",
   "n": 12,
   "J_mean": 34.64833333333333,
   "J_sd": 1.0935665863530586,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    35.35,
    34.7,
    35.760000000000005,
    36.28,
    34.64,
    36.5,
    34.190000000000005,
    33.19,
    33.65,
    33.68,
    33.94,
    33.9
   ],
   "source": [
    "unified"
   ]
  },
  "d_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "NFD_am2",
   "label": "Fixed anchor a=-2",
   "n": 12,
   "J_mean": 34.61833333333333,
   "J_sd": 1.2803041778728934,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    36.03,
    34.08,
    35.760000000000005,
    36.3,
    33.760000000000005,
    35.739999999999995,
    34.96,
    33.57,
    33.480000000000004,
    31.98,
    34.96,
    34.8
   ],
   "source": [
    "unified"
   ]
  },
  "d_nperm": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "D_permuteN",
   "label": "Reassign N",
   "n": 12,
   "J_mean": 35.001666666666665,
   "J_sd": 1.0584537034864796,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    36.07,
    36.230000000000004,
    35.07,
    36.62,
    35.089999999999996,
    36.03,
    33.769999999999996,
    34.269999999999996,
    33.75,
    33.72,
    34.18,
    35.22
   ],
   "source": [
    "unified"
   ]
  },
  "dh_full": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "DD_full",
   "label": "Full target (H cohort)",
   "n": 8,
   "J_mean": 34.277499999999996,
   "J_sd": 0.7389132947395504,
   "units": [
    260919501,
    260919502,
    260919503,
    260919504,
    260919505,
    260919506,
    260919507,
    260919508
   ],
   "per_unit_J": [
    32.97,
    34.5,
    33.54,
    34.769999999999996,
    35.06,
    34.9,
    33.87,
    34.61
   ],
   "source": [
    "unified"
   ]
  },
  "dh_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "DD_hperm",
   "label": "Reassign H",
   "n": 8,
   "J_mean": 29.713749999999997,
   "J_sd": 1.153602277340729,
   "units": [
    260919501,
    260919502,
    260919503,
    260919504,
    260919505,
    260919506,
    260919507,
    260919508
   ],
   "per_unit_J": [
    30.0,
    30.419999999999998,
    27.93,
    28.839999999999996,
    30.389999999999997,
    31.26,
    28.49,
    30.380000000000003
   ],
   "source": [
    "unified"
   ]
  },
  "t_full": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TN_full",
   "label": "Full target",
   "n": 8,
   "J_mean": 19.13625,
   "J_sd": 1.7202735455236668,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    19.009999999999998,
    18.130000000000003,
    20.9,
    19.36,
    20.93,
    15.680000000000001,
    20.259999999999998,
    18.82
   ],
   "source": [
    "unified"
   ]
  },
  "t_del": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TN_none",
   "label": "Delete N matching",
   "n": 8,
   "J_mean": 10.72625,
   "J_sd": 0.4680640218724658,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    10.23,
    10.540000000000001,
    11.68,
    11.04,
    10.3,
    10.49,
    10.809999999999999,
    10.719999999999999
   ],
   "source": [
    "unified"
   ]
  },
  "t_rmean": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TN_niso",
   "label": "Record mean",
   "n": 8,
   "J_mean": 19.44625,
   "J_sd": 1.3067838109539884,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    17.529999999999998,
    17.47,
    20.18,
    20.29,
    20.759999999999998,
    18.98,
    20.41,
    19.95
   ],
   "source": [
    "unified"
   ]
  },
  "t_level": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TCF_level",
   "label": "Level only",
   "n": 8,
   "J_mean": 11.66625,
   "J_sd": 0.4156556782447978,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    11.129999999999999,
    11.7,
    12.41,
    11.879999999999999,
    11.42,
    11.23,
    11.93,
    11.629999999999999
   ],
   "source": [
    "unified"
   ]
  },
  "t_spread": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TCF_disp",
   "label": "Spread only",
   "n": 8,
   "J_mean": 12.061250000000001,
   "J_sd": 0.6738680985814017,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    11.790000000000001,
    11.680000000000001,
    13.34,
    12.129999999999999,
    11.64,
    11.14,
    12.59,
    12.18
   ],
   "source": [
    "unified"
   ]
  },
  "th_full": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TH_full",
   "label": "Full target (H cohort)",
   "n": 4,
   "J_mean": 20.2925,
   "J_sd": 0.494460985990468,
   "units": [
    260919301,
    260919302,
    260919303,
    260919304
   ],
   "per_unit_J": [
    20.66,
    20.34,
    20.59,
    19.580000000000002
   ],
   "source": [
    "unified"
   ]
  },
  "th_hperm": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TH_perm",
   "label": "Reassign H",
   "n": 4,
   "J_mean": 14.205,
   "J_sd": 0.9214662229295226,
   "units": [
    260919301,
    260919302,
    260919303,
    260919304
   ],
   "per_unit_J": [
    14.4,
    13.75,
    15.4,
    13.27
   ],
   "source": [
    "unified"
   ]
  },
  "c_full_nf8": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_full",
   "label": "Full target on the 8 fixed-anchor seeds",
   "n": 8,
   "J_mean": 37.915,
   "J_sd": 1.0419898546256852,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    39.11,
    36.75,
    38.82,
    38.85,
    38.18,
    38.2,
    36.85,
    36.56
   ],
   "source": [
    "unified"
   ]
  },
  "c_nperm_r2e_permute": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "V_permute",
   "label": "Reassign N (R2E)",
   "n": 12,
   "J_mean": 37.34,
   "J_sd": 1.32,
   "units": [
    260917501,
    260917502,
    260917503,
    260917504,
    260917505,
    260917506,
    260917507,
    260917508,
    260917509,
    260917510,
    260917511,
    260917512
   ],
   "source": [
    "frozen_log_report"
   ]
  }
 },
 "contrasts": {
  "c_full_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 15.163499999999999,
     "sd": 1.324717546855695,
     "ci95": [
      14.543513103634293,
      15.783486896365705
     ],
     "pos": 20,
     "per_unit": [
      13.229999999999997,
      15.780000000000001,
      16.22,
      16.560000000000002,
      15.98,
      15.120000000000001,
      14.39,
      14.150000000000002,
      14.129999999999999,
      16.810000000000002,
      13.16,
      16.299999999999997,
      15.720000000000002,
      15.23,
      14.689999999999998,
      15.86,
      11.909999999999997,
      15.740000000000002,
      15.469999999999999,
      16.82
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 20,
     "mean": 17.832222222222224,
     "sd": 1.704993621355487,
     "ci95": [
      17.034260644573806,
      18.630183799870643
     ],
     "pos": 20,
     "per_unit": [
      16.522222222222226,
      18.766666666666666,
      18.56666666666667,
      19.6,
      19.177777777777777,
      17.677777777777777,
      16.522222222222226,
      16.377777777777776,
      16.41111111111111,
      19.833333333333336,
      15.144444444444442,
      18.93333333333333,
      18.433333333333337,
      17.533333333333335,
      16.777777777777782,
      19.177777777777777,
      13.722222222222223,
      18.34444444444445,
      18.477777777777774,
      20.644444444444446
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -8.855,
     "sd": 4.080695890086448,
     "ci95": [
      -10.764824464778973,
      -6.945175535221027
     ],
     "pos": 0,
     "per_unit": [
      -16.400000000000006,
      -11.099999999999994,
      -4.8999999999999915,
      -10.799999999999997,
      -12.799999999999997,
      -7.900000000000006,
      -4.799999999999997,
      -5.900000000000006,
      -6.3999999999999915,
      -10.400000000000006,
      -4.700000000000003,
      -7.3999999999999915,
      -8.700000000000003,
      -5.5,
      -4.1000000000000085,
      -14.0,
      -4.400000000000006,
      -7.700000000000003,
      -11.599999999999994,
      -17.60000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 16.8265,
     "sd": 1.585720075516084,
     "ci95": [
      16.084360160109206,
      17.568639839890793
     ],
     "pos": 20,
     "per_unit": [
      14.559999999999999,
      16.520000000000003,
      17.26,
      18.08,
      18.94,
      16.149999999999995,
      16.21,
      15.070000000000004,
      16.910000000000004,
      18.89,
      14.319999999999997,
      18.56,
      17.709999999999997,
      16.5,
      16.02,
      17.59,
      13.400000000000006,
      17.770000000000003,
      17.270000000000003,
      18.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 19.914444444444445,
     "sd": 2.0729173535806553,
     "ci95": [
      18.944289259650866,
      20.884599629238025
     ],
     "pos": 20,
     "per_unit": [
      18.233333333333334,
      19.87777777777778,
      20.200000000000003,
      21.5,
      23.077777777777776,
      18.922222222222224,
      18.666666666666664,
      17.522222222222226,
      19.68888888888889,
      22.333333333333336,
      16.6,
      21.555555555555557,
      20.944444444444443,
      19.144444444444442,
      18.444444444444443,
      21.411111111111115,
      15.38888888888889,
      21.044444444444448,
      20.65555555555556,
      23.077777777777776
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -10.965,
     "sd": 4.628319576829496,
     "ci95": [
      -13.131120239471503,
      -8.798879760528497
     ],
     "pos": 0,
     "per_unit": [
      -18.5,
      -13.699999999999989,
      -9.200000000000003,
      -12.700000000000003,
      -18.299999999999997,
      -8.799999999999997,
      -5.900000000000006,
      -7.0,
      -8.099999999999994,
      -12.099999999999994,
      -6.199999999999989,
      -8.400000000000006,
      -11.400000000000006,
      -7.299999999999997,
      -5.799999999999997,
      -16.799999999999997,
      -4.5,
      -11.700000000000003,
      -13.200000000000003,
      -19.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": -4.714499999999999,
     "sd": 0.7270739845073326,
     "ci95": [
      -5.054781099282557,
      -4.374218900717442
     ],
     "pos": 0,
     "per_unit": [
      -5.579999999999998,
      -5.040000000000006,
      -4.290000000000006,
      -4.3999999999999915,
      -5.310000000000002,
      -5.1499999999999915,
      -3.5,
      -5.829999999999998,
      -5.920000000000016,
      -4.22999999999999,
      -4.140000000000001,
      -4.019999999999996,
      -5.399999999999977,
      -3.9599999999999937,
      -3.5600000000000023,
      -4.410000000000011,
      -4.780000000000001,
      -4.320000000000007,
      -5.230000000000004,
      -5.219999999999999
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": -5.1450000000000005,
     "sd": 0.7728959154804367,
     "ci95": [
      -5.506726423107949,
      -4.783273576892052
     ],
     "pos": 0,
     "per_unit": [
      -5.966666666666669,
      -5.51111111111112,
      -4.8555555555555685,
      -4.7222222222222285,
      -5.733333333333334,
      -5.555555555555543,
      -3.688888888888883,
      -6.36666666666666,
      -6.477777777777774,
      -4.6555555555555515,
      -4.566666666666663,
      -4.366666666666674,
      -5.87777777777778,
      -4.37777777777778,
      -3.9666666666666544,
      -4.86666666666666,
      -5.211111111111109,
      -4.8555555555555685,
      -5.75555555555556,
      -5.522222222222226
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": -0.8400000000000005,
     "sd": 0.838168429248844,
     "ci95": [
      -1.232274899894806,
      -0.4477251001051949
     ],
     "pos": 3,
     "per_unit": [
      -2.0999999999999943,
      -0.7999999999999972,
      0.7999999999999972,
      -1.5,
      -1.5,
      -1.5,
      -1.8000000000000114,
      -1.0,
      -0.8999999999999915,
      -0.4000000000000057,
      -0.29999999999999716,
      -0.9000000000000057,
      -1.1000000000000085,
      -0.20000000000000284,
      0.10000000000000853,
      -0.29999999999999716,
      -0.9000000000000057,
      0.5,
      -0.5,
      -2.5
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 1.593919845552763,
     "sd": 0.16274744178737233,
     "ci95": [
      1.5177516981882873,
      1.6700879929172388
     ],
     "pos": 20,
     "per_unit": [
      1.3687467371715805,
      1.7949314142049335,
      1.4651458842486473,
      1.799335962910595,
      1.4676387988287773,
      1.6688318930786776,
      1.614701675523638,
      1.5591917363045393,
      1.4307451981831605,
      1.8647691009161642,
      1.3159931627829193,
      1.585244344815976,
      1.6569007315268136,
      1.6119864795288779,
      1.5439515417334615,
      1.7927322684239613,
      1.3260742593334767,
      1.5889208039660874,
      1.651143169517809,
      1.771411748055165
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 1.8151627146883218,
     "sd": 0.1884427409456117,
     "ci95": [
      1.7269687971405205,
      1.903356632236123
     ],
     "pos": 20,
     "per_unit": [
      1.5936550480551608,
      2.0502552349175827,
      1.666371791820605,
      2.051850977081277,
      1.7000910188988443,
      1.8916357398470813,
      1.8058305351520243,
      1.7657964810922762,
      1.6266600616524705,
      2.1211810775140627,
      1.4848482642271437,
      1.8076476561208548,
      1.8860871676900333,
      1.8170304097904122,
      1.73754380899069,
      2.0647964932612553,
      1.4946662379383735,
      1.809244426988705,
      1.8872255738560328,
      2.0408362888715486
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.3972659766672681,
     "sd": 0.16661649216515412,
     "ci95": [
      -0.4752448953477102,
      -0.319287057986826
     ],
     "pos": 0,
     "per_unit": [
      -0.6554280607806202,
      -0.5029829722089216,
      -0.3458872838989846,
      -0.4732991646255602,
      -0.6244311818017989,
      -0.3364027278369779,
      -0.10545806113183076,
      -0.300250966785101,
      -0.33248857304063684,
      -0.44293868846489826,
      -0.20370275021509165,
      -0.41638545692797013,
      -0.4057771939421624,
      -0.23340889282493116,
      -0.1983788635816186,
      -0.6558457551116721,
      -0.1912535481106037,
      -0.39399180323746386,
      -0.47359846952619655,
      -0.6534091192923217
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 1.7686619159363146,
     "sd": 0.1633187145952306,
     "ci95": [
      1.692226404667765,
      1.8450974272048641
     ],
     "pos": 20,
     "per_unit": [
      1.5671964958040405,
      1.9852005377667012,
      1.6318859349500272,
      1.9714096966003112,
      1.6374144230498437,
      1.8561698233173374,
      1.7478421202184569,
      1.7418333487301725,
      1.6351048671861603,
      2.0457895324461655,
      1.4803928108661992,
      1.7410168397780108,
      1.8273333267302592,
      1.7818949342833168,
      1.699198918427605,
      1.9717014451604111,
      1.5105296250109674,
      1.7614422640626248,
      1.822157818334592,
      1.9577235560030894
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 2.011966060677014,
     "sd": 0.1892864147235903,
     "ci95": [
      1.9233772916468,
      2.1005548297072276
     ],
     "pos": 20,
     "per_unit": [
      1.8130114893284217,
      2.2628177705827808,
      1.8566772174537451,
      2.2441334850759294,
      1.8892102798013015,
      2.1003061315739515,
      1.9734492303402247,
      1.9699581074872272,
      1.8504338695275466,
      2.323164538939835,
      1.6735570734670908,
      1.9772968150638404,
      2.07947445510872,
      2.0107914462931857,
      1.91499414337087,
      2.2636278622816572,
      1.7007714621069807,
      2.0030012667845094,
      2.0839186044530056,
      2.2487259644994513
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.4210753867299789,
     "sd": 0.14745189276315304,
     "ci95": [
      -0.4900849967970181,
      -0.3520657766629397
     ],
     "pos": 0,
     "per_unit": [
      -0.6451384459153724,
      -0.5133545575780163,
      -0.3912356075834502,
      -0.4831043996802631,
      -0.628748287713254,
      -0.3410569509921988,
      -0.2826218708774526,
      -0.3112894800833317,
      -0.3028561538863297,
      -0.45058552599685875,
      -0.25808555254181087,
      -0.3855029377944561,
      -0.4419368286758987,
      -0.2781736738054992,
      -0.24295810606178314,
      -0.6556363089308155,
      -0.20164690885315828,
      -0.41258876043432746,
      -0.5336892567311162,
      -0.6612981204641848
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": -0.17474207038355155,
     "sd": 0.0160935171614368,
     "ci95": [
      -0.18227406826507003,
      -0.16721007250203307
     ],
     "pos": 0,
     "per_unit": [
      -0.19844975863246006,
      -0.19026912356176773,
      -0.16674005070137987,
      -0.17207373368971624,
      -0.1697756242210664,
      -0.18733793023865974,
      -0.13314044469481878,
      -0.18264161242563315,
      -0.20435966900299984,
      -0.18102043153000125,
      -0.1643996480832799,
      -0.1557724949620347,
      -0.17043259520344556,
      -0.16990845475443894,
      -0.15524737669414357,
      -0.17896917673644985,
      -0.18445536567749077,
      -0.17252146009653746,
      -0.17101464881678297,
      -0.18631180794792446
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": -0.19680334598869204,
     "sd": 0.014691257770749219,
     "ci95": [
      -0.20367906627383112,
      -0.18992762570355295
     ],
     "pos": 0,
     "per_unit": [
      -0.21935644127326093,
      -0.21256253566519812,
      -0.19030542563314023,
      -0.19228250799465219,
      -0.18911926090245723,
      -0.20867039172687019,
      -0.16761869518820038,
      -0.20416162639495106,
      -0.22377380787507617,
      -0.2019834614257725,
      -0.18870880923994715,
      -0.1696491589429856,
      -0.1933872874186866,
      -0.19376103650277354,
      -0.17745033438017987,
      -0.198831369020402,
      -0.20610522416860722,
      -0.1937568397958045,
      -0.19669303059697274,
      -0.20788967562790273
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.023809410062710777,
     "sd": 0.044040054294576844,
     "ci95": [
      0.0031980301933338152,
      0.04442078993208774
     ],
     "pos": 16,
     "per_unit": [
      -0.01028961486524782,
      0.01037158536909466,
      0.04534832368446562,
      0.009805235054702877,
      0.004317105911455066,
      0.004654223155220905,
      0.17716380974562185,
      0.01103851329823069,
      -0.029632419154307144,
      0.007646837531960493,
      0.054382802326719215,
      -0.03088251913351403,
      0.03615963473373629,
      0.04476478098056802,
      0.04457924248016454,
      -0.0002094461808566095,
      0.010393360742554592,
      0.018596957196863606,
      0.06009078720491967,
      0.007889001171863086
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_del_s14": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_original",
   "arm_b": "K_none",
   "units": [
    260919001,
    260919002,
    260919003,
    260919004,
    260919005,
    260919006,
    260919007,
    260919008,
    260919009,
    260919010,
    260919011,
    260919012
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 13.889166666666668,
     "sd": 1.2322592579436678,
     "ci95": [
      13.106226487239805,
      14.67210684609353
     ],
     "pos": 12,
     "per_unit": [
      13.54,
      11.649999999999999,
      13.760000000000002,
      13.689999999999998,
      14.039999999999996,
      12.580000000000005,
      15.889999999999997,
      12.890000000000004,
      15.720000000000006,
      13.939999999999998,
      15.080000000000002,
      13.89
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 16.16759259259259,
     "sd": 1.6012863679472176,
     "ci95": [
      15.15018377366717,
      17.185001411518012
     ],
     "pos": 12,
     "per_unit": [
      15.733333333333338,
      13.199999999999996,
      16.644444444444442,
      15.766666666666662,
      16.38888888888889,
      14.644444444444444,
      18.677777777777777,
      14.722222222222223,
      18.522222222222226,
      15.800000000000002,
      17.711111111111116,
      16.199999999999996
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -6.6166666666666645,
     "sd": 2.952297513134576,
     "ci95": [
      -8.492467014486598,
      -4.74086631884673
     ],
     "pos": 0,
     "per_unit": [
      -6.200000000000003,
      -2.299999999999997,
      -12.199999999999989,
      -5.0,
      -7.099999999999994,
      -6.0,
      -9.200000000000003,
      -3.5999999999999943,
      -9.5,
      -2.799999999999997,
      -8.599999999999994,
      -6.900000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 15.757499999999999,
     "sd": 1.4155379639107977,
     "ci95": [
      14.858110086468896,
      16.656889913531103
     ],
     "pos": 12,
     "per_unit": [
      14.969999999999995,
      13.619999999999997,
      15.690000000000001,
      15.339999999999996,
      16.0,
      14.630000000000003,
      18.58,
      14.25,
      17.58,
      15.440000000000001,
      17.04,
      15.949999999999996
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 18.419444444444444,
     "sd": 1.8517994100318724,
     "ci95": [
      17.242867232298074,
      19.596021656590814
     ],
     "pos": 12,
     "per_unit": [
      17.5,
      15.63333333333333,
      18.955555555555556,
      17.6,
      18.688888888888894,
      16.988888888888887,
      21.877777777777776,
      16.366666666666667,
      20.855555555555558,
      17.58888888888889,
      20.177777777777777,
      18.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -8.2,
     "sd": 3.307017332334927,
     "ci95": [
      -10.301178568434352,
      -6.098821431565646
     ],
     "pos": 0,
     "per_unit": [
      -7.800000000000011,
      -4.5,
      -13.699999999999989,
      -5.0,
      -8.200000000000003,
      -6.599999999999994,
      -11.099999999999994,
      -4.799999999999997,
      -11.899999999999991,
      -3.9000000000000057,
      -11.200000000000003,
      -9.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": -5.114166666666667,
     "sd": 0.8419075562871091,
     "ci95": [
      -5.649089207463998,
      -4.5792441258693355
     ],
     "pos": 0,
     "per_unit": [
      -4.549999999999997,
      -5.009999999999991,
      -5.359999999999999,
      -5.02000000000001,
      -3.6599999999999966,
      -6.859999999999999,
      -4.52000000000001,
      -4.829999999999998,
      -4.540000000000006,
      -5.390000000000001,
      -6.269999999999996,
      -5.359999999999999
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": -5.6018518518518485,
     "sd": 0.9556475564511931,
     "ci95": [
      -6.209041340990136,
      -4.994662362713561
     ],
     "pos": 0,
     "per_unit": [
      -5.011111111111106,
      -5.611111111111114,
      -5.722222222222214,
      -5.477777777777774,
      -3.955555555555563,
      -7.544444444444437,
      -4.86666666666666,
      -5.266666666666666,
      -4.911111111111111,
      -5.944444444444443,
      -6.944444444444443,
      -5.966666666666654
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": -0.7250000000000002,
     "sd": 0.6837397165588677,
     "ci95": [
      -1.159427489923833,
      -0.29057251007616747
     ],
     "pos": 2,
     "per_unit": [
      -0.3999999999999915,
      0.3999999999999915,
      -2.1000000000000085,
      -0.9000000000000057,
      -1.0,
      -0.7000000000000028,
      -1.3999999999999915,
      -0.8999999999999915,
      -1.2000000000000028,
      -0.4000000000000057,
      -0.20000000000000284,
      0.10000000000000853
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 1.4819444676994553,
     "sd": 0.11299993432976911,
     "ci95": [
      1.4101477347562505,
      1.55374120064266
     ],
     "pos": 12,
     "per_unit": [
      1.4353264528359961,
      1.2624481725274634,
      1.4616224271274474,
      1.4000758193646945,
      1.5261169651092636,
      1.401932603920426,
      1.6678145012313959,
      1.5928725421195136,
      1.617173212565544,
      1.5049436248979813,
      1.5184530296871124,
      1.3945542610066255
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 1.6804385543515943,
     "sd": 0.13295249416211552,
     "ci95": [
      1.5959645697063158,
      1.7649125389968727
     ],
     "pos": 12,
     "per_unit": [
      1.6270063033769402,
      1.414390969895587,
      1.6774947581559303,
      1.581227920899435,
      1.733474880609208,
      1.5866944288329807,
      1.9004097586859938,
      1.7914016359675888,
      1.8449869477702814,
      1.6932645996529065,
      1.7294072465418644,
      1.5855032018304152
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.3045023121697972,
     "sd": 0.11384526335640117,
     "ci95": [
      -0.3768361415523425,
      -0.23216848278725183
     ],
     "pos": 0,
     "per_unit": [
      -0.28979220203248524,
      -0.10503700378563607,
      -0.48122855212887217,
      -0.2302930944479602,
      -0.3401042743902556,
      -0.26092382029258054,
      -0.42554281585997433,
      -0.19388930251319003,
      -0.43315040427709484,
      -0.18994514789636696,
      -0.38013492200566823,
      -0.3239862064074819
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 1.6673832090256362,
     "sd": 0.10891501860717574,
     "ci95": [
      1.5981819077078574,
      1.736584510343415
     ],
     "pos": 12,
     "per_unit": [
      1.6127086091672522,
      1.444227307941265,
      1.6477864935346753,
      1.5804037347921103,
      1.6862188452329603,
      1.6096177926779252,
      1.8260837945827566,
      1.7753074979109948,
      1.791013810932272,
      1.716678331696679,
      1.734704354089585,
      1.5838479357491586
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 1.8881429617061936,
     "sd": 0.1258891601884144,
     "ci95": [
      1.8081568053592796,
      1.9681291180531075
     ],
     "pos": 12,
     "per_unit": [
      1.824151343214509,
      1.6265579230084812,
      1.8829599689596836,
      1.7828304123740537,
      1.910669642938923,
      1.817998357692752,
      2.0748705669180376,
      1.9954754860064927,
      2.0402181779980157,
      1.9268245159945865,
      1.9719912898418324,
      1.8031678555269552
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.3194545650993776,
     "sd": 0.10403552945803296,
     "ci95": [
      -0.38555558692214453,
      -0.25335354327661064
     ],
     "pos": 0,
     "per_unit": [
      -0.2902759972580373,
      -0.19674822766365274,
      -0.4687747852903783,
      -0.2414363634453629,
      -0.3338383341207294,
      -0.2658072924555146,
      -0.4129971564347539,
      -0.20620439494851261,
      -0.4518254926594363,
      -0.1746373269844934,
      -0.40087806768064915,
      -0.3900313422510102
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": -0.18543874132618088,
     "sd": 0.018535668348731733,
     "ci95": [
      -0.1972157431293325,
      -0.17366173952302927
     ],
     "pos": 0,
     "per_unit": [
      -0.1773821563312561,
      -0.18177913541380164,
      -0.18616406640722793,
      -0.18032791542741577,
      -0.16010188012369664,
      -0.20768518875749908,
      -0.15826929335136075,
      -0.18243495579148128,
      -0.17384059836672794,
      -0.21173470679869766,
      -0.21625132440247263,
      -0.1892936747425331
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": -0.20770440735459927,
     "sd": 0.021148046595711602,
     "ci95": [
      -0.2211412351077173,
      -0.19426757960148125
     ],
     "pos": 0,
     "per_unit": [
      -0.1971450398375687,
      -0.21216695311289424,
      -0.20546521080375335,
      -0.20160249147461862,
      -0.17719476232971498,
      -0.23130392885977136,
      -0.1744608082320438,
      -0.20407385003890388,
      -0.19523123022773436,
      -0.23355991634167994,
      -0.24258404329996797,
      -0.2176646536965401
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.014952252929580393,
     "sd": 0.03269014965839612,
     "ci95": [
      -0.005818077237584559,
      0.03572258309674534
     ],
     "pos": 8,
     "per_unit": [
      0.0004837952255520861,
      0.09171122387801667,
      -0.012453766838493863,
      0.0111432689974027,
      -0.0062659402695262045,
      0.004883472162934055,
      -0.012545659425220457,
      0.012315092435322583,
      0.018675088382341443,
      -0.015307820911873549,
      0.020743145674980923,
      0.06604513584352834
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_del": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "D_dropN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 23.743333333333332,
     "sd": 1.2813581809466021,
     "ci95": [
      22.929197186549946,
      24.55746948011672
     ],
     "pos": 12,
     "per_unit": [
      23.99,
      25.999999999999996,
      23.189999999999998,
      26.419999999999995,
      23.500000000000004,
      23.81,
      23.189999999999998,
      22.169999999999998,
      23.569999999999993,
      22.229999999999997,
      23.61,
      23.240000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 27.03796296296296,
     "sd": 1.5109882476294694,
     "ci95": [
      26.077926832510144,
      27.99799909341578
     ],
     "pos": 12,
     "per_unit": [
      27.15555555555556,
      29.522222222222222,
      26.766666666666666,
      30.255555555555556,
      26.933333333333334,
      26.988888888888887,
      26.455555555555556,
      24.855555555555554,
      26.8,
      25.266666666666666,
      26.72222222222222,
      26.73333333333333
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -5.908333333333335,
     "sd": 1.9897274063336288,
     "ci95": [
      -7.172545813363746,
      -4.644120853302924
     ],
     "pos": 0,
     "per_unit": [
      -4.5,
      -5.700000000000003,
      -9.0,
      -8.100000000000009,
      -7.400000000000006,
      -4.799999999999997,
      -6.200000000000003,
      -2.0,
      -5.5,
      -5.1000000000000085,
      -4.400000000000006,
      -8.199999999999989
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 24.299166666666665,
     "sd": 1.2108258514023578,
     "ci95": [
      23.52984462405233,
      25.068488709281
     ],
     "pos": 12,
     "per_unit": [
      24.279999999999994,
      26.03,
      23.85,
      27.020000000000003,
      23.509999999999994,
      24.63,
      23.390000000000004,
      22.86,
      23.799999999999997,
      23.450000000000003,
      23.709999999999997,
      25.06
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 27.816666666666666,
     "sd": 1.4280774358340984,
     "ci95": [
      26.909309552780396,
      28.724023780552937
     ],
     "pos": 12,
     "per_unit": [
      27.677777777777777,
      29.688888888888886,
      27.855555555555558,
      31.01111111111111,
      27.133333333333336,
      28.066666666666666,
      26.844444444444445,
      25.744444444444444,
      27.18888888888889,
      26.77777777777778,
      27.055555555555557,
      28.755555555555556
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -7.358333333333337,
     "sd": 2.181516708969968,
     "ci95": [
      -8.744402922612679,
      -5.972263744053995
     ],
     "pos": 0,
     "per_unit": [
      -6.299999999999997,
      -6.900000000000006,
      -12.200000000000003,
      -8.900000000000006,
      -9.100000000000009,
      -6.300000000000011,
      -7.700000000000003,
      -3.0999999999999943,
      -6.700000000000003,
      -6.5,
      -6.400000000000006,
      -8.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": -7.439166666666665,
     "sd": 0.5870644742868566,
     "ci95": [
      -7.812169638135759,
      -7.066163695197571
     ],
     "pos": 0,
     "per_unit": [
      -8.63000000000001,
      -7.340000000000003,
      -7.139999999999986,
      -7.22999999999999,
      -6.8700000000000045,
      -6.939999999999998,
      -8.090000000000018,
      -7.36999999999999,
      -7.319999999999993,
      -7.709999999999994,
      -6.569999999999993,
      -8.060000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": -8.237037037037036,
     "sd": 0.6325324252448703,
     "ci95": [
      -8.638928966289773,
      -7.835145107784298
     ],
     "pos": 0,
     "per_unit": [
      -9.566666666666663,
      -8.111111111111114,
      -7.900000000000006,
      -8.0,
      -7.577777777777783,
      -7.700000000000003,
      -8.922222222222217,
      -8.24444444444444,
      -8.155555555555551,
      -8.544444444444451,
      -7.322222222222209,
      -8.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": -0.258333333333334,
     "sd": 0.47950416309375726,
     "ci95": [
      -0.5629957435107518,
      0.046329076844083716
     ],
     "pos": 3,
     "per_unit": [
      -0.19999999999998863,
      -0.4000000000000057,
      -0.29999999999999716,
      -0.29999999999999716,
      -0.5,
      -0.10000000000000853,
      -0.6000000000000085,
      0.5,
      0.20000000000000284,
      -0.20000000000000284,
      0.20000000000000284,
      -1.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 17.594158289353707,
     "sd": 0.8647826959598789,
     "ci95": [
      17.0447015782149,
      18.143615000492513
     ],
     "pos": 12,
     "per_unit": [
      16.54078920576704,
      17.83231423520783,
      16.609808910224075,
      18.31161304814125,
      17.980127252804472,
      16.424490782450086,
      17.161926849017835,
      17.308680094128466,
      17.85047977574313,
      19.41371791049607,
      18.225858025009156,
      17.470093383255062
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 19.57632856083996,
     "sd": 0.9610424922872891,
     "ci95": [
      18.96571129300634,
      20.186945828673583
     ],
     "pos": 12,
     "per_unit": [
      18.403595061619264,
      19.83557533209831,
      18.496740488971877,
      20.386672517570396,
      20.01670872011273,
      18.27602024379049,
      19.097274680566912,
      19.230544036940454,
      19.86510021695722,
      21.60112757595742,
      20.25611658849366,
      19.450467267000803
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.24537415402261065,
     "sd": 0.1218635509899141,
     "ci95": [
      -0.3228025603117681,
      -0.16794574773345317
     ],
     "pos": 1,
     "per_unit": [
      -0.22446349690299883,
      -0.19703563680653602,
      -0.37257529850618454,
      -0.3639221767210188,
      -0.349105952969909,
      -0.2392743696135451,
      -0.2562036349238408,
      0.011904608820580975,
      -0.2811041951836444,
      -0.27296907865615516,
      -0.046469046351409915,
      -0.35327157045666624
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 17.861474195132526,
     "sd": 0.8587559124127387,
     "ci95": [
      17.31584671957166,
      18.407101670693393
     ],
     "pos": 12,
     "per_unit": [
      16.843781042751083,
      18.088651385472247,
      16.874966417607414,
      18.57062165372021,
      18.253402779514207,
      16.674695628918883,
      17.45459454408776,
      17.566598614819316,
      18.14061318786141,
      19.673248519709094,
      18.459886627644355,
      17.736629939484324
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 19.882377387891808,
     "sd": 0.955354695674898,
     "ci95": [
      19.275373973613387,
      20.489380802170228
     ],
     "pos": 12,
     "per_unit": [
      18.748238384780826,
      20.136776435111113,
      18.79832221054472,
      20.681529628834202,
      20.323520489636582,
      18.558483669489075,
      19.430181533135055,
      19.533732881694082,
      20.191527349873102,
      21.895636974520965,
      20.54186809530251,
      19.748711001779473
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.3266545397010359,
     "sd": 0.07879890801304439,
     "ci95": [
      -0.3767209772470821,
      -0.27658810215498975
     ],
     "pos": 0,
     "per_unit": [
      -0.2963350355166465,
      -0.3444740612776007,
      -0.435235718828336,
      -0.42755012230564304,
      -0.37765661158719865,
      -0.27939673621283667,
      -0.3256883573378708,
      -0.13760978705354887,
      -0.31761427024374633,
      -0.32824757359783874,
      -0.2779465812790445,
      -0.37209962117212037
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": -0.26731590577881953,
     "sd": 0.01957783053682907,
     "ci95": [
      -0.27975506584556775,
      -0.2548767457120713
     ],
     "pos": 0,
     "per_unit": [
      -0.30299183698404164,
      -0.25633715026441894,
      -0.265157507383341,
      -0.2590086055789591,
      -0.2732755267097353,
      -0.25020484646879826,
      -0.29266769506992496,
      -0.2579185206908514,
      -0.2901334121182808,
      -0.25953060921302296,
      -0.23402860263519987,
      -0.2665365562292603
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": -0.306048827051847,
     "sd": 0.01898795263442086,
     "ci95": [
      -0.31811319658018034,
      -0.29398445752351365
     ],
     "pos": 0,
     "per_unit": [
      -0.3446433231615602,
      -0.30120110301280656,
      -0.3015817215728416,
      -0.2948571112638052,
      -0.30681176952384925,
      -0.2824634256985843,
      -0.33290685256814667,
      -0.30318884475362795,
      -0.32642713291588166,
      -0.29450939856354497,
      -0.2857515068088481,
      -0.2982437347786675
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.08128038567842528,
     "sd": 0.06290910148089467,
     "ci95": [
      0.041309849540415576,
      0.12125092181643499
     ],
     "pos": 12,
     "per_unit": [
      0.0718715386136477,
      0.1474384244710647,
      0.06266042032215147,
      0.06362794558462426,
      0.02855065861728967,
      0.04012236659929158,
      0.06948472241403003,
      0.14951439587412985,
      0.036510075060101954,
      0.055278494941683576,
      0.23147753492763457,
      0.018828050715454125
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_full_del": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TN_full",
   "arm_b": "TN_none",
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 8.41,
     "sd": 1.6012495120998467,
     "ci95": [
      7.071321907135161,
      9.74867809286484
     ],
     "pos": 8,
     "per_unit": [
      8.779999999999998,
      7.590000000000002,
      9.219999999999999,
      8.32,
      10.629999999999999,
      5.190000000000001,
      9.45,
      8.100000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 10.180555555555555,
     "sd": 1.8037463463120902,
     "ci95": [
      8.672585872725497,
      11.688525238385614
     ],
     "pos": 8,
     "per_unit": [
      10.433333333333332,
      9.288888888888888,
      11.366666666666667,
      10.166666666666668,
      12.722222222222221,
      6.655555555555555,
      11.277777777777777,
      9.533333333333335
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.524999999999999,
     "sd": 1.5890248582070705,
     "ci95": [
      -8.853458026450795,
      -6.196541973549202
     ],
     "pos": 0,
     "per_unit": [
      -6.099999999999994,
      -7.700000000000003,
      -10.099999999999994,
      -8.299999999999997,
      -8.200000000000003,
      -8.0,
      -7.0,
      -4.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 9.377500000000001,
     "sd": 1.6871171523383557,
     "ci95": [
      7.967034763404795,
      10.787965236595207
     ],
     "pos": 8,
     "per_unit": [
      9.28,
      8.020000000000003,
      11.08,
      10.69,
      10.779999999999998,
      6.1800000000000015,
      10.280000000000001,
      8.71
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 11.933333333333334,
     "sd": 2.2681134504999143,
     "ci95": [
      10.03714303608565,
      13.829523630581017
     ],
     "pos": 8,
     "per_unit": [
      11.877777777777776,
      10.444444444444443,
      13.966666666666669,
      13.666666666666668,
      14.100000000000001,
      7.433333333333334,
      12.911111111111111,
      11.066666666666666
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -13.625000000000002,
     "sd": 3.999553546513486,
     "ci95": [
      -16.968710442063585,
      -10.281289557936416
     ],
     "pos": 0,
     "per_unit": [
      -14.099999999999994,
      -13.799999999999997,
      -14.900000000000006,
      -16.10000000000001,
      -19.10000000000001,
      -5.099999999999994,
      -13.400000000000006,
      -12.5
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -8.615,
     "sd": 1.1467843239747793,
     "ci95": [
      -9.5737356874399,
      -7.6562643125601
     ],
     "pos": 0,
     "per_unit": [
      -8.060000000000002,
      -7.519999999999996,
      -8.75,
      -10.120000000000005,
      -6.699999999999996,
      -9.71,
      -9.350000000000001,
      -8.71
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -9.258333333333335,
     "sd": 1.2130063807407652,
     "ci95": [
      -10.27243204570295,
      -8.24423462096372
     ],
     "pos": 0,
     "per_unit": [
      -8.933333333333337,
      -7.955555555555556,
      -9.377777777777773,
      -10.966666666666669,
      -7.211111111111116,
      -10.066666666666663,
      -10.077777777777776,
      -9.477777777777789
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -2.8249999999999993,
     "sd": 1.8029737340611152,
     "ci95": [
      -4.332323762823934,
      -1.3176762371760637
     ],
     "pos": 0,
     "per_unit": [
      -0.20000000000000284,
      -3.5999999999999943,
      -3.0999999999999943,
      -2.5,
      -2.1000000000000085,
      -6.5,
      -2.799999999999997,
      -1.7999999999999972
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 2.461436944105667,
     "sd": 0.13068835748146437,
     "ci95": [
      2.35217874303774,
      2.5706951451735938
     ],
     "pos": 8,
     "per_unit": [
      2.5273970354383364,
      2.465209888742553,
      2.5173769246710065,
      2.5077638792619865,
      2.6347994956687684,
      2.29148851817558,
      2.5071345555491744,
      2.24032525533793
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 2.788098459524956,
     "sd": 0.15163783403168468,
     "ci95": [
      2.661326057763854,
      2.914870861286058
     ],
     "pos": 8,
     "per_unit": [
      2.8632426074500152,
      2.789718766760755,
      2.8634711396522565,
      2.8459149241808115,
      2.9883741574182476,
      2.599272694487934,
      2.8290705030497074,
      2.525722883199922
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.47851669466793145,
     "sd": 0.08728194920797286,
     "ci95": [
      -0.5514862302864185,
      -0.40554715904944433
     ],
     "pos": 0,
     "per_unit": [
      -0.4952131126667858,
      -0.45537001342125993,
      -0.597471010160219,
      -0.5355955250074231,
      -0.5473724600765406,
      -0.4785690686355979,
      -0.3902889719556297,
      -0.32825339541999554
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 2.7702825698710094,
     "sd": 0.12041937632846547,
     "ci95": [
      2.6696094518908104,
      2.8709556878512084
     ],
     "pos": 8,
     "per_unit": [
      2.8140850901781134,
      2.744247131527211,
      2.8521944059959283,
      2.8528780248136902,
      2.882506228344834,
      2.658099156159569,
      2.826738171476877,
      2.5315123504718517
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 3.1409944170698414,
     "sd": 0.14333647514833106,
     "ci95": [
      3.0211621250131793,
      3.2608267091265035
     ],
     "pos": 8,
     "per_unit": [
      3.19706885980045,
      3.110629646254192,
      3.238108811143192,
      3.2380492814777417,
      3.2833107555467986,
      2.9903850275324073,
      3.201902977842833,
      2.8684999769611155
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.5661240549184785,
     "sd": 0.11593976784800711,
     "ci95": [
      -0.6630521264883041,
      -0.46919598334865287
     ],
     "pos": 0,
     "per_unit": [
      -0.6327688364229509,
      -0.5531955010156144,
      -0.6210352403294248,
      -0.6136632851627661,
      -0.724734516472842,
      -0.33247368619594475,
      -0.5497450858167552,
      -0.5013762879315298
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.30884562576534247,
     "sd": 0.03940949740422289,
     "ci95": [
      -0.34179279010618463,
      -0.2758984614245003
     ],
     "pos": 0,
     "per_unit": [
      -0.286688054739777,
      -0.2790372427846579,
      -0.33481748132492184,
      -0.34511414555170417,
      -0.24770673267606558,
      -0.36661063798398885,
      -0.3196036159277025,
      -0.29118709513392194
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.35289595754488523,
     "sd": 0.035292022245247426,
     "ci95": [
      -0.38240082650853324,
      -0.3233910885812372
     ],
     "pos": 0,
     "per_unit": [
      -0.3338262523504354,
      -0.32091087949343633,
      -0.3746376714909361,
      -0.39213435729693025,
      -0.29493659812855144,
      -0.39111233304447346,
      -0.37283247479312553,
      -0.34277709376119336
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.08760736025054705,
     "sd": 0.10819281907667558,
     "ci95": [
      -0.0028441000676518863,
      0.178058820568746
     ],
     "pos": 7,
     "per_unit": [
      0.1375557237561651,
      0.0978254875943545,
      0.023564230169205835,
      0.078067760155343,
      0.17736205639630143,
      -0.14609538243965314,
      0.15945611386112546,
      0.17312289251153423
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_rmean": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "K_Niso",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 0.3269999999999989,
     "sd": 0.8184137417172198,
     "ci95": [
      -0.056029421535682744,
      0.7100294215356806
     ],
     "pos": 12,
     "per_unit": [
      0.14999999999999858,
      0.6300000000000026,
      0.11999999999999744,
      -0.28999999999999915,
      0.240000000000002,
      1.1100000000000065,
      1.0399999999999991,
      -0.36999999999999744,
      -0.18000000000000682,
      0.3100000000000023,
      -0.7000000000000028,
      -0.10999999999999943,
      0.8299999999999983,
      -0.37000000000000455,
      -0.8400000000000034,
      2.0700000000000003,
      0.4199999999999946,
      -0.20000000000000284,
      0.44999999999999574,
      2.229999999999997
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.010563722471099102,
      0.6434362775288986
     ],
     "tost_p_1pp": 0.0007997856263118342
    },
    "J/old": {
     "n": 20,
     "mean": 0.3766666666666671,
     "sd": 1.2131234957680135,
     "ci95": [
      -0.19109260611924522,
      0.9444259394525794
     ],
     "pos": 10,
     "per_unit": [
      0.48888888888888715,
      0.7888888888888914,
      0.0,
      -0.5777777777777757,
      0.5888888888888886,
      1.4777777777777743,
      1.1111111111111107,
      -0.3555555555555543,
      -0.36666666666666714,
      0.25555555555555287,
      -1.0111111111111128,
      -0.27777777777777857,
      1.0222222222222257,
      -0.7666666666666657,
      -1.0222222222222186,
      3.06666666666667,
      0.7333333333333343,
      -0.32222222222221575,
      -0.6555555555555586,
      3.3555555555555543
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -0.12000000000000029,
     "sd": 3.803405676080598,
     "ci95": [
      -1.9000486498649758,
      1.6600486498649751
     ],
     "pos": 11,
     "per_unit": [
      -2.9000000000000057,
      -0.7999999999999972,
      1.2000000000000028,
      2.299999999999997,
      -2.8999999999999915,
      -2.200000000000003,
      0.4000000000000057,
      -0.5,
      1.5,
      0.7999999999999972,
      2.0999999999999943,
      1.4000000000000057,
      -0.9000000000000057,
      3.200000000000003,
      0.7999999999999972,
      -6.8999999999999915,
      -2.4000000000000057,
      0.8999999999999915,
      10.400000000000006,
      -7.900000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 0.23700000000000115,
     "sd": 0.9786623523973927,
     "ci95": [
      -0.2210280799427768,
      0.695028079942779
     ],
     "pos": 12,
     "per_unit": [
      0.18999999999999773,
      0.1599999999999966,
      0.12000000000000455,
      -0.4200000000000017,
      0.4000000000000057,
      1.1999999999999957,
      1.1000000000000014,
      -0.4299999999999926,
      -0.47999999999998977,
      0.5600000000000023,
      -1.3600000000000065,
      -0.19999999999999574,
      1.1099999999999994,
      -1.1199999999999974,
      -1.1700000000000017,
      1.8599999999999994,
      0.9300000000000068,
      -0.5499999999999972,
      0.6700000000000017,
      2.1699999999999946
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 0.3377777777777785,
     "sd": 1.3971259834550436,
     "ci95": [
      -0.316097310062766,
      0.991652865618323
     ],
     "pos": 11,
     "per_unit": [
      0.6111111111111072,
      0.29999999999999716,
      0.29999999999999716,
      -0.7333333333333343,
      0.9777777777777814,
      1.4777777777777814,
      1.0,
      -0.48888888888888715,
      -0.6555555555555515,
      0.46666666666666856,
      -1.74444444444444,
      -0.3999999999999986,
      1.4777777777777814,
      -1.4666666666666721,
      -1.3222222222222264,
      3.06666666666667,
      1.2555555555555564,
      -0.5111111111111057,
      -0.3999999999999915,
      3.544444444444437
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -0.6699999999999988,
     "sd": 4.3340876536445005,
     "ci95": [
      -2.6984154605922877,
      1.3584154605922898
     ],
     "pos": 10,
     "per_unit": [
      -3.6000000000000085,
      -1.0999999999999943,
      -1.5,
      2.4000000000000057,
      -4.799999999999997,
      -1.2999999999999972,
      2.0,
      0.10000000000000853,
      1.1000000000000085,
      1.4000000000000057,
      2.1000000000000085,
      1.5999999999999943,
      -2.200000000000003,
      2.0,
      0.20000000000000284,
      -9.0,
      -2.0,
      -0.9000000000000057,
      10.299999999999997,
      -10.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": 0.08950000000000244,
     "sd": 0.5999164415500744,
     "ci95": [
      -0.19126953729359994,
      0.3702695372936048
     ],
     "pos": 10,
     "per_unit": [
      0.3199999999999932,
      -0.060000000000002274,
      -0.3200000000000074,
      0.7099999999999937,
      -0.7799999999999869,
      0.6500000000000057,
      0.01999999999999602,
      -0.1799999999999926,
      -0.040000000000020464,
      -0.9199999999999875,
      -0.46999999999999886,
      -0.22999999999998977,
      -0.08999999999997499,
      1.3400000000000034,
      0.5600000000000023,
      -0.6000000000000085,
      0.3500000000000085,
      1.2000000000000028,
      0.11000000000001364,
      0.21999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": 0.07166666666666614,
     "sd": 0.6553768712769842,
     "ci95": [
      -0.23505915072536898,
      0.3783924840587013
     ],
     "pos": 9,
     "per_unit": [
      0.25555555555556,
      -0.23333333333333428,
      -0.5,
      0.86666666666666,
      -0.8222222222222371,
      0.7999999999999972,
      0.17777777777777715,
      -0.1666666666666714,
      -0.011111111111119953,
      -1.0,
      -0.5555555555555429,
      -0.2111111111111228,
      -0.15555555555555145,
      1.2888888888888914,
      0.5444444444444514,
      -0.6999999999999886,
      0.4444444444444571,
      1.2999999999999972,
      -0.10000000000000853,
      0.21111111111110858
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": 0.24999999999999928,
     "sd": 0.9052478578878429,
     "ci95": [
      -0.17366903887227403,
      0.6736690388722726
     ],
     "pos": 11,
     "per_unit": [
      0.9000000000000057,
      1.5,
      1.2999999999999972,
      -0.7000000000000028,
      -0.4000000000000057,
      -0.7000000000000028,
      -1.4000000000000057,
      -0.29999999999999716,
      -0.29999999999999716,
      -0.20000000000000284,
      0.30000000000001137,
      -0.4000000000000057,
      0.5,
      1.7999999999999972,
      0.7000000000000028,
      0.29999999999999716,
      -0.5,
      0.29999999999999716,
      2.0,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 0.023779505328698082,
     "sd": 0.06213470249775653,
     "ci95": [
      -0.005300430578867105,
      0.052859441236263266
     ],
     "pos": 14,
     "per_unit": [
      0.006994106993022164,
      -0.033864805913214724,
      0.0306699191511024,
      0.009665292051577623,
      0.022696917250011772,
      0.03809778557027066,
      0.0800035524369962,
      0.010781604297525504,
      0.022444141952153274,
      -0.03289731586936373,
      -0.06751584819348011,
      -0.004826210645252793,
      0.09233727315409013,
      0.022788348971219285,
      -0.10512140198245312,
      0.1344166363918351,
      0.09692086785968179,
      0.013503610977852354,
      -0.003042552791518993,
      0.14153818491190684
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 0.02689070638661715,
     "sd": 0.07877239692077384,
     "ci95": [
      -0.009975910200532324,
      0.06375732297376663
     ],
     "pos": 14,
     "per_unit": [
      0.019706098740688738,
      -0.0396523245356466,
      0.03137583127978738,
      2.521832416135794e-05,
      0.0418251784916297,
      0.04871505595658121,
      0.08705792380862087,
      0.013666063366184922,
      0.023312954056466495,
      -0.042340582366048096,
      -0.08021346929936524,
      -0.006884313177741408,
      0.10706272970499109,
      0.013432849008234715,
      -0.1236486686189231,
      0.17756558273820966,
      0.11429292517664802,
      0.012824702950216427,
      -0.046907196148702646,
      0.18659756827634943
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.004221304192572139,
     "sd": 0.13788881095049346,
     "ci95": [
      -0.06875525420151445,
      0.06031264581637017
     ],
     "pos": 12,
     "per_unit": [
      -0.10741381873597522,
      0.01822286168867926,
      0.024316709992951324,
      0.0964259555983169,
      -0.14945743392454336,
      -0.05745764790651897,
      0.016514210092379855,
      -0.01517852732041547,
      0.014624833013348493,
      0.052092082600776024,
      0.04676274175948869,
      0.013696712147123868,
      -0.04019183580401986,
      0.10698784863809152,
      0.061623997745764214,
      -0.25392388072552485,
      -0.059427647993018695,
      0.01961378322658458,
      0.39173923742314987,
      -0.26399626536808096
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 0.01867747078418076,
     "sd": 0.06072532783018251,
     "ci95": [
      -0.009742857474916513,
      0.04709779904327803
     ],
     "pos": 11,
     "per_unit": [
      0.0038963622450038926,
      -0.022752775484622845,
      0.03423479057783574,
      -0.006774492037564528,
      0.04107542514336071,
      0.02483887807783347,
      0.0604688095808239,
      0.005502677681090695,
      0.025371367973606063,
      -0.018235977684920357,
      -0.05956659623784866,
      -0.002540233712911011,
      0.08206434736339929,
      -0.0034240648514654026,
      -0.11853933957196183,
      0.14056515130071912,
      0.0683954639639417,
      -0.008681101301280414,
      -0.011377822775371804,
      0.1390285454339475
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 0.02186620119186906,
     "sd": 0.07713592257820469,
     "ci95": [
      -0.014234521827221496,
      0.057966924210959614
     ],
     "pos": 11,
     "per_unit": [
      0.017892277250222577,
      -0.02595828410798351,
      0.04178917434642315,
      -0.017436468542130434,
      0.06163157264377439,
      0.032090919285356456,
      0.06515849566552223,
      0.007587634862829873,
      0.024487146306648278,
      -0.025975369759970057,
      -0.07180808280304696,
      -0.007585829198822225,
      0.0993224965005437,
      -0.014058739496103811,
      -0.1360238640126079,
      0.1845004263229555,
      0.0805818415341486,
      -0.009092686988815046,
      -0.04953477425868602,
      0.17975613828712245
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.010021102885012479,
     "sd": 0.12505103567113188,
     "ci95": [
      -0.0685467891168322,
      0.04850458334680723
     ],
     "pos": 10,
     "per_unit": [
      -0.12206687280195982,
      0.006096802125620471,
      -0.03375466333944033,
      0.08918329650353574,
      -0.14392990236036773,
      -0.04042949278987429,
      0.01826163481855403,
      -0.013261936954569009,
      0.03332936297622524,
      0.051418550990517176,
      0.050606782848948484,
      0.04287012566027837,
      -0.07325899487090037,
      0.0922880069502856,
      0.03882138039385197,
      -0.25485232389941004,
      -0.04128193416790715,
      -0.004976830113467834,
      0.33203474057447036,
      -0.22751979024464042
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": 0.00510203454451732,
     "sd": 0.013577299560127013,
     "ci95": [
      -0.0012523372499008215,
      0.011456406338935462
     ],
     "pos": 12,
     "per_unit": [
      0.003097744748018272,
      -0.01111203042859188,
      -0.0035648714267333403,
      0.01643978408914215,
      -0.01837850789334894,
      0.013258907492437189,
      0.019534742856172294,
      0.005278926616434809,
      -0.002927226021452789,
      -0.014661338184443373,
      -0.007949251955631453,
      -0.0022859769323417822,
      0.010272925790690834,
      0.026212413822684688,
      0.01341793758950871,
      -0.006148514908884017,
      0.028525403895740098,
      0.022184712279132768,
      0.008335269983852811,
      0.0025096394779593467
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": 0.005024505194748086,
     "sd": 0.015065183766194258,
     "ci95": [
      -0.0020262178431941745,
      0.012075228232690347
     ],
     "pos": 13,
     "per_unit": [
      0.001813821490466161,
      -0.01369404042766309,
      -0.010413343066635772,
      0.017461686866291792,
      -0.01980639415214469,
      0.016624136671224754,
      0.021899428143098643,
      0.006078428503355049,
      -0.0011741922501817825,
      -0.01636521260607804,
      -0.008405386496318279,
      0.0007015160210808169,
      0.007740233204447389,
      0.027491588504338527,
      0.012375195393684812,
      -0.006934843584745831,
      0.03371108364249942,
      0.021917389939031473,
      0.002627578109983375,
      0.006841429989226988
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.005799798692440339,
     "sd": 0.02546062584588661,
     "ci95": [
      -0.0061161409999016874,
      0.017715738384782364
     ],
     "pos": 11,
     "per_unit": [
      0.014653054065984605,
      0.012126059563058789,
      0.05807137333239165,
      0.0072426590947811675,
      -0.005527531564175625,
      -0.017028155116644683,
      -0.0017474247261741738,
      -0.00191659036584646,
      -0.018704529962876748,
      0.0006735316102588484,
      -0.003844041089459793,
      -0.0291734135131545,
      0.033067159066880514,
      0.014699841687805915,
      0.022802617351912247,
      0.000928443173885185,
      -0.018145713825111542,
      0.024590613340052414,
      0.05970449684867951,
      -0.036476475123440544
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_gen": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NG_generic",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 0.5380000000000009,
     "sd": 0.9380472437883655,
     "ci95": [
      0.098980376004557,
      0.9770196239954448
     ],
     "pos": 15,
     "per_unit": [
      1.0300000000000011,
      -0.269999999999996,
      0.9500000000000028,
      0.8600000000000065,
      2.0600000000000023,
      1.7600000000000051,
      -0.3500000000000014,
      0.1700000000000017,
      2.460000000000001,
      1.3100000000000023,
      0.00999999999999801,
      0.13000000000000256,
      -0.18999999999999773,
      0.9699999999999989,
      -0.8400000000000034,
      0.1599999999999966,
      -1.2199999999999989,
      0.3100000000000023,
      0.4899999999999949,
      0.9600000000000009
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.17530792527039935,
      0.9006920747296026
     ],
     "tost_p_1pp": 0.020085658650723395
    },
    "J/old": {
     "n": 20,
     "mean": 0.7316666666666677,
     "sd": 1.2135914030542765,
     "ci95": [
      0.16368840652991545,
      1.29964492680342
     ],
     "pos": 14,
     "per_unit": [
      1.4666666666666686,
      -0.44444444444444287,
      1.1555555555555586,
      1.25555555555556,
      2.866666666666667,
      2.3555555555555543,
      -0.5888888888888815,
      0.277777777777775,
      2.6888888888888864,
      1.6555555555555586,
      0.044444444444440734,
      -0.033333333333338544,
      -0.12222222222222001,
      1.1999999999999993,
      -1.2555555555555458,
      0.7222222222222214,
      -1.1999999999999957,
      0.38888888888889284,
      0.17777777777777715,
      2.0222222222222186
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -1.2050000000000018,
     "sd": 2.9048915189456066,
     "ci95": [
      -2.564531079953559,
      0.1545310799535553
     ],
     "pos": 6,
     "per_unit": [
      -2.9000000000000057,
      1.2999999999999972,
      -0.8999999999999915,
      -2.700000000000003,
      -5.200000000000003,
      -3.6000000000000085,
      1.8000000000000114,
      -0.8000000000000114,
      0.4000000000000057,
      -1.7999999999999972,
      -0.30000000000001137,
      1.6000000000000085,
      -0.7999999999999972,
      -1.1000000000000085,
      2.8999999999999915,
      -4.8999999999999915,
      -1.4000000000000057,
      -0.4000000000000057,
      3.299999999999997,
      -8.600000000000009
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 0.6320000000000008,
     "sd": 1.107570123715591,
     "ci95": [
      0.11364122598082282,
      1.1503587740191787
     ],
     "pos": 13,
     "per_unit": [
      0.7700000000000031,
      -0.4399999999999977,
      0.7999999999999972,
      1.0399999999999991,
      2.4100000000000037,
      1.9399999999999977,
      -0.6000000000000014,
      -0.21999999999999886,
      3.210000000000008,
      1.3599999999999994,
      -0.14000000000000767,
      -0.19999999999999574,
      0.730000000000004,
      0.3300000000000054,
      -0.9600000000000009,
      0.13000000000000256,
      -0.9099999999999966,
      0.8200000000000003,
      0.9600000000000009,
      1.6099999999999923
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 0.8677777777777781,
     "sd": 1.4476119117061665,
     "ci95": [
      0.19027454819422618,
      1.54528100736133
     ],
     "pos": 13,
     "per_unit": [
      1.3222222222222229,
      -0.6111111111111143,
      1.18888888888889,
      1.3444444444444414,
      3.5777777777777757,
      2.5000000000000036,
      -0.9777777777777814,
      -0.2666666666666657,
      3.622222222222227,
      1.6555555555555515,
      -0.07777777777777573,
      -0.38888888888889284,
      0.9222222222222243,
      0.466666666666665,
      -1.2555555555555564,
      0.7333333333333414,
      -1.0111111111111093,
      1.3444444444444485,
      0.6111111111111143,
      2.6555555555555515
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -1.4899999999999984,
     "sd": 3.2286382985955377,
     "ci95": [
      -3.0010492368617756,
      0.02104923686177851
     ],
     "pos": 6,
     "per_unit": [
      -4.200000000000003,
      1.1000000000000085,
      -2.700000000000003,
      -1.7000000000000028,
      -8.099999999999994,
      -3.0999999999999943,
      2.799999999999997,
      0.20000000000000284,
      -0.5,
      -1.2999999999999972,
      -0.6999999999999886,
      1.5,
      -1.0,
      -0.8999999999999915,
      1.7000000000000028,
      -5.299999999999997,
      0.0,
      -3.9000000000000057,
      4.099999999999994,
      -7.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": 0.21200000000000258,
     "sd": 0.7001323183212527,
     "ci95": [
      -0.11567201137451355,
      0.5396720113745187
     ],
     "pos": 14,
     "per_unit": [
      0.4300000000000068,
      -0.3100000000000023,
      0.4200000000000017,
      0.6899999999999977,
      0.1600000000000108,
      0.5,
      0.4399999999999977,
      0.010000000000005116,
      0.789999999999992,
      0.22000000000001307,
      0.730000000000004,
      0.5499999999999972,
      -1.2699999999999818,
      2.0600000000000023,
      0.5300000000000011,
      -0.4300000000000068,
      -0.03999999999999204,
      0.10999999999999943,
      -0.5099999999999909,
      -0.8400000000000034
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": 0.24277777777777843,
     "sd": 0.7627987436584008,
     "ci95": [
      -0.11422302345336072,
      0.5997785790089176
     ],
     "pos": 14,
     "per_unit": [
      0.5,
      -0.4333333333333371,
      0.4111111111111114,
      0.9333333333333371,
      0.17777777777776294,
      0.6444444444444457,
      0.5555555555555571,
      0.09999999999999432,
      0.8222222222222086,
      0.24444444444445423,
      0.7333333333333485,
      0.5888888888888886,
      -1.4000000000000057,
      2.2666666666666657,
      0.44444444444444287,
      -0.36666666666666003,
      0.055555555555557135,
      -0.055555555555557135,
      -0.6666666666666572,
      -0.6999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": -0.06500000000000057,
     "sd": 0.941597187314137,
     "ci95": [
      -0.5056810487074826,
      0.37568104870748154
     ],
     "pos": 9,
     "per_unit": [
      -0.20000000000000284,
      0.7999999999999972,
      0.5,
      -1.5,
      0.0,
      -0.7999999999999972,
      -0.6000000000000085,
      -0.7999999999999972,
      0.5,
      0.0,
      0.7000000000000028,
      0.20000000000000284,
      -0.10000000000000853,
      0.20000000000000284,
      1.3000000000000114,
      -1.0,
      -0.9000000000000057,
      1.5999999999999943,
      0.8999999999999915,
      -2.0999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 0.0368506507804756,
     "sd": 0.07352053647528074,
     "ci95": [
      0.0024419805423237795,
      0.07125932101862742
     ],
     "pos": 14,
     "per_unit": [
      0.043096115821414926,
      -0.0800527037932035,
      0.050719104518400115,
      0.09112154605568534,
      0.1390823419954561,
      0.08505289991076737,
      -0.014610923037150947,
      -0.005542841221083172,
      0.20353561369233564,
      0.0434334925130786,
      0.02804458975830393,
      -0.008866963899221147,
      0.013540222175608463,
      0.12204269499422171,
      -0.08005449175578772,
      0.026818773265328666,
      -0.0812491945704652,
      0.038397087140872976,
      0.030168194841126095,
      0.0923374572038238
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 0.045043656895287706,
     "sd": 0.08847176258879992,
     "ci95": [
      0.0036375974423673643,
      0.08644971634820806
     ],
     "pos": 14,
     "per_unit": [
      0.06454387398338834,
      -0.09714563330172643,
      0.060243117341113095,
      0.110900649585008,
      0.18319777289572192,
      0.10602585757076977,
      -0.027171856221784196,
      -0.0012203601911946471,
      0.23096037500210098,
      0.046662670483633484,
      0.03276709870611105,
      -0.01359049570376758,
      0.017362955318728446,
      0.13300778432501748,
      -0.0993289564691544,
      0.04999433167685341,
      -0.08898066697598495,
      0.05019884952576259,
      0.014202008564860868,
      0.12824376179029695
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.03688640425283309,
     "sd": 0.1107048181293171,
     "ci95": [
      -0.08869785399744946,
      0.014925045491783279
     ],
     "pos": 7,
     "per_unit": [
      -0.1499337076363565,
      0.07378366178352191,
      -0.03499701088600915,
      -0.08689038570821239,
      -0.25795653610694025,
      -0.1037037190292569,
      0.09843747562456073,
      -0.04444517049008656,
      -0.04328723809554269,
      0.014370890778076628,
      -0.014457990771978402,
      0.03364482234170385,
      -0.020864376112484706,
      0.02335689101706606,
      0.09341569066450361,
      -0.1817612524383927,
      -0.011665942920783934,
      -0.0678187743231291,
      0.17386387132751935,
      -0.23081928407444074
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 0.030502520336641314,
     "sd": 0.07045738157860516,
     "ci95": [
      -0.002472549280770644,
      0.06347758995405327
     ],
     "pos": 14,
     "per_unit": [
      0.021020953323672487,
      -0.06700903475726694,
      0.051202255255459406,
      0.072398082679209,
      0.13147314262956566,
      0.07234301398858811,
      -0.040857572888860716,
      -0.005403764226696417,
      0.18959996501303955,
      0.030743882797803934,
      0.01830817352163283,
      -0.015072629856895503,
      0.029602473935701035,
      0.07240292140056859,
      -0.08905161711463006,
      0.03710740066372065,
      -0.08552639229097547,
      0.0352809976079671,
      0.03700772149289122,
      0.11448043355833182
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 0.03803633724458342,
     "sd": 0.08541595496651788,
     "ci95": [
      -0.0019395602178611665,
      0.078012234707028
     ],
     "pos": 14,
     "per_unit": [
      0.039924116880446725,
      -0.07971604221156525,
      0.06320246162825516,
      0.08718215003832697,
      0.17560112182556953,
      0.09136445691179862,
      -0.05671412753338334,
      -0.00404388878264772,
      0.21474072523867882,
      0.03337994141657408,
      0.022019643755496254,
      -0.022662521043845807,
      0.03773108807658421,
      0.08192608943358781,
      -0.10705894885071743,
      0.06111321567801564,
      -0.09781231525623557,
      0.04980361301005143,
      0.02448702885960863,
      0.1462589358170696
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.03730183183483811,
     "sd": 0.10260770568275022,
     "ci95": [
      -0.08532371630405922,
      0.010720052634383005
     ],
     "pos": 7,
     "per_unit": [
      -0.14910751868730188,
      0.047354032331416995,
      -0.0567996020997068,
      -0.06065852355283852,
      -0.2656786701344611,
      -0.09884997232031267,
      0.10185141891185978,
      -0.017642643223146237,
      -0.036666877017712096,
      0.007019355228862878,
      -0.015095058583144194,
      0.05323639082564924,
      -0.04355505333226173,
      -0.013305590896601771,
      0.0730143685101563,
      -0.1789449344649512,
      0.025046914396376962,
      -0.09542254101077763,
      0.1496939551924461,
      -0.17152608677031456
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": 0.0063481304438342875,
     "sd": 0.016340395897162973,
     "ci95": [
      -0.0012994102426427652,
      0.01399567113031134
     ],
     "pos": 13,
     "per_unit": [
      0.02207516249774244,
      -0.013043669035936567,
      -0.00048315073705929024,
      0.018723463376476346,
      0.00760919936589044,
      0.012709885922179254,
      0.02624664985170977,
      -0.00013907699438675536,
      0.013935648679296087,
      0.012689609715274663,
      0.009736416236671097,
      0.006205665957674356,
      -0.016062251760092572,
      0.049639773593653125,
      0.00899712535884234,
      -0.01028862739839198,
      0.004277197720510273,
      0.0031160895329058746,
      -0.0068395266517651265,
      -0.022142976354508015
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": 0.007007319650704291,
     "sd": 0.017779295775104845,
     "ci95": [
      -0.0013136469080454053,
      0.015328286209453989
     ],
     "pos": 14,
     "per_unit": [
      0.02461975710294162,
      -0.01742959109016118,
      -0.0029593442871420628,
      0.023718499546681038,
      0.007596651070152394,
      0.014661400658971147,
      0.029542271311599144,
      0.0028235285914530728,
      0.01621964976342216,
      0.013282729067059407,
      0.010747454950614799,
      0.009072025340078227,
      -0.02036813275785576,
      0.05108169489142966,
      0.007729992381563022,
      -0.011118884001162233,
      0.008831648280250626,
      0.0003952365157111615,
      -0.01028502029474776,
      -0.018015174026772662
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.0004154275820050124,
     "sd": 0.02475923023579004,
     "ci95": [
      -0.011172248860212137,
      0.012003104024222163
     ],
     "pos": 10,
     "per_unit": [
      -0.0008261889490546181,
      0.02642962945210492,
      0.021802591213697653,
      -0.026231862155373875,
      0.007722134027520866,
      -0.004853746708944229,
      -0.0034139432872990483,
      -0.026802527266940324,
      -0.006620361077830594,
      0.00735153554921375,
      0.0006370678111657924,
      -0.019591568483945387,
      0.022690677219777022,
      0.03666248191366783,
      0.020401322154347312,
      -0.0028163179734415067,
      -0.036712857317160896,
      0.027603766687648523,
      0.024169916135073244,
      -0.05929319730412619
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NF_am2",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.44250000000000256,
     "sd": 0.6045482374704019,
     "ci95": [
      -0.06291497465962037,
      0.9479149746596255
     ],
     "pos": 5,
     "per_unit": [
      0.7800000000000011,
      0.3100000000000023,
      1.2100000000000009,
      -0.18999999999999773,
      1.1000000000000014,
      0.7800000000000011,
      -0.23999999999999488,
      -0.20999999999999375
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.037552619027008904,
      0.8474473809729962
     ],
     "tost_p_1pp": 0.01749969366783046
    },
    "J/old": {
     "n": 8,
     "mean": 0.5208333333333339,
     "sd": 0.7475636500892371,
     "ci95": [
      -0.10414551839114106,
      1.145812185057809
     ],
     "pos": 5,
     "per_unit": [
      1.2666666666666728,
      0.2666666666666657,
      1.18888888888889,
      -0.13333333333332575,
      1.3444444444444414,
      0.9222222222222172,
      -0.5444444444444443,
      -0.1444444444444457
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -0.26250000000000107,
     "sd": 1.8399825309729783,
     "ci95": [
      -1.8007638913265993,
      1.2757638913265972
     ],
     "pos": 3,
     "per_unit": [
      -3.6000000000000085,
      0.7000000000000028,
      1.4000000000000057,
      -0.7000000000000028,
      -1.0999999999999943,
      -0.5,
      2.5,
      -0.8000000000000114
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.5187500000000007,
     "sd": 0.6594031392099972,
     "ci95": [
      -0.03252482016786595,
      1.0700248201678675
     ],
     "pos": 6,
     "per_unit": [
      0.6299999999999955,
      0.46999999999999886,
      0.8000000000000043,
      -0.11999999999999744,
      1.490000000000002,
      1.2299999999999969,
      -0.4299999999999997,
      0.0800000000000054
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 0.5777777777777784,
     "sd": 0.9678245209494195,
     "ci95": [
      -0.23134377020218921,
      1.386899325757746
     ],
     "pos": 6,
     "per_unit": [
      1.12222222222222,
      0.3888888888888893,
      0.8333333333333357,
      -0.24444444444444713,
      1.9777777777777814,
      1.4555555555555593,
      -1.0111111111111128,
      0.10000000000000142
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -0.01249999999999929,
     "sd": 2.6519197897803344,
     "ci95": [
      -2.2295604267402247,
      2.204560426740226
     ],
     "pos": 4,
     "per_unit": [
      -3.8000000000000114,
      1.2000000000000028,
      0.5,
      1.0,
      -2.8999999999999915,
      -0.7999999999999972,
      4.799999999999997,
      -0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -0.08124999999999893,
     "sd": 0.5352018978185388,
     "ci95": [
      -0.5286899838722243,
      0.36618998387222645
     ],
     "pos": 5,
     "per_unit": [
      0.1599999999999966,
      -0.3100000000000023,
      0.3399999999999892,
      0.39000000000000057,
      -0.7799999999999869,
      0.04000000000000625,
      0.4399999999999977,
      -0.9299999999999926
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -0.05555555555555536,
     "sd": 0.5928141120356161,
     "ci95": [
      -0.5511605558546699,
      0.4400494447435593
     ],
     "pos": 5,
     "per_unit": [
      0.20000000000000284,
      -0.34444444444443434,
      0.1888888888888971,
      0.6111111111111143,
      -0.7666666666666799,
      0.06666666666666288,
      0.5888888888888886,
      -0.9888888888888943
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.3125000000000018,
     "sd": 0.9657528521462273,
     "ci95": [
      -1.119889589517813,
      0.4948895895178095
     ],
     "pos": 1,
     "per_unit": [
      -0.20000000000000284,
      0.0,
      1.7000000000000028,
      -1.5999999999999943,
      -0.9000000000000057,
      -0.20000000000000284,
      -0.9000000000000057,
      -0.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.04236180800227812,
     "sd": 0.030681233999669905,
     "ci95": [
      0.016711654477137256,
      0.068011961527419
     ],
     "pos": 7,
     "per_unit": [
      0.04627454296622613,
      -0.006435337033705579,
      0.060359900565650104,
      0.06990224718462379,
      0.08486597677886332,
      0.0369466816989612,
      0.006722881518025581,
      0.04025757033958044
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.04926007402124738,
     "sd": 0.041499370869780734,
     "ci95": [
      0.014565731739640098,
      0.08395441630285466
     ],
     "pos": 6,
     "per_unit": [
      0.06613314279786753,
      -0.011095589467694733,
      0.06925391073869314,
      0.07879811630030042,
      0.10666551200972174,
      0.04728064146350075,
      -0.010345549445334168,
      0.04739040777292436
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.019722586168442358,
     "sd": 0.09102741006797165,
     "ci95": [
      -0.09582340542703367,
      0.05637823309014896
     ],
     "pos": 2,
     "per_unit": [
      -0.13245285551854646,
      0.035506934872208795,
      -0.019686190991726527,
      -0.010160574856463711,
      -0.11132984029886472,
      -0.05605895618190182,
      0.16033876018826998,
      -0.02393796656051439
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.04439199901082119,
     "sd": 0.03873721172989854,
     "ci95": [
      0.012006879559026157,
      0.07677711846261623
     ],
     "pos": 6,
     "per_unit": [
      0.04481995145117956,
      -0.011105891914066301,
      0.0620591411596676,
      0.06147723054102894,
      0.10330429109992512,
      0.03754777098708573,
      -0.008887930818531231,
      0.06592142958028013
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.05088984555236087,
     "sd": 0.050350347236098054,
     "ci95": [
      0.00879590185166218,
      0.09298378925305956
     ],
     "pos": 6,
     "per_unit": [
      0.0645008337153028,
      -0.016765131333696726,
      0.07203249635969611,
      0.06526894954006579,
      0.12692030740497806,
      0.04681443688203002,
      -0.026349350441964958,
      0.07469622229247586
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.014088619863034557,
     "sd": 0.08880777973034229,
     "ci95": [
      -0.0883337817210837,
      0.06015654199501459
     ],
     "pos": 3,
     "per_unit": [
      -0.132307988925918,
      0.03982726286260707,
      -0.027701055640589445,
      0.027351759549706145,
      -0.10923985564555316,
      -0.04585222206741957,
      0.1482648457923803,
      -0.013051704829489807
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.0020301910085430697,
     "sd": 0.013666898046145622,
     "ci95": [
      -0.013456003708901034,
      0.009395621691814895
     ],
     "pos": 4,
     "per_unit": [
      0.001454591515046566,
      0.004670554880360722,
      -0.0016992405940174926,
      0.008425016643594851,
      -0.0184383143210618,
      -0.0006010892881245233,
      0.015610812336556812,
      -0.025663859240699693
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.0016297715311134886,
     "sd": 0.015196432961968513,
     "ci95": [
      -0.014334307421462529,
      0.011074764359235552
     ],
     "pos": 5,
     "per_unit": [
      0.0016323090825647313,
      0.0056695418660019925,
      -0.0027785856210029714,
      0.013529166760234634,
      -0.02025479539525632,
      0.0004662045814707305,
      0.01600380099663079,
      -0.027305814519551497
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.0056339663054078,
     "sd": 0.015161051876534907,
     "ci95": [
      -0.01830892286810438,
      0.007040990257288776
     ],
     "pos": 2,
     "per_unit": [
      -0.00014486659262846757,
      -0.004320327990398276,
      0.008014864648862918,
      -0.037512334406169856,
      -0.0020899846533115607,
      -0.010206734114482252,
      0.012073914395889673,
      -0.010886261731024582
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NF_a0",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.7975000000000012,
     "sd": 0.6094435401014824,
     "ci95": [
      0.2879924499230859,
      1.3070075500769165
     ],
     "pos": 7,
     "per_unit": [
      -0.22999999999999687,
      0.28999999999999915,
      0.9200000000000017,
      1.6099999999999994,
      1.3699999999999974,
      0.6200000000000045,
      0.5600000000000023,
      1.240000000000002
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.38927357550879155,
      1.205726424491211
     ],
     "tost_p_1pp": 0.18930413179434705
    },
    "J/old": {
     "n": 8,
     "mean": 1.0652777777777787,
     "sd": 0.794434731875362,
     "ci95": [
      0.401113721060686,
      1.7294418344948714
     ],
     "pos": 7,
     "per_unit": [
      -0.22222222222222143,
      0.44444444444444287,
      1.2111111111111157,
      2.1666666666666714,
      1.87777777777778,
      0.9111111111111114,
      0.5888888888888886,
      1.5444444444444407
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -1.6124999999999972,
     "sd": 1.2833410636749287,
     "ci95": [
      -2.685399978818765,
      -0.5396000211812293
     ],
     "pos": 1,
     "per_unit": [
      -0.29999999999999716,
      -1.0999999999999943,
      -1.6999999999999886,
      -3.4000000000000057,
      -3.200000000000003,
      -2.0,
      0.30000000000001137,
      -1.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.8300000000000001,
     "sd": 0.6629156378130956,
     "ci95": [
      0.27578865751274795,
      1.3842113424872522
     ],
     "pos": 7,
     "per_unit": [
      -0.21000000000000085,
      0.020000000000003126,
      0.8500000000000014,
      1.7700000000000031,
      1.4299999999999997,
      0.9599999999999937,
      0.7299999999999969,
      1.0900000000000034
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 1.1861111111111113,
     "sd": 0.9340841651121317,
     "ci95": [
      0.40519720651434765,
      1.967025015707875
     ],
     "pos": 7,
     "per_unit": [
      -0.12222222222222712,
      0.20000000000000284,
      1.2666666666666728,
      2.4111111111111114,
      2.4777777777777743,
      1.2111111111111086,
      0.7111111111111086,
      1.3333333333333393
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -2.375,
     "sd": 2.687404483352451,
     "ci95": [
      -4.621726372964134,
      -0.12827362703586598
     ],
     "pos": 1,
     "per_unit": [
      -1.0,
      -1.5999999999999943,
      -2.9000000000000057,
      -4.0,
      -8.0,
      -1.2999999999999972,
      0.8999999999999915,
      -1.0999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 0.02374999999999794,
     "sd": 0.705912529992207,
     "ci95": [
      -0.5664076439140482,
      0.6139076439140441
     ],
     "pos": 3,
     "per_unit": [
      -0.14000000000000057,
      -0.3299999999999983,
      0.6400000000000006,
      0.5599999999999881,
      -0.1599999999999966,
      -0.4399999999999977,
      1.1299999999999955,
      -1.0700000000000074
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 0.03472222222221788,
     "sd": 0.8122396476101792,
     "ci95": [
      -0.644327116557036,
      0.7137715610014718
     ],
     "pos": 3,
     "per_unit": [
      -0.23333333333333428,
      -0.4000000000000057,
      0.7222222222222143,
      0.7000000000000028,
      -0.26666666666667993,
      -0.4333333333333371,
      1.3444444444444343,
      -1.1555555555555515
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.07500000000000107,
     "sd": 0.6158617655657125,
     "ci95": [
      -0.5898733208447492,
      0.43987332084474706
     ],
     "pos": 3,
     "per_unit": [
      0.7000000000000028,
      0.29999999999999716,
      -0.09999999999999432,
      -0.7000000000000028,
      0.7999999999999972,
      -0.5,
      -0.8000000000000114,
      -0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.033423705199955966,
     "sd": 0.052772090878671844,
     "ci95": [
      -0.010694866852758153,
      0.07754227725267009
     ],
     "pos": 6,
     "per_unit": [
      -0.022239837986459676,
      -0.06309120628408227,
      0.060886039035313644,
      0.09308927120804977,
      0.05184243914566533,
      0.01662146159834066,
      0.07329646811797552,
      0.05698500676484475
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.045120304920348964,
     "sd": 0.062059742203112146,
     "ci95": [
      -0.006762937952399149,
      0.09700354779309708
     ],
     "pos": 6,
     "per_unit": [
      -0.020807194713579946,
      -0.06898314755039481,
      0.0749623076673438,
      0.11739136839814623,
      0.07965192408653321,
      0.026413795806291773,
      0.0784109953827059,
      0.07392239028574554
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.0718456922835774,
     "sd": 0.07020512541268216,
     "ci95": [
      -0.1305386459342174,
      -0.013152738632937401
     ],
     "pos": 1,
     "per_unit": [
      -0.03513362744237014,
      -0.010063734887252096,
      -0.06580037865293686,
      -0.12562960350281394,
      -0.19844292532214514,
      -0.07150954627324069,
      0.0272657227354145,
      -0.09545144492327484
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.031192173714695848,
     "sd": 0.049700282949438915,
     "ci95": [
      -0.010358302641951499,
      0.0727426500713432
     ],
     "pos": 6,
     "per_unit": [
      -0.017512690124940278,
      -0.06000913264694674,
      0.038607011247489,
      0.0783298482924133,
      0.06436017436900521,
      0.024546428830032774,
      0.03368952137036452,
      0.08752622838014901
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.04232840484380884,
     "sd": 0.059852923061809435,
     "ci95": [
      -0.007709891056557276,
      0.09236670074417497
     ],
     "pos": 6,
     "per_unit": [
      -0.013950508038418796,
      -0.06532936917801102,
      0.05066161783946299,
      0.09959097399311201,
      0.095169495431632,
      0.03425406875279435,
      0.0325219037602098,
      0.1057090561896894
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.06903390644731622,
     "sd": 0.074801851067912,
     "ci95": [
      -0.13156981891672043,
      -0.006497993977912023
     ],
     "pos": 1,
     "per_unit": [
      -0.04957232890362118,
      -0.012127003867363761,
      -0.06988444808026628,
      -0.11302028301386002,
      -0.21292371519462883,
      -0.06282233047483565,
      0.04419807986176849,
      -0.07611922190572251
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.0022315314852601187,
     "sd": 0.022126836116849062,
     "ci95": [
      -0.016266966437897618,
      0.020730029408417856
     ],
     "pos": 3,
     "per_unit": [
      -0.0047271478615193985,
      -0.0030820736371355295,
      0.022279027787824646,
      0.014759422915636478,
      -0.012517735223339876,
      -0.007924967231692115,
      0.039606946747611005,
      -0.03054122161530426
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.0027919000765401214,
     "sd": 0.02485342726263919,
     "ci95": [
      -0.017986085089228485,
      0.023569885242308727
     ],
     "pos": 3,
     "per_unit": [
      -0.00685668667516115,
      -0.003653778372383787,
      0.024300689827880806,
      0.017800394405034226,
      -0.01551757134509879,
      -0.00784027294650258,
      0.0458890916224961,
      -0.031786665903943856
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.0028117858362611825,
     "sd": 0.013473567809676665,
     "ci95": [
      -0.014075970414147479,
      0.008452398741625114
     ],
     "pos": 4,
     "per_unit": [
      0.014438701461251036,
      0.0020632689801116655,
      0.004084069427329418,
      -0.012609320488953912,
      0.01448078987248369,
      -0.008687215798405035,
      -0.016932357126353992,
      -0.01933222301755233
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_m1": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NF_am1",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.18750000000000178,
     "sd": 0.4257682132669967,
     "ci95": [
      -0.1684511340561083,
      0.5434511340561119
     ],
     "pos": 6,
     "per_unit": [
      -0.12999999999999545,
      0.3200000000000003,
      0.480000000000004,
      0.07000000000000028,
      0.28999999999999915,
      0.8900000000000006,
      -0.5499999999999972,
      0.13000000000000256
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.09769431896029879,
      0.47269431896030234
     ],
     "tost_p_1pp": 0.0005055788103511248
    },
    "J/old": {
     "n": 8,
     "mean": 0.36388888888889026,
     "sd": 0.5865857928864519,
     "ci95": [
      -0.1265091062949361,
      0.8542868840727167
     ],
     "pos": 7,
     "per_unit": [
      0.3111111111111171,
      0.33333333333333215,
      0.5555555555555571,
      0.22222222222222854,
      0.8000000000000043,
      1.3000000000000007,
      -0.7444444444444471,
      0.1333333333333293
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -1.4000000000000004,
     "sd": 2.0935274401968456,
     "ci95": [
      -3.1502327400104573,
      0.3502327400104568
     ],
     "pos": 3,
     "per_unit": [
      -4.1000000000000085,
      0.20000000000000284,
      -0.19999999999998863,
      -1.2999999999999972,
      -4.299999999999997,
      -2.8000000000000114,
      1.2000000000000028,
      0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.22750000000000092,
     "sd": 0.4968112605119044,
     "ci95": [
      -0.18784460788918,
      0.6428446078891819
     ],
     "pos": 4,
     "per_unit": [
      -0.03999999999999915,
      -0.240000000000002,
      0.5799999999999983,
      0.2500000000000071,
      0.5700000000000003,
      1.1199999999999974,
      -0.29999999999999716,
      -0.11999999999999744
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 0.4166666666666661,
     "sd": 0.7533581491441077,
     "ci95": [
      -0.21315650749804438,
      1.0464898408313765
     ],
     "pos": 5,
     "per_unit": [
      0.5111111111111128,
      -0.32222222222222285,
      0.7333333333333343,
      0.2888888888888843,
      1.2777777777777715,
      1.5333333333333385,
      -0.6222222222222271,
      -0.06666666666666288
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -1.4749999999999979,
     "sd": 2.8288059065872386,
     "ci95": [
      -3.839940921136632,
      0.8899409211366365
     ],
     "pos": 2,
     "per_unit": [
      -5.0,
      0.5,
      -0.7999999999999972,
      -0.09999999999999432,
      -5.799999999999997,
      -2.5999999999999943,
      2.5999999999999943,
      -0.5999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 0.09999999999999964,
     "sd": 0.5507916380732639,
     "ci95": [
      -0.36047333288794886,
      0.5604733328879481
     ],
     "pos": 6,
     "per_unit": [
      0.45999999999999375,
      0.030000000000001137,
      0.20999999999999375,
      -0.0799999999999983,
      -1.0600000000000023,
      0.4000000000000057,
      0.8100000000000023,
      0.030000000000001137
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 0.154166666666665,
     "sd": 0.6162822339538321,
     "ci95": [
      -0.36105817454743505,
      0.6693915078807651
     ],
     "pos": 6,
     "per_unit": [
      0.5222222222222115,
      -0.04444444444443718,
      0.1888888888888971,
      0.022222222222225696,
      -1.066666666666677,
      0.5111111111111057,
      1.0666666666666629,
      0.03333333333333144
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.3874999999999993,
     "sd": 0.7623975340988474,
     "ci95": [
      -1.0248802891055369,
      0.24988028910553828
     ],
     "pos": 2,
     "per_unit": [
      -0.09999999999999432,
      0.7000000000000028,
      0.4000000000000057,
      -1.0,
      -1.0,
      -0.6000000000000085,
      -1.5,
      0.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.023709994589818373,
     "sd": 0.04186062894050527,
     "ci95": [
      -0.011286366997022207,
      0.05870635617665895
     ],
     "pos": 7,
     "per_unit": [
      0.009390917980015345,
      -0.06554372463337099,
      0.03788795841486614,
      0.045165662732716605,
      0.01973560820664222,
      0.08125061006218193,
      0.029563367803642215,
      0.03222955615185352
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.03260128152372821,
     "sd": 0.048543496958164276,
     "ci95": [
      -0.007982097542365375,
      0.07318466058982179
     ],
     "pos": 7,
     "per_unit": [
      0.029026081802159265,
      -0.07362322679678268,
      0.04564288870480526,
      0.052735352369594146,
      0.042620991151483434,
      0.09948321965619211,
      0.02747356667740819,
      0.03745137862496595
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.056311587815369935,
     "sd": 0.0830920748936453,
     "ci95": [
      -0.12577830084808028,
      0.0131551252173404
     ],
     "pos": 2,
     "per_unit": [
      -0.16732555641929725,
      0.007171794837343981,
      -0.031906414194587285,
      -0.02296154399917061,
      -0.18623283829692205,
      -0.08284287628391951,
      0.048371577939748,
      -0.014766846106154752
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.022445598499897135,
     "sd": 0.04152962735094678,
     "ci95": [
      -0.01227403883297986,
      0.05716523583277413
     ],
     "pos": 7,
     "per_unit": [
      0.0034517891135079637,
      -0.06608150140989633,
      0.03460783576245241,
      0.046514735640167615,
      0.04837322050652837,
      0.07096674474017473,
      0.013237730027118921,
      0.0284942336191234
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.03006511259798106,
     "sd": 0.04973228371836058,
     "ci95": [
      -0.01151211707099304,
      0.07164234226695515
     ],
     "pos": 7,
     "per_unit": [
      0.02266944133553217,
      -0.07516612784016363,
      0.04187527529879631,
      0.053122662042441426,
      0.07046332041959857,
      0.08763176982588838,
      0.006479138872188095,
      0.03344542082956714
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.04613002838285951,
     "sd": 0.08254030911649161,
     "ci95": [
      -0.1151354536820301,
      0.022875396916311075
     ],
     "pos": 2,
     "per_unit": [
      -0.169507080884717,
      0.01568013646250499,
      -0.03079912006464447,
      -0.012956601980279814,
      -0.15043767871109903,
      -0.07901848103125708,
      0.07406505042149014,
      -0.016066451274873828
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.001264396089921238,
     "sd": 0.013318632949661811,
     "ci95": [
      -0.009870259703502872,
      0.012399051883345348
     ],
     "pos": 6,
     "per_unit": [
      0.005939128866507382,
      0.0005377767765253338,
      0.0032801226524137306,
      -0.00134907290745101,
      -0.02863761229988615,
      0.010283865322007202,
      0.016325637776523294,
      0.003735322532730123
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.002536168925747151,
     "sd": 0.01403129653684172,
     "ci95": [
      -0.009194288536643041,
      0.014266626388137343
     ],
     "pos": 6,
     "per_unit": [
      0.006356640466627095,
      0.001542901043380951,
      0.0037676134060089517,
      -0.00038730967284728024,
      -0.02784232926811514,
      0.011851449830303729,
      0.020994427805220095,
      0.004005957795398807
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.010181559432510423,
     "sd": 0.013663954782362011,
     "ci95": [
      -0.021604911502767412,
      0.0012417926377465659
     ],
     "pos": 2,
     "per_unit": [
      0.0021815244654197485,
      -0.008508341625161009,
      -0.0011072941299428152,
      -0.010004942018890794,
      -0.03579515958582302,
      -0.003824395252662427,
      -0.02569347248174214,
      0.0012996051687190757
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_m4": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NF_am4",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.030000000000001137,
     "sd": 0.9042281633683893,
     "ci95": [
      -0.7259536625027808,
      0.7859536625027831
     ],
     "pos": 3,
     "per_unit": [
      0.8299999999999983,
      -0.29999999999999716,
      0.46000000000000085,
      -1.3599999999999994,
      1.5700000000000003,
      -0.19999999999999574,
      -0.6000000000000014,
      -0.1599999999999966
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.5756833911057029,
      0.6356833911057052
     ],
     "tost_p_1pp": 0.009501356775570987
    },
    "J/old": {
     "n": 8,
     "mean": -0.07916666666666528,
     "sd": 1.3228214928477828,
     "ci95": [
      -1.1850731102688592,
      1.0267397769355286
     ],
     "pos": 2,
     "per_unit": [
      1.37777777777778,
      -0.5888888888888886,
      -0.04444444444443718,
      -1.9777777777777743,
      2.244444444444447,
      -0.41111111111111853,
      -0.9111111111111114,
      -0.3222222222222193
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": 1.0124999999999975,
     "sd": 3.5093497566195544,
     "ci95": [
      -1.921389817850086,
      3.946389817850081
     ],
     "pos": 6,
     "per_unit": [
      -4.1000000000000085,
      2.299999999999997,
      5.0,
      4.200000000000003,
      -4.5,
      1.6999999999999886,
      2.200000000000003,
      1.2999999999999972
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.13375000000000092,
     "sd": 1.0116597042201783,
     "ci95": [
      -0.7120186782977936,
      0.9795186782977955
     ],
     "pos": 4,
     "per_unit": [
      0.8399999999999963,
      -0.3499999999999943,
      0.21999999999999886,
      -1.0700000000000003,
      2.190000000000005,
      0.07000000000000028,
      -0.6799999999999997,
      -0.14999999999999858
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": -0.14444444444444393,
     "sd": 1.5761113488986074,
     "ci95": [
      -1.4621065069417052,
      1.1732176180528173
     ],
     "pos": 2,
     "per_unit": [
      1.3555555555555543,
      -0.9777777777777814,
      -0.5222222222222186,
      -1.9333333333333371,
      2.9666666666666686,
      -0.3333333333333286,
      -1.2888888888888914,
      -0.42222222222221717
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": 2.6374999999999993,
     "sd": 4.542478083915999,
     "ci95": [
      -1.160106714198219,
      6.435106714198218
     ],
     "pos": 6,
     "per_unit": [
      -3.8000000000000114,
      5.300000000000011,
      6.8999999999999915,
      6.700000000000003,
      -4.799999999999997,
      3.700000000000003,
      4.799999999999997,
      2.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 0.22250000000000014,
     "sd": 0.5283870334734349,
     "ci95": [
      -0.21924261470165002,
      0.6642426147016502
     ],
     "pos": 5,
     "per_unit": [
      -0.3100000000000023,
      0.04000000000000625,
      0.789999999999992,
      -0.18000000000000682,
      0.46000000000000796,
      0.10999999999999943,
      1.1400000000000006,
      -0.269999999999996
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 0.2847222222222232,
     "sd": 0.6144910140508215,
     "ci95": [
      -0.22900512167772047,
      0.7984495661221669
     ],
     "pos": 5,
     "per_unit": [
      -0.29999999999999716,
      0.022222222222225696,
      0.7444444444444542,
      -0.15555555555555145,
      0.5999999999999943,
      0.25555555555556,
      1.4444444444444429,
      -0.3333333333333428
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.3374999999999986,
     "sd": 0.89592330666669,
     "ci95": [
      -1.0865106285490231,
      0.4115106285490261
     ],
     "pos": 3,
     "per_unit": [
      -0.3999999999999915,
      0.20000000000000284,
      1.2000000000000028,
      -0.3999999999999915,
      -0.7999999999999972,
      -1.2000000000000028,
      -1.6000000000000085,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.07034788076211534,
     "sd": 0.07093861822660401,
     "ci95": [
      0.011041711773171627,
      0.12965404975105907
     ],
     "pos": 7,
     "per_unit": [
      0.08217014042735027,
      -0.017634760027707586,
      0.09295201501621131,
      0.00897312724747179,
      0.20757459588861416,
      0.011710514369645875,
      0.09681403143894096,
      0.08022338173639598
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.07426369727843374,
     "sd": 0.09061131481329954,
     "ci95": [
      -0.00148925764186085,
      0.15001665219872834
     ],
     "pos": 6,
     "per_unit": [
      0.11243716607694143,
      -0.03204053296950082,
      0.08475703392764045,
      -0.01245097530317718,
      0.25125427888785934,
      0.003830893259507473,
      0.09967521811827895,
      0.08664649622992027
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.03510553211525147,
     "sd": 0.14841708358498384,
     "ci95": [
      -0.08897425488906062,
      0.15918531911956357
     ],
     "pos": 6,
     "per_unit": [
      -0.19023309041898084,
      0.11201719644844221,
      0.1667068448133575,
      0.20179005020332053,
      -0.18554255110459295,
      0.0826271043608875,
      0.07106335132490216,
      0.022415351294675645
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.0761946061411658,
     "sd": 0.0651054268744808,
     "ci95": [
      0.021765107162466588,
      0.130624105119865
     ],
     "pos": 7,
     "per_unit": [
      0.08952957122106042,
      -0.0010095400751666261,
      0.0911683377982393,
      0.02178158806394981,
      0.20725116870631677,
      0.022905636143513597,
      0.08723003146481378,
      0.09070005580659934
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.08064114861612687,
     "sd": 0.08454312707335437,
     "ci95": [
      0.009961325602803342,
      0.1513209716294504
     ],
     "pos": 7,
     "per_unit": [
      0.11714876689620368,
      -0.013140375574110408,
      0.08728783838532017,
      0.0012282881153549141,
      0.2515920127094846,
      0.017274474581756127,
      0.08626756336138186,
      0.09747062045362398
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": 0.03617572386651702,
     "sd": 0.1401351119287736,
     "ci95": [
      -0.08098016156085903,
      0.15333160929389306
     ],
     "pos": 6,
     "per_unit": [
      -0.15904318985524046,
      0.10816797941532563,
      0.1260928325145132,
      0.20676128760131274,
      -0.19181642732219117,
      0.0735860901993286,
      0.09589224439571087,
      0.02976497398337674
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.005846725379050455,
     "sd": 0.008875108558450778,
     "ci95": [
      -0.013266501815650212,
      0.0015730510575493028
     ],
     "pos": 3,
     "per_unit": [
      -0.007359430793710153,
      -0.01662521995254118,
      0.0017836772179720128,
      -0.012808460816478018,
      0.0003234271822976087,
      -0.011195121773867722,
      0.009583999974127178,
      -0.010476674070203362
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.006377451337693102,
     "sd": 0.010179377474668709,
     "ci95": [
      -0.014887623875682359,
      0.0021327212002961553
     ],
     "pos": 1,
     "per_unit": [
      -0.004711600819262252,
      -0.018900157395390416,
      -0.002530804457679503,
      -0.013679263418532095,
      -0.0003377338216254966,
      -0.013443581322248654,
      0.013407654756897092,
      -0.01082412422370349
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.0010701917512655479,
     "sd": 0.02218193417689682,
     "ci95": [
      -0.01961475280536442,
      0.017474369302833324
     ],
     "pos": 4,
     "per_unit": [
      -0.03118990056374038,
      0.003849217033116581,
      0.040614012298844315,
      -0.004971237397992212,
      0.006273876217598229,
      0.009041014161558891,
      -0.02482889307080871,
      -0.007349622688701096
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_m2_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NFR_am2",
   "units": [],
   "n": 0,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {}
  },
  "c_full_nff": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NFF_am2",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.8287500000000003,
     "sd": 0.6326460870254156,
     "ci95": [
      0.2998446352595818,
      1.3576553647404188
     ],
     "pos": 7,
     "per_unit": [
      0.28999999999999915,
      -0.11999999999999744,
      1.0,
      1.0,
      1.769999999999996,
      1.2800000000000011,
      0.240000000000002,
      1.1700000000000017
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.4049817046928828,
      1.252518295307118
     ],
     "tost_p_1pp": 0.23446231877218787
    },
    "J/old": {
     "n": 8,
     "mean": 1.1486111111111126,
     "sd": 0.8007258061149777,
     "ci95": [
      0.4791875847101754,
      1.8180346375120497
     ],
     "pos": 8,
     "per_unit": [
      0.6555555555555586,
      0.055555555555557135,
      1.0444444444444514,
      1.2000000000000028,
      2.4999999999999964,
      1.8000000000000007,
      0.36666666666666714,
      1.5666666666666664
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -2.049999999999999,
     "sd": 1.7088007490635093,
     "ci95": [
      -3.478593177113615,
      -0.6214068228863829
     ],
     "pos": 1,
     "per_unit": [
      -3.0,
      -1.7000000000000028,
      0.6000000000000085,
      -0.7999999999999972,
      -4.799999999999997,
      -3.4000000000000057,
      -0.8999999999999915,
      -2.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 1.0149999999999988,
     "sd": 0.8309203159320209,
     "ci95": [
      0.3203332316736598,
      1.7096667683263378
     ],
     "pos": 7,
     "per_unit": [
      0.529999999999994,
      -0.3299999999999983,
      0.8900000000000006,
      1.0799999999999983,
      2.1400000000000006,
      1.9599999999999937,
      0.38000000000000256,
      1.4699999999999989
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 1.4111111111111114,
     "sd": 1.0541594777762706,
     "ci95": [
      0.5298117329558985,
      2.2924104892663246
     ],
     "pos": 7,
     "per_unit": [
      0.9444444444444429,
      -0.20000000000000284,
      1.1444444444444457,
      1.5,
      3.011111111111113,
      2.488888888888887,
      0.46666666666666856,
      1.9333333333333371
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -2.5500000000000025,
     "sd": 1.5811388300841889,
     "ci95": [
      -3.8718651419515098,
      -1.2281348580484954
     ],
     "pos": 0,
     "per_unit": [
      -3.200000000000003,
      -1.5,
      -1.4000000000000057,
      -2.700000000000003,
      -5.700000000000003,
      -2.799999999999997,
      -0.4000000000000057,
      -2.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -0.15249999999999986,
     "sd": 0.5556913326144833,
     "ci95": [
      -0.6170695800340027,
      0.3120695800340029
     ],
     "pos": 3,
     "per_unit": [
      -0.7400000000000091,
      -0.5500000000000114,
      -0.3299999999999983,
      0.6700000000000017,
      0.07000000000000739,
      -0.6400000000000006,
      0.6400000000000006,
      -0.3399999999999892
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -0.10416666666666607,
     "sd": 0.6500559601470852,
     "ci95": [
      -0.6476270495797191,
      0.4392937162463869
     ],
     "pos": 3,
     "per_unit": [
      -0.74444444444444,
      -0.5888888888888886,
      -0.4111111111111114,
      0.75555555555556,
      0.1444444444444315,
      -0.6333333333333258,
      0.9444444444444429,
      -0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.5875000000000021,
     "sd": 0.7259230577094874,
     "ci95": [
      -1.1943868637385457,
      0.019386863738541593
     ],
     "pos": 1,
     "per_unit": [
      -0.7000000000000028,
      -0.20000000000000284,
      0.4000000000000057,
      -0.09999999999999432,
      -0.6000000000000085,
      -0.7000000000000028,
      -2.1000000000000085,
      -0.7000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.07144567860004725,
     "sd": 0.0675767367017195,
     "ci95": [
      0.014950112901947372,
      0.12794124429814713
     ],
     "pos": 6,
     "per_unit": [
      -7.823609551804722e-05,
      -0.05236514341280296,
      0.04344855505190104,
      0.1048283777134369,
      0.10738828077855445,
      0.11410265373414674,
      0.11462205529059943,
      0.13961888574006043
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.0896657766544729,
     "sd": 0.07755480083544666,
     "ci95": [
      0.02482834058321408,
      0.1545032127257317
     ],
     "pos": 7,
     "per_unit": [
      0.01748099201356057,
      -0.056360496969855234,
      0.05054828042771531,
      0.12768493383351087,
      0.14022477504801234,
      0.1369115105572507,
      0.13587135898465386,
      0.16496485934093474
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.09253520388978143,
     "sd": 0.05949012065672606,
     "ci95": [
      -0.14227018938908026,
      -0.04280021839048258
     ],
     "pos": 0,
     "per_unit": [
      -0.15811128907722782,
      -0.01640696139932718,
      -0.020448973330412734,
      -0.10088062736722136,
      -0.1881401676465675,
      -0.09117705767379647,
      -0.07662167795587926,
      -0.08849487666781908
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.07075035065070501,
     "sd": 0.062203042908958,
     "ci95": [
      0.01874730538978546,
      0.12275339591162455
     ],
     "pos": 7,
     "per_unit": [
      0.009239698988459555,
      -0.039017544147973204,
      0.04025522547338145,
      0.09130594523972091,
      0.10509093082437904,
      0.12467728780341192,
      0.08991079542872571,
      0.14454046559553468
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.08767877612226604,
     "sd": 0.07211515771535891,
     "ci95": [
      0.0273889955055997,
      0.1479685567389324
     ],
     "pos": 7,
     "per_unit": [
      0.024943637654903927,
      -0.043583795883073595,
      0.04830837296859958,
      0.11182905519667186,
      0.13793999190713402,
      0.14870001102566688,
      0.10455366397925792,
      0.16873927212896778
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.08160547859334344,
     "sd": 0.06064642118405952,
     "ci95": [
      -0.13230715552518452,
      -0.030903801661502354
     ],
     "pos": 1,
     "per_unit": [
      -0.13209574900954202,
      0.0020787214679272026,
      -0.03222310198357636,
      -0.09340204437282296,
      -0.19055061892041714,
      -0.09152722119689205,
      -0.04187502152605127,
      -0.07324879320537292
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.0006953279493422393,
     "sd": 0.013126510913064143,
     "ci95": [
      -0.010278709801980108,
      0.011669365700664586
     ],
     "pos": 4,
     "per_unit": [
      -0.009317935083977602,
      -0.013347599264829757,
      0.003193329578519588,
      0.013522432473715984,
      0.0022973499541754094,
      -0.010574634069265176,
      0.024711259861873724,
      -0.004921579855474256
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.0019870005322068507,
     "sd": 0.015038090038874309,
     "ci95": [
      -0.01058515736164343,
      0.014559158426057131
     ],
     "pos": 4,
     "per_unit": [
      -0.007462645641343357,
      -0.012776701086781639,
      0.002239907459115731,
      0.015855878636839016,
      0.0022847831408783215,
      -0.011788500468416174,
      0.03131769500539594,
      -0.0037744127880330325
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.010929725296437987,
     "sd": 0.01559818225955256,
     "ci95": [
      -0.023970132004817332,
      0.0021106814119413574
     ],
     "pos": 3,
     "per_unit": [
      -0.026015540067685805,
      -0.018485682867254383,
      0.011774128653163629,
      -0.007478582994398408,
      0.0024104512738496453,
      0.0003501635230955813,
      -0.03474665642982799,
      -0.015246083462446158
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_rmean": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "D_meanN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.12833333333333088,
     "sd": 0.7890942256598356,
     "ci95": [
      -0.3730332180965926,
      0.6296998847632543
     ],
     "pos": 7,
     "per_unit": [
      0.769999999999996,
      1.3199999999999932,
      -1.0700000000000074,
      0.44999999999999574,
      0.060000000000002274,
      -0.6700000000000017,
      0.14999999999999147,
      -0.14000000000000057,
      1.3399999999999963,
      -0.5700000000000003,
      -0.6599999999999966,
      0.5600000000000023
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.2807546490158451,
      0.537421315682507
     ],
     "tost_p_1pp": 0.0014054564424707267
    },
    "J/old": {
     "n": 12,
     "mean": 0.15740740740740744,
     "sd": 0.9976496884480324,
     "ci95": [
      -0.47646896320482623,
      0.7912837780196411
     ],
     "pos": 6,
     "per_unit": [
      0.8000000000000043,
      1.9111111111111079,
      -1.1222222222222236,
      0.45555555555555216,
      -0.17777777777777715,
      -1.0222222222222221,
      0.13333333333333286,
      -0.11111111111111427,
      1.6111111111111143,
      -0.7888888888888879,
      -0.6555555555555515,
      0.8555555555555543
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -0.13333333333333522,
     "sd": 1.8082303419910217,
     "ci95": [
      -1.2822280803414103,
      1.0155614136747397
     ],
     "pos": 6,
     "per_unit": [
      0.5,
      -4.0,
      -0.5999999999999943,
      0.3999999999999915,
      2.200000000000003,
      2.5,
      0.29999999999999716,
      -0.4000000000000057,
      -1.1000000000000085,
      1.3999999999999915,
      -0.7000000000000028,
      -2.0999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 0.12833333333333327,
     "sd": 1.1063275310958358,
     "ci95": [
      -0.574593644181531,
      0.8312603108481976
     ],
     "pos": 7,
     "per_unit": [
      0.8499999999999943,
      1.7100000000000009,
      -1.5200000000000031,
      0.27000000000001023,
      0.3399999999999963,
      -0.7100000000000009,
      0.0800000000000054,
      -0.18999999999999773,
      1.529999999999994,
      -1.1499999999999986,
      -1.1100000000000065,
      1.4400000000000048
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 0.16388888888888933,
     "sd": 1.3066533102457614,
     "ci95": [
      -0.6663190162882275,
      0.9940967940660062
     ],
     "pos": 7,
     "per_unit": [
      1.0444444444444407,
      2.2777777777777786,
      -1.4222222222222207,
      0.17777777777777715,
      0.22222222222222499,
      -0.9777777777777814,
      0.03333333333333144,
      -0.17777777777777715,
      1.8555555555555578,
      -1.4888888888888872,
      -1.1999999999999957,
      1.6222222222222236
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -0.19166666666666998,
     "sd": 1.6456324196508956,
     "ci95": [
      -1.2372516225972952,
      0.8539182892639552
     ],
     "pos": 5,
     "per_unit": [
      -0.8999999999999915,
      -3.4000000000000057,
      -2.4000000000000057,
      1.0999999999999943,
      1.3999999999999915,
      1.6999999999999886,
      0.5,
      -0.29999999999999716,
      -1.4000000000000057,
      1.9000000000000057,
      -0.30000000000001137,
      -0.20000000000000284
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 0.03500000000000133,
     "sd": 0.5967716176531547,
     "ci95": [
      -0.34417059611458656,
      0.4141705961145892
     ],
     "pos": 6,
     "per_unit": [
      -0.09999999999999432,
      0.5700000000000074,
      0.030000000000001137,
      0.11000000000001364,
      0.5999999999999943,
      -0.36999999999999034,
      -0.15000000000000568,
      0.21999999999999886,
      1.25,
      -0.18000000000000682,
      -1.0999999999999943,
      -0.46000000000000796
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 0.03518518518518595,
     "sd": 0.6241642373098213,
     "ci95": [
      -0.36138985111575667,
      0.4317602214861285
     ],
     "pos": 5,
     "per_unit": [
      -0.17777777777776294,
      0.6777777777777771,
      -0.03333333333333144,
      0.21111111111110858,
      0.5888888888888886,
      -0.5222222222222257,
      -0.1444444444444315,
      0.2777777777777857,
      1.2666666666666657,
      -0.26666666666667993,
      -1.12222222222222,
      -0.3333333333333428
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.033333333333332625,
     "sd": 0.8563488385776766,
     "ci95": [
      -0.5107647604775739,
      0.5774314271442392
     ],
     "pos": 6,
     "per_unit": [
      0.6000000000000085,
      -0.4000000000000057,
      0.6000000000000085,
      -0.7999999999999972,
      0.7000000000000028,
      1.0,
      -0.20000000000000284,
      -0.30000000000001137,
      1.0999999999999943,
      0.5999999999999943,
      -0.8999999999999915,
      -1.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.014911051274298925,
     "sd": 0.09168830897744104,
     "ci95": [
      -0.04334492093234286,
      0.0731670234809407
     ],
     "pos": 7,
     "per_unit": [
      0.029461520472018776,
      0.22983911947589775,
      -0.09395496736779929,
      0.0037585196836316115,
      -0.000549571990697828,
      -0.07875734225339581,
      0.020979833229396228,
      0.021788302392756975,
      0.12264204002748436,
      -0.0406829314096111,
      -0.08166749534688833,
      0.046075588378793775
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.01659608708990575,
     "sd": 0.10694529423301193,
     "ci95": [
      -0.05135371106813802,
      0.08454588524794951
     ],
     "pos": 6,
     "per_unit": [
      0.03265831043043077,
      0.26952980689191053,
      -0.10718766299043114,
      -8.355123497016947e-05,
      -0.003632670597690346,
      -0.09598958833775972,
      0.024456418552104342,
      0.021236178260538363,
      0.1427423175231084,
      -0.04927169238255136,
      -0.08910435096231639,
      0.053799529926495726
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.0002542710661634177,
     "sd": 0.053271703007180204,
     "ci95": [
      -0.034101496349272564,
      0.033592954216945733
     ],
     "pos": 7,
     "per_unit": [
      0.0006904108463032799,
      -0.12737706726821152,
      0.025139293235884708,
      0.03833715795105164,
      0.027198315472245937,
      0.07633287250588872,
      -0.010309434674976359,
      0.026757419582725817,
      -0.0582604574331409,
      0.03661591734683611,
      -0.014735794808032665,
      -0.023439885550535777
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.014167047054410556,
     "sd": 0.08071331165462496,
     "ci95": [
      -0.037115744534806504,
      0.06544983864362762
     ],
     "pos": 8,
     "per_unit": [
      0.046631057140699816,
      0.2048737610706004,
      -0.08019359353235345,
      0.0038294634334219424,
      0.004221860473387018,
      -0.0777238902076105,
      0.031556804814248274,
      0.009601382046334095,
      0.09516508552175118,
      -0.04568297773541996,
      -0.060825470472698484,
      0.03855108210056635
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.016349964696780333,
     "sd": 0.0943223667666489,
     "ci95": [
      -0.04357960798379468,
      0.07627953737735535
     ],
     "pos": 8,
     "per_unit": [
      0.055664721025609154,
      0.24028057891228816,
      -0.09132547780562739,
      0.0024640717391841704,
      0.001779843169092743,
      -0.09393624624093189,
      0.034861316086808536,
      0.00942012743353704,
      0.11190057016117372,
      -0.051600314547352255,
      -0.06780053664578833,
      0.044490923073370325
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.005479211726917048,
     "sd": 0.04599704436631571,
     "ci95": [
      -0.03470433942396123,
      0.023745915970127134
     ],
     "pos": 8,
     "per_unit": [
      -0.03467191782348422,
      -0.11378759950459116,
      0.019993364927113788,
      0.016117988681564555,
      0.026200016212039046,
      0.0681873140922864,
      0.0018162033612192374,
      0.01123267356151203,
      -0.05545427623305166,
      0.007573053571949373,
      0.0019501250851128304,
      -0.014907486654674784
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.0007440042198883686,
     "sd": 0.01553886528942247,
     "ci95": [
      -0.009128919760485934,
      0.010616928200262672
     ],
     "pos": 5,
     "per_unit": [
      -0.01716953666868104,
      0.024965358405297344,
      -0.013761373835445845,
      -7.094374979033091e-05,
      -0.004771432464084846,
      -0.0010334520457853102,
      -0.010576971584852046,
      0.01218692034642288,
      0.027476954505733175,
      0.00500004632580886,
      -0.020842024874189846,
      0.0075245062782274275
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.0002461223931254179,
     "sd": 0.017634459161600446,
     "ci95": [
      -0.010958278410581355,
      0.01145052319683219
     ],
     "pos": 5,
     "per_unit": [
      -0.023006410595178384,
      0.029249227979622372,
      -0.015862185184803756,
      -0.00254762297415434,
      -0.005412513766783089,
      -0.002053342096827837,
      -0.010404897534704194,
      0.011816050827001323,
      0.03084174736193468,
      0.0023286221648008976,
      -0.021303814316528058,
      0.0093086068531254
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.00522494066075363,
     "sd": 0.017282991713337467,
     "ci95": [
      -0.005756148380244278,
      0.016206029701751536
     ],
     "pos": 7,
     "per_unit": [
      0.0353623286697875,
      -0.013589467763620355,
      0.0051459283087709196,
      0.022219169269487082,
      0.0009982992602068919,
      0.008145558413602316,
      -0.012125638036195596,
      0.015524746021213787,
      -0.0028061812000892417,
      0.02904286377488674,
      -0.016685919893145496,
      -0.008532398895860993
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "NFD_am2",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.15833333333333113,
     "sd": 1.0804951165876207,
     "ci95": [
      -0.528180511052518,
      0.8448471777191802
     ],
     "pos": 7,
     "per_unit": [
      0.0899999999999963,
      1.9399999999999977,
      -1.0700000000000074,
      0.4299999999999997,
      0.9399999999999977,
      0.09000000000000341,
      -0.6200000000000045,
      -0.5200000000000031,
      1.509999999999991,
      1.129999999999999,
      -1.6799999999999997,
      -0.3399999999999963
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.4018248237148404,
      0.7184914903815026
     ],
     "tost_p_1pp": 0.010357757730201393
    },
    "J/old": {
     "n": 12,
     "mean": 0.08333333333333333,
     "sd": 1.3005524165150955,
     "ci95": [
      -0.7429982489017082,
      0.9096649155683749
     ],
     "pos": 5,
     "per_unit": [
      -0.11111111111111072,
      2.488888888888887,
      -1.4555555555555557,
      0.2888888888888843,
      0.7000000000000028,
      -0.12222222222222356,
      -0.6888888888888864,
      -0.7777777777777786,
      1.8222222222222264,
      1.2555555555555564,
      -1.8777777777777729,
      -0.5222222222222292
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": 0.8333333333333321,
     "sd": 1.7364191645888705,
     "ci95": [
      -0.2699347683420732,
      1.9366014350087375
     ],
     "pos": 8,
     "per_unit": [
      1.8999999999999915,
      -3.0,
      2.4000000000000057,
      1.6999999999999886,
      3.0999999999999943,
      2.0,
      0.0,
      1.7999999999999972,
      -1.2999999999999972,
      0.0,
      0.09999999999999432,
      1.3000000000000114
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 0.17916666666666714,
     "sd": 1.2014041658396948,
     "ci95": [
      -0.5841691225376139,
      0.9425024558709482
     ],
     "pos": 8,
     "per_unit": [
      0.19999999999999574,
      1.980000000000004,
      -1.2700000000000031,
      0.4900000000000091,
      0.9099999999999966,
      0.37000000000000455,
      -1.0399999999999991,
      -0.3299999999999983,
      1.4799999999999969,
      1.2900000000000063,
      -2.1000000000000014,
      0.1699999999999946
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 0.11296296296296375,
     "sd": 1.4485941428320126,
     "ci95": [
      -0.8074298446335741,
      1.0333557705595016
     ],
     "pos": 7,
     "per_unit": [
      0.09999999999999787,
      2.5444444444444407,
      -1.5777777777777757,
      0.38888888888888573,
      0.8000000000000078,
      0.15555555555555856,
      -1.1666666666666679,
      -0.5444444444444407,
      1.8777777777777835,
      1.4888888888888872,
      -2.4444444444444464,
      -0.2666666666666657
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": 0.7749999999999986,
     "sd": 1.948484259390084,
     "ci95": [
      -0.4630078346524642,
      2.0130078346524614
     ],
     "pos": 9,
     "per_unit": [
      1.1000000000000085,
      -3.1000000000000085,
      1.5,
      1.3999999999999915,
      1.8999999999999915,
      2.299999999999997,
      0.09999999999999432,
      1.6000000000000085,
      -2.1000000000000085,
      -0.5,
      1.0,
      4.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 0.019999999999999574,
     "sd": 0.7600119616283576,
     "ci95": [
      -0.4628885624254495,
      0.5028885624254487
     ],
     "pos": 5,
     "per_unit": [
      -0.730000000000004,
      0.8100000000000023,
      -1.0499999999999972,
      -0.5,
      0.06999999999999318,
      -0.1700000000000017,
      -0.20000000000000284,
      1.2800000000000011,
      1.0,
      0.6500000000000057,
      -0.09999999999999432,
      -0.8200000000000074
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 0.005555555555557608,
     "sd": 0.8226247990699601,
     "ci95": [
      -0.5171153058178896,
      0.5282264169290048
     ],
     "pos": 4,
     "per_unit": [
      -0.86666666666666,
      0.8888888888888857,
      -1.1888888888888829,
      -0.6111111111111001,
      -0.11111111111111427,
      -0.21111111111110858,
      -0.15555555555555145,
      1.3888888888889,
      1.0777777777777828,
      0.6111111111111001,
      0.0,
      -0.75555555555556
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.14999999999999739,
     "sd": 0.837203135988569,
     "ci95": [
      -0.3819334947431905,
      0.6819334947431852
     ],
     "pos": 9,
     "per_unit": [
      0.5,
      0.09999999999999432,
      0.20000000000000284,
      0.5,
      1.7000000000000028,
      0.19999999999998863,
      -0.6000000000000085,
      0.29999999999999716,
      0.29999999999999716,
      1.0,
      -1.0,
      -1.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.029806291497253706,
     "sd": 0.1175814018471073,
     "ci95": [
      -0.044901367029946196,
      0.10451395002445361
     ],
     "pos": 6,
     "per_unit": [
      0.016243662073891052,
      0.2739202365315694,
      -0.08109841417297625,
      0.035666665022512145,
      0.0426246642401118,
      -0.0030104203752250314,
      -0.02751015293383885,
      -0.07390669138595918,
      0.20505227991567265,
      0.12222636901661899,
      -0.11454978807115523,
      -0.03798291189417702
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.03214352972789732,
     "sd": 0.13682897797838398,
     "ci95": [
      -0.05479345522765624,
      0.11908051468345088
     ],
     "pos": 6,
     "per_unit": [
      0.013077049489286008,
      0.3181200963124531,
      -0.09632033537919105,
      0.03822103563784163,
      0.040025690614656995,
      -0.005785986004260835,
      -0.030229042268142603,
      -0.0932369590308979,
      0.23847764228397406,
      0.13960673063470797,
      -0.12748212880751808,
      -0.04875143674814142
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": 0.008771147421461345,
     "sd": 0.06632713761244446,
     "ci95": [
      -0.03337110526472742,
      0.05091340010765011
     ],
     "pos": 8,
     "per_unit": [
      0.04474317533533956,
      -0.12387850149638258,
      0.05589887668294846,
      0.012677329484560573,
      0.0660154268692148,
      0.021969670286099863,
      -0.003040148925097519,
      0.10006571741849601,
      -0.0957759813990462,
      -0.034196885546199596,
      0.0018412785561130462,
      0.05893381179148971
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.032432256305779394,
     "sd": 0.10539797358958176,
     "ci95": [
      -0.034534421218851794,
      0.09939893383041058
     ],
     "pos": 7,
     "per_unit": [
      0.03887005120510789,
      0.25080571950699415,
      -0.057976515290826036,
      0.04933286721639618,
      0.05332618180112414,
      0.0001990997635470393,
      -0.020689979453051954,
      -0.09535644645075525,
      0.18666780521495685,
      0.09505999252339592,
      -0.08866735035550821,
      -0.022384350012027987
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.034731533035240826,
     "sd": 0.1235045764265331,
     "ci95": [
      -0.04373953107247879,
      0.11320259714296044
     ],
     "pos": 6,
     "per_unit": [
      0.041584850096338055,
      0.2917499788847935,
      -0.07027332661434915,
      0.05348566954998191,
      0.05300746381097188,
      -0.0033453129429998896,
      -0.024466751762414418,
      -0.11414581749956865,
      0.21637622542711688,
      0.11097262309882039,
      -0.10435806604050324,
      -0.0338091395852973
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": 0.011738765740628043,
     "sd": 0.06266382996693579,
     "ci95": [
      -0.028075932312247122,
      0.05155346379350321
     ],
     "pos": 9,
     "per_unit": [
      0.014436861184046634,
      -0.11769261489319582,
      0.05269478662087579,
      0.01195764621413442,
      0.05619464371249272,
      0.032098814122472064,
      0.013300971331227984,
      0.07374789298857287,
      -0.0807079766944776,
      -0.048153682655449614,
      0.05254909080944792,
      0.08043875614738916
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": -0.00262596480852569,
     "sd": 0.019784108111805608,
     "ci95": [
      -0.01519618739358956,
      0.009944257776538179
     ],
     "pos": 4,
     "per_unit": [
      -0.02262638913121684,
      0.023114517024575232,
      -0.023121898882150216,
      -0.013666202193884036,
      -0.010701517561012341,
      -0.0032095201387720707,
      -0.006820173480786895,
      0.021449755064796072,
      0.018384474700715803,
      0.027166376493223066,
      -0.025882437715647022,
      -0.015598561882149031
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": -0.002588003307343508,
     "sd": 0.021427270875096435,
     "ci95": [
      -0.0162022417035487,
      0.011026235088861684
     ],
     "pos": 4,
     "per_unit": [
      -0.028507800607052047,
      0.0263701174276596,
      -0.026047008764841895,
      -0.01526463391214028,
      -0.012981773196314883,
      -0.002440673061260945,
      -0.005762290505728185,
      0.020908858468670743,
      0.02210141685685718,
      0.028634107535887576,
      -0.02312406276701484,
      -0.01494229716284412
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": -0.0029676183191666983,
     "sd": 0.022312104629553534,
     "ci95": [
      -0.01714405326127867,
      0.011208816622945277
     ],
     "pos": 6,
     "per_unit": [
      0.030306314151292923,
      -0.006185886603186752,
      0.003204090062072673,
      0.0007196832704261524,
      0.00982078315672208,
      -0.0101291438363722,
      -0.016341120256325503,
      0.026317824429923142,
      -0.015068004704568594,
      0.013956797109250019,
      -0.05070781225333487,
      -0.021504944355899447
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_full_rmean": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TN_full",
   "arm_b": "TN_niso",
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": -0.3099999999999994,
     "sd": 1.4860686390607938,
     "ci95": [
      -1.552384473232615,
      0.9323844732326163
     ],
     "pos": 4,
     "per_unit": [
      1.4800000000000004,
      0.6600000000000037,
      0.7199999999999989,
      -0.9299999999999997,
      0.1700000000000017,
      -3.299999999999999,
      -0.15000000000000213,
      -1.129999999999999
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -1.3054203255174186,
      0.6854203255174198
     ],
     "tost_p_1pp": 0.11524939434735793
    },
    "J/old": {
     "n": 8,
     "mean": -0.3513888888888892,
     "sd": 1.8591205891709561,
     "ci95": [
      -1.905652597268364,
      1.2028748194905856
     ],
     "pos": 4,
     "per_unit": [
      1.9333333333333318,
      1.0999999999999996,
      1.0888888888888886,
      -0.8888888888888875,
      0.13333333333333108,
      -3.711111111111112,
      -0.3888888888888893,
      -2.0777777777777757
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": 0.06250000000000178,
     "sd": 3.4895507283480285,
     "ci95": [
      -2.8548374159871472,
      2.979837415987151
     ],
     "pos": 4,
     "per_unit": [
      -2.5999999999999943,
      -3.299999999999997,
      -2.5999999999999943,
      -1.2999999999999972,
      0.5,
      0.4000000000000057,
      2.0,
      7.3999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.002500000000000835,
     "sd": 1.4583234013267237,
     "ci95": [
      -1.216688874011342,
      1.2216888740113436
     ],
     "pos": 4,
     "per_unit": [
      1.5199999999999996,
      0.8800000000000026,
      1.6700000000000017,
      -0.33999999999999986,
      0.060000000000002274,
      -2.84,
      -0.019999999999999574,
      -0.9100000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": -0.1777777777777776,
     "sd": 2.060008047791681,
     "ci95": [
      -1.899987604457201,
      1.5444320489016459
     ],
     "pos": 3,
     "per_unit": [
      2.011111111111111,
      1.4333333333333336,
      2.200000000000003,
      -0.25555555555555287,
      -0.5666666666666664,
      -3.7888888888888896,
      -0.43333333333333535,
      -2.022222222222224
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": 1.6250000000000018,
     "sd": 5.019889014140227,
     "ci95": [
      -2.5717322400803733,
      5.821732240080377
     ],
     "pos": 4,
     "per_unit": [
      -2.9000000000000057,
      -4.099999999999994,
      -3.0999999999999943,
      -1.1000000000000085,
      5.700000000000003,
      5.700000000000003,
      3.700000000000003,
      9.100000000000009
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -0.39750000000000174,
     "sd": 0.866993985808765,
     "ci95": [
      -1.1223251110632622,
      0.3273251110632588
     ],
     "pos": 2,
     "per_unit": [
      -0.23000000000000398,
      -1.0300000000000011,
      -0.47000000000000597,
      -0.5600000000000023,
      0.6899999999999977,
      -1.8900000000000006,
      -0.46999999999999176,
      0.779999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -0.3611111111111107,
     "sd": 0.84678039481145,
     "ci95": [
      -1.0690372371993497,
      0.3468150149771284
     ],
     "pos": 2,
     "per_unit": [
      -0.2888888888888843,
      -0.9111111111111114,
      -0.38888888888888573,
      -0.48888888888889426,
      0.9555555555555557,
      -1.7999999999999972,
      -0.5333333333333314,
      0.5666666666666629
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.7250000000000014,
     "sd": 1.7177643277569503,
     "ci95": [
      -2.1610869164340083,
      0.7110869164340055
     ],
     "pos": 3,
     "per_unit": [
      0.29999999999999716,
      -2.0999999999999943,
      -1.2000000000000028,
      -1.2000000000000028,
      -1.7000000000000028,
      -2.700000000000003,
      0.09999999999999432,
      2.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": -0.04233018505146258,
     "sd": 0.17808297133388765,
     "ci95": [
      -0.19121127487257678,
      0.10655090476965162
     ],
     "pos": 4,
     "per_unit": [
      0.12765217046139643,
      0.052936295358271046,
      0.0574635539515298,
      -0.04439675259867304,
      0.022889992440938034,
      -0.45422484778046446,
      -0.04745657148341831,
      -0.05350532076128012
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": -0.04529211572407965,
     "sd": 0.20278299529399768,
     "ci95": [
      -0.214822942340601,
      0.1242387108924417
     ],
     "pos": 4,
     "per_unit": [
      0.1617153423547375,
      0.0726617800425533,
      0.08709560176080444,
      -0.051578554453494796,
      0.018581153774638537,
      -0.5004201478833918,
      -0.05929707091187808,
      -0.09109503047660628
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.015672808997911236,
     "sd": 0.1601976050936718,
     "ci95": [
      -0.1496013584511953,
      0.11825574045537282
     ],
     "pos": 4,
     "per_unit": [
      -0.1789163765786732,
      -0.12459306680028792,
      -0.20922487633194198,
      0.020239464094731652,
      0.06166954043763795,
      -0.03846714685413133,
      0.059107923372721416,
      0.28480206667665353
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": -0.02975720944268745,
     "sd": 0.15631872298993507,
     "ci95": [
      -0.16044293230471252,
      0.10092851341933762
     ],
     "pos": 3,
     "per_unit": [
      0.12129781902002357,
      0.07866658385614578,
      0.08844324584304974,
      -0.024770268764842562,
      -0.016432236914115883,
      -0.3759420315186368,
      -0.029988332085491898,
      -0.07933245497763153
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": -0.03537830490562088,
     "sd": 0.187631921375318,
     "ci95": [
      -0.19224251674096776,
      0.121485906929726
     ],
     "pos": 3,
     "per_unit": [
      0.15244717870213442,
      0.09955157061264686,
      0.11559945482746592,
      -0.02876688893096624,
      -0.029150167390394444,
      -0.44049503493210285,
      -0.03976210759517507,
      -0.11245044453857567
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": 0.020832649723714458,
     "sd": 0.15169163539657837,
     "ci95": [
      -0.10598473110405113,
      0.14765003055148004
     ],
     "pos": 5,
     "per_unit": [
      -0.15904641811897058,
      -0.10929829695237014,
      -0.15596263501668872,
      0.011199312730281186,
      0.09802913737238494,
      0.2050349992025522,
      0.05797564750165751,
      0.21872945107086927
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.012572975608775183,
     "sd": 0.03670217057293539,
     "ci95": [
      -0.043256758076971505,
      0.018110806859421135
     ],
     "pos": 3,
     "per_unit": [
      0.006354351441372863,
      -0.02573028849787473,
      -0.030979691891519945,
      -0.01962648383383092,
      0.03932222935505392,
      -0.07828281626182809,
      -0.017468239397925966,
      0.02582713421635141
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.009913810818458824,
     "sd": 0.03393796639737637,
     "ci95": [
      -0.03828666076423159,
      0.01845903912731394
     ],
     "pos": 3,
     "per_unit": [
      0.009268163652602635,
      -0.026889790570092664,
      -0.02850385306666192,
      -0.022811665522528557,
      0.04773132116503209,
      -0.05992511295128855,
      -0.019534963316703013,
      0.02135541406196939
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.036505458721625694,
     "sd": 0.0909225225859928,
     "ci95": [
      -0.11251858985086564,
      0.039507672407614255
     ],
     "pos": 3,
     "per_unit": [
      -0.01986995845970263,
      -0.015294769847917777,
      -0.053262241315253256,
      0.009040151364450466,
      -0.036359596934746996,
      -0.24350214605668352,
      0.0011322758710639036,
      0.06607261560578426
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_full_fix_m2": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TN_full",
   "arm_b": "TNF_am2",
   "units": [],
   "n": 0,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {}
  },
  "c_rmean_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_Niso",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 14.836500000000001,
     "sd": 1.3335835181944924,
     "ci95": [
      14.21236370132083,
      15.460636298679171
     ],
     "pos": 20,
     "per_unit": [
      13.079999999999998,
      15.149999999999999,
      16.1,
      16.85,
      15.739999999999998,
      14.009999999999994,
      13.350000000000001,
      14.52,
      14.310000000000006,
      16.5,
      13.860000000000003,
      16.409999999999997,
      14.890000000000004,
      15.600000000000005,
      15.530000000000001,
      13.79,
      11.490000000000002,
      15.940000000000005,
      15.020000000000003,
      14.590000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 20,
     "mean": 17.455555555555556,
     "sd": 1.7035528367815018,
     "ci95": [
      16.658268285844308,
      18.252842825266804
     ],
     "pos": 20,
     "per_unit": [
      16.03333333333334,
      17.977777777777774,
      18.56666666666667,
      20.177777777777777,
      18.58888888888889,
      16.200000000000003,
      15.411111111111113,
      16.73333333333333,
      16.77777777777778,
      19.577777777777783,
      16.155555555555555,
      19.21111111111111,
      17.41111111111111,
      18.3,
      17.8,
      16.111111111111107,
      12.988888888888889,
      18.666666666666664,
      19.133333333333333,
      17.28888888888889
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -8.735,
     "sd": 4.207671565129578,
     "ci95": [
      -10.704250909964049,
      -6.765749090035949
     ],
     "pos": 0,
     "per_unit": [
      -13.5,
      -10.299999999999997,
      -6.099999999999994,
      -13.099999999999994,
      -9.900000000000006,
      -5.700000000000003,
      -5.200000000000003,
      -5.400000000000006,
      -7.8999999999999915,
      -11.200000000000003,
      -6.799999999999997,
      -8.799999999999997,
      -7.799999999999997,
      -8.700000000000003,
      -4.900000000000006,
      -7.1000000000000085,
      -2.0,
      -8.599999999999994,
      -22.0,
      -9.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 16.5895,
     "sd": 1.6244301834959325,
     "ci95": [
      15.829243271900568,
      17.349756728099436
     ],
     "pos": 20,
     "per_unit": [
      14.370000000000001,
      16.360000000000007,
      17.139999999999997,
      18.5,
      18.539999999999996,
      14.95,
      15.11,
      15.499999999999996,
      17.389999999999993,
      18.33,
      15.680000000000003,
      18.759999999999994,
      16.599999999999998,
      17.619999999999997,
      17.19,
      15.73,
      12.469999999999999,
      18.32,
      16.6,
      16.630000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 19.576666666666668,
     "sd": 2.0439577986790787,
     "ci95": [
      18.620064970770535,
      20.5332683625628
     ],
     "pos": 20,
     "per_unit": [
      17.622222222222227,
      19.577777777777783,
      19.900000000000006,
      22.233333333333334,
      22.099999999999994,
      17.444444444444443,
      17.666666666666664,
      18.011111111111113,
      20.34444444444444,
      21.866666666666667,
      18.34444444444444,
      21.955555555555556,
      19.46666666666666,
      20.611111111111114,
      19.766666666666673,
      18.344444444444445,
      14.133333333333333,
      21.555555555555554,
      21.05555555555555,
      19.53333333333334
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -10.295,
     "sd": 4.405675167804649,
     "ci95": [
      -12.356919448539028,
      -8.233080551460972
     ],
     "pos": 0,
     "per_unit": [
      -14.899999999999991,
      -12.599999999999994,
      -7.700000000000003,
      -15.100000000000009,
      -13.5,
      -7.5,
      -7.900000000000006,
      -7.1000000000000085,
      -9.200000000000003,
      -13.5,
      -8.299999999999997,
      -10.0,
      -9.200000000000003,
      -9.299999999999997,
      -6.0,
      -7.799999999999997,
      -2.5,
      -10.799999999999997,
      -23.5,
      -9.5
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": -4.804000000000002,
     "sd": 0.8713413736726168,
     "ci95": [
      -5.2118003157885004,
      -4.396199684211504
     ],
     "pos": 0,
     "per_unit": [
      -5.8999999999999915,
      -4.980000000000004,
      -3.969999999999999,
      -5.109999999999985,
      -4.530000000000015,
      -5.799999999999997,
      -3.519999999999996,
      -5.650000000000006,
      -5.8799999999999955,
      -3.3100000000000023,
      -3.6700000000000017,
      -3.7900000000000063,
      -5.310000000000002,
      -5.299999999999997,
      -4.1200000000000045,
      -3.8100000000000023,
      -5.13000000000001,
      -5.52000000000001,
      -5.340000000000018,
      -5.439999999999998
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": -5.216666666666667,
     "sd": 0.924684938353422,
     "ci95": [
      -5.649432539215574,
      -4.783900794117759
     ],
     "pos": 0,
     "per_unit": [
      -6.2222222222222285,
      -5.277777777777786,
      -4.3555555555555685,
      -5.588888888888889,
      -4.911111111111097,
      -6.35555555555554,
      -3.86666666666666,
      -6.199999999999989,
      -6.466666666666654,
      -3.6555555555555515,
      -4.01111111111112,
      -4.1555555555555515,
      -5.7222222222222285,
      -5.666666666666671,
      -4.511111111111106,
      -4.166666666666671,
      -5.655555555555566,
      -6.155555555555566,
      -5.6555555555555515,
      -5.733333333333334
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": -1.0899999999999999,
     "sd": 0.9318346363350547,
     "ci95": [
      -1.5261120342058627,
      -0.653887965794137
     ],
     "pos": 1,
     "per_unit": [
      -3.0,
      -2.299999999999997,
      -0.5,
      -0.7999999999999972,
      -1.0999999999999943,
      -0.7999999999999972,
      -0.4000000000000057,
      -0.7000000000000028,
      -0.5999999999999943,
      -0.20000000000000284,
      -0.6000000000000085,
      -0.5,
      -1.6000000000000085,
      -2.0,
      -0.5999999999999943,
      -0.5999999999999943,
      -0.4000000000000057,
      0.20000000000000284,
      -2.5,
      -2.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 1.570140340224065,
     "sd": 0.16351826242256182,
     "ci95": [
      1.4936114376975547,
      1.6466692427505754
     ],
     "pos": 20,
     "per_unit": [
      1.3617526301785583,
      1.8287962201181482,
      1.434475965097545,
      1.7896706708590173,
      1.4449418815787656,
      1.630734107508407,
      1.5346981230866419,
      1.5484101320070138,
      1.4083010562310072,
      1.897666416785528,
      1.3835090109763994,
      1.5900705554612289,
      1.5645634583727235,
      1.5891981305576586,
      1.6490729437159146,
      1.6583156320321262,
      1.2291533914737949,
      1.575417192988235,
      1.654185722309328,
      1.6298735631432582
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 1.7882720083017045,
     "sd": 0.19041841038479118,
     "ci95": [
      1.6991534489940439,
      1.8773905676093652
     ],
     "pos": 20,
     "per_unit": [
      1.573948949314472,
      2.0899075594532293,
      1.6349959605408175,
      2.051825758757116,
      1.6582658404072146,
      1.8429206838905001,
      1.7187726113434034,
      1.7521304177260912,
      1.603347107596004,
      2.163521659880111,
      1.565061733526509,
      1.8145319692985962,
      1.7790244379850422,
      1.8035975607821775,
      1.8611924776096131,
      1.8872309105230456,
      1.3803733127617255,
      1.7964197240384885,
      1.9341327700047355,
      1.8542387205951991
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.393044672474696,
     "sd": 0.16611599596510276,
     "ci95": [
      -0.4707893517231556,
      -0.31529999322623636
     ],
     "pos": 0,
     "per_unit": [
      -0.548014242044645,
      -0.5212058338976009,
      -0.3702039938919359,
      -0.5697251202238771,
      -0.47497374787725555,
      -0.2789450799304589,
      -0.12197227122421062,
      -0.2850724394646855,
      -0.34711340605398533,
      -0.4950307710656743,
      -0.25046549197458035,
      -0.430082169075094,
      -0.3655853581381425,
      -0.3403967414630227,
      -0.2600028613273828,
      -0.40192187438614724,
      -0.131825900117585,
      -0.41360558646404844,
      -0.8653377069493464,
      -0.38941285392424074
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 1.7499844451521338,
     "sd": 0.16104600757355428,
     "ci95": [
      1.6746125935113005,
      1.825356296792967
     ],
     "pos": 20,
     "per_unit": [
      1.5633001335590366,
      2.007953313251324,
      1.5976511443721915,
      1.9781841886378757,
      1.596338997906483,
      1.831330945239504,
      1.687373310637633,
      1.7363306710490818,
      1.6097334992125543,
      2.064025510131086,
      1.5399594071040479,
      1.7435570734909218,
      1.7452689793668599,
      1.7853189991347822,
      1.817738257999567,
      1.831136293859692,
      1.4421341610470257,
      1.7701233653639052,
      1.8335356411099637,
      1.818695010569142
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 1.9900998594851447,
     "sd": 0.18699939596216952,
     "ci95": [
      1.9025814481830283,
      2.0776182707872612
     ],
     "pos": 20,
     "per_unit": [
      1.7951192120781991,
      2.2887760546907643,
      1.814888043107322,
      2.26156995361806,
      1.8275787071575271,
      2.068215212288595,
      1.9082907346747024,
      1.9623704726243973,
      1.8259467232208983,
      2.3491399086998053,
      1.7453651562701378,
      1.9848826442626626,
      1.9801519586081762,
      2.0248501857892895,
      2.051018007383478,
      2.0791274359587018,
      1.6201896205728321,
      2.0120939537733245,
      2.1334533787116916,
      2.068969826212329
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.4110542838449664,
     "sd": 0.14702774124500287,
     "ci95": [
      -0.47986538489100644,
      -0.34224318279892635
     ],
     "pos": 0,
     "per_unit": [
      -0.5230715731134126,
      -0.5194513597036368,
      -0.3574809442440099,
      -0.5722876961837988,
      -0.48481838535288624,
      -0.3006274582023245,
      -0.30088350569600664,
      -0.2980275431287627,
      -0.33618551686255493,
      -0.5020040769873759,
      -0.30869233539075935,
      -0.42837306345473447,
      -0.3686778338049983,
      -0.3704616807557848,
      -0.2817794864556351,
      -0.40078398503140544,
      -0.16036497468525113,
      -0.40761193032085963,
      -0.8657239973055866,
      -0.4337783302195444
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": -0.17984410492806888,
     "sd": 0.018634183052099882,
     "ci95": [
      -0.18856517104831733,
      -0.17112303880782043
     ],
     "pos": 0,
     "per_unit": [
      -0.20154750338047833,
      -0.17915709313317585,
      -0.16317517927464653,
      -0.18851351777885839,
      -0.15139711632771746,
      -0.20059683773109693,
      -0.15267518755099108,
      -0.18792053904206796,
      -0.20143244298154706,
      -0.16635909334555787,
      -0.15645039612764844,
      -0.15348651802969293,
      -0.1807055209941364,
      -0.19612086857712363,
      -0.16866531428365228,
      -0.17282066182756584,
      -0.21298076957323087,
      -0.19470617237567023,
      -0.17934991880063578,
      -0.1888214474258838
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": -0.20182785118344013,
     "sd": 0.01964606886483694,
     "ci95": [
      -0.21102249444170146,
      -0.1926332079251788
     ],
     "pos": 0,
     "per_unit": [
      -0.2211702627637271,
      -0.19886849523753503,
      -0.17989208256650446,
      -0.20974419486094398,
      -0.16931286675031254,
      -0.22529452839809494,
      -0.18951812333129903,
      -0.2102400548983061,
      -0.2225996156248944,
      -0.18561824881969446,
      -0.18030342274362887,
      -0.17035067496406642,
      -0.201127520623134,
      -0.22125262500711207,
      -0.1898255297738647,
      -0.19189652543565616,
      -0.23981630781110663,
      -0.21567422973483596,
      -0.19932060870695611,
      -0.21473110561712971
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.01800961137027044,
     "sd": 0.04280924781997579,
     "ci95": [
      -0.0020257333374783283,
      0.03804495607801921
     ],
     "pos": 13,
     "per_unit": [
      -0.024942668931232426,
      -0.0017544741939641284,
      -0.012723049647926032,
      0.002562575959921709,
      0.009844637475630691,
      0.021682378271865588,
      0.17891123447179602,
      0.01295510366407715,
      -0.010927889191430395,
      0.006973305921701645,
      0.05822684341617901,
      -0.00170910562035953,
      0.0030924756668557762,
      0.030064939292762105,
      0.02177662512825229,
      -0.0011378893547417945,
      0.028539074567666134,
      -0.005993656143188808,
      0.00038629035624015984,
      0.04436547629530363
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_gen_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NG_generic",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 14.625499999999999,
     "sd": 1.3448360299190463,
     "ci95": [
      13.99609736372533,
      15.254902636274668
     ],
     "pos": 20,
     "per_unit": [
      12.199999999999996,
      16.049999999999997,
      15.269999999999996,
      15.699999999999996,
      13.919999999999998,
      13.359999999999996,
      14.740000000000002,
      13.98,
      11.669999999999998,
      15.5,
      13.150000000000002,
      16.169999999999995,
      15.91,
      14.260000000000002,
      15.530000000000001,
      15.700000000000003,
      13.129999999999995,
      15.43,
      14.980000000000004,
      15.86
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m2_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am2",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 14.736249999999998,
     "sd": 1.2086584948375036,
     "ci95": [
      13.72578621121037,
      15.746713788789627
     ],
     "pos": 8,
     "per_unit": [
      12.449999999999996,
      15.469999999999999,
      15.009999999999998,
      16.75,
      14.879999999999999,
      14.34,
      14.629999999999995,
      14.359999999999996
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_0_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_a0",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 14.38125,
     "sd": 0.9087265422399804,
     "ci95": [
      13.621535598647151,
      15.140964401352848
     ],
     "pos": 8,
     "per_unit": [
      13.459999999999994,
      15.490000000000002,
      15.299999999999997,
      14.950000000000003,
      14.610000000000003,
      14.499999999999996,
      13.829999999999998,
      12.91
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m1_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am1",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 14.991249999999999,
     "sd": 1.048896529011052,
     "ci95": [
      14.114350557121973,
      15.868149442878025
     ],
     "pos": 8,
     "per_unit": [
      13.359999999999992,
      15.46,
      15.739999999999995,
      16.490000000000002,
      15.690000000000001,
      14.23,
      14.939999999999998,
      14.02
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m4_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am4",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 15.14875,
     "sd": 1.5937416666448805,
     "ci95": [
      13.816348623011875,
      16.481151376988123
     ],
     "pos": 8,
     "per_unit": [
      12.399999999999999,
      16.08,
      15.759999999999998,
      17.92,
      14.41,
      15.319999999999997,
      14.990000000000002,
      14.309999999999999
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m2_rep_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NFR_am2",
   "arm_b": "K_Nnone",
   "units": [],
   "n": 0,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {}
  },
  "d_fix_m2_del": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "NFD_am2",
   "arm_b": "D_dropN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 23.585,
     "sd": 1.3447845383352124,
     "ci95": [
      22.73056466835425,
      24.43943533164575
     ],
     "pos": 12,
     "per_unit": [
      23.900000000000002,
      24.06,
      24.260000000000005,
      25.989999999999995,
      22.560000000000006,
      23.719999999999995,
      23.810000000000002,
      22.69,
      22.060000000000002,
      21.1,
      25.29,
      23.58
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_rmean_del": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TN_niso",
   "arm_b": "TN_none",
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 8.719999999999999,
     "sd": 1.175025835582229,
     "ci95": [
      7.737653817997822,
      9.702346182002175
     ],
     "pos": 8,
     "per_unit": [
      7.299999999999997,
      6.929999999999998,
      8.5,
      9.25,
      10.459999999999997,
      8.49,
      9.600000000000001,
      9.23
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 10.531944444444445,
     "sd": 1.54309564832974,
     "ci95": [
      9.24188419836502,
      11.82200469052387
     ],
     "pos": 8,
     "per_unit": [
      8.5,
      8.188888888888888,
      10.277777777777779,
      11.055555555555555,
      12.58888888888889,
      10.366666666666667,
      11.666666666666666,
      11.61111111111111
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.5875,
     "sd": 2.735709623270921,
     "ci95": [
      -9.874610480558227,
      -5.300389519441774
     ],
     "pos": 0,
     "per_unit": [
      -3.5,
      -4.400000000000006,
      -7.5,
      -7.0,
      -8.700000000000003,
      -8.400000000000006,
      -9.0,
      -12.199999999999989
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 9.375,
     "sd": 1.37292180611799,
     "ci95": [
      8.22720864632371,
      10.52279135367629
     ],
     "pos": 8,
     "per_unit": [
      7.76,
      7.140000000000001,
      9.409999999999998,
      11.03,
      10.719999999999995,
      9.020000000000001,
      10.3,
      9.620000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 12.11111111111111,
     "sd": 1.9944367068868796,
     "ci95": [
      10.443720297287415,
      13.778501924934806
     ],
     "pos": 8,
     "per_unit": [
      9.866666666666665,
      9.01111111111111,
      11.766666666666666,
      13.92222222222222,
      14.666666666666668,
      11.222222222222223,
      13.344444444444445,
      13.08888888888889
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -15.250000000000004,
     "sd": 5.528109984434106,
     "ci95": [
      -19.871615604057013,
      -10.628384395942993
     ],
     "pos": 0,
     "per_unit": [
      -11.199999999999989,
      -9.700000000000003,
      -11.800000000000011,
      -15.0,
      -24.80000000000001,
      -10.799999999999997,
      -17.10000000000001,
      -21.60000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -8.217499999999998,
     "sd": 1.0584051344222747,
     "ci95": [
      -9.102348835937326,
      -7.3326511640626695
     ],
     "pos": 0,
     "per_unit": [
      -7.829999999999998,
      -6.489999999999995,
      -8.279999999999994,
      -9.560000000000002,
      -7.3899999999999935,
      -7.82,
      -8.88000000000001,
      -9.489999999999995
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -8.897222222222224,
     "sd": 1.112883507010669,
     "ci95": [
      -9.827616117419788,
      -7.966828327024659
     ],
     "pos": 0,
     "per_unit": [
      -8.644444444444453,
      -7.044444444444444,
      -8.988888888888887,
      -10.477777777777774,
      -8.166666666666671,
      -8.266666666666666,
      -9.544444444444444,
      -10.044444444444451
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -2.099999999999998,
     "sd": 1.5014278918035688,
     "ci95": [
      -3.355225129866172,
      -0.8447748701338238
     ],
     "pos": 0,
     "per_unit": [
      -0.5,
      -1.5,
      -1.8999999999999915,
      -1.2999999999999972,
      -0.4000000000000057,
      -3.799999999999997,
      -2.8999999999999915,
      -4.5
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 2.5037671291571293,
     "sd": 0.14159599036247197,
     "ci95": [
      2.385389918795224,
      2.6221443395190347
     ],
     "pos": 8,
     "per_unit": [
      2.39974486497694,
      2.412273593384282,
      2.4599133707194767,
      2.5521606318606596,
      2.6119095032278303,
      2.7457133659560444,
      2.5545911270325927,
      2.29383057609921
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 2.8333905752490356,
     "sd": 0.15934241708028982,
     "ci95": [
      2.700176980866866,
      2.9666041696312053
     ],
     "pos": 8,
     "per_unit": [
      2.7015272650952777,
      2.7170569867182017,
      2.776375537891452,
      2.8974934786343063,
      2.969793003643609,
      3.0996928423713257,
      2.8883675739615855,
      2.6168179136765284
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.4628438856700202,
     "sd": 0.11817984979625103,
     "ci95": [
      -0.5616447126147428,
      -0.3640430587252976
     ],
     "pos": 0,
     "per_unit": [
      -0.3162967360881126,
      -0.330776946620972,
      -0.388246133828277,
      -0.5558349891021548,
      -0.6090420005141786,
      -0.44010192178146657,
      -0.44939689532835114,
      -0.6130554620966491
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 2.8000397793136966,
     "sd": 0.14165756642914146,
     "ci95": [
      2.6816110900717836,
      2.9184684685556097
     ],
     "pos": 8,
     "per_unit": [
      2.69278727115809,
      2.6655805476710652,
      2.7637511601528786,
      2.877648293578533,
      2.89893846525895,
      3.0340411876782056,
      2.856726503562369,
      2.6108448054494833
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 3.1763727219754623,
     "sd": 0.16102745527089218,
     "ci95": [
      3.041750400412204,
      3.3109950435387208
     ],
     "pos": 8,
     "per_unit": [
      3.0446216810983158,
      3.011078075641545,
      3.1225093563157262,
      3.266816170408708,
      3.312460922937193,
      3.43088006246451,
      3.241665085438008,
      2.980950421499691
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.586956704642193,
     "sd": 0.13405246779761276,
     "ci95": [
      -0.6990273723170903,
      -0.47488603696729553
     ],
     "pos": 0,
     "per_unit": [
      -0.4737224183039803,
      -0.4438972040632443,
      -0.4650726053127361,
      -0.6248625978930473,
      -0.822763653845227,
      -0.5375086853984969,
      -0.6077207333184127,
      -0.720105739002399
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.2962726501565673,
     "sd": 0.021975260334909257,
     "ci95": [
      -0.314644427554811,
      -0.2779008727583236
     ],
     "pos": 0,
     "per_unit": [
      -0.29304240618114985,
      -0.2533069542867832,
      -0.3038377894334019,
      -0.32548766171787324,
      -0.2870289620311195,
      -0.28832782172216076,
      -0.3021353765297765,
      -0.31701422935027335
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.3429821467264264,
     "sd": 0.0232806439869004,
     "ci95": [
      -0.36244525216848805,
      -0.32351904128436476
     ],
     "pos": 0,
     "per_unit": [
      -0.343094416003038,
      -0.29402108892334367,
      -0.34613381842427415,
      -0.3693226917744017,
      -0.34266791929358353,
      -0.3311872200931849,
      -0.3532975114764225,
      -0.36413250782316275
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.12411281897217274,
     "sd": 0.04885173349421044,
     "ci95": [
      0.08327174771313389,
      0.1649538902312116
     ],
     "pos": 8,
     "per_unit": [
      0.15742568221586772,
      0.11312025744227228,
      0.07682647148445909,
      0.06902760879089254,
      0.21372165333104842,
      0.09740676361703038,
      0.15832383799006156,
      0.10705027690574997
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_fix_m2_del": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TNF_am2",
   "arm_b": "TN_none",
   "units": [],
   "n": 0,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {}
  },
  "c_fix_m2_vs_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am2",
   "arm_b": "NF_a0",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.35499999999999865,
     "sd": 0.9394071078535176,
     "ci95": [
      -0.43036399609320075,
      1.140363996093198
     ],
     "pos": 4,
     "per_unit": [
      -1.009999999999998,
      -0.020000000000003126,
      -0.28999999999999915,
      1.7999999999999972,
      0.269999999999996,
      -0.1599999999999966,
      0.7999999999999972,
      1.4499999999999957
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.31124999999999936,
     "sd": 0.937312838460487,
     "ci95": [
      -0.47236314306509763,
      1.0948631430650964
     ],
     "pos": 4,
     "per_unit": [
      -0.8399999999999963,
      -0.44999999999999574,
      0.04999999999999716,
      1.8900000000000006,
      -0.060000000000002274,
      -0.2700000000000031,
      1.1599999999999966,
      1.009999999999998
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 0.10499999999999687,
     "sd": 0.4194554292685422,
     "ci95": [
      -0.24567351455967595,
      0.4556735145596697
     ],
     "pos": 4,
     "per_unit": [
      -0.29999999999999716,
      -0.01999999999999602,
      0.30000000000001137,
      0.1699999999999875,
      0.6199999999999903,
      -0.480000000000004,
      0.6899999999999977,
      -0.14000000000001478
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m1_vs_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am1",
   "arm_b": "NF_a0",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.6099999999999994,
     "sd": 0.6868977881960099,
     "ci95": [
      0.03573907804696108,
      1.1842609219530378
     ],
     "pos": 5,
     "per_unit": [
      -0.10000000000000142,
      -0.030000000000001137,
      0.4399999999999977,
      1.5399999999999991,
      1.0799999999999983,
      -0.269999999999996,
      1.1099999999999994,
      1.1099999999999994
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m4_vs_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am4",
   "arm_b": "NF_a0",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.7675000000000001,
     "sd": 1.1838043998663188,
     "ci95": [
      -0.22218524540554707,
      1.7571852454055472
     ],
     "pos": 6,
     "per_unit": [
      -1.0599999999999952,
      0.5899999999999963,
      0.46000000000000085,
      2.969999999999999,
      -0.20000000000000284,
      0.8200000000000003,
      1.1600000000000037,
      1.3999999999999986
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m2_vs_gen": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am2",
   "arm_b": "NG_generic",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.3337500000000002,
     "sd": 0.6229408937795454,
     "ci95": [
      -0.18704162013841152,
      0.854541620138412
     ],
     "pos": 5,
     "per_unit": [
      0.25,
      -0.5799999999999983,
      -0.259999999999998,
      1.0500000000000043,
      0.9600000000000009,
      0.980000000000004,
      -0.11000000000000654,
      0.37999999999999545
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_gen_2xlevel": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NG_generic",
   "arm_b": "NGF2_level",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 12.491249999999999,
     "sd": 1.2702579884192238,
     "ci95": [
      11.429287745814257,
      13.553212254185741
     ],
     "pos": 8,
     "per_unit": [
      10.520000000000003,
      14.359999999999996,
      13.219999999999999,
      13.309999999999995,
      11.329999999999998,
      11.759999999999998,
      13.32,
      12.11
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 14.691666666666666,
     "sd": 1.478353509999925,
     "ci95": [
      13.455732202742011,
      15.927601130591322
     ],
     "pos": 8,
     "per_unit": [
      13.088888888888892,
      17.322222222222223,
      15.144444444444446,
      15.688888888888886,
      13.3,
      13.43333333333333,
      15.511111111111106,
      14.044444444444448
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.312499999999998,
     "sd": 3.496707635149709,
     "ci95": [
      -10.235820739807506,
      -4.38917926019249
     ],
     "pos": 0,
     "per_unit": [
      -12.599999999999994,
      -12.299999999999997,
      -4.1000000000000085,
      -8.099999999999994,
      -6.3999999999999915,
      -3.299999999999997,
      -6.400000000000006,
      -5.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 13.5,
     "sd": 1.074762432221321,
     "ci95": [
      12.60147612088134,
      14.39852387911866
     ],
     "pos": 8,
     "per_unit": [
      11.939999999999994,
      14.899999999999999,
      14.260000000000005,
      14.220000000000002,
      12.899999999999999,
      12.529999999999998,
      14.420000000000002,
      12.830000000000005
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 16.02638888888889,
     "sd": 1.316252195162403,
     "ci95": [
      14.925974515592085,
      17.126803262185692
     ],
     "pos": 8,
     "per_unit": [
      14.755555555555553,
      18.15555555555556,
      16.533333333333335,
      16.96666666666667,
      15.37777777777778,
      14.444444444444443,
      16.96666666666667,
      15.011111111111113
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -9.237500000000002,
     "sd": 3.4205001722805743,
     "ci95": [
      -12.097109706464595,
      -6.37789029353541
     ],
     "pos": 0,
     "per_unit": [
      -13.400000000000006,
      -14.400000000000006,
      -6.200000000000003,
      -10.5,
      -9.400000000000006,
      -4.700000000000003,
      -8.5,
      -6.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -4.463750000000003,
     "sd": 0.5424004187735485,
     "ci95": [
      -4.917208097995406,
      -4.0102919020045995
     ],
     "pos": 0,
     "per_unit": [
      -5.420000000000016,
      -4.3999999999999915,
      -4.390000000000015,
      -3.980000000000004,
      -4.700000000000003,
      -4.75,
      -3.589999999999989,
      -4.480000000000004
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -4.873611111111108,
     "sd": 0.5860499855284657,
     "ci95": [
      -5.363561160133695,
      -4.383661062088521
     ],
     "pos": 0,
     "per_unit": [
      -5.833333333333329,
      -4.700000000000003,
      -4.911111111111111,
      -4.37777777777778,
      -5.133333333333326,
      -5.255555555555546,
      -3.87777777777778,
      -4.8999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.7749999999999968,
     "sd": 0.6964194138592013,
     "ci95": [
      -1.3572212002153896,
      -0.192778799784604
     ],
     "pos": 1,
     "per_unit": [
      -1.6999999999999886,
      -1.6999999999999886,
      0.29999999999999716,
      -0.3999999999999915,
      -0.7999999999999972,
      -0.20000000000000284,
      -1.0,
      -0.7000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 1.4203299171549366,
     "sd": 0.15219538816233352,
     "ci95": [
      1.293091388475671,
      1.5475684458342023
     ],
     "pos": 8,
     "per_unit": [
      1.1865287070411314,
      1.6666721684907975,
      1.3768346633774318,
      1.557608973973144,
      1.331920761377364,
      1.3044931768306425,
      1.4653807993363985,
      1.4732000868125832
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 1.613340413466252,
     "sd": 0.1737563779180592,
     "ci95": [
      1.4680764462601557,
      1.7586043806723481
     ],
     "pos": 8,
     "per_unit": [
      1.3698569804434113,
      1.9107574980797226,
      1.5584215492250468,
      1.7771542809277054,
      1.5102633119830475,
      1.4727582195887292,
      1.646982825939089,
      1.6605286415432636
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.3167645496469037,
     "sd": 0.13459527617495806,
     "ci95": [
      -0.42928901648169765,
      -0.20424008281210976
     ],
     "pos": 0,
     "per_unit": [
      -0.46342575357936777,
      -0.5300957978095475,
      -0.25744730925109227,
      -0.4182987886179177,
      -0.2731621940737954,
      -0.20989220799213015,
      -0.16903744008782873,
      -0.2127569057635501
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 1.5866373214956866,
     "sd": 0.14912045579715083,
     "ci95": [
      1.46196950060631,
      1.7113051423850631
     ],
     "pos": 8,
     "per_unit": [
      1.3873282901152857,
      1.8432776231161885,
      1.5481071324529294,
      1.7293485288362396,
      1.463354564004054,
      1.4858494329706264,
      1.5966401874339642,
      1.639192813036206
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 1.8037369663257934,
     "sd": 0.170633604243059,
     "ci95": [
      1.6610837032455117,
      1.946390229406075
     ],
     "pos": 8,
     "per_unit": [
      1.5942101891710054,
      2.107812939727962,
      1.7552979410091893,
      1.9665256491539003,
      1.6640364234999625,
      1.6750097955524366,
      1.814241889958545,
      1.8527609025333467
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.3672594819752747,
     "sd": 0.10348927496977502,
     "ci95": [
      -0.45377868101429664,
      -0.28074028293625275
     ],
     "pos": 0,
     "per_unit": [
      -0.47460880138616535,
      -0.5375402263897815,
      -0.3166101445533869,
      -0.4052455540227111,
      -0.3427821714591399,
      -0.21659383026565138,
      -0.36177513528728866,
      -0.28291999243807275
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.1663074043407501,
     "sd": 0.023967295760341744,
     "ci95": [
      -0.18634456503128285,
      -0.14627024365021732
     ],
     "pos": 0,
     "per_unit": [
      -0.20079958307415424,
      -0.176605454625391,
      -0.17127246907549765,
      -0.17173955486309556,
      -0.1314338026266899,
      -0.18135625613998396,
      -0.13125938809756565,
      -0.1659927262236227
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.19039655285954155,
     "sd": 0.02158361096627834,
     "ci95": [
      -0.2084409031916667,
      -0.1723522025274164
     ],
     "pos": 0,
     "per_unit": [
      -0.22435320872759412,
      -0.19705544164823952,
      -0.1968763917841425,
      -0.18937136822619483,
      -0.15377311151691497,
      -0.20225157596370735,
      -0.167259064019456,
      -0.19223226099008306
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.05049493232837099,
     "sd": 0.0659174087535677,
     "ci95": [
      -0.0046134004892290845,
      0.10560326514597107
     ],
     "pos": 7,
     "per_unit": [
      0.011183047806797575,
      0.007444428580233975,
      0.0591628353022946,
      -0.013053234595206575,
      0.06961997738534453,
      0.006701622273521224,
      0.19273769519945994,
      0.07016308667452265
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_gen_2xspread": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NG_generic",
   "arm_b": "NGF2_disp",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 7.318749999999999,
     "sd": 1.8604180597765811,
     "ci95": [
      5.763401579049022,
      8.874098420950975
     ],
     "pos": 8,
     "per_unit": [
      3.299999999999997,
      8.699999999999996,
      7.559999999999995,
      8.799999999999997,
      5.919999999999998,
      7.880000000000003,
      7.960000000000004,
      8.43
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 8.913888888888888,
     "sd": 2.003618860001872,
     "ci95": [
      7.2388216029554515,
      10.588956174822325
     ],
     "pos": 8,
     "per_unit": [
      4.822222222222223,
      10.977777777777778,
      9.022222222222219,
      10.677777777777777,
      7.288888888888891,
      9.155555555555559,
      9.466666666666661,
      9.900000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.037499999999998,
     "sd": 2.8404916576435926,
     "ci95": [
      -9.4122104535047,
      -4.662789546495295
     ],
     "pos": 0,
     "per_unit": [
      -10.399999999999991,
      -11.799999999999997,
      -5.6000000000000085,
      -8.099999999999994,
      -6.3999999999999915,
      -3.5999999999999943,
      -5.6000000000000085,
      -4.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 9.32,
     "sd": 1.591979899370595,
     "ci95": [
      7.989071497312221,
      10.65092850268778
     ],
     "pos": 8,
     "per_unit": [
      5.6399999999999935,
      10.240000000000002,
      9.260000000000005,
      10.580000000000005,
      8.999999999999996,
      9.46,
      10.439999999999998,
      9.940000000000005
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 11.33888888888889,
     "sd": 1.7571521773171628,
     "ci95": [
      9.869872906164542,
      12.807904871613239
     ],
     "pos": 8,
     "per_unit": [
      7.477777777777774,
      12.900000000000002,
      11.000000000000004,
      12.933333333333334,
      11.022222222222226,
      11.099999999999998,
      12.433333333333334,
      11.844444444444449
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -8.850000000000001,
     "sd": 2.7790029044348166,
     "ci95": [
      -11.17330456937724,
      -6.526695430622762
     ],
     "pos": 0,
     "per_unit": [
      -10.900000000000006,
      -13.700000000000003,
      -6.400000000000006,
      -10.599999999999994,
      -9.200000000000003,
      -5.299999999999997,
      -7.5,
      -7.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -0.651250000000001,
     "sd": 0.4005152930912877,
     "ci95": [
      -0.9860891644569734,
      -0.3164108355430287
     ],
     "pos": 0,
     "per_unit": [
      -1.1600000000000108,
      -0.21999999999999886,
      -0.38000000000000966,
      -1.0999999999999943,
      -0.3299999999999983,
      -0.269999999999996,
      -1.039999999999992,
      -0.710000000000008
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -0.5972222222222214,
     "sd": 0.4340348412123725,
     "ci95": [
      -0.9600844301919945,
      -0.23436001425244835
     ],
     "pos": 0,
     "per_unit": [
      -1.0222222222222257,
      -0.06666666666666288,
      -0.24444444444444002,
      -1.1555555555555657,
      -0.23333333333332007,
      -0.27777777777777146,
      -0.9777777777777885,
      -0.7999999999999972
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -1.1374999999999975,
     "sd": 0.8399617338222659,
     "ci95": [
      -1.8397255828437786,
      -0.4352744171562165
     ],
     "pos": 1,
     "per_unit": [
      -2.3999999999999915,
      -1.5999999999999943,
      -1.5999999999999943,
      -0.5999999999999943,
      -1.2000000000000028,
      -0.20000000000000284,
      -1.5999999999999943,
      0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.7762722507211383,
     "sd": 0.1915656705610956,
     "ci95": [
      0.6161193422660375,
      0.936425159176239
     ],
     "pos": 8,
     "per_unit": [
      0.45339817556498474,
      0.9058700164237354,
      0.7223607503484519,
      0.8527368804628566,
      0.5542879646994487,
      0.9833022048548221,
      0.7750131591487914,
      0.9632088542660151
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.8979072697353387,
     "sd": 0.21084674661091946,
     "ci95": [
      0.7216349783110516,
      1.0741795611596259
     ],
     "pos": 8,
     "per_unit": [
      0.5473182676320949,
      1.0629486735912934,
      0.8345912687504677,
      0.989201095164935,
      0.647058098766963,
      1.115054113276404,
      0.8927239388299757,
      1.0943627018705757
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.3184429204066662,
     "sd": 0.10124345886482088,
     "ci95": [
      -0.40308457019581356,
      -0.2338012706175189
     ],
     "pos": 0,
     "per_unit": [
      -0.3918826530389756,
      -0.5078378980842846,
      -0.2877139152696726,
      -0.37544105185586396,
      -0.2806432419081917,
      -0.20246497093941684,
      -0.2843838579818847,
      -0.21717577417503975
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.7536931122028075,
     "sd": 0.1801377200258152,
     "ci95": [
      0.6030942094865506,
      0.9042920149190645
     ],
     "pos": 8,
     "per_unit": [
      0.4617407997823424,
      0.8694890605208103,
      0.6682379598648005,
      0.8368327490683889,
      0.5480573012098526,
      0.9613271245179273,
      0.7603269452935786,
      0.9235329573647597
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.8708081356433092,
     "sd": 0.20003903173401683,
     "ci95": [
      0.7035713199711213,
      1.038044951315497
     ],
     "pos": 8,
     "per_unit": [
      0.5492473984622244,
      1.0161724606191571,
      0.7719480235620049,
      0.9699104905790108,
      0.637276787001829,
      1.089698874860999,
      0.8784431757258222,
      1.053767874335426
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.3003420987617119,
     "sd": 0.07946193528594207,
     "ci95": [
      -0.3667739391339457,
      -0.23391025838947815
     ],
     "pos": 0,
     "per_unit": [
      -0.32581858833656785,
      -0.4506615403643064,
      -0.26515261341000773,
      -0.36086692452723135,
      -0.2549180709179435,
      -0.19401862856974894,
      -0.3027191285966211,
      -0.2485812953712685
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.02257913851833071,
     "sd": 0.020030113765479217,
     "ci95": [
      0.005833544347766808,
      0.03932473268889461
     ],
     "pos": 7,
     "per_unit": [
      -0.008342624217357653,
      0.036380955902925116,
      0.05412279048365143,
      0.01590413139446767,
      0.006230663489596111,
      0.02197508033689477,
      0.014686213855212849,
      0.03967589690125539
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.02709913409202952,
     "sd": 0.021392846210486465,
     "ci95": [
      0.009214267086855948,
      0.04498400109720309
     ],
     "pos": 7,
     "per_unit": [
      -0.0019291308301294663,
      0.0467762129721363,
      0.06264324518846287,
      0.019290604585924243,
      0.009781311765133971,
      0.02535523841540499,
      0.014280763104153493,
      0.04059482753514976
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.0181008216449543,
     "sd": 0.03335846462372657,
     "ci95": [
      -0.04598919598383431,
      0.009787552693925707
     ],
     "pos": 2,
     "per_unit": [
      -0.06606406470240778,
      -0.0571763577199782,
      -0.022561301859664873,
      -0.014574127328632613,
      -0.02572517099024818,
      -0.008446342369667903,
      0.018335270614736388,
      0.03140552119622875
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_2xlevel_1x": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NGF2_level",
   "arm_b": "NGF_level",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": -0.2975000000000003,
     "sd": 0.44342014903636084,
     "ci95": [
      -0.6682085216665626,
      0.073208521666562
     ],
     "pos": 2,
     "per_unit": [
      -0.25,
      0.029999999999997584,
      -0.480000000000004,
      -0.5100000000000016,
      0.4800000000000004,
      -1.0599999999999987,
      -0.259999999999998,
      -0.3299999999999983
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_2xspread_1x": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NGF2_disp",
   "arm_b": "NGF_disp",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.5399999999999996,
     "sd": 0.981805916229302,
     "ci95": [
      -0.28081028694752463,
      1.3608102869475238
     ],
     "pos": 5,
     "per_unit": [
      2.030000000000001,
      1.9500000000000028,
      0.3400000000000034,
      0.779999999999994,
      0.23000000000000043,
      -0.2500000000000071,
      -0.5,
      -0.259999999999998
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "K_Hperm",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 4.709999999999999,
     "sd": 1.069072396741066,
     "ci95": [
      4.20965871681932,
      5.210341283180679
     ],
     "pos": 20,
     "per_unit": [
      4.43,
      3.9299999999999997,
      4.82,
      5.530000000000001,
      5.850000000000001,
      4.689999999999998,
      4.380000000000003,
      3.3500000000000014,
      5.759999999999998,
      6.600000000000005,
      2.8799999999999955,
      4.759999999999998,
      5.170000000000002,
      6.109999999999999,
      4.1399999999999935,
      5.479999999999997,
      2.8099999999999987,
      3.479999999999997,
      4.439999999999998,
      5.590000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 20,
     "mean": 5.447222222222223,
     "sd": 1.35107530635076,
     "ci95": [
      4.8148995146918745,
      6.079544929752571
     ],
     "pos": 20,
     "per_unit": [
      5.155555555555562,
      4.588888888888889,
      5.466666666666669,
      6.722222222222225,
      7.066666666666666,
      5.455555555555552,
      4.844444444444445,
      3.866666666666667,
      6.599999999999998,
      7.677777777777781,
      2.9222222222222207,
      5.31111111111111,
      6.022222222222226,
      6.844444444444445,
      4.444444444444446,
      7.100000000000001,
      3.2888888888888914,
      4.177777777777781,
      4.788888888888884,
      6.600000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -1.925,
     "sd": 2.609269912003011,
     "ci95": [
      -3.146175909055419,
      -0.7038240909445814
     ],
     "pos": 4,
     "per_unit": [
      -2.1000000000000085,
      -2.0,
      -1.0,
      -5.200000000000003,
      -5.099999999999994,
      -2.200000000000003,
      0.20000000000000284,
      -1.3000000000000114,
      -1.7999999999999972,
      -3.0999999999999943,
      2.5,
      -0.19999999999998863,
      -2.5,
      -0.5,
      1.3999999999999915,
      -9.099999999999994,
      -1.5,
      -2.799999999999997,
      1.2999999999999972,
      -3.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 4.6945000000000014,
     "sd": 1.107084720763216,
     "ci95": [
      4.176368401555454,
      5.212631598444549
     ],
     "pos": 20,
     "per_unit": [
      4.050000000000004,
      3.1899999999999977,
      4.970000000000006,
      5.350000000000001,
      5.670000000000002,
      4.689999999999998,
      4.380000000000003,
      3.3200000000000074,
      5.8700000000000045,
      6.740000000000002,
      2.299999999999997,
      5.07,
      5.989999999999995,
      5.230000000000004,
      4.280000000000001,
      5.43,
      3.670000000000009,
      3.6000000000000014,
      4.520000000000003,
      5.57
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 5.55388888888889,
     "sd": 1.4134932924670192,
     "ci95": [
      4.892353664636415,
      6.215424113141365
     ],
     "pos": 20,
     "per_unit": [
      4.9666666666666615,
      3.944444444444443,
      5.988888888888894,
      6.699999999999999,
      7.322222222222223,
      5.311111111111114,
      4.711111111111109,
      3.844444444444445,
      6.700000000000003,
      7.87777777777778,
      2.522222222222222,
      5.788888888888891,
      7.044444444444448,
      6.033333333333331,
      4.733333333333331,
      7.06666666666667,
      4.222222222222225,
      4.466666666666672,
      4.888888888888893,
      6.944444444444443
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -3.0399999999999983,
     "sd": 3.126019833590312,
     "ci95": [
      -4.503022316874633,
      -1.5769776831253641
     ],
     "pos": 4,
     "per_unit": [
      -4.200000000000003,
      -3.5999999999999943,
      -4.200000000000003,
      -6.799999999999997,
      -9.200000000000003,
      -0.8999999999999915,
      1.3999999999999915,
      -1.3999999999999915,
      -1.5999999999999943,
      -3.5,
      0.30000000000001137,
      -1.4000000000000057,
      -3.5,
      -2.0,
      0.20000000000000284,
      -9.299999999999997,
      -1.2999999999999972,
      -4.200000000000003,
      1.2000000000000028,
      -6.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": 12.767500000000002,
     "sd": 1.033506422967841,
     "ci95": [
      12.283804104923544,
      13.25119589507646
     ],
     "pos": 20,
     "per_unit": [
      13.149999999999991,
      13.090000000000003,
      12.620000000000005,
      12.939999999999998,
      12.090000000000003,
      13.740000000000002,
      12.990000000000002,
      12.840000000000003,
      14.08999999999999,
      13.820000000000007,
      13.119999999999997,
      12.310000000000002,
      10.840000000000018,
      15.14,
      11.680000000000007,
      11.799999999999997,
      11.110000000000014,
      11.810000000000002,
      13.000000000000007,
      13.169999999999995
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": 14.102777777777778,
     "sd": 1.1265470194956355,
     "ci95": [
      13.57553754314441,
      14.630018012411146
     ],
     "pos": 20,
     "per_unit": [
      14.466666666666661,
      14.36666666666666,
      13.911111111111111,
      14.377777777777773,
      13.288888888888877,
      15.322222222222223,
      14.600000000000001,
      14.299999999999997,
      15.68888888888889,
      15.222222222222229,
      14.333333333333343,
      13.522222222222211,
      12.05555555555555,
      16.599999999999994,
      12.833333333333343,
      13.122222222222234,
      12.366666666666681,
      13.055555555555557,
      14.366666666666667,
      14.255555555555553
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": 0.7499999999999993,
     "sd": 1.1417899152323592,
     "ci95": [
      0.215625870566288,
      1.2843741294337105
     ],
     "pos": 12,
     "per_unit": [
      1.2999999999999972,
      1.6000000000000085,
      1.0,
      0.0,
      1.2999999999999972,
      -0.5,
      -1.5,
      -0.29999999999999716,
      -0.29999999999999716,
      1.1999999999999886,
      2.200000000000003,
      1.3999999999999915,
      -0.10000000000000853,
      2.0,
      1.3000000000000114,
      -0.09999999999999432,
      -0.20000000000000284,
      0.5999999999999943,
      0.6999999999999886,
      3.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 0.5264472526790157,
     "sd": 0.08242311014005116,
     "ci95": [
      0.48787204971153686,
      0.5650224556464946
     ],
     "pos": 20,
     "per_unit": [
      0.5173438852523637,
      0.4018527784613046,
      0.48986451279461285,
      0.6077850054809391,
      0.6126741983500565,
      0.5051715007243458,
      0.5492348925270276,
      0.4310067708335774,
      0.6231821992267328,
      0.6844893871887421,
      0.4057106565111015,
      0.5273811794067762,
      0.5591566534565207,
      0.6486430638809191,
      0.4184650560034142,
      0.5402757542950045,
      0.45415338515007253,
      0.46896941507276946,
      0.5083722722048813,
      0.5752124867591517
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 0.58504510872427,
     "sd": 0.09733307421053895,
     "ci95": [
      0.5394918277725995,
      0.6305983896759404
     ],
     "pos": 20,
     "per_unit": [
      0.5724181679229434,
      0.4419253649972892,
      0.5471742432687172,
      0.692894261953136,
      0.6984691280690636,
      0.5574506061723405,
      0.5950963634123712,
      0.4767385938928719,
      0.6991164217045291,
      0.7700126333538506,
      0.4388181722694613,
      0.5844377615671794,
      0.6246787116804096,
      0.7110261612720596,
      0.45121210639178866,
      0.6254378379389922,
      0.5009674596434692,
      0.5229651490163749,
      0.5496474589312066,
      0.6404155710273445
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.0009334517282729049,
     "sd": 0.10037478225355309,
     "ci95": [
      -0.047910295864197205,
      0.0460433924076514
     ],
     "pos": 11,
     "per_unit": [
      0.021675341217141764,
      0.04119949963745384,
      -0.02592306147231138,
      -0.15819830276881408,
      -0.1594801691210117,
      0.03465955169238377,
      0.13648165455893313,
      0.019420363299922805,
      -0.06022580307343084,
      -0.0852198282972525,
      0.10774301468586245,
      0.013871939963135738,
      -0.03054187055849855,
      0.08719518736066156,
      0.12374160250803534,
      -0.22618299850088164,
      0.03282671470949161,
      -0.016992190419668596,
      0.13689559166796972,
      -0.011615271654580539
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 0.1332687284789295,
     "sd": 0.07101432622946824,
     "ci95": [
      0.10003300074133513,
      0.16650445621652388
     ],
     "pos": 20,
     "per_unit": [
      0.10803228245731233,
      0.02045619262313103,
      0.11417545112603822,
      0.22235398122181138,
      0.21220021748940887,
      0.10038098932385786,
      0.13458398926526272,
      0.05703290625133661,
      0.21677918476710367,
      0.25300719566159113,
      0.0056591345422560835,
      0.1281127525867527,
      0.20343535636193177,
      0.18136772042338833,
      0.03912361171756373,
      0.17336866886418534,
      0.09822219525134379,
      0.10908756132149389,
      0.10125131024253697,
      0.18674386808028398
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 0.15281621668079715,
     "sd": 0.08647204357492097,
     "ci95": [
      0.11234605453516397,
      0.19328637882643032
     ],
     "pos": 19,
     "per_unit": [
      0.12555027130270258,
      0.022601960570175272,
      0.13187035913205492,
      0.26634370226622384,
      0.263006257001261,
      0.1117455250476489,
      0.1408716727969006,
      0.06380819743978439,
      0.24587582297967447,
      0.2923200330850406,
      -0.0012481774877137752,
      0.14469183764840743,
      0.2357337846244585,
      0.2014454365596663,
      0.035159028520605595,
      0.22166422332032898,
      0.10718141388260882,
      0.12591314134825105,
      0.10402996475909543,
      0.21775987881876802
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.04265866533787901,
     "sd": 0.09721165526171867,
     "ci95": [
      -0.08815512047228913,
      0.002837789796531119
     ],
     "pos": 7,
     "per_unit": [
      -0.04962961715120251,
      0.0011442810997310815,
      -0.04507872092809784,
      -0.17355350817787674,
      -0.24505413811726395,
      -0.0018998321902756743,
      0.07799483748052882,
      -0.003944714444700459,
      -0.04509055914603621,
      -0.10080834114946668,
      0.0678249428119857,
      -0.02109901296814165,
      -0.08725049800081575,
      0.0006682751968849487,
      0.07480486049019497,
      -0.26129132124111454,
      0.017589227569956734,
      -0.042342658919314324,
      0.07624341959351444,
      -0.09240022856607055
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": 0.39317852420008614,
     "sd": 0.02714189333627134,
     "ci95": [
      0.3804757271011986,
      0.4058813212989737
     ],
     "pos": 20,
     "per_unit": [
      0.4093116027950514,
      0.3813965858381736,
      0.37568906166857463,
      0.3854310242591277,
      0.40047398086064767,
      0.40479051140048794,
      0.4146509032617649,
      0.3739738645822408,
      0.4064030144596291,
      0.43148219152715095,
      0.4000515219688454,
      0.3992684268200235,
      0.3557212970945889,
      0.46727534345753075,
      0.3793414442858505,
      0.3669070854308192,
      0.35593118989872874,
      0.35988185375127557,
      0.4071209619623444,
      0.3884686186788677
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": 0.4322288920434728,
     "sd": 0.02927956963059272,
     "ci95": [
      0.41852563164258055,
      0.44593215244436507
     ],
     "pos": 20,
     "per_unit": [
      0.44686789662024085,
      0.4193234044271139,
      0.4153038841366623,
      0.42655055968691213,
      0.43546287106780257,
      0.44570508112469165,
      0.45422469061547055,
      0.4129303964530875,
      0.45324059872485467,
      0.47769260026881,
      0.44006634975717507,
      0.439745923918772,
      0.3889449270559511,
      0.5095807247123934,
      0.41605307787118306,
      0.40377361461866323,
      0.3937860457608604,
      0.3970520076681239,
      0.44561749417211116,
      0.42265569220857646
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.041725213609606106,
     "sd": 0.02694652739792444,
     "ci95": [
      0.029113850584388673,
      0.05433657663482354
     ],
     "pos": 19,
     "per_unit": [
      0.07130495836834427,
      0.04005521853772276,
      0.019155659455786456,
      0.015355205409062656,
      0.08557396899625225,
      0.036559383882659446,
      0.05848681707840431,
      0.023365077744623264,
      -0.015135243927394626,
      0.015588512852214187,
      0.03991807187387675,
      0.03497095293127739,
      0.056708627442317194,
      0.08652691216377661,
      0.04893674201784037,
      0.0351083227402329,
      0.015237487139534878,
      0.02535046849964573,
      0.06065217207445528,
      0.08078495691149001
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_hnat": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "HC_hnat_orig",
   "arm_b": "HC_hnat_perm",
   "units": [
    260919701,
    260919702,
    260919703,
    260919704,
    260919705,
    260919706,
    260919707,
    260919708,
    260919709,
    260919710,
    260919711,
    260919712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 5.052500000000001,
     "sd": 1.0131330792959212,
     "ci95": [
      4.408785952185965,
      5.6962140478140375
     ],
     "pos": 12,
     "per_unit": [
      5.52,
      6.050000000000004,
      5.579999999999998,
      5.68,
      4.939999999999998,
      6.440000000000001,
      4.75,
      2.740000000000002,
      4.040000000000003,
      4.160000000000004,
      5.439999999999998,
      5.290000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 5.931481481481482,
     "sd": 1.1949842175566605,
     "ci95": [
      5.172224732810455,
      6.690738230152509
     ],
     "pos": 12,
     "per_unit": [
      6.255555555555556,
      7.044444444444444,
      6.533333333333335,
      6.766666666666669,
      6.033333333333335,
      7.400000000000002,
      6.033333333333331,
      3.2444444444444436,
      4.377777777777776,
      4.855555555555558,
      6.455555555555556,
      6.177777777777777
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -2.8583333333333307,
     "sd": 1.9565546403323553,
     "ci95": [
      -4.101468843401703,
      -1.6151978232649582
     ],
     "pos": 1,
     "per_unit": [
      -1.0999999999999943,
      -2.8999999999999915,
      -3.0,
      -4.099999999999994,
      -4.900000000000006,
      -2.1999999999999886,
      -6.800000000000011,
      -1.7999999999999972,
      1.0,
      -2.0999999999999943,
      -3.6999999999999886,
      -2.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 5.039999999999998,
     "sd": 0.9565943378845222,
     "ci95": [
      4.432208954638448,
      5.647791045361548
     ],
     "pos": 12,
     "per_unit": [
      5.459999999999994,
      5.6299999999999955,
      5.649999999999999,
      4.780000000000001,
      5.140000000000001,
      6.459999999999997,
      5.18,
      3.239999999999995,
      4.020000000000003,
      3.739999999999995,
      6.079999999999998,
      5.100000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 6.020370370370368,
     "sd": 1.1738244431853422,
     "ci95": [
      5.274557900925579,
      6.766182839815157
     ],
     "pos": 12,
     "per_unit": [
      6.322222222222219,
      6.722222222222218,
      6.633333333333329,
      5.888888888888886,
      6.355555555555554,
      7.577777777777776,
      6.611111111111111,
      3.7333333333333307,
      4.566666666666666,
      4.4999999999999964,
      7.299999999999997,
      6.033333333333328
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -3.7833333333333337,
     "sd": 1.9328891861823347,
     "ci95": [
      -5.011432531197929,
      -2.555234135468738
     ],
     "pos": 0,
     "per_unit": [
      -2.299999999999997,
      -4.200000000000003,
      -3.200000000000003,
      -5.199999999999989,
      -5.799999999999997,
      -3.6000000000000085,
      -7.700000000000003,
      -1.2000000000000028,
      -0.8999999999999915,
      -3.1000000000000085,
      -4.900000000000006,
      -3.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 12.470833333333333,
     "sd": 0.7115343003721314,
     "ci95": [
      12.018746007382651,
      12.922920659284015
     ],
     "pos": 12,
     "per_unit": [
      11.419999999999995,
      12.589999999999996,
      13.230000000000011,
      13.709999999999994,
      12.310000000000002,
      12.86999999999999,
      11.800000000000004,
      11.27000000000001,
      12.43,
      12.950000000000003,
      12.64,
      12.43
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 13.850925925925926,
     "sd": 0.7887317859408153,
     "ci95": [
      13.349789657706951,
      14.352062194144901
     ],
     "pos": 12,
     "per_unit": [
      12.56666666666667,
      14.055555555555543,
      14.777777777777786,
      15.177777777777784,
      13.655555555555551,
      14.211111111111116,
      13.322222222222223,
      12.511111111111113,
      13.744444444444447,
      14.344444444444456,
      14.033333333333324,
      13.81111111111111
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.0500000000000019,
     "sd": 0.8039674348900213,
     "ci95": [
      -0.4608165377280706,
      0.5608165377280744
     ],
     "pos": 8,
     "per_unit": [
      1.1000000000000085,
      -0.5999999999999943,
      -0.7000000000000028,
      0.5,
      0.20000000000000284,
      0.7999999999999972,
      -1.9000000000000057,
      0.09999999999999432,
      0.6000000000000085,
      0.4000000000000057,
      0.10000000000000853,
      0.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.5880177537479867,
     "sd": 0.07921330219077025,
     "ci95": [
      0.5376880227028082,
      0.6383474847931652
     ],
     "pos": 12,
     "per_unit": [
      0.5490378283874047,
      0.7117002408403965,
      0.6131232125938779,
      0.5423152260479647,
      0.5809835416900619,
      0.7358285809836063,
      0.5890391401475257,
      0.476961841070505,
      0.5321524650507454,
      0.5028200938846701,
      0.5674966574288116,
      0.6547542168502702
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.6649706729884893,
     "sd": 0.09103121207791755,
     "ci95": [
      0.607132200233442,
      0.7228091457435366
     ],
     "pos": 12,
     "per_unit": [
      0.6114984923680717,
      0.8091132442323521,
      0.6909149157424874,
      0.6108346255157349,
      0.6671141698858918,
      0.8277936681279807,
      0.6865338149971212,
      0.5393537358082585,
      0.5906220791375247,
      0.5648229640395197,
      0.6442107542907909,
      0.7368356117161383
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.10455851941653771,
     "sd": 0.08036272701220831,
     "ci95": [
      -0.15561856015112047,
      -0.05349847868195496
     ],
     "pos": 1,
     "per_unit": [
      -0.013108147438607887,
      -0.16501678968720412,
      -0.0870021157436085,
      -0.07435936916195462,
      -0.19419211207240394,
      -0.09185720331575631,
      -0.288412933498841,
      -0.08456521156928964,
      0.005925938269741415,
      -0.055205737508975616,
      -0.12293021432900186,
      -0.08397833694255041
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.20896131986873012,
     "sd": 0.0813445027366297,
     "ci95": [
      0.1572774885990954,
      0.26064515113836484
     ],
     "pos": 12,
     "per_unit": [
      0.19634649170106844,
      0.3324956069392453,
      0.21041738760593365,
      0.13984889636263276,
      0.201659892189463,
      0.3631764439631313,
      0.2179170250680178,
      0.12029633853525912,
      0.15484322458530553,
      0.10979466020715378,
      0.17065830781840052,
      0.29008156344915026
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.24323755055375895,
     "sd": 0.09429535204980212,
     "ci95": [
      0.18332514220538015,
      0.30314995890213775
     ],
     "pos": 12,
     "per_unit": [
      0.22214230563628234,
      0.3864127519584759,
      0.24251266912066427,
      0.16419129731071003,
      0.2407246642527543,
      0.4183937772956936,
      0.2676254498917139,
      0.13765397262143964,
      0.17332840886985412,
      0.12722061814788876,
      0.20421460953988024,
      0.33443008199975033
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.09952475629652868,
     "sd": 0.0632405723891577,
     "ci95": [
      -0.13970589900187985,
      -0.05934361359117752
     ],
     "pos": 0,
     "per_unit": [
      -0.035815833715856726,
      -0.1527586982338338,
      -0.07844014602663485,
      -0.07923271217005468,
      -0.14992305638015502,
      -0.13377955602992309,
      -0.22945879834526117,
      -0.035922368240369096,
      -0.011523433975621167,
      -0.04703896125947349,
      -0.1313484076749054,
      -0.10905510350625569
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.3790564338792565,
     "sd": 0.016866120388399155,
     "ci95": [
      0.36834021224164076,
      0.3897726555168723
     ],
     "pos": 12,
     "per_unit": [
      0.35269133668633623,
      0.3792046339011512,
      0.40270582498794427,
      0.4024663296853319,
      0.37932364950059894,
      0.37265213702047495,
      0.3711221150795079,
      0.35666550253524587,
      0.3773092404654399,
      0.3930254336775163,
      0.3968383496104111,
      0.36467265340112
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.4217331224347304,
     "sd": 0.018932181266045595,
     "ci95": [
      0.4097041883432835,
      0.4337620565261773
     ],
     "pos": 12,
     "per_unit": [
      0.3893561867317894,
      0.4227004922738762,
      0.44840224662182315,
      0.44664332820502484,
      0.4263895056331375,
      0.4093998908322871,
      0.4189083651054073,
      0.4016997631868189,
      0.4172936702676706,
      0.43760234589163094,
      0.43999614475091064,
      0.402405529716388
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": -0.005033763120009027,
     "sd": 0.031750057409028865,
     "ci95": [
      -0.025206787168633907,
      0.015139260928615852
     ],
     "pos": 6,
     "per_unit": [
      0.02270768627724884,
      -0.012258091453370312,
      -0.00856196971697365,
      0.004873343008100051,
      -0.044269055692248926,
      0.04192235271416678,
      -0.058954135153579834,
      -0.04864284332892055,
      0.017449372245362582,
      -0.008166776249502128,
      0.008418193345903546,
      0.025076766563705277
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_hmid": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "HC_hmid_orig",
   "arm_b": "HC_hmid_perm",
   "units": [
    260919701,
    260919702,
    260919703,
    260919704,
    260919705,
    260919706,
    260919707,
    260919708,
    260919709,
    260919710,
    260919711,
    260919712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 2.592499999999997,
     "sd": 0.858498954306558,
     "ci95": [
      2.047035787830712,
      3.1379642121692823
     ],
     "pos": 12,
     "per_unit": [
      2.9400000000000013,
      3.739999999999995,
      2.1400000000000006,
      4.549999999999997,
      2.789999999999992,
      2.6099999999999923,
      2.1199999999999974,
      1.9799999999999969,
      1.6499999999999986,
      1.5499999999999972,
      2.5899999999999963,
      2.450000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 2.9879629629629636,
     "sd": 0.9891494190155485,
     "ci95": [
      2.359487405882252,
      3.6164385200436753
     ],
     "pos": 12,
     "per_unit": [
      3.4222222222222207,
      4.322222222222226,
      2.5,
      5.122222222222224,
      3.3333333333333393,
      2.822222222222223,
      2.477777777777778,
      2.255555555555553,
      1.7222222222222214,
      1.87777777777778,
      3.333333333333332,
      2.6666666666666643
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -0.966666666666665,
     "sd": 1.379942906153158,
     "ci95": [
      -1.8434405594798697,
      -0.0898927738534604
     ],
     "pos": 3,
     "per_unit": [
      -1.3999999999999915,
      -1.5,
      -1.0999999999999943,
      -0.5999999999999943,
      -2.1000000000000085,
      0.7000000000000028,
      -1.0999999999999943,
      -0.5,
      1.0,
      -1.4000000000000057,
      -4.099999999999994,
      0.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 2.7466666666666675,
     "sd": 0.8851331007597685,
     "ci95": [
      2.184279925193154,
      3.309053408140181
     ],
     "pos": 12,
     "per_unit": [
      3.1499999999999986,
      4.07,
      2.420000000000009,
      4.519999999999996,
      3.1999999999999957,
      2.5,
      1.990000000000002,
      2.4200000000000017,
      1.6300000000000026,
      1.6300000000000026,
      2.789999999999999,
      2.6400000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 3.2435185185185182,
     "sd": 1.0558421549604589,
     "ci95": [
      2.572668418653431,
      3.9143686183836053
     ],
     "pos": 12,
     "per_unit": [
      3.7888888888888914,
      4.822222222222223,
      2.8333333333333357,
      5.277777777777775,
      3.8000000000000043,
      2.8666666666666636,
      2.4333333333333265,
      2.6999999999999993,
      1.9333333333333336,
      1.9111111111111114,
      3.644444444444442,
      2.9111111111111114
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -1.7250000000000003,
     "sd": 1.3778276709767032,
     "ci95": [
      -2.6004299365005155,
      -0.8495700634994853
     ],
     "pos": 1,
     "per_unit": [
      -2.6000000000000085,
      -2.700000000000003,
      -1.2999999999999972,
      -2.299999999999997,
      -2.200000000000003,
      -0.8000000000000114,
      -2.0,
      -0.10000000000000853,
      -1.0999999999999943,
      -0.8999999999999915,
      -4.8999999999999915,
      0.20000000000000284
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 5.749999999999999,
     "sd": 0.949219775298733,
     "ci95": [
      5.146894528162765,
      6.3531054718372335
     ],
     "pos": 12,
     "per_unit": [
      6.030000000000001,
      6.299999999999997,
      6.139999999999986,
      7.459999999999994,
      5.170000000000002,
      5.27000000000001,
      5.299999999999997,
      5.760000000000005,
      5.459999999999994,
      7.159999999999997,
      4.900000000000006,
      4.049999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 6.375925925925924,
     "sd": 1.0624795061952574,
     "ci95": [
      5.700858654282096,
      7.050993197569752
     ],
     "pos": 12,
     "per_unit": [
      6.666666666666671,
      6.888888888888886,
      6.8444444444444485,
      8.23333333333332,
      5.87777777777778,
      5.722222222222214,
      5.811111111111103,
      6.555555555555543,
      5.877777777777773,
      8.055555555555557,
      5.466666666666669,
      4.51111111111112
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.11666666666666832,
     "sd": 0.9675022511914918,
     "ci95": [
      -0.49805493616213276,
      0.7313882694954694
     ],
     "pos": 6,
     "per_unit": [
      0.29999999999999716,
      1.0,
      -0.20000000000000284,
      0.5,
      -1.2000000000000028,
      1.2000000000000028,
      0.7000000000000028,
      -1.3999999999999915,
      1.7000000000000028,
      -0.8999999999999915,
      -0.20000000000000284,
      -0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.2685970785830371,
     "sd": 0.05619181115628678,
     "ci95": [
      0.23289450509826579,
      0.3042996520678084
     ],
     "pos": 12,
     "per_unit": [
      0.23633149002617593,
      0.3799386057132459,
      0.28044883696096035,
      0.3514407301496085,
      0.3038728167400677,
      0.2126889392807727,
      0.24174059212809906,
      0.2937602280586957,
      0.23702997542341064,
      0.18622226947878806,
      0.24347067704092185,
      0.2562197819956986
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.3042341591654429,
     "sd": 0.06396317950973923,
     "ci95": [
      0.26359389379982673,
      0.34487442453105904
     ],
     "pos": 12,
     "per_unit": [
      0.2694291099397508,
      0.42889083525641025,
      0.3192511729631744,
      0.39970234644364444,
      0.3434235540943784,
      0.24079450713696238,
      0.27642681073377284,
      0.3284404099117766,
      0.2650145367907797,
      0.20489970686100367,
      0.2898215374989488,
      0.2847153823547126
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.05213664665861869,
     "sd": 0.04935722019406872,
     "ci95": [
      -0.08349672822070985,
      -0.020776565096527533
     ],
     "pos": 1,
     "per_unit": [
      -0.06154708919599372,
      -0.060631460175230245,
      -0.06877218705896126,
      -0.08291381649672935,
      -0.052083819448737856,
      -0.040261171424933906,
      -0.07043537532296362,
      -0.018361408619050223,
      -0.014831076882905414,
      0.018125333038833347,
      -0.17368706708132287,
      -0.00024062123542911706
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.10534785654716927,
     "sd": 0.05630653181669517,
     "ci95": [
      0.0695723930322642,
      0.14112332006207434
     ],
     "pos": 11,
     "per_unit": [
      0.06368994230823066,
      0.2016892953967,
      0.1080293963731167,
      0.1486054981891849,
      0.14358363008514186,
      0.06474464618415432,
      0.0939280279029564,
      0.13716690157180444,
      0.08545307061766483,
      -0.021213821632754204,
      0.09773586335549389,
      0.14076182821433747
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.12312446090767448,
     "sd": 0.0643030642050249,
     "ci95": [
      0.08226824310948706,
      0.16398067870586192
     ],
     "pos": 11,
     "per_unit": [
      0.07472205621592831,
      0.23335658544472349,
      0.12742648618493213,
      0.17326802996812063,
      0.16578447294196152,
      0.07552380668113123,
      0.11187826169689075,
      0.1538499223446106,
      0.10189176923424093,
      -0.024209570736032582,
      0.1273394226673572,
      0.1566622882482296
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.05464158269738251,
     "sd": 0.046256542867347115,
     "ci95": [
      -0.08403158787588913,
      -0.025251577518875877
     ],
     "pos": 1,
     "per_unit": [
      -0.03559908286103841,
      -0.08331631503550163,
      -0.06654441193322302,
      -0.07335728782125273,
      -0.05622395562623694,
      -0.032267798288648564,
      -0.06762407624244471,
      -0.012980285383465073,
      -0.062495216931511166,
      0.005747920296733433,
      -0.16869617045129193,
      -0.002342312090709342
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.1632492220358678,
     "sd": 0.025529732646237768,
     "ci95": [
      0.14702840378685694,
      0.17947004028487867
     ],
     "pos": 12,
     "per_unit": [
      0.17264154771794527,
      0.1782493103165459,
      0.17241944058784364,
      0.20283523196042363,
      0.16028918665492586,
      0.14794429309661838,
      0.14781256422514266,
      0.15659332648689128,
      0.15157690480574582,
      0.20743609111154226,
      0.14573481368542796,
      0.11545795378136114
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.18110969825776843,
     "sd": 0.02849443002341237,
     "ci95": [
      0.1630052011631996,
      0.19921419535233725
     ],
     "pos": 12,
     "per_unit": [
      0.19470705372382247,
      0.19553424981168677,
      0.19182468677824227,
      0.2264343164755238,
      0.1776390811524169,
      0.16527070045583114,
      0.1645485490368821,
      0.174590487567166,
      0.16312276755653876,
      0.22910927759703625,
      0.16248211483159158,
      0.12805309410648302
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.00250493603876382,
     "sd": 0.01854034131850176,
     "ci95": [
      -0.009275034827729473,
      0.014284906905257112
     ],
     "pos": 5,
     "per_unit": [
      -0.02594800633495531,
      0.022684854860271386,
      -0.0022277751257382405,
      -0.009556528675476628,
      0.0041401361774990875,
      -0.007993373136285342,
      -0.002811299080518914,
      -0.00538112323558515,
      0.04766414004860575,
      0.012377412742099914,
      -0.004990896630030939,
      0.002101690855280225
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_hdn": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "EM_hdn_orig",
   "arm_b": "EM_hdn_perm",
   "units": [
    260919701,
    260919702,
    260919703,
    260919704,
    260919705,
    260919706,
    260919707,
    260919708,
    260919709,
    260919710,
    260919711,
    260919712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 1.054166666666666,
     "sd": 0.69844578540608,
     "ci95": [
      0.610395386377554,
      1.497937946955778
     ],
     "pos": 11,
     "per_unit": [
      1.3799999999999955,
      -0.4000000000000057,
      2.030000000000001,
      0.7000000000000028,
      1.1899999999999977,
      1.5499999999999972,
      0.6099999999999994,
      1.1000000000000014,
      1.3000000000000043,
      0.10999999999999943,
      1.8399999999999963,
      1.240000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 1.1712962962962967,
     "sd": 0.8508589221191682,
     "ci95": [
      0.6306863289890902,
      1.7119062636035034
     ],
     "pos": 10,
     "per_unit": [
      1.6777777777777771,
      -0.5777777777777757,
      2.3555555555555614,
      0.6444444444444457,
      1.3444444444444414,
      1.5777777777777722,
      1.06666666666667,
      1.1555555555555586,
      1.5,
      -0.12222222222222001,
      2.1555555555555515,
      1.2777777777777786
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -1.1842378929335002e-15,
     "sd": 1.555634918610406,
     "ci95": [
      -0.9884032718342175,
      0.9884032718342151
     ],
     "pos": 6,
     "per_unit": [
      -1.3000000000000114,
      1.1999999999999886,
      -0.9000000000000057,
      1.2000000000000028,
      -0.20000000000000284,
      1.2999999999999972,
      -3.5,
      0.6000000000000085,
      -0.5,
      2.200000000000003,
      -1.0,
      0.9000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 0.9641666666666667,
     "sd": 0.9192927947200745,
     "ci95": [
      0.38007589112236917,
      1.5482574422109643
     ],
     "pos": 10,
     "per_unit": [
      1.5100000000000051,
      -0.9100000000000037,
      1.9500000000000028,
      0.5499999999999972,
      0.6600000000000037,
      2.020000000000003,
      0.7100000000000009,
      1.1600000000000037,
      0.8100000000000023,
      -0.2600000000000051,
      2.1699999999999946,
      1.1999999999999957
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 1.0925925925925937,
     "sd": 1.096830791535325,
     "ci95": [
      0.3956995555229277,
      1.7894856296622597
     ],
     "pos": 10,
     "per_unit": [
      1.8777777777777764,
      -1.1666666666666643,
      2.300000000000008,
      0.56666666666667,
      0.8555555555555543,
      2.1999999999999993,
      1.0111111111111057,
      1.0777777777777793,
      1.0444444444444443,
      -0.466666666666665,
      2.511111111111113,
      1.3000000000000043
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -0.19166666666666762,
     "sd": 1.3647899161231811,
     "ci95": [
      -1.0588128089424396,
      0.6754794756091043
     ],
     "pos": 6,
     "per_unit": [
      -1.8000000000000114,
      1.4000000000000057,
      -1.2000000000000028,
      0.4000000000000057,
      -1.0999999999999943,
      0.3999999999999915,
      -2.0,
      1.9000000000000057,
      -1.2999999999999972,
      1.5999999999999943,
      -0.9000000000000057,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 2.4283333333333323,
     "sd": 0.7853526519206456,
     "ci95": [
      1.9293440644401931,
      2.9273226022264716
     ],
     "pos": 12,
     "per_unit": [
      1.9699999999999847,
      1.3300000000000125,
      3.190000000000012,
      3.1999999999999886,
      1.8999999999999915,
      3.0800000000000125,
      1.259999999999991,
      3.450000000000003,
      1.7000000000000028,
      2.8599999999999994,
      2.2099999999999937,
      2.989999999999995
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 2.667592592592593,
     "sd": 0.858566894225102,
     "ci95": [
      2.1220852134585053,
      3.213099971726681
     ],
     "pos": 12,
     "per_unit": [
      2.166666666666657,
      1.4555555555555486,
      3.4777777777777743,
      3.5444444444444514,
      1.9555555555555628,
      3.37777777777778,
      1.5666666666666629,
      3.944444444444443,
      1.8888888888888857,
      3.0444444444444514,
      2.3888888888889,
      3.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.2749999999999986,
     "sd": 0.8486620485960652,
     "ci95": [
      -0.2642141404637346,
      0.8142141404637318
     ],
     "pos": 9,
     "per_unit": [
      0.20000000000000284,
      0.20000000000000284,
      0.5999999999999943,
      0.09999999999999432,
      1.3999999999999915,
      0.4000000000000057,
      -1.5,
      -1.0,
      0.0,
      1.2000000000000028,
      0.5999999999999943,
      1.0999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.11332003311126719,
     "sd": 0.054828476748021014,
     "ci95": [
      0.07848368098319938,
      0.148156385239335
     ],
     "pos": 12,
     "per_unit": [
      0.14569380276166521,
      0.0004569506675955459,
      0.19130072736869508,
      0.12198044017104825,
      0.09764836934040666,
      0.13591997086112162,
      0.10984779623835994,
      0.1765741866481192,
      0.13056561896014385,
      0.026117194964490054,
      0.12687077416869164,
      0.09686456518486919
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.126226106039503,
     "sd": 0.06367521860755906,
     "ci95": [
      0.0857688023022678,
      0.16668340977673818
     ],
     "pos": 11,
     "per_unit": [
      0.1632709547842941,
      -0.00214369962169636,
      0.22162603130570524,
      0.1372906151823141,
      0.11040032736772343,
      0.14437219045064698,
      0.13055602810019584,
      0.18936891327117822,
      0.1463001585519943,
      0.01806458559977786,
      0.14820963975945656,
      0.10739752772244548
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.0028346232428545872,
     "sd": 0.05652104924514727,
     "ci95": [
      -0.038746384629201706,
      0.033077138143492536
     ],
     "pos": 5,
     "per_unit": [
      -0.012500565441987632,
      0.02386280327123913,
      -0.08162700806440082,
      -0.015811134930342696,
      -0.01711925290543892,
      0.059849994555369435,
      -0.07652629051816451,
      0.06142164704060171,
      -0.011045237366516858,
      0.09859067924690557,
      -0.06517901614820065,
      0.002067902346681194
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.0424621121715539,
     "sd": 0.05181935677880455,
     "ci95": [
      0.009537663657459984,
      0.07538656068564781
     ],
     "pos": 10,
     "per_unit": [
      0.06749146428743114,
      -0.05885612767528681,
      0.11731024753234198,
      0.04962458636462852,
      0.036221228504222935,
      0.04476959820530624,
      0.06392935506441866,
      0.07977414604667299,
      0.0781974411573545,
      -0.05538592400730469,
      0.05424728081928265,
      0.03222204975957865
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.0483698163291123,
     "sd": 0.06158402903898242,
     "ci95": [
      0.009241191054207502,
      0.0874984416040171
     ],
     "pos": 10,
     "per_unit": [
      0.07934584200988848,
      -0.0678031535360013,
      0.13834336174460926,
      0.0546297689492814,
      0.043739427618525006,
      0.047300295246895274,
      0.08013241588320152,
      0.08369835351142196,
      0.0888238948725446,
      -0.07303819541795376,
      0.06739910251207526,
      0.03786668255485992
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.010707225246472088,
     "sd": 0.05347820713620981,
     "ci95": [
      -0.04468565699347474,
      0.023271206500530564
     ],
     "pos": 5,
     "per_unit": [
      -0.03919793521467163,
      0.021667105071164983,
      -0.07198778037807507,
      0.004577943102746396,
      -0.031442563524494815,
      0.021993324830999583,
      -0.08189819230462447,
      0.04445627886394199,
      -0.017440642279359153,
      0.10348451868852937,
      -0.06411911441585882,
      -0.018579645397963418
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.07085792093971328,
     "sd": 0.015051168408942368,
     "ci95": [
      0.06129486477380053,
      0.08042097710562604
     ],
     "pos": 12,
     "per_unit": [
      0.07820233847423408,
      0.05931307834288235,
      0.0739904798363531,
      0.07235585380641973,
      0.061427140836183725,
      0.09115037265581538,
      0.04591844117394128,
      0.0968000406014462,
      0.05236817780278935,
      0.08150311897179474,
      0.07262349334940899,
      0.06464251542529054
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.07785628971039067,
     "sd": 0.016314355197188126,
     "ci95": [
      0.06749064294979318,
      0.08822193647098817
     ],
     "pos": 12,
     "per_unit": [
      0.08392511277440562,
      0.06565945391430494,
      0.08328266956109598,
      0.08266084623303271,
      0.06666089974919842,
      0.0970718952037517,
      0.05042361221699432,
      0.10567055975975626,
      0.05747626367944969,
      0.09110278101773162,
      0.0808105372473813,
      0.06953084516758556
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.007872602003617502,
     "sd": 0.016319889463243305,
     "ci95": [
      -0.0024965610618730583,
      0.01824176506910806
     ],
     "pos": 8,
     "per_unit": [
      0.026697369772684,
      0.0021956982000741476,
      -0.009639227686325746,
      -0.020389078033089092,
      0.014323310619055896,
      0.03785666972436985,
      0.005371901786459965,
      0.016965368176659723,
      0.006395404912842295,
      -0.004893839441623804,
      -0.001059901732341828,
      0.020647547744644612
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_nup": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "EM_nup_orig",
   "arm_b": "EM_nup_perm",
   "units": [
    260919701,
    260919702,
    260919703,
    260919704,
    260919705,
    260919706,
    260919707,
    260919708,
    260919709,
    260919710,
    260919711,
    260919712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.1250000000000009,
     "sd": 1.1949324819267557,
     "ci95": [
      -0.6342238774200295,
      0.8842238774200313
     ],
     "pos": 7,
     "per_unit": [
      -0.03999999999999915,
      -1.1699999999999982,
      1.3600000000000065,
      -0.18000000000000682,
      -1.1499999999999986,
      1.3599999999999994,
      -2.3399999999999963,
      0.46000000000000085,
      0.030000000000001137,
      0.5399999999999991,
      1.1899999999999977,
      1.4400000000000048
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.4944856104366375,
      0.7444856104366393
     ],
     "tost_p_1pp": 0.013822910514171439
    },
    "J/old": {
     "n": 12,
     "mean": 0.15092592592592644,
     "sd": 1.4394432326605915,
     "ci95": [
      -0.7636526707362278,
      1.0655045225880806
     ],
     "pos": 7,
     "per_unit": [
      0.24444444444444358,
      -1.3555555555555543,
      1.3333333333333321,
      -0.04444444444445139,
      -1.43333333333333,
      1.5222222222222221,
      -2.899999999999995,
      0.3555555555555543,
      -0.055555555555557135,
      0.6777777777777807,
      1.8000000000000078,
      1.6666666666666643
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -0.10833333333333191,
     "sd": 1.9676743694632064,
     "ci95": [
      -1.3585339822227467,
      1.141867315556083
     ],
     "pos": 6,
     "per_unit": [
      -2.6000000000000085,
      0.5,
      1.6000000000000085,
      -1.3999999999999915,
      1.4000000000000057,
      -0.09999999999999432,
      2.700000000000003,
      1.3999999999999915,
      0.7999999999999972,
      -0.7000000000000028,
      -4.299999999999997,
      -0.5999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 0.07666666666666799,
     "sd": 1.432545942993758,
     "ci95": [
      -0.8335296012164586,
      0.9868629345497946
     ],
     "pos": 8,
     "per_unit": [
      0.11000000000000654,
      -1.259999999999998,
      1.0300000000000011,
      -0.0799999999999983,
      -1.0,
      1.3300000000000054,
      -3.4599999999999937,
      0.3199999999999932,
      0.19000000000000483,
      0.7099999999999937,
      1.4699999999999989,
      1.5600000000000023
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 0.11574074074074077,
     "sd": 1.7625067492501314,
     "ci95": [
      -1.004102621444036,
      1.2355841029255175
     ],
     "pos": 9,
     "per_unit": [
      0.344444444444445,
      -1.6111111111111143,
      1.0999999999999979,
      0.13333333333333286,
      -1.3888888888888857,
      1.5444444444444514,
      -4.166666666666668,
      0.42222222222221717,
      0.08888888888888857,
      1.1222222222222271,
      2.0555555555555536,
      1.7444444444444436
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -0.2749999999999974,
     "sd": 2.151162476429895,
     "ci95": [
      -1.641783430041268,
      1.091783430041273
     ],
     "pos": 5,
     "per_unit": [
      -2.0,
      1.9000000000000057,
      0.4000000000000057,
      -2.0,
      2.5,
      -0.5999999999999943,
      2.8999999999999915,
      -0.5999999999999943,
      1.1000000000000085,
      -3.0,
      -3.799999999999997,
      -0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 0.4108333333333327,
     "sd": 0.9303416609292555,
     "ci95": [
      -0.18027755687962255,
      1.001944223546288
     ],
     "pos": 8,
     "per_unit": [
      1.8400000000000034,
      -0.9699999999999989,
      0.769999999999996,
      -0.12999999999999545,
      0.10999999999999943,
      1.6799999999999926,
      1.019999999999996,
      -0.020000000000010232,
      0.4900000000000091,
      0.9500000000000028,
      0.39000000000000057,
      -1.2000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 0.4564814814814812,
     "sd": 0.9950433649680097,
     "ci95": [
      -0.17573891019617455,
      1.088701873159137
     ],
     "pos": 8,
     "per_unit": [
      2.200000000000003,
      -1.0222222222222257,
      0.8333333333333428,
      -0.12222222222222001,
      0.3111111111111029,
      1.8000000000000114,
      0.8888888888888857,
      -0.17777777777777715,
      0.5888888888888744,
      0.7888888888888914,
      0.5555555555555571,
      -1.1666666666666714
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 1.1842378929335002e-15,
     "sd": 1.4051852029342786,
     "ci95": [
      -0.8928120830264678,
      0.8928120830264702
     ],
     "pos": 5,
     "per_unit": [
      -1.3999999999999915,
      -0.5,
      0.20000000000000284,
      -0.20000000000000284,
      -1.7000000000000028,
      0.5999999999999943,
      2.200000000000003,
      1.4000000000000057,
      -0.3999999999999915,
      2.3999999999999915,
      -1.0999999999999943,
      -1.5
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.027275166727579014,
     "sd": 0.09868791202752673,
     "ci95": [
      -0.03542814108041675,
      0.08997847453557478
     ],
     "pos": 9,
     "per_unit": [
      0.09018148461067632,
      -0.12269779524535007,
      0.05701611567778997,
      -0.030850086857604708,
      0.017492852784386947,
      0.16954531420318375,
      -0.17938823867250697,
      0.02223234711401556,
      0.055633632514364706,
      0.040046249794317035,
      0.12127819740220147,
      0.08681192740547417
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.03320691590884114,
     "sd": 0.11392928137557017,
     "ci95": [
      -0.039180295976273545,
      0.10559412779395583
     ],
     "pos": 9,
     "per_unit": [
      0.10665094267808461,
      -0.13444541633816254,
      0.061140553915203455,
      -0.02638800539505759,
      0.0249083762813882,
      0.1960811457654148,
      -0.20854179966558117,
      0.019342840762239355,
      0.06478056370630503,
      0.04240131628559363,
      0.15185705630626067,
      0.10069541660440517
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.02611057590378163,
     "sd": 0.0629361884011449,
     "ci95": [
      -0.06609832224984141,
      0.013877170442278153
     ],
     "pos": 4,
     "per_unit": [
      -0.05804363799600942,
      -0.016969205410044097,
      0.019896171541075702,
      -0.07100882002051456,
      -0.049246858688631434,
      -0.06927716985690324,
      0.08299381026514929,
      0.048237904279998745,
      -0.0266887482130862,
      0.01885065137282904,
      -0.15393153273434823,
      -0.03813947538489515
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.007810653616199999,
     "sd": 0.08759053104835866,
     "ci95": [
      -0.047841714708900605,
      0.0634630219413006
     ],
     "pos": 8,
     "per_unit": [
      0.02786889321743402,
      -0.09026102750163645,
      0.01647871680643842,
      -0.02561888164071391,
      -0.01880058574550958,
      0.11802983951839519,
      -0.19342288838154253,
      0.01226192375840185,
      0.01844578166604638,
      0.015625009902100473,
      0.11467316892222179,
      0.09844789287276434
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.00942447923415061,
     "sd": 0.10248329890891204,
     "ci95": [
      -0.05569030234996023,
      0.07453926081826145
     ],
     "pos": 8,
     "per_unit": [
      0.03497201503646963,
      -0.10453742118501008,
      0.016135400762357754,
      -0.026800260683456756,
      -0.0248372298696502,
      0.13704660498343824,
      -0.2267666047550243,
      0.012675498351510939,
      0.02350391639883398,
      0.022633068834688963,
      0.13872041293982118,
      0.11034834999582799
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.006713776945356094,
     "sd": 0.05374749370957925,
     "ci95": [
      -0.04086330521828216,
      0.02743575132756997
     ],
     "pos": 5,
     "per_unit": [
      -0.036059203153900654,
      0.03822651564873247,
      0.019568561203154644,
      -0.014986470256006967,
      0.03552921137173648,
      -0.05312104966700204,
      0.10667055897980049,
      0.008539752420412938,
      -0.027077430929036694,
      -0.047447520491177286,
      -0.10175202723619403,
      -0.008656221234792483
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.019464513111379016,
     "sd": 0.027773492535731664,
     "ci95": [
      0.0018180778429410065,
      0.03711094837981703
     ],
     "pos": 9,
     "per_unit": [
      0.0623125913932423,
      -0.032436767743713624,
      0.04053739887135155,
      -0.0052312052168908,
      0.03629343852989653,
      0.051515474684788565,
      0.014034649709035563,
      0.009970423355613711,
      0.03718785084831833,
      0.024421239892216562,
      0.00660502847997968,
      -0.011635965467290177
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.023782436674690526,
     "sd": 0.030101848524790562,
     "ci95": [
      0.004656634589495584,
      0.04290823875988547
     ],
     "pos": 10,
     "per_unit": [
      0.07167892764161499,
      -0.029907995153152456,
      0.0450051531528457,
      0.0004122552883991659,
      0.0497456061510384,
      0.05903454078197656,
      0.01822480508944313,
      0.006667342410728416,
      0.04127664730747105,
      0.019768247450904664,
      0.013136643366439493,
      -0.009652933391422813
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": -0.019396798958425537,
     "sd": 0.042346793356652666,
     "ci95": [
      -0.04630266781279092,
      0.007509069895939843
     ],
     "pos": 4,
     "per_unit": [
      -0.02198443484210877,
      -0.05519572105877657,
      0.0003276103379210582,
      -0.056022349764507595,
      -0.08477607006036791,
      -0.016156120189901202,
      -0.023676748714651197,
      0.039698151859585806,
      0.00038868271595049464,
      0.06629817186400633,
      -0.0521795054981542,
      -0.029483254150102667
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_nperm_ntl": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "VL_original",
   "arm_b": "VL_permute",
   "units": [
    260917501,
    260917503,
    260917505,
    260917507,
    260917509,
    260917511
   ],
   "n": 6,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 6,
     "mean": -0.07000000000000266,
     "sd": 1.374205224848165,
     "ci95": [
      -1.5121399394869417,
      1.3721399394869362
     ],
     "pos": 3,
     "per_unit": [
      0.39000000000000057,
      -1.4500000000000028,
      -1.6499999999999986,
      2.059999999999995,
      0.44999999999999574,
      -0.22000000000000597
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -1.2004762598473782,
      1.0604762598473727
     ],
     "tost_p_1pp": 0.0791380385346494
    },
    "J/old": {
     "n": 6,
     "mean": -0.13333333333333344,
     "sd": 1.752190868457591,
     "ci95": [
      -1.972144878593026,
      1.705478211926359
     ],
     "pos": 3,
     "per_unit": [
      0.43333333333333357,
      -1.8888888888888893,
      -2.2444444444444436,
      2.4888888888888836,
      0.6444444444444457,
      -0.23333333333333073
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 6,
     "mean": 0.4999999999999976,
     "sd": 2.162406067324084,
     "ci95": [
      -1.7693059949772112,
      2.7693059949772065
     ],
     "pos": 2,
     "per_unit": [
      0.0,
      2.5,
      3.700000000000003,
      -1.7999999999999972,
      -1.3000000000000114,
      -0.10000000000000853
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 6,
     "mean": -0.3583333333333331,
     "sd": 1.5223457776295977,
     "ci95": [
      -1.9559372486229998,
      1.2392705819563334
     ],
     "pos": 3,
     "per_unit": [
      0.4899999999999949,
      -1.9899999999999949,
      -2.1200000000000045,
      1.75,
      0.39000000000000057,
      -0.6699999999999946
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 6,
     "mean": -0.46851851851851656,
     "sd": 1.851784813601402,
     "ci95": [
      -2.4118474993299697,
      1.4748104622929366
     ],
     "pos": 3,
     "per_unit": [
      0.4111111111111114,
      -2.511111111111113,
      -2.5888888888888886,
      2.0444444444444443,
      0.6555555555555657,
      -0.8222222222222193
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 6,
     "mean": 0.6333333333333305,
     "sd": 1.7907168024751057,
     "ci95": [
      -1.2459087001446227,
      2.512575366811284
     ],
     "pos": 4,
     "per_unit": [
      1.1999999999999886,
      2.700000000000003,
      2.0999999999999943,
      -0.9000000000000057,
      -2.0,
      0.7000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 6,
     "mean": 0.05833333333333002,
     "sd": 0.7839749145646591,
     "ci95": [
      -0.7643978827952325,
      0.8810645494618925
     ],
     "pos": 3,
     "per_unit": [
      0.9199999999999875,
      -0.8100000000000023,
      -0.8200000000000074,
      -0.18999999999999773,
      0.4000000000000057,
      0.8499999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 6,
     "mean": 0.0759259259259224,
     "sd": 0.909386353039592,
     "ci95": [
      -0.8784165233888573,
      1.030268375240702
     ],
     "pos": 3,
     "per_unit": [
      1.12222222222222,
      -0.8777777777777658,
      -1.01111111111112,
      -0.16666666666668561,
      0.44444444444444287,
      0.9444444444444429
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 6,
     "mean": -0.10000000000000142,
     "sd": 0.5932958789676571,
     "ci95": [
      -0.7226258403920751,
      0.5226258403920723
     ],
     "pos": 1,
     "per_unit": [
      -0.9000000000000057,
      -0.20000000000000284,
      0.9000000000000057,
      -0.4000000000000057,
      0.0,
      0.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 6,
     "mean": 0.004486105324605323,
     "sd": 0.07846461569163679,
     "ci95": [
      -0.07785745885294001,
      0.08682966950215065
     ],
     "pos": 4,
     "per_unit": [
      0.061126849142734585,
      -0.07039160982803772,
      -0.10327627005481421,
      0.10100360870178449,
      0.036629411062195416,
      0.0018246429237693818
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 6,
     "mean": 0.003303427278044039,
     "sd": 0.09426763230768219,
     "ci95": [
      -0.09562438575424778,
      0.10223124031033587
     ],
     "pos": 3,
     "per_unit": [
      0.07162776010232141,
      -0.08610918434590431,
      -0.12442172699747633,
      0.12064239351973871,
      0.04345002228602102,
      -0.005368700896436263
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 6,
     "mean": 0.015130207743647409,
     "sd": 0.06803976668039449,
     "ci95": [
      -0.056273148340965855,
      0.08653356382826068
     ],
     "pos": 3,
     "per_unit": [
      -0.03338134949356153,
      0.07106656083275098,
      0.08703284242913067,
      -0.07574545465980176,
      -0.024756089952240323,
      0.06656473730560641
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 6,
     "mean": -0.002781457411213051,
     "sd": 0.060600424639975795,
     "ci95": [
      -0.06637770282123441,
      0.06081478799880831
     ],
     "pos": 3,
     "per_unit": [
      0.03347914352752568,
      -0.053565117724319045,
      -0.07541358530820652,
      0.0866219451161987,
      0.020562009168773265,
      -0.02837313924725038
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 6,
     "mean": -0.005342383995602162,
     "sd": 0.07312057398991038,
     "ci95": [
      -0.08207772035026543,
      0.07139295235906111
     ],
     "pos": 3,
     "per_unit": [
      0.03784245216111426,
      -0.06866674013455487,
      -0.09057083744245364,
      0.10232795304371223,
      0.025119298310085192,
      -0.03810642991151614
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 6,
     "mean": 0.020266881848286733,
     "sd": 0.05476025210323494,
     "ci95": [
      -0.03720047835853704,
      0.07773424205511051
     ],
     "pos": 3,
     "per_unit": [
      -0.005790634174779541,
      0.08234948396779451,
      0.061001683900010484,
      -0.05473212623140178,
      -0.02045359310304029,
      0.05922647673113701
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 6,
     "mean": 0.007267562735818374,
     "sd": 0.024016038615968037,
     "ci95": [
      -0.01793572411689671,
      0.03247084958853346
     ],
     "pos": 4,
     "per_unit": [
      0.027647705615208906,
      -0.01682649210371867,
      -0.02786268474660769,
      0.014381663585585791,
      0.01606740189342215,
      0.03019778217101976
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 6,
     "mean": 0.008645811273646201,
     "sd": 0.02787924451427692,
     "ci95": [
      -0.020611661533010604,
      0.03790328408030301
     ],
     "pos": 4,
     "per_unit": [
      0.033785307941207154,
      -0.01744244421134944,
      -0.03385088955502269,
      0.018314440476026483,
      0.018330723975935825,
      0.032737729015079875
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 6,
     "mean": -0.005136674104639323,
     "sd": 0.01960501025010656,
     "ci95": [
      -0.02571087058162723,
      0.015437522372348585
     ],
     "pos": 2,
     "per_unit": [
      -0.02759071531878199,
      -0.011282923135043532,
      0.02603115852912019,
      -0.02101332842839998,
      -0.004302496849200033,
      0.007338260574469402
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_nshift_ntl": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "VL_shift",
   "arm_b": "VL_shiftperm",
   "units": [
    260917501,
    260917502,
    260917503,
    260917504,
    260917505,
    260917506,
    260917507,
    260917508,
    260917509,
    260917510,
    260917511,
    260917512
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": -0.32583333333333364,
     "sd": 0.9593033299159738,
     "ci95": [
      -0.9353455901148808,
      0.28367892344821355
     ],
     "pos": 5,
     "per_unit": [
      -0.07000000000000028,
      -2.710000000000001,
      0.8799999999999955,
      -0.8200000000000003,
      0.18999999999999773,
      0.5399999999999991,
      -0.6699999999999946,
      -0.38999999999999346,
      -1.1099999999999923,
      0.44999999999999574,
      0.22999999999999687,
      -0.4300000000000068
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.8231623606342449,
      0.17149569396757752
     ],
     "tost_p_1pp": 0.016573439734641426
    },
    "J/old": {
     "n": 12,
     "mean": -0.3750000000000018,
     "sd": 1.208417215247075,
     "ci95": [
      -1.1427916682134667,
      0.3927916682134631
     ],
     "pos": 6,
     "per_unit": [
      0.07777777777777928,
      -3.12222222222222,
      1.1111111111111072,
      -1.3111111111111171,
      0.1999999999999993,
      0.7222222222222214,
      -0.8888888888888893,
      -0.5111111111111128,
      -1.6444444444444386,
      0.7111111111111086,
      0.399999999999995,
      -0.24444444444445423
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": 0.11666666666666477,
     "sd": 1.9999242409893876,
     "ci95": [
      -1.1540245730107124,
      1.3873579063440418
     ],
     "pos": 6,
     "per_unit": [
      -1.4000000000000057,
      1.0,
      -1.2000000000000028,
      3.5999999999999943,
      0.10000000000000853,
      -1.1000000000000085,
      1.3000000000000114,
      0.6999999999999886,
      3.700000000000003,
      -1.9000000000000057,
      -1.2999999999999972,
      -2.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": -0.29000000000000153,
     "sd": 1.0221367992414898,
     "ci95": [
      -0.9394347385406436,
      0.3594347385406406
     ],
     "pos": 5,
     "per_unit": [
      0.09000000000000341,
      -2.3800000000000026,
      1.2399999999999949,
      -0.8600000000000065,
      -0.3100000000000023,
      0.490000000000002,
      -0.30000000000000426,
      -0.6400000000000006,
      -1.480000000000004,
      0.7800000000000011,
      0.6199999999999974,
      -0.7299999999999969
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": -0.3648148148148156,
     "sd": 1.3288547116760838,
     "ci95": [
      -1.2091288174769628,
      0.4794991878473316
     ],
     "pos": 5,
     "per_unit": [
      0.11111111111111427,
      -2.9666666666666615,
      1.55555555555555,
      -1.3222222222222229,
      -0.344444444444445,
      0.6333333333333329,
      -0.5777777777777793,
      -0.7777777777777786,
      -2.0222222222222186,
      1.0777777777777757,
      0.93333333333333,
      -0.6777777777777843
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": 0.383333333333334,
     "sd": 2.075761999552909,
     "ci95": [
      -0.935542919290214,
      1.702209585956882
     ],
     "pos": 5,
     "per_unit": [
      -0.09999999999999432,
      2.9000000000000057,
      -1.6000000000000085,
      3.299999999999997,
      0.0,
      -0.7999999999999972,
      2.200000000000003,
      0.6000000000000085,
      3.4000000000000057,
      -1.9000000000000057,
      -2.200000000000003,
      -1.2000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 0.3674999999999997,
     "sd": 0.7659946000284352,
     "ci95": [
      -0.11918974951510397,
      0.8541897495151034
     ],
     "pos": 8,
     "per_unit": [
      0.8699999999999903,
      -0.3499999999999943,
      0.09000000000000341,
      0.7000000000000028,
      0.9000000000000057,
      1.759999999999991,
      0.2600000000000051,
      -0.1599999999999966,
      -1.0300000000000011,
      -0.09000000000000341,
      0.20000000000000284,
      1.259999999999991
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 0.43888888888889,
     "sd": 0.8652474782703553,
     "ci95": [
      -0.11086313084119959,
      0.9886409086189796
     ],
     "pos": 7,
     "per_unit": [
      1.1333333333333258,
      -0.30000000000001137,
      0.0,
      0.75555555555556,
      0.9444444444444571,
      1.9333333333333513,
      0.44444444444444287,
      -0.20000000000000284,
      -1.1444444444444457,
      -0.08888888888888857,
      0.25555555555554577,
      1.5333333333333456
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": -0.27500000000000097,
     "sd": 0.7782556252169464,
     "ci95": [
      -0.7694800332554513,
      0.2194800332554494
     ],
     "pos": 5,
     "per_unit": [
      -1.5,
      -0.7999999999999972,
      0.9000000000000057,
      0.20000000000000284,
      0.5,
      0.19999999999998863,
      -1.4000000000000057,
      0.20000000000000284,
      0.0,
      -0.10000000000000853,
      -0.29999999999999716,
      -1.2000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.0014151797501464152,
     "sd": 0.07055755250641947,
     "ci95": [
      -0.043414950324495515,
      0.04624530982478834
     ],
     "pos": 7,
     "per_unit": [
      0.01731443630137175,
      -0.13347351299494914,
      0.0600240690704954,
      -0.029572901497913584,
      0.004934487949642907,
      0.03739315837630475,
      0.008914795357190641,
      -0.018417022534282346,
      -0.10103744574366669,
      0.08322585400042204,
      0.11229884545997226,
      -0.02462260674283101
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": -0.0015256938276431893,
     "sd": 0.08430827272718804,
     "ci95": [
      -0.05509261470949146,
      0.05204122705420507
     ],
     "pos": 7,
     "per_unit": [
      0.01808076579443263,
      -0.16079405506427236,
      0.0722384456536842,
      -0.0449390931328848,
      0.0007052213296665499,
      0.04454048701043689,
      0.00476291307412513,
      -0.025368956306880186,
      -0.12615751788701424,
      0.09513438781434047,
      0.12863153881488731,
      -0.02514246303223988
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": 0.027883041950257665,
     "sd": 0.061940509115241786,
     "ci95": [
      -0.011472079959238757,
      0.06723816385975409
     ],
     "pos": 7,
     "per_unit": [
      0.010417470863863798,
      0.11241136562895981,
      -0.04990532017821003,
      0.10872282321682825,
      0.04299788752941858,
      -0.026932799330888102,
      0.04628173590479001,
      0.04415038141910266,
      0.12504320354645593,
      -0.023950950324844733,
      -0.03469539473425165,
      -0.01994390013813252
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": -0.008631380515821352,
     "sd": 0.06300884440456857,
     "ci95": [
      -0.04866529028405894,
      0.03140252925241624
     ],
     "pos": 5,
     "per_unit": [
      -0.0015225823909572611,
      -0.1264995136252951,
      0.05309211217429155,
      -0.04827705524046433,
      -0.01796988834631641,
      0.017531604086145514,
      0.0051897048915989785,
      -0.01599223932862337,
      -0.0812501876533176,
      0.06405421099942021,
      0.09696734188040246,
      -0.04890007363674087
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": -0.011640104988935343,
     "sd": 0.07509281573713368,
     "ci95": [
      -0.05935180384442693,
      0.03607159386655625
     ],
     "pos": 5,
     "per_unit": [
      -0.0037738301513998707,
      -0.14999847953602696,
      0.06515169315266167,
      -0.06416385798279478,
      -0.023157274252061377,
      0.024153795762801522,
      0.0007921616095041273,
      -0.021420024479263056,
      -0.10082178544692688,
      0.07601661922587866,
      0.11123360164338347,
      -0.05369387941298065
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": 0.018447139742206648,
     "sd": 0.05488796601327401,
     "ci95": [
      -0.016427010061724343,
      0.05332128954613764
     ],
     "pos": 7,
     "per_unit": [
      0.018738647453059087,
      0.08499117957128632,
      -0.05544411663105109,
      0.0947041694405133,
      0.02871658480538919,
      -0.04206812100376034,
      0.044767594430469515,
      0.032857827027136466,
      0.09489419248914643,
      -0.043607463038709326,
      -0.03142899598642401,
      -0.005755821650575754
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.010046560265967766,
     "sd": 0.01385821843368356,
     "ci95": [
      0.0012414683528333015,
      0.01885165217910223
     ],
     "pos": 9,
     "per_unit": [
      0.01883701869232901,
      -0.006973999369654038,
      0.00693195689620385,
      0.018704153742550744,
      0.022904376295959317,
      0.019861554290159233,
      0.003725090465591663,
      -0.0024247832056589758,
      -0.01978725809034909,
      0.019171643001001826,
      0.015331503579569805,
      0.02427746689390986
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.010114411161292155,
     "sd": 0.01631514220328,
     "ci95": [
      -0.00025173563911985546,
      0.020480557961704164
     ],
     "pos": 9,
     "per_unit": [
      0.0218545959458325,
      -0.010795575528245394,
      0.007086752501022531,
      0.01922476484990998,
      0.023862495581727927,
      0.02038669124763537,
      0.003970751464621003,
      -0.00394893182761713,
      -0.025335732440087355,
      0.019117768588461814,
      0.01739793717150384,
      0.02855141638074077
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.009435902208051017,
     "sd": 0.013651622507109488,
     "ci95": [
      0.0007620750841871842,
      0.018109729331914848
     ],
     "pos": 9,
     "per_unit": [
      -0.00832117658919529,
      0.02742018605767349,
      0.005538796452841055,
      0.014018653776314949,
      0.014281302724029388,
      0.015135321672872237,
      0.0015141414743204962,
      0.011292554391966192,
      0.030149011057309494,
      0.019656512713864593,
      -0.003266398747827637,
      -0.014188078487556766
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "DD_full",
   "arm_b": "DD_hperm",
   "units": [
    260919501,
    260919502,
    260919503,
    260919504,
    260919505,
    260919506,
    260919507,
    260919508
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 4.56375,
     "sd": 1.0266163214310264,
     "ci95": [
      3.7054772767971293,
      5.42202272320287
     ],
     "pos": 8,
     "per_unit": [
      2.969999999999999,
      4.080000000000002,
      5.609999999999999,
      5.93,
      4.670000000000005,
      3.639999999999997,
      5.379999999999999,
      4.229999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 5.1930555555555555,
     "sd": 1.292277121491422,
     "ci95": [
      4.112684845445306,
      6.273426265665805
     ],
     "pos": 8,
     "per_unit": [
      3.0,
      4.744444444444447,
      6.422222222222221,
      6.766666666666662,
      5.488888888888891,
      4.166666666666668,
      6.31111111111111,
      4.644444444444446
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -1.0999999999999996,
     "sd": 1.867771781715162,
     "ci95": [
      -2.6614962863434775,
      0.46149628634347795
     ],
     "pos": 2,
     "per_unit": [
      2.700000000000003,
      -1.8999999999999915,
      -1.7000000000000028,
      -1.5999999999999943,
      -2.700000000000003,
      -1.1000000000000085,
      -3.0,
      0.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 4.30125,
     "sd": 1.180997610981013,
     "ci95": [
      3.3139112888251656,
      5.2885887111748335
     ],
     "pos": 8,
     "per_unit": [
      2.289999999999992,
      3.280000000000001,
      5.73,
      5.199999999999999,
      5.069999999999997,
      3.480000000000004,
      5.050000000000001,
      4.310000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 4.9861111111111125,
     "sd": 1.4784489465240107,
     "ci95": [
      3.750096860255633,
      6.222125361966592
     ],
     "pos": 8,
     "per_unit": [
      2.444444444444443,
      3.733333333333338,
      6.633333333333336,
      6.200000000000003,
      5.933333333333334,
      3.966666666666665,
      6.055555555555557,
      4.922222222222221
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -1.8624999999999972,
     "sd": 1.6664226011772347,
     "ci95": [
      -3.2556641588607698,
      -0.46933584113922455
     ],
     "pos": 1,
     "per_unit": [
      0.9000000000000057,
      -0.7999999999999972,
      -2.3999999999999915,
      -3.8000000000000114,
      -2.700000000000003,
      -0.8999999999999915,
      -4.0,
      -1.1999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 14.041250000000002,
     "sd": 1.6454564065068016,
     "ci95": [
      12.665614018530672,
      15.416885981469331
     ],
     "pos": 8,
     "per_unit": [
      12.940000000000012,
      11.730000000000011,
      14.97999999999999,
      15.589999999999996,
      13.179999999999993,
      13.829999999999998,
      13.260000000000005,
      16.820000000000007
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 15.523611111111112,
     "sd": 1.763058484695992,
     "ci95": [
      14.049657331848486,
      16.997564890373738
     ],
     "pos": 8,
     "per_unit": [
      14.088888888888896,
      13.07777777777779,
      16.611111111111107,
      17.111111111111107,
      14.655555555555566,
      15.422222222222217,
      14.755555555555553,
      18.466666666666654
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.6999999999999975,
     "sd": 1.253566341056019,
     "ci95": [
      -0.34800768777364044,
      1.7480076877736355
     ],
     "pos": 4,
     "per_unit": [
      2.5999999999999943,
      -0.4000000000000057,
      0.29999999999999716,
      1.9000000000000057,
      -0.10000000000000853,
      -0.5,
      -0.20000000000000284,
      2.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.5342661965413948,
     "sd": 0.11872592421584116,
     "ci95": [
      0.4350088399571281,
      0.6335235531256617
     ],
     "pos": 8,
     "per_unit": [
      0.345705239954444,
      0.45520095003255534,
      0.6592632051385383,
      0.6509146846801288,
      0.6195682075815139,
      0.426320672623286,
      0.619907008653029,
      0.49724960366766346
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.5948300023659321,
     "sd": 0.13904955726875481,
     "ci95": [
      0.47858166334590435,
      0.7110783413859598
     ],
     "pos": 8,
     "per_unit": [
      0.3683538852262065,
      0.5077391196741239,
      0.7385981168049827,
      0.7298703581499542,
      0.6966556049833694,
      0.4715020235553329,
      0.6950754511669563,
      0.5508454593665304
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.010808055879439116,
     "sd": 0.07109897685442136,
     "ci95": [
      -0.07024828803620198,
      0.048632176277323746
     ],
     "pos": 3,
     "per_unit": [
      0.14186743250858402,
      -0.017642576741566884,
      -0.05475099985945775,
      -0.05968637654830644,
      -0.0742183690351883,
      0.01968851423487461,
      -0.056608973972319454,
      0.014886902377867273
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.10064782588314758,
     "sd": 0.11441426891367695,
     "ci95": [
      0.004995103338345741,
      0.19630054842794942
     ],
     "pos": 6,
     "per_unit": [
      -0.07434228369152862,
      0.08051983176026134,
      0.20274070923385246,
      0.18185540338410178,
      0.21840587727026417,
      -0.007808240261530486,
      0.19666121185673546,
      0.007150097513024534
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.11523640241410193,
     "sd": 0.13414875667900666,
     "ci95": [
      0.003085235219838889,
      0.22738756960836498
     ],
     "pos": 6,
     "per_unit": [
      -0.09178864667972864,
      0.08789069472638378,
      0.2318225338242197,
      0.21304870393794406,
      0.25246310223213264,
      -0.009302410053876109,
      0.23031666829567943,
      0.0074405730300606265
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.030649362895443732,
     "sd": 0.06748746235684285,
     "ci95": [
      -0.08707029337346193,
      0.02577156758257447
     ],
     "pos": 4,
     "per_unit": [
      0.08267498320227062,
      0.014182065065154958,
      -0.058995712079447316,
      -0.09888430160049388,
      -0.08810914738657338,
      0.0056392878695978865,
      -0.10623789609376111,
      0.004535817859702362
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.43361837065824727,
     "sd": 0.037397075652344486,
     "ci95": [
      0.40235363300511817,
      0.46488310831137636
     ],
     "pos": 8,
     "per_unit": [
      0.42004752364597264,
      0.374681118272294,
      0.45652249590468585,
      0.46905928129602703,
      0.4011623303112497,
      0.4341289128848165,
      0.4232457967962935,
      0.49009950615463893
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.47959359995183,
     "sd": 0.040741824909697535,
     "ci95": [
      0.44553258194194834,
      0.5136546179617116
     ],
     "pos": 8,
     "per_unit": [
      0.4601425319059351,
      0.4198484249477401,
      0.5067755829807625,
      0.5168216542120101,
      0.44419250275123634,
      0.480804433609209,
      0.4647587828712769,
      0.5434048863364698
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.019841307016004617,
     "sd": 0.02898802320347304,
     "ci95": [
      -0.004393286858786368,
      0.044075900890795605
     ],
     "pos": 7,
     "per_unit": [
      0.0591924493063134,
      -0.03182464180672184,
      0.004244712219989566,
      0.03919792505218744,
      0.01389077835138508,
      0.014049226365276724,
      0.049628922121441654,
      0.01035108451816491
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_nperm": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "D_permuteN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": -0.22500000000000084,
     "sd": 0.6673080248281132,
     "ci95": [
      -0.6489872910865919,
      0.19898729108659022
     ],
     "pos": 4,
     "per_unit": [
      0.04999999999999716,
      -0.21000000000000796,
      -0.38000000000000256,
      0.10999999999999943,
      -0.38999999999999346,
      -0.20000000000000284,
      0.5700000000000003,
      -1.2199999999999989,
      1.2399999999999949,
      -0.6099999999999994,
      -0.8999999999999986,
      -0.759999999999998
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.5709506920787272,
      0.12095069207872547
     ],
     "tost_p_1pp": 0.0010026547817937326
    },
    "J/old": {
     "n": 12,
     "mean": -0.2944444444444449,
     "sd": 0.8158846664824146,
     "ci95": [
      -0.8128328298831933,
      0.22394394099430343
     ],
     "pos": 3,
     "per_unit": [
      -0.28888888888888786,
      0.022222222222222143,
      -0.38888888888888573,
      -0.344444444444445,
      -0.5666666666666664,
      -0.2888888888888914,
      0.6555555555555515,
      -1.31111111111111,
      1.6999999999999993,
      -1.0444444444444443,
      -1.0222222222222186,
      -0.6555555555555621
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": 0.3999999999999986,
     "sd": 2.23484797123774,
     "ci95": [
      -1.0199546567112323,
      1.8199546567112295
     ],
     "pos": 6,
     "per_unit": [
      3.0999999999999943,
      -2.299999999999997,
      -0.29999999999999716,
      4.199999999999989,
      1.2000000000000028,
      0.5999999999999943,
      -0.20000000000000284,
      -0.4000000000000057,
      -2.9000000000000057,
      3.299999999999997,
      0.20000000000000284,
      -1.6999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": -0.3766666666666669,
     "sd": 0.8567097029633283,
     "ci95": [
      -0.9209940427694528,
      0.167660709436119
     ],
     "pos": 3,
     "per_unit": [
      -0.07000000000000028,
      -0.04999999999999716,
      -0.5500000000000043,
      0.21999999999999886,
      -0.7900000000000063,
      -0.6700000000000017,
      0.3100000000000023,
      -1.3799999999999955,
      1.509999999999998,
      -1.4899999999999949,
      -1.3400000000000034,
      -0.21999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": -0.4777777777777776,
     "sd": 1.0331432430782743,
     "ci95": [
      -1.1342056770975921,
      0.1786501215420369
     ],
     "pos": 3,
     "per_unit": [
      -0.34444444444444855,
      0.06666666666666288,
      -0.47777777777777786,
      -0.27777777777777857,
      -0.9999999999999929,
      -0.7666666666666657,
      0.5666666666666664,
      -1.56666666666667,
      1.8444444444444485,
      -1.9555555555555522,
      -1.5444444444444443,
      -0.27777777777777857
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": 0.5333333333333314,
     "sd": 1.9611375795850232,
     "ci95": [
      -0.7127140374150525,
      1.7793807040817153
     ],
     "pos": 8,
     "per_unit": [
      2.4000000000000057,
      -1.1000000000000085,
      -1.2000000000000028,
      4.699999999999989,
      1.0999999999999943,
      0.19999999999998863,
      -2.0,
      0.30000000000001137,
      -1.5,
      2.700000000000003,
      0.5,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": -0.0033333333333350388,
     "sd": 0.5358821670569909,
     "ci95": [
      -0.34381661826105664,
      0.3371499515943866
     ],
     "pos": 6,
     "per_unit": [
      -0.46999999999999886,
      -0.29999999999999716,
      0.14000000000000057,
      0.09000000000000341,
      0.7199999999999847,
      0.20999999999999375,
      -0.05000000000001137,
      -0.28000000000000114,
      0.9700000000000131,
      0.05999999999998806,
      -0.01999999999999602,
      -1.1099999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": -0.01666666666666572,
     "sd": 0.5678933049756288,
     "ci95": [
      -0.37748885828477,
      0.3441555249514386
     ],
     "pos": 4,
     "per_unit": [
      -0.5888888888888744,
      -0.24444444444445423,
      0.24444444444445423,
      0.0,
      0.6777777777777771,
      0.21111111111110858,
      -0.13333333333332575,
      -0.2888888888888914,
      1.1222222222222342,
      -0.10000000000000853,
      0.0,
      -1.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.11666666666666714,
     "sd": 0.8504900548115385,
     "ci95": [
      -0.42370893353462513,
      0.6570422668679594
     ],
     "pos": 6,
     "per_unit": [
      0.6000000000000085,
      -0.7999999999999972,
      -0.7999999999999972,
      0.9000000000000057,
      1.0999999999999943,
      0.19999999999998863,
      0.7000000000000028,
      -0.20000000000000284,
      -0.4000000000000057,
      1.5,
      -0.19999999999998863,
      -1.2000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": -0.021715850571368156,
     "sd": 0.08132449878523378,
     "ci95": [
      -0.07338697193665912,
      0.02995527079392281
     ],
     "pos": 4,
     "per_unit": [
      -0.02731056324769998,
      0.056138733976250244,
      -0.030728742203163684,
      0.026785907642328688,
      -0.048023341543455444,
      -0.058311330675402395,
      0.051757360036665645,
      -0.14547656612087234,
      0.15211997953676715,
      -0.09685148169648272,
      -0.09136794419922278,
      -0.04932221836213024
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": -0.02522280801094819,
     "sd": 0.09489337536260335,
     "ci95": [
      -0.08551518224459646,
      0.03506956622270008
     ],
     "pos": 4,
     "per_unit": [
      -0.04231497492373437,
      0.06801225275798295,
      -0.029570833061090873,
      0.01629231251735419,
      -0.06179131221027179,
      -0.06551332090002804,
      0.06588776707864019,
      -0.1638279160109355,
      0.18119205619205303,
      -0.11880807191408005,
      -0.10167321211318692,
      -0.05055844354408112
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": 0.009846766384849529,
     "sd": 0.07680586057501877,
     "ci95": [
      -0.03895334923366818,
      0.058646882003367234
     ],
     "pos": 7,
     "per_unit": [
      0.10772914183660731,
      -0.05072293505934944,
      -0.0411499244818323,
      0.12122826376710716,
      0.07588839445790008,
      0.00650658134622617,
      -0.07541630334110572,
      0.01968558288970179,
      -0.10952871036080758,
      0.10075783026188123,
      0.0013794670264566378,
      -0.03819619172459099
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": -0.021830022583336033,
     "sd": 0.07417313824276871,
     "ci95": [
      -0.06895738623679022,
      0.02529734107011816
     ],
     "pos": 4,
     "per_unit": [
      -0.018787235736773766,
      0.05057770383549354,
      -0.03606529300595085,
      0.013375418594943511,
      -0.04923868208968596,
      -0.06545657238299896,
      0.05446134819817594,
      -0.13255758387805905,
      0.13083947136350993,
      -0.10548028392798425,
      -0.07400737379462186,
      -0.029621188176080615
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": -0.025219013805819108,
     "sd": 0.08643168862593031,
     "ci95": [
      -0.08013508878331883,
      0.02969706117168062
     ],
     "pos": 4,
     "per_unit": [
      -0.027133744250881442,
      0.06010326777154251,
      -0.037581498268789204,
      0.004482496682830295,
      -0.05917652086120029,
      -0.07346926628698647,
      0.06681388097018193,
      -0.15087426810607507,
      0.1552604274081597,
      -0.12521084167907492,
      -0.08443236489841865,
      -0.031409734151117696
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": 0.00867089841900981,
     "sd": 0.054221623675961214,
     "ci95": [
      -0.02577987766240926,
      0.04312167450042888
     ],
     "pos": 7,
     "per_unit": [
      0.05633134089019087,
      -0.035152371588945464,
      -0.02241944564042342,
      0.0934117158039598,
      0.04020186685395011,
      0.006657672752881538,
      -0.056711446749869054,
      0.032292574174089594,
      -0.08894913303832652,
      0.07209473583181403,
      0.01981754613955289,
      -0.013524274400756653
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.00011417201196787612,
     "sd": 0.012632264510026626,
     "ci95": [
      -0.007911985940013988,
      0.00814032996394974
     ],
     "pos": 7,
     "per_unit": [
      -0.008523327510926215,
      0.005561030140756706,
      0.0053365508027871655,
      0.013410489047385177,
      0.0012153405462305145,
      0.007145241707596561,
      -0.0027039881615102956,
      -0.012918982242813293,
      0.021280508173257218,
      0.008628802231501531,
      -0.017360570404600928,
      -0.01970103018604963
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": -3.7942051290817957e-06,
     "sd": 0.013859088716442203,
     "ci95": [
      -0.008809439069547793,
      0.00880185065928963
     ],
     "pos": 6,
     "per_unit": [
      -0.01518123067285293,
      0.007908984986440437,
      0.008010665207698331,
      0.011809815834523896,
      -0.002614791349071499,
      0.00795594538695843,
      -0.0009261138915417355,
      -0.012953647904860421,
      0.025931628783893323,
      0.006402769764994876,
      -0.017240847214768262,
      -0.019148709392963426
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.0011758679658397202,
     "sd": 0.026914498969765617,
     "ci95": [
      -0.015924788829173565,
      0.018276524760853008
     ],
     "pos": 4,
     "per_unit": [
      0.05139780094641644,
      -0.015570563470403975,
      -0.018730478841408882,
      0.027816547963147364,
      0.03568652760394997,
      -0.00015109140665536813,
      -0.018704856591236663,
      -0.012606991284387803,
      -0.020579577322481057,
      0.028663094430067204,
      -0.01843807911309625,
      -0.024671917323834336
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_full_hperm": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TH_full",
   "arm_b": "TH_perm",
   "units": [
    260919301,
    260919302,
    260919303,
    260919304
   ],
   "n": 4,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 4,
     "mean": 6.0875,
     "sd": 0.6157042038728233,
     "ci95": [
      5.107777215618473,
      7.067222784381528
     ],
     "pos": 4,
     "per_unit": [
      6.26,
      6.59,
      5.1899999999999995,
      6.310000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 4,
     "mean": 7.005555555555556,
     "sd": 0.7289713142193821,
     "ci95": [
      5.8455995227577136,
      8.1655115883534
     ],
     "pos": 4,
     "per_unit": [
      7.166666666666668,
      7.744444444444445,
      6.0,
      7.111111111111111
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 4,
     "mean": -2.174999999999997,
     "sd": 1.2038133853162922,
     "ci95": [
      -4.090535730175785,
      -0.2594642698242098
     ],
     "pos": 0,
     "per_unit": [
      -1.8999999999999915,
      -3.799999999999997,
      -2.1000000000000085,
      -0.8999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 4,
     "mean": 5.2375,
     "sd": 0.8016389461596782,
     "ci95": [
      3.961913548811081,
      6.513086451188919
     ],
     "pos": 4,
     "per_unit": [
      5.609999999999999,
      6.09,
      4.23,
      5.02
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 4,
     "mean": 6.458333333333332,
     "sd": 1.1797459097291383,
     "ci95": [
      4.581094327537473,
      8.335572339129191
     ],
     "pos": 4,
     "per_unit": [
      6.888888888888886,
      7.677777777777777,
      4.877777777777778,
      6.3888888888888875
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 4,
     "mean": -5.7500000000000036,
     "sd": 2.9240383034426856,
     "ci95": [
      -10.402797447650423,
      -1.097202552349584
     ],
     "pos": 0,
     "per_unit": [
      -5.900000000000006,
      -8.200000000000003,
      -1.6000000000000085,
      -7.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 4,
     "mean": 17.404999999999998,
     "sd": 0.7703029706983249,
     "ci95": [
      16.17927607847581,
      18.630723921524186
     ],
     "pos": 4,
     "per_unit": [
      17.519999999999996,
      16.479999999999997,
      17.270000000000003,
      18.349999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 4,
     "mean": 19.20277777777778,
     "sd": 0.7407245368598037,
     "ci95": [
      18.02411974499634,
      20.381435810559218
     ],
     "pos": 4,
     "per_unit": [
      19.27777777777778,
      18.333333333333336,
      19.066666666666674,
      20.133333333333333
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 4,
     "mean": 1.2250000000000014,
     "sd": 1.068877916321598,
     "ci95": [
      -0.475823287798804,
      2.925823287798807
     ],
     "pos": 3,
     "per_unit": [
      1.7000000000000028,
      -0.20000000000000284,
      1.1000000000000085,
      2.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 4,
     "mean": 0.954019021023655,
     "sd": 0.12905063378951787,
     "ci95": [
      0.7486706646746332,
      1.1593673773726767
     ],
     "pos": 4,
     "per_unit": [
      0.9509328774775048,
      1.1052788084866565,
      0.7902231240413222,
      0.9696412740891365
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 4,
     "mean": 1.068322068145012,
     "sd": 0.15612107338915482,
     "ci95": [
      0.8198986015528476,
      1.3167455347371766
     ],
     "pos": 4,
     "per_unit": [
      1.0608349653270723,
      1.2530789367868538,
      0.8719422862541073,
      1.0874320842120149
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 4,
     "mean": -0.07470840306855964,
     "sd": 0.11677098485598726,
     "ci95": [
      -0.2605170977282303,
      0.11110029159111101
     ],
     "pos": 1,
     "per_unit": [
      -0.03818591316859532,
      -0.22492234621514307,
      0.0547506641262645,
      -0.09047601701676466
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 4,
     "mean": 0.26154787364836074,
     "sd": 0.1411915765589302,
     "ci95": [
      0.03688056806974699,
      0.4862151792269745
     ],
     "pos": 4,
     "per_unit": [
      0.2590434373934034,
      0.43920621035785334,
      0.09366842455576663,
      0.2542734222864196
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 4,
     "mean": 0.30736013479772595,
     "sd": 0.16837522615679057,
     "ci95": [
      0.03943757660568581,
      0.5752826929897661
     ],
     "pos": 4,
     "per_unit": [
      0.3057363593909037,
      0.5177906739578488,
      0.10557382423823114,
      0.3003396816039201
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 4,
     "mean": -0.1507624766959237,
     "sd": 0.10456882642450721,
     "ci95": [
      -0.3171548143472159,
      0.015629860955368502
     ],
     "pos": 0,
     "per_unit": [
      -0.16119286058410065,
      -0.2680539620421225,
      -0.013480172586392669,
      -0.16032291157107892
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 4,
     "mean": 0.6924711473752944,
     "sd": 0.020315480609345356,
     "ci95": [
      0.6601446842726517,
      0.724797610477937
     ],
     "pos": 4,
     "per_unit": [
      0.6918894400841018,
      0.6660725981288027,
      0.6965546994855556,
      0.7153678518027173
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 4,
     "mean": 0.7609619333472863,
     "sd": 0.021645229976798932,
     "ci95": [
      0.7265195422639403,
      0.7954043244306324
     ],
     "pos": 4,
     "per_unit": [
      0.7550986059361691,
      0.7352882628290054,
      0.7663684620158762,
      0.7870924026080948
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 4,
     "mean": 0.07605407362736405,
     "sd": 0.03360651074048881,
     "ci95": [
      0.022578615657581798,
      0.1295295315971463
     ],
     "pos": 4,
     "per_unit": [
      0.12300694741550533,
      0.04313161582697944,
      0.06823083671265717,
      0.06984689455431425
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m200_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm_a": "H_full_b200",
   "arm_b": "H_perm_b200",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 2.6125000000000003,
     "sd": 1.8425894046926776,
     "ci95": [
      1.0720567077036867,
      4.152943292296314
     ],
     "pos": 8,
     "per_unit": [
      3.7100000000000044,
      1.5199999999999996,
      6.02,
      2.8200000000000003,
      0.28999999999999915,
      0.6099999999999994,
      2.789999999999999,
      3.1400000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 2.8138888888888896,
     "sd": 2.202257539799772,
     "ci95": [
      0.9727555107995036,
      4.655022266978276
     ],
     "pos": 8,
     "per_unit": [
      4.1111111111111125,
      1.3888888888888857,
      6.844444444444447,
      2.6444444444444457,
      0.2777777777777768,
      0.2666666666666675,
      3.2333333333333343,
      3.744444444444447
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": 0.7999999999999989,
     "sd": 2.5094108585767367,
     "ci95": [
      -1.2979199787349298,
      2.8979199787349277
     ],
     "pos": 5,
     "per_unit": [
      0.09999999999999432,
      2.700000000000003,
      -1.3999999999999915,
      4.3999999999999915,
      0.4000000000000057,
      3.6999999999999886,
      -1.2000000000000028,
      -2.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 2.7775,
     "sd": 1.8795801202852276,
     "ci95": [
      1.20613169556226,
      4.348868304437739
     ],
     "pos": 8,
     "per_unit": [
      3.6799999999999997,
      1.3100000000000023,
      6.390000000000001,
      2.929999999999996,
      0.48999999999999844,
      1.1499999999999986,
      2.6099999999999994,
      3.6600000000000037
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 3.1125,
     "sd": 2.252307752426434,
     "ci95": [
      1.2295235970227087,
      4.995476402977291
     ],
     "pos": 8,
     "per_unit": [
      4.277777777777779,
      1.4333333333333336,
      7.444444444444446,
      2.599999999999998,
      0.5666666666666664,
      1.0333333333333332,
      3.2111111111111104,
      4.333333333333334
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -0.2375000000000007,
     "sd": 3.0561121426694133,
     "ci95": [
      -2.792473690118235,
      2.317473690118234
     ],
     "pos": 3,
     "per_unit": [
      -1.7000000000000028,
      0.20000000000000284,
      -3.1000000000000085,
      5.900000000000006,
      -0.20000000000000284,
      2.1999999999999886,
      -2.799999999999997,
      -2.3999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 13.338749999999997,
     "sd": 1.8599342346284342,
     "ci95": [
      11.783806066995282,
      14.893693933004712
     ],
     "pos": 8,
     "per_unit": [
      15.79,
      13.249999999999993,
      11.560000000000002,
      13.170000000000009,
      9.999999999999993,
      13.619999999999997,
      15.04,
      14.279999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 14.690277777777778,
     "sd": 2.073877482652035,
     "ci95": [
      12.956472813383918,
      16.424082742171638
     ],
     "pos": 8,
     "per_unit": [
      17.422222222222224,
      14.422222222222224,
      12.733333333333334,
      14.622222222222227,
      11.011111111111113,
      14.844444444444449,
      16.68888888888889,
      15.777777777777764
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 1.174999999999999,
     "sd": 0.9794313218831191,
     "ci95": [
      0.35617492360626735,
      1.9938250763937306
     ],
     "pos": 8,
     "per_unit": [
      1.0999999999999943,
      2.700000000000003,
      1.0,
      0.09999999999999432,
      0.9000000000000057,
      2.5999999999999943,
      0.20000000000000284,
      0.7999999999999972
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.46354429409076553,
     "sd": 0.2473842427870051,
     "ci95": [
      0.25672589143930524,
      0.6703626967422258
     ],
     "pos": 8,
     "per_unit": [
      0.640391080910542,
      0.26609198949075274,
      0.9263288705264752,
      0.4333602260523848,
      0.19132782681171356,
      0.21355797590293069,
      0.5324695688496153,
      0.50482681418171
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.5082293658295574,
     "sd": 0.2855911578114832,
     "ci95": [
      0.26946918286670485,
      0.7469895487924099
     ],
     "pos": 8,
     "per_unit": [
      0.7072927331847052,
      0.28143528106266746,
      1.0436852911680745,
      0.45653522175851213,
      0.20720112525851064,
      0.20988434715383608,
      0.5970440926866551,
      0.5627568343634977
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.06137864844164387,
     "sd": 0.13143401195828394,
     "ci95": [
      -0.04850293536921116,
      0.1712602322524989
     ],
     "pos": 5,
     "per_unit": [
      0.03827621044308316,
      0.1280023653435336,
      -0.12987891524791095,
      0.22478526469724613,
      0.04846814079055761,
      0.24662063464477946,
      -0.048701145683750724,
      -0.016543367454387337
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.07127065401242866,
     "sd": 0.24041893085313268,
     "ci95": [
      -0.12972460213663714,
      0.2722659101614945
     ],
     "pos": 4,
     "per_unit": [
      0.18585224215275353,
      -0.11346130531100762,
      0.5733959802221795,
      -0.0027924669559125093,
      -0.09512478536608038,
      -0.19115242966048251,
      0.12504903030348657,
      0.08839896671449265
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.07702072111985891,
     "sd": 0.27654456154095597,
     "ci95": [
      -0.1541763180912955,
      0.30821776033101334
     ],
     "pos": 4,
     "per_unit": [
      0.2078786670043833,
      -0.13415692703754534,
      0.6521137272926723,
      -0.02157918368701628,
      -0.10797566447070883,
      -0.2287689081548927,
      0.14621104121513762,
      0.10244301679684131
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": 0.01952005004556112,
     "sd": 0.10431278340822558,
     "ci95": [
      -0.06768761927714409,
      0.10672771936826633
     ],
     "pos": 4,
     "per_unit": [
      -0.01238558151189828,
      0.0727992902278416,
      -0.13506374341223726,
      0.16628798362403518,
      0.020533126575589478,
      0.14739587678919985,
      -0.06540906790138035,
      -0.037997484026661255
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.39227364007833704,
     "sd": 0.053019464591247505,
     "ci95": [
      0.34794825842644844,
      0.43659902173022563
     ],
     "pos": 8,
     "per_unit": [
      0.4545388387577889,
      0.37955329480176037,
      0.3529328903042952,
      0.4361526930082973,
      0.2864526121777944,
      0.40471040556341364,
      0.4074205385461287,
      0.41642784746721784
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.4312086447096984,
     "sd": 0.057839856750716595,
     "ci95": [
      0.38285331436203385,
      0.4795639750573629
     ],
     "pos": 8,
     "per_unit": [
      0.49941406618032236,
      0.41559220810021236,
      0.3915715638754018,
      0.4781144054455284,
      0.31517678972921925,
      0.438653255308729,
      0.45083305147151775,
      0.4603138175666561
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.04185859839608275,
     "sd": 0.03026318909243189,
     "ci95": [
      0.016557939159573612,
      0.06715925763259188
     ],
     "pos": 8,
     "per_unit": [
      0.05066179195498144,
      0.055203075115692,
      0.005184828164326305,
      0.05849728107321095,
      0.027935014214968135,
      0.0992247578555796,
      0.016707922217629623,
      0.021454116572273918
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m500_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++ m500",
   "arm_a": "H_full_b500",
   "arm_b": "H_perm_b500",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 3.7512500000000006,
     "sd": 0.8941146858365372,
     "ci95": [
      3.0037514163042793,
      4.498748583695722
     ],
     "pos": 8,
     "per_unit": [
      2.9399999999999977,
      2.520000000000003,
      4.060000000000002,
      4.130000000000003,
      4.289999999999999,
      3.980000000000004,
      5.199999999999996,
      2.8900000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 4.263888888888887,
     "sd": 1.10741846714585,
     "ci95": [
      3.338063881355851,
      5.189713896421923
     ],
     "pos": 8,
     "per_unit": [
      3.466666666666665,
      2.6555555555555515,
      4.699999999999992,
      4.066666666666666,
      5.0,
      4.466666666666665,
      6.255555555555556,
      3.4999999999999964
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -0.8625000000000007,
     "sd": 2.7717645230842747,
     "ci95": [
      -3.1797531311294533,
      1.454753131129452
     ],
     "pos": 2,
     "per_unit": [
      -1.8000000000000114,
      1.3000000000000114,
      -1.6999999999999886,
      4.700000000000003,
      -2.0999999999999943,
      -0.4000000000000057,
      -4.300000000000011,
      -2.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 3.736249999999999,
     "sd": 1.1323797634059989,
     "ci95": [
      2.7895568265624817,
      4.682943173437517
     ],
     "pos": 8,
     "per_unit": [
      2.8599999999999994,
      2.6499999999999986,
      4.089999999999996,
      4.390000000000001,
      4.509999999999998,
      2.6100000000000065,
      5.759999999999998,
      3.019999999999996
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 4.358333333333336,
     "sd": 1.3862864507225017,
     "ci95": [
      3.1993688571575287,
      5.517297809509143
     ],
     "pos": 8,
     "per_unit": [
      3.4222222222222243,
      2.8444444444444485,
      4.711111111111119,
      4.744444444444444,
      5.288888888888884,
      3.166666666666668,
      7.044444444444451,
      3.6444444444444493
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -1.8625000000000007,
     "sd": 2.2038521469722716,
     "ci95": [
      -3.7049665030473773,
      -0.02003349695262413
     ],
     "pos": 2,
     "per_unit": [
      -2.200000000000003,
      0.8999999999999915,
      -1.5,
      1.2000000000000028,
      -2.5,
      -2.3999999999999915,
      -5.800000000000011,
      -2.5999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 11.9175,
     "sd": 1.056121610962891,
     "ci95": [
      11.03456023744975,
      12.800439762550251
     ],
     "pos": 8,
     "per_unit": [
      10.540000000000006,
      12.340000000000003,
      11.710000000000008,
      13.369999999999997,
      11.589999999999996,
      11.569999999999993,
      13.389999999999993,
      10.829999999999998
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 13.156944444444441,
     "sd": 1.1739145611267405,
     "ci95": [
      12.175527311136726,
      14.138361577752157
     ],
     "pos": 8,
     "per_unit": [
      11.522222222222211,
      13.633333333333319,
      12.922222222222231,
      14.511111111111099,
      12.833333333333336,
      12.777777777777779,
      14.999999999999993,
      12.055555555555564
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.7624999999999975,
     "sd": 1.246638336831152,
     "ci95": [
      -0.2797157312965126,
      1.8047157312965076
     ],
     "pos": 6,
     "per_unit": [
      1.6999999999999886,
      0.7000000000000028,
      0.7999999999999972,
      3.0999999999999943,
      0.4000000000000057,
      0.7000000000000028,
      -1.1000000000000085,
      -0.20000000000000284
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.4454009304618169,
     "sd": 0.056098371714521734,
     "ci95": [
      0.3985015180391163,
      0.49230034288451746
     ],
     "pos": 8,
     "per_unit": [
      0.36746144433828043,
      0.4277850796164615,
      0.47122862478685557,
      0.49615261330452487,
      0.4177611476254519,
      0.4002871080899091,
      0.5432038263649224,
      0.4393275995681294
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.49055288735523034,
     "sd": 0.065601860851738,
     "ci95": [
      0.43570835918533624,
      0.5453974155251244
     ],
     "pos": 8,
     "per_unit": [
      0.4046603862755327,
      0.46149860501195406,
      0.5274945279937429,
      0.5331339208515216,
      0.4612312026218697,
      0.43428999211242925,
      0.6117980778991416,
      0.490316386075651
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.03903331842109714,
     "sd": 0.08256993326121512,
     "ci95": [
      -0.029996873282847683,
      0.10806351012504196
     ],
     "pos": 5,
     "per_unit": [
      0.03267096690301585,
      0.12436335105703122,
      -0.03516450407512828,
      0.16332084538154756,
      0.026530652657696052,
      0.09426115188722672,
      -0.07414443744305466,
      -0.019571478999557357
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.07382099933973707,
     "sd": 0.04572205686701237,
     "ci95": [
      0.03559640321897132,
      0.11204559546050283
     ],
     "pos": 8,
     "per_unit": [
      0.03692390690571479,
      0.045124672573498614,
      0.1023209975659718,
      0.07548138696149564,
      0.07065052393016114,
      0.010578478998371388,
      0.15965596662708936,
      0.08983206115559383
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.08264740412132676,
     "sd": 0.05534600417269302,
     "ci95": [
      0.0363769867043501,
      0.12891782153830342
     ],
     "pos": 8,
     "per_unit": [
      0.044333935210218556,
      0.043507814289960756,
      0.11849482888671403,
      0.07518961559888293,
      0.08163585572946452,
      0.0073147346359014875,
      0.1875543221028515,
      0.10314812651662031
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.005616643694568602,
     "sd": 0.05833174368797592,
     "ci95": [
      -0.05438320181285832,
      0.04314991442372112
     ],
     "pos": 3,
     "per_unit": [
      -0.029766347834822682,
      0.0596763971253349,
      -0.04324348432072078,
      0.07810732922501096,
      -0.02821746226356847,
      0.03995217826060404,
      -0.0914292326547601,
      -0.030012527093626673
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.3715799311220798,
     "sd": 0.028741955181841194,
     "ci95": [
      0.3475510552615171,
      0.39560880698264256
     ],
     "pos": 8,
     "per_unit": [
      0.33053753743256564,
      0.3826604070429629,
      0.36890762722088377,
      0.4206712263430292,
      0.3471106236952908,
      0.3897086290915377,
      0.383547859737833,
      0.34949553841253556
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.4079054832339036,
     "sd": 0.031013016741896472,
     "ci95": [
      0.3819779523948256,
      0.4338330140729815
     ],
     "pos": 8,
     "per_unit": [
      0.36032645106531414,
      0.4179907907219933,
      0.4089996991070288,
      0.45794430525263863,
      0.37959534689240515,
      0.42697525747652776,
      0.42424375579629015,
      0.38716825955903067
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.04464996211566574,
     "sd": 0.02882231510821748,
     "ci95": [
      0.020553903675391814,
      0.06874602055593967
     ],
     "pos": 8,
     "per_unit": [
      0.062437314737838534,
      0.06468695393169632,
      0.008078980245592504,
      0.0852135161565366,
      0.054748114921264524,
      0.05430897362662268,
      0.01728479521170545,
      0.010441048094069316
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m2000_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm_a": "H_full_b2000",
   "arm_b": "H_perm_b2000",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 3.6975000000000016,
     "sd": 0.6712408552183659,
     "ci95": [
      3.136328601584828,
      4.258671398415175
     ],
     "pos": 8,
     "per_unit": [
      3.8599999999999994,
      3.180000000000007,
      3.5600000000000023,
      4.3700000000000045,
      3.969999999999999,
      4.769999999999996,
      2.9100000000000037,
      2.960000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 4.459722222222222,
     "sd": 0.8168407653752568,
     "ci95": [
      3.776826252728481,
      5.142618191715963
     ],
     "pos": 8,
     "per_unit": [
      5.022222222222226,
      3.488888888888887,
      4.022222222222226,
      5.011111111111106,
      4.955555555555556,
      5.722222222222221,
      3.7777777777777786,
      3.677777777777777
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -3.1624999999999996,
     "sd": 2.4124306059597758,
     "ci95": [
      -5.179342458562214,
      -1.1456575414377848
     ],
     "pos": 1,
     "per_unit": [
      -6.6000000000000085,
      0.4000000000000057,
      -0.5999999999999943,
      -1.3999999999999915,
      -4.900000000000006,
      -3.8000000000000114,
      -4.8999999999999915,
      -3.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 4.108749999999999,
     "sd": 0.8222692902658376,
     "ci95": [
      3.4213156701241445,
      4.796184329875853
     ],
     "pos": 8,
     "per_unit": [
      4.289999999999999,
      3.3999999999999986,
      4.029999999999994,
      5.150000000000006,
      4.599999999999994,
      5.099999999999994,
      3.3000000000000043,
      3.0
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 5.011111111111112,
     "sd": 0.9930978734462084,
     "ci95": [
      4.180860511684107,
      5.841361710538117
     ],
     "pos": 8,
     "per_unit": [
      5.544444444444444,
      3.62222222222222,
      4.6000000000000085,
      5.93333333333333,
      5.67777777777777,
      6.322222222222223,
      4.488888888888894,
      3.9000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -4.012500000000005,
     "sd": 3.1297820553971003,
     "ci95": [
      -6.629063278453221,
      -1.3959367215467884
     ],
     "pos": 1,
     "per_unit": [
      -7.0,
      1.3999999999999915,
      -1.1000000000000085,
      -1.9000000000000057,
      -5.1000000000000085,
      -5.8999999999999915,
      -7.400000000000006,
      -5.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 8.637500000000001,
     "sd": 0.44663024016357344,
     "ci95": [
      8.264107774990752,
      9.01089222500925
     ],
     "pos": 8,
     "per_unit": [
      8.88000000000001,
      8.810000000000002,
      8.519999999999982,
      8.530000000000001,
      9.39,
      8.260000000000005,
      7.900000000000006,
      8.810000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 9.572222222222223,
     "sd": 0.6012333003763836,
     "ci95": [
      9.069578604327086,
      10.07486584011736
     ],
     "pos": 8,
     "per_unit": [
      10.044444444444437,
      9.800000000000011,
      9.355555555555569,
      9.36666666666666,
      10.544444444444437,
      9.222222222222229,
      8.533333333333331,
      9.711111111111109
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.22499999999999964,
     "sd": 1.233751537848223,
     "ci95": [
      -0.8064420977339453,
      1.2564420977339446
     ],
     "pos": 4,
     "per_unit": [
      -1.5999999999999943,
      -0.09999999999999432,
      1.0,
      1.0,
      -1.0,
      -0.4000000000000057,
      2.200000000000003,
      0.6999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.3975223464059505,
     "sd": 0.040685284691782175,
     "ci95": [
      0.3635085972011596,
      0.43153609561074147
     ],
     "pos": 8,
     "per_unit": [
      0.39863728529291986,
      0.35366818480043793,
      0.334586162113621,
      0.45035463698591194,
      0.42224236592713726,
      0.44238586012202585,
      0.38059448272792284,
      0.39770979327762745
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.4464619614510469,
     "sd": 0.04895137996261408,
     "ci95": [
      0.4055375836596561,
      0.4873863392424377
     ],
     "pos": 8,
     "per_unit": [
      0.464458949012311,
      0.3786249000991022,
      0.3696341383917394,
      0.4965236768789776,
      0.4796057176538273,
      0.4936188656786289,
      0.43719487623380004,
      0.4520345676599886
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.04293418899991586,
     "sd": 0.1036025284885393,
     "ci95": [
      -0.1295480703500729,
      0.04367969235024119
     ],
     "pos": 3,
     "per_unit": [
      -0.1937576881816021,
      0.12905774711244167,
      0.019154375610533236,
      0.03483327794832913,
      -0.09402779961306251,
      -0.018711189887396174,
      -0.12880905882494798,
      -0.09121317616362212
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.10170677865068156,
     "sd": 0.031770364688466196,
     "ci95": [
      0.07514608908331802,
      0.1282674682180451
     ],
     "pos": 8,
     "per_unit": [
      0.113774879071884,
      0.04904423063684149,
      0.066582357013095,
      0.10215606455855841,
      0.12542535721380244,
      0.1422325360807335,
      0.12520407105157982,
      0.08923473357895784
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.12184954191023112,
     "sd": 0.0430687884688819,
     "ci95": [
      0.08584313368100138,
      0.15785595013946085
     ],
     "pos": 8,
     "per_unit": [
      0.14549005050895136,
      0.04589289253375117,
      0.07577521570348011,
      0.11599248645480742,
      0.15002231598120463,
      0.16681474912645555,
      0.161894433777646,
      0.11291419119555268
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.07957809068526234,
     "sd": 0.09132568731865728,
     "ci95": [
      -0.15592827596587305,
      -0.0032279054046516348
     ],
     "pos": 1,
     "per_unit": [
      -0.171661663861725,
      0.07740627356464103,
      -0.016153371200392286,
      -0.022371732507686204,
      -0.09594727169279427,
      -0.07900738133074192,
      -0.20500919348300606,
      -0.123880384970394
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.29581556775526896,
     "sd": 0.02810517932189921,
     "ci95": [
      0.27231904983600647,
      0.31931208567453145
     ],
     "pos": 8,
     "per_unit": [
      0.28486240622103587,
      0.30462395416359644,
      0.268003805100526,
      0.3481985724273535,
      0.29681700871333483,
      0.30015332404129236,
      0.255390411676343,
      0.3084750596986696
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.32461241954081577,
     "sd": 0.03126415026464892,
     "ci95": [
      0.2984749358225942,
      0.3507499032590373
     ],
     "pos": 8,
     "per_unit": [
      0.31896889850335963,
      0.33273200756535104,
      0.2938589226882593,
      0.38053119042417016,
      0.3295834016726227,
      0.32680411655217334,
      0.27530044245615404,
      0.33912037646443594
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.03664390168534648,
     "sd": 0.03261436383713509,
     "ci95": [
      0.009377611171858077,
      0.06391019219883488
     ],
     "pos": 7,
     "per_unit": [
      -0.022096024319877117,
      0.05165147354780064,
      0.03530774681092552,
      0.05720501045601534,
      0.0019194720797317544,
      0.06029619144334575,
      0.07620013465805808,
      0.032667208806771875
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hbgold": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "HB_gold",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 1.785000000000001,
     "sd": 0.8482755616964501,
     "ci95": [
      1.0758238831145737,
      2.4941761168854284
     ],
     "pos": 8,
     "per_unit": [
      1.8100000000000023,
      0.8900000000000006,
      3.039999999999999,
      1.5,
      2.3200000000000003,
      1.4699999999999989,
      2.6600000000000037,
      0.5900000000000034
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 2.0972222222222237,
     "sd": 1.0022681508499174,
     "ci95": [
      1.2593050790285691,
      2.9351393654158784
     ],
     "pos": 8,
     "per_unit": [
      2.1000000000000085,
      1.033333333333335,
      3.555555555555557,
      1.8444444444444485,
      2.911111111111108,
      1.8888888888888893,
      2.8888888888888893,
      0.5555555555555536
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -1.0250000000000004,
     "sd": 1.3614593011072456,
     "ci95": [
      -2.1632084596730223,
      0.11320845967302162
     ],
     "pos": 2,
     "per_unit": [
      -0.7999999999999972,
      -0.4000000000000057,
      -1.5999999999999943,
      -1.5999999999999943,
      -3.0,
      -2.3000000000000114,
      0.6000000000000085,
      0.8999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 1.700000000000001,
     "sd": 0.8499411744350307,
     "ci95": [
      0.9894313960177875,
      2.4105686039822145
     ],
     "pos": 8,
     "per_unit": [
      1.3799999999999955,
      0.6899999999999977,
      2.6499999999999986,
      1.9100000000000037,
      1.9400000000000048,
      1.6899999999999977,
      2.8800000000000026,
      0.46000000000000796
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 2.105555555555558,
     "sd": 1.0646144278895262,
     "ci95": [
      1.2155156203710682,
      2.9955954907400475
     ],
     "pos": 8,
     "per_unit": [
      1.9555555555555557,
      0.6777777777777807,
      3.3444444444444485,
      2.18888888888889,
      2.866666666666667,
      2.122222222222227,
      3.1888888888888864,
      0.5000000000000071
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -1.9499999999999975,
     "sd": 2.501428163498378,
     "ci95": [
      -4.041246278638428,
      0.14124627863843298
     ],
     "pos": 3,
     "per_unit": [
      -3.8000000000000114,
      0.8000000000000114,
      -3.6000000000000085,
      -0.5999999999999943,
      -6.3999999999999915,
      -2.1999999999999886,
      0.09999999999999432,
      0.10000000000000853
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 5.635,
     "sd": 0.6191238048357395,
     "ci95": [
      5.117399546078332,
      6.152600453921668
     ],
     "pos": 8,
     "per_unit": [
      6.009999999999991,
      4.829999999999998,
      5.170000000000002,
      6.439999999999998,
      5.63000000000001,
      5.609999999999999,
      6.409999999999997,
      4.980000000000004
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 6.219444444444443,
     "sd": 0.7125419632433719,
     "ci95": [
      5.623744455633876,
      6.815144433255011
     ],
     "pos": 8,
     "per_unit": [
      6.400000000000006,
      5.388888888888886,
      5.722222222222214,
      7.288888888888891,
      6.099999999999994,
      6.2222222222222285,
      7.1555555555555515,
      5.477777777777774
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.37499999999999645,
     "sd": 1.1310551331768564,
     "ci95": [
      -0.5705857548525348,
      1.3205857548525277
     ],
     "pos": 5,
     "per_unit": [
      2.5,
      -0.20000000000000284,
      0.20000000000000284,
      -1.2000000000000028,
      1.3999999999999915,
      0.09999999999999432,
      -0.30000000000001137,
      0.5
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.22165709118506327,
     "sd": 0.08305993426687443,
     "ci95": [
      0.15221724838876766,
      0.2910969339813589
     ],
     "pos": 8,
     "per_unit": [
      0.19052581970286075,
      0.07798337006647271,
      0.28599293789955293,
      0.22236809702440485,
      0.29659208356447664,
      0.23932541090981374,
      0.3209736951223068,
      0.13949531519061775
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.24349175369480808,
     "sd": 0.09517963436422779,
     "ci95": [
      0.1639195880532474,
      0.32306391933636874
     ],
     "pos": 8,
     "per_unit": [
      0.21180064068371696,
      0.07411728347254787,
      0.32657863411991395,
      0.24419005728833332,
      0.330206824176559,
      0.2695898023844907,
      0.3421815872987257,
      0.1492692001341771
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.025145128597361177,
     "sd": 0.07104430431900811,
     "ci95": [
      -0.03424939617595766,
      0.08453965337068
     ],
     "pos": 4,
     "per_unit": [
      -0.0009475691248548301,
      0.1127781494118052,
      -0.07927832808367352,
      0.025970454649053565,
      -0.005940581944261503,
      -0.033054112362295385,
      0.1301026655345412,
      0.0515303506985747
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.02553959809424111,
     "sd": 0.0686096407507139,
     "ci95": [
      -0.03181949699885411,
      0.08289869318733634
     ],
     "pos": 5,
     "per_unit": [
      -0.02604366181134843,
      -0.07493571508598329,
      0.1086388511989167,
      0.024552672953162435,
      0.07977304261079166,
      0.059521258328337545,
      0.08358218490846969,
      -0.050771848348417414
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.0304394319082838,
     "sd": 0.08192551618641697,
     "ci95": [
      -0.03805201363887435,
      0.09893087745544195
     ],
     "pos": 5,
     "per_unit": [
      -0.020379854789163154,
      -0.09392268836183337,
      0.13315642189625798,
      0.023210432188751184,
      0.10104475432220905,
      0.07158901636221149,
      0.0890363849640865,
      -0.060219011316249293
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.018558906232143513,
     "sd": 0.07884516963713593,
     "ci95": [
      -0.08447511761823283,
      0.0473573051539458
     ],
     "pos": 4,
     "per_unit": [
      -0.07701792501101856,
      0.09594704439665946,
      -0.1120192850771442,
      0.03663283983286725,
      -0.11167236279195691,
      -0.04908856397654482,
      0.03449438440792996,
      0.03425261836205973
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.19611749309082216,
     "sd": 0.026917293102297915,
     "ci95": [
      0.173614072903662,
      0.21862091327798233
     ],
     "pos": 8,
     "per_unit": [
      0.21656948151420918,
      0.152919085152456,
      0.17735408670063624,
      0.19781542407124242,
      0.21681904095368498,
      0.1798041525814762,
      0.2373915102138371,
      0.19026716353903517
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.21305232178652428,
     "sd": 0.026582477259765026,
     "ci95": [
      0.19082881464861468,
      0.23527582892443388
     ],
     "pos": 8,
     "per_unit": [
      0.2321804954728801,
      0.16803997183438124,
      0.19342221222365596,
      0.22097962509958213,
      0.22916206985434995,
      0.19800078602227922,
      0.2531452023346392,
      0.2094882114504264
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.04370403482950469,
     "sd": 0.0428470321605634,
     "ci95": [
      0.007883019513532596,
      0.07952505014547678
     ],
     "pos": 7,
     "per_unit": [
      0.07607035588616373,
      0.01683110501514573,
      0.03274095699347068,
      -0.010662385183813683,
      0.10573178084769541,
      0.016034451614249434,
      0.09560828112661124,
      0.017277732336514973
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hbother": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "HB_other",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 3.72375,
     "sd": 1.2754263992877055,
     "ci95": [
      2.657466846196628,
      4.790033153803371
     ],
     "pos": 8,
     "per_unit": [
      3.0999999999999943,
      2.8599999999999994,
      5.059999999999995,
      3.1700000000000017,
      4.32,
      5.650000000000006,
      1.7100000000000009,
      3.9200000000000017
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 4.483333333333334,
     "sd": 1.5374341298747407,
     "ci95": [
      3.1980062351304803,
      5.768660431536189
     ],
     "pos": 8,
     "per_unit": [
      4.0,
      3.2777777777777786,
      5.944444444444446,
      4.111111111111114,
      5.366666666666667,
      6.677777777777774,
      1.844444444444445,
      4.644444444444446
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -3.1125000000000007,
     "sd": 2.0972345737048226,
     "ci95": [
      -4.865831981182401,
      -1.3591680188176003
     ],
     "pos": 1,
     "per_unit": [
      -5.0,
      -0.9000000000000057,
      -2.8999999999999915,
      -5.299999999999997,
      -5.099999999999994,
      -3.6000000000000085,
      0.5,
      -2.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 3.463750000000001,
     "sd": 1.613195032934865,
     "ci95": [
      2.1150852017973225,
      4.8124147982026795
     ],
     "pos": 8,
     "per_unit": [
      2.950000000000003,
      2.009999999999998,
      4.820000000000007,
      3.049999999999997,
      4.130000000000003,
      5.919999999999995,
      0.8099999999999952,
      4.02000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 4.248611111111112,
     "sd": 2.013411273413432,
     "ci95": [
      2.565357162692364,
      5.931865059529859
     ],
     "pos": 8,
     "per_unit": [
      3.8333333333333286,
      2.3444444444444485,
      5.833333333333339,
      3.9111111111111114,
      5.433333333333334,
      7.06666666666667,
      0.74444444444444,
      4.822222222222226
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -3.5999999999999996,
     "sd": 2.7313000567495287,
     "ci95": [
      -5.883423990691023,
      -1.3165760093089758
     ],
     "pos": 1,
     "per_unit": [
      -5.0,
      -1.0,
      -4.299999999999997,
      -4.700000000000003,
      -7.599999999999994,
      -4.3999999999999915,
      1.3999999999999915,
      -3.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 9.809999999999997,
     "sd": 0.8954328562209461,
     "ci95": [
      9.061399398284637,
      10.558600601715357
     ],
     "pos": 8,
     "per_unit": [
      10.079999999999984,
      9.969999999999999,
      9.929999999999993,
      9.959999999999994,
      7.859999999999999,
      11.100000000000009,
      9.719999999999999,
      9.86
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 10.956944444444446,
     "sd": 0.9708346106674626,
     "ci95": [
      10.145306398484212,
      11.768582490404679
     ],
     "pos": 8,
     "per_unit": [
      11.25555555555556,
      11.06666666666667,
      10.977777777777774,
      11.200000000000003,
      8.833333333333329,
      12.344444444444441,
      10.988888888888894,
      10.988888888888894
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.5125000000000011,
     "sd": 0.7219764539096846,
     "ci95": [
      -1.1160874203925264,
      0.09108742039252427
     ],
     "pos": 2,
     "per_unit": [
      -0.5,
      0.10000000000000853,
      0.5,
      -1.2000000000000028,
      -0.9000000000000057,
      -0.10000000000000853,
      -1.7000000000000028,
      -0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.407946834614566,
     "sd": 0.10673831116391835,
     "ci95": [
      0.3187113733421081,
      0.4971822958870239
     ],
     "pos": 8,
     "per_unit": [
      0.36168276786594866,
      0.2547178270692583,
      0.4917418613811835,
      0.4106698539260236,
      0.41922062334973464,
      0.5541964941693767,
      0.27477940246146026,
      0.4965658466935423
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.462335008611837,
     "sd": 0.1252793833337129,
     "ci95": [
      0.35759882309598445,
      0.5670711941276896
     ],
     "pos": 8,
     "per_unit": [
      0.412618607240236,
      0.2808838977482515,
      0.5601036060261584,
      0.4721467739907079,
      0.49088001150074057,
      0.6246093842920386,
      0.2956674094058398,
      0.5617703786907233
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.08154673136087265,
     "sd": 0.09641998877575379,
     "ci95": [
      -0.16215585924070475,
      -0.0009376034810405498
     ],
     "pos": 2,
     "per_unit": [
      -0.09673978650265003,
      0.01922319095832936,
      -0.12351384042358138,
      -0.1426224266561258,
      -0.22571387000932575,
      -0.07951951693458881,
      0.08678733996205512,
      -0.09027494128109392
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.13928449359219186,
     "sd": 0.10334174768918278,
     "ci95": [
      0.05288863044625619,
      0.22568035673812753
     ],
     "pos": 6,
     "per_unit": [
      0.09624456326074338,
      -0.014858611741021654,
      0.2338144971702647,
      0.1413766146113291,
      0.19127700641379963,
      0.24371110215703684,
      -0.0005275388635910261,
      0.2232383157289739
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.16370254771735404,
     "sd": 0.12456983669827491,
     "ci95": [
      0.05955955803359961,
      0.2678455374011085
     ],
     "pos": 6,
     "per_unit": [
      0.11815963909399851,
      -0.020067267763508312,
      0.27657494598415866,
      0.16940495609111306,
      0.23799404081182995,
      0.2819594312997795,
      -0.013501838281674061,
      0.259096474503135
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.08047799353426777,
     "sd": 0.10727192109428704,
     "ci95": [
      -0.1701595638725033,
      0.009203576803967758
     ],
     "pos": 2,
     "per_unit": [
      -0.10099111923856263,
      0.03201929246136537,
      -0.15102954215478626,
      -0.11087845870671398,
      -0.22917630316847148,
      -0.10052386012766235,
      0.11624115589916872,
      -0.09948511323847953
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.26866234102237413,
     "sd": 0.02267775872623099,
     "ci95": [
      0.24970326027157427,
      0.287621421773174
     ],
     "pos": 8,
     "per_unit": [
      0.2654382046052053,
      0.26957643881027993,
      0.2579273642109188,
      0.2692932393146945,
      0.227943616935935,
      0.3104853920123398,
      0.2753069413250513,
      0.2733275309645684
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.298632460894483,
     "sd": 0.025143713115176984,
     "ci95": [
      0.27761179068273967,
      0.3196531311062263
     ],
     "pos": 8,
     "per_unit": [
      0.2944589681462375,
      0.3009511655117598,
      0.2835286600419997,
      0.30274181789959487,
      0.2528859706889106,
      0.3426499529922591,
      0.30916924768751386,
      0.3026739041875883
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.001068737826604882,
     "sd": 0.02185339201981231,
     "ci95": [
      -0.019338630763743748,
      0.017201155110533984
     ],
     "pos": 5,
     "per_unit": [
      0.004251332735912605,
      -0.012796101503036006,
      0.027515701731204878,
      -0.03174396794941181,
      0.003462433159145739,
      0.021004343193073538,
      -0.029453815937113603,
      0.009210171957385604
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m200_pooled_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm_a": "S_stage_b200",
   "arm_b": "S_none_b200",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 9.4725,
     "sd": 1.08427395062318,
     "ci95": [
      8.566024292500922,
      10.378975707499078
     ],
     "pos": 8,
     "per_unit": [
      10.840000000000002,
      9.349999999999998,
      10.239999999999997,
      9.379999999999997,
      7.370000000000003,
      8.81,
      9.38,
      10.41
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 11.087499999999999,
     "sd": 1.4276117808512916,
     "ci95": [
      9.893986683243268,
      12.281013316756729
     ],
     "pos": 8,
     "per_unit": [
      12.322222222222223,
      10.488888888888887,
      12.077777777777776,
      11.2,
      8.31111111111111,
      10.133333333333333,
      11.455555555555554,
      12.711111111111109
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -5.062500000000002,
     "sd": 3.6668154731709226,
     "ci95": [
      -8.128034451326442,
      -1.9969655486735611
     ],
     "pos": 0,
     "per_unit": [
      -2.5,
      -0.9000000000000057,
      -6.300000000000011,
      -7.0,
      -1.1000000000000085,
      -3.0999999999999943,
      -9.299999999999997,
      -10.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 10.567499999999999,
     "sd": 1.4048767104015127,
     "ci95": [
      9.39299367779401,
      11.742006322205988
     ],
     "pos": 8,
     "per_unit": [
      11.799999999999999,
      9.669999999999998,
      11.220000000000002,
      11.419999999999998,
      7.819999999999997,
      10.059999999999999,
      10.399999999999999,
      12.150000000000004
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 12.345833333333335,
     "sd": 1.8370423040332418,
     "ci95": [
      10.810027533242696,
      13.881639133423974
     ],
     "pos": 8,
     "per_unit": [
      13.61111111111111,
      11.055555555555557,
      13.044444444444444,
      13.544444444444448,
      8.822222222222223,
      11.58888888888889,
      12.42222222222222,
      14.67777777777778
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -5.437500000000002,
     "sd": 3.0756822704192706,
     "ci95": [
      -8.008834726356083,
      -2.86616527364392
     ],
     "pos": 0,
     "per_unit": [
      -4.5,
      -2.799999999999997,
      -5.200000000000003,
      -7.700000000000003,
      -1.2000000000000028,
      -3.700000000000003,
      -7.799999999999997,
      -10.600000000000009
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -5.317500000000003,
     "sd": 0.9065121542010814,
     "ci95": [
      -6.075363126623726,
      -4.559636873376279
     ],
     "pos": 0,
     "per_unit": [
      -5.170000000000002,
      -4.739999999999995,
      -4.969999999999999,
      -4.939999999999998,
      -6.859999999999999,
      -4.27000000000001,
      -5.02000000000001,
      -6.570000000000007
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -5.80277777777778,
     "sd": 0.9834207655507421,
     "ci95": [
      -6.624938112543307,
      -4.980617443012252
     ],
     "pos": 0,
     "per_unit": [
      -5.822222222222223,
      -5.388888888888886,
      -5.355555555555554,
      -5.344444444444456,
      -7.577777777777783,
      -4.677777777777777,
      -5.24444444444444,
      -7.01111111111112
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.9499999999999993,
     "sd": 1.4491376746189473,
     "ci95": [
      -2.1615094143032683,
      0.2615094143032697
     ],
     "pos": 2,
     "per_unit": [
      0.7000000000000028,
      1.1000000000000085,
      -1.5,
      -1.2999999999999972,
      -0.4000000000000057,
      -0.5999999999999943,
      -3.0,
      -2.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 2.040549674463434,
     "sd": 0.12898405572149393,
     "ci95": [
      1.9327163053236125,
      2.148383043603255
     ],
     "pos": 8,
     "per_unit": [
      2.094271498443791,
      1.9810555102818364,
      2.0788651423363675,
      2.0465070135416172,
      1.7840789750249408,
      2.0213084402508947,
      2.2435561387245615,
      2.074754677103463
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 2.2938807310826217,
     "sd": 0.1532196972871932,
     "ci95": [
      2.165785858544757,
      2.4219756036204863
     ],
     "pos": 8,
     "per_unit": [
      2.345766707966653,
      2.214051300352912,
      2.3412707568753515,
      2.313397021333879,
      1.9885230764652677,
      2.261359916065693,
      2.5260009987507654,
      2.3606760708504524
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.23942983510925697,
     "sd": 0.1463346107417811,
     "ci95": [
      -0.36176863124792585,
      -0.11709103897058808
     ],
     "pos": 0,
     "per_unit": [
      -0.1691853872619884,
      -0.11590660035786726,
      -0.2827853885144851,
      -0.3555030565887325,
      -0.055917937937978834,
      -0.1391548420822808,
      -0.29844760151128114,
      -0.49853786661944177
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 2.224104064261711,
     "sd": 0.11835118129424059,
     "ci95": [
      2.125160000600135,
      2.323048127923287
     ],
     "pos": 8,
     "per_unit": [
      2.25796378987277,
      2.1466087809225343,
      2.258390400843301,
      2.212076075417145,
      2.008275309918683,
      2.2055987748291326,
      2.422522322389839,
      2.2813970599002857
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 2.501046494364562,
     "sd": 0.1414565303734121,
     "ci95": [
      2.3827858754712405,
      2.619307113257883
     ],
     "pos": 8,
     "per_unit": [
      2.535189007527368,
      2.4064984878041717,
      2.540162683894482,
      2.4980985663514237,
      2.2415968831511774,
      2.4726595578407284,
      2.733276906529276,
      2.5808898618178677
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.2683778066639424,
     "sd": 0.1097142195858259,
     "ci95": [
      -0.3601011896379691,
      -0.17665442368991569
     ],
     "pos": 0,
     "per_unit": [
      -0.237063169018624,
      -0.19239858101222396,
      -0.27756014661730966,
      -0.36212634299134194,
      -0.09161884917375573,
      -0.1979482722752266,
      -0.37426893486509805,
      -0.41403815735795924
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.18355438979827732,
     "sd": 0.021595851235465438,
     "ci95": [
      -0.20160897325152927,
      -0.16549980634502537
     ],
     "pos": 0,
     "per_unit": [
      -0.1636922914289789,
      -0.1655532706406979,
      -0.17952525850693357,
      -0.1655690618755279,
      -0.22419633489374213,
      -0.18429033457823785,
      -0.1789661836652776,
      -0.20664238279682268
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.20716576328194014,
     "sd": 0.022037192609999687,
     "ci95": [
      -0.22558931735788354,
      -0.18874220920599674
     ],
     "pos": 0,
     "per_unit": [
      -0.18942229956071488,
      -0.19244718745125988,
      -0.1988919270191305,
      -0.18470154501754488,
      -0.25307380668590973,
      -0.2112996417750348,
      -0.20727590777851113,
      -0.22021379096741533
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.028947971554685425,
     "sd": 0.055350835498893816,
     "ci95": [
      -0.017326484952074325,
      0.07522242806144518
     ],
     "pos": 6,
     "per_unit": [
      0.06787778175663561,
      0.0764919806543567,
      -0.005225241897175437,
      0.006623286402609452,
      0.0357009112357769,
      0.058793430192945806,
      0.07582133335381691,
      -0.08449970926148254
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m500_pooled_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m500",
   "arm_a": "S_stage_b500",
   "arm_b": "S_none_b500",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 14.537500000000001,
     "sd": 1.2593393959873211,
     "ci95": [
      13.484665917522078,
      15.590334082477925
     ],
     "pos": 8,
     "per_unit": [
      14.830000000000005,
      15.379999999999999,
      13.700000000000003,
      14.55,
      14.170000000000002,
      12.140000000000004,
      15.170000000000002,
      16.36
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 17.0375,
     "sd": 1.6422544136286845,
     "ci95": [
      15.664540951567687,
      18.410459048432315
     ],
     "pos": 8,
     "per_unit": [
      17.333333333333332,
      17.977777777777778,
      15.955555555555554,
      16.755555555555553,
      16.400000000000006,
      14.055555555555554,
      18.5,
      19.322222222222223
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.962499999999997,
     "sd": 3.244308202727619,
     "ci95": [
      -10.674809533695173,
      -5.2501904663048204
     ],
     "pos": 0,
     "per_unit": [
      -7.699999999999989,
      -8.0,
      -6.599999999999994,
      -5.299999999999997,
      -5.900000000000006,
      -5.099999999999994,
      -14.799999999999997,
      -10.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 16.197499999999998,
     "sd": 1.3674977148061334,
     "ci95": [
      15.05424330014125,
      17.340756699858744
     ],
     "pos": 8,
     "per_unit": [
      16.429999999999993,
      17.169999999999998,
      15.0,
      17.03,
      15.969999999999999,
      13.66,
      16.259999999999998,
      18.059999999999995
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 19.147222222222222,
     "sd": 1.748163561496037,
     "ci95": [
      17.685720910380827,
      20.608723534063618
     ],
     "pos": 8,
     "per_unit": [
      19.299999999999997,
      20.44444444444445,
      17.46666666666667,
      19.72222222222222,
      18.6,
      16.066666666666663,
      19.966666666666665,
      21.61111111111111
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -10.350000000000005,
     "sd": 3.68897972731912,
     "ci95": [
      -13.434064231506657,
      -7.265935768493353
     ],
     "pos": 0,
     "per_unit": [
      -9.400000000000006,
      -12.300000000000011,
      -7.200000000000003,
      -7.200000000000003,
      -7.700000000000003,
      -8.0,
      -17.10000000000001,
      -13.900000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -4.633750000000003,
     "sd": 0.7943179913791308,
     "ci95": [
      -5.2978164592198445,
      -3.9696835407801605
     ],
     "pos": 0,
     "per_unit": [
      -3.759999999999991,
      -3.980000000000004,
      -4.480000000000004,
      -4.980000000000018,
      -4.719999999999999,
      -5.3500000000000085,
      -6.0,
      -3.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -5.058333333333334,
     "sd": 0.8464627092588206,
     "ci95": [
      -5.765993867653075,
      -4.3506727990135925
     ],
     "pos": 0,
     "per_unit": [
      -4.111111111111114,
      -4.25555555555556,
      -4.844444444444434,
      -5.51111111111112,
      -5.288888888888891,
      -5.966666666666669,
      -6.311111111111103,
      -4.177777777777777
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.8125000000000036,
     "sd": 1.1593563485215153,
     "ci95": [
      -1.7817461629882176,
      0.15674616298821042
     ],
     "pos": 2,
     "per_unit": [
      -0.6000000000000085,
      -1.5,
      -1.2000000000000028,
      -0.20000000000000284,
      0.3999999999999915,
      0.20000000000000284,
      -3.200000000000003,
      -0.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 1.4566776258570162,
     "sd": 0.12856058769951634,
     "ci95": [
      1.3491982848432091,
      1.5641569668708233
     ],
     "pos": 8,
     "per_unit": [
      1.4736756332593144,
      1.5722499645449464,
      1.4810810958624279,
      1.3623963007991646,
      1.4261713055117262,
      1.199579102569543,
      1.5581495359844828,
      1.5801180683245244
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 1.6582956676751273,
     "sd": 0.15264448140990008,
     "ci95": [
      1.5306816876451332,
      1.7859096477051213
     ],
     "pos": 8,
     "per_unit": [
      1.6822337348081513,
      1.7923731201545108,
      1.6787179199769833,
      1.5415178239755338,
      1.6177120851474722,
      1.3587415874263447,
      1.784422747189896,
      1.8106463227221261
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.3578847505059778,
     "sd": 0.10173424142508296,
     "ci95": [
      -0.4429367047834752,
      -0.2728327962284804
     ],
     "pos": 0,
     "per_unit": [
      -0.4033472806802072,
      -0.408858435941136,
      -0.2976503211685575,
      -0.24969740778815463,
      -0.2976957112099754,
      -0.2328832611416649,
      -0.47830936486419784,
      -0.4946362212539288
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 1.6363278992325458,
     "sd": 0.11910089993254741,
     "ci95": [
      1.5367570551040095,
      1.7358987433610822
     ],
     "pos": 8,
     "per_unit": [
      1.6458213161557085,
      1.7265662677035074,
      1.6629769368137524,
      1.5350101533007283,
      1.6203491265766061,
      1.4029186575876649,
      1.7387284110713068,
      1.7582523246510933
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 1.861813338524337,
     "sd": 0.14079520464384962,
     "ci95": [
      1.744105601776942,
      1.9795210752717318
     ],
     "pos": 8,
     "per_unit": [
      1.8731235229074965,
      1.9753135143170608,
      1.8779366548933272,
      1.7388302278677958,
      1.833865712141276,
      1.5950072189276314,
      1.9934534563706539,
      2.006976400769454
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.39304105439357395,
     "sd": 0.10962344410003723,
     "ci95": [
      -0.48468854716231025,
      -0.30139356162483766
     ],
     "pos": 0,
     "per_unit": [
      -0.3998985446103882,
      -0.5121589518184821,
      -0.27166052590242273,
      -0.2993705178028634,
      -0.3013001435054399,
      -0.32587839447202427,
      -0.5537969966227942,
      -0.48026436041417675
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.17965027337552975,
     "sd": 0.014774858148249147,
     "ci95": [
      -0.19200236390157724,
      -0.16729818284948225
     ],
     "pos": 0,
     "per_unit": [
      -0.1721456828963941,
      -0.15431630315856104,
      -0.1818958409513245,
      -0.1726138525015637,
      -0.1941778210648799,
      -0.20333955501812184,
      -0.18057887508682402,
      -0.17813425632656887
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.2035176708492097,
     "sd": 0.016707677120047972,
     "ci95": [
      -0.21748563847340383,
      -0.18954970322501555
     ],
     "pos": 0,
     "per_unit": [
      -0.1908897880993452,
      -0.18294039416255004,
      -0.1992187349163439,
      -0.197312403892262,
      -0.2161536269938038,
      -0.23626563150128677,
      -0.20903070918075795,
      -0.19633007804732783
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.03515630388759616,
     "sd": 0.05141438339753429,
     "ci95": [
      -0.007827196305433784,
      0.07813980408062611
     ],
     "pos": 5,
     "per_unit": [
      -0.0034487360698189917,
      0.10330051587734612,
      -0.025989795266134763,
      0.049673110014708755,
      0.003604432295464477,
      0.09299513333035936,
      0.07548763175859641,
      -0.01437186083975206
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m2000_pooled_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm_a": "S_stage_b2000",
   "arm_b": "S_none_b2000",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 11.8625,
     "sd": 1.0625810893426282,
     "ci95": [
      10.974159978381474,
      12.750840021618528
     ],
     "pos": 8,
     "per_unit": [
      11.57,
      9.510000000000005,
      12.449999999999996,
      12.850000000000001,
      12.61999999999999,
      11.520000000000003,
      12.360000000000007,
      12.020000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 14.244444444444444,
     "sd": 1.2338408794073294,
     "ci95": [
      13.212927655297914,
      15.275961233590973
     ],
     "pos": 8,
     "per_unit": [
      13.855555555555554,
      11.488888888888887,
      14.655555555555559,
      15.277777777777779,
      15.277777777777779,
      13.966666666666661,
      14.922222222222224,
      14.511111111111113
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -9.575,
     "sd": 1.3519826710639282,
     "ci95": [
      -10.705285798690264,
      -8.444714201309734
     ],
     "pos": 0,
     "per_unit": [
      -9.0,
      -8.299999999999997,
      -7.3999999999999915,
      -9.0,
      -11.300000000000011,
      -10.5,
      -10.700000000000003,
      -10.399999999999991
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 14.242499999999998,
     "sd": 1.2529023448434775,
     "ci95": [
      13.195047426951927,
      15.289952573048069
     ],
     "pos": 8,
     "per_unit": [
      13.479999999999997,
      11.729999999999997,
      15.269999999999996,
      15.739999999999995,
      15.089999999999996,
      14.04,
      14.419999999999995,
      14.170000000000009
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 17.273611111111112,
     "sd": 1.4740068548391736,
     "ci95": [
      16.041310541839955,
      18.50591168038227
     ],
     "pos": 8,
     "per_unit": [
      16.255555555555553,
      14.288888888888891,
      18.122222222222227,
      18.888888888888886,
      18.5,
      16.955555555555556,
      17.84444444444444,
      17.333333333333336
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -13.037499999999998,
     "sd": 2.1613074746551,
     "ci95": [
      -14.844398266886339,
      -11.230601733113657
     ],
     "pos": 0,
     "per_unit": [
      -11.5,
      -11.299999999999997,
      -10.399999999999991,
      -12.599999999999994,
      -15.600000000000009,
      -12.200000000000003,
      -16.39999999999999,
      -14.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -4.243749999999999,
     "sd": 0.41921482730047716,
     "ci95": [
      -4.594222366280584,
      -3.8932776337194133
     ],
     "pos": 0,
     "per_unit": [
      -4.759999999999991,
      -4.349999999999994,
      -4.8799999999999955,
      -3.8700000000000045,
      -3.7099999999999937,
      -4.359999999999999,
      -4.02000000000001,
      -4.0
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -4.665277777777776,
     "sd": 0.4524453449019642,
     "ci95": [
      -5.043531552009789,
      -4.287024003545763
     ],
     "pos": 0,
     "per_unit": [
      -5.1555555555555515,
      -4.700000000000017,
      -5.533333333333331,
      -4.299999999999997,
      -4.311111111111103,
      -4.566666666666649,
      -4.422222222222231,
      -4.333333333333329
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.4499999999999993,
     "sd": 1.339509505112119,
     "ci95": [
      -1.5698579709955915,
      0.669857970995593
     ],
     "pos": 2,
     "per_unit": [
      -1.1999999999999886,
      -1.2000000000000028,
      1.0,
      0.0,
      1.7000000000000028,
      -2.5,
      -0.4000000000000057,
      -1.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.6101139987470802,
     "sd": 0.047705839821403424,
     "ci95": [
      0.5702309185724711,
      0.6499970789216892
     ],
     "pos": 8,
     "per_unit": [
      0.5942195334125415,
      0.5233211058020597,
      0.613361780946776,
      0.6333280744864167,
      0.6416034514215756,
      0.565349070784773,
      0.6721148728083861,
      0.6376141003141127
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.7252894611194315,
     "sd": 0.05936377447311949,
     "ci95": [
      0.6756601036729958,
      0.7749188185658672
     ],
     "pos": 8,
     "per_unit": [
      0.7060865205369886,
      0.6190277874720387,
      0.7213716857986228,
      0.7489707442017854,
      0.7699830498899196,
      0.6710510181577334,
      0.8035499606358298,
      0.7622749222625336
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.4264651626040773,
     "sd": 0.06834001392038273,
     "ci95": [
      -0.48359884402598297,
      -0.36933148118217163
     ],
     "pos": 0,
     "per_unit": [
      -0.4125833507074592,
      -0.3380390292277262,
      -0.3587273627198275,
      -0.4074559529518922,
      -0.5138129347935187,
      -0.3859684555718701,
      -0.5108009176386359,
      -0.4843332972216885
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.7769777899217519,
     "sd": 0.046480435553208826,
     "ci95": [
      0.7381191733528079,
      0.815836406490696
     ],
     "pos": 8,
     "per_unit": [
      0.7629083371656495,
      0.6948781333816232,
      0.8203560337910689,
      0.7877340447340373,
      0.798383493629574,
      0.7246042860075859,
      0.8261573233877169,
      0.8008006672767598
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.9138562527115014,
     "sd": 0.05745827345251717,
     "ci95": [
      0.865819933984476,
      0.9618925714385268
     ],
     "pos": 8,
     "per_unit": [
      0.8944692467965396,
      0.8140153407725306,
      0.9546820480948615,
      0.9252897012755756,
      0.9497685806281,
      0.8489384767780415,
      0.9825690264364386,
      0.9411176009099238
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.4549283751859857,
     "sd": 0.07859864777318455,
     "ci95": [
      -0.5206384891361725,
      -0.38921826123579895
     ],
     "pos": 0,
     "per_unit": [
      -0.4211398495123557,
      -0.3773567331365104,
      -0.3885780949430462,
      -0.45026686413979,
      -0.5640822893571702,
      -0.39440343092648966,
      -0.5815480040507799,
      -0.4620517354217437
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.16686379117467176,
     "sd": 0.01743760127973207,
     "ci95": [
      -0.1814419906675648,
      -0.15228559168177871
     ],
     "pos": 0,
     "per_unit": [
      -0.16868880375310802,
      -0.17155702757956348,
      -0.20699425284429296,
      -0.1544059702476206,
      -0.15678004220799835,
      -0.15925521522281283,
      -0.15404245057933075,
      -0.1631865669626471
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.1885667915920699,
     "sd": 0.0191614671596213,
     "ci95": [
      -0.20458617902663395,
      -0.17254740415750586
     ],
     "pos": 0,
     "per_unit": [
      -0.188382726259551,
      -0.1949875533004919,
      -0.2333103622962387,
      -0.1763189570737902,
      -0.17978553073818038,
      -0.17788745862030808,
      -0.17901906580060878,
      -0.17884267864739023
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.028463212581908426,
     "sd": 0.02918285976666389,
     "ci95": [
      0.004065731263991457,
      0.052860693899825395
     ],
     "pos": 7,
     "per_unit": [
      0.008556498804896506,
      0.039317703908784196,
      0.029850732223218657,
      0.042810911187897815,
      0.05026935456365145,
      0.008434975354619567,
      0.070747086412144,
      -0.022281561799944782
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hiso": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "K_Hiso",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 3.4050000000000007,
     "sd": 0.7882191787086957,
     "ci95": [
      3.036102068947862,
      3.773897931052139
     ],
     "pos": 20,
     "per_unit": [
      3.1099999999999994,
      3.530000000000001,
      3.1799999999999997,
      2.6700000000000017,
      4.759999999999998,
      4.400000000000006,
      2.1100000000000065,
      2.280000000000001,
      4.369999999999997,
      4.400000000000006,
      2.3999999999999986,
      2.6000000000000014,
      3.4100000000000037,
      3.8200000000000003,
      2.769999999999996,
      3.8599999999999994,
      3.1699999999999946,
      3.3100000000000023,
      3.6099999999999994,
      4.340000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 20,
     "mean": 3.8888888888888893,
     "sd": 1.0016555496556416,
     "ci95": [
      3.420099661379596,
      4.357678116398183
     ],
     "pos": 20,
     "per_unit": [
      3.733333333333338,
      4.077777777777776,
      3.5111111111111164,
      3.3000000000000007,
      5.600000000000001,
      5.011111111111109,
      2.477777777777778,
      2.5555555555555536,
      5.066666666666663,
      5.144444444444449,
      2.344444444444445,
      2.6555555555555515,
      4.111111111111114,
      4.244444444444444,
      3.0000000000000036,
      4.755555555555556,
      3.7333333333333343,
      3.4555555555555593,
      3.7888888888888843,
      5.211111111111112
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -0.95,
     "sd": 2.075546852480594,
     "ci95": [
      -1.9213858281604164,
      0.021385828160416454
     ],
     "pos": 6,
     "per_unit": [
      -2.5,
      -1.4000000000000057,
      0.20000000000000284,
      -3.0,
      -2.799999999999997,
      -1.1000000000000085,
      -1.1999999999999886,
      -0.20000000000000284,
      -1.8999999999999915,
      -2.299999999999997,
      2.8999999999999915,
      2.1000000000000085,
      -2.9000000000000057,
      0.0,
      0.6999999999999886,
      -4.199999999999989,
      -1.9000000000000057,
      2.0,
      2.0,
      -3.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 4.016500000000001,
     "sd": 0.9424339988058917,
     "ci95": [
      3.5754273114589195,
      4.457572688541082
     ],
     "pos": 20,
     "per_unit": [
      3.740000000000002,
      3.8700000000000045,
      3.6799999999999997,
      3.1099999999999994,
      5.560000000000002,
      4.850000000000001,
      2.8399999999999963,
      2.480000000000004,
      4.930000000000007,
      5.32,
      2.469999999999999,
      3.3999999999999986,
      4.779999999999994,
      3.6100000000000065,
      3.1799999999999997,
      4.299999999999997,
      4.270000000000007,
      4.07,
      4.469999999999999,
      5.399999999999999
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 4.607777777777779,
     "sd": 1.196768987898818,
     "ci95": [
      4.047672650284557,
      5.167882905271
     ],
     "pos": 20,
     "per_unit": [
      4.511111111111109,
      4.344444444444445,
      4.266666666666673,
      3.666666666666668,
      6.555555555555557,
      5.5000000000000036,
      2.9111111111111114,
      2.7111111111111157,
      5.788888888888891,
      6.011111111111116,
      2.68888888888889,
      3.5888888888888886,
      5.777777777777779,
      4.111111111111107,
      3.6333333333333293,
      5.25555555555556,
      4.977777777777781,
      4.544444444444448,
      4.744444444444447,
      6.566666666666659
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -1.3049999999999975,
     "sd": 2.10349959028182,
     "ci95": [
      -2.2894681121502662,
      -0.32053188784972886
     ],
     "pos": 5,
     "per_unit": [
      -3.200000000000003,
      -0.3999999999999915,
      -1.6000000000000085,
      -1.8999999999999915,
      -3.3999999999999915,
      -1.0,
      2.200000000000003,
      0.4000000000000057,
      -2.799999999999997,
      -0.8999999999999915,
      0.5,
      1.6999999999999886,
      -4.200000000000003,
      -0.8999999999999915,
      -0.8999999999999915,
      -4.299999999999997,
      -2.0999999999999943,
      -0.20000000000000284,
      2.0,
      -5.099999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": 5.148000000000004,
     "sd": 0.61489066208212,
     "ci95": [
      4.860222311772496,
      5.435777688227512
     ],
     "pos": 20,
     "per_unit": [
      5.420000000000002,
      5.430000000000007,
      4.75,
      4.950000000000003,
      4.77000000000001,
      5.730000000000004,
      5.210000000000008,
      5.340000000000003,
      5.529999999999987,
      4.470000000000013,
      5.8500000000000085,
      4.840000000000003,
      3.920000000000016,
      6.450000000000003,
      5.189999999999998,
      4.519999999999996,
      5.610000000000014,
      4.790000000000006,
      4.329999999999998,
      5.859999999999999
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": 5.686666666666666,
     "sd": 0.6857369887018034,
     "ci95": [
      5.365731876939215,
      6.0076014563941165
     ],
     "pos": 20,
     "per_unit": [
      5.977777777777774,
      6.011111111111106,
      5.166666666666671,
      5.666666666666671,
      5.2777777777777715,
      6.322222222222223,
      6.1000000000000085,
      6.0,
      6.200000000000003,
      4.944444444444443,
      6.299999999999997,
      5.177777777777763,
      4.3999999999999915,
      7.0,
      5.700000000000003,
      4.911111111111126,
      6.2333333333333485,
      5.199999999999989,
      4.666666666666657,
      6.477777777777774
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": 0.2999999999999986,
     "sd": 1.1140254178334321,
     "ci95": [
      -0.2213799446640068,
      0.821379944664004
     ],
     "pos": 14,
     "per_unit": [
      0.4000000000000057,
      0.20000000000000284,
      1.0,
      -1.5,
      0.20000000000000284,
      0.3999999999999915,
      -2.8000000000000114,
      -0.6000000000000085,
      -0.5,
      0.19999999999998863,
      1.8000000000000114,
      1.7999999999999972,
      -0.4000000000000057,
      1.5,
      0.6000000000000085,
      1.0,
      0.0,
      1.0999999999999943,
      1.2999999999999972,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 0.36333844851001534,
     "sd": 0.05629161010351812,
     "ci95": [
      0.3369931640209963,
      0.38968373299903436
     ],
     "pos": 20,
     "per_unit": [
      0.33762033146341386,
      0.2879065169026318,
      0.3181094539205578,
      0.34473110041693333,
      0.4389253742530079,
      0.37332233513674895,
      0.29553231217493625,
      0.3222715420903457,
      0.4600298589162275,
      0.41619525854705586,
      0.2650256381801146,
      0.3329724807074279,
      0.37246095027442916,
      0.39544038845550133,
      0.3413124318550027,
      0.38797893651917637,
      0.41462116148827866,
      0.34012117282854115,
      0.35322307510673756,
      0.4689686509632387
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 0.39906822713401363,
     "sd": 0.0683836386134424,
     "ci95": [
      0.36706369909950975,
      0.4310727551685175
     ],
     "pos": 20,
     "per_unit": [
      0.3776318746724012,
      0.3082209363969297,
      0.3461385061423279,
      0.38599538954957247,
      0.49041945611650073,
      0.40896373794073826,
      0.3168132222779816,
      0.3482166237864517,
      0.5179743782734971,
      0.45873164608720574,
      0.2813644163705127,
      0.36032310224417863,
      0.4170335941529202,
      0.42780568735958946,
      0.36901728844395,
      0.4415367455685857,
      0.4631602979087881,
      0.3637825383788713,
      0.3713408313001665,
      0.5268942697091035
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": 0.041770440894027906,
     "sd": 0.07767919007958755,
     "ci95": [
      0.005415460857750423,
      0.07812542093030539
     ],
     "pos": 12,
     "per_unit": [
      -0.022483557417475097,
      0.10507674145396528,
      0.06584798392463576,
      -0.02664750177681885,
      -0.024521362518436618,
      0.05254970990082075,
      0.10400412124753,
      0.0887658068253856,
      -0.061470815299182746,
      0.033367770685684306,
      0.11797663446652606,
      0.08681688687665456,
      -0.02869284463200561,
      0.10415269831871754,
      0.09196872255446298,
      -0.09404134492551375,
      -0.022231066296313884,
      0.1271688828755817,
      0.19016326936589145,
      -0.052361917749551345
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 0.10887229021596193,
     "sd": 0.05417510792066819,
     "ci95": [
      0.08351755923973588,
      0.134227021192188
     ],
     "pos": 20,
     "per_unit": [
      0.07184515160093863,
      0.03699041431883998,
      0.09331125219387104,
      0.09879663950236495,
      0.19916671061511249,
      0.09521463341361347,
      0.041263615365886075,
      0.06160434223248146,
      0.20113675885320337,
      0.14823655642504985,
      0.014204306270986677,
      0.08551080223312812,
      0.13992520068221825,
      0.107671657064345,
      0.09397078335458442,
      0.14574013522745322,
      0.13675250133348715,
      0.0945136860899316,
      0.09996827359140692,
      0.21162238395033572
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 0.11835934747005099,
     "sd": 0.06566539471416859,
     "ci95": [
      0.08762699674057031,
      0.14909169819953166
     ],
     "pos": 20,
     "per_unit": [
      0.08541511443627403,
      0.032020912911474575,
      0.10108579017366637,
      0.11098939665244512,
      0.22693325138272602,
      0.10481891932733323,
      0.03194224799256684,
      0.05713629141404297,
      0.2289164512871178,
      0.16184715881414524,
      0.005934107595560789,
      0.08860130850739267,
      0.1605179442723781,
      0.11439767880353457,
      0.09890080567924198,
      0.1731709529064589,
      0.15215032560937214,
      0.09574566561078912,
      0.09627524779052266,
      0.2403873782339767
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": 0.02348877492915551,
     "sd": 0.06714796759686888,
     "ci95": [
      -0.007937441267996389,
      0.054914991126307405
     ],
     "pos": 12,
     "per_unit": [
      -0.05028451391708888,
      0.08171592698512864,
      0.02334041037571044,
      -0.010938174848349469,
      -0.05073215629341554,
      0.008776060190117896,
      0.12515592172576628,
      0.10181679959841539,
      -0.048880473052015816,
      0.02574113492317487,
      0.08863609434981523,
      0.05769624576472587,
      -0.045409491629234466,
      0.04713746141164421,
      0.04960058243265664,
      -0.10113722388361612,
      -0.001827917149466174,
      0.08342587040222771,
      0.13320550579936086,
      -0.04726256460244738
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": 0.25446615829405345,
     "sd": 0.0155553002802172,
     "ci95": [
      0.24718605366672414,
      0.26174626292138276
     ],
     "pos": 20,
     "per_unit": [
      0.26577517986247523,
      0.2509161025837918,
      0.22479820172668674,
      0.2459344609145684,
      0.23975866363789544,
      0.2781077017231355,
      0.2542686968090502,
      0.26066719985786424,
      0.25889310006302413,
      0.267958702122006,
      0.2508213319091279,
      0.24746167847429978,
      0.2325357495922109,
      0.28776873139115633,
      0.2473416485004183,
      0.24223880129172315,
      0.2778686601547915,
      0.24560748673860955,
      0.25325480151533064,
      0.257346267012903
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": 0.28070887966396263,
     "sd": 0.017667519297981323,
     "ci95": [
      0.2724402261068056,
      0.28897753322111963
     ],
     "pos": 20,
     "per_unit": [
      0.2922167602361272,
      0.27620002348545514,
      0.24505271596866152,
      0.27500599289712735,
      0.2634862047337747,
      0.30414481861340503,
      0.28487097428541475,
      0.2910803323724087,
      0.28905792698637933,
      0.2968844872730605,
      0.2754303087749519,
      0.27172179373678595,
      0.2565156498805421,
      0.3134080085560549,
      0.270116482764708,
      0.2683657926621268,
      0.31100997229941596,
      0.2680368727680822,
      0.27506558350964383,
      0.28650689147512676
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.018281665964872396,
     "sd": 0.025965424476881927,
     "ci95": [
      0.006129473240883514,
      0.030433858688861278
     ],
     "pos": 14,
     "per_unit": [
      0.027800956499613783,
      0.023360814468836644,
      0.042507573548925315,
      -0.01570932692846938,
      0.026210793774978924,
      0.043773649710702855,
      -0.021151800478236282,
      -0.01305099277302979,
      -0.01259034224716693,
      0.007626635762509437,
      0.029340540116710834,
      0.02912064111192869,
      0.016716646997228857,
      0.05701523690707333,
      0.04236814012180634,
      0.007095878958102375,
      -0.02040314914684771,
      0.04374301247335399,
      0.056957763566530595,
      -0.005099353147103969
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_nperm_r2e": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "V_original",
   "arm_b": "V_permute",
   "units": [
    260917501,
    260917502,
    260917503,
    260917504,
    260917505,
    260917506,
    260917507,
    260917508,
    260917509,
    260917510,
    260917511,
    260917512
   ],
   "n": 12,
   "sign": "accuracy: a - b",
   "note": "R2E prespecified primary; frozen report data/v7_4_R2E_READOUT.txt",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": -0.010833333333333335,
     "sd": 0.948189263168424,
     "ci95": [
      -0.6132840490005459,
      0.5916173823338792
     ],
     "ci90": [
      -0.5024005251099162,
      0.48073385844324945
     ],
     "tost_p_1pp": 0.002035164790924693,
     "pos": 7,
     "per_unit": [
      -0.26,
      0.44,
      0.5,
      0.38,
      -2.08,
      -1.05,
      -0.82,
      -0.2,
      0.95,
      0.02,
      1.32,
      0.67
     ],
     "source": [
      "frozen_log_report"
     ]
    }
   }
  }
 },
 "interactions": {
  "c_factorial_generic": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arms": {
    "neither": "K_Nnone",
    "level": "NGF_level",
    "spread": "NGF_disp",
    "both": "NG_generic"
   },
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "endpoints": {
    "J": {
     "mean": 5.780999999999999,
     "ci95": [
      5.136877608041954,
      6.425122391958044
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      3.4000000000000057,
      8.989999999999995,
      5.369999999999997,
      6.679999999999989,
      4.039999999999999,
      4.969999999999999,
      5.780000000000005,
      5.970000000000002,
      3.9499999999999957,
      6.09,
      3.3500000000000014,
      6.910000000000004,
      6.399999999999995,
      5.709999999999997,
      6.25,
      6.459999999999997,
      5.029999999999998,
      6.399999999999999,
      6.870000000000001,
      7.0
     ]
    },
    "A": {
     "mean": 6.934,
     "ci95": [
      6.334100417162894,
      7.5338995828371065
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      4.849999999999994,
      9.759999999999994,
      6.880000000000003,
      7.370000000000008,
      5.889999999999997,
      6.239999999999998,
      6.970000000000002,
      6.900000000000009,
      5.559999999999999,
      7.809999999999999,
      4.090000000000007,
      8.379999999999999,
      6.709999999999994,
      6.780000000000001,
      7.389999999999997,
      7.920000000000002,
      5.969999999999995,
      7.400000000000006,
      7.900000000000006,
      7.91
     ]
    },
    "C": {
     "mean": -1.449000000000001,
     "ci95": [
      -1.7751036967659886,
      -1.1228963032340133
     ],
     "pos": 1,
     "n": 20,
     "per_unit": [
      -1.910000000000025,
      -1.1199999999999903,
      -2.180000000000007,
      -1.0400000000000063,
      -0.8399999999999892,
      -1.3299999999999983,
      -2.069999999999993,
      -2.010000000000005,
      -0.6000000000000085,
      -2.1000000000000085,
      -1.0899999999999892,
      -1.4099999999999824,
      -1.3400000000000176,
      -2.720000000000013,
      -1.8200000000000074,
      -1.7299999999999898,
      -1.9499999999999886,
      -1.2199999999999989,
      -0.8899999999999864,
      0.38999999999998636
     ]
    },
    "Lall": {
     "mean": 0.6153395792375949,
     "ci95": [
      0.5578606077941907,
      0.672818550680999
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      0.4136274875348196,
      0.9011974631860689,
      0.6624119206195633,
      0.6529083698966298,
      0.4862625513082257,
      0.5931551907017685,
      0.6284934843617656,
      0.7927970417475345,
      0.4700399429281257,
      0.6442237540120281,
      0.43830844861626783,
      0.5410720462948921,
      0.6214485070457103,
      0.6164372281105326,
      0.8052151180671023,
      0.6794345825038324,
      0.6310633130011372,
      0.5080281867811207,
      0.6318206104088269,
      0.5888463376259443
     ]
    },
    "Ltask": {
     "mean": 0.6363206216369213,
     "ci95": [
      0.5778151329767817,
      0.6948261102970609
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      0.444425679194441,
      0.9252107599733863,
      0.6850304612889779,
      0.6650510178241209,
      0.48373640904983173,
      0.6067802479207174,
      0.6607815919436959,
      0.8293842863398844,
      0.4855264024835968,
      0.6772374993870258,
      0.4651686495323286,
      0.5735874855008927,
      0.6346212147399646,
      0.6654118570157417,
      0.814321089690548,
      0.7074770388422191,
      0.6527427581055756,
      0.5208991268029282,
      0.6430163209896502,
      0.5860025361128987
     ]
    },
    "Lwithin": {
     "mean": -0.020981042399326456,
     "ci95": [
      -0.02712292135513788,
      -0.014839163443515033
     ],
     "pos": 2,
     "n": 20,
     "per_unit": [
      -0.030798191659621388,
      -0.02401329678731745,
      -0.0226185406694146,
      -0.01214264792749109,
      0.002526142258393982,
      -0.01362505721894891,
      -0.03228810758193035,
      -0.036587244592349855,
      -0.015486459555471122,
      -0.03301374537499768,
      -0.026860200916060784,
      -0.03251543920600053,
      -0.013172707694254271,
      -0.048974628905209094,
      -0.009105971623445619,
      -0.028042456338386756,
      -0.021679445104438422,
      -0.012870940021807442,
      -0.01119571058082336,
      0.0028438015130456407
     ]
    }
   },
   "gains": {
    "level/J": {
     "mean": 2.3220000000000005,
     "ci95": [
      2.0843140534994657,
      2.5596859465005353
     ],
     "per_unit": [
      1.9299999999999926,
      1.6600000000000037,
      2.530000000000001,
      2.900000000000002,
      2.1099999999999994,
      2.6599999999999966,
      1.6799999999999997,
      2.1999999999999993,
      1.990000000000002,
      2.710000000000001,
      3.1300000000000026,
      2.299999999999997,
      2.320000000000004,
      2.1600000000000037,
      2.280000000000001,
      2.980000000000004,
      1.8500000000000014,
      3.330000000000002,
      2.25,
      1.4699999999999989
     ]
    },
    "spread/J": {
     "mean": 6.522499999999999,
     "ci95": [
      6.198574253022306,
      6.846425746977692
     ],
     "per_unit": [
      6.869999999999997,
      5.399999999999999,
      7.369999999999997,
      6.1200000000000045,
      7.77,
      5.73,
      7.279999999999998,
      5.809999999999999,
      5.73,
      6.699999999999999,
      6.669999999999998,
      6.959999999999994,
      7.190000000000001,
      6.390000000000001,
      7.0,
      6.260000000000002,
      6.2499999999999964,
      5.699999999999999,
      5.860000000000003,
      7.390000000000001
     ]
    },
    "both/J": {
     "mean": 14.625499999999999,
     "ci95": [
      13.99609736372533,
      15.254902636274668
     ],
     "per_unit": [
      12.199999999999996,
      16.049999999999997,
      15.269999999999996,
      15.699999999999996,
      13.919999999999998,
      13.359999999999996,
      14.740000000000002,
      13.98,
      11.669999999999998,
      15.5,
      13.150000000000002,
      16.169999999999995,
      15.91,
      14.260000000000002,
      15.530000000000001,
      15.700000000000003,
      13.129999999999995,
      15.43,
      14.980000000000004,
      15.86
     ]
    },
    "neither_abs/J": 22.4615,
    "level/A": {
     "mean": 2.8654999999999995,
     "ci95": [
      2.6163302968683935,
      3.1146697031316055
     ],
     "per_unit": [
      2.3500000000000014,
      1.850000000000005,
      2.75,
      3.3799999999999955,
      2.7600000000000016,
      2.879999999999999,
      2.6099999999999994,
      2.679999999999996,
      2.7399999999999984,
      3.270000000000003,
      3.8199999999999967,
      2.9899999999999984,
      3.1999999999999993,
      2.8699999999999974,
      2.7200000000000024,
      3.479999999999997,
      2.3100000000000023,
      3.9099999999999966,
      2.6799999999999997,
      2.0600000000000023
     ]
    },
    "spread/A": {
     "mean": 6.395,
     "ci95": [
      6.038129626673571,
      6.751870373326428
     ],
     "per_unit": [
      6.59,
      5.350000000000001,
      6.830000000000002,
      6.289999999999996,
      7.879999999999999,
      5.09,
      7.23,
      5.709999999999997,
      5.399999999999999,
      6.449999999999999,
      6.550000000000001,
      7.389999999999997,
      7.07,
      6.519999999999996,
      6.870000000000001,
      6.059999999999999,
      6.030000000000005,
      5.640000000000001,
      5.729999999999997,
      7.220000000000002
     ]
    },
    "both/A": {
     "mean": 16.194499999999998,
     "ci95": [
      15.532978782231016,
      16.85602121776898
     ],
     "per_unit": [
      13.789999999999996,
      16.96,
      16.460000000000004,
      17.04,
      16.529999999999998,
      14.209999999999997,
      16.810000000000002,
      15.290000000000003,
      13.699999999999996,
      17.53,
      14.460000000000004,
      18.759999999999994,
      16.979999999999993,
      16.169999999999995,
      16.98,
      17.459999999999997,
      14.310000000000002,
      16.950000000000003,
      16.310000000000002,
      17.190000000000005
     ]
    },
    "neither_abs/A": 22.394,
    "level/C": {
     "mean": -0.3565000000000012,
     "ci95": [
      -0.6671730957274431,
      -0.045826904272559366
     ],
     "per_unit": [
      -0.5299999999999869,
      0.06999999999999318,
      0.03999999999999204,
      -0.6899999999999977,
      -1.0300000000000153,
      -0.7599999999999909,
      0.21999999999999886,
      -1.1599999999999966,
      -2.3799999999999955,
      0.010000000000005116,
      -0.4900000000000091,
      0.3299999999999983,
      -0.06999999999999318,
      -0.3399999999999892,
      0.14000000000000057,
      0.11999999999999034,
      0.3599999999999852,
      0.09999999999999432,
      -0.19000000000001194,
      -0.8799999999999955
     ]
    },
    "spread/C": {
     "mean": -3.121,
     "ci95": [
      -3.3802838938449273,
      -2.8617161061550727
     ],
     "per_unit": [
      -3.569999999999993,
      -3.680000000000007,
      -2.569999999999993,
      -3.359999999999985,
      -3.6000000000000085,
      -3.5600000000000023,
      -2.0900000000000034,
      -2.6700000000000017,
      -3.730000000000004,
      -2.3599999999999994,
      -3.2900000000000063,
      -3.490000000000009,
      -2.7199999999999847,
      -2.9599999999999937,
      -2.4099999999999966,
      -2.3700000000000045,
      -3.1500000000000057,
      -3.3100000000000023,
      -3.640000000000015,
      -3.8899999999999864
     ]
    },
    "both/C": {
     "mean": -4.9265000000000025,
     "ci95": [
      -5.290597145088091,
      -4.562402854911914
     ],
     "per_unit": [
      -6.010000000000005,
      -4.730000000000004,
      -4.710000000000008,
      -5.089999999999989,
      -5.470000000000013,
      -5.6499999999999915,
      -3.9399999999999977,
      -5.840000000000003,
      -6.710000000000008,
      -4.450000000000003,
      -4.8700000000000045,
      -4.569999999999993,
      -4.1299999999999955,
      -6.019999999999996,
      -4.090000000000003,
      -3.980000000000004,
      -4.740000000000009,
      -4.430000000000007,
      -4.720000000000013,
      -4.3799999999999955
     ]
    },
    "neither_abs/C": 80.48,
    "level/Lall": {
     "mean": 0.20308867547885973,
     "ci95": [
      0.15691263522751464,
      0.2492647157302048
     ],
     "per_unit": [
      0.10606186678519869,
      0.2095027947278041,
      0.04290959369653535,
      0.2609486285809757,
      0.02563606570098198,
      0.32881281076617785,
      0.16837063522111073,
      0.13647181493940863,
      0.15549333367691354,
      0.3368193326516167,
      0.15185902601178647,
      0.2889901759307252,
      0.2651332070571275,
      0.1589152840311936,
      0.1356581207154246,
      0.31633874866416267,
      0.14798223497826335,
      0.3948723342238596,
      0.20826260987129785,
      0.22273489134663027
     ]
    },
    "spread/Lall": {
     "mean": 0.7386409400558329,
     "ci95": [
      0.702097130290557,
      0.7751847498211089
     ],
     "per_unit": [
      0.8059612670301473,
      0.7642838600842641,
      0.7091052654141485,
      0.7943574183773041,
      0.8166578398241136,
      0.6618109916999639,
      0.8324484789779127,
      0.6354657208386794,
      0.6016763078857856,
      0.8402925217394408,
      0.6977810983965611,
      0.7640490864895799,
      0.7567787952483673,
      0.71459127239293,
      0.6831327947067223,
      0.7701401639906376,
      0.6282779059245414,
      0.6476231958202341,
      0.7808917543965581,
      0.8674930618787666
     ]
    },
    "both/Lall": {
     "mean": 1.5570691947722874,
     "ci95": [
      1.4732139470222454,
      1.6409244425223295
     ],
     "per_unit": [
      1.3256506213501655,
      1.874984117998137,
      1.4144267797302472,
      1.7082144168549096,
      1.3285564568333212,
      1.5837789931679103,
      1.629312598560789,
      1.5647345775256225,
      1.2272095844908248,
      1.8213356084030856,
      1.2879485730246154,
      1.5941113087151972,
      1.6433605093512051,
      1.4899437845346561,
      1.6240060334892492,
      1.7659134951586326,
      1.4073234539039419,
      1.5505237168252144,
      1.6209749746766828,
      1.6790742908513412
     ]
    },
    "neither_abs/Lall": 4.4276551483101905,
    "level/Ltask": {
     "mean": 0.20634903088972326,
     "ci95": [
      0.16251770777583785,
      0.25018035400360866
     ],
     "per_unit": [
      0.1274781095923343,
      0.1887629404107205,
      0.030791992247474198,
      0.26376176249817185,
      0.06443280228917203,
      0.34364108956012274,
      0.17009206633792484,
      0.1422029787196255,
      0.2042717962971361,
      0.3361428119278811,
      0.1588187990286789,
      0.2641329403354664,
      0.25248890513631306,
      0.17215842900504175,
      0.1345792386972091,
      0.31209950370012596,
      0.13846237727916844,
      0.39126480616952364,
      0.19947283510125402,
      0.23192443346112057
     ]
    },
    "spread/Ltask": {
     "mean": 0.8954897430730288,
     "ci95": [
      0.8593301463248332,
      0.9316493398212243
     ],
     "per_unit": [
      0.9742717536935928,
      0.9382358721398614,
      0.8648612261581157,
      0.9701988335988094,
      0.9577720690812743,
      0.8334054718479091,
      0.9578260348256968,
      0.775649847897359,
      0.7557067033923879,
      1.0016653383334546,
      0.8380971887835589,
      0.9183690437985472,
      0.9106207329182805,
      0.8719217268619648,
      0.8393502071544781,
      0.9150175019543454,
      0.8048508819171989,
      0.8139973334822059,
      0.9426609407507964,
      1.0253161528707384
     ]
    },
    "both/Ltask": {
     "mean": 1.7381593955996733,
     "ci95": [
      1.6576169234200204,
      1.818701867779326
     ],
     "per_unit": [
      1.546175542480368,
      2.052209572523968,
      1.5806836796945678,
      1.8990116139211022,
      1.505941280420278,
      1.7838268093287493,
      1.7886996931073176,
      1.747237112956869,
      1.4455049021731208,
      2.0150456496483615,
      1.4620846373445664,
      1.7560894696349063,
      1.7977308527945581,
      1.7094920128827482,
      1.7882505355422351,
      1.9345940444966905,
      1.596056017301943,
      1.7261612664546577,
      1.7851500968417007,
      1.8432431224447576
     ]
    },
    "neither_abs/Ltask": 3.8096343599888174,
    "level/Lwithin": {
     "mean": -0.003260355410863536,
     "ci95": [
      -0.011753905003256793,
      0.005233194181529722
     ],
     "per_unit": [
      -0.02141624280713561,
      0.020739854317083584,
      0.012117601449061155,
      -0.0028131339171961756,
      -0.03879673658819005,
      -0.014828278793944882,
      -0.0017214311168141094,
      -0.005731163780216875,
      -0.04877846262022256,
      0.0006765207237355852,
      -0.006959773016892434,
      0.024857235595258764,
      0.01264430192081445,
      -0.013243144973848153,
      0.001078882018215488,
      0.004239244964036715,
      0.009519857699094914,
      0.003607528054335951,
      0.008789774770043834,
      -0.009189542114490301
     ]
    },
    "spread/Lwithin": {
     "mean": -0.15684880301719586,
     "ci95": [
      -0.16318728591065754,
      -0.1505103201237342
     ],
     "per_unit": [
      -0.1683104866634455,
      -0.1739520120555973,
      -0.15575596074396714,
      -0.17584141522150532,
      -0.14111422925716077,
      -0.1715944801479452,
      -0.1253775558477841,
      -0.14018412705867966,
      -0.15403039550660225,
      -0.1613728165940138,
      -0.14031609038699777,
      -0.1543199573089673,
      -0.15384193766991316,
      -0.15733045446903482,
      -0.15621741244775578,
      -0.14487733796370783,
      -0.17657297599265753,
      -0.16637413766197184,
      -0.16176918635423831,
      -0.15782309099197178
     ]
    },
    "both/Lwithin": {
     "mean": -0.18109020082738586,
     "ci95": [
      -0.1906809659463816,
      -0.17149943570839013
     ],
     "per_unit": [
      -0.2205249211302025,
      -0.17722545452583116,
      -0.16625689996432058,
      -0.19079719706619258,
      -0.17738482358695684,
      -0.200047816160839,
      -0.15938709454652855,
      -0.1825025354312464,
      -0.21829531768229593,
      -0.1937100412452759,
      -0.174136064319951,
      -0.16197816091970907,
      -0.154370343443353,
      -0.21954822834809207,
      -0.1642445020529859,
      -0.16868054933805787,
      -0.18873256339800104,
      -0.17563754962944333,
      -0.16417512216501784,
      -0.16416883159341644
     ]
    },
    "neither_abs/Lwithin": 0.6180207883213731
   }
  },
  "c_factorial_recordmean": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arms": {
    "neither": "K_Nnone",
    "level": "NGF_level",
    "spread": "NGF_disp",
    "both": "K_Niso"
   },
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "endpoints": {
    "J": {
     "mean": 5.992000000000001,
     "ci95": [
      5.379467180521149,
      6.604532819478853
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      4.280000000000008,
      8.089999999999996,
      6.200000000000003,
      7.829999999999995,
      5.859999999999999,
      5.619999999999997,
      4.390000000000004,
      6.510000000000002,
      6.590000000000003,
      7.09,
      4.060000000000002,
      7.150000000000006,
      5.379999999999999,
      7.050000000000001,
      6.25,
      4.549999999999994,
      3.390000000000004,
      6.910000000000004,
      6.91,
      5.730000000000004
     ]
    },
    "A": {
     "mean": 7.329,
     "ci95": [
      6.643638860854986,
      8.014361139145013
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      5.43,
      9.16,
      7.559999999999995,
      8.830000000000009,
      7.899999999999995,
      6.98,
      5.27,
      7.110000000000003,
      9.249999999999996,
      8.609999999999996,
      5.310000000000006,
      8.379999999999999,
      6.329999999999998,
      8.230000000000004,
      7.599999999999998,
      6.190000000000005,
      4.129999999999992,
      8.770000000000003,
      8.190000000000005,
      7.349999999999998
     ]
    },
    "C": {
     "mean": -1.3265000000000007,
     "ci95": [
      -1.7059283896762232,
      -0.9470716103237782
     ],
     "pos": 3,
     "n": 20,
     "per_unit": [
      -1.8000000000000114,
      -1.3699999999999903,
      -1.4399999999999977,
      -1.0600000000000023,
      0.10000000000000853,
      -1.480000000000004,
      -1.6499999999999915,
      -1.8200000000000074,
      0.23000000000000398,
      -0.960000000000008,
      0.11000000000001364,
      -0.6299999999999955,
      -2.5200000000000244,
      -2.000000000000014,
      -1.8500000000000085,
      -1.559999999999988,
      -2.339999999999989,
      -2.3100000000000023,
      -1.509999999999991,
      -0.6700000000000159
     ]
    },
    "Lall": {
     "mean": 0.6284107246893723,
     "ci95": [
      0.5733009990344466,
      0.683520450344298
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      0.44972949636321236,
      0.8550095653060801,
      0.682461105986861,
      0.7343646239007375,
      0.60264797605367,
      0.6401103050422652,
      0.5338790088876184,
      0.7764725962289258,
      0.651131414668308,
      0.7205545623944705,
      0.5338688865680519,
      0.5370312930409238,
      0.5426514560672286,
      0.715691574133535,
      0.8302820282937677,
      0.5718367193773259,
      0.45289325057099017,
      0.5329216629441413,
      0.665031358041472,
      0.5396456099178613
     ]
    },
    "Ltask": {
     "mean": 0.6481456711893818,
     "ci95": [
      0.5933823340522171,
      0.7029090083265466
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      0.4615502702731096,
      0.8809545007007422,
      0.7019979259666016,
      0.7442235925408944,
      0.5741341265360367,
      0.654284383831472,
      0.5594552094740113,
      0.8184778444320973,
      0.6497549995230303,
      0.7262173598697501,
      0.5430434192918101,
      0.5610550893569082,
      0.5821593413122663,
      0.7412388432677757,
      0.8438088121478797,
      0.6040192882052207,
      0.4988209018506584,
      0.5648612257121757,
      0.6914018652579133,
      0.561454424237283
     ]
    },
    "Lwithin": {
     "mean": -0.01973494650000949,
     "ci95": [
      -0.02759786622256266,
      -0.011872026777456314
     ],
     "pos": 2,
     "n": 20,
     "per_unit": [
      -0.01182077390989722,
      -0.02594493539466214,
      -0.01953681997974055,
      -0.009858968640156895,
      0.02851384951763336,
      -0.014174078789206845,
      -0.025576200586392872,
      -0.04200524820317142,
      0.001376415145277754,
      -0.005662797475279646,
      -0.009174532723758233,
      -0.02402379631598439,
      -0.03950788524503768,
      -0.025547269134240658,
      -0.01352678385411199,
      -0.03218256882789472,
      -0.04592765127966825,
      -0.031939562768034335,
      -0.026370507216441297,
      -0.02180881431942172
     ]
    }
   },
   "gains": {
    "level/J": {
     "mean": 2.3220000000000005,
     "ci95": [
      2.0843140534994657,
      2.5596859465005353
     ],
     "per_unit": [
      1.9299999999999926,
      1.6600000000000037,
      2.530000000000001,
      2.900000000000002,
      2.1099999999999994,
      2.6599999999999966,
      1.6799999999999997,
      2.1999999999999993,
      1.990000000000002,
      2.710000000000001,
      3.1300000000000026,
      2.299999999999997,
      2.320000000000004,
      2.1600000000000037,
      2.280000000000001,
      2.980000000000004,
      1.8500000000000014,
      3.330000000000002,
      2.25,
      1.4699999999999989
     ]
    },
    "spread/J": {
     "mean": 6.522499999999999,
     "ci95": [
      6.198574253022306,
      6.846425746977692
     ],
     "per_unit": [
      6.869999999999997,
      5.399999999999999,
      7.369999999999997,
      6.1200000000000045,
      7.77,
      5.73,
      7.279999999999998,
      5.809999999999999,
      5.73,
      6.699999999999999,
      6.669999999999998,
      6.959999999999994,
      7.190000000000001,
      6.390000000000001,
      7.0,
      6.260000000000002,
      6.2499999999999964,
      5.699999999999999,
      5.860000000000003,
      7.390000000000001
     ]
    },
    "both/J": {
     "mean": 14.836500000000001,
     "ci95": [
      14.21236370132083,
      15.460636298679171
     ],
     "per_unit": [
      13.079999999999998,
      15.149999999999999,
      16.1,
      16.85,
      15.739999999999998,
      14.009999999999994,
      13.350000000000001,
      14.52,
      14.310000000000006,
      16.5,
      13.860000000000003,
      16.409999999999997,
      14.890000000000004,
      15.600000000000005,
      15.530000000000001,
      13.79,
      11.490000000000002,
      15.940000000000005,
      15.020000000000003,
      14.590000000000003
     ]
    },
    "neither_abs/J": 22.4615,
    "level/A": {
     "mean": 2.8654999999999995,
     "ci95": [
      2.6163302968683935,
      3.1146697031316055
     ],
     "per_unit": [
      2.3500000000000014,
      1.850000000000005,
      2.75,
      3.3799999999999955,
      2.7600000000000016,
      2.879999999999999,
      2.6099999999999994,
      2.679999999999996,
      2.7399999999999984,
      3.270000000000003,
      3.8199999999999967,
      2.9899999999999984,
      3.1999999999999993,
      2.8699999999999974,
      2.7200000000000024,
      3.479999999999997,
      2.3100000000000023,
      3.9099999999999966,
      2.6799999999999997,
      2.0600000000000023
     ]
    },
    "spread/A": {
     "mean": 6.395,
     "ci95": [
      6.038129626673571,
      6.751870373326428
     ],
     "per_unit": [
      6.59,
      5.350000000000001,
      6.830000000000002,
      6.289999999999996,
      7.879999999999999,
      5.09,
      7.23,
      5.709999999999997,
      5.399999999999999,
      6.449999999999999,
      6.550000000000001,
      7.389999999999997,
      7.07,
      6.519999999999996,
      6.870000000000001,
      6.059999999999999,
      6.030000000000005,
      5.640000000000001,
      5.729999999999997,
      7.220000000000002
     ]
    },
    "both/A": {
     "mean": 16.5895,
     "ci95": [
      15.829243271900568,
      17.349756728099436
     ],
     "per_unit": [
      14.370000000000001,
      16.360000000000007,
      17.139999999999997,
      18.5,
      18.539999999999996,
      14.95,
      15.11,
      15.499999999999996,
      17.389999999999993,
      18.33,
      15.680000000000003,
      18.759999999999994,
      16.599999999999998,
      17.619999999999997,
      17.19,
      15.73,
      12.469999999999999,
      18.32,
      16.6,
      16.630000000000003
     ]
    },
    "neither_abs/A": 22.394,
    "level/C": {
     "mean": -0.3565000000000012,
     "ci95": [
      -0.6671730957274431,
      -0.045826904272559366
     ],
     "per_unit": [
      -0.5299999999999869,
      0.06999999999999318,
      0.03999999999999204,
      -0.6899999999999977,
      -1.0300000000000153,
      -0.7599999999999909,
      0.21999999999999886,
      -1.1599999999999966,
      -2.3799999999999955,
      0.010000000000005116,
      -0.4900000000000091,
      0.3299999999999983,
      -0.06999999999999318,
      -0.3399999999999892,
      0.14000000000000057,
      0.11999999999999034,
      0.3599999999999852,
      0.09999999999999432,
      -0.19000000000001194,
      -0.8799999999999955
     ]
    },
    "spread/C": {
     "mean": -3.121,
     "ci95": [
      -3.3802838938449273,
      -2.8617161061550727
     ],
     "per_unit": [
      -3.569999999999993,
      -3.680000000000007,
      -2.569999999999993,
      -3.359999999999985,
      -3.6000000000000085,
      -3.5600000000000023,
      -2.0900000000000034,
      -2.6700000000000017,
      -3.730000000000004,
      -2.3599999999999994,
      -3.2900000000000063,
      -3.490000000000009,
      -2.7199999999999847,
      -2.9599999999999937,
      -2.4099999999999966,
      -2.3700000000000045,
      -3.1500000000000057,
      -3.3100000000000023,
      -3.640000000000015,
      -3.8899999999999864
     ]
    },
    "both/C": {
     "mean": -4.804000000000002,
     "ci95": [
      -5.2118003157885004,
      -4.396199684211504
     ],
     "per_unit": [
      -5.8999999999999915,
      -4.980000000000004,
      -3.969999999999999,
      -5.109999999999985,
      -4.530000000000015,
      -5.799999999999997,
      -3.519999999999996,
      -5.650000000000006,
      -5.8799999999999955,
      -3.3100000000000023,
      -3.6700000000000017,
      -3.7900000000000063,
      -5.310000000000002,
      -5.299999999999997,
      -4.1200000000000045,
      -3.8100000000000023,
      -5.13000000000001,
      -5.52000000000001,
      -5.340000000000018,
      -5.439999999999998
     ]
    },
    "neither_abs/C": 80.48,
    "level/Lall": {
     "mean": 0.20308867547885973,
     "ci95": [
      0.15691263522751464,
      0.2492647157302048
     ],
     "per_unit": [
      0.10606186678519869,
      0.2095027947278041,
      0.04290959369653535,
      0.2609486285809757,
      0.02563606570098198,
      0.32881281076617785,
      0.16837063522111073,
      0.13647181493940863,
      0.15549333367691354,
      0.3368193326516167,
      0.15185902601178647,
      0.2889901759307252,
      0.2651332070571275,
      0.1589152840311936,
      0.1356581207154246,
      0.31633874866416267,
      0.14798223497826335,
      0.3948723342238596,
      0.20826260987129785,
      0.22273489134663027
     ]
    },
    "spread/Lall": {
     "mean": 0.7386409400558329,
     "ci95": [
      0.702097130290557,
      0.7751847498211089
     ],
     "per_unit": [
      0.8059612670301473,
      0.7642838600842641,
      0.7091052654141485,
      0.7943574183773041,
      0.8166578398241136,
      0.6618109916999639,
      0.8324484789779127,
      0.6354657208386794,
      0.6016763078857856,
      0.8402925217394408,
      0.6977810983965611,
      0.7640490864895799,
      0.7567787952483673,
      0.71459127239293,
      0.6831327947067223,
      0.7701401639906376,
      0.6282779059245414,
      0.6476231958202341,
      0.7808917543965581,
      0.8674930618787666
     ]
    },
    "both/Lall": {
     "mean": 1.570140340224065,
     "ci95": [
      1.4936114376975547,
      1.6466692427505754
     ],
     "per_unit": [
      1.3617526301785583,
      1.8287962201181482,
      1.434475965097545,
      1.7896706708590173,
      1.4449418815787656,
      1.630734107508407,
      1.5346981230866419,
      1.5484101320070138,
      1.4083010562310072,
      1.897666416785528,
      1.3835090109763994,
      1.5900705554612289,
      1.5645634583727235,
      1.5891981305576586,
      1.6490729437159146,
      1.6583156320321262,
      1.2291533914737949,
      1.575417192988235,
      1.654185722309328,
      1.6298735631432582
     ]
    },
    "neither_abs/Lall": 4.4276551483101905,
    "level/Ltask": {
     "mean": 0.20634903088972326,
     "ci95": [
      0.16251770777583785,
      0.25018035400360866
     ],
     "per_unit": [
      0.1274781095923343,
      0.1887629404107205,
      0.030791992247474198,
      0.26376176249817185,
      0.06443280228917203,
      0.34364108956012274,
      0.17009206633792484,
      0.1422029787196255,
      0.2042717962971361,
      0.3361428119278811,
      0.1588187990286789,
      0.2641329403354664,
      0.25248890513631306,
      0.17215842900504175,
      0.1345792386972091,
      0.31209950370012596,
      0.13846237727916844,
      0.39126480616952364,
      0.19947283510125402,
      0.23192443346112057
     ]
    },
    "spread/Ltask": {
     "mean": 0.8954897430730288,
     "ci95": [
      0.8593301463248332,
      0.9316493398212243
     ],
     "per_unit": [
      0.9742717536935928,
      0.9382358721398614,
      0.8648612261581157,
      0.9701988335988094,
      0.9577720690812743,
      0.8334054718479091,
      0.9578260348256968,
      0.775649847897359,
      0.7557067033923879,
      1.0016653383334546,
      0.8380971887835589,
      0.9183690437985472,
      0.9106207329182805,
      0.8719217268619648,
      0.8393502071544781,
      0.9150175019543454,
      0.8048508819171989,
      0.8139973334822059,
      0.9426609407507964,
      1.0253161528707384
     ]
    },
    "both/Ltask": {
     "mean": 1.7499844451521338,
     "ci95": [
      1.6746125935113005,
      1.825356296792967
     ],
     "per_unit": [
      1.5633001335590366,
      2.007953313251324,
      1.5976511443721915,
      1.9781841886378757,
      1.596338997906483,
      1.831330945239504,
      1.687373310637633,
      1.7363306710490818,
      1.6097334992125543,
      2.064025510131086,
      1.5399594071040479,
      1.7435570734909218,
      1.7452689793668599,
      1.7853189991347822,
      1.817738257999567,
      1.831136293859692,
      1.4421341610470257,
      1.7701233653639052,
      1.8335356411099637,
      1.818695010569142
     ]
    },
    "neither_abs/Ltask": 3.8096343599888174,
    "level/Lwithin": {
     "mean": -0.003260355410863536,
     "ci95": [
      -0.011753905003256793,
      0.005233194181529722
     ],
     "per_unit": [
      -0.02141624280713561,
      0.020739854317083584,
      0.012117601449061155,
      -0.0028131339171961756,
      -0.03879673658819005,
      -0.014828278793944882,
      -0.0017214311168141094,
      -0.005731163780216875,
      -0.04877846262022256,
      0.0006765207237355852,
      -0.006959773016892434,
      0.024857235595258764,
      0.01264430192081445,
      -0.013243144973848153,
      0.001078882018215488,
      0.004239244964036715,
      0.009519857699094914,
      0.003607528054335951,
      0.008789774770043834,
      -0.009189542114490301
     ]
    },
    "spread/Lwithin": {
     "mean": -0.15684880301719586,
     "ci95": [
      -0.16318728591065754,
      -0.1505103201237342
     ],
     "per_unit": [
      -0.1683104866634455,
      -0.1739520120555973,
      -0.15575596074396714,
      -0.17584141522150532,
      -0.14111422925716077,
      -0.1715944801479452,
      -0.1253775558477841,
      -0.14018412705867966,
      -0.15403039550660225,
      -0.1613728165940138,
      -0.14031609038699777,
      -0.1543199573089673,
      -0.15384193766991316,
      -0.15733045446903482,
      -0.15621741244775578,
      -0.14487733796370783,
      -0.17657297599265753,
      -0.16637413766197184,
      -0.16176918635423831,
      -0.15782309099197178
     ]
    },
    "both/Lwithin": {
     "mean": -0.17984410492806888,
     "ci95": [
      -0.18856517104831733,
      -0.17112303880782043
     ],
     "per_unit": [
      -0.20154750338047833,
      -0.17915709313317585,
      -0.16317517927464653,
      -0.18851351777885839,
      -0.15139711632771746,
      -0.20059683773109693,
      -0.15267518755099108,
      -0.18792053904206796,
      -0.20143244298154706,
      -0.16635909334555787,
      -0.15645039612764844,
      -0.15348651802969293,
      -0.1807055209941364,
      -0.19612086857712363,
      -0.16866531428365228,
      -0.17282066182756584,
      -0.21298076957323087,
      -0.19470617237567023,
      -0.17934991880063578,
      -0.1888214474258838
     ]
    },
    "neither_abs/Lwithin": 0.6180207883213731
   }
  },
  "t_factorial_recordmean": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arms": {
    "neither": "TN_none",
    "level": "TCF_level",
    "spread": "TCF_disp",
    "both": "TN_niso"
   },
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "endpoints": {
    "J": {
     "mean": 6.444999999999999,
     "ci95": [
      5.45417285769177,
      7.435827142308229
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      4.839999999999998,
      4.629999999999999,
      6.109999999999999,
      7.32,
      7.999999999999998,
      7.1,
      6.699999999999999,
      6.859999999999999
     ]
    },
    "A": {
     "mean": 6.9375,
     "ci95": [
      5.83367419726359,
      8.041325802736411
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      5.519999999999998,
      4.68,
      6.779999999999999,
      8.770000000000001,
      8.159999999999998,
      7.300000000000001,
      7.18,
      7.110000000000003
     ]
    },
    "C": {
     "mean": 1.1462500000000038,
     "ci95": [
      0.47839033301637435,
      1.8141096669836332
     ],
     "pos": 7,
     "n": 8,
     "per_unit": [
      -0.4899999999999949,
      1.3600000000000065,
      1.4500000000000028,
      1.6800000000000068,
      1.2600000000000193,
      1.7399999999999949,
      1.7899999999999991,
      0.37999999999999545
     ]
    },
    "Lall": {
     "mean": 1.5002268797654361,
     "ci95": [
      1.3336727977095815,
      1.6667809618212908
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      1.206925860984998,
      1.314027235178675,
      1.3929419257068814,
      1.6762159605236988,
      1.7803473660555138,
      1.4432462256140148,
      1.5065135364803144,
      1.6815969275793918
     ]
    },
    "Ltask": {
     "mean": 1.4084228108198578,
     "ci95": [
      1.2458712408133477,
      1.5709743808263679
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      1.1956151872948437,
      1.2006337096746549,
      1.2832004879115155,
      1.5843968181817925,
      1.6644162816220804,
      1.2971863157522652,
      1.4063264039449468,
      1.6356072821767622
     ]
    },
    "Lwithin": {
     "mean": 0.0918040689455783,
     "ci95": [
      0.0558286721454571,
      0.12777946574569948
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      0.01131067369015426,
      0.11339352550402015,
      0.10974143779536583,
      0.09181914234190636,
      0.11593108443343292,
      0.14605990986174922,
      0.10018713253536715,
      0.04598964540263051
     ]
    }
   },
   "gains": {
    "level/J": {
     "mean": 0.9399999999999997,
     "ci95": [
      0.7952658990235326,
      1.0847341009764668
     ],
     "per_unit": [
      0.8999999999999986,
      1.1599999999999984,
      0.7300000000000004,
      0.8399999999999999,
      1.1199999999999992,
      0.7400000000000002,
      1.120000000000001,
      0.9100000000000001
     ]
    },
    "spread/J": {
     "mean": 1.3350000000000004,
     "ci95": [
      1.0290966268876705,
      1.6409033731123304
     ],
     "per_unit": [
      1.5600000000000005,
      1.1400000000000006,
      1.6600000000000001,
      1.0899999999999999,
      1.3399999999999999,
      0.6500000000000004,
      1.7800000000000011,
      1.4600000000000009
     ]
    },
    "both/J": {
     "mean": 8.719999999999999,
     "ci95": [
      7.737653817997822,
      9.702346182002175
     ],
     "per_unit": [
      7.299999999999997,
      6.929999999999998,
      8.5,
      9.25,
      10.459999999999997,
      8.49,
      9.600000000000001,
      9.23
     ]
    },
    "neither_abs/J": 10.72625,
    "level/A": {
     "mean": 1.2349999999999999,
     "ci95": [
      1.1221261176439,
      1.3478738823560998
     ],
     "per_unit": [
      0.9900000000000002,
      1.4400000000000013,
      1.1899999999999995,
      1.2499999999999982,
      1.3299999999999983,
      1.1300000000000008,
      1.2800000000000011,
      1.2699999999999996
     ]
    },
    "spread/A": {
     "mean": 1.2024999999999997,
     "ci95": [
      0.9006132536682916,
      1.5043867463317078
     ],
     "per_unit": [
      1.2500000000000018,
      1.0199999999999996,
      1.4399999999999995,
      1.0099999999999998,
      1.2299999999999986,
      0.5899999999999999,
      1.8399999999999999,
      1.2399999999999984
     ]
    },
    "both/A": {
     "mean": 9.375,
     "ci95": [
      8.22720864632371,
      10.52279135367629
     ],
     "per_unit": [
      7.76,
      7.140000000000001,
      9.409999999999998,
      11.03,
      10.719999999999995,
      9.020000000000001,
      10.3,
      9.620000000000001
     ]
    },
    "neither_abs/A": 12.25125,
    "level/C": {
     "mean": -2.3087500000000007,
     "ci95": [
      -2.9823780124968398,
      -1.6351219875031617
     ],
     "per_unit": [
      -1.4299999999999997,
      -1.4500000000000028,
      -3.1899999999999977,
      -3.1200000000000045,
      -1.6200000000000045,
      -3.3200000000000003,
      -2.3500000000000014,
      -1.9899999999999949
     ]
    },
    "spread/C": {
     "mean": -7.0550000000000015,
     "ci95": [
      -7.83448103688389,
      -6.275518963116113
     ],
     "per_unit": [
      -5.910000000000004,
      -6.399999999999999,
      -6.539999999999999,
      -8.120000000000005,
      -7.030000000000008,
      -6.239999999999995,
      -8.320000000000007,
      -7.8799999999999955
     ]
    },
    "both/C": {
     "mean": -8.217499999999998,
     "ci95": [
      -9.102348835937326,
      -7.3326511640626695
     ],
     "per_unit": [
      -7.829999999999998,
      -6.489999999999995,
      -8.279999999999994,
      -9.560000000000002,
      -7.3899999999999935,
      -7.82,
      -8.88000000000001,
      -9.489999999999995
     ]
    },
    "neither_abs/C": 60.68625,
    "level/Lall": {
     "mean": 0.06258613675386748,
     "ci95": [
      -0.049555881763360676,
      0.17472815527109564
     ],
     "per_unit": [
      0.1759651197768024,
      0.13467720284518414,
      0.09357031860519438,
      0.0833036368919613,
      -0.01745516134352787,
      0.2303048892269972,
      -0.0018337743088423508,
      -0.19784313766282935
     ]
    },
    "spread/Lall": {
     "mean": 0.940954112637826,
     "ci95": [
      0.8493778948137486,
      1.0325303304619033
     ],
     "per_unit": [
      1.0168538842151396,
      0.9635691553604229,
      0.973401126407401,
      0.7926410344449994,
      0.8490172985158448,
      1.0721622511150333,
      1.0499113648611207,
      0.8100767861826466
     ]
    },
    "both/Lall": {
     "mean": 2.5037671291571293,
     "ci95": [
      2.385389918795224,
      2.6221443395190347
     ],
     "per_unit": [
      2.39974486497694,
      2.412273593384282,
      2.4599133707194767,
      2.5521606318606596,
      2.6119095032278303,
      2.7457133659560444,
      2.5545911270325927,
      2.29383057609921
     ]
    },
    "neither_abs/Lall": 6.585930419213666,
    "level/Ltask": {
     "mean": 0.15398913420805505,
     "ci95": [
      0.024944609688297148,
      0.28303365872781294
     ],
     "per_unit": [
      0.22157550631691336,
      0.2064540773271455,
      0.22072030025285105,
      0.1934592541596576,
      0.08634687830491394,
      0.377483227068069,
      0.07678150605992506,
      -0.15090767582503517
     ]
    },
    "spread/Ltask": {
     "mean": 1.237627834285784,
     "ci95": [
      1.151025846434356,
      1.3242298221372122
     ],
     "per_unit": [
      1.2755965775463327,
      1.2584927606692649,
      1.259830371988512,
      1.0997922212370828,
      1.1481753053319554,
      1.3593716448578714,
      1.373618593557497,
      1.1261451990977562
     ]
    },
    "both/Ltask": {
     "mean": 2.8000397793136966,
     "ci95": [
      2.6816110900717836,
      2.9184684685556097
     ],
     "per_unit": [
      2.69278727115809,
      2.6655805476710652,
      2.7637511601528786,
      2.877648293578533,
      2.89893846525895,
      3.0340411876782056,
      2.856726503562369,
      2.6108448054494833
     ]
    },
    "neither_abs/Ltask": 5.24048907730868,
    "level/Lwithin": {
     "mean": -0.09140299745418756,
     "ci95": [
      -0.12222933926277656,
      -0.06057665564559857
     ],
     "per_unit": [
      -0.04561038654011096,
      -0.07177687448196135,
      -0.12714998164765667,
      -0.11015561726769629,
      -0.10380203964844181,
      -0.14717833784107182,
      -0.07861528036876742,
      -0.04693546183779418
     ]
    },
    "spread/Lwithin": {
     "mean": -0.296673721647958,
     "ci95": [
      -0.31357015775917113,
      -0.2797772855367449
     ],
     "per_unit": [
      -0.25874269333119315,
      -0.294923605308842,
      -0.28642924558111105,
      -0.3071511867920833,
      -0.2991580068161106,
      -0.28720939374283816,
      -0.32370722869637625,
      -0.3160684129151097
     ]
    },
    "both/Lwithin": {
     "mean": -0.2962726501565673,
     "ci95": [
      -0.314644427554811,
      -0.2779008727583236
     ],
     "per_unit": [
      -0.29304240618114985,
      -0.2533069542867832,
      -0.3038377894334019,
      -0.32548766171787324,
      -0.2870289620311195,
      -0.28832782172216076,
      -0.3021353765297765,
      -0.31701422935027335
     ]
    },
    "neither_abs/Lwithin": 1.3454413419049867
   }
  }
 },
 "notes": [
  "arm c_fix_m2_rep: no data",
  "arm t_fix_m2: no data",
  "CIFAR factorial \"both\" = Generic anchor (primary); Tiny \"both\" = record mean (primary). Both identities must be printed.",
  "Memory-sweep N rows are Pooled - Delete, not Full - Delete.",
  "DER cohorts: D_* (DER-B, 12 seeds) carries deletion/replacement/fixed/CE/WA; DD_* (DER-H, 8 seeds) carries H reassignment.",
  "source=log_J rows are training-log J (2 dp); switch to unified when collected_ur_w2 arrives."
 ]
}

==> anc/supplementary_material/data/V77_SNAPSHOT.sha256 <==
b9be2ecb5c65c4f8025d6db351049b2bde024d56ec59e703348f5bde8e6ba0cd  V77_SNAPSHOT.json


==> anc/supplementary_material/data/V8_SNAPSHOT.json <==
{
 "arms": {
  "c_full": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_full",
   "label": "Full target",
   "n": 20,
   "J_mean": 37.625,
   "J_sd": 1.45149831843549,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    39.11,
    36.75,
    38.82,
    38.85,
    38.18,
    38.2,
    36.85,
    36.56,
    36.58,
    38.09,
    36.86,
    38.43,
    38.03,
    37.04,
    36.87,
    38.12,
    32.8,
    38.96,
    38.19,
    39.21
   ],
   "source": [
    "unified"
   ]
  },
  "c_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_Nnone",
   "label": "Delete N matching",
   "n": 20,
   "J_mean": 22.4615,
   "J_sd": 1.054735062767698,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    25.880000000000003,
    20.97,
    22.6,
    22.29,
    22.2,
    23.080000000000002,
    22.46,
    22.41,
    22.45,
    21.28,
    23.7,
    22.130000000000003,
    22.31,
    21.81,
    22.18,
    22.259999999999998,
    20.89,
    23.22,
    22.72,
    22.39
   ],
   "source": [
    "unified"
   ]
  },
  "c_rmean": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_Niso",
   "label": "Record mean",
   "n": 20,
   "J_mean": 37.298,
   "J_sd": 1.5242965590724136,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    38.96,
    36.12,
    38.7,
    39.14,
    37.94,
    37.089999999999996,
    35.81,
    36.93,
    36.760000000000005,
    37.78,
    37.56,
    38.54,
    37.2,
    37.410000000000004,
    37.71,
    36.05,
    32.38,
    39.160000000000004,
    37.74,
    36.980000000000004
   ],
   "source": [
    "unified"
   ]
  },
  "c_gen": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NG_generic",
   "label": "Generic anchor",
   "n": 20,
   "J_mean": 37.086999999999996,
   "J_sd": 1.292533619638088,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    38.08,
    37.019999999999996,
    37.87,
    37.989999999999995,
    36.12,
    36.44,
    37.2,
    36.39,
    34.12,
    36.78,
    36.85,
    38.3,
    38.22,
    36.07,
    37.71,
    37.96,
    34.019999999999996,
    38.65,
    37.7,
    38.25
   ],
   "source": [
    "unified"
   ]
  },
  "c_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NF_am2",
   "label": "Fixed anchor a=-2",
   "n": 8,
   "J_mean": 37.4725,
   "J_sd": 0.8513812307069033,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    38.33,
    36.44,
    37.61,
    39.04,
    37.08,
    37.42,
    37.089999999999996,
    36.769999999999996
   ],
   "source": [
    "unified"
   ]
  },
  "c_fix_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NF_a0",
   "label": "Fixed anchor a=0",
   "n": 8,
   "J_mean": 37.1175,
   "J_sd": 1.2085026153999703,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    39.339999999999996,
    36.46,
    37.9,
    37.24,
    36.81,
    37.58,
    36.29,
    35.32
   ],
   "source": [
    "unified"
   ]
  },
  "c_fix_m1": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NF_am1",
   "label": "Fixed anchor a=-1",
   "n": 8,
   "J_mean": 37.7275,
   "J_sd": 1.0313340874808694,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    39.239999999999995,
    36.43,
    38.339999999999996,
    38.78,
    37.89,
    37.31,
    37.4,
    36.43
   ],
   "source": [
    "unified"
   ]
  },
  "c_fix_m4": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NF_am4",
   "label": "Fixed anchor a=-4",
   "n": 8,
   "J_mean": 37.885,
   "J_sd": 1.1905460931858125,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    38.28,
    37.05,
    38.36,
    40.21,
    36.61,
    38.4,
    37.45,
    36.72
   ],
   "source": [
    "unified"
   ]
  },
  "c_fix_m2_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NFR_am2",
   "label": "Fixed anchor a=-2 (seeds 9-20)",
   "n": 12,
   "J_mean": 37.35166666666667,
   "J_sd": 1.6758435234685587,
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    33.77,
    36.3,
    38.06,
    39.97,
    37.94,
    36.71,
    37.58,
    37.95,
    35.44,
    37.17,
    37.86,
    39.47
   ],
   "source": [
    "log_J"
   ]
  },
  "c_level": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NGF_level",
   "label": "Level only",
   "n": 20,
   "J_mean": 24.7835,
   "J_sd": 1.254655645774442,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    27.809999999999995,
    22.630000000000003,
    25.130000000000003,
    25.19,
    24.31,
    25.74,
    24.14,
    24.61,
    24.44,
    23.990000000000002,
    26.830000000000002,
    24.43,
    24.630000000000003,
    23.970000000000002,
    24.46,
    25.240000000000002,
    22.740000000000002,
    26.55,
    24.97,
    23.86
   ],
   "source": [
    "unified"
   ]
  },
  "c_spread": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NGF_disp",
   "label": "Spread only",
   "n": 20,
   "J_mean": 28.983999999999998,
   "J_sd": 1.3258101793163861,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    32.75,
    26.369999999999997,
    29.97,
    28.410000000000004,
    29.97,
    28.810000000000002,
    29.74,
    28.22,
    28.18,
    27.98,
    30.369999999999997,
    29.089999999999996,
    29.5,
    28.2,
    29.18,
    28.52,
    27.139999999999997,
    28.919999999999998,
    28.580000000000002,
    29.78
   ],
   "source": [
    "unified"
   ]
  },
  "c_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_Hperm",
   "label": "Reassign H",
   "n": 20,
   "J_mean": 32.915,
   "J_sd": 1.3367852246498342,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    34.68,
    32.82,
    34.0,
    33.32,
    32.33,
    33.510000000000005,
    32.47,
    33.21,
    30.82,
    31.49,
    33.980000000000004,
    33.67,
    32.86,
    30.93,
    32.730000000000004,
    32.64,
    29.99,
    35.480000000000004,
    33.75,
    33.62
   ],
   "source": [
    "unified"
   ]
  },
  "c_nff": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NFF_am2",
   "label": "Fixed N and F a=-2",
   "n": 8,
   "J_mean": 37.08625,
   "J_sd": 1.0531169722034,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    38.82,
    36.87,
    37.82,
    37.85,
    36.410000000000004,
    36.92,
    36.61,
    35.39
   ],
   "source": [
    "unified"
   ]
  },
  "d_full": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "D_full",
   "label": "Full target",
   "n": 12,
   "J_mean": 34.776666666666664,
   "J_sd": 1.2293555838386017,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    36.12,
    36.019999999999996,
    34.69,
    36.73,
    34.7,
    35.83,
    34.339999999999996,
    33.05,
    34.989999999999995,
    33.11,
    33.28,
    34.46
   ],
   "source": [
    "unified"
   ]
  },
  "d_del": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "D_dropN",
   "label": "Delete N matching",
   "n": 12,
   "J_mean": 11.033333333333333,
   "J_sd": 0.7431790844171755,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    12.129999999999999,
    10.02,
    11.5,
    10.31,
    11.2,
    12.02,
    11.15,
    10.879999999999999,
    11.42,
    10.88,
    9.67,
    11.219999999999999
   ],
   "source": [
    "unified"
   ]
  },
  "d_rmean": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "D_meanN",
   "label": "Record mean",
   "n": 12,
   "J_mean": 34.64833333333333,
   "J_sd": 1.0935665863530586,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    35.35,
    34.7,
    35.760000000000005,
    36.28,
    34.64,
    36.5,
    34.190000000000005,
    33.19,
    33.65,
    33.68,
    33.94,
    33.9
   ],
   "source": [
    "unified"
   ]
  },
  "d_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "NFD_am2",
   "label": "Fixed anchor a=-2",
   "n": 12,
   "J_mean": 34.61833333333333,
   "J_sd": 1.2803041778728934,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    36.03,
    34.08,
    35.760000000000005,
    36.3,
    33.760000000000005,
    35.739999999999995,
    34.96,
    33.57,
    33.480000000000004,
    31.98,
    34.96,
    34.8
   ],
   "source": [
    "unified"
   ]
  },
  "d_nperm": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "D_permuteN",
   "label": "Reassign N",
   "n": 12,
   "J_mean": 35.001666666666665,
   "J_sd": 1.0584537034864796,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    36.07,
    36.230000000000004,
    35.07,
    36.62,
    35.089999999999996,
    36.03,
    33.769999999999996,
    34.269999999999996,
    33.75,
    33.72,
    34.18,
    35.22
   ],
   "source": [
    "unified"
   ]
  },
  "dh_full": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "DD_full",
   "label": "Full target (H cohort)",
   "n": 8,
   "J_mean": 34.277499999999996,
   "J_sd": 0.7389132947395504,
   "units": [
    260919501,
    260919502,
    260919503,
    260919504,
    260919505,
    260919506,
    260919507,
    260919508
   ],
   "per_unit_J": [
    32.97,
    34.5,
    33.54,
    34.769999999999996,
    35.06,
    34.9,
    33.87,
    34.61
   ],
   "source": [
    "unified"
   ]
  },
  "dh_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "DD_hperm",
   "label": "Reassign H",
   "n": 8,
   "J_mean": 29.713749999999997,
   "J_sd": 1.153602277340729,
   "units": [
    260919501,
    260919502,
    260919503,
    260919504,
    260919505,
    260919506,
    260919507,
    260919508
   ],
   "per_unit_J": [
    30.0,
    30.419999999999998,
    27.93,
    28.839999999999996,
    30.389999999999997,
    31.26,
    28.49,
    30.380000000000003
   ],
   "source": [
    "unified"
   ]
  },
  "t_full": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TN_full",
   "label": "Full target",
   "n": 8,
   "J_mean": 19.13625,
   "J_sd": 1.7202735455236668,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    19.009999999999998,
    18.130000000000003,
    20.9,
    19.36,
    20.93,
    15.680000000000001,
    20.259999999999998,
    18.82
   ],
   "source": [
    "unified"
   ]
  },
  "t_del": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TN_none",
   "label": "Delete N matching",
   "n": 8,
   "J_mean": 10.72625,
   "J_sd": 0.4680640218724658,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    10.23,
    10.540000000000001,
    11.68,
    11.04,
    10.3,
    10.49,
    10.809999999999999,
    10.719999999999999
   ],
   "source": [
    "unified"
   ]
  },
  "t_rmean": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TN_niso",
   "label": "Record mean",
   "n": 8,
   "J_mean": 19.44625,
   "J_sd": 1.3067838109539884,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    17.529999999999998,
    17.47,
    20.18,
    20.29,
    20.759999999999998,
    18.98,
    20.41,
    19.95
   ],
   "source": [
    "unified"
   ]
  },
  "t_fix_m2": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TNF_am2",
   "label": "Fixed anchor a=-2",
   "n": 8,
   "J_mean": 19.78875,
   "J_sd": 0.9635268177749019,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    18.77,
    18.99,
    21.27,
    20.08,
    20.91,
    18.84,
    19.29,
    20.16
   ],
   "source": [
    "log_J"
   ]
  },
  "t_level": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TCF_level",
   "label": "Level only",
   "n": 8,
   "J_mean": 11.66625,
   "J_sd": 0.4156556782447978,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    11.129999999999999,
    11.7,
    12.41,
    11.879999999999999,
    11.42,
    11.23,
    11.93,
    11.629999999999999
   ],
   "source": [
    "unified"
   ]
  },
  "t_spread": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TCF_disp",
   "label": "Spread only",
   "n": 8,
   "J_mean": 12.061250000000001,
   "J_sd": 0.6738680985814017,
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "per_unit_J": [
    11.790000000000001,
    11.680000000000001,
    13.34,
    12.129999999999999,
    11.64,
    11.14,
    12.59,
    12.18
   ],
   "source": [
    "unified"
   ]
  },
  "th_full": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TH_full",
   "label": "Full target (H cohort)",
   "n": 4,
   "J_mean": 20.2925,
   "J_sd": 0.494460985990468,
   "units": [
    260919301,
    260919302,
    260919303,
    260919304
   ],
   "per_unit_J": [
    20.66,
    20.34,
    20.59,
    19.580000000000002
   ],
   "source": [
    "unified"
   ]
  },
  "th_hperm": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm": "TH_perm",
   "label": "Reassign H",
   "n": 4,
   "J_mean": 14.205,
   "J_sd": 0.9214662229295226,
   "units": [
    260919301,
    260919302,
    260919303,
    260919304
   ],
   "per_unit_J": [
    14.4,
    13.75,
    15.4,
    13.27
   ],
   "source": [
    "unified"
   ]
  },
  "c_full_nf8": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_full",
   "label": "Full target on the 8 fixed-anchor seeds",
   "n": 8,
   "J_mean": 37.915,
   "J_sd": 1.0419898546256852,
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "per_unit_J": [
    39.11,
    36.75,
    38.82,
    38.85,
    38.18,
    38.2,
    36.85,
    36.56
   ],
   "source": [
    "unified"
   ]
  },
  "c_nperm_r2e_permute": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "V_permute",
   "label": "Reassign N (R2E)",
   "n": 12,
   "J_mean": 37.34,
   "J_sd": 1.32,
   "units": [
    260917501,
    260917502,
    260917503,
    260917504,
    260917505,
    260917506,
    260917507,
    260917508,
    260917509,
    260917510,
    260917511,
    260917512
   ],
   "source": [
    "frozen_log_report"
   ]
  },
  "c_fix_0_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NFR_a0",
   "label": "Fixed anchor a=0 (fresh seeds)",
   "n": 12,
   "J_mean": 36.76916666666666,
   "J_sd": 1.562163175817042,
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    35.43,
    36.54,
    37.15,
    38.67,
    37.15,
    35.5,
    37.18,
    37.41,
    32.82,
    37.6,
    38.12,
    37.66
   ],
   "source": [
    "log_J"
   ]
  },
  "c_fix_m1_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NFR_am1",
   "label": "Fixed anchor a=-1 (fresh seeds)",
   "n": 12,
   "J_mean": 36.87083333333334,
   "J_sd": 1.1906106785506279,
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    35.78,
    37.25,
    37.52,
    36.92,
    36.97,
    35.39,
    37.49,
    37.82,
    34.1,
    38.26,
    37.4,
    37.55
   ],
   "source": [
    "log_J"
   ]
  },
  "c_fix_m4_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "NFR_am4",
   "label": "Fixed anchor a=-4 (fresh seeds)",
   "n": 12,
   "J_mean": 37.450833333333335,
   "J_sd": 1.4323182628384685,
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    37.02,
    36.0,
    38.33,
    39.49,
    35.98,
    36.41,
    38.21,
    37.97,
    35.03,
    39.46,
    38.52,
    36.99
   ],
   "source": [
    "log_J"
   ]
  },
  "c_full_rep12": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm": "K_full",
   "label": "Full target on the 12 fresh seeds",
   "n": 12,
   "J_mean": 37.431666666666665,
   "J_sd": 1.6870783423816857,
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "per_unit_J": [
    36.58,
    38.09,
    36.86,
    38.43,
    38.03,
    37.04,
    36.87,
    38.12,
    32.8,
    38.96,
    38.19,
    39.21
   ],
   "source": [
    "unified"
   ]
  },
  "d_fix_m1": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "NFD_am1",
   "label": "Fixed anchor a=-1",
   "n": 12,
   "J_mean": 34.73083333333334,
   "J_sd": 1.5178600865772318,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    35.31,
    36.09,
    36.33,
    37.08,
    33.69,
    36.44,
    34.65,
    33.88,
    33.64,
    31.98,
    33.89,
    33.79
   ],
   "source": [
    "log_J"
   ]
  },
  "d_fix_m4": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm": "NFD_am4",
   "label": "Fixed anchor a=-4",
   "n": 12,
   "J_mean": 35.079166666666666,
   "J_sd": 1.3110887795564372,
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "per_unit_J": [
    36.62,
    35.2,
    36.32,
    36.79,
    35.29,
    36.13,
    35.51,
    34.19,
    33.11,
    32.75,
    34.53,
    34.51
   ],
   "source": [
    "log_J"
   ]
  },
  "m200_full": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm": "H_full_b200",
   "label": "Full target",
   "n": 8,
   "J_mean": 24.11625,
   "J_sd": 1.7251164556963356,
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "per_unit_J": [
    25.880000000000003,
    24.35,
    25.57,
    25.93,
    22.14,
    22.94,
    21.52,
    24.6
   ],
   "source": [
    "unified"
   ]
  },
  "m200_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm": "NFM_am2_b200",
   "label": "Fixed anchor a=-2",
   "n": 8,
   "J_mean": 24.39375,
   "J_sd": 1.4750780851001946,
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "per_unit_J": [
    25.19,
    24.45,
    25.56,
    25.81,
    23.36,
    25.02,
    21.27,
    24.49
   ],
   "source": [
    "log_J"
   ]
  },
  "m200_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm": "S_none_b200",
   "label": "Delete N matching",
   "n": 8,
   "J_mean": 14.9875,
   "J_sd": 0.7405933914291779,
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "per_unit_J": [
    15.51,
    16.02,
    15.13,
    15.13,
    14.51,
    14.9,
    13.51,
    15.190000000000001
   ],
   "source": [
    "unified"
   ]
  },
  "m2000_full": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm": "H_full_b2000",
   "label": "Full target",
   "n": 8,
   "J_mean": 52.94375,
   "J_sd": 0.363236935661247,
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "per_unit_J": [
    52.620000000000005,
    52.970000000000006,
    52.96,
    53.11,
    52.89,
    52.629999999999995,
    52.65,
    53.720000000000006
   ],
   "source": [
    "unified"
   ]
  },
  "m2000_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm": "NFM_am2_b2000",
   "label": "Fixed anchor a=-2",
   "n": 8,
   "J_mean": 52.82875,
   "J_sd": 0.6078166429348347,
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "per_unit_J": [
    51.82,
    53.51,
    53.59,
    53.02,
    52.91,
    52.16,
    52.68,
    52.94
   ],
   "source": [
    "log_J"
   ]
  },
  "m2000_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm": "S_none_b2000",
   "label": "Delete N matching",
   "n": 8,
   "J_mean": 41.2025,
   "J_sd": 1.0090412705703793,
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "per_unit_J": [
    40.2,
    43.21,
    40.89,
    40.4,
    41.010000000000005,
    41.12,
    40.61,
    42.18
   ],
   "source": [
    "unified"
   ]
  },
  "x_full": {
   "dataset": "seq-cifar100",
   "method": "X-DER",
   "arm": "XD_full",
   "label": "Full refreshed target",
   "n": 8,
   "J_mean": 49.5775,
   "J_sd": 0.9885451069988804,
   "units": [
    260919601,
    260919602,
    260919603,
    260919604,
    260919605,
    260919606,
    260919607,
    260919608
   ],
   "per_unit_J": [
    49.78,
    49.41,
    49.9,
    48.55,
    50.76,
    47.78,
    49.94,
    50.5
   ],
   "source": [
    "log_J"
   ]
  },
  "x_flat": {
   "dataset": "seq-cifar100",
   "method": "X-DER",
   "arm": "XD_flat",
   "label": "Flat reference",
   "n": 8,
   "J_mean": 43.22125,
   "J_sd": 1.8972418890890754,
   "units": [
    260919601,
    260919602,
    260919603,
    260919604,
    260919605,
    260919606,
    260919607,
    260919608
   ],
   "per_unit_J": [
    43.82,
    46.0,
    45.3,
    41.17,
    41.08,
    43.61,
    41.28,
    43.51
   ],
   "source": [
    "log_J"
   ]
  },
  "x_none": {
   "dataset": "seq-cifar100",
   "method": "X-DER",
   "arm": "XD_none",
   "label": "No N matching",
   "n": 8,
   "J_mean": 43.52875,
   "J_sd": 1.8630116746816148,
   "units": [
    260919601,
    260919602,
    260919603,
    260919604,
    260919605,
    260919606,
    260919607,
    260919608
   ],
   "per_unit_J": [
    43.68,
    45.44,
    44.33,
    39.52,
    45.31,
    43.38,
    42.74,
    43.83
   ],
   "source": [
    "log_J"
   ]
  }
 },
 "contrasts": {
  "c_full_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 15.163499999999999,
     "sd": 1.324717546855695,
     "ci95": [
      14.543513103634293,
      15.783486896365705
     ],
     "pos": 20,
     "per_unit": [
      13.229999999999997,
      15.780000000000001,
      16.22,
      16.560000000000002,
      15.98,
      15.120000000000001,
      14.39,
      14.150000000000002,
      14.129999999999999,
      16.810000000000002,
      13.16,
      16.299999999999997,
      15.720000000000002,
      15.23,
      14.689999999999998,
      15.86,
      11.909999999999997,
      15.740000000000002,
      15.469999999999999,
      16.82
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 20,
     "mean": 17.832222222222224,
     "sd": 1.704993621355487,
     "ci95": [
      17.034260644573806,
      18.630183799870643
     ],
     "pos": 20,
     "per_unit": [
      16.522222222222226,
      18.766666666666666,
      18.56666666666667,
      19.6,
      19.177777777777777,
      17.677777777777777,
      16.522222222222226,
      16.377777777777776,
      16.41111111111111,
      19.833333333333336,
      15.144444444444442,
      18.93333333333333,
      18.433333333333337,
      17.533333333333335,
      16.777777777777782,
      19.177777777777777,
      13.722222222222223,
      18.34444444444445,
      18.477777777777774,
      20.644444444444446
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -8.855,
     "sd": 4.080695890086448,
     "ci95": [
      -10.764824464778973,
      -6.945175535221027
     ],
     "pos": 0,
     "per_unit": [
      -16.400000000000006,
      -11.099999999999994,
      -4.8999999999999915,
      -10.799999999999997,
      -12.799999999999997,
      -7.900000000000006,
      -4.799999999999997,
      -5.900000000000006,
      -6.3999999999999915,
      -10.400000000000006,
      -4.700000000000003,
      -7.3999999999999915,
      -8.700000000000003,
      -5.5,
      -4.1000000000000085,
      -14.0,
      -4.400000000000006,
      -7.700000000000003,
      -11.599999999999994,
      -17.60000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 16.8265,
     "sd": 1.585720075516084,
     "ci95": [
      16.084360160109206,
      17.568639839890793
     ],
     "pos": 20,
     "per_unit": [
      14.559999999999999,
      16.520000000000003,
      17.26,
      18.08,
      18.94,
      16.149999999999995,
      16.21,
      15.070000000000004,
      16.910000000000004,
      18.89,
      14.319999999999997,
      18.56,
      17.709999999999997,
      16.5,
      16.02,
      17.59,
      13.400000000000006,
      17.770000000000003,
      17.270000000000003,
      18.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 19.914444444444445,
     "sd": 2.0729173535806553,
     "ci95": [
      18.944289259650866,
      20.884599629238025
     ],
     "pos": 20,
     "per_unit": [
      18.233333333333334,
      19.87777777777778,
      20.200000000000003,
      21.5,
      23.077777777777776,
      18.922222222222224,
      18.666666666666664,
      17.522222222222226,
      19.68888888888889,
      22.333333333333336,
      16.6,
      21.555555555555557,
      20.944444444444443,
      19.144444444444442,
      18.444444444444443,
      21.411111111111115,
      15.38888888888889,
      21.044444444444448,
      20.65555555555556,
      23.077777777777776
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -10.965,
     "sd": 4.628319576829496,
     "ci95": [
      -13.131120239471503,
      -8.798879760528497
     ],
     "pos": 0,
     "per_unit": [
      -18.5,
      -13.699999999999989,
      -9.200000000000003,
      -12.700000000000003,
      -18.299999999999997,
      -8.799999999999997,
      -5.900000000000006,
      -7.0,
      -8.099999999999994,
      -12.099999999999994,
      -6.199999999999989,
      -8.400000000000006,
      -11.400000000000006,
      -7.299999999999997,
      -5.799999999999997,
      -16.799999999999997,
      -4.5,
      -11.700000000000003,
      -13.200000000000003,
      -19.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": -4.714499999999999,
     "sd": 0.7270739845073326,
     "ci95": [
      -5.054781099282557,
      -4.374218900717442
     ],
     "pos": 0,
     "per_unit": [
      -5.579999999999998,
      -5.040000000000006,
      -4.290000000000006,
      -4.3999999999999915,
      -5.310000000000002,
      -5.1499999999999915,
      -3.5,
      -5.829999999999998,
      -5.920000000000016,
      -4.22999999999999,
      -4.140000000000001,
      -4.019999999999996,
      -5.399999999999977,
      -3.9599999999999937,
      -3.5600000000000023,
      -4.410000000000011,
      -4.780000000000001,
      -4.320000000000007,
      -5.230000000000004,
      -5.219999999999999
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": -5.1450000000000005,
     "sd": 0.7728959154804367,
     "ci95": [
      -5.506726423107949,
      -4.783273576892052
     ],
     "pos": 0,
     "per_unit": [
      -5.966666666666669,
      -5.51111111111112,
      -4.8555555555555685,
      -4.7222222222222285,
      -5.733333333333334,
      -5.555555555555543,
      -3.688888888888883,
      -6.36666666666666,
      -6.477777777777774,
      -4.6555555555555515,
      -4.566666666666663,
      -4.366666666666674,
      -5.87777777777778,
      -4.37777777777778,
      -3.9666666666666544,
      -4.86666666666666,
      -5.211111111111109,
      -4.8555555555555685,
      -5.75555555555556,
      -5.522222222222226
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": -0.8400000000000005,
     "sd": 0.838168429248844,
     "ci95": [
      -1.232274899894806,
      -0.4477251001051949
     ],
     "pos": 3,
     "per_unit": [
      -2.0999999999999943,
      -0.7999999999999972,
      0.7999999999999972,
      -1.5,
      -1.5,
      -1.5,
      -1.8000000000000114,
      -1.0,
      -0.8999999999999915,
      -0.4000000000000057,
      -0.29999999999999716,
      -0.9000000000000057,
      -1.1000000000000085,
      -0.20000000000000284,
      0.10000000000000853,
      -0.29999999999999716,
      -0.9000000000000057,
      0.5,
      -0.5,
      -2.5
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 1.593919845552763,
     "sd": 0.16274744178737233,
     "ci95": [
      1.5177516981882873,
      1.6700879929172388
     ],
     "pos": 20,
     "per_unit": [
      1.3687467371715805,
      1.7949314142049335,
      1.4651458842486473,
      1.799335962910595,
      1.4676387988287773,
      1.6688318930786776,
      1.614701675523638,
      1.5591917363045393,
      1.4307451981831605,
      1.8647691009161642,
      1.3159931627829193,
      1.585244344815976,
      1.6569007315268136,
      1.6119864795288779,
      1.5439515417334615,
      1.7927322684239613,
      1.3260742593334767,
      1.5889208039660874,
      1.651143169517809,
      1.771411748055165
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 1.8151627146883218,
     "sd": 0.1884427409456117,
     "ci95": [
      1.7269687971405205,
      1.903356632236123
     ],
     "pos": 20,
     "per_unit": [
      1.5936550480551608,
      2.0502552349175827,
      1.666371791820605,
      2.051850977081277,
      1.7000910188988443,
      1.8916357398470813,
      1.8058305351520243,
      1.7657964810922762,
      1.6266600616524705,
      2.1211810775140627,
      1.4848482642271437,
      1.8076476561208548,
      1.8860871676900333,
      1.8170304097904122,
      1.73754380899069,
      2.0647964932612553,
      1.4946662379383735,
      1.809244426988705,
      1.8872255738560328,
      2.0408362888715486
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.3972659766672681,
     "sd": 0.16661649216515412,
     "ci95": [
      -0.4752448953477102,
      -0.319287057986826
     ],
     "pos": 0,
     "per_unit": [
      -0.6554280607806202,
      -0.5029829722089216,
      -0.3458872838989846,
      -0.4732991646255602,
      -0.6244311818017989,
      -0.3364027278369779,
      -0.10545806113183076,
      -0.300250966785101,
      -0.33248857304063684,
      -0.44293868846489826,
      -0.20370275021509165,
      -0.41638545692797013,
      -0.4057771939421624,
      -0.23340889282493116,
      -0.1983788635816186,
      -0.6558457551116721,
      -0.1912535481106037,
      -0.39399180323746386,
      -0.47359846952619655,
      -0.6534091192923217
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 1.7686619159363146,
     "sd": 0.1633187145952306,
     "ci95": [
      1.692226404667765,
      1.8450974272048641
     ],
     "pos": 20,
     "per_unit": [
      1.5671964958040405,
      1.9852005377667012,
      1.6318859349500272,
      1.9714096966003112,
      1.6374144230498437,
      1.8561698233173374,
      1.7478421202184569,
      1.7418333487301725,
      1.6351048671861603,
      2.0457895324461655,
      1.4803928108661992,
      1.7410168397780108,
      1.8273333267302592,
      1.7818949342833168,
      1.699198918427605,
      1.9717014451604111,
      1.5105296250109674,
      1.7614422640626248,
      1.822157818334592,
      1.9577235560030894
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 2.011966060677014,
     "sd": 0.1892864147235903,
     "ci95": [
      1.9233772916468,
      2.1005548297072276
     ],
     "pos": 20,
     "per_unit": [
      1.8130114893284217,
      2.2628177705827808,
      1.8566772174537451,
      2.2441334850759294,
      1.8892102798013015,
      2.1003061315739515,
      1.9734492303402247,
      1.9699581074872272,
      1.8504338695275466,
      2.323164538939835,
      1.6735570734670908,
      1.9772968150638404,
      2.07947445510872,
      2.0107914462931857,
      1.91499414337087,
      2.2636278622816572,
      1.7007714621069807,
      2.0030012667845094,
      2.0839186044530056,
      2.2487259644994513
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.4210753867299789,
     "sd": 0.14745189276315304,
     "ci95": [
      -0.4900849967970181,
      -0.3520657766629397
     ],
     "pos": 0,
     "per_unit": [
      -0.6451384459153724,
      -0.5133545575780163,
      -0.3912356075834502,
      -0.4831043996802631,
      -0.628748287713254,
      -0.3410569509921988,
      -0.2826218708774526,
      -0.3112894800833317,
      -0.3028561538863297,
      -0.45058552599685875,
      -0.25808555254181087,
      -0.3855029377944561,
      -0.4419368286758987,
      -0.2781736738054992,
      -0.24295810606178314,
      -0.6556363089308155,
      -0.20164690885315828,
      -0.41258876043432746,
      -0.5336892567311162,
      -0.6612981204641848
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": -0.17474207038355155,
     "sd": 0.0160935171614368,
     "ci95": [
      -0.18227406826507003,
      -0.16721007250203307
     ],
     "pos": 0,
     "per_unit": [
      -0.19844975863246006,
      -0.19026912356176773,
      -0.16674005070137987,
      -0.17207373368971624,
      -0.1697756242210664,
      -0.18733793023865974,
      -0.13314044469481878,
      -0.18264161242563315,
      -0.20435966900299984,
      -0.18102043153000125,
      -0.1643996480832799,
      -0.1557724949620347,
      -0.17043259520344556,
      -0.16990845475443894,
      -0.15524737669414357,
      -0.17896917673644985,
      -0.18445536567749077,
      -0.17252146009653746,
      -0.17101464881678297,
      -0.18631180794792446
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": -0.19680334598869204,
     "sd": 0.014691257770749219,
     "ci95": [
      -0.20367906627383112,
      -0.18992762570355295
     ],
     "pos": 0,
     "per_unit": [
      -0.21935644127326093,
      -0.21256253566519812,
      -0.19030542563314023,
      -0.19228250799465219,
      -0.18911926090245723,
      -0.20867039172687019,
      -0.16761869518820038,
      -0.20416162639495106,
      -0.22377380787507617,
      -0.2019834614257725,
      -0.18870880923994715,
      -0.1696491589429856,
      -0.1933872874186866,
      -0.19376103650277354,
      -0.17745033438017987,
      -0.198831369020402,
      -0.20610522416860722,
      -0.1937568397958045,
      -0.19669303059697274,
      -0.20788967562790273
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.023809410062710777,
     "sd": 0.044040054294576844,
     "ci95": [
      0.0031980301933338152,
      0.04442078993208774
     ],
     "pos": 16,
     "per_unit": [
      -0.01028961486524782,
      0.01037158536909466,
      0.04534832368446562,
      0.009805235054702877,
      0.004317105911455066,
      0.004654223155220905,
      0.17716380974562185,
      0.01103851329823069,
      -0.029632419154307144,
      0.007646837531960493,
      0.054382802326719215,
      -0.03088251913351403,
      0.03615963473373629,
      0.04476478098056802,
      0.04457924248016454,
      -0.0002094461808566095,
      0.010393360742554592,
      0.018596957196863606,
      0.06009078720491967,
      0.007889001171863086
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_del_s14": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_original",
   "arm_b": "K_none",
   "units": [
    260919001,
    260919002,
    260919003,
    260919004,
    260919005,
    260919006,
    260919007,
    260919008,
    260919009,
    260919010,
    260919011,
    260919012
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 13.889166666666668,
     "sd": 1.2322592579436678,
     "ci95": [
      13.106226487239805,
      14.67210684609353
     ],
     "pos": 12,
     "per_unit": [
      13.54,
      11.649999999999999,
      13.760000000000002,
      13.689999999999998,
      14.039999999999996,
      12.580000000000005,
      15.889999999999997,
      12.890000000000004,
      15.720000000000006,
      13.939999999999998,
      15.080000000000002,
      13.89
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 16.16759259259259,
     "sd": 1.6012863679472176,
     "ci95": [
      15.15018377366717,
      17.185001411518012
     ],
     "pos": 12,
     "per_unit": [
      15.733333333333338,
      13.199999999999996,
      16.644444444444442,
      15.766666666666662,
      16.38888888888889,
      14.644444444444444,
      18.677777777777777,
      14.722222222222223,
      18.522222222222226,
      15.800000000000002,
      17.711111111111116,
      16.199999999999996
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -6.6166666666666645,
     "sd": 2.952297513134576,
     "ci95": [
      -8.492467014486598,
      -4.74086631884673
     ],
     "pos": 0,
     "per_unit": [
      -6.200000000000003,
      -2.299999999999997,
      -12.199999999999989,
      -5.0,
      -7.099999999999994,
      -6.0,
      -9.200000000000003,
      -3.5999999999999943,
      -9.5,
      -2.799999999999997,
      -8.599999999999994,
      -6.900000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 15.757499999999999,
     "sd": 1.4155379639107977,
     "ci95": [
      14.858110086468896,
      16.656889913531103
     ],
     "pos": 12,
     "per_unit": [
      14.969999999999995,
      13.619999999999997,
      15.690000000000001,
      15.339999999999996,
      16.0,
      14.630000000000003,
      18.58,
      14.25,
      17.58,
      15.440000000000001,
      17.04,
      15.949999999999996
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 18.419444444444444,
     "sd": 1.8517994100318724,
     "ci95": [
      17.242867232298074,
      19.596021656590814
     ],
     "pos": 12,
     "per_unit": [
      17.5,
      15.63333333333333,
      18.955555555555556,
      17.6,
      18.688888888888894,
      16.988888888888887,
      21.877777777777776,
      16.366666666666667,
      20.855555555555558,
      17.58888888888889,
      20.177777777777777,
      18.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -8.2,
     "sd": 3.307017332334927,
     "ci95": [
      -10.301178568434352,
      -6.098821431565646
     ],
     "pos": 0,
     "per_unit": [
      -7.800000000000011,
      -4.5,
      -13.699999999999989,
      -5.0,
      -8.200000000000003,
      -6.599999999999994,
      -11.099999999999994,
      -4.799999999999997,
      -11.899999999999991,
      -3.9000000000000057,
      -11.200000000000003,
      -9.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": -5.114166666666667,
     "sd": 0.8419075562871091,
     "ci95": [
      -5.649089207463998,
      -4.5792441258693355
     ],
     "pos": 0,
     "per_unit": [
      -4.549999999999997,
      -5.009999999999991,
      -5.359999999999999,
      -5.02000000000001,
      -3.6599999999999966,
      -6.859999999999999,
      -4.52000000000001,
      -4.829999999999998,
      -4.540000000000006,
      -5.390000000000001,
      -6.269999999999996,
      -5.359999999999999
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": -5.6018518518518485,
     "sd": 0.9556475564511931,
     "ci95": [
      -6.209041340990136,
      -4.994662362713561
     ],
     "pos": 0,
     "per_unit": [
      -5.011111111111106,
      -5.611111111111114,
      -5.722222222222214,
      -5.477777777777774,
      -3.955555555555563,
      -7.544444444444437,
      -4.86666666666666,
      -5.266666666666666,
      -4.911111111111111,
      -5.944444444444443,
      -6.944444444444443,
      -5.966666666666654
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": -0.7250000000000002,
     "sd": 0.6837397165588677,
     "ci95": [
      -1.159427489923833,
      -0.29057251007616747
     ],
     "pos": 2,
     "per_unit": [
      -0.3999999999999915,
      0.3999999999999915,
      -2.1000000000000085,
      -0.9000000000000057,
      -1.0,
      -0.7000000000000028,
      -1.3999999999999915,
      -0.8999999999999915,
      -1.2000000000000028,
      -0.4000000000000057,
      -0.20000000000000284,
      0.10000000000000853
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 1.4819444676994553,
     "sd": 0.11299993432976911,
     "ci95": [
      1.4101477347562505,
      1.55374120064266
     ],
     "pos": 12,
     "per_unit": [
      1.4353264528359961,
      1.2624481725274634,
      1.4616224271274474,
      1.4000758193646945,
      1.5261169651092636,
      1.401932603920426,
      1.6678145012313959,
      1.5928725421195136,
      1.617173212565544,
      1.5049436248979813,
      1.5184530296871124,
      1.3945542610066255
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 1.6804385543515943,
     "sd": 0.13295249416211552,
     "ci95": [
      1.5959645697063158,
      1.7649125389968727
     ],
     "pos": 12,
     "per_unit": [
      1.6270063033769402,
      1.414390969895587,
      1.6774947581559303,
      1.581227920899435,
      1.733474880609208,
      1.5866944288329807,
      1.9004097586859938,
      1.7914016359675888,
      1.8449869477702814,
      1.6932645996529065,
      1.7294072465418644,
      1.5855032018304152
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.3045023121697972,
     "sd": 0.11384526335640117,
     "ci95": [
      -0.3768361415523425,
      -0.23216848278725183
     ],
     "pos": 0,
     "per_unit": [
      -0.28979220203248524,
      -0.10503700378563607,
      -0.48122855212887217,
      -0.2302930944479602,
      -0.3401042743902556,
      -0.26092382029258054,
      -0.42554281585997433,
      -0.19388930251319003,
      -0.43315040427709484,
      -0.18994514789636696,
      -0.38013492200566823,
      -0.3239862064074819
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 1.6673832090256362,
     "sd": 0.10891501860717574,
     "ci95": [
      1.5981819077078574,
      1.736584510343415
     ],
     "pos": 12,
     "per_unit": [
      1.6127086091672522,
      1.444227307941265,
      1.6477864935346753,
      1.5804037347921103,
      1.6862188452329603,
      1.6096177926779252,
      1.8260837945827566,
      1.7753074979109948,
      1.791013810932272,
      1.716678331696679,
      1.734704354089585,
      1.5838479357491586
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 1.8881429617061936,
     "sd": 0.1258891601884144,
     "ci95": [
      1.8081568053592796,
      1.9681291180531075
     ],
     "pos": 12,
     "per_unit": [
      1.824151343214509,
      1.6265579230084812,
      1.8829599689596836,
      1.7828304123740537,
      1.910669642938923,
      1.817998357692752,
      2.0748705669180376,
      1.9954754860064927,
      2.0402181779980157,
      1.9268245159945865,
      1.9719912898418324,
      1.8031678555269552
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.3194545650993776,
     "sd": 0.10403552945803296,
     "ci95": [
      -0.38555558692214453,
      -0.25335354327661064
     ],
     "pos": 0,
     "per_unit": [
      -0.2902759972580373,
      -0.19674822766365274,
      -0.4687747852903783,
      -0.2414363634453629,
      -0.3338383341207294,
      -0.2658072924555146,
      -0.4129971564347539,
      -0.20620439494851261,
      -0.4518254926594363,
      -0.1746373269844934,
      -0.40087806768064915,
      -0.3900313422510102
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": -0.18543874132618088,
     "sd": 0.018535668348731733,
     "ci95": [
      -0.1972157431293325,
      -0.17366173952302927
     ],
     "pos": 0,
     "per_unit": [
      -0.1773821563312561,
      -0.18177913541380164,
      -0.18616406640722793,
      -0.18032791542741577,
      -0.16010188012369664,
      -0.20768518875749908,
      -0.15826929335136075,
      -0.18243495579148128,
      -0.17384059836672794,
      -0.21173470679869766,
      -0.21625132440247263,
      -0.1892936747425331
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": -0.20770440735459927,
     "sd": 0.021148046595711602,
     "ci95": [
      -0.2211412351077173,
      -0.19426757960148125
     ],
     "pos": 0,
     "per_unit": [
      -0.1971450398375687,
      -0.21216695311289424,
      -0.20546521080375335,
      -0.20160249147461862,
      -0.17719476232971498,
      -0.23130392885977136,
      -0.1744608082320438,
      -0.20407385003890388,
      -0.19523123022773436,
      -0.23355991634167994,
      -0.24258404329996797,
      -0.2176646536965401
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.014952252929580393,
     "sd": 0.03269014965839612,
     "ci95": [
      -0.005818077237584559,
      0.03572258309674534
     ],
     "pos": 8,
     "per_unit": [
      0.0004837952255520861,
      0.09171122387801667,
      -0.012453766838493863,
      0.0111432689974027,
      -0.0062659402695262045,
      0.004883472162934055,
      -0.012545659425220457,
      0.012315092435322583,
      0.018675088382341443,
      -0.015307820911873549,
      0.020743145674980923,
      0.06604513584352834
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_del": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "D_dropN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 23.743333333333332,
     "sd": 1.2813581809466021,
     "ci95": [
      22.929197186549946,
      24.55746948011672
     ],
     "pos": 12,
     "per_unit": [
      23.99,
      25.999999999999996,
      23.189999999999998,
      26.419999999999995,
      23.500000000000004,
      23.81,
      23.189999999999998,
      22.169999999999998,
      23.569999999999993,
      22.229999999999997,
      23.61,
      23.240000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 27.03796296296296,
     "sd": 1.5109882476294694,
     "ci95": [
      26.077926832510144,
      27.99799909341578
     ],
     "pos": 12,
     "per_unit": [
      27.15555555555556,
      29.522222222222222,
      26.766666666666666,
      30.255555555555556,
      26.933333333333334,
      26.988888888888887,
      26.455555555555556,
      24.855555555555554,
      26.8,
      25.266666666666666,
      26.72222222222222,
      26.73333333333333
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -5.908333333333335,
     "sd": 1.9897274063336288,
     "ci95": [
      -7.172545813363746,
      -4.644120853302924
     ],
     "pos": 0,
     "per_unit": [
      -4.5,
      -5.700000000000003,
      -9.0,
      -8.100000000000009,
      -7.400000000000006,
      -4.799999999999997,
      -6.200000000000003,
      -2.0,
      -5.5,
      -5.1000000000000085,
      -4.400000000000006,
      -8.199999999999989
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 24.299166666666665,
     "sd": 1.2108258514023578,
     "ci95": [
      23.52984462405233,
      25.068488709281
     ],
     "pos": 12,
     "per_unit": [
      24.279999999999994,
      26.03,
      23.85,
      27.020000000000003,
      23.509999999999994,
      24.63,
      23.390000000000004,
      22.86,
      23.799999999999997,
      23.450000000000003,
      23.709999999999997,
      25.06
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 27.816666666666666,
     "sd": 1.4280774358340984,
     "ci95": [
      26.909309552780396,
      28.724023780552937
     ],
     "pos": 12,
     "per_unit": [
      27.677777777777777,
      29.688888888888886,
      27.855555555555558,
      31.01111111111111,
      27.133333333333336,
      28.066666666666666,
      26.844444444444445,
      25.744444444444444,
      27.18888888888889,
      26.77777777777778,
      27.055555555555557,
      28.755555555555556
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -7.358333333333337,
     "sd": 2.181516708969968,
     "ci95": [
      -8.744402922612679,
      -5.972263744053995
     ],
     "pos": 0,
     "per_unit": [
      -6.299999999999997,
      -6.900000000000006,
      -12.200000000000003,
      -8.900000000000006,
      -9.100000000000009,
      -6.300000000000011,
      -7.700000000000003,
      -3.0999999999999943,
      -6.700000000000003,
      -6.5,
      -6.400000000000006,
      -8.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": -7.439166666666665,
     "sd": 0.5870644742868566,
     "ci95": [
      -7.812169638135759,
      -7.066163695197571
     ],
     "pos": 0,
     "per_unit": [
      -8.63000000000001,
      -7.340000000000003,
      -7.139999999999986,
      -7.22999999999999,
      -6.8700000000000045,
      -6.939999999999998,
      -8.090000000000018,
      -7.36999999999999,
      -7.319999999999993,
      -7.709999999999994,
      -6.569999999999993,
      -8.060000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": -8.237037037037036,
     "sd": 0.6325324252448703,
     "ci95": [
      -8.638928966289773,
      -7.835145107784298
     ],
     "pos": 0,
     "per_unit": [
      -9.566666666666663,
      -8.111111111111114,
      -7.900000000000006,
      -8.0,
      -7.577777777777783,
      -7.700000000000003,
      -8.922222222222217,
      -8.24444444444444,
      -8.155555555555551,
      -8.544444444444451,
      -7.322222222222209,
      -8.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": -0.258333333333334,
     "sd": 0.47950416309375726,
     "ci95": [
      -0.5629957435107518,
      0.046329076844083716
     ],
     "pos": 3,
     "per_unit": [
      -0.19999999999998863,
      -0.4000000000000057,
      -0.29999999999999716,
      -0.29999999999999716,
      -0.5,
      -0.10000000000000853,
      -0.6000000000000085,
      0.5,
      0.20000000000000284,
      -0.20000000000000284,
      0.20000000000000284,
      -1.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 17.594158289353707,
     "sd": 0.8647826959598789,
     "ci95": [
      17.0447015782149,
      18.143615000492513
     ],
     "pos": 12,
     "per_unit": [
      16.54078920576704,
      17.83231423520783,
      16.609808910224075,
      18.31161304814125,
      17.980127252804472,
      16.424490782450086,
      17.161926849017835,
      17.308680094128466,
      17.85047977574313,
      19.41371791049607,
      18.225858025009156,
      17.470093383255062
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 19.57632856083996,
     "sd": 0.9610424922872891,
     "ci95": [
      18.96571129300634,
      20.186945828673583
     ],
     "pos": 12,
     "per_unit": [
      18.403595061619264,
      19.83557533209831,
      18.496740488971877,
      20.386672517570396,
      20.01670872011273,
      18.27602024379049,
      19.097274680566912,
      19.230544036940454,
      19.86510021695722,
      21.60112757595742,
      20.25611658849366,
      19.450467267000803
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.24537415402261065,
     "sd": 0.1218635509899141,
     "ci95": [
      -0.3228025603117681,
      -0.16794574773345317
     ],
     "pos": 1,
     "per_unit": [
      -0.22446349690299883,
      -0.19703563680653602,
      -0.37257529850618454,
      -0.3639221767210188,
      -0.349105952969909,
      -0.2392743696135451,
      -0.2562036349238408,
      0.011904608820580975,
      -0.2811041951836444,
      -0.27296907865615516,
      -0.046469046351409915,
      -0.35327157045666624
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 17.861474195132526,
     "sd": 0.8587559124127387,
     "ci95": [
      17.31584671957166,
      18.407101670693393
     ],
     "pos": 12,
     "per_unit": [
      16.843781042751083,
      18.088651385472247,
      16.874966417607414,
      18.57062165372021,
      18.253402779514207,
      16.674695628918883,
      17.45459454408776,
      17.566598614819316,
      18.14061318786141,
      19.673248519709094,
      18.459886627644355,
      17.736629939484324
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 19.882377387891808,
     "sd": 0.955354695674898,
     "ci95": [
      19.275373973613387,
      20.489380802170228
     ],
     "pos": 12,
     "per_unit": [
      18.748238384780826,
      20.136776435111113,
      18.79832221054472,
      20.681529628834202,
      20.323520489636582,
      18.558483669489075,
      19.430181533135055,
      19.533732881694082,
      20.191527349873102,
      21.895636974520965,
      20.54186809530251,
      19.748711001779473
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.3266545397010359,
     "sd": 0.07879890801304439,
     "ci95": [
      -0.3767209772470821,
      -0.27658810215498975
     ],
     "pos": 0,
     "per_unit": [
      -0.2963350355166465,
      -0.3444740612776007,
      -0.435235718828336,
      -0.42755012230564304,
      -0.37765661158719865,
      -0.27939673621283667,
      -0.3256883573378708,
      -0.13760978705354887,
      -0.31761427024374633,
      -0.32824757359783874,
      -0.2779465812790445,
      -0.37209962117212037
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": -0.26731590577881953,
     "sd": 0.01957783053682907,
     "ci95": [
      -0.27975506584556775,
      -0.2548767457120713
     ],
     "pos": 0,
     "per_unit": [
      -0.30299183698404164,
      -0.25633715026441894,
      -0.265157507383341,
      -0.2590086055789591,
      -0.2732755267097353,
      -0.25020484646879826,
      -0.29266769506992496,
      -0.2579185206908514,
      -0.2901334121182808,
      -0.25953060921302296,
      -0.23402860263519987,
      -0.2665365562292603
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": -0.306048827051847,
     "sd": 0.01898795263442086,
     "ci95": [
      -0.31811319658018034,
      -0.29398445752351365
     ],
     "pos": 0,
     "per_unit": [
      -0.3446433231615602,
      -0.30120110301280656,
      -0.3015817215728416,
      -0.2948571112638052,
      -0.30681176952384925,
      -0.2824634256985843,
      -0.33290685256814667,
      -0.30318884475362795,
      -0.32642713291588166,
      -0.29450939856354497,
      -0.2857515068088481,
      -0.2982437347786675
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.08128038567842528,
     "sd": 0.06290910148089467,
     "ci95": [
      0.041309849540415576,
      0.12125092181643499
     ],
     "pos": 12,
     "per_unit": [
      0.0718715386136477,
      0.1474384244710647,
      0.06266042032215147,
      0.06362794558462426,
      0.02855065861728967,
      0.04012236659929158,
      0.06948472241403003,
      0.14951439587412985,
      0.036510075060101954,
      0.055278494941683576,
      0.23147753492763457,
      0.018828050715454125
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_full_del": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TN_full",
   "arm_b": "TN_none",
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 8.41,
     "sd": 1.6012495120998467,
     "ci95": [
      7.071321907135161,
      9.74867809286484
     ],
     "pos": 8,
     "per_unit": [
      8.779999999999998,
      7.590000000000002,
      9.219999999999999,
      8.32,
      10.629999999999999,
      5.190000000000001,
      9.45,
      8.100000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 10.180555555555555,
     "sd": 1.8037463463120902,
     "ci95": [
      8.672585872725497,
      11.688525238385614
     ],
     "pos": 8,
     "per_unit": [
      10.433333333333332,
      9.288888888888888,
      11.366666666666667,
      10.166666666666668,
      12.722222222222221,
      6.655555555555555,
      11.277777777777777,
      9.533333333333335
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.524999999999999,
     "sd": 1.5890248582070705,
     "ci95": [
      -8.853458026450795,
      -6.196541973549202
     ],
     "pos": 0,
     "per_unit": [
      -6.099999999999994,
      -7.700000000000003,
      -10.099999999999994,
      -8.299999999999997,
      -8.200000000000003,
      -8.0,
      -7.0,
      -4.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 9.377500000000001,
     "sd": 1.6871171523383557,
     "ci95": [
      7.967034763404795,
      10.787965236595207
     ],
     "pos": 8,
     "per_unit": [
      9.28,
      8.020000000000003,
      11.08,
      10.69,
      10.779999999999998,
      6.1800000000000015,
      10.280000000000001,
      8.71
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 11.933333333333334,
     "sd": 2.2681134504999143,
     "ci95": [
      10.03714303608565,
      13.829523630581017
     ],
     "pos": 8,
     "per_unit": [
      11.877777777777776,
      10.444444444444443,
      13.966666666666669,
      13.666666666666668,
      14.100000000000001,
      7.433333333333334,
      12.911111111111111,
      11.066666666666666
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -13.625000000000002,
     "sd": 3.999553546513486,
     "ci95": [
      -16.968710442063585,
      -10.281289557936416
     ],
     "pos": 0,
     "per_unit": [
      -14.099999999999994,
      -13.799999999999997,
      -14.900000000000006,
      -16.10000000000001,
      -19.10000000000001,
      -5.099999999999994,
      -13.400000000000006,
      -12.5
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -8.615,
     "sd": 1.1467843239747793,
     "ci95": [
      -9.5737356874399,
      -7.6562643125601
     ],
     "pos": 0,
     "per_unit": [
      -8.060000000000002,
      -7.519999999999996,
      -8.75,
      -10.120000000000005,
      -6.699999999999996,
      -9.71,
      -9.350000000000001,
      -8.71
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -9.258333333333335,
     "sd": 1.2130063807407652,
     "ci95": [
      -10.27243204570295,
      -8.24423462096372
     ],
     "pos": 0,
     "per_unit": [
      -8.933333333333337,
      -7.955555555555556,
      -9.377777777777773,
      -10.966666666666669,
      -7.211111111111116,
      -10.066666666666663,
      -10.077777777777776,
      -9.477777777777789
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -2.8249999999999993,
     "sd": 1.8029737340611152,
     "ci95": [
      -4.332323762823934,
      -1.3176762371760637
     ],
     "pos": 0,
     "per_unit": [
      -0.20000000000000284,
      -3.5999999999999943,
      -3.0999999999999943,
      -2.5,
      -2.1000000000000085,
      -6.5,
      -2.799999999999997,
      -1.7999999999999972
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 2.461436944105667,
     "sd": 0.13068835748146437,
     "ci95": [
      2.35217874303774,
      2.5706951451735938
     ],
     "pos": 8,
     "per_unit": [
      2.5273970354383364,
      2.465209888742553,
      2.5173769246710065,
      2.5077638792619865,
      2.6347994956687684,
      2.29148851817558,
      2.5071345555491744,
      2.24032525533793
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 2.788098459524956,
     "sd": 0.15163783403168468,
     "ci95": [
      2.661326057763854,
      2.914870861286058
     ],
     "pos": 8,
     "per_unit": [
      2.8632426074500152,
      2.789718766760755,
      2.8634711396522565,
      2.8459149241808115,
      2.9883741574182476,
      2.599272694487934,
      2.8290705030497074,
      2.525722883199922
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.47851669466793145,
     "sd": 0.08728194920797286,
     "ci95": [
      -0.5514862302864185,
      -0.40554715904944433
     ],
     "pos": 0,
     "per_unit": [
      -0.4952131126667858,
      -0.45537001342125993,
      -0.597471010160219,
      -0.5355955250074231,
      -0.5473724600765406,
      -0.4785690686355979,
      -0.3902889719556297,
      -0.32825339541999554
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 2.7702825698710094,
     "sd": 0.12041937632846547,
     "ci95": [
      2.6696094518908104,
      2.8709556878512084
     ],
     "pos": 8,
     "per_unit": [
      2.8140850901781134,
      2.744247131527211,
      2.8521944059959283,
      2.8528780248136902,
      2.882506228344834,
      2.658099156159569,
      2.826738171476877,
      2.5315123504718517
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 3.1409944170698414,
     "sd": 0.14333647514833106,
     "ci95": [
      3.0211621250131793,
      3.2608267091265035
     ],
     "pos": 8,
     "per_unit": [
      3.19706885980045,
      3.110629646254192,
      3.238108811143192,
      3.2380492814777417,
      3.2833107555467986,
      2.9903850275324073,
      3.201902977842833,
      2.8684999769611155
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.5661240549184785,
     "sd": 0.11593976784800711,
     "ci95": [
      -0.6630521264883041,
      -0.46919598334865287
     ],
     "pos": 0,
     "per_unit": [
      -0.6327688364229509,
      -0.5531955010156144,
      -0.6210352403294248,
      -0.6136632851627661,
      -0.724734516472842,
      -0.33247368619594475,
      -0.5497450858167552,
      -0.5013762879315298
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.30884562576534247,
     "sd": 0.03940949740422289,
     "ci95": [
      -0.34179279010618463,
      -0.2758984614245003
     ],
     "pos": 0,
     "per_unit": [
      -0.286688054739777,
      -0.2790372427846579,
      -0.33481748132492184,
      -0.34511414555170417,
      -0.24770673267606558,
      -0.36661063798398885,
      -0.3196036159277025,
      -0.29118709513392194
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.35289595754488523,
     "sd": 0.035292022245247426,
     "ci95": [
      -0.38240082650853324,
      -0.3233910885812372
     ],
     "pos": 0,
     "per_unit": [
      -0.3338262523504354,
      -0.32091087949343633,
      -0.3746376714909361,
      -0.39213435729693025,
      -0.29493659812855144,
      -0.39111233304447346,
      -0.37283247479312553,
      -0.34277709376119336
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.08760736025054705,
     "sd": 0.10819281907667558,
     "ci95": [
      -0.0028441000676518863,
      0.178058820568746
     ],
     "pos": 7,
     "per_unit": [
      0.1375557237561651,
      0.0978254875943545,
      0.023564230169205835,
      0.078067760155343,
      0.17736205639630143,
      -0.14609538243965314,
      0.15945611386112546,
      0.17312289251153423
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_rmean": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "K_Niso",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 0.3269999999999989,
     "sd": 0.8184137417172198,
     "ci95": [
      -0.056029421535682744,
      0.7100294215356806
     ],
     "pos": 12,
     "per_unit": [
      0.14999999999999858,
      0.6300000000000026,
      0.11999999999999744,
      -0.28999999999999915,
      0.240000000000002,
      1.1100000000000065,
      1.0399999999999991,
      -0.36999999999999744,
      -0.18000000000000682,
      0.3100000000000023,
      -0.7000000000000028,
      -0.10999999999999943,
      0.8299999999999983,
      -0.37000000000000455,
      -0.8400000000000034,
      2.0700000000000003,
      0.4199999999999946,
      -0.20000000000000284,
      0.44999999999999574,
      2.229999999999997
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.010563722471099102,
      0.6434362775288986
     ],
     "tost_p_1pp": 0.0007997856263118342
    },
    "J/old": {
     "n": 20,
     "mean": 0.3766666666666671,
     "sd": 1.2131234957680135,
     "ci95": [
      -0.19109260611924522,
      0.9444259394525794
     ],
     "pos": 10,
     "per_unit": [
      0.48888888888888715,
      0.7888888888888914,
      0.0,
      -0.5777777777777757,
      0.5888888888888886,
      1.4777777777777743,
      1.1111111111111107,
      -0.3555555555555543,
      -0.36666666666666714,
      0.25555555555555287,
      -1.0111111111111128,
      -0.27777777777777857,
      1.0222222222222257,
      -0.7666666666666657,
      -1.0222222222222186,
      3.06666666666667,
      0.7333333333333343,
      -0.32222222222221575,
      -0.6555555555555586,
      3.3555555555555543
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -0.12000000000000029,
     "sd": 3.803405676080598,
     "ci95": [
      -1.9000486498649758,
      1.6600486498649751
     ],
     "pos": 11,
     "per_unit": [
      -2.9000000000000057,
      -0.7999999999999972,
      1.2000000000000028,
      2.299999999999997,
      -2.8999999999999915,
      -2.200000000000003,
      0.4000000000000057,
      -0.5,
      1.5,
      0.7999999999999972,
      2.0999999999999943,
      1.4000000000000057,
      -0.9000000000000057,
      3.200000000000003,
      0.7999999999999972,
      -6.8999999999999915,
      -2.4000000000000057,
      0.8999999999999915,
      10.400000000000006,
      -7.900000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 0.23700000000000115,
     "sd": 0.9786623523973927,
     "ci95": [
      -0.2210280799427768,
      0.695028079942779
     ],
     "pos": 12,
     "per_unit": [
      0.18999999999999773,
      0.1599999999999966,
      0.12000000000000455,
      -0.4200000000000017,
      0.4000000000000057,
      1.1999999999999957,
      1.1000000000000014,
      -0.4299999999999926,
      -0.47999999999998977,
      0.5600000000000023,
      -1.3600000000000065,
      -0.19999999999999574,
      1.1099999999999994,
      -1.1199999999999974,
      -1.1700000000000017,
      1.8599999999999994,
      0.9300000000000068,
      -0.5499999999999972,
      0.6700000000000017,
      2.1699999999999946
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 0.3377777777777785,
     "sd": 1.3971259834550436,
     "ci95": [
      -0.316097310062766,
      0.991652865618323
     ],
     "pos": 11,
     "per_unit": [
      0.6111111111111072,
      0.29999999999999716,
      0.29999999999999716,
      -0.7333333333333343,
      0.9777777777777814,
      1.4777777777777814,
      1.0,
      -0.48888888888888715,
      -0.6555555555555515,
      0.46666666666666856,
      -1.74444444444444,
      -0.3999999999999986,
      1.4777777777777814,
      -1.4666666666666721,
      -1.3222222222222264,
      3.06666666666667,
      1.2555555555555564,
      -0.5111111111111057,
      -0.3999999999999915,
      3.544444444444437
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -0.6699999999999988,
     "sd": 4.3340876536445005,
     "ci95": [
      -2.6984154605922877,
      1.3584154605922898
     ],
     "pos": 10,
     "per_unit": [
      -3.6000000000000085,
      -1.0999999999999943,
      -1.5,
      2.4000000000000057,
      -4.799999999999997,
      -1.2999999999999972,
      2.0,
      0.10000000000000853,
      1.1000000000000085,
      1.4000000000000057,
      2.1000000000000085,
      1.5999999999999943,
      -2.200000000000003,
      2.0,
      0.20000000000000284,
      -9.0,
      -2.0,
      -0.9000000000000057,
      10.299999999999997,
      -10.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": 0.08950000000000244,
     "sd": 0.5999164415500744,
     "ci95": [
      -0.19126953729359994,
      0.3702695372936048
     ],
     "pos": 10,
     "per_unit": [
      0.3199999999999932,
      -0.060000000000002274,
      -0.3200000000000074,
      0.7099999999999937,
      -0.7799999999999869,
      0.6500000000000057,
      0.01999999999999602,
      -0.1799999999999926,
      -0.040000000000020464,
      -0.9199999999999875,
      -0.46999999999999886,
      -0.22999999999998977,
      -0.08999999999997499,
      1.3400000000000034,
      0.5600000000000023,
      -0.6000000000000085,
      0.3500000000000085,
      1.2000000000000028,
      0.11000000000001364,
      0.21999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": 0.07166666666666614,
     "sd": 0.6553768712769842,
     "ci95": [
      -0.23505915072536898,
      0.3783924840587013
     ],
     "pos": 9,
     "per_unit": [
      0.25555555555556,
      -0.23333333333333428,
      -0.5,
      0.86666666666666,
      -0.8222222222222371,
      0.7999999999999972,
      0.17777777777777715,
      -0.1666666666666714,
      -0.011111111111119953,
      -1.0,
      -0.5555555555555429,
      -0.2111111111111228,
      -0.15555555555555145,
      1.2888888888888914,
      0.5444444444444514,
      -0.6999999999999886,
      0.4444444444444571,
      1.2999999999999972,
      -0.10000000000000853,
      0.21111111111110858
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": 0.24999999999999928,
     "sd": 0.9052478578878429,
     "ci95": [
      -0.17366903887227403,
      0.6736690388722726
     ],
     "pos": 11,
     "per_unit": [
      0.9000000000000057,
      1.5,
      1.2999999999999972,
      -0.7000000000000028,
      -0.4000000000000057,
      -0.7000000000000028,
      -1.4000000000000057,
      -0.29999999999999716,
      -0.29999999999999716,
      -0.20000000000000284,
      0.30000000000001137,
      -0.4000000000000057,
      0.5,
      1.7999999999999972,
      0.7000000000000028,
      0.29999999999999716,
      -0.5,
      0.29999999999999716,
      2.0,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 0.023779505328698082,
     "sd": 0.06213470249775653,
     "ci95": [
      -0.005300430578867105,
      0.052859441236263266
     ],
     "pos": 14,
     "per_unit": [
      0.006994106993022164,
      -0.033864805913214724,
      0.0306699191511024,
      0.009665292051577623,
      0.022696917250011772,
      0.03809778557027066,
      0.0800035524369962,
      0.010781604297525504,
      0.022444141952153274,
      -0.03289731586936373,
      -0.06751584819348011,
      -0.004826210645252793,
      0.09233727315409013,
      0.022788348971219285,
      -0.10512140198245312,
      0.1344166363918351,
      0.09692086785968179,
      0.013503610977852354,
      -0.003042552791518993,
      0.14153818491190684
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 0.02689070638661715,
     "sd": 0.07877239692077384,
     "ci95": [
      -0.009975910200532324,
      0.06375732297376663
     ],
     "pos": 14,
     "per_unit": [
      0.019706098740688738,
      -0.0396523245356466,
      0.03137583127978738,
      2.521832416135794e-05,
      0.0418251784916297,
      0.04871505595658121,
      0.08705792380862087,
      0.013666063366184922,
      0.023312954056466495,
      -0.042340582366048096,
      -0.08021346929936524,
      -0.006884313177741408,
      0.10706272970499109,
      0.013432849008234715,
      -0.1236486686189231,
      0.17756558273820966,
      0.11429292517664802,
      0.012824702950216427,
      -0.046907196148702646,
      0.18659756827634943
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.004221304192572139,
     "sd": 0.13788881095049346,
     "ci95": [
      -0.06875525420151445,
      0.06031264581637017
     ],
     "pos": 12,
     "per_unit": [
      -0.10741381873597522,
      0.01822286168867926,
      0.024316709992951324,
      0.0964259555983169,
      -0.14945743392454336,
      -0.05745764790651897,
      0.016514210092379855,
      -0.01517852732041547,
      0.014624833013348493,
      0.052092082600776024,
      0.04676274175948869,
      0.013696712147123868,
      -0.04019183580401986,
      0.10698784863809152,
      0.061623997745764214,
      -0.25392388072552485,
      -0.059427647993018695,
      0.01961378322658458,
      0.39173923742314987,
      -0.26399626536808096
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 0.01867747078418076,
     "sd": 0.06072532783018251,
     "ci95": [
      -0.009742857474916513,
      0.04709779904327803
     ],
     "pos": 11,
     "per_unit": [
      0.0038963622450038926,
      -0.022752775484622845,
      0.03423479057783574,
      -0.006774492037564528,
      0.04107542514336071,
      0.02483887807783347,
      0.0604688095808239,
      0.005502677681090695,
      0.025371367973606063,
      -0.018235977684920357,
      -0.05956659623784866,
      -0.002540233712911011,
      0.08206434736339929,
      -0.0034240648514654026,
      -0.11853933957196183,
      0.14056515130071912,
      0.0683954639639417,
      -0.008681101301280414,
      -0.011377822775371804,
      0.1390285454339475
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 0.02186620119186906,
     "sd": 0.07713592257820469,
     "ci95": [
      -0.014234521827221496,
      0.057966924210959614
     ],
     "pos": 11,
     "per_unit": [
      0.017892277250222577,
      -0.02595828410798351,
      0.04178917434642315,
      -0.017436468542130434,
      0.06163157264377439,
      0.032090919285356456,
      0.06515849566552223,
      0.007587634862829873,
      0.024487146306648278,
      -0.025975369759970057,
      -0.07180808280304696,
      -0.007585829198822225,
      0.0993224965005437,
      -0.014058739496103811,
      -0.1360238640126079,
      0.1845004263229555,
      0.0805818415341486,
      -0.009092686988815046,
      -0.04953477425868602,
      0.17975613828712245
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.010021102885012479,
     "sd": 0.12505103567113188,
     "ci95": [
      -0.0685467891168322,
      0.04850458334680723
     ],
     "pos": 10,
     "per_unit": [
      -0.12206687280195982,
      0.006096802125620471,
      -0.03375466333944033,
      0.08918329650353574,
      -0.14392990236036773,
      -0.04042949278987429,
      0.01826163481855403,
      -0.013261936954569009,
      0.03332936297622524,
      0.051418550990517176,
      0.050606782848948484,
      0.04287012566027837,
      -0.07325899487090037,
      0.0922880069502856,
      0.03882138039385197,
      -0.25485232389941004,
      -0.04128193416790715,
      -0.004976830113467834,
      0.33203474057447036,
      -0.22751979024464042
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": 0.00510203454451732,
     "sd": 0.013577299560127013,
     "ci95": [
      -0.0012523372499008215,
      0.011456406338935462
     ],
     "pos": 12,
     "per_unit": [
      0.003097744748018272,
      -0.01111203042859188,
      -0.0035648714267333403,
      0.01643978408914215,
      -0.01837850789334894,
      0.013258907492437189,
      0.019534742856172294,
      0.005278926616434809,
      -0.002927226021452789,
      -0.014661338184443373,
      -0.007949251955631453,
      -0.0022859769323417822,
      0.010272925790690834,
      0.026212413822684688,
      0.01341793758950871,
      -0.006148514908884017,
      0.028525403895740098,
      0.022184712279132768,
      0.008335269983852811,
      0.0025096394779593467
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": 0.005024505194748086,
     "sd": 0.015065183766194258,
     "ci95": [
      -0.0020262178431941745,
      0.012075228232690347
     ],
     "pos": 13,
     "per_unit": [
      0.001813821490466161,
      -0.01369404042766309,
      -0.010413343066635772,
      0.017461686866291792,
      -0.01980639415214469,
      0.016624136671224754,
      0.021899428143098643,
      0.006078428503355049,
      -0.0011741922501817825,
      -0.01636521260607804,
      -0.008405386496318279,
      0.0007015160210808169,
      0.007740233204447389,
      0.027491588504338527,
      0.012375195393684812,
      -0.006934843584745831,
      0.03371108364249942,
      0.021917389939031473,
      0.002627578109983375,
      0.006841429989226988
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.005799798692440339,
     "sd": 0.02546062584588661,
     "ci95": [
      -0.0061161409999016874,
      0.017715738384782364
     ],
     "pos": 11,
     "per_unit": [
      0.014653054065984605,
      0.012126059563058789,
      0.05807137333239165,
      0.0072426590947811675,
      -0.005527531564175625,
      -0.017028155116644683,
      -0.0017474247261741738,
      -0.00191659036584646,
      -0.018704529962876748,
      0.0006735316102588484,
      -0.003844041089459793,
      -0.0291734135131545,
      0.033067159066880514,
      0.014699841687805915,
      0.022802617351912247,
      0.000928443173885185,
      -0.018145713825111542,
      0.024590613340052414,
      0.05970449684867951,
      -0.036476475123440544
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_gen": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NG_generic",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 0.5380000000000009,
     "sd": 0.9380472437883655,
     "ci95": [
      0.098980376004557,
      0.9770196239954448
     ],
     "pos": 15,
     "per_unit": [
      1.0300000000000011,
      -0.269999999999996,
      0.9500000000000028,
      0.8600000000000065,
      2.0600000000000023,
      1.7600000000000051,
      -0.3500000000000014,
      0.1700000000000017,
      2.460000000000001,
      1.3100000000000023,
      0.00999999999999801,
      0.13000000000000256,
      -0.18999999999999773,
      0.9699999999999989,
      -0.8400000000000034,
      0.1599999999999966,
      -1.2199999999999989,
      0.3100000000000023,
      0.4899999999999949,
      0.9600000000000009
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.17530792527039935,
      0.9006920747296026
     ],
     "tost_p_1pp": 0.020085658650723395
    },
    "J/old": {
     "n": 20,
     "mean": 0.7316666666666677,
     "sd": 1.2135914030542765,
     "ci95": [
      0.16368840652991545,
      1.29964492680342
     ],
     "pos": 14,
     "per_unit": [
      1.4666666666666686,
      -0.44444444444444287,
      1.1555555555555586,
      1.25555555555556,
      2.866666666666667,
      2.3555555555555543,
      -0.5888888888888815,
      0.277777777777775,
      2.6888888888888864,
      1.6555555555555586,
      0.044444444444440734,
      -0.033333333333338544,
      -0.12222222222222001,
      1.1999999999999993,
      -1.2555555555555458,
      0.7222222222222214,
      -1.1999999999999957,
      0.38888888888889284,
      0.17777777777777715,
      2.0222222222222186
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -1.2050000000000018,
     "sd": 2.9048915189456066,
     "ci95": [
      -2.564531079953559,
      0.1545310799535553
     ],
     "pos": 6,
     "per_unit": [
      -2.9000000000000057,
      1.2999999999999972,
      -0.8999999999999915,
      -2.700000000000003,
      -5.200000000000003,
      -3.6000000000000085,
      1.8000000000000114,
      -0.8000000000000114,
      0.4000000000000057,
      -1.7999999999999972,
      -0.30000000000001137,
      1.6000000000000085,
      -0.7999999999999972,
      -1.1000000000000085,
      2.8999999999999915,
      -4.8999999999999915,
      -1.4000000000000057,
      -0.4000000000000057,
      3.299999999999997,
      -8.600000000000009
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 0.6320000000000008,
     "sd": 1.107570123715591,
     "ci95": [
      0.11364122598082282,
      1.1503587740191787
     ],
     "pos": 13,
     "per_unit": [
      0.7700000000000031,
      -0.4399999999999977,
      0.7999999999999972,
      1.0399999999999991,
      2.4100000000000037,
      1.9399999999999977,
      -0.6000000000000014,
      -0.21999999999999886,
      3.210000000000008,
      1.3599999999999994,
      -0.14000000000000767,
      -0.19999999999999574,
      0.730000000000004,
      0.3300000000000054,
      -0.9600000000000009,
      0.13000000000000256,
      -0.9099999999999966,
      0.8200000000000003,
      0.9600000000000009,
      1.6099999999999923
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 0.8677777777777781,
     "sd": 1.4476119117061665,
     "ci95": [
      0.19027454819422618,
      1.54528100736133
     ],
     "pos": 13,
     "per_unit": [
      1.3222222222222229,
      -0.6111111111111143,
      1.18888888888889,
      1.3444444444444414,
      3.5777777777777757,
      2.5000000000000036,
      -0.9777777777777814,
      -0.2666666666666657,
      3.622222222222227,
      1.6555555555555515,
      -0.07777777777777573,
      -0.38888888888889284,
      0.9222222222222243,
      0.466666666666665,
      -1.2555555555555564,
      0.7333333333333414,
      -1.0111111111111093,
      1.3444444444444485,
      0.6111111111111143,
      2.6555555555555515
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -1.4899999999999984,
     "sd": 3.2286382985955377,
     "ci95": [
      -3.0010492368617756,
      0.02104923686177851
     ],
     "pos": 6,
     "per_unit": [
      -4.200000000000003,
      1.1000000000000085,
      -2.700000000000003,
      -1.7000000000000028,
      -8.099999999999994,
      -3.0999999999999943,
      2.799999999999997,
      0.20000000000000284,
      -0.5,
      -1.2999999999999972,
      -0.6999999999999886,
      1.5,
      -1.0,
      -0.8999999999999915,
      1.7000000000000028,
      -5.299999999999997,
      0.0,
      -3.9000000000000057,
      4.099999999999994,
      -7.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": 0.21200000000000258,
     "sd": 0.7001323183212527,
     "ci95": [
      -0.11567201137451355,
      0.5396720113745187
     ],
     "pos": 14,
     "per_unit": [
      0.4300000000000068,
      -0.3100000000000023,
      0.4200000000000017,
      0.6899999999999977,
      0.1600000000000108,
      0.5,
      0.4399999999999977,
      0.010000000000005116,
      0.789999999999992,
      0.22000000000001307,
      0.730000000000004,
      0.5499999999999972,
      -1.2699999999999818,
      2.0600000000000023,
      0.5300000000000011,
      -0.4300000000000068,
      -0.03999999999999204,
      0.10999999999999943,
      -0.5099999999999909,
      -0.8400000000000034
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": 0.24277777777777843,
     "sd": 0.7627987436584008,
     "ci95": [
      -0.11422302345336072,
      0.5997785790089176
     ],
     "pos": 14,
     "per_unit": [
      0.5,
      -0.4333333333333371,
      0.4111111111111114,
      0.9333333333333371,
      0.17777777777776294,
      0.6444444444444457,
      0.5555555555555571,
      0.09999999999999432,
      0.8222222222222086,
      0.24444444444445423,
      0.7333333333333485,
      0.5888888888888886,
      -1.4000000000000057,
      2.2666666666666657,
      0.44444444444444287,
      -0.36666666666666003,
      0.055555555555557135,
      -0.055555555555557135,
      -0.6666666666666572,
      -0.6999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": -0.06500000000000057,
     "sd": 0.941597187314137,
     "ci95": [
      -0.5056810487074826,
      0.37568104870748154
     ],
     "pos": 9,
     "per_unit": [
      -0.20000000000000284,
      0.7999999999999972,
      0.5,
      -1.5,
      0.0,
      -0.7999999999999972,
      -0.6000000000000085,
      -0.7999999999999972,
      0.5,
      0.0,
      0.7000000000000028,
      0.20000000000000284,
      -0.10000000000000853,
      0.20000000000000284,
      1.3000000000000114,
      -1.0,
      -0.9000000000000057,
      1.5999999999999943,
      0.8999999999999915,
      -2.0999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 0.0368506507804756,
     "sd": 0.07352053647528074,
     "ci95": [
      0.0024419805423237795,
      0.07125932101862742
     ],
     "pos": 14,
     "per_unit": [
      0.043096115821414926,
      -0.0800527037932035,
      0.050719104518400115,
      0.09112154605568534,
      0.1390823419954561,
      0.08505289991076737,
      -0.014610923037150947,
      -0.005542841221083172,
      0.20353561369233564,
      0.0434334925130786,
      0.02804458975830393,
      -0.008866963899221147,
      0.013540222175608463,
      0.12204269499422171,
      -0.08005449175578772,
      0.026818773265328666,
      -0.0812491945704652,
      0.038397087140872976,
      0.030168194841126095,
      0.0923374572038238
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 0.045043656895287706,
     "sd": 0.08847176258879992,
     "ci95": [
      0.0036375974423673643,
      0.08644971634820806
     ],
     "pos": 14,
     "per_unit": [
      0.06454387398338834,
      -0.09714563330172643,
      0.060243117341113095,
      0.110900649585008,
      0.18319777289572192,
      0.10602585757076977,
      -0.027171856221784196,
      -0.0012203601911946471,
      0.23096037500210098,
      0.046662670483633484,
      0.03276709870611105,
      -0.01359049570376758,
      0.017362955318728446,
      0.13300778432501748,
      -0.0993289564691544,
      0.04999433167685341,
      -0.08898066697598495,
      0.05019884952576259,
      0.014202008564860868,
      0.12824376179029695
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.03688640425283309,
     "sd": 0.1107048181293171,
     "ci95": [
      -0.08869785399744946,
      0.014925045491783279
     ],
     "pos": 7,
     "per_unit": [
      -0.1499337076363565,
      0.07378366178352191,
      -0.03499701088600915,
      -0.08689038570821239,
      -0.25795653610694025,
      -0.1037037190292569,
      0.09843747562456073,
      -0.04444517049008656,
      -0.04328723809554269,
      0.014370890778076628,
      -0.014457990771978402,
      0.03364482234170385,
      -0.020864376112484706,
      0.02335689101706606,
      0.09341569066450361,
      -0.1817612524383927,
      -0.011665942920783934,
      -0.0678187743231291,
      0.17386387132751935,
      -0.23081928407444074
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 0.030502520336641314,
     "sd": 0.07045738157860516,
     "ci95": [
      -0.002472549280770644,
      0.06347758995405327
     ],
     "pos": 14,
     "per_unit": [
      0.021020953323672487,
      -0.06700903475726694,
      0.051202255255459406,
      0.072398082679209,
      0.13147314262956566,
      0.07234301398858811,
      -0.040857572888860716,
      -0.005403764226696417,
      0.18959996501303955,
      0.030743882797803934,
      0.01830817352163283,
      -0.015072629856895503,
      0.029602473935701035,
      0.07240292140056859,
      -0.08905161711463006,
      0.03710740066372065,
      -0.08552639229097547,
      0.0352809976079671,
      0.03700772149289122,
      0.11448043355833182
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 0.03803633724458342,
     "sd": 0.08541595496651788,
     "ci95": [
      -0.0019395602178611665,
      0.078012234707028
     ],
     "pos": 14,
     "per_unit": [
      0.039924116880446725,
      -0.07971604221156525,
      0.06320246162825516,
      0.08718215003832697,
      0.17560112182556953,
      0.09136445691179862,
      -0.05671412753338334,
      -0.00404388878264772,
      0.21474072523867882,
      0.03337994141657408,
      0.022019643755496254,
      -0.022662521043845807,
      0.03773108807658421,
      0.08192608943358781,
      -0.10705894885071743,
      0.06111321567801564,
      -0.09781231525623557,
      0.04980361301005143,
      0.02448702885960863,
      0.1462589358170696
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.03730183183483811,
     "sd": 0.10260770568275022,
     "ci95": [
      -0.08532371630405922,
      0.010720052634383005
     ],
     "pos": 7,
     "per_unit": [
      -0.14910751868730188,
      0.047354032331416995,
      -0.0567996020997068,
      -0.06065852355283852,
      -0.2656786701344611,
      -0.09884997232031267,
      0.10185141891185978,
      -0.017642643223146237,
      -0.036666877017712096,
      0.007019355228862878,
      -0.015095058583144194,
      0.05323639082564924,
      -0.04355505333226173,
      -0.013305590896601771,
      0.0730143685101563,
      -0.1789449344649512,
      0.025046914396376962,
      -0.09542254101077763,
      0.1496939551924461,
      -0.17152608677031456
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": 0.0063481304438342875,
     "sd": 0.016340395897162973,
     "ci95": [
      -0.0012994102426427652,
      0.01399567113031134
     ],
     "pos": 13,
     "per_unit": [
      0.02207516249774244,
      -0.013043669035936567,
      -0.00048315073705929024,
      0.018723463376476346,
      0.00760919936589044,
      0.012709885922179254,
      0.02624664985170977,
      -0.00013907699438675536,
      0.013935648679296087,
      0.012689609715274663,
      0.009736416236671097,
      0.006205665957674356,
      -0.016062251760092572,
      0.049639773593653125,
      0.00899712535884234,
      -0.01028862739839198,
      0.004277197720510273,
      0.0031160895329058746,
      -0.0068395266517651265,
      -0.022142976354508015
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": 0.007007319650704291,
     "sd": 0.017779295775104845,
     "ci95": [
      -0.0013136469080454053,
      0.015328286209453989
     ],
     "pos": 14,
     "per_unit": [
      0.02461975710294162,
      -0.01742959109016118,
      -0.0029593442871420628,
      0.023718499546681038,
      0.007596651070152394,
      0.014661400658971147,
      0.029542271311599144,
      0.0028235285914530728,
      0.01621964976342216,
      0.013282729067059407,
      0.010747454950614799,
      0.009072025340078227,
      -0.02036813275785576,
      0.05108169489142966,
      0.007729992381563022,
      -0.011118884001162233,
      0.008831648280250626,
      0.0003952365157111615,
      -0.01028502029474776,
      -0.018015174026772662
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.0004154275820050124,
     "sd": 0.02475923023579004,
     "ci95": [
      -0.011172248860212137,
      0.012003104024222163
     ],
     "pos": 10,
     "per_unit": [
      -0.0008261889490546181,
      0.02642962945210492,
      0.021802591213697653,
      -0.026231862155373875,
      0.007722134027520866,
      -0.004853746708944229,
      -0.0034139432872990483,
      -0.026802527266940324,
      -0.006620361077830594,
      0.00735153554921375,
      0.0006370678111657924,
      -0.019591568483945387,
      0.022690677219777022,
      0.03666248191366783,
      0.020401322154347312,
      -0.0028163179734415067,
      -0.036712857317160896,
      0.027603766687648523,
      0.024169916135073244,
      -0.05929319730412619
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NF_am2",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.44250000000000256,
     "sd": 0.6045482374704019,
     "ci95": [
      -0.06291497465962037,
      0.9479149746596255
     ],
     "pos": 5,
     "per_unit": [
      0.7800000000000011,
      0.3100000000000023,
      1.2100000000000009,
      -0.18999999999999773,
      1.1000000000000014,
      0.7800000000000011,
      -0.23999999999999488,
      -0.20999999999999375
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.037552619027008904,
      0.8474473809729962
     ],
     "tost_p_1pp": 0.01749969366783046
    },
    "J/old": {
     "n": 8,
     "mean": 0.5208333333333339,
     "sd": 0.7475636500892371,
     "ci95": [
      -0.10414551839114106,
      1.145812185057809
     ],
     "pos": 5,
     "per_unit": [
      1.2666666666666728,
      0.2666666666666657,
      1.18888888888889,
      -0.13333333333332575,
      1.3444444444444414,
      0.9222222222222172,
      -0.5444444444444443,
      -0.1444444444444457
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -0.26250000000000107,
     "sd": 1.8399825309729783,
     "ci95": [
      -1.8007638913265993,
      1.2757638913265972
     ],
     "pos": 3,
     "per_unit": [
      -3.6000000000000085,
      0.7000000000000028,
      1.4000000000000057,
      -0.7000000000000028,
      -1.0999999999999943,
      -0.5,
      2.5,
      -0.8000000000000114
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.5187500000000007,
     "sd": 0.6594031392099972,
     "ci95": [
      -0.03252482016786595,
      1.0700248201678675
     ],
     "pos": 6,
     "per_unit": [
      0.6299999999999955,
      0.46999999999999886,
      0.8000000000000043,
      -0.11999999999999744,
      1.490000000000002,
      1.2299999999999969,
      -0.4299999999999997,
      0.0800000000000054
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 0.5777777777777784,
     "sd": 0.9678245209494195,
     "ci95": [
      -0.23134377020218921,
      1.386899325757746
     ],
     "pos": 6,
     "per_unit": [
      1.12222222222222,
      0.3888888888888893,
      0.8333333333333357,
      -0.24444444444444713,
      1.9777777777777814,
      1.4555555555555593,
      -1.0111111111111128,
      0.10000000000000142
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -0.01249999999999929,
     "sd": 2.6519197897803344,
     "ci95": [
      -2.2295604267402247,
      2.204560426740226
     ],
     "pos": 4,
     "per_unit": [
      -3.8000000000000114,
      1.2000000000000028,
      0.5,
      1.0,
      -2.8999999999999915,
      -0.7999999999999972,
      4.799999999999997,
      -0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -0.08124999999999893,
     "sd": 0.5352018978185388,
     "ci95": [
      -0.5286899838722243,
      0.36618998387222645
     ],
     "pos": 5,
     "per_unit": [
      0.1599999999999966,
      -0.3100000000000023,
      0.3399999999999892,
      0.39000000000000057,
      -0.7799999999999869,
      0.04000000000000625,
      0.4399999999999977,
      -0.9299999999999926
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -0.05555555555555536,
     "sd": 0.5928141120356161,
     "ci95": [
      -0.5511605558546699,
      0.4400494447435593
     ],
     "pos": 5,
     "per_unit": [
      0.20000000000000284,
      -0.34444444444443434,
      0.1888888888888971,
      0.6111111111111143,
      -0.7666666666666799,
      0.06666666666666288,
      0.5888888888888886,
      -0.9888888888888943
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.3125000000000018,
     "sd": 0.9657528521462273,
     "ci95": [
      -1.119889589517813,
      0.4948895895178095
     ],
     "pos": 1,
     "per_unit": [
      -0.20000000000000284,
      0.0,
      1.7000000000000028,
      -1.5999999999999943,
      -0.9000000000000057,
      -0.20000000000000284,
      -0.9000000000000057,
      -0.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.04236180800227812,
     "sd": 0.030681233999669905,
     "ci95": [
      0.016711654477137256,
      0.068011961527419
     ],
     "pos": 7,
     "per_unit": [
      0.04627454296622613,
      -0.006435337033705579,
      0.060359900565650104,
      0.06990224718462379,
      0.08486597677886332,
      0.0369466816989612,
      0.006722881518025581,
      0.04025757033958044
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.04926007402124738,
     "sd": 0.041499370869780734,
     "ci95": [
      0.014565731739640098,
      0.08395441630285466
     ],
     "pos": 6,
     "per_unit": [
      0.06613314279786753,
      -0.011095589467694733,
      0.06925391073869314,
      0.07879811630030042,
      0.10666551200972174,
      0.04728064146350075,
      -0.010345549445334168,
      0.04739040777292436
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.019722586168442358,
     "sd": 0.09102741006797165,
     "ci95": [
      -0.09582340542703367,
      0.05637823309014896
     ],
     "pos": 2,
     "per_unit": [
      -0.13245285551854646,
      0.035506934872208795,
      -0.019686190991726527,
      -0.010160574856463711,
      -0.11132984029886472,
      -0.05605895618190182,
      0.16033876018826998,
      -0.02393796656051439
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.04439199901082119,
     "sd": 0.03873721172989854,
     "ci95": [
      0.012006879559026157,
      0.07677711846261623
     ],
     "pos": 6,
     "per_unit": [
      0.04481995145117956,
      -0.011105891914066301,
      0.0620591411596676,
      0.06147723054102894,
      0.10330429109992512,
      0.03754777098708573,
      -0.008887930818531231,
      0.06592142958028013
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.05088984555236087,
     "sd": 0.050350347236098054,
     "ci95": [
      0.00879590185166218,
      0.09298378925305956
     ],
     "pos": 6,
     "per_unit": [
      0.0645008337153028,
      -0.016765131333696726,
      0.07203249635969611,
      0.06526894954006579,
      0.12692030740497806,
      0.04681443688203002,
      -0.026349350441964958,
      0.07469622229247586
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.014088619863034557,
     "sd": 0.08880777973034229,
     "ci95": [
      -0.0883337817210837,
      0.06015654199501459
     ],
     "pos": 3,
     "per_unit": [
      -0.132307988925918,
      0.03982726286260707,
      -0.027701055640589445,
      0.027351759549706145,
      -0.10923985564555316,
      -0.04585222206741957,
      0.1482648457923803,
      -0.013051704829489807
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.0020301910085430697,
     "sd": 0.013666898046145622,
     "ci95": [
      -0.013456003708901034,
      0.009395621691814895
     ],
     "pos": 4,
     "per_unit": [
      0.001454591515046566,
      0.004670554880360722,
      -0.0016992405940174926,
      0.008425016643594851,
      -0.0184383143210618,
      -0.0006010892881245233,
      0.015610812336556812,
      -0.025663859240699693
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.0016297715311134886,
     "sd": 0.015196432961968513,
     "ci95": [
      -0.014334307421462529,
      0.011074764359235552
     ],
     "pos": 5,
     "per_unit": [
      0.0016323090825647313,
      0.0056695418660019925,
      -0.0027785856210029714,
      0.013529166760234634,
      -0.02025479539525632,
      0.0004662045814707305,
      0.01600380099663079,
      -0.027305814519551497
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.0056339663054078,
     "sd": 0.015161051876534907,
     "ci95": [
      -0.01830892286810438,
      0.007040990257288776
     ],
     "pos": 2,
     "per_unit": [
      -0.00014486659262846757,
      -0.004320327990398276,
      0.008014864648862918,
      -0.037512334406169856,
      -0.0020899846533115607,
      -0.010206734114482252,
      0.012073914395889673,
      -0.010886261731024582
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NF_a0",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.7975000000000012,
     "sd": 0.6094435401014824,
     "ci95": [
      0.2879924499230859,
      1.3070075500769165
     ],
     "pos": 7,
     "per_unit": [
      -0.22999999999999687,
      0.28999999999999915,
      0.9200000000000017,
      1.6099999999999994,
      1.3699999999999974,
      0.6200000000000045,
      0.5600000000000023,
      1.240000000000002
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.38927357550879155,
      1.205726424491211
     ],
     "tost_p_1pp": 0.18930413179434705
    },
    "J/old": {
     "n": 8,
     "mean": 1.0652777777777787,
     "sd": 0.794434731875362,
     "ci95": [
      0.401113721060686,
      1.7294418344948714
     ],
     "pos": 7,
     "per_unit": [
      -0.22222222222222143,
      0.44444444444444287,
      1.2111111111111157,
      2.1666666666666714,
      1.87777777777778,
      0.9111111111111114,
      0.5888888888888886,
      1.5444444444444407
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -1.6124999999999972,
     "sd": 1.2833410636749287,
     "ci95": [
      -2.685399978818765,
      -0.5396000211812293
     ],
     "pos": 1,
     "per_unit": [
      -0.29999999999999716,
      -1.0999999999999943,
      -1.6999999999999886,
      -3.4000000000000057,
      -3.200000000000003,
      -2.0,
      0.30000000000001137,
      -1.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.8300000000000001,
     "sd": 0.6629156378130956,
     "ci95": [
      0.27578865751274795,
      1.3842113424872522
     ],
     "pos": 7,
     "per_unit": [
      -0.21000000000000085,
      0.020000000000003126,
      0.8500000000000014,
      1.7700000000000031,
      1.4299999999999997,
      0.9599999999999937,
      0.7299999999999969,
      1.0900000000000034
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 1.1861111111111113,
     "sd": 0.9340841651121317,
     "ci95": [
      0.40519720651434765,
      1.967025015707875
     ],
     "pos": 7,
     "per_unit": [
      -0.12222222222222712,
      0.20000000000000284,
      1.2666666666666728,
      2.4111111111111114,
      2.4777777777777743,
      1.2111111111111086,
      0.7111111111111086,
      1.3333333333333393
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -2.375,
     "sd": 2.687404483352451,
     "ci95": [
      -4.621726372964134,
      -0.12827362703586598
     ],
     "pos": 1,
     "per_unit": [
      -1.0,
      -1.5999999999999943,
      -2.9000000000000057,
      -4.0,
      -8.0,
      -1.2999999999999972,
      0.8999999999999915,
      -1.0999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 0.02374999999999794,
     "sd": 0.705912529992207,
     "ci95": [
      -0.5664076439140482,
      0.6139076439140441
     ],
     "pos": 3,
     "per_unit": [
      -0.14000000000000057,
      -0.3299999999999983,
      0.6400000000000006,
      0.5599999999999881,
      -0.1599999999999966,
      -0.4399999999999977,
      1.1299999999999955,
      -1.0700000000000074
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 0.03472222222221788,
     "sd": 0.8122396476101792,
     "ci95": [
      -0.644327116557036,
      0.7137715610014718
     ],
     "pos": 3,
     "per_unit": [
      -0.23333333333333428,
      -0.4000000000000057,
      0.7222222222222143,
      0.7000000000000028,
      -0.26666666666667993,
      -0.4333333333333371,
      1.3444444444444343,
      -1.1555555555555515
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.07500000000000107,
     "sd": 0.6158617655657125,
     "ci95": [
      -0.5898733208447492,
      0.43987332084474706
     ],
     "pos": 3,
     "per_unit": [
      0.7000000000000028,
      0.29999999999999716,
      -0.09999999999999432,
      -0.7000000000000028,
      0.7999999999999972,
      -0.5,
      -0.8000000000000114,
      -0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.033423705199955966,
     "sd": 0.052772090878671844,
     "ci95": [
      -0.010694866852758153,
      0.07754227725267009
     ],
     "pos": 6,
     "per_unit": [
      -0.022239837986459676,
      -0.06309120628408227,
      0.060886039035313644,
      0.09308927120804977,
      0.05184243914566533,
      0.01662146159834066,
      0.07329646811797552,
      0.05698500676484475
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.045120304920348964,
     "sd": 0.062059742203112146,
     "ci95": [
      -0.006762937952399149,
      0.09700354779309708
     ],
     "pos": 6,
     "per_unit": [
      -0.020807194713579946,
      -0.06898314755039481,
      0.0749623076673438,
      0.11739136839814623,
      0.07965192408653321,
      0.026413795806291773,
      0.0784109953827059,
      0.07392239028574554
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.0718456922835774,
     "sd": 0.07020512541268216,
     "ci95": [
      -0.1305386459342174,
      -0.013152738632937401
     ],
     "pos": 1,
     "per_unit": [
      -0.03513362744237014,
      -0.010063734887252096,
      -0.06580037865293686,
      -0.12562960350281394,
      -0.19844292532214514,
      -0.07150954627324069,
      0.0272657227354145,
      -0.09545144492327484
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.031192173714695848,
     "sd": 0.049700282949438915,
     "ci95": [
      -0.010358302641951499,
      0.0727426500713432
     ],
     "pos": 6,
     "per_unit": [
      -0.017512690124940278,
      -0.06000913264694674,
      0.038607011247489,
      0.0783298482924133,
      0.06436017436900521,
      0.024546428830032774,
      0.03368952137036452,
      0.08752622838014901
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.04232840484380884,
     "sd": 0.059852923061809435,
     "ci95": [
      -0.007709891056557276,
      0.09236670074417497
     ],
     "pos": 6,
     "per_unit": [
      -0.013950508038418796,
      -0.06532936917801102,
      0.05066161783946299,
      0.09959097399311201,
      0.095169495431632,
      0.03425406875279435,
      0.0325219037602098,
      0.1057090561896894
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.06903390644731622,
     "sd": 0.074801851067912,
     "ci95": [
      -0.13156981891672043,
      -0.006497993977912023
     ],
     "pos": 1,
     "per_unit": [
      -0.04957232890362118,
      -0.012127003867363761,
      -0.06988444808026628,
      -0.11302028301386002,
      -0.21292371519462883,
      -0.06282233047483565,
      0.04419807986176849,
      -0.07611922190572251
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.0022315314852601187,
     "sd": 0.022126836116849062,
     "ci95": [
      -0.016266966437897618,
      0.020730029408417856
     ],
     "pos": 3,
     "per_unit": [
      -0.0047271478615193985,
      -0.0030820736371355295,
      0.022279027787824646,
      0.014759422915636478,
      -0.012517735223339876,
      -0.007924967231692115,
      0.039606946747611005,
      -0.03054122161530426
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.0027919000765401214,
     "sd": 0.02485342726263919,
     "ci95": [
      -0.017986085089228485,
      0.023569885242308727
     ],
     "pos": 3,
     "per_unit": [
      -0.00685668667516115,
      -0.003653778372383787,
      0.024300689827880806,
      0.017800394405034226,
      -0.01551757134509879,
      -0.00784027294650258,
      0.0458890916224961,
      -0.031786665903943856
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.0028117858362611825,
     "sd": 0.013473567809676665,
     "ci95": [
      -0.014075970414147479,
      0.008452398741625114
     ],
     "pos": 4,
     "per_unit": [
      0.014438701461251036,
      0.0020632689801116655,
      0.004084069427329418,
      -0.012609320488953912,
      0.01448078987248369,
      -0.008687215798405035,
      -0.016932357126353992,
      -0.01933222301755233
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_m1": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NF_am1",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.18750000000000178,
     "sd": 0.4257682132669967,
     "ci95": [
      -0.1684511340561083,
      0.5434511340561119
     ],
     "pos": 6,
     "per_unit": [
      -0.12999999999999545,
      0.3200000000000003,
      0.480000000000004,
      0.07000000000000028,
      0.28999999999999915,
      0.8900000000000006,
      -0.5499999999999972,
      0.13000000000000256
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.09769431896029879,
      0.47269431896030234
     ],
     "tost_p_1pp": 0.0005055788103511248
    },
    "J/old": {
     "n": 8,
     "mean": 0.36388888888889026,
     "sd": 0.5865857928864519,
     "ci95": [
      -0.1265091062949361,
      0.8542868840727167
     ],
     "pos": 7,
     "per_unit": [
      0.3111111111111171,
      0.33333333333333215,
      0.5555555555555571,
      0.22222222222222854,
      0.8000000000000043,
      1.3000000000000007,
      -0.7444444444444471,
      0.1333333333333293
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -1.4000000000000004,
     "sd": 2.0935274401968456,
     "ci95": [
      -3.1502327400104573,
      0.3502327400104568
     ],
     "pos": 3,
     "per_unit": [
      -4.1000000000000085,
      0.20000000000000284,
      -0.19999999999998863,
      -1.2999999999999972,
      -4.299999999999997,
      -2.8000000000000114,
      1.2000000000000028,
      0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.22750000000000092,
     "sd": 0.4968112605119044,
     "ci95": [
      -0.18784460788918,
      0.6428446078891819
     ],
     "pos": 4,
     "per_unit": [
      -0.03999999999999915,
      -0.240000000000002,
      0.5799999999999983,
      0.2500000000000071,
      0.5700000000000003,
      1.1199999999999974,
      -0.29999999999999716,
      -0.11999999999999744
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 0.4166666666666661,
     "sd": 0.7533581491441077,
     "ci95": [
      -0.21315650749804438,
      1.0464898408313765
     ],
     "pos": 5,
     "per_unit": [
      0.5111111111111128,
      -0.32222222222222285,
      0.7333333333333343,
      0.2888888888888843,
      1.2777777777777715,
      1.5333333333333385,
      -0.6222222222222271,
      -0.06666666666666288
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -1.4749999999999979,
     "sd": 2.8288059065872386,
     "ci95": [
      -3.839940921136632,
      0.8899409211366365
     ],
     "pos": 2,
     "per_unit": [
      -5.0,
      0.5,
      -0.7999999999999972,
      -0.09999999999999432,
      -5.799999999999997,
      -2.5999999999999943,
      2.5999999999999943,
      -0.5999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 0.09999999999999964,
     "sd": 0.5507916380732639,
     "ci95": [
      -0.36047333288794886,
      0.5604733328879481
     ],
     "pos": 6,
     "per_unit": [
      0.45999999999999375,
      0.030000000000001137,
      0.20999999999999375,
      -0.0799999999999983,
      -1.0600000000000023,
      0.4000000000000057,
      0.8100000000000023,
      0.030000000000001137
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 0.154166666666665,
     "sd": 0.6162822339538321,
     "ci95": [
      -0.36105817454743505,
      0.6693915078807651
     ],
     "pos": 6,
     "per_unit": [
      0.5222222222222115,
      -0.04444444444443718,
      0.1888888888888971,
      0.022222222222225696,
      -1.066666666666677,
      0.5111111111111057,
      1.0666666666666629,
      0.03333333333333144
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.3874999999999993,
     "sd": 0.7623975340988474,
     "ci95": [
      -1.0248802891055369,
      0.24988028910553828
     ],
     "pos": 2,
     "per_unit": [
      -0.09999999999999432,
      0.7000000000000028,
      0.4000000000000057,
      -1.0,
      -1.0,
      -0.6000000000000085,
      -1.5,
      0.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.023709994589818373,
     "sd": 0.04186062894050527,
     "ci95": [
      -0.011286366997022207,
      0.05870635617665895
     ],
     "pos": 7,
     "per_unit": [
      0.009390917980015345,
      -0.06554372463337099,
      0.03788795841486614,
      0.045165662732716605,
      0.01973560820664222,
      0.08125061006218193,
      0.029563367803642215,
      0.03222955615185352
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.03260128152372821,
     "sd": 0.048543496958164276,
     "ci95": [
      -0.007982097542365375,
      0.07318466058982179
     ],
     "pos": 7,
     "per_unit": [
      0.029026081802159265,
      -0.07362322679678268,
      0.04564288870480526,
      0.052735352369594146,
      0.042620991151483434,
      0.09948321965619211,
      0.02747356667740819,
      0.03745137862496595
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.056311587815369935,
     "sd": 0.0830920748936453,
     "ci95": [
      -0.12577830084808028,
      0.0131551252173404
     ],
     "pos": 2,
     "per_unit": [
      -0.16732555641929725,
      0.007171794837343981,
      -0.031906414194587285,
      -0.02296154399917061,
      -0.18623283829692205,
      -0.08284287628391951,
      0.048371577939748,
      -0.014766846106154752
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.022445598499897135,
     "sd": 0.04152962735094678,
     "ci95": [
      -0.01227403883297986,
      0.05716523583277413
     ],
     "pos": 7,
     "per_unit": [
      0.0034517891135079637,
      -0.06608150140989633,
      0.03460783576245241,
      0.046514735640167615,
      0.04837322050652837,
      0.07096674474017473,
      0.013237730027118921,
      0.0284942336191234
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.03006511259798106,
     "sd": 0.04973228371836058,
     "ci95": [
      -0.01151211707099304,
      0.07164234226695515
     ],
     "pos": 7,
     "per_unit": [
      0.02266944133553217,
      -0.07516612784016363,
      0.04187527529879631,
      0.053122662042441426,
      0.07046332041959857,
      0.08763176982588838,
      0.006479138872188095,
      0.03344542082956714
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.04613002838285951,
     "sd": 0.08254030911649161,
     "ci95": [
      -0.1151354536820301,
      0.022875396916311075
     ],
     "pos": 2,
     "per_unit": [
      -0.169507080884717,
      0.01568013646250499,
      -0.03079912006464447,
      -0.012956601980279814,
      -0.15043767871109903,
      -0.07901848103125708,
      0.07406505042149014,
      -0.016066451274873828
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.001264396089921238,
     "sd": 0.013318632949661811,
     "ci95": [
      -0.009870259703502872,
      0.012399051883345348
     ],
     "pos": 6,
     "per_unit": [
      0.005939128866507382,
      0.0005377767765253338,
      0.0032801226524137306,
      -0.00134907290745101,
      -0.02863761229988615,
      0.010283865322007202,
      0.016325637776523294,
      0.003735322532730123
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.002536168925747151,
     "sd": 0.01403129653684172,
     "ci95": [
      -0.009194288536643041,
      0.014266626388137343
     ],
     "pos": 6,
     "per_unit": [
      0.006356640466627095,
      0.001542901043380951,
      0.0037676134060089517,
      -0.00038730967284728024,
      -0.02784232926811514,
      0.011851449830303729,
      0.020994427805220095,
      0.004005957795398807
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.010181559432510423,
     "sd": 0.013663954782362011,
     "ci95": [
      -0.021604911502767412,
      0.0012417926377465659
     ],
     "pos": 2,
     "per_unit": [
      0.0021815244654197485,
      -0.008508341625161009,
      -0.0011072941299428152,
      -0.010004942018890794,
      -0.03579515958582302,
      -0.003824395252662427,
      -0.02569347248174214,
      0.0012996051687190757
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_m4": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NF_am4",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.030000000000001137,
     "sd": 0.9042281633683893,
     "ci95": [
      -0.7259536625027808,
      0.7859536625027831
     ],
     "pos": 3,
     "per_unit": [
      0.8299999999999983,
      -0.29999999999999716,
      0.46000000000000085,
      -1.3599999999999994,
      1.5700000000000003,
      -0.19999999999999574,
      -0.6000000000000014,
      -0.1599999999999966
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.5756833911057029,
      0.6356833911057052
     ],
     "tost_p_1pp": 0.009501356775570987
    },
    "J/old": {
     "n": 8,
     "mean": -0.07916666666666528,
     "sd": 1.3228214928477828,
     "ci95": [
      -1.1850731102688592,
      1.0267397769355286
     ],
     "pos": 2,
     "per_unit": [
      1.37777777777778,
      -0.5888888888888886,
      -0.04444444444443718,
      -1.9777777777777743,
      2.244444444444447,
      -0.41111111111111853,
      -0.9111111111111114,
      -0.3222222222222193
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": 1.0124999999999975,
     "sd": 3.5093497566195544,
     "ci95": [
      -1.921389817850086,
      3.946389817850081
     ],
     "pos": 6,
     "per_unit": [
      -4.1000000000000085,
      2.299999999999997,
      5.0,
      4.200000000000003,
      -4.5,
      1.6999999999999886,
      2.200000000000003,
      1.2999999999999972
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.13375000000000092,
     "sd": 1.0116597042201783,
     "ci95": [
      -0.7120186782977936,
      0.9795186782977955
     ],
     "pos": 4,
     "per_unit": [
      0.8399999999999963,
      -0.3499999999999943,
      0.21999999999999886,
      -1.0700000000000003,
      2.190000000000005,
      0.07000000000000028,
      -0.6799999999999997,
      -0.14999999999999858
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": -0.14444444444444393,
     "sd": 1.5761113488986074,
     "ci95": [
      -1.4621065069417052,
      1.1732176180528173
     ],
     "pos": 2,
     "per_unit": [
      1.3555555555555543,
      -0.9777777777777814,
      -0.5222222222222186,
      -1.9333333333333371,
      2.9666666666666686,
      -0.3333333333333286,
      -1.2888888888888914,
      -0.42222222222221717
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": 2.6374999999999993,
     "sd": 4.542478083915999,
     "ci95": [
      -1.160106714198219,
      6.435106714198218
     ],
     "pos": 6,
     "per_unit": [
      -3.8000000000000114,
      5.300000000000011,
      6.8999999999999915,
      6.700000000000003,
      -4.799999999999997,
      3.700000000000003,
      4.799999999999997,
      2.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 0.22250000000000014,
     "sd": 0.5283870334734349,
     "ci95": [
      -0.21924261470165002,
      0.6642426147016502
     ],
     "pos": 5,
     "per_unit": [
      -0.3100000000000023,
      0.04000000000000625,
      0.789999999999992,
      -0.18000000000000682,
      0.46000000000000796,
      0.10999999999999943,
      1.1400000000000006,
      -0.269999999999996
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 0.2847222222222232,
     "sd": 0.6144910140508215,
     "ci95": [
      -0.22900512167772047,
      0.7984495661221669
     ],
     "pos": 5,
     "per_unit": [
      -0.29999999999999716,
      0.022222222222225696,
      0.7444444444444542,
      -0.15555555555555145,
      0.5999999999999943,
      0.25555555555556,
      1.4444444444444429,
      -0.3333333333333428
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.3374999999999986,
     "sd": 0.89592330666669,
     "ci95": [
      -1.0865106285490231,
      0.4115106285490261
     ],
     "pos": 3,
     "per_unit": [
      -0.3999999999999915,
      0.20000000000000284,
      1.2000000000000028,
      -0.3999999999999915,
      -0.7999999999999972,
      -1.2000000000000028,
      -1.6000000000000085,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.07034788076211534,
     "sd": 0.07093861822660401,
     "ci95": [
      0.011041711773171627,
      0.12965404975105907
     ],
     "pos": 7,
     "per_unit": [
      0.08217014042735027,
      -0.017634760027707586,
      0.09295201501621131,
      0.00897312724747179,
      0.20757459588861416,
      0.011710514369645875,
      0.09681403143894096,
      0.08022338173639598
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.07426369727843374,
     "sd": 0.09061131481329954,
     "ci95": [
      -0.00148925764186085,
      0.15001665219872834
     ],
     "pos": 6,
     "per_unit": [
      0.11243716607694143,
      -0.03204053296950082,
      0.08475703392764045,
      -0.01245097530317718,
      0.25125427888785934,
      0.003830893259507473,
      0.09967521811827895,
      0.08664649622992027
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.03510553211525147,
     "sd": 0.14841708358498384,
     "ci95": [
      -0.08897425488906062,
      0.15918531911956357
     ],
     "pos": 6,
     "per_unit": [
      -0.19023309041898084,
      0.11201719644844221,
      0.1667068448133575,
      0.20179005020332053,
      -0.18554255110459295,
      0.0826271043608875,
      0.07106335132490216,
      0.022415351294675645
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.0761946061411658,
     "sd": 0.0651054268744808,
     "ci95": [
      0.021765107162466588,
      0.130624105119865
     ],
     "pos": 7,
     "per_unit": [
      0.08952957122106042,
      -0.0010095400751666261,
      0.0911683377982393,
      0.02178158806394981,
      0.20725116870631677,
      0.022905636143513597,
      0.08723003146481378,
      0.09070005580659934
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.08064114861612687,
     "sd": 0.08454312707335437,
     "ci95": [
      0.009961325602803342,
      0.1513209716294504
     ],
     "pos": 7,
     "per_unit": [
      0.11714876689620368,
      -0.013140375574110408,
      0.08728783838532017,
      0.0012282881153549141,
      0.2515920127094846,
      0.017274474581756127,
      0.08626756336138186,
      0.09747062045362398
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": 0.03617572386651702,
     "sd": 0.1401351119287736,
     "ci95": [
      -0.08098016156085903,
      0.15333160929389306
     ],
     "pos": 6,
     "per_unit": [
      -0.15904318985524046,
      0.10816797941532563,
      0.1260928325145132,
      0.20676128760131274,
      -0.19181642732219117,
      0.0735860901993286,
      0.09589224439571087,
      0.02976497398337674
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.005846725379050455,
     "sd": 0.008875108558450778,
     "ci95": [
      -0.013266501815650212,
      0.0015730510575493028
     ],
     "pos": 3,
     "per_unit": [
      -0.007359430793710153,
      -0.01662521995254118,
      0.0017836772179720128,
      -0.012808460816478018,
      0.0003234271822976087,
      -0.011195121773867722,
      0.009583999974127178,
      -0.010476674070203362
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.006377451337693102,
     "sd": 0.010179377474668709,
     "ci95": [
      -0.014887623875682359,
      0.0021327212002961553
     ],
     "pos": 1,
     "per_unit": [
      -0.004711600819262252,
      -0.018900157395390416,
      -0.002530804457679503,
      -0.013679263418532095,
      -0.0003377338216254966,
      -0.013443581322248654,
      0.013407654756897092,
      -0.01082412422370349
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.0010701917512655479,
     "sd": 0.02218193417689682,
     "ci95": [
      -0.01961475280536442,
      0.017474369302833324
     ],
     "pos": 4,
     "per_unit": [
      -0.03118990056374038,
      0.003849217033116581,
      0.040614012298844315,
      -0.004971237397992212,
      0.006273876217598229,
      0.009041014161558891,
      -0.02482889307080871,
      -0.007349622688701096
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_fix_m2_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NFR_am2",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.07999999999999947,
     "sd": 1.5325320699595637,
     "ci95": [
      -0.893724422110542,
      1.053724422110541
     ],
     "pos": 7,
     "per_unit": [
      2.809999999999995,
      1.7900000000000063,
      -1.2000000000000028,
      -1.5399999999999991,
      0.09000000000000341,
      0.3299999999999983,
      -0.7100000000000009,
      0.1699999999999946,
      -2.6400000000000006,
      1.7899999999999991,
      0.3299999999999983,
      -0.259999999999998
     ],
     "source": [
      "log_J",
      "unified"
     ],
     "ci90": [
      -0.7145064505584501,
      0.8745064505584491
     ],
     "tost_p_1pp": 0.030873182885058522
    }
   }
  },
  "c_full_nff": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NFF_am2",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.8287500000000003,
     "sd": 0.6326460870254156,
     "ci95": [
      0.2998446352595818,
      1.3576553647404188
     ],
     "pos": 7,
     "per_unit": [
      0.28999999999999915,
      -0.11999999999999744,
      1.0,
      1.0,
      1.769999999999996,
      1.2800000000000011,
      0.240000000000002,
      1.1700000000000017
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      0.4049817046928828,
      1.252518295307118
     ],
     "tost_p_1pp": 0.23446231877218787
    },
    "J/old": {
     "n": 8,
     "mean": 1.1486111111111126,
     "sd": 0.8007258061149777,
     "ci95": [
      0.4791875847101754,
      1.8180346375120497
     ],
     "pos": 8,
     "per_unit": [
      0.6555555555555586,
      0.055555555555557135,
      1.0444444444444514,
      1.2000000000000028,
      2.4999999999999964,
      1.8000000000000007,
      0.36666666666666714,
      1.5666666666666664
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -2.049999999999999,
     "sd": 1.7088007490635093,
     "ci95": [
      -3.478593177113615,
      -0.6214068228863829
     ],
     "pos": 1,
     "per_unit": [
      -3.0,
      -1.7000000000000028,
      0.6000000000000085,
      -0.7999999999999972,
      -4.799999999999997,
      -3.4000000000000057,
      -0.8999999999999915,
      -2.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 1.0149999999999988,
     "sd": 0.8309203159320209,
     "ci95": [
      0.3203332316736598,
      1.7096667683263378
     ],
     "pos": 7,
     "per_unit": [
      0.529999999999994,
      -0.3299999999999983,
      0.8900000000000006,
      1.0799999999999983,
      2.1400000000000006,
      1.9599999999999937,
      0.38000000000000256,
      1.4699999999999989
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 1.4111111111111114,
     "sd": 1.0541594777762706,
     "ci95": [
      0.5298117329558985,
      2.2924104892663246
     ],
     "pos": 7,
     "per_unit": [
      0.9444444444444429,
      -0.20000000000000284,
      1.1444444444444457,
      1.5,
      3.011111111111113,
      2.488888888888887,
      0.46666666666666856,
      1.9333333333333371
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -2.5500000000000025,
     "sd": 1.5811388300841889,
     "ci95": [
      -3.8718651419515098,
      -1.2281348580484954
     ],
     "pos": 0,
     "per_unit": [
      -3.200000000000003,
      -1.5,
      -1.4000000000000057,
      -2.700000000000003,
      -5.700000000000003,
      -2.799999999999997,
      -0.4000000000000057,
      -2.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -0.15249999999999986,
     "sd": 0.5556913326144833,
     "ci95": [
      -0.6170695800340027,
      0.3120695800340029
     ],
     "pos": 3,
     "per_unit": [
      -0.7400000000000091,
      -0.5500000000000114,
      -0.3299999999999983,
      0.6700000000000017,
      0.07000000000000739,
      -0.6400000000000006,
      0.6400000000000006,
      -0.3399999999999892
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -0.10416666666666607,
     "sd": 0.6500559601470852,
     "ci95": [
      -0.6476270495797191,
      0.4392937162463869
     ],
     "pos": 3,
     "per_unit": [
      -0.74444444444444,
      -0.5888888888888886,
      -0.4111111111111114,
      0.75555555555556,
      0.1444444444444315,
      -0.6333333333333258,
      0.9444444444444429,
      -0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.5875000000000021,
     "sd": 0.7259230577094874,
     "ci95": [
      -1.1943868637385457,
      0.019386863738541593
     ],
     "pos": 1,
     "per_unit": [
      -0.7000000000000028,
      -0.20000000000000284,
      0.4000000000000057,
      -0.09999999999999432,
      -0.6000000000000085,
      -0.7000000000000028,
      -2.1000000000000085,
      -0.7000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.07144567860004725,
     "sd": 0.0675767367017195,
     "ci95": [
      0.014950112901947372,
      0.12794124429814713
     ],
     "pos": 6,
     "per_unit": [
      -7.823609551804722e-05,
      -0.05236514341280296,
      0.04344855505190104,
      0.1048283777134369,
      0.10738828077855445,
      0.11410265373414674,
      0.11462205529059943,
      0.13961888574006043
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.0896657766544729,
     "sd": 0.07755480083544666,
     "ci95": [
      0.02482834058321408,
      0.1545032127257317
     ],
     "pos": 7,
     "per_unit": [
      0.01748099201356057,
      -0.056360496969855234,
      0.05054828042771531,
      0.12768493383351087,
      0.14022477504801234,
      0.1369115105572507,
      0.13587135898465386,
      0.16496485934093474
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.09253520388978143,
     "sd": 0.05949012065672606,
     "ci95": [
      -0.14227018938908026,
      -0.04280021839048258
     ],
     "pos": 0,
     "per_unit": [
      -0.15811128907722782,
      -0.01640696139932718,
      -0.020448973330412734,
      -0.10088062736722136,
      -0.1881401676465675,
      -0.09117705767379647,
      -0.07662167795587926,
      -0.08849487666781908
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.07075035065070501,
     "sd": 0.062203042908958,
     "ci95": [
      0.01874730538978546,
      0.12275339591162455
     ],
     "pos": 7,
     "per_unit": [
      0.009239698988459555,
      -0.039017544147973204,
      0.04025522547338145,
      0.09130594523972091,
      0.10509093082437904,
      0.12467728780341192,
      0.08991079542872571,
      0.14454046559553468
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.08767877612226604,
     "sd": 0.07211515771535891,
     "ci95": [
      0.0273889955055997,
      0.1479685567389324
     ],
     "pos": 7,
     "per_unit": [
      0.024943637654903927,
      -0.043583795883073595,
      0.04830837296859958,
      0.11182905519667186,
      0.13793999190713402,
      0.14870001102566688,
      0.10455366397925792,
      0.16873927212896778
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.08160547859334344,
     "sd": 0.06064642118405952,
     "ci95": [
      -0.13230715552518452,
      -0.030903801661502354
     ],
     "pos": 1,
     "per_unit": [
      -0.13209574900954202,
      0.0020787214679272026,
      -0.03222310198357636,
      -0.09340204437282296,
      -0.19055061892041714,
      -0.09152722119689205,
      -0.04187502152605127,
      -0.07324879320537292
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.0006953279493422393,
     "sd": 0.013126510913064143,
     "ci95": [
      -0.010278709801980108,
      0.011669365700664586
     ],
     "pos": 4,
     "per_unit": [
      -0.009317935083977602,
      -0.013347599264829757,
      0.003193329578519588,
      0.013522432473715984,
      0.0022973499541754094,
      -0.010574634069265176,
      0.024711259861873724,
      -0.004921579855474256
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.0019870005322068507,
     "sd": 0.015038090038874309,
     "ci95": [
      -0.01058515736164343,
      0.014559158426057131
     ],
     "pos": 4,
     "per_unit": [
      -0.007462645641343357,
      -0.012776701086781639,
      0.002239907459115731,
      0.015855878636839016,
      0.0022847831408783215,
      -0.011788500468416174,
      0.03131769500539594,
      -0.0037744127880330325
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.010929725296437987,
     "sd": 0.01559818225955256,
     "ci95": [
      -0.023970132004817332,
      0.0021106814119413574
     ],
     "pos": 3,
     "per_unit": [
      -0.026015540067685805,
      -0.018485682867254383,
      0.011774128653163629,
      -0.007478582994398408,
      0.0024104512738496453,
      0.0003501635230955813,
      -0.03474665642982799,
      -0.015246083462446158
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_rmean": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "D_meanN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.12833333333333088,
     "sd": 0.7890942256598356,
     "ci95": [
      -0.3730332180965926,
      0.6296998847632543
     ],
     "pos": 7,
     "per_unit": [
      0.769999999999996,
      1.3199999999999932,
      -1.0700000000000074,
      0.44999999999999574,
      0.060000000000002274,
      -0.6700000000000017,
      0.14999999999999147,
      -0.14000000000000057,
      1.3399999999999963,
      -0.5700000000000003,
      -0.6599999999999966,
      0.5600000000000023
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.2807546490158451,
      0.537421315682507
     ],
     "tost_p_1pp": 0.0014054564424707267
    },
    "J/old": {
     "n": 12,
     "mean": 0.15740740740740744,
     "sd": 0.9976496884480324,
     "ci95": [
      -0.47646896320482623,
      0.7912837780196411
     ],
     "pos": 6,
     "per_unit": [
      0.8000000000000043,
      1.9111111111111079,
      -1.1222222222222236,
      0.45555555555555216,
      -0.17777777777777715,
      -1.0222222222222221,
      0.13333333333333286,
      -0.11111111111111427,
      1.6111111111111143,
      -0.7888888888888879,
      -0.6555555555555515,
      0.8555555555555543
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -0.13333333333333522,
     "sd": 1.8082303419910217,
     "ci95": [
      -1.2822280803414103,
      1.0155614136747397
     ],
     "pos": 6,
     "per_unit": [
      0.5,
      -4.0,
      -0.5999999999999943,
      0.3999999999999915,
      2.200000000000003,
      2.5,
      0.29999999999999716,
      -0.4000000000000057,
      -1.1000000000000085,
      1.3999999999999915,
      -0.7000000000000028,
      -2.0999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 0.12833333333333327,
     "sd": 1.1063275310958358,
     "ci95": [
      -0.574593644181531,
      0.8312603108481976
     ],
     "pos": 7,
     "per_unit": [
      0.8499999999999943,
      1.7100000000000009,
      -1.5200000000000031,
      0.27000000000001023,
      0.3399999999999963,
      -0.7100000000000009,
      0.0800000000000054,
      -0.18999999999999773,
      1.529999999999994,
      -1.1499999999999986,
      -1.1100000000000065,
      1.4400000000000048
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 0.16388888888888933,
     "sd": 1.3066533102457614,
     "ci95": [
      -0.6663190162882275,
      0.9940967940660062
     ],
     "pos": 7,
     "per_unit": [
      1.0444444444444407,
      2.2777777777777786,
      -1.4222222222222207,
      0.17777777777777715,
      0.22222222222222499,
      -0.9777777777777814,
      0.03333333333333144,
      -0.17777777777777715,
      1.8555555555555578,
      -1.4888888888888872,
      -1.1999999999999957,
      1.6222222222222236
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -0.19166666666666998,
     "sd": 1.6456324196508956,
     "ci95": [
      -1.2372516225972952,
      0.8539182892639552
     ],
     "pos": 5,
     "per_unit": [
      -0.8999999999999915,
      -3.4000000000000057,
      -2.4000000000000057,
      1.0999999999999943,
      1.3999999999999915,
      1.6999999999999886,
      0.5,
      -0.29999999999999716,
      -1.4000000000000057,
      1.9000000000000057,
      -0.30000000000001137,
      -0.20000000000000284
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 0.03500000000000133,
     "sd": 0.5967716176531547,
     "ci95": [
      -0.34417059611458656,
      0.4141705961145892
     ],
     "pos": 6,
     "per_unit": [
      -0.09999999999999432,
      0.5700000000000074,
      0.030000000000001137,
      0.11000000000001364,
      0.5999999999999943,
      -0.36999999999999034,
      -0.15000000000000568,
      0.21999999999999886,
      1.25,
      -0.18000000000000682,
      -1.0999999999999943,
      -0.46000000000000796
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 0.03518518518518595,
     "sd": 0.6241642373098213,
     "ci95": [
      -0.36138985111575667,
      0.4317602214861285
     ],
     "pos": 5,
     "per_unit": [
      -0.17777777777776294,
      0.6777777777777771,
      -0.03333333333333144,
      0.21111111111110858,
      0.5888888888888886,
      -0.5222222222222257,
      -0.1444444444444315,
      0.2777777777777857,
      1.2666666666666657,
      -0.26666666666667993,
      -1.12222222222222,
      -0.3333333333333428
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.033333333333332625,
     "sd": 0.8563488385776766,
     "ci95": [
      -0.5107647604775739,
      0.5774314271442392
     ],
     "pos": 6,
     "per_unit": [
      0.6000000000000085,
      -0.4000000000000057,
      0.6000000000000085,
      -0.7999999999999972,
      0.7000000000000028,
      1.0,
      -0.20000000000000284,
      -0.30000000000001137,
      1.0999999999999943,
      0.5999999999999943,
      -0.8999999999999915,
      -1.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.014911051274298925,
     "sd": 0.09168830897744104,
     "ci95": [
      -0.04334492093234286,
      0.0731670234809407
     ],
     "pos": 7,
     "per_unit": [
      0.029461520472018776,
      0.22983911947589775,
      -0.09395496736779929,
      0.0037585196836316115,
      -0.000549571990697828,
      -0.07875734225339581,
      0.020979833229396228,
      0.021788302392756975,
      0.12264204002748436,
      -0.0406829314096111,
      -0.08166749534688833,
      0.046075588378793775
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.01659608708990575,
     "sd": 0.10694529423301193,
     "ci95": [
      -0.05135371106813802,
      0.08454588524794951
     ],
     "pos": 6,
     "per_unit": [
      0.03265831043043077,
      0.26952980689191053,
      -0.10718766299043114,
      -8.355123497016947e-05,
      -0.003632670597690346,
      -0.09598958833775972,
      0.024456418552104342,
      0.021236178260538363,
      0.1427423175231084,
      -0.04927169238255136,
      -0.08910435096231639,
      0.053799529926495726
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.0002542710661634177,
     "sd": 0.053271703007180204,
     "ci95": [
      -0.034101496349272564,
      0.033592954216945733
     ],
     "pos": 7,
     "per_unit": [
      0.0006904108463032799,
      -0.12737706726821152,
      0.025139293235884708,
      0.03833715795105164,
      0.027198315472245937,
      0.07633287250588872,
      -0.010309434674976359,
      0.026757419582725817,
      -0.0582604574331409,
      0.03661591734683611,
      -0.014735794808032665,
      -0.023439885550535777
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.014167047054410556,
     "sd": 0.08071331165462496,
     "ci95": [
      -0.037115744534806504,
      0.06544983864362762
     ],
     "pos": 8,
     "per_unit": [
      0.046631057140699816,
      0.2048737610706004,
      -0.08019359353235345,
      0.0038294634334219424,
      0.004221860473387018,
      -0.0777238902076105,
      0.031556804814248274,
      0.009601382046334095,
      0.09516508552175118,
      -0.04568297773541996,
      -0.060825470472698484,
      0.03855108210056635
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.016349964696780333,
     "sd": 0.0943223667666489,
     "ci95": [
      -0.04357960798379468,
      0.07627953737735535
     ],
     "pos": 8,
     "per_unit": [
      0.055664721025609154,
      0.24028057891228816,
      -0.09132547780562739,
      0.0024640717391841704,
      0.001779843169092743,
      -0.09393624624093189,
      0.034861316086808536,
      0.00942012743353704,
      0.11190057016117372,
      -0.051600314547352255,
      -0.06780053664578833,
      0.044490923073370325
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.005479211726917048,
     "sd": 0.04599704436631571,
     "ci95": [
      -0.03470433942396123,
      0.023745915970127134
     ],
     "pos": 8,
     "per_unit": [
      -0.03467191782348422,
      -0.11378759950459116,
      0.019993364927113788,
      0.016117988681564555,
      0.026200016212039046,
      0.0681873140922864,
      0.0018162033612192374,
      0.01123267356151203,
      -0.05545427623305166,
      0.007573053571949373,
      0.0019501250851128304,
      -0.014907486654674784
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.0007440042198883686,
     "sd": 0.01553886528942247,
     "ci95": [
      -0.009128919760485934,
      0.010616928200262672
     ],
     "pos": 5,
     "per_unit": [
      -0.01716953666868104,
      0.024965358405297344,
      -0.013761373835445845,
      -7.094374979033091e-05,
      -0.004771432464084846,
      -0.0010334520457853102,
      -0.010576971584852046,
      0.01218692034642288,
      0.027476954505733175,
      0.00500004632580886,
      -0.020842024874189846,
      0.0075245062782274275
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.0002461223931254179,
     "sd": 0.017634459161600446,
     "ci95": [
      -0.010958278410581355,
      0.01145052319683219
     ],
     "pos": 5,
     "per_unit": [
      -0.023006410595178384,
      0.029249227979622372,
      -0.015862185184803756,
      -0.00254762297415434,
      -0.005412513766783089,
      -0.002053342096827837,
      -0.010404897534704194,
      0.011816050827001323,
      0.03084174736193468,
      0.0023286221648008976,
      -0.021303814316528058,
      0.0093086068531254
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.00522494066075363,
     "sd": 0.017282991713337467,
     "ci95": [
      -0.005756148380244278,
      0.016206029701751536
     ],
     "pos": 7,
     "per_unit": [
      0.0353623286697875,
      -0.013589467763620355,
      0.0051459283087709196,
      0.022219169269487082,
      0.0009982992602068919,
      0.008145558413602316,
      -0.012125638036195596,
      0.015524746021213787,
      -0.0028061812000892417,
      0.02904286377488674,
      -0.016685919893145496,
      -0.008532398895860993
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "NFD_am2",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.15833333333333113,
     "sd": 1.0804951165876207,
     "ci95": [
      -0.528180511052518,
      0.8448471777191802
     ],
     "pos": 7,
     "per_unit": [
      0.0899999999999963,
      1.9399999999999977,
      -1.0700000000000074,
      0.4299999999999997,
      0.9399999999999977,
      0.09000000000000341,
      -0.6200000000000045,
      -0.5200000000000031,
      1.509999999999991,
      1.129999999999999,
      -1.6799999999999997,
      -0.3399999999999963
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.4018248237148404,
      0.7184914903815026
     ],
     "tost_p_1pp": 0.010357757730201393
    },
    "J/old": {
     "n": 12,
     "mean": 0.08333333333333333,
     "sd": 1.3005524165150955,
     "ci95": [
      -0.7429982489017082,
      0.9096649155683749
     ],
     "pos": 5,
     "per_unit": [
      -0.11111111111111072,
      2.488888888888887,
      -1.4555555555555557,
      0.2888888888888843,
      0.7000000000000028,
      -0.12222222222222356,
      -0.6888888888888864,
      -0.7777777777777786,
      1.8222222222222264,
      1.2555555555555564,
      -1.8777777777777729,
      -0.5222222222222292
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": 0.8333333333333321,
     "sd": 1.7364191645888705,
     "ci95": [
      -0.2699347683420732,
      1.9366014350087375
     ],
     "pos": 8,
     "per_unit": [
      1.8999999999999915,
      -3.0,
      2.4000000000000057,
      1.6999999999999886,
      3.0999999999999943,
      2.0,
      0.0,
      1.7999999999999972,
      -1.2999999999999972,
      0.0,
      0.09999999999999432,
      1.3000000000000114
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 0.17916666666666714,
     "sd": 1.2014041658396948,
     "ci95": [
      -0.5841691225376139,
      0.9425024558709482
     ],
     "pos": 8,
     "per_unit": [
      0.19999999999999574,
      1.980000000000004,
      -1.2700000000000031,
      0.4900000000000091,
      0.9099999999999966,
      0.37000000000000455,
      -1.0399999999999991,
      -0.3299999999999983,
      1.4799999999999969,
      1.2900000000000063,
      -2.1000000000000014,
      0.1699999999999946
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 0.11296296296296375,
     "sd": 1.4485941428320126,
     "ci95": [
      -0.8074298446335741,
      1.0333557705595016
     ],
     "pos": 7,
     "per_unit": [
      0.09999999999999787,
      2.5444444444444407,
      -1.5777777777777757,
      0.38888888888888573,
      0.8000000000000078,
      0.15555555555555856,
      -1.1666666666666679,
      -0.5444444444444407,
      1.8777777777777835,
      1.4888888888888872,
      -2.4444444444444464,
      -0.2666666666666657
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": 0.7749999999999986,
     "sd": 1.948484259390084,
     "ci95": [
      -0.4630078346524642,
      2.0130078346524614
     ],
     "pos": 9,
     "per_unit": [
      1.1000000000000085,
      -3.1000000000000085,
      1.5,
      1.3999999999999915,
      1.8999999999999915,
      2.299999999999997,
      0.09999999999999432,
      1.6000000000000085,
      -2.1000000000000085,
      -0.5,
      1.0,
      4.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 0.019999999999999574,
     "sd": 0.7600119616283576,
     "ci95": [
      -0.4628885624254495,
      0.5028885624254487
     ],
     "pos": 5,
     "per_unit": [
      -0.730000000000004,
      0.8100000000000023,
      -1.0499999999999972,
      -0.5,
      0.06999999999999318,
      -0.1700000000000017,
      -0.20000000000000284,
      1.2800000000000011,
      1.0,
      0.6500000000000057,
      -0.09999999999999432,
      -0.8200000000000074
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 0.005555555555557608,
     "sd": 0.8226247990699601,
     "ci95": [
      -0.5171153058178896,
      0.5282264169290048
     ],
     "pos": 4,
     "per_unit": [
      -0.86666666666666,
      0.8888888888888857,
      -1.1888888888888829,
      -0.6111111111111001,
      -0.11111111111111427,
      -0.21111111111110858,
      -0.15555555555555145,
      1.3888888888889,
      1.0777777777777828,
      0.6111111111111001,
      0.0,
      -0.75555555555556
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.14999999999999739,
     "sd": 0.837203135988569,
     "ci95": [
      -0.3819334947431905,
      0.6819334947431852
     ],
     "pos": 9,
     "per_unit": [
      0.5,
      0.09999999999999432,
      0.20000000000000284,
      0.5,
      1.7000000000000028,
      0.19999999999998863,
      -0.6000000000000085,
      0.29999999999999716,
      0.29999999999999716,
      1.0,
      -1.0,
      -1.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.029806291497253706,
     "sd": 0.1175814018471073,
     "ci95": [
      -0.044901367029946196,
      0.10451395002445361
     ],
     "pos": 6,
     "per_unit": [
      0.016243662073891052,
      0.2739202365315694,
      -0.08109841417297625,
      0.035666665022512145,
      0.0426246642401118,
      -0.0030104203752250314,
      -0.02751015293383885,
      -0.07390669138595918,
      0.20505227991567265,
      0.12222636901661899,
      -0.11454978807115523,
      -0.03798291189417702
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.03214352972789732,
     "sd": 0.13682897797838398,
     "ci95": [
      -0.05479345522765624,
      0.11908051468345088
     ],
     "pos": 6,
     "per_unit": [
      0.013077049489286008,
      0.3181200963124531,
      -0.09632033537919105,
      0.03822103563784163,
      0.040025690614656995,
      -0.005785986004260835,
      -0.030229042268142603,
      -0.0932369590308979,
      0.23847764228397406,
      0.13960673063470797,
      -0.12748212880751808,
      -0.04875143674814142
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": 0.008771147421461345,
     "sd": 0.06632713761244446,
     "ci95": [
      -0.03337110526472742,
      0.05091340010765011
     ],
     "pos": 8,
     "per_unit": [
      0.04474317533533956,
      -0.12387850149638258,
      0.05589887668294846,
      0.012677329484560573,
      0.0660154268692148,
      0.021969670286099863,
      -0.003040148925097519,
      0.10006571741849601,
      -0.0957759813990462,
      -0.034196885546199596,
      0.0018412785561130462,
      0.05893381179148971
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.032432256305779394,
     "sd": 0.10539797358958176,
     "ci95": [
      -0.034534421218851794,
      0.09939893383041058
     ],
     "pos": 7,
     "per_unit": [
      0.03887005120510789,
      0.25080571950699415,
      -0.057976515290826036,
      0.04933286721639618,
      0.05332618180112414,
      0.0001990997635470393,
      -0.020689979453051954,
      -0.09535644645075525,
      0.18666780521495685,
      0.09505999252339592,
      -0.08866735035550821,
      -0.022384350012027987
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.034731533035240826,
     "sd": 0.1235045764265331,
     "ci95": [
      -0.04373953107247879,
      0.11320259714296044
     ],
     "pos": 6,
     "per_unit": [
      0.041584850096338055,
      0.2917499788847935,
      -0.07027332661434915,
      0.05348566954998191,
      0.05300746381097188,
      -0.0033453129429998896,
      -0.024466751762414418,
      -0.11414581749956865,
      0.21637622542711688,
      0.11097262309882039,
      -0.10435806604050324,
      -0.0338091395852973
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": 0.011738765740628043,
     "sd": 0.06266382996693579,
     "ci95": [
      -0.028075932312247122,
      0.05155346379350321
     ],
     "pos": 9,
     "per_unit": [
      0.014436861184046634,
      -0.11769261489319582,
      0.05269478662087579,
      0.01195764621413442,
      0.05619464371249272,
      0.032098814122472064,
      0.013300971331227984,
      0.07374789298857287,
      -0.0807079766944776,
      -0.048153682655449614,
      0.05254909080944792,
      0.08043875614738916
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": -0.00262596480852569,
     "sd": 0.019784108111805608,
     "ci95": [
      -0.01519618739358956,
      0.009944257776538179
     ],
     "pos": 4,
     "per_unit": [
      -0.02262638913121684,
      0.023114517024575232,
      -0.023121898882150216,
      -0.013666202193884036,
      -0.010701517561012341,
      -0.0032095201387720707,
      -0.006820173480786895,
      0.021449755064796072,
      0.018384474700715803,
      0.027166376493223066,
      -0.025882437715647022,
      -0.015598561882149031
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": -0.002588003307343508,
     "sd": 0.021427270875096435,
     "ci95": [
      -0.0162022417035487,
      0.011026235088861684
     ],
     "pos": 4,
     "per_unit": [
      -0.028507800607052047,
      0.0263701174276596,
      -0.026047008764841895,
      -0.01526463391214028,
      -0.012981773196314883,
      -0.002440673061260945,
      -0.005762290505728185,
      0.020908858468670743,
      0.02210141685685718,
      0.028634107535887576,
      -0.02312406276701484,
      -0.01494229716284412
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": -0.0029676183191666983,
     "sd": 0.022312104629553534,
     "ci95": [
      -0.01714405326127867,
      0.011208816622945277
     ],
     "pos": 6,
     "per_unit": [
      0.030306314151292923,
      -0.006185886603186752,
      0.003204090062072673,
      0.0007196832704261524,
      0.00982078315672208,
      -0.0101291438363722,
      -0.016341120256325503,
      0.026317824429923142,
      -0.015068004704568594,
      0.013956797109250019,
      -0.05070781225333487,
      -0.021504944355899447
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_full_rmean": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TN_full",
   "arm_b": "TN_niso",
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": -0.3099999999999994,
     "sd": 1.4860686390607938,
     "ci95": [
      -1.552384473232615,
      0.9323844732326163
     ],
     "pos": 4,
     "per_unit": [
      1.4800000000000004,
      0.6600000000000037,
      0.7199999999999989,
      -0.9299999999999997,
      0.1700000000000017,
      -3.299999999999999,
      -0.15000000000000213,
      -1.129999999999999
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -1.3054203255174186,
      0.6854203255174198
     ],
     "tost_p_1pp": 0.11524939434735793
    },
    "J/old": {
     "n": 8,
     "mean": -0.3513888888888892,
     "sd": 1.8591205891709561,
     "ci95": [
      -1.905652597268364,
      1.2028748194905856
     ],
     "pos": 4,
     "per_unit": [
      1.9333333333333318,
      1.0999999999999996,
      1.0888888888888886,
      -0.8888888888888875,
      0.13333333333333108,
      -3.711111111111112,
      -0.3888888888888893,
      -2.0777777777777757
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": 0.06250000000000178,
     "sd": 3.4895507283480285,
     "ci95": [
      -2.8548374159871472,
      2.979837415987151
     ],
     "pos": 4,
     "per_unit": [
      -2.5999999999999943,
      -3.299999999999997,
      -2.5999999999999943,
      -1.2999999999999972,
      0.5,
      0.4000000000000057,
      2.0,
      7.3999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.002500000000000835,
     "sd": 1.4583234013267237,
     "ci95": [
      -1.216688874011342,
      1.2216888740113436
     ],
     "pos": 4,
     "per_unit": [
      1.5199999999999996,
      0.8800000000000026,
      1.6700000000000017,
      -0.33999999999999986,
      0.060000000000002274,
      -2.84,
      -0.019999999999999574,
      -0.9100000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": -0.1777777777777776,
     "sd": 2.060008047791681,
     "ci95": [
      -1.899987604457201,
      1.5444320489016459
     ],
     "pos": 3,
     "per_unit": [
      2.011111111111111,
      1.4333333333333336,
      2.200000000000003,
      -0.25555555555555287,
      -0.5666666666666664,
      -3.7888888888888896,
      -0.43333333333333535,
      -2.022222222222224
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": 1.6250000000000018,
     "sd": 5.019889014140227,
     "ci95": [
      -2.5717322400803733,
      5.821732240080377
     ],
     "pos": 4,
     "per_unit": [
      -2.9000000000000057,
      -4.099999999999994,
      -3.0999999999999943,
      -1.1000000000000085,
      5.700000000000003,
      5.700000000000003,
      3.700000000000003,
      9.100000000000009
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -0.39750000000000174,
     "sd": 0.866993985808765,
     "ci95": [
      -1.1223251110632622,
      0.3273251110632588
     ],
     "pos": 2,
     "per_unit": [
      -0.23000000000000398,
      -1.0300000000000011,
      -0.47000000000000597,
      -0.5600000000000023,
      0.6899999999999977,
      -1.8900000000000006,
      -0.46999999999999176,
      0.779999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -0.3611111111111107,
     "sd": 0.84678039481145,
     "ci95": [
      -1.0690372371993497,
      0.3468150149771284
     ],
     "pos": 2,
     "per_unit": [
      -0.2888888888888843,
      -0.9111111111111114,
      -0.38888888888888573,
      -0.48888888888889426,
      0.9555555555555557,
      -1.7999999999999972,
      -0.5333333333333314,
      0.5666666666666629
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.7250000000000014,
     "sd": 1.7177643277569503,
     "ci95": [
      -2.1610869164340083,
      0.7110869164340055
     ],
     "pos": 3,
     "per_unit": [
      0.29999999999999716,
      -2.0999999999999943,
      -1.2000000000000028,
      -1.2000000000000028,
      -1.7000000000000028,
      -2.700000000000003,
      0.09999999999999432,
      2.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": -0.04233018505146258,
     "sd": 0.17808297133388765,
     "ci95": [
      -0.19121127487257678,
      0.10655090476965162
     ],
     "pos": 4,
     "per_unit": [
      0.12765217046139643,
      0.052936295358271046,
      0.0574635539515298,
      -0.04439675259867304,
      0.022889992440938034,
      -0.45422484778046446,
      -0.04745657148341831,
      -0.05350532076128012
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": -0.04529211572407965,
     "sd": 0.20278299529399768,
     "ci95": [
      -0.214822942340601,
      0.1242387108924417
     ],
     "pos": 4,
     "per_unit": [
      0.1617153423547375,
      0.0726617800425533,
      0.08709560176080444,
      -0.051578554453494796,
      0.018581153774638537,
      -0.5004201478833918,
      -0.05929707091187808,
      -0.09109503047660628
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.015672808997911236,
     "sd": 0.1601976050936718,
     "ci95": [
      -0.1496013584511953,
      0.11825574045537282
     ],
     "pos": 4,
     "per_unit": [
      -0.1789163765786732,
      -0.12459306680028792,
      -0.20922487633194198,
      0.020239464094731652,
      0.06166954043763795,
      -0.03846714685413133,
      0.059107923372721416,
      0.28480206667665353
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": -0.02975720944268745,
     "sd": 0.15631872298993507,
     "ci95": [
      -0.16044293230471252,
      0.10092851341933762
     ],
     "pos": 3,
     "per_unit": [
      0.12129781902002357,
      0.07866658385614578,
      0.08844324584304974,
      -0.024770268764842562,
      -0.016432236914115883,
      -0.3759420315186368,
      -0.029988332085491898,
      -0.07933245497763153
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": -0.03537830490562088,
     "sd": 0.187631921375318,
     "ci95": [
      -0.19224251674096776,
      0.121485906929726
     ],
     "pos": 3,
     "per_unit": [
      0.15244717870213442,
      0.09955157061264686,
      0.11559945482746592,
      -0.02876688893096624,
      -0.029150167390394444,
      -0.44049503493210285,
      -0.03976210759517507,
      -0.11245044453857567
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": 0.020832649723714458,
     "sd": 0.15169163539657837,
     "ci95": [
      -0.10598473110405113,
      0.14765003055148004
     ],
     "pos": 5,
     "per_unit": [
      -0.15904641811897058,
      -0.10929829695237014,
      -0.15596263501668872,
      0.011199312730281186,
      0.09802913737238494,
      0.2050349992025522,
      0.05797564750165751,
      0.21872945107086927
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.012572975608775183,
     "sd": 0.03670217057293539,
     "ci95": [
      -0.043256758076971505,
      0.018110806859421135
     ],
     "pos": 3,
     "per_unit": [
      0.006354351441372863,
      -0.02573028849787473,
      -0.030979691891519945,
      -0.01962648383383092,
      0.03932222935505392,
      -0.07828281626182809,
      -0.017468239397925966,
      0.02582713421635141
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.009913810818458824,
     "sd": 0.03393796639737637,
     "ci95": [
      -0.03828666076423159,
      0.01845903912731394
     ],
     "pos": 3,
     "per_unit": [
      0.009268163652602635,
      -0.026889790570092664,
      -0.02850385306666192,
      -0.022811665522528557,
      0.04773132116503209,
      -0.05992511295128855,
      -0.019534963316703013,
      0.02135541406196939
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.036505458721625694,
     "sd": 0.0909225225859928,
     "ci95": [
      -0.11251858985086564,
      0.039507672407614255
     ],
     "pos": 3,
     "per_unit": [
      -0.01986995845970263,
      -0.015294769847917777,
      -0.053262241315253256,
      0.009040151364450466,
      -0.036359596934746996,
      -0.24350214605668352,
      0.0011322758710639036,
      0.06607261560578426
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_full_fix_m2": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TN_full",
   "arm_b": "TNF_am2",
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": -0.6524999999999996,
     "sd": 1.24033117697308,
     "ci95": [
      -1.6894428136990987,
      0.3844428136990994
     ],
     "pos": 3,
     "per_unit": [
      0.23999999999999844,
      -0.8599999999999959,
      -0.370000000000001,
      -0.7199999999999989,
      0.019999999999999574,
      -3.1599999999999984,
      0.9699999999999989,
      -1.3399999999999999
     ],
     "source": [
      "log_J",
      "unified"
     ],
     "ci90": [
      -1.483316848885429,
      0.17831684888542954
     ],
     "tost_p_1pp": 0.22706107960207833
    }
   }
  },
  "c_rmean_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_Niso",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 14.836500000000001,
     "sd": 1.3335835181944924,
     "ci95": [
      14.21236370132083,
      15.460636298679171
     ],
     "pos": 20,
     "per_unit": [
      13.079999999999998,
      15.149999999999999,
      16.1,
      16.85,
      15.739999999999998,
      14.009999999999994,
      13.350000000000001,
      14.52,
      14.310000000000006,
      16.5,
      13.860000000000003,
      16.409999999999997,
      14.890000000000004,
      15.600000000000005,
      15.530000000000001,
      13.79,
      11.490000000000002,
      15.940000000000005,
      15.020000000000003,
      14.590000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 20,
     "mean": 17.455555555555556,
     "sd": 1.7035528367815018,
     "ci95": [
      16.658268285844308,
      18.252842825266804
     ],
     "pos": 20,
     "per_unit": [
      16.03333333333334,
      17.977777777777774,
      18.56666666666667,
      20.177777777777777,
      18.58888888888889,
      16.200000000000003,
      15.411111111111113,
      16.73333333333333,
      16.77777777777778,
      19.577777777777783,
      16.155555555555555,
      19.21111111111111,
      17.41111111111111,
      18.3,
      17.8,
      16.111111111111107,
      12.988888888888889,
      18.666666666666664,
      19.133333333333333,
      17.28888888888889
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -8.735,
     "sd": 4.207671565129578,
     "ci95": [
      -10.704250909964049,
      -6.765749090035949
     ],
     "pos": 0,
     "per_unit": [
      -13.5,
      -10.299999999999997,
      -6.099999999999994,
      -13.099999999999994,
      -9.900000000000006,
      -5.700000000000003,
      -5.200000000000003,
      -5.400000000000006,
      -7.8999999999999915,
      -11.200000000000003,
      -6.799999999999997,
      -8.799999999999997,
      -7.799999999999997,
      -8.700000000000003,
      -4.900000000000006,
      -7.1000000000000085,
      -2.0,
      -8.599999999999994,
      -22.0,
      -9.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 16.5895,
     "sd": 1.6244301834959325,
     "ci95": [
      15.829243271900568,
      17.349756728099436
     ],
     "pos": 20,
     "per_unit": [
      14.370000000000001,
      16.360000000000007,
      17.139999999999997,
      18.5,
      18.539999999999996,
      14.95,
      15.11,
      15.499999999999996,
      17.389999999999993,
      18.33,
      15.680000000000003,
      18.759999999999994,
      16.599999999999998,
      17.619999999999997,
      17.19,
      15.73,
      12.469999999999999,
      18.32,
      16.6,
      16.630000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 19.576666666666668,
     "sd": 2.0439577986790787,
     "ci95": [
      18.620064970770535,
      20.5332683625628
     ],
     "pos": 20,
     "per_unit": [
      17.622222222222227,
      19.577777777777783,
      19.900000000000006,
      22.233333333333334,
      22.099999999999994,
      17.444444444444443,
      17.666666666666664,
      18.011111111111113,
      20.34444444444444,
      21.866666666666667,
      18.34444444444444,
      21.955555555555556,
      19.46666666666666,
      20.611111111111114,
      19.766666666666673,
      18.344444444444445,
      14.133333333333333,
      21.555555555555554,
      21.05555555555555,
      19.53333333333334
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -10.295,
     "sd": 4.405675167804649,
     "ci95": [
      -12.356919448539028,
      -8.233080551460972
     ],
     "pos": 0,
     "per_unit": [
      -14.899999999999991,
      -12.599999999999994,
      -7.700000000000003,
      -15.100000000000009,
      -13.5,
      -7.5,
      -7.900000000000006,
      -7.1000000000000085,
      -9.200000000000003,
      -13.5,
      -8.299999999999997,
      -10.0,
      -9.200000000000003,
      -9.299999999999997,
      -6.0,
      -7.799999999999997,
      -2.5,
      -10.799999999999997,
      -23.5,
      -9.5
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": -4.804000000000002,
     "sd": 0.8713413736726168,
     "ci95": [
      -5.2118003157885004,
      -4.396199684211504
     ],
     "pos": 0,
     "per_unit": [
      -5.8999999999999915,
      -4.980000000000004,
      -3.969999999999999,
      -5.109999999999985,
      -4.530000000000015,
      -5.799999999999997,
      -3.519999999999996,
      -5.650000000000006,
      -5.8799999999999955,
      -3.3100000000000023,
      -3.6700000000000017,
      -3.7900000000000063,
      -5.310000000000002,
      -5.299999999999997,
      -4.1200000000000045,
      -3.8100000000000023,
      -5.13000000000001,
      -5.52000000000001,
      -5.340000000000018,
      -5.439999999999998
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": -5.216666666666667,
     "sd": 0.924684938353422,
     "ci95": [
      -5.649432539215574,
      -4.783900794117759
     ],
     "pos": 0,
     "per_unit": [
      -6.2222222222222285,
      -5.277777777777786,
      -4.3555555555555685,
      -5.588888888888889,
      -4.911111111111097,
      -6.35555555555554,
      -3.86666666666666,
      -6.199999999999989,
      -6.466666666666654,
      -3.6555555555555515,
      -4.01111111111112,
      -4.1555555555555515,
      -5.7222222222222285,
      -5.666666666666671,
      -4.511111111111106,
      -4.166666666666671,
      -5.655555555555566,
      -6.155555555555566,
      -5.6555555555555515,
      -5.733333333333334
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": -1.0899999999999999,
     "sd": 0.9318346363350547,
     "ci95": [
      -1.5261120342058627,
      -0.653887965794137
     ],
     "pos": 1,
     "per_unit": [
      -3.0,
      -2.299999999999997,
      -0.5,
      -0.7999999999999972,
      -1.0999999999999943,
      -0.7999999999999972,
      -0.4000000000000057,
      -0.7000000000000028,
      -0.5999999999999943,
      -0.20000000000000284,
      -0.6000000000000085,
      -0.5,
      -1.6000000000000085,
      -2.0,
      -0.5999999999999943,
      -0.5999999999999943,
      -0.4000000000000057,
      0.20000000000000284,
      -2.5,
      -2.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 1.570140340224065,
     "sd": 0.16351826242256182,
     "ci95": [
      1.4936114376975547,
      1.6466692427505754
     ],
     "pos": 20,
     "per_unit": [
      1.3617526301785583,
      1.8287962201181482,
      1.434475965097545,
      1.7896706708590173,
      1.4449418815787656,
      1.630734107508407,
      1.5346981230866419,
      1.5484101320070138,
      1.4083010562310072,
      1.897666416785528,
      1.3835090109763994,
      1.5900705554612289,
      1.5645634583727235,
      1.5891981305576586,
      1.6490729437159146,
      1.6583156320321262,
      1.2291533914737949,
      1.575417192988235,
      1.654185722309328,
      1.6298735631432582
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 1.7882720083017045,
     "sd": 0.19041841038479118,
     "ci95": [
      1.6991534489940439,
      1.8773905676093652
     ],
     "pos": 20,
     "per_unit": [
      1.573948949314472,
      2.0899075594532293,
      1.6349959605408175,
      2.051825758757116,
      1.6582658404072146,
      1.8429206838905001,
      1.7187726113434034,
      1.7521304177260912,
      1.603347107596004,
      2.163521659880111,
      1.565061733526509,
      1.8145319692985962,
      1.7790244379850422,
      1.8035975607821775,
      1.8611924776096131,
      1.8872309105230456,
      1.3803733127617255,
      1.7964197240384885,
      1.9341327700047355,
      1.8542387205951991
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.393044672474696,
     "sd": 0.16611599596510276,
     "ci95": [
      -0.4707893517231556,
      -0.31529999322623636
     ],
     "pos": 0,
     "per_unit": [
      -0.548014242044645,
      -0.5212058338976009,
      -0.3702039938919359,
      -0.5697251202238771,
      -0.47497374787725555,
      -0.2789450799304589,
      -0.12197227122421062,
      -0.2850724394646855,
      -0.34711340605398533,
      -0.4950307710656743,
      -0.25046549197458035,
      -0.430082169075094,
      -0.3655853581381425,
      -0.3403967414630227,
      -0.2600028613273828,
      -0.40192187438614724,
      -0.131825900117585,
      -0.41360558646404844,
      -0.8653377069493464,
      -0.38941285392424074
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 1.7499844451521338,
     "sd": 0.16104600757355428,
     "ci95": [
      1.6746125935113005,
      1.825356296792967
     ],
     "pos": 20,
     "per_unit": [
      1.5633001335590366,
      2.007953313251324,
      1.5976511443721915,
      1.9781841886378757,
      1.596338997906483,
      1.831330945239504,
      1.687373310637633,
      1.7363306710490818,
      1.6097334992125543,
      2.064025510131086,
      1.5399594071040479,
      1.7435570734909218,
      1.7452689793668599,
      1.7853189991347822,
      1.817738257999567,
      1.831136293859692,
      1.4421341610470257,
      1.7701233653639052,
      1.8335356411099637,
      1.818695010569142
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 1.9900998594851447,
     "sd": 0.18699939596216952,
     "ci95": [
      1.9025814481830283,
      2.0776182707872612
     ],
     "pos": 20,
     "per_unit": [
      1.7951192120781991,
      2.2887760546907643,
      1.814888043107322,
      2.26156995361806,
      1.8275787071575271,
      2.068215212288595,
      1.9082907346747024,
      1.9623704726243973,
      1.8259467232208983,
      2.3491399086998053,
      1.7453651562701378,
      1.9848826442626626,
      1.9801519586081762,
      2.0248501857892895,
      2.051018007383478,
      2.0791274359587018,
      1.6201896205728321,
      2.0120939537733245,
      2.1334533787116916,
      2.068969826212329
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.4110542838449664,
     "sd": 0.14702774124500287,
     "ci95": [
      -0.47986538489100644,
      -0.34224318279892635
     ],
     "pos": 0,
     "per_unit": [
      -0.5230715731134126,
      -0.5194513597036368,
      -0.3574809442440099,
      -0.5722876961837988,
      -0.48481838535288624,
      -0.3006274582023245,
      -0.30088350569600664,
      -0.2980275431287627,
      -0.33618551686255493,
      -0.5020040769873759,
      -0.30869233539075935,
      -0.42837306345473447,
      -0.3686778338049983,
      -0.3704616807557848,
      -0.2817794864556351,
      -0.40078398503140544,
      -0.16036497468525113,
      -0.40761193032085963,
      -0.8657239973055866,
      -0.4337783302195444
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": -0.17984410492806888,
     "sd": 0.018634183052099882,
     "ci95": [
      -0.18856517104831733,
      -0.17112303880782043
     ],
     "pos": 0,
     "per_unit": [
      -0.20154750338047833,
      -0.17915709313317585,
      -0.16317517927464653,
      -0.18851351777885839,
      -0.15139711632771746,
      -0.20059683773109693,
      -0.15267518755099108,
      -0.18792053904206796,
      -0.20143244298154706,
      -0.16635909334555787,
      -0.15645039612764844,
      -0.15348651802969293,
      -0.1807055209941364,
      -0.19612086857712363,
      -0.16866531428365228,
      -0.17282066182756584,
      -0.21298076957323087,
      -0.19470617237567023,
      -0.17934991880063578,
      -0.1888214474258838
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": -0.20182785118344013,
     "sd": 0.01964606886483694,
     "ci95": [
      -0.21102249444170146,
      -0.1926332079251788
     ],
     "pos": 0,
     "per_unit": [
      -0.2211702627637271,
      -0.19886849523753503,
      -0.17989208256650446,
      -0.20974419486094398,
      -0.16931286675031254,
      -0.22529452839809494,
      -0.18951812333129903,
      -0.2102400548983061,
      -0.2225996156248944,
      -0.18561824881969446,
      -0.18030342274362887,
      -0.17035067496406642,
      -0.201127520623134,
      -0.22125262500711207,
      -0.1898255297738647,
      -0.19189652543565616,
      -0.23981630781110663,
      -0.21567422973483596,
      -0.19932060870695611,
      -0.21473110561712971
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.01800961137027044,
     "sd": 0.04280924781997579,
     "ci95": [
      -0.0020257333374783283,
      0.03804495607801921
     ],
     "pos": 13,
     "per_unit": [
      -0.024942668931232426,
      -0.0017544741939641284,
      -0.012723049647926032,
      0.002562575959921709,
      0.009844637475630691,
      0.021682378271865588,
      0.17891123447179602,
      0.01295510366407715,
      -0.010927889191430395,
      0.006973305921701645,
      0.05822684341617901,
      -0.00170910562035953,
      0.0030924756668557762,
      0.030064939292762105,
      0.02177662512825229,
      -0.0011378893547417945,
      0.028539074567666134,
      -0.005993656143188808,
      0.00038629035624015984,
      0.04436547629530363
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_gen_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NG_generic",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 14.625499999999999,
     "sd": 1.3448360299190463,
     "ci95": [
      13.99609736372533,
      15.254902636274668
     ],
     "pos": 20,
     "per_unit": [
      12.199999999999996,
      16.049999999999997,
      15.269999999999996,
      15.699999999999996,
      13.919999999999998,
      13.359999999999996,
      14.740000000000002,
      13.98,
      11.669999999999998,
      15.5,
      13.150000000000002,
      16.169999999999995,
      15.91,
      14.260000000000002,
      15.530000000000001,
      15.700000000000003,
      13.129999999999995,
      15.43,
      14.980000000000004,
      15.86
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m2_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am2",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 14.736249999999998,
     "sd": 1.2086584948375036,
     "ci95": [
      13.72578621121037,
      15.746713788789627
     ],
     "pos": 8,
     "per_unit": [
      12.449999999999996,
      15.469999999999999,
      15.009999999999998,
      16.75,
      14.879999999999999,
      14.34,
      14.629999999999995,
      14.359999999999996
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_0_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_a0",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 14.38125,
     "sd": 0.9087265422399804,
     "ci95": [
      13.621535598647151,
      15.140964401352848
     ],
     "pos": 8,
     "per_unit": [
      13.459999999999994,
      15.490000000000002,
      15.299999999999997,
      14.950000000000003,
      14.610000000000003,
      14.499999999999996,
      13.829999999999998,
      12.91
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m1_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am1",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 14.991249999999999,
     "sd": 1.048896529011052,
     "ci95": [
      14.114350557121973,
      15.868149442878025
     ],
     "pos": 8,
     "per_unit": [
      13.359999999999992,
      15.46,
      15.739999999999995,
      16.490000000000002,
      15.690000000000001,
      14.23,
      14.939999999999998,
      14.02
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m4_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am4",
   "arm_b": "K_Nnone",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 15.14875,
     "sd": 1.5937416666448805,
     "ci95": [
      13.816348623011875,
      16.481151376988123
     ],
     "pos": 8,
     "per_unit": [
      12.399999999999999,
      16.08,
      15.759999999999998,
      17.92,
      14.41,
      15.319999999999997,
      14.990000000000002,
      14.309999999999999
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m2_rep_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NFR_am2",
   "arm_b": "K_Nnone",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 15.073333333333334,
     "sd": 1.6137890666116022,
     "ci95": [
      14.047980678666764,
      16.098685987999904
     ],
     "pos": 12,
     "per_unit": [
      11.320000000000004,
      15.019999999999996,
      14.360000000000003,
      17.839999999999996,
      15.629999999999999,
      14.900000000000002,
      15.399999999999999,
      15.690000000000005,
      14.549999999999997,
      13.950000000000003,
      15.14,
      17.08
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "d_fix_m2_del": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "NFD_am2",
   "arm_b": "D_dropN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 23.585,
     "sd": 1.3447845383352124,
     "ci95": [
      22.73056466835425,
      24.43943533164575
     ],
     "pos": 12,
     "per_unit": [
      23.900000000000002,
      24.06,
      24.260000000000005,
      25.989999999999995,
      22.560000000000006,
      23.719999999999995,
      23.810000000000002,
      22.69,
      22.060000000000002,
      21.1,
      25.29,
      23.58
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_rmean_del": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TN_niso",
   "arm_b": "TN_none",
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 8.719999999999999,
     "sd": 1.175025835582229,
     "ci95": [
      7.737653817997822,
      9.702346182002175
     ],
     "pos": 8,
     "per_unit": [
      7.299999999999997,
      6.929999999999998,
      8.5,
      9.25,
      10.459999999999997,
      8.49,
      9.600000000000001,
      9.23
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 10.531944444444445,
     "sd": 1.54309564832974,
     "ci95": [
      9.24188419836502,
      11.82200469052387
     ],
     "pos": 8,
     "per_unit": [
      8.5,
      8.188888888888888,
      10.277777777777779,
      11.055555555555555,
      12.58888888888889,
      10.366666666666667,
      11.666666666666666,
      11.61111111111111
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.5875,
     "sd": 2.735709623270921,
     "ci95": [
      -9.874610480558227,
      -5.300389519441774
     ],
     "pos": 0,
     "per_unit": [
      -3.5,
      -4.400000000000006,
      -7.5,
      -7.0,
      -8.700000000000003,
      -8.400000000000006,
      -9.0,
      -12.199999999999989
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 9.375,
     "sd": 1.37292180611799,
     "ci95": [
      8.22720864632371,
      10.52279135367629
     ],
     "pos": 8,
     "per_unit": [
      7.76,
      7.140000000000001,
      9.409999999999998,
      11.03,
      10.719999999999995,
      9.020000000000001,
      10.3,
      9.620000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 12.11111111111111,
     "sd": 1.9944367068868796,
     "ci95": [
      10.443720297287415,
      13.778501924934806
     ],
     "pos": 8,
     "per_unit": [
      9.866666666666665,
      9.01111111111111,
      11.766666666666666,
      13.92222222222222,
      14.666666666666668,
      11.222222222222223,
      13.344444444444445,
      13.08888888888889
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -15.250000000000004,
     "sd": 5.528109984434106,
     "ci95": [
      -19.871615604057013,
      -10.628384395942993
     ],
     "pos": 0,
     "per_unit": [
      -11.199999999999989,
      -9.700000000000003,
      -11.800000000000011,
      -15.0,
      -24.80000000000001,
      -10.799999999999997,
      -17.10000000000001,
      -21.60000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -8.217499999999998,
     "sd": 1.0584051344222747,
     "ci95": [
      -9.102348835937326,
      -7.3326511640626695
     ],
     "pos": 0,
     "per_unit": [
      -7.829999999999998,
      -6.489999999999995,
      -8.279999999999994,
      -9.560000000000002,
      -7.3899999999999935,
      -7.82,
      -8.88000000000001,
      -9.489999999999995
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -8.897222222222224,
     "sd": 1.112883507010669,
     "ci95": [
      -9.827616117419788,
      -7.966828327024659
     ],
     "pos": 0,
     "per_unit": [
      -8.644444444444453,
      -7.044444444444444,
      -8.988888888888887,
      -10.477777777777774,
      -8.166666666666671,
      -8.266666666666666,
      -9.544444444444444,
      -10.044444444444451
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -2.099999999999998,
     "sd": 1.5014278918035688,
     "ci95": [
      -3.355225129866172,
      -0.8447748701338238
     ],
     "pos": 0,
     "per_unit": [
      -0.5,
      -1.5,
      -1.8999999999999915,
      -1.2999999999999972,
      -0.4000000000000057,
      -3.799999999999997,
      -2.8999999999999915,
      -4.5
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 2.5037671291571293,
     "sd": 0.14159599036247197,
     "ci95": [
      2.385389918795224,
      2.6221443395190347
     ],
     "pos": 8,
     "per_unit": [
      2.39974486497694,
      2.412273593384282,
      2.4599133707194767,
      2.5521606318606596,
      2.6119095032278303,
      2.7457133659560444,
      2.5545911270325927,
      2.29383057609921
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 2.8333905752490356,
     "sd": 0.15934241708028982,
     "ci95": [
      2.700176980866866,
      2.9666041696312053
     ],
     "pos": 8,
     "per_unit": [
      2.7015272650952777,
      2.7170569867182017,
      2.776375537891452,
      2.8974934786343063,
      2.969793003643609,
      3.0996928423713257,
      2.8883675739615855,
      2.6168179136765284
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.4628438856700202,
     "sd": 0.11817984979625103,
     "ci95": [
      -0.5616447126147428,
      -0.3640430587252976
     ],
     "pos": 0,
     "per_unit": [
      -0.3162967360881126,
      -0.330776946620972,
      -0.388246133828277,
      -0.5558349891021548,
      -0.6090420005141786,
      -0.44010192178146657,
      -0.44939689532835114,
      -0.6130554620966491
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 2.8000397793136966,
     "sd": 0.14165756642914146,
     "ci95": [
      2.6816110900717836,
      2.9184684685556097
     ],
     "pos": 8,
     "per_unit": [
      2.69278727115809,
      2.6655805476710652,
      2.7637511601528786,
      2.877648293578533,
      2.89893846525895,
      3.0340411876782056,
      2.856726503562369,
      2.6108448054494833
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 3.1763727219754623,
     "sd": 0.16102745527089218,
     "ci95": [
      3.041750400412204,
      3.3109950435387208
     ],
     "pos": 8,
     "per_unit": [
      3.0446216810983158,
      3.011078075641545,
      3.1225093563157262,
      3.266816170408708,
      3.312460922937193,
      3.43088006246451,
      3.241665085438008,
      2.980950421499691
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.586956704642193,
     "sd": 0.13405246779761276,
     "ci95": [
      -0.6990273723170903,
      -0.47488603696729553
     ],
     "pos": 0,
     "per_unit": [
      -0.4737224183039803,
      -0.4438972040632443,
      -0.4650726053127361,
      -0.6248625978930473,
      -0.822763653845227,
      -0.5375086853984969,
      -0.6077207333184127,
      -0.720105739002399
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.2962726501565673,
     "sd": 0.021975260334909257,
     "ci95": [
      -0.314644427554811,
      -0.2779008727583236
     ],
     "pos": 0,
     "per_unit": [
      -0.29304240618114985,
      -0.2533069542867832,
      -0.3038377894334019,
      -0.32548766171787324,
      -0.2870289620311195,
      -0.28832782172216076,
      -0.3021353765297765,
      -0.31701422935027335
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.3429821467264264,
     "sd": 0.0232806439869004,
     "ci95": [
      -0.36244525216848805,
      -0.32351904128436476
     ],
     "pos": 0,
     "per_unit": [
      -0.343094416003038,
      -0.29402108892334367,
      -0.34613381842427415,
      -0.3693226917744017,
      -0.34266791929358353,
      -0.3311872200931849,
      -0.3532975114764225,
      -0.36413250782316275
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.12411281897217274,
     "sd": 0.04885173349421044,
     "ci95": [
      0.08327174771313389,
      0.1649538902312116
     ],
     "pos": 8,
     "per_unit": [
      0.15742568221586772,
      0.11312025744227228,
      0.07682647148445909,
      0.06902760879089254,
      0.21372165333104842,
      0.09740676361703038,
      0.15832383799006156,
      0.10705027690574997
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_fix_m2_del": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TNF_am2",
   "arm_b": "TN_none",
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 9.0625,
     "sd": 0.7847793138383375,
     "ci95": [
      8.40640807476894,
      9.71859192523106
     ],
     "pos": 8,
     "per_unit": [
      8.54,
      8.449999999999998,
      9.59,
      9.04,
      10.61,
      8.35,
      8.48,
      9.440000000000001
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "c_fix_m2_vs_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am2",
   "arm_b": "NF_a0",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.35499999999999865,
     "sd": 0.9394071078535176,
     "ci95": [
      -0.43036399609320075,
      1.140363996093198
     ],
     "pos": 4,
     "per_unit": [
      -1.009999999999998,
      -0.020000000000003126,
      -0.28999999999999915,
      1.7999999999999972,
      0.269999999999996,
      -0.1599999999999966,
      0.7999999999999972,
      1.4499999999999957
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 0.31124999999999936,
     "sd": 0.937312838460487,
     "ci95": [
      -0.47236314306509763,
      1.0948631430650964
     ],
     "pos": 4,
     "per_unit": [
      -0.8399999999999963,
      -0.44999999999999574,
      0.04999999999999716,
      1.8900000000000006,
      -0.060000000000002274,
      -0.2700000000000031,
      1.1599999999999966,
      1.009999999999998
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 0.10499999999999687,
     "sd": 0.4194554292685422,
     "ci95": [
      -0.24567351455967595,
      0.4556735145596697
     ],
     "pos": 4,
     "per_unit": [
      -0.29999999999999716,
      -0.01999999999999602,
      0.30000000000001137,
      0.1699999999999875,
      0.6199999999999903,
      -0.480000000000004,
      0.6899999999999977,
      -0.14000000000001478
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m1_vs_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am1",
   "arm_b": "NF_a0",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.6099999999999994,
     "sd": 0.6868977881960099,
     "ci95": [
      0.03573907804696108,
      1.1842609219530378
     ],
     "pos": 5,
     "per_unit": [
      -0.10000000000000142,
      -0.030000000000001137,
      0.4399999999999977,
      1.5399999999999991,
      1.0799999999999983,
      -0.269999999999996,
      1.1099999999999994,
      1.1099999999999994
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m4_vs_0": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am4",
   "arm_b": "NF_a0",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.7675000000000001,
     "sd": 1.1838043998663188,
     "ci95": [
      -0.22218524540554707,
      1.7571852454055472
     ],
     "pos": 6,
     "per_unit": [
      -1.0599999999999952,
      0.5899999999999963,
      0.46000000000000085,
      2.969999999999999,
      -0.20000000000000284,
      0.8200000000000003,
      1.1600000000000037,
      1.3999999999999986
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_fix_m2_vs_gen": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NF_am2",
   "arm_b": "NG_generic",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.3337500000000002,
     "sd": 0.6229408937795454,
     "ci95": [
      -0.18704162013841152,
      0.854541620138412
     ],
     "pos": 5,
     "per_unit": [
      0.25,
      -0.5799999999999983,
      -0.259999999999998,
      1.0500000000000043,
      0.9600000000000009,
      0.980000000000004,
      -0.11000000000000654,
      0.37999999999999545
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_gen_2xlevel": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NG_generic",
   "arm_b": "NGF2_level",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 12.491249999999999,
     "sd": 1.2702579884192238,
     "ci95": [
      11.429287745814257,
      13.553212254185741
     ],
     "pos": 8,
     "per_unit": [
      10.520000000000003,
      14.359999999999996,
      13.219999999999999,
      13.309999999999995,
      11.329999999999998,
      11.759999999999998,
      13.32,
      12.11
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 14.691666666666666,
     "sd": 1.478353509999925,
     "ci95": [
      13.455732202742011,
      15.927601130591322
     ],
     "pos": 8,
     "per_unit": [
      13.088888888888892,
      17.322222222222223,
      15.144444444444446,
      15.688888888888886,
      13.3,
      13.43333333333333,
      15.511111111111106,
      14.044444444444448
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.312499999999998,
     "sd": 3.496707635149709,
     "ci95": [
      -10.235820739807506,
      -4.38917926019249
     ],
     "pos": 0,
     "per_unit": [
      -12.599999999999994,
      -12.299999999999997,
      -4.1000000000000085,
      -8.099999999999994,
      -6.3999999999999915,
      -3.299999999999997,
      -6.400000000000006,
      -5.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 13.5,
     "sd": 1.074762432221321,
     "ci95": [
      12.60147612088134,
      14.39852387911866
     ],
     "pos": 8,
     "per_unit": [
      11.939999999999994,
      14.899999999999999,
      14.260000000000005,
      14.220000000000002,
      12.899999999999999,
      12.529999999999998,
      14.420000000000002,
      12.830000000000005
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 16.02638888888889,
     "sd": 1.316252195162403,
     "ci95": [
      14.925974515592085,
      17.126803262185692
     ],
     "pos": 8,
     "per_unit": [
      14.755555555555553,
      18.15555555555556,
      16.533333333333335,
      16.96666666666667,
      15.37777777777778,
      14.444444444444443,
      16.96666666666667,
      15.011111111111113
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -9.237500000000002,
     "sd": 3.4205001722805743,
     "ci95": [
      -12.097109706464595,
      -6.37789029353541
     ],
     "pos": 0,
     "per_unit": [
      -13.400000000000006,
      -14.400000000000006,
      -6.200000000000003,
      -10.5,
      -9.400000000000006,
      -4.700000000000003,
      -8.5,
      -6.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -4.463750000000003,
     "sd": 0.5424004187735485,
     "ci95": [
      -4.917208097995406,
      -4.0102919020045995
     ],
     "pos": 0,
     "per_unit": [
      -5.420000000000016,
      -4.3999999999999915,
      -4.390000000000015,
      -3.980000000000004,
      -4.700000000000003,
      -4.75,
      -3.589999999999989,
      -4.480000000000004
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -4.873611111111108,
     "sd": 0.5860499855284657,
     "ci95": [
      -5.363561160133695,
      -4.383661062088521
     ],
     "pos": 0,
     "per_unit": [
      -5.833333333333329,
      -4.700000000000003,
      -4.911111111111111,
      -4.37777777777778,
      -5.133333333333326,
      -5.255555555555546,
      -3.87777777777778,
      -4.8999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.7749999999999968,
     "sd": 0.6964194138592013,
     "ci95": [
      -1.3572212002153896,
      -0.192778799784604
     ],
     "pos": 1,
     "per_unit": [
      -1.6999999999999886,
      -1.6999999999999886,
      0.29999999999999716,
      -0.3999999999999915,
      -0.7999999999999972,
      -0.20000000000000284,
      -1.0,
      -0.7000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 1.4203299171549366,
     "sd": 0.15219538816233352,
     "ci95": [
      1.293091388475671,
      1.5475684458342023
     ],
     "pos": 8,
     "per_unit": [
      1.1865287070411314,
      1.6666721684907975,
      1.3768346633774318,
      1.557608973973144,
      1.331920761377364,
      1.3044931768306425,
      1.4653807993363985,
      1.4732000868125832
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 1.613340413466252,
     "sd": 0.1737563779180592,
     "ci95": [
      1.4680764462601557,
      1.7586043806723481
     ],
     "pos": 8,
     "per_unit": [
      1.3698569804434113,
      1.9107574980797226,
      1.5584215492250468,
      1.7771542809277054,
      1.5102633119830475,
      1.4727582195887292,
      1.646982825939089,
      1.6605286415432636
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.3167645496469037,
     "sd": 0.13459527617495806,
     "ci95": [
      -0.42928901648169765,
      -0.20424008281210976
     ],
     "pos": 0,
     "per_unit": [
      -0.46342575357936777,
      -0.5300957978095475,
      -0.25744730925109227,
      -0.4182987886179177,
      -0.2731621940737954,
      -0.20989220799213015,
      -0.16903744008782873,
      -0.2127569057635501
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 1.5866373214956866,
     "sd": 0.14912045579715083,
     "ci95": [
      1.46196950060631,
      1.7113051423850631
     ],
     "pos": 8,
     "per_unit": [
      1.3873282901152857,
      1.8432776231161885,
      1.5481071324529294,
      1.7293485288362396,
      1.463354564004054,
      1.4858494329706264,
      1.5966401874339642,
      1.639192813036206
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 1.8037369663257934,
     "sd": 0.170633604243059,
     "ci95": [
      1.6610837032455117,
      1.946390229406075
     ],
     "pos": 8,
     "per_unit": [
      1.5942101891710054,
      2.107812939727962,
      1.7552979410091893,
      1.9665256491539003,
      1.6640364234999625,
      1.6750097955524366,
      1.814241889958545,
      1.8527609025333467
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.3672594819752747,
     "sd": 0.10348927496977502,
     "ci95": [
      -0.45377868101429664,
      -0.28074028293625275
     ],
     "pos": 0,
     "per_unit": [
      -0.47460880138616535,
      -0.5375402263897815,
      -0.3166101445533869,
      -0.4052455540227111,
      -0.3427821714591399,
      -0.21659383026565138,
      -0.36177513528728866,
      -0.28291999243807275
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.1663074043407501,
     "sd": 0.023967295760341744,
     "ci95": [
      -0.18634456503128285,
      -0.14627024365021732
     ],
     "pos": 0,
     "per_unit": [
      -0.20079958307415424,
      -0.176605454625391,
      -0.17127246907549765,
      -0.17173955486309556,
      -0.1314338026266899,
      -0.18135625613998396,
      -0.13125938809756565,
      -0.1659927262236227
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.19039655285954155,
     "sd": 0.02158361096627834,
     "ci95": [
      -0.2084409031916667,
      -0.1723522025274164
     ],
     "pos": 0,
     "per_unit": [
      -0.22435320872759412,
      -0.19705544164823952,
      -0.1968763917841425,
      -0.18937136822619483,
      -0.15377311151691497,
      -0.20225157596370735,
      -0.167259064019456,
      -0.19223226099008306
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.05049493232837099,
     "sd": 0.0659174087535677,
     "ci95": [
      -0.0046134004892290845,
      0.10560326514597107
     ],
     "pos": 7,
     "per_unit": [
      0.011183047806797575,
      0.007444428580233975,
      0.0591628353022946,
      -0.013053234595206575,
      0.06961997738534453,
      0.006701622273521224,
      0.19273769519945994,
      0.07016308667452265
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_gen_2xspread": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NG_generic",
   "arm_b": "NGF2_disp",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 7.318749999999999,
     "sd": 1.8604180597765811,
     "ci95": [
      5.763401579049022,
      8.874098420950975
     ],
     "pos": 8,
     "per_unit": [
      3.299999999999997,
      8.699999999999996,
      7.559999999999995,
      8.799999999999997,
      5.919999999999998,
      7.880000000000003,
      7.960000000000004,
      8.43
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 8.913888888888888,
     "sd": 2.003618860001872,
     "ci95": [
      7.2388216029554515,
      10.588956174822325
     ],
     "pos": 8,
     "per_unit": [
      4.822222222222223,
      10.977777777777778,
      9.022222222222219,
      10.677777777777777,
      7.288888888888891,
      9.155555555555559,
      9.466666666666661,
      9.900000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.037499999999998,
     "sd": 2.8404916576435926,
     "ci95": [
      -9.4122104535047,
      -4.662789546495295
     ],
     "pos": 0,
     "per_unit": [
      -10.399999999999991,
      -11.799999999999997,
      -5.6000000000000085,
      -8.099999999999994,
      -6.3999999999999915,
      -3.5999999999999943,
      -5.6000000000000085,
      -4.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 9.32,
     "sd": 1.591979899370595,
     "ci95": [
      7.989071497312221,
      10.65092850268778
     ],
     "pos": 8,
     "per_unit": [
      5.6399999999999935,
      10.240000000000002,
      9.260000000000005,
      10.580000000000005,
      8.999999999999996,
      9.46,
      10.439999999999998,
      9.940000000000005
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 11.33888888888889,
     "sd": 1.7571521773171628,
     "ci95": [
      9.869872906164542,
      12.807904871613239
     ],
     "pos": 8,
     "per_unit": [
      7.477777777777774,
      12.900000000000002,
      11.000000000000004,
      12.933333333333334,
      11.022222222222226,
      11.099999999999998,
      12.433333333333334,
      11.844444444444449
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -8.850000000000001,
     "sd": 2.7790029044348166,
     "ci95": [
      -11.17330456937724,
      -6.526695430622762
     ],
     "pos": 0,
     "per_unit": [
      -10.900000000000006,
      -13.700000000000003,
      -6.400000000000006,
      -10.599999999999994,
      -9.200000000000003,
      -5.299999999999997,
      -7.5,
      -7.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -0.651250000000001,
     "sd": 0.4005152930912877,
     "ci95": [
      -0.9860891644569734,
      -0.3164108355430287
     ],
     "pos": 0,
     "per_unit": [
      -1.1600000000000108,
      -0.21999999999999886,
      -0.38000000000000966,
      -1.0999999999999943,
      -0.3299999999999983,
      -0.269999999999996,
      -1.039999999999992,
      -0.710000000000008
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -0.5972222222222214,
     "sd": 0.4340348412123725,
     "ci95": [
      -0.9600844301919945,
      -0.23436001425244835
     ],
     "pos": 0,
     "per_unit": [
      -1.0222222222222257,
      -0.06666666666666288,
      -0.24444444444444002,
      -1.1555555555555657,
      -0.23333333333332007,
      -0.27777777777777146,
      -0.9777777777777885,
      -0.7999999999999972
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -1.1374999999999975,
     "sd": 0.8399617338222659,
     "ci95": [
      -1.8397255828437786,
      -0.4352744171562165
     ],
     "pos": 1,
     "per_unit": [
      -2.3999999999999915,
      -1.5999999999999943,
      -1.5999999999999943,
      -0.5999999999999943,
      -1.2000000000000028,
      -0.20000000000000284,
      -1.5999999999999943,
      0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.7762722507211383,
     "sd": 0.1915656705610956,
     "ci95": [
      0.6161193422660375,
      0.936425159176239
     ],
     "pos": 8,
     "per_unit": [
      0.45339817556498474,
      0.9058700164237354,
      0.7223607503484519,
      0.8527368804628566,
      0.5542879646994487,
      0.9833022048548221,
      0.7750131591487914,
      0.9632088542660151
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.8979072697353387,
     "sd": 0.21084674661091946,
     "ci95": [
      0.7216349783110516,
      1.0741795611596259
     ],
     "pos": 8,
     "per_unit": [
      0.5473182676320949,
      1.0629486735912934,
      0.8345912687504677,
      0.989201095164935,
      0.647058098766963,
      1.115054113276404,
      0.8927239388299757,
      1.0943627018705757
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.3184429204066662,
     "sd": 0.10124345886482088,
     "ci95": [
      -0.40308457019581356,
      -0.2338012706175189
     ],
     "pos": 0,
     "per_unit": [
      -0.3918826530389756,
      -0.5078378980842846,
      -0.2877139152696726,
      -0.37544105185586396,
      -0.2806432419081917,
      -0.20246497093941684,
      -0.2843838579818847,
      -0.21717577417503975
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.7536931122028075,
     "sd": 0.1801377200258152,
     "ci95": [
      0.6030942094865506,
      0.9042920149190645
     ],
     "pos": 8,
     "per_unit": [
      0.4617407997823424,
      0.8694890605208103,
      0.6682379598648005,
      0.8368327490683889,
      0.5480573012098526,
      0.9613271245179273,
      0.7603269452935786,
      0.9235329573647597
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.8708081356433092,
     "sd": 0.20003903173401683,
     "ci95": [
      0.7035713199711213,
      1.038044951315497
     ],
     "pos": 8,
     "per_unit": [
      0.5492473984622244,
      1.0161724606191571,
      0.7719480235620049,
      0.9699104905790108,
      0.637276787001829,
      1.089698874860999,
      0.8784431757258222,
      1.053767874335426
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.3003420987617119,
     "sd": 0.07946193528594207,
     "ci95": [
      -0.3667739391339457,
      -0.23391025838947815
     ],
     "pos": 0,
     "per_unit": [
      -0.32581858833656785,
      -0.4506615403643064,
      -0.26515261341000773,
      -0.36086692452723135,
      -0.2549180709179435,
      -0.19401862856974894,
      -0.3027191285966211,
      -0.2485812953712685
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.02257913851833071,
     "sd": 0.020030113765479217,
     "ci95": [
      0.005833544347766808,
      0.03932473268889461
     ],
     "pos": 7,
     "per_unit": [
      -0.008342624217357653,
      0.036380955902925116,
      0.05412279048365143,
      0.01590413139446767,
      0.006230663489596111,
      0.02197508033689477,
      0.014686213855212849,
      0.03967589690125539
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.02709913409202952,
     "sd": 0.021392846210486465,
     "ci95": [
      0.009214267086855948,
      0.04498400109720309
     ],
     "pos": 7,
     "per_unit": [
      -0.0019291308301294663,
      0.0467762129721363,
      0.06264324518846287,
      0.019290604585924243,
      0.009781311765133971,
      0.02535523841540499,
      0.014280763104153493,
      0.04059482753514976
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.0181008216449543,
     "sd": 0.03335846462372657,
     "ci95": [
      -0.04598919598383431,
      0.009787552693925707
     ],
     "pos": 2,
     "per_unit": [
      -0.06606406470240778,
      -0.0571763577199782,
      -0.022561301859664873,
      -0.014574127328632613,
      -0.02572517099024818,
      -0.008446342369667903,
      0.018335270614736388,
      0.03140552119622875
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_2xlevel_1x": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NGF2_level",
   "arm_b": "NGF_level",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": -0.2975000000000003,
     "sd": 0.44342014903636084,
     "ci95": [
      -0.6682085216665626,
      0.073208521666562
     ],
     "pos": 2,
     "per_unit": [
      -0.25,
      0.029999999999997584,
      -0.480000000000004,
      -0.5100000000000016,
      0.4800000000000004,
      -1.0599999999999987,
      -0.259999999999998,
      -0.3299999999999983
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_2xspread_1x": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NGF2_disp",
   "arm_b": "NGF_disp",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.5399999999999996,
     "sd": 0.981805916229302,
     "ci95": [
      -0.28081028694752463,
      1.3608102869475238
     ],
     "pos": 5,
     "per_unit": [
      2.030000000000001,
      1.9500000000000028,
      0.3400000000000034,
      0.779999999999994,
      0.23000000000000043,
      -0.2500000000000071,
      -0.5,
      -0.259999999999998
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "K_Hperm",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 4.709999999999999,
     "sd": 1.069072396741066,
     "ci95": [
      4.20965871681932,
      5.210341283180679
     ],
     "pos": 20,
     "per_unit": [
      4.43,
      3.9299999999999997,
      4.82,
      5.530000000000001,
      5.850000000000001,
      4.689999999999998,
      4.380000000000003,
      3.3500000000000014,
      5.759999999999998,
      6.600000000000005,
      2.8799999999999955,
      4.759999999999998,
      5.170000000000002,
      6.109999999999999,
      4.1399999999999935,
      5.479999999999997,
      2.8099999999999987,
      3.479999999999997,
      4.439999999999998,
      5.590000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 20,
     "mean": 5.447222222222223,
     "sd": 1.35107530635076,
     "ci95": [
      4.8148995146918745,
      6.079544929752571
     ],
     "pos": 20,
     "per_unit": [
      5.155555555555562,
      4.588888888888889,
      5.466666666666669,
      6.722222222222225,
      7.066666666666666,
      5.455555555555552,
      4.844444444444445,
      3.866666666666667,
      6.599999999999998,
      7.677777777777781,
      2.9222222222222207,
      5.31111111111111,
      6.022222222222226,
      6.844444444444445,
      4.444444444444446,
      7.100000000000001,
      3.2888888888888914,
      4.177777777777781,
      4.788888888888884,
      6.600000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -1.925,
     "sd": 2.609269912003011,
     "ci95": [
      -3.146175909055419,
      -0.7038240909445814
     ],
     "pos": 4,
     "per_unit": [
      -2.1000000000000085,
      -2.0,
      -1.0,
      -5.200000000000003,
      -5.099999999999994,
      -2.200000000000003,
      0.20000000000000284,
      -1.3000000000000114,
      -1.7999999999999972,
      -3.0999999999999943,
      2.5,
      -0.19999999999998863,
      -2.5,
      -0.5,
      1.3999999999999915,
      -9.099999999999994,
      -1.5,
      -2.799999999999997,
      1.2999999999999972,
      -3.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 4.6945000000000014,
     "sd": 1.107084720763216,
     "ci95": [
      4.176368401555454,
      5.212631598444549
     ],
     "pos": 20,
     "per_unit": [
      4.050000000000004,
      3.1899999999999977,
      4.970000000000006,
      5.350000000000001,
      5.670000000000002,
      4.689999999999998,
      4.380000000000003,
      3.3200000000000074,
      5.8700000000000045,
      6.740000000000002,
      2.299999999999997,
      5.07,
      5.989999999999995,
      5.230000000000004,
      4.280000000000001,
      5.43,
      3.670000000000009,
      3.6000000000000014,
      4.520000000000003,
      5.57
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 5.55388888888889,
     "sd": 1.4134932924670192,
     "ci95": [
      4.892353664636415,
      6.215424113141365
     ],
     "pos": 20,
     "per_unit": [
      4.9666666666666615,
      3.944444444444443,
      5.988888888888894,
      6.699999999999999,
      7.322222222222223,
      5.311111111111114,
      4.711111111111109,
      3.844444444444445,
      6.700000000000003,
      7.87777777777778,
      2.522222222222222,
      5.788888888888891,
      7.044444444444448,
      6.033333333333331,
      4.733333333333331,
      7.06666666666667,
      4.222222222222225,
      4.466666666666672,
      4.888888888888893,
      6.944444444444443
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -3.0399999999999983,
     "sd": 3.126019833590312,
     "ci95": [
      -4.503022316874633,
      -1.5769776831253641
     ],
     "pos": 4,
     "per_unit": [
      -4.200000000000003,
      -3.5999999999999943,
      -4.200000000000003,
      -6.799999999999997,
      -9.200000000000003,
      -0.8999999999999915,
      1.3999999999999915,
      -1.3999999999999915,
      -1.5999999999999943,
      -3.5,
      0.30000000000001137,
      -1.4000000000000057,
      -3.5,
      -2.0,
      0.20000000000000284,
      -9.299999999999997,
      -1.2999999999999972,
      -4.200000000000003,
      1.2000000000000028,
      -6.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": 12.767500000000002,
     "sd": 1.033506422967841,
     "ci95": [
      12.283804104923544,
      13.25119589507646
     ],
     "pos": 20,
     "per_unit": [
      13.149999999999991,
      13.090000000000003,
      12.620000000000005,
      12.939999999999998,
      12.090000000000003,
      13.740000000000002,
      12.990000000000002,
      12.840000000000003,
      14.08999999999999,
      13.820000000000007,
      13.119999999999997,
      12.310000000000002,
      10.840000000000018,
      15.14,
      11.680000000000007,
      11.799999999999997,
      11.110000000000014,
      11.810000000000002,
      13.000000000000007,
      13.169999999999995
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": 14.102777777777778,
     "sd": 1.1265470194956355,
     "ci95": [
      13.57553754314441,
      14.630018012411146
     ],
     "pos": 20,
     "per_unit": [
      14.466666666666661,
      14.36666666666666,
      13.911111111111111,
      14.377777777777773,
      13.288888888888877,
      15.322222222222223,
      14.600000000000001,
      14.299999999999997,
      15.68888888888889,
      15.222222222222229,
      14.333333333333343,
      13.522222222222211,
      12.05555555555555,
      16.599999999999994,
      12.833333333333343,
      13.122222222222234,
      12.366666666666681,
      13.055555555555557,
      14.366666666666667,
      14.255555555555553
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": 0.7499999999999993,
     "sd": 1.1417899152323592,
     "ci95": [
      0.215625870566288,
      1.2843741294337105
     ],
     "pos": 12,
     "per_unit": [
      1.2999999999999972,
      1.6000000000000085,
      1.0,
      0.0,
      1.2999999999999972,
      -0.5,
      -1.5,
      -0.29999999999999716,
      -0.29999999999999716,
      1.1999999999999886,
      2.200000000000003,
      1.3999999999999915,
      -0.10000000000000853,
      2.0,
      1.3000000000000114,
      -0.09999999999999432,
      -0.20000000000000284,
      0.5999999999999943,
      0.6999999999999886,
      3.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 0.5264472526790157,
     "sd": 0.08242311014005116,
     "ci95": [
      0.48787204971153686,
      0.5650224556464946
     ],
     "pos": 20,
     "per_unit": [
      0.5173438852523637,
      0.4018527784613046,
      0.48986451279461285,
      0.6077850054809391,
      0.6126741983500565,
      0.5051715007243458,
      0.5492348925270276,
      0.4310067708335774,
      0.6231821992267328,
      0.6844893871887421,
      0.4057106565111015,
      0.5273811794067762,
      0.5591566534565207,
      0.6486430638809191,
      0.4184650560034142,
      0.5402757542950045,
      0.45415338515007253,
      0.46896941507276946,
      0.5083722722048813,
      0.5752124867591517
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 0.58504510872427,
     "sd": 0.09733307421053895,
     "ci95": [
      0.5394918277725995,
      0.6305983896759404
     ],
     "pos": 20,
     "per_unit": [
      0.5724181679229434,
      0.4419253649972892,
      0.5471742432687172,
      0.692894261953136,
      0.6984691280690636,
      0.5574506061723405,
      0.5950963634123712,
      0.4767385938928719,
      0.6991164217045291,
      0.7700126333538506,
      0.4388181722694613,
      0.5844377615671794,
      0.6246787116804096,
      0.7110261612720596,
      0.45121210639178866,
      0.6254378379389922,
      0.5009674596434692,
      0.5229651490163749,
      0.5496474589312066,
      0.6404155710273445
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": -0.0009334517282729049,
     "sd": 0.10037478225355309,
     "ci95": [
      -0.047910295864197205,
      0.0460433924076514
     ],
     "pos": 11,
     "per_unit": [
      0.021675341217141764,
      0.04119949963745384,
      -0.02592306147231138,
      -0.15819830276881408,
      -0.1594801691210117,
      0.03465955169238377,
      0.13648165455893313,
      0.019420363299922805,
      -0.06022580307343084,
      -0.0852198282972525,
      0.10774301468586245,
      0.013871939963135738,
      -0.03054187055849855,
      0.08719518736066156,
      0.12374160250803534,
      -0.22618299850088164,
      0.03282671470949161,
      -0.016992190419668596,
      0.13689559166796972,
      -0.011615271654580539
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 0.1332687284789295,
     "sd": 0.07101432622946824,
     "ci95": [
      0.10003300074133513,
      0.16650445621652388
     ],
     "pos": 20,
     "per_unit": [
      0.10803228245731233,
      0.02045619262313103,
      0.11417545112603822,
      0.22235398122181138,
      0.21220021748940887,
      0.10038098932385786,
      0.13458398926526272,
      0.05703290625133661,
      0.21677918476710367,
      0.25300719566159113,
      0.0056591345422560835,
      0.1281127525867527,
      0.20343535636193177,
      0.18136772042338833,
      0.03912361171756373,
      0.17336866886418534,
      0.09822219525134379,
      0.10908756132149389,
      0.10125131024253697,
      0.18674386808028398
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 0.15281621668079715,
     "sd": 0.08647204357492097,
     "ci95": [
      0.11234605453516397,
      0.19328637882643032
     ],
     "pos": 19,
     "per_unit": [
      0.12555027130270258,
      0.022601960570175272,
      0.13187035913205492,
      0.26634370226622384,
      0.263006257001261,
      0.1117455250476489,
      0.1408716727969006,
      0.06380819743978439,
      0.24587582297967447,
      0.2923200330850406,
      -0.0012481774877137752,
      0.14469183764840743,
      0.2357337846244585,
      0.2014454365596663,
      0.035159028520605595,
      0.22166422332032898,
      0.10718141388260882,
      0.12591314134825105,
      0.10402996475909543,
      0.21775987881876802
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": -0.04265866533787901,
     "sd": 0.09721165526171867,
     "ci95": [
      -0.08815512047228913,
      0.002837789796531119
     ],
     "pos": 7,
     "per_unit": [
      -0.04962961715120251,
      0.0011442810997310815,
      -0.04507872092809784,
      -0.17355350817787674,
      -0.24505413811726395,
      -0.0018998321902756743,
      0.07799483748052882,
      -0.003944714444700459,
      -0.04509055914603621,
      -0.10080834114946668,
      0.0678249428119857,
      -0.02109901296814165,
      -0.08725049800081575,
      0.0006682751968849487,
      0.07480486049019497,
      -0.26129132124111454,
      0.017589227569956734,
      -0.042342658919314324,
      0.07624341959351444,
      -0.09240022856607055
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": 0.39317852420008614,
     "sd": 0.02714189333627134,
     "ci95": [
      0.3804757271011986,
      0.4058813212989737
     ],
     "pos": 20,
     "per_unit": [
      0.4093116027950514,
      0.3813965858381736,
      0.37568906166857463,
      0.3854310242591277,
      0.40047398086064767,
      0.40479051140048794,
      0.4146509032617649,
      0.3739738645822408,
      0.4064030144596291,
      0.43148219152715095,
      0.4000515219688454,
      0.3992684268200235,
      0.3557212970945889,
      0.46727534345753075,
      0.3793414442858505,
      0.3669070854308192,
      0.35593118989872874,
      0.35988185375127557,
      0.4071209619623444,
      0.3884686186788677
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": 0.4322288920434728,
     "sd": 0.02927956963059272,
     "ci95": [
      0.41852563164258055,
      0.44593215244436507
     ],
     "pos": 20,
     "per_unit": [
      0.44686789662024085,
      0.4193234044271139,
      0.4153038841366623,
      0.42655055968691213,
      0.43546287106780257,
      0.44570508112469165,
      0.45422469061547055,
      0.4129303964530875,
      0.45324059872485467,
      0.47769260026881,
      0.44006634975717507,
      0.439745923918772,
      0.3889449270559511,
      0.5095807247123934,
      0.41605307787118306,
      0.40377361461866323,
      0.3937860457608604,
      0.3970520076681239,
      0.44561749417211116,
      0.42265569220857646
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.041725213609606106,
     "sd": 0.02694652739792444,
     "ci95": [
      0.029113850584388673,
      0.05433657663482354
     ],
     "pos": 19,
     "per_unit": [
      0.07130495836834427,
      0.04005521853772276,
      0.019155659455786456,
      0.015355205409062656,
      0.08557396899625225,
      0.036559383882659446,
      0.05848681707840431,
      0.023365077744623264,
      -0.015135243927394626,
      0.015588512852214187,
      0.03991807187387675,
      0.03497095293127739,
      0.056708627442317194,
      0.08652691216377661,
      0.04893674201784037,
      0.0351083227402329,
      0.015237487139534878,
      0.02535046849964573,
      0.06065217207445528,
      0.08078495691149001
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_hnat": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "HC_hnat_orig",
   "arm_b": "HC_hnat_perm",
   "units": [
    260919701,
    260919702,
    260919703,
    260919704,
    260919705,
    260919706,
    260919707,
    260919708,
    260919709,
    260919710,
    260919711,
    260919712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 5.052500000000001,
     "sd": 1.0131330792959212,
     "ci95": [
      4.408785952185965,
      5.6962140478140375
     ],
     "pos": 12,
     "per_unit": [
      5.52,
      6.050000000000004,
      5.579999999999998,
      5.68,
      4.939999999999998,
      6.440000000000001,
      4.75,
      2.740000000000002,
      4.040000000000003,
      4.160000000000004,
      5.439999999999998,
      5.290000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 5.931481481481482,
     "sd": 1.1949842175566605,
     "ci95": [
      5.172224732810455,
      6.690738230152509
     ],
     "pos": 12,
     "per_unit": [
      6.255555555555556,
      7.044444444444444,
      6.533333333333335,
      6.766666666666669,
      6.033333333333335,
      7.400000000000002,
      6.033333333333331,
      3.2444444444444436,
      4.377777777777776,
      4.855555555555558,
      6.455555555555556,
      6.177777777777777
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -2.8583333333333307,
     "sd": 1.9565546403323553,
     "ci95": [
      -4.101468843401703,
      -1.6151978232649582
     ],
     "pos": 1,
     "per_unit": [
      -1.0999999999999943,
      -2.8999999999999915,
      -3.0,
      -4.099999999999994,
      -4.900000000000006,
      -2.1999999999999886,
      -6.800000000000011,
      -1.7999999999999972,
      1.0,
      -2.0999999999999943,
      -3.6999999999999886,
      -2.700000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 5.039999999999998,
     "sd": 0.9565943378845222,
     "ci95": [
      4.432208954638448,
      5.647791045361548
     ],
     "pos": 12,
     "per_unit": [
      5.459999999999994,
      5.6299999999999955,
      5.649999999999999,
      4.780000000000001,
      5.140000000000001,
      6.459999999999997,
      5.18,
      3.239999999999995,
      4.020000000000003,
      3.739999999999995,
      6.079999999999998,
      5.100000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 6.020370370370368,
     "sd": 1.1738244431853422,
     "ci95": [
      5.274557900925579,
      6.766182839815157
     ],
     "pos": 12,
     "per_unit": [
      6.322222222222219,
      6.722222222222218,
      6.633333333333329,
      5.888888888888886,
      6.355555555555554,
      7.577777777777776,
      6.611111111111111,
      3.7333333333333307,
      4.566666666666666,
      4.4999999999999964,
      7.299999999999997,
      6.033333333333328
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -3.7833333333333337,
     "sd": 1.9328891861823347,
     "ci95": [
      -5.011432531197929,
      -2.555234135468738
     ],
     "pos": 0,
     "per_unit": [
      -2.299999999999997,
      -4.200000000000003,
      -3.200000000000003,
      -5.199999999999989,
      -5.799999999999997,
      -3.6000000000000085,
      -7.700000000000003,
      -1.2000000000000028,
      -0.8999999999999915,
      -3.1000000000000085,
      -4.900000000000006,
      -3.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 12.470833333333333,
     "sd": 0.7115343003721314,
     "ci95": [
      12.018746007382651,
      12.922920659284015
     ],
     "pos": 12,
     "per_unit": [
      11.419999999999995,
      12.589999999999996,
      13.230000000000011,
      13.709999999999994,
      12.310000000000002,
      12.86999999999999,
      11.800000000000004,
      11.27000000000001,
      12.43,
      12.950000000000003,
      12.64,
      12.43
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 13.850925925925926,
     "sd": 0.7887317859408153,
     "ci95": [
      13.349789657706951,
      14.352062194144901
     ],
     "pos": 12,
     "per_unit": [
      12.56666666666667,
      14.055555555555543,
      14.777777777777786,
      15.177777777777784,
      13.655555555555551,
      14.211111111111116,
      13.322222222222223,
      12.511111111111113,
      13.744444444444447,
      14.344444444444456,
      14.033333333333324,
      13.81111111111111
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.0500000000000019,
     "sd": 0.8039674348900213,
     "ci95": [
      -0.4608165377280706,
      0.5608165377280744
     ],
     "pos": 8,
     "per_unit": [
      1.1000000000000085,
      -0.5999999999999943,
      -0.7000000000000028,
      0.5,
      0.20000000000000284,
      0.7999999999999972,
      -1.9000000000000057,
      0.09999999999999432,
      0.6000000000000085,
      0.4000000000000057,
      0.10000000000000853,
      0.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.5880177537479867,
     "sd": 0.07921330219077025,
     "ci95": [
      0.5376880227028082,
      0.6383474847931652
     ],
     "pos": 12,
     "per_unit": [
      0.5490378283874047,
      0.7117002408403965,
      0.6131232125938779,
      0.5423152260479647,
      0.5809835416900619,
      0.7358285809836063,
      0.5890391401475257,
      0.476961841070505,
      0.5321524650507454,
      0.5028200938846701,
      0.5674966574288116,
      0.6547542168502702
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.6649706729884893,
     "sd": 0.09103121207791755,
     "ci95": [
      0.607132200233442,
      0.7228091457435366
     ],
     "pos": 12,
     "per_unit": [
      0.6114984923680717,
      0.8091132442323521,
      0.6909149157424874,
      0.6108346255157349,
      0.6671141698858918,
      0.8277936681279807,
      0.6865338149971212,
      0.5393537358082585,
      0.5906220791375247,
      0.5648229640395197,
      0.6442107542907909,
      0.7368356117161383
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.10455851941653771,
     "sd": 0.08036272701220831,
     "ci95": [
      -0.15561856015112047,
      -0.05349847868195496
     ],
     "pos": 1,
     "per_unit": [
      -0.013108147438607887,
      -0.16501678968720412,
      -0.0870021157436085,
      -0.07435936916195462,
      -0.19419211207240394,
      -0.09185720331575631,
      -0.288412933498841,
      -0.08456521156928964,
      0.005925938269741415,
      -0.055205737508975616,
      -0.12293021432900186,
      -0.08397833694255041
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.20896131986873012,
     "sd": 0.0813445027366297,
     "ci95": [
      0.1572774885990954,
      0.26064515113836484
     ],
     "pos": 12,
     "per_unit": [
      0.19634649170106844,
      0.3324956069392453,
      0.21041738760593365,
      0.13984889636263276,
      0.201659892189463,
      0.3631764439631313,
      0.2179170250680178,
      0.12029633853525912,
      0.15484322458530553,
      0.10979466020715378,
      0.17065830781840052,
      0.29008156344915026
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.24323755055375895,
     "sd": 0.09429535204980212,
     "ci95": [
      0.18332514220538015,
      0.30314995890213775
     ],
     "pos": 12,
     "per_unit": [
      0.22214230563628234,
      0.3864127519584759,
      0.24251266912066427,
      0.16419129731071003,
      0.2407246642527543,
      0.4183937772956936,
      0.2676254498917139,
      0.13765397262143964,
      0.17332840886985412,
      0.12722061814788876,
      0.20421460953988024,
      0.33443008199975033
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.09952475629652868,
     "sd": 0.0632405723891577,
     "ci95": [
      -0.13970589900187985,
      -0.05934361359117752
     ],
     "pos": 0,
     "per_unit": [
      -0.035815833715856726,
      -0.1527586982338338,
      -0.07844014602663485,
      -0.07923271217005468,
      -0.14992305638015502,
      -0.13377955602992309,
      -0.22945879834526117,
      -0.035922368240369096,
      -0.011523433975621167,
      -0.04703896125947349,
      -0.1313484076749054,
      -0.10905510350625569
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.3790564338792565,
     "sd": 0.016866120388399155,
     "ci95": [
      0.36834021224164076,
      0.3897726555168723
     ],
     "pos": 12,
     "per_unit": [
      0.35269133668633623,
      0.3792046339011512,
      0.40270582498794427,
      0.4024663296853319,
      0.37932364950059894,
      0.37265213702047495,
      0.3711221150795079,
      0.35666550253524587,
      0.3773092404654399,
      0.3930254336775163,
      0.3968383496104111,
      0.36467265340112
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.4217331224347304,
     "sd": 0.018932181266045595,
     "ci95": [
      0.4097041883432835,
      0.4337620565261773
     ],
     "pos": 12,
     "per_unit": [
      0.3893561867317894,
      0.4227004922738762,
      0.44840224662182315,
      0.44664332820502484,
      0.4263895056331375,
      0.4093998908322871,
      0.4189083651054073,
      0.4016997631868189,
      0.4172936702676706,
      0.43760234589163094,
      0.43999614475091064,
      0.402405529716388
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": -0.005033763120009027,
     "sd": 0.031750057409028865,
     "ci95": [
      -0.025206787168633907,
      0.015139260928615852
     ],
     "pos": 6,
     "per_unit": [
      0.02270768627724884,
      -0.012258091453370312,
      -0.00856196971697365,
      0.004873343008100051,
      -0.044269055692248926,
      0.04192235271416678,
      -0.058954135153579834,
      -0.04864284332892055,
      0.017449372245362582,
      -0.008166776249502128,
      0.008418193345903546,
      0.025076766563705277
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_hmid": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "HC_hmid_orig",
   "arm_b": "HC_hmid_perm",
   "units": [
    260919701,
    260919702,
    260919703,
    260919704,
    260919705,
    260919706,
    260919707,
    260919708,
    260919709,
    260919710,
    260919711,
    260919712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 2.592499999999997,
     "sd": 0.858498954306558,
     "ci95": [
      2.047035787830712,
      3.1379642121692823
     ],
     "pos": 12,
     "per_unit": [
      2.9400000000000013,
      3.739999999999995,
      2.1400000000000006,
      4.549999999999997,
      2.789999999999992,
      2.6099999999999923,
      2.1199999999999974,
      1.9799999999999969,
      1.6499999999999986,
      1.5499999999999972,
      2.5899999999999963,
      2.450000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 2.9879629629629636,
     "sd": 0.9891494190155485,
     "ci95": [
      2.359487405882252,
      3.6164385200436753
     ],
     "pos": 12,
     "per_unit": [
      3.4222222222222207,
      4.322222222222226,
      2.5,
      5.122222222222224,
      3.3333333333333393,
      2.822222222222223,
      2.477777777777778,
      2.255555555555553,
      1.7222222222222214,
      1.87777777777778,
      3.333333333333332,
      2.6666666666666643
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -0.966666666666665,
     "sd": 1.379942906153158,
     "ci95": [
      -1.8434405594798697,
      -0.0898927738534604
     ],
     "pos": 3,
     "per_unit": [
      -1.3999999999999915,
      -1.5,
      -1.0999999999999943,
      -0.5999999999999943,
      -2.1000000000000085,
      0.7000000000000028,
      -1.0999999999999943,
      -0.5,
      1.0,
      -1.4000000000000057,
      -4.099999999999994,
      0.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 2.7466666666666675,
     "sd": 0.8851331007597685,
     "ci95": [
      2.184279925193154,
      3.309053408140181
     ],
     "pos": 12,
     "per_unit": [
      3.1499999999999986,
      4.07,
      2.420000000000009,
      4.519999999999996,
      3.1999999999999957,
      2.5,
      1.990000000000002,
      2.4200000000000017,
      1.6300000000000026,
      1.6300000000000026,
      2.789999999999999,
      2.6400000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 3.2435185185185182,
     "sd": 1.0558421549604589,
     "ci95": [
      2.572668418653431,
      3.9143686183836053
     ],
     "pos": 12,
     "per_unit": [
      3.7888888888888914,
      4.822222222222223,
      2.8333333333333357,
      5.277777777777775,
      3.8000000000000043,
      2.8666666666666636,
      2.4333333333333265,
      2.6999999999999993,
      1.9333333333333336,
      1.9111111111111114,
      3.644444444444442,
      2.9111111111111114
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -1.7250000000000003,
     "sd": 1.3778276709767032,
     "ci95": [
      -2.6004299365005155,
      -0.8495700634994853
     ],
     "pos": 1,
     "per_unit": [
      -2.6000000000000085,
      -2.700000000000003,
      -1.2999999999999972,
      -2.299999999999997,
      -2.200000000000003,
      -0.8000000000000114,
      -2.0,
      -0.10000000000000853,
      -1.0999999999999943,
      -0.8999999999999915,
      -4.8999999999999915,
      0.20000000000000284
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 5.749999999999999,
     "sd": 0.949219775298733,
     "ci95": [
      5.146894528162765,
      6.3531054718372335
     ],
     "pos": 12,
     "per_unit": [
      6.030000000000001,
      6.299999999999997,
      6.139999999999986,
      7.459999999999994,
      5.170000000000002,
      5.27000000000001,
      5.299999999999997,
      5.760000000000005,
      5.459999999999994,
      7.159999999999997,
      4.900000000000006,
      4.049999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 6.375925925925924,
     "sd": 1.0624795061952574,
     "ci95": [
      5.700858654282096,
      7.050993197569752
     ],
     "pos": 12,
     "per_unit": [
      6.666666666666671,
      6.888888888888886,
      6.8444444444444485,
      8.23333333333332,
      5.87777777777778,
      5.722222222222214,
      5.811111111111103,
      6.555555555555543,
      5.877777777777773,
      8.055555555555557,
      5.466666666666669,
      4.51111111111112
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.11666666666666832,
     "sd": 0.9675022511914918,
     "ci95": [
      -0.49805493616213276,
      0.7313882694954694
     ],
     "pos": 6,
     "per_unit": [
      0.29999999999999716,
      1.0,
      -0.20000000000000284,
      0.5,
      -1.2000000000000028,
      1.2000000000000028,
      0.7000000000000028,
      -1.3999999999999915,
      1.7000000000000028,
      -0.8999999999999915,
      -0.20000000000000284,
      -0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.2685970785830371,
     "sd": 0.05619181115628678,
     "ci95": [
      0.23289450509826579,
      0.3042996520678084
     ],
     "pos": 12,
     "per_unit": [
      0.23633149002617593,
      0.3799386057132459,
      0.28044883696096035,
      0.3514407301496085,
      0.3038728167400677,
      0.2126889392807727,
      0.24174059212809906,
      0.2937602280586957,
      0.23702997542341064,
      0.18622226947878806,
      0.24347067704092185,
      0.2562197819956986
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.3042341591654429,
     "sd": 0.06396317950973923,
     "ci95": [
      0.26359389379982673,
      0.34487442453105904
     ],
     "pos": 12,
     "per_unit": [
      0.2694291099397508,
      0.42889083525641025,
      0.3192511729631744,
      0.39970234644364444,
      0.3434235540943784,
      0.24079450713696238,
      0.27642681073377284,
      0.3284404099117766,
      0.2650145367907797,
      0.20489970686100367,
      0.2898215374989488,
      0.2847153823547126
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.05213664665861869,
     "sd": 0.04935722019406872,
     "ci95": [
      -0.08349672822070985,
      -0.020776565096527533
     ],
     "pos": 1,
     "per_unit": [
      -0.06154708919599372,
      -0.060631460175230245,
      -0.06877218705896126,
      -0.08291381649672935,
      -0.052083819448737856,
      -0.040261171424933906,
      -0.07043537532296362,
      -0.018361408619050223,
      -0.014831076882905414,
      0.018125333038833347,
      -0.17368706708132287,
      -0.00024062123542911706
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.10534785654716927,
     "sd": 0.05630653181669517,
     "ci95": [
      0.0695723930322642,
      0.14112332006207434
     ],
     "pos": 11,
     "per_unit": [
      0.06368994230823066,
      0.2016892953967,
      0.1080293963731167,
      0.1486054981891849,
      0.14358363008514186,
      0.06474464618415432,
      0.0939280279029564,
      0.13716690157180444,
      0.08545307061766483,
      -0.021213821632754204,
      0.09773586335549389,
      0.14076182821433747
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.12312446090767448,
     "sd": 0.0643030642050249,
     "ci95": [
      0.08226824310948706,
      0.16398067870586192
     ],
     "pos": 11,
     "per_unit": [
      0.07472205621592831,
      0.23335658544472349,
      0.12742648618493213,
      0.17326802996812063,
      0.16578447294196152,
      0.07552380668113123,
      0.11187826169689075,
      0.1538499223446106,
      0.10189176923424093,
      -0.024209570736032582,
      0.1273394226673572,
      0.1566622882482296
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.05464158269738251,
     "sd": 0.046256542867347115,
     "ci95": [
      -0.08403158787588913,
      -0.025251577518875877
     ],
     "pos": 1,
     "per_unit": [
      -0.03559908286103841,
      -0.08331631503550163,
      -0.06654441193322302,
      -0.07335728782125273,
      -0.05622395562623694,
      -0.032267798288648564,
      -0.06762407624244471,
      -0.012980285383465073,
      -0.062495216931511166,
      0.005747920296733433,
      -0.16869617045129193,
      -0.002342312090709342
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.1632492220358678,
     "sd": 0.025529732646237768,
     "ci95": [
      0.14702840378685694,
      0.17947004028487867
     ],
     "pos": 12,
     "per_unit": [
      0.17264154771794527,
      0.1782493103165459,
      0.17241944058784364,
      0.20283523196042363,
      0.16028918665492586,
      0.14794429309661838,
      0.14781256422514266,
      0.15659332648689128,
      0.15157690480574582,
      0.20743609111154226,
      0.14573481368542796,
      0.11545795378136114
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.18110969825776843,
     "sd": 0.02849443002341237,
     "ci95": [
      0.1630052011631996,
      0.19921419535233725
     ],
     "pos": 12,
     "per_unit": [
      0.19470705372382247,
      0.19553424981168677,
      0.19182468677824227,
      0.2264343164755238,
      0.1776390811524169,
      0.16527070045583114,
      0.1645485490368821,
      0.174590487567166,
      0.16312276755653876,
      0.22910927759703625,
      0.16248211483159158,
      0.12805309410648302
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.00250493603876382,
     "sd": 0.01854034131850176,
     "ci95": [
      -0.009275034827729473,
      0.014284906905257112
     ],
     "pos": 5,
     "per_unit": [
      -0.02594800633495531,
      0.022684854860271386,
      -0.0022277751257382405,
      -0.009556528675476628,
      0.0041401361774990875,
      -0.007993373136285342,
      -0.002811299080518914,
      -0.00538112323558515,
      0.04766414004860575,
      0.012377412742099914,
      -0.004990896630030939,
      0.002101690855280225
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_hdn": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "EM_hdn_orig",
   "arm_b": "EM_hdn_perm",
   "units": [
    260919701,
    260919702,
    260919703,
    260919704,
    260919705,
    260919706,
    260919707,
    260919708,
    260919709,
    260919710,
    260919711,
    260919712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 1.054166666666666,
     "sd": 0.69844578540608,
     "ci95": [
      0.610395386377554,
      1.497937946955778
     ],
     "pos": 11,
     "per_unit": [
      1.3799999999999955,
      -0.4000000000000057,
      2.030000000000001,
      0.7000000000000028,
      1.1899999999999977,
      1.5499999999999972,
      0.6099999999999994,
      1.1000000000000014,
      1.3000000000000043,
      0.10999999999999943,
      1.8399999999999963,
      1.240000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 1.1712962962962967,
     "sd": 0.8508589221191682,
     "ci95": [
      0.6306863289890902,
      1.7119062636035034
     ],
     "pos": 10,
     "per_unit": [
      1.6777777777777771,
      -0.5777777777777757,
      2.3555555555555614,
      0.6444444444444457,
      1.3444444444444414,
      1.5777777777777722,
      1.06666666666667,
      1.1555555555555586,
      1.5,
      -0.12222222222222001,
      2.1555555555555515,
      1.2777777777777786
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -1.1842378929335002e-15,
     "sd": 1.555634918610406,
     "ci95": [
      -0.9884032718342175,
      0.9884032718342151
     ],
     "pos": 6,
     "per_unit": [
      -1.3000000000000114,
      1.1999999999999886,
      -0.9000000000000057,
      1.2000000000000028,
      -0.20000000000000284,
      1.2999999999999972,
      -3.5,
      0.6000000000000085,
      -0.5,
      2.200000000000003,
      -1.0,
      0.9000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 0.9641666666666667,
     "sd": 0.9192927947200745,
     "ci95": [
      0.38007589112236917,
      1.5482574422109643
     ],
     "pos": 10,
     "per_unit": [
      1.5100000000000051,
      -0.9100000000000037,
      1.9500000000000028,
      0.5499999999999972,
      0.6600000000000037,
      2.020000000000003,
      0.7100000000000009,
      1.1600000000000037,
      0.8100000000000023,
      -0.2600000000000051,
      2.1699999999999946,
      1.1999999999999957
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 1.0925925925925937,
     "sd": 1.096830791535325,
     "ci95": [
      0.3956995555229277,
      1.7894856296622597
     ],
     "pos": 10,
     "per_unit": [
      1.8777777777777764,
      -1.1666666666666643,
      2.300000000000008,
      0.56666666666667,
      0.8555555555555543,
      2.1999999999999993,
      1.0111111111111057,
      1.0777777777777793,
      1.0444444444444443,
      -0.466666666666665,
      2.511111111111113,
      1.3000000000000043
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -0.19166666666666762,
     "sd": 1.3647899161231811,
     "ci95": [
      -1.0588128089424396,
      0.6754794756091043
     ],
     "pos": 6,
     "per_unit": [
      -1.8000000000000114,
      1.4000000000000057,
      -1.2000000000000028,
      0.4000000000000057,
      -1.0999999999999943,
      0.3999999999999915,
      -2.0,
      1.9000000000000057,
      -1.2999999999999972,
      1.5999999999999943,
      -0.9000000000000057,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 2.4283333333333323,
     "sd": 0.7853526519206456,
     "ci95": [
      1.9293440644401931,
      2.9273226022264716
     ],
     "pos": 12,
     "per_unit": [
      1.9699999999999847,
      1.3300000000000125,
      3.190000000000012,
      3.1999999999999886,
      1.8999999999999915,
      3.0800000000000125,
      1.259999999999991,
      3.450000000000003,
      1.7000000000000028,
      2.8599999999999994,
      2.2099999999999937,
      2.989999999999995
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 2.667592592592593,
     "sd": 0.858566894225102,
     "ci95": [
      2.1220852134585053,
      3.213099971726681
     ],
     "pos": 12,
     "per_unit": [
      2.166666666666657,
      1.4555555555555486,
      3.4777777777777743,
      3.5444444444444514,
      1.9555555555555628,
      3.37777777777778,
      1.5666666666666629,
      3.944444444444443,
      1.8888888888888857,
      3.0444444444444514,
      2.3888888888889,
      3.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.2749999999999986,
     "sd": 0.8486620485960652,
     "ci95": [
      -0.2642141404637346,
      0.8142141404637318
     ],
     "pos": 9,
     "per_unit": [
      0.20000000000000284,
      0.20000000000000284,
      0.5999999999999943,
      0.09999999999999432,
      1.3999999999999915,
      0.4000000000000057,
      -1.5,
      -1.0,
      0.0,
      1.2000000000000028,
      0.5999999999999943,
      1.0999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.11332003311126719,
     "sd": 0.054828476748021014,
     "ci95": [
      0.07848368098319938,
      0.148156385239335
     ],
     "pos": 12,
     "per_unit": [
      0.14569380276166521,
      0.0004569506675955459,
      0.19130072736869508,
      0.12198044017104825,
      0.09764836934040666,
      0.13591997086112162,
      0.10984779623835994,
      0.1765741866481192,
      0.13056561896014385,
      0.026117194964490054,
      0.12687077416869164,
      0.09686456518486919
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.126226106039503,
     "sd": 0.06367521860755906,
     "ci95": [
      0.0857688023022678,
      0.16668340977673818
     ],
     "pos": 11,
     "per_unit": [
      0.1632709547842941,
      -0.00214369962169636,
      0.22162603130570524,
      0.1372906151823141,
      0.11040032736772343,
      0.14437219045064698,
      0.13055602810019584,
      0.18936891327117822,
      0.1463001585519943,
      0.01806458559977786,
      0.14820963975945656,
      0.10739752772244548
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.0028346232428545872,
     "sd": 0.05652104924514727,
     "ci95": [
      -0.038746384629201706,
      0.033077138143492536
     ],
     "pos": 5,
     "per_unit": [
      -0.012500565441987632,
      0.02386280327123913,
      -0.08162700806440082,
      -0.015811134930342696,
      -0.01711925290543892,
      0.059849994555369435,
      -0.07652629051816451,
      0.06142164704060171,
      -0.011045237366516858,
      0.09859067924690557,
      -0.06517901614820065,
      0.002067902346681194
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.0424621121715539,
     "sd": 0.05181935677880455,
     "ci95": [
      0.009537663657459984,
      0.07538656068564781
     ],
     "pos": 10,
     "per_unit": [
      0.06749146428743114,
      -0.05885612767528681,
      0.11731024753234198,
      0.04962458636462852,
      0.036221228504222935,
      0.04476959820530624,
      0.06392935506441866,
      0.07977414604667299,
      0.0781974411573545,
      -0.05538592400730469,
      0.05424728081928265,
      0.03222204975957865
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.0483698163291123,
     "sd": 0.06158402903898242,
     "ci95": [
      0.009241191054207502,
      0.0874984416040171
     ],
     "pos": 10,
     "per_unit": [
      0.07934584200988848,
      -0.0678031535360013,
      0.13834336174460926,
      0.0546297689492814,
      0.043739427618525006,
      0.047300295246895274,
      0.08013241588320152,
      0.08369835351142196,
      0.0888238948725446,
      -0.07303819541795376,
      0.06739910251207526,
      0.03786668255485992
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.010707225246472088,
     "sd": 0.05347820713620981,
     "ci95": [
      -0.04468565699347474,
      0.023271206500530564
     ],
     "pos": 5,
     "per_unit": [
      -0.03919793521467163,
      0.021667105071164983,
      -0.07198778037807507,
      0.004577943102746396,
      -0.031442563524494815,
      0.021993324830999583,
      -0.08189819230462447,
      0.04445627886394199,
      -0.017440642279359153,
      0.10348451868852937,
      -0.06411911441585882,
      -0.018579645397963418
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.07085792093971328,
     "sd": 0.015051168408942368,
     "ci95": [
      0.06129486477380053,
      0.08042097710562604
     ],
     "pos": 12,
     "per_unit": [
      0.07820233847423408,
      0.05931307834288235,
      0.0739904798363531,
      0.07235585380641973,
      0.061427140836183725,
      0.09115037265581538,
      0.04591844117394128,
      0.0968000406014462,
      0.05236817780278935,
      0.08150311897179474,
      0.07262349334940899,
      0.06464251542529054
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.07785628971039067,
     "sd": 0.016314355197188126,
     "ci95": [
      0.06749064294979318,
      0.08822193647098817
     ],
     "pos": 12,
     "per_unit": [
      0.08392511277440562,
      0.06565945391430494,
      0.08328266956109598,
      0.08266084623303271,
      0.06666089974919842,
      0.0970718952037517,
      0.05042361221699432,
      0.10567055975975626,
      0.05747626367944969,
      0.09110278101773162,
      0.0808105372473813,
      0.06953084516758556
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.007872602003617502,
     "sd": 0.016319889463243305,
     "ci95": [
      -0.0024965610618730583,
      0.01824176506910806
     ],
     "pos": 8,
     "per_unit": [
      0.026697369772684,
      0.0021956982000741476,
      -0.009639227686325746,
      -0.020389078033089092,
      0.014323310619055896,
      0.03785666972436985,
      0.005371901786459965,
      0.016965368176659723,
      0.006395404912842295,
      -0.004893839441623804,
      -0.001059901732341828,
      0.020647547744644612
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_nup": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "EM_nup_orig",
   "arm_b": "EM_nup_perm",
   "units": [
    260919701,
    260919702,
    260919703,
    260919704,
    260919705,
    260919706,
    260919707,
    260919708,
    260919709,
    260919710,
    260919711,
    260919712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.1250000000000009,
     "sd": 1.1949324819267557,
     "ci95": [
      -0.6342238774200295,
      0.8842238774200313
     ],
     "pos": 7,
     "per_unit": [
      -0.03999999999999915,
      -1.1699999999999982,
      1.3600000000000065,
      -0.18000000000000682,
      -1.1499999999999986,
      1.3599999999999994,
      -2.3399999999999963,
      0.46000000000000085,
      0.030000000000001137,
      0.5399999999999991,
      1.1899999999999977,
      1.4400000000000048
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.4944856104366375,
      0.7444856104366393
     ],
     "tost_p_1pp": 0.013822910514171439
    },
    "J/old": {
     "n": 12,
     "mean": 0.15092592592592644,
     "sd": 1.4394432326605915,
     "ci95": [
      -0.7636526707362278,
      1.0655045225880806
     ],
     "pos": 7,
     "per_unit": [
      0.24444444444444358,
      -1.3555555555555543,
      1.3333333333333321,
      -0.04444444444445139,
      -1.43333333333333,
      1.5222222222222221,
      -2.899999999999995,
      0.3555555555555543,
      -0.055555555555557135,
      0.6777777777777807,
      1.8000000000000078,
      1.6666666666666643
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -0.10833333333333191,
     "sd": 1.9676743694632064,
     "ci95": [
      -1.3585339822227467,
      1.141867315556083
     ],
     "pos": 6,
     "per_unit": [
      -2.6000000000000085,
      0.5,
      1.6000000000000085,
      -1.3999999999999915,
      1.4000000000000057,
      -0.09999999999999432,
      2.700000000000003,
      1.3999999999999915,
      0.7999999999999972,
      -0.7000000000000028,
      -4.299999999999997,
      -0.5999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 0.07666666666666799,
     "sd": 1.432545942993758,
     "ci95": [
      -0.8335296012164586,
      0.9868629345497946
     ],
     "pos": 8,
     "per_unit": [
      0.11000000000000654,
      -1.259999999999998,
      1.0300000000000011,
      -0.0799999999999983,
      -1.0,
      1.3300000000000054,
      -3.4599999999999937,
      0.3199999999999932,
      0.19000000000000483,
      0.7099999999999937,
      1.4699999999999989,
      1.5600000000000023
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 0.11574074074074077,
     "sd": 1.7625067492501314,
     "ci95": [
      -1.004102621444036,
      1.2355841029255175
     ],
     "pos": 9,
     "per_unit": [
      0.344444444444445,
      -1.6111111111111143,
      1.0999999999999979,
      0.13333333333333286,
      -1.3888888888888857,
      1.5444444444444514,
      -4.166666666666668,
      0.42222222222221717,
      0.08888888888888857,
      1.1222222222222271,
      2.0555555555555536,
      1.7444444444444436
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -0.2749999999999974,
     "sd": 2.151162476429895,
     "ci95": [
      -1.641783430041268,
      1.091783430041273
     ],
     "pos": 5,
     "per_unit": [
      -2.0,
      1.9000000000000057,
      0.4000000000000057,
      -2.0,
      2.5,
      -0.5999999999999943,
      2.8999999999999915,
      -0.5999999999999943,
      1.1000000000000085,
      -3.0,
      -3.799999999999997,
      -0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 0.4108333333333327,
     "sd": 0.9303416609292555,
     "ci95": [
      -0.18027755687962255,
      1.001944223546288
     ],
     "pos": 8,
     "per_unit": [
      1.8400000000000034,
      -0.9699999999999989,
      0.769999999999996,
      -0.12999999999999545,
      0.10999999999999943,
      1.6799999999999926,
      1.019999999999996,
      -0.020000000000010232,
      0.4900000000000091,
      0.9500000000000028,
      0.39000000000000057,
      -1.2000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 0.4564814814814812,
     "sd": 0.9950433649680097,
     "ci95": [
      -0.17573891019617455,
      1.088701873159137
     ],
     "pos": 8,
     "per_unit": [
      2.200000000000003,
      -1.0222222222222257,
      0.8333333333333428,
      -0.12222222222222001,
      0.3111111111111029,
      1.8000000000000114,
      0.8888888888888857,
      -0.17777777777777715,
      0.5888888888888744,
      0.7888888888888914,
      0.5555555555555571,
      -1.1666666666666714
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 1.1842378929335002e-15,
     "sd": 1.4051852029342786,
     "ci95": [
      -0.8928120830264678,
      0.8928120830264702
     ],
     "pos": 5,
     "per_unit": [
      -1.3999999999999915,
      -0.5,
      0.20000000000000284,
      -0.20000000000000284,
      -1.7000000000000028,
      0.5999999999999943,
      2.200000000000003,
      1.4000000000000057,
      -0.3999999999999915,
      2.3999999999999915,
      -1.0999999999999943,
      -1.5
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.027275166727579014,
     "sd": 0.09868791202752673,
     "ci95": [
      -0.03542814108041675,
      0.08997847453557478
     ],
     "pos": 9,
     "per_unit": [
      0.09018148461067632,
      -0.12269779524535007,
      0.05701611567778997,
      -0.030850086857604708,
      0.017492852784386947,
      0.16954531420318375,
      -0.17938823867250697,
      0.02223234711401556,
      0.055633632514364706,
      0.040046249794317035,
      0.12127819740220147,
      0.08681192740547417
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.03320691590884114,
     "sd": 0.11392928137557017,
     "ci95": [
      -0.039180295976273545,
      0.10559412779395583
     ],
     "pos": 9,
     "per_unit": [
      0.10665094267808461,
      -0.13444541633816254,
      0.061140553915203455,
      -0.02638800539505759,
      0.0249083762813882,
      0.1960811457654148,
      -0.20854179966558117,
      0.019342840762239355,
      0.06478056370630503,
      0.04240131628559363,
      0.15185705630626067,
      0.10069541660440517
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": -0.02611057590378163,
     "sd": 0.0629361884011449,
     "ci95": [
      -0.06609832224984141,
      0.013877170442278153
     ],
     "pos": 4,
     "per_unit": [
      -0.05804363799600942,
      -0.016969205410044097,
      0.019896171541075702,
      -0.07100882002051456,
      -0.049246858688631434,
      -0.06927716985690324,
      0.08299381026514929,
      0.048237904279998745,
      -0.0266887482130862,
      0.01885065137282904,
      -0.15393153273434823,
      -0.03813947538489515
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.007810653616199999,
     "sd": 0.08759053104835866,
     "ci95": [
      -0.047841714708900605,
      0.0634630219413006
     ],
     "pos": 8,
     "per_unit": [
      0.02786889321743402,
      -0.09026102750163645,
      0.01647871680643842,
      -0.02561888164071391,
      -0.01880058574550958,
      0.11802983951839519,
      -0.19342288838154253,
      0.01226192375840185,
      0.01844578166604638,
      0.015625009902100473,
      0.11467316892222179,
      0.09844789287276434
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.00942447923415061,
     "sd": 0.10248329890891204,
     "ci95": [
      -0.05569030234996023,
      0.07453926081826145
     ],
     "pos": 8,
     "per_unit": [
      0.03497201503646963,
      -0.10453742118501008,
      0.016135400762357754,
      -0.026800260683456756,
      -0.0248372298696502,
      0.13704660498343824,
      -0.2267666047550243,
      0.012675498351510939,
      0.02350391639883398,
      0.022633068834688963,
      0.13872041293982118,
      0.11034834999582799
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.006713776945356094,
     "sd": 0.05374749370957925,
     "ci95": [
      -0.04086330521828216,
      0.02743575132756997
     ],
     "pos": 5,
     "per_unit": [
      -0.036059203153900654,
      0.03822651564873247,
      0.019568561203154644,
      -0.014986470256006967,
      0.03552921137173648,
      -0.05312104966700204,
      0.10667055897980049,
      0.008539752420412938,
      -0.027077430929036694,
      -0.047447520491177286,
      -0.10175202723619403,
      -0.008656221234792483
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.019464513111379016,
     "sd": 0.027773492535731664,
     "ci95": [
      0.0018180778429410065,
      0.03711094837981703
     ],
     "pos": 9,
     "per_unit": [
      0.0623125913932423,
      -0.032436767743713624,
      0.04053739887135155,
      -0.0052312052168908,
      0.03629343852989653,
      0.051515474684788565,
      0.014034649709035563,
      0.009970423355613711,
      0.03718785084831833,
      0.024421239892216562,
      0.00660502847997968,
      -0.011635965467290177
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.023782436674690526,
     "sd": 0.030101848524790562,
     "ci95": [
      0.004656634589495584,
      0.04290823875988547
     ],
     "pos": 10,
     "per_unit": [
      0.07167892764161499,
      -0.029907995153152456,
      0.0450051531528457,
      0.0004122552883991659,
      0.0497456061510384,
      0.05903454078197656,
      0.01822480508944313,
      0.006667342410728416,
      0.04127664730747105,
      0.019768247450904664,
      0.013136643366439493,
      -0.009652933391422813
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": -0.019396798958425537,
     "sd": 0.042346793356652666,
     "ci95": [
      -0.04630266781279092,
      0.007509069895939843
     ],
     "pos": 4,
     "per_unit": [
      -0.02198443484210877,
      -0.05519572105877657,
      0.0003276103379210582,
      -0.056022349764507595,
      -0.08477607006036791,
      -0.016156120189901202,
      -0.023676748714651197,
      0.039698151859585806,
      0.00038868271595049464,
      0.06629817186400633,
      -0.0521795054981542,
      -0.029483254150102667
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_nperm_ntl": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "VL_original",
   "arm_b": "VL_permute",
   "units": [
    260917501,
    260917503,
    260917505,
    260917507,
    260917509,
    260917511
   ],
   "n": 6,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 6,
     "mean": -0.07000000000000266,
     "sd": 1.374205224848165,
     "ci95": [
      -1.5121399394869417,
      1.3721399394869362
     ],
     "pos": 3,
     "per_unit": [
      0.39000000000000057,
      -1.4500000000000028,
      -1.6499999999999986,
      2.059999999999995,
      0.44999999999999574,
      -0.22000000000000597
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -1.2004762598473782,
      1.0604762598473727
     ],
     "tost_p_1pp": 0.0791380385346494
    },
    "J/old": {
     "n": 6,
     "mean": -0.13333333333333344,
     "sd": 1.752190868457591,
     "ci95": [
      -1.972144878593026,
      1.705478211926359
     ],
     "pos": 3,
     "per_unit": [
      0.43333333333333357,
      -1.8888888888888893,
      -2.2444444444444436,
      2.4888888888888836,
      0.6444444444444457,
      -0.23333333333333073
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 6,
     "mean": 0.4999999999999976,
     "sd": 2.162406067324084,
     "ci95": [
      -1.7693059949772112,
      2.7693059949772065
     ],
     "pos": 2,
     "per_unit": [
      0.0,
      2.5,
      3.700000000000003,
      -1.7999999999999972,
      -1.3000000000000114,
      -0.10000000000000853
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 6,
     "mean": -0.3583333333333331,
     "sd": 1.5223457776295977,
     "ci95": [
      -1.9559372486229998,
      1.2392705819563334
     ],
     "pos": 3,
     "per_unit": [
      0.4899999999999949,
      -1.9899999999999949,
      -2.1200000000000045,
      1.75,
      0.39000000000000057,
      -0.6699999999999946
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 6,
     "mean": -0.46851851851851656,
     "sd": 1.851784813601402,
     "ci95": [
      -2.4118474993299697,
      1.4748104622929366
     ],
     "pos": 3,
     "per_unit": [
      0.4111111111111114,
      -2.511111111111113,
      -2.5888888888888886,
      2.0444444444444443,
      0.6555555555555657,
      -0.8222222222222193
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 6,
     "mean": 0.6333333333333305,
     "sd": 1.7907168024751057,
     "ci95": [
      -1.2459087001446227,
      2.512575366811284
     ],
     "pos": 4,
     "per_unit": [
      1.1999999999999886,
      2.700000000000003,
      2.0999999999999943,
      -0.9000000000000057,
      -2.0,
      0.7000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 6,
     "mean": 0.05833333333333002,
     "sd": 0.7839749145646591,
     "ci95": [
      -0.7643978827952325,
      0.8810645494618925
     ],
     "pos": 3,
     "per_unit": [
      0.9199999999999875,
      -0.8100000000000023,
      -0.8200000000000074,
      -0.18999999999999773,
      0.4000000000000057,
      0.8499999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 6,
     "mean": 0.0759259259259224,
     "sd": 0.909386353039592,
     "ci95": [
      -0.8784165233888573,
      1.030268375240702
     ],
     "pos": 3,
     "per_unit": [
      1.12222222222222,
      -0.8777777777777658,
      -1.01111111111112,
      -0.16666666666668561,
      0.44444444444444287,
      0.9444444444444429
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 6,
     "mean": -0.10000000000000142,
     "sd": 0.5932958789676571,
     "ci95": [
      -0.7226258403920751,
      0.5226258403920723
     ],
     "pos": 1,
     "per_unit": [
      -0.9000000000000057,
      -0.20000000000000284,
      0.9000000000000057,
      -0.4000000000000057,
      0.0,
      0.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 6,
     "mean": 0.004486105324605323,
     "sd": 0.07846461569163679,
     "ci95": [
      -0.07785745885294001,
      0.08682966950215065
     ],
     "pos": 4,
     "per_unit": [
      0.061126849142734585,
      -0.07039160982803772,
      -0.10327627005481421,
      0.10100360870178449,
      0.036629411062195416,
      0.0018246429237693818
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 6,
     "mean": 0.003303427278044039,
     "sd": 0.09426763230768219,
     "ci95": [
      -0.09562438575424778,
      0.10223124031033587
     ],
     "pos": 3,
     "per_unit": [
      0.07162776010232141,
      -0.08610918434590431,
      -0.12442172699747633,
      0.12064239351973871,
      0.04345002228602102,
      -0.005368700896436263
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 6,
     "mean": 0.015130207743647409,
     "sd": 0.06803976668039449,
     "ci95": [
      -0.056273148340965855,
      0.08653356382826068
     ],
     "pos": 3,
     "per_unit": [
      -0.03338134949356153,
      0.07106656083275098,
      0.08703284242913067,
      -0.07574545465980176,
      -0.024756089952240323,
      0.06656473730560641
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 6,
     "mean": -0.002781457411213051,
     "sd": 0.060600424639975795,
     "ci95": [
      -0.06637770282123441,
      0.06081478799880831
     ],
     "pos": 3,
     "per_unit": [
      0.03347914352752568,
      -0.053565117724319045,
      -0.07541358530820652,
      0.0866219451161987,
      0.020562009168773265,
      -0.02837313924725038
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 6,
     "mean": -0.005342383995602162,
     "sd": 0.07312057398991038,
     "ci95": [
      -0.08207772035026543,
      0.07139295235906111
     ],
     "pos": 3,
     "per_unit": [
      0.03784245216111426,
      -0.06866674013455487,
      -0.09057083744245364,
      0.10232795304371223,
      0.025119298310085192,
      -0.03810642991151614
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 6,
     "mean": 0.020266881848286733,
     "sd": 0.05476025210323494,
     "ci95": [
      -0.03720047835853704,
      0.07773424205511051
     ],
     "pos": 3,
     "per_unit": [
      -0.005790634174779541,
      0.08234948396779451,
      0.061001683900010484,
      -0.05473212623140178,
      -0.02045359310304029,
      0.05922647673113701
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 6,
     "mean": 0.007267562735818374,
     "sd": 0.024016038615968037,
     "ci95": [
      -0.01793572411689671,
      0.03247084958853346
     ],
     "pos": 4,
     "per_unit": [
      0.027647705615208906,
      -0.01682649210371867,
      -0.02786268474660769,
      0.014381663585585791,
      0.01606740189342215,
      0.03019778217101976
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 6,
     "mean": 0.008645811273646201,
     "sd": 0.02787924451427692,
     "ci95": [
      -0.020611661533010604,
      0.03790328408030301
     ],
     "pos": 4,
     "per_unit": [
      0.033785307941207154,
      -0.01744244421134944,
      -0.03385088955502269,
      0.018314440476026483,
      0.018330723975935825,
      0.032737729015079875
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 6,
     "mean": -0.005136674104639323,
     "sd": 0.01960501025010656,
     "ci95": [
      -0.02571087058162723,
      0.015437522372348585
     ],
     "pos": 2,
     "per_unit": [
      -0.02759071531878199,
      -0.011282923135043532,
      0.02603115852912019,
      -0.02101332842839998,
      -0.004302496849200033,
      0.007338260574469402
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_nshift_ntl": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "VL_shift",
   "arm_b": "VL_shiftperm",
   "units": [
    260917501,
    260917502,
    260917503,
    260917504,
    260917505,
    260917506,
    260917507,
    260917508,
    260917509,
    260917510,
    260917511,
    260917512
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": -0.32583333333333364,
     "sd": 0.9593033299159738,
     "ci95": [
      -0.9353455901148808,
      0.28367892344821355
     ],
     "pos": 5,
     "per_unit": [
      -0.07000000000000028,
      -2.710000000000001,
      0.8799999999999955,
      -0.8200000000000003,
      0.18999999999999773,
      0.5399999999999991,
      -0.6699999999999946,
      -0.38999999999999346,
      -1.1099999999999923,
      0.44999999999999574,
      0.22999999999999687,
      -0.4300000000000068
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.8231623606342449,
      0.17149569396757752
     ],
     "tost_p_1pp": 0.016573439734641426
    },
    "J/old": {
     "n": 12,
     "mean": -0.3750000000000018,
     "sd": 1.208417215247075,
     "ci95": [
      -1.1427916682134667,
      0.3927916682134631
     ],
     "pos": 6,
     "per_unit": [
      0.07777777777777928,
      -3.12222222222222,
      1.1111111111111072,
      -1.3111111111111171,
      0.1999999999999993,
      0.7222222222222214,
      -0.8888888888888893,
      -0.5111111111111128,
      -1.6444444444444386,
      0.7111111111111086,
      0.399999999999995,
      -0.24444444444445423
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": 0.11666666666666477,
     "sd": 1.9999242409893876,
     "ci95": [
      -1.1540245730107124,
      1.3873579063440418
     ],
     "pos": 6,
     "per_unit": [
      -1.4000000000000057,
      1.0,
      -1.2000000000000028,
      3.5999999999999943,
      0.10000000000000853,
      -1.1000000000000085,
      1.3000000000000114,
      0.6999999999999886,
      3.700000000000003,
      -1.9000000000000057,
      -1.2999999999999972,
      -2.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": -0.29000000000000153,
     "sd": 1.0221367992414898,
     "ci95": [
      -0.9394347385406436,
      0.3594347385406406
     ],
     "pos": 5,
     "per_unit": [
      0.09000000000000341,
      -2.3800000000000026,
      1.2399999999999949,
      -0.8600000000000065,
      -0.3100000000000023,
      0.490000000000002,
      -0.30000000000000426,
      -0.6400000000000006,
      -1.480000000000004,
      0.7800000000000011,
      0.6199999999999974,
      -0.7299999999999969
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": -0.3648148148148156,
     "sd": 1.3288547116760838,
     "ci95": [
      -1.2091288174769628,
      0.4794991878473316
     ],
     "pos": 5,
     "per_unit": [
      0.11111111111111427,
      -2.9666666666666615,
      1.55555555555555,
      -1.3222222222222229,
      -0.344444444444445,
      0.6333333333333329,
      -0.5777777777777793,
      -0.7777777777777786,
      -2.0222222222222186,
      1.0777777777777757,
      0.93333333333333,
      -0.6777777777777843
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": 0.383333333333334,
     "sd": 2.075761999552909,
     "ci95": [
      -0.935542919290214,
      1.702209585956882
     ],
     "pos": 5,
     "per_unit": [
      -0.09999999999999432,
      2.9000000000000057,
      -1.6000000000000085,
      3.299999999999997,
      0.0,
      -0.7999999999999972,
      2.200000000000003,
      0.6000000000000085,
      3.4000000000000057,
      -1.9000000000000057,
      -2.200000000000003,
      -1.2000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 0.3674999999999997,
     "sd": 0.7659946000284352,
     "ci95": [
      -0.11918974951510397,
      0.8541897495151034
     ],
     "pos": 8,
     "per_unit": [
      0.8699999999999903,
      -0.3499999999999943,
      0.09000000000000341,
      0.7000000000000028,
      0.9000000000000057,
      1.759999999999991,
      0.2600000000000051,
      -0.1599999999999966,
      -1.0300000000000011,
      -0.09000000000000341,
      0.20000000000000284,
      1.259999999999991
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 0.43888888888889,
     "sd": 0.8652474782703553,
     "ci95": [
      -0.11086313084119959,
      0.9886409086189796
     ],
     "pos": 7,
     "per_unit": [
      1.1333333333333258,
      -0.30000000000001137,
      0.0,
      0.75555555555556,
      0.9444444444444571,
      1.9333333333333513,
      0.44444444444444287,
      -0.20000000000000284,
      -1.1444444444444457,
      -0.08888888888888857,
      0.25555555555554577,
      1.5333333333333456
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": -0.27500000000000097,
     "sd": 0.7782556252169464,
     "ci95": [
      -0.7694800332554513,
      0.2194800332554494
     ],
     "pos": 5,
     "per_unit": [
      -1.5,
      -0.7999999999999972,
      0.9000000000000057,
      0.20000000000000284,
      0.5,
      0.19999999999998863,
      -1.4000000000000057,
      0.20000000000000284,
      0.0,
      -0.10000000000000853,
      -0.29999999999999716,
      -1.2000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.0014151797501464152,
     "sd": 0.07055755250641947,
     "ci95": [
      -0.043414950324495515,
      0.04624530982478834
     ],
     "pos": 7,
     "per_unit": [
      0.01731443630137175,
      -0.13347351299494914,
      0.0600240690704954,
      -0.029572901497913584,
      0.004934487949642907,
      0.03739315837630475,
      0.008914795357190641,
      -0.018417022534282346,
      -0.10103744574366669,
      0.08322585400042204,
      0.11229884545997226,
      -0.02462260674283101
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": -0.0015256938276431893,
     "sd": 0.08430827272718804,
     "ci95": [
      -0.05509261470949146,
      0.05204122705420507
     ],
     "pos": 7,
     "per_unit": [
      0.01808076579443263,
      -0.16079405506427236,
      0.0722384456536842,
      -0.0449390931328848,
      0.0007052213296665499,
      0.04454048701043689,
      0.00476291307412513,
      -0.025368956306880186,
      -0.12615751788701424,
      0.09513438781434047,
      0.12863153881488731,
      -0.02514246303223988
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": 0.027883041950257665,
     "sd": 0.061940509115241786,
     "ci95": [
      -0.011472079959238757,
      0.06723816385975409
     ],
     "pos": 7,
     "per_unit": [
      0.010417470863863798,
      0.11241136562895981,
      -0.04990532017821003,
      0.10872282321682825,
      0.04299788752941858,
      -0.026932799330888102,
      0.04628173590479001,
      0.04415038141910266,
      0.12504320354645593,
      -0.023950950324844733,
      -0.03469539473425165,
      -0.01994390013813252
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": -0.008631380515821352,
     "sd": 0.06300884440456857,
     "ci95": [
      -0.04866529028405894,
      0.03140252925241624
     ],
     "pos": 5,
     "per_unit": [
      -0.0015225823909572611,
      -0.1264995136252951,
      0.05309211217429155,
      -0.04827705524046433,
      -0.01796988834631641,
      0.017531604086145514,
      0.0051897048915989785,
      -0.01599223932862337,
      -0.0812501876533176,
      0.06405421099942021,
      0.09696734188040246,
      -0.04890007363674087
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": -0.011640104988935343,
     "sd": 0.07509281573713368,
     "ci95": [
      -0.05935180384442693,
      0.03607159386655625
     ],
     "pos": 5,
     "per_unit": [
      -0.0037738301513998707,
      -0.14999847953602696,
      0.06515169315266167,
      -0.06416385798279478,
      -0.023157274252061377,
      0.024153795762801522,
      0.0007921616095041273,
      -0.021420024479263056,
      -0.10082178544692688,
      0.07601661922587866,
      0.11123360164338347,
      -0.05369387941298065
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": 0.018447139742206648,
     "sd": 0.05488796601327401,
     "ci95": [
      -0.016427010061724343,
      0.05332128954613764
     ],
     "pos": 7,
     "per_unit": [
      0.018738647453059087,
      0.08499117957128632,
      -0.05544411663105109,
      0.0947041694405133,
      0.02871658480538919,
      -0.04206812100376034,
      0.044767594430469515,
      0.032857827027136466,
      0.09489419248914643,
      -0.043607463038709326,
      -0.03142899598642401,
      -0.005755821650575754
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.010046560265967766,
     "sd": 0.01385821843368356,
     "ci95": [
      0.0012414683528333015,
      0.01885165217910223
     ],
     "pos": 9,
     "per_unit": [
      0.01883701869232901,
      -0.006973999369654038,
      0.00693195689620385,
      0.018704153742550744,
      0.022904376295959317,
      0.019861554290159233,
      0.003725090465591663,
      -0.0024247832056589758,
      -0.01978725809034909,
      0.019171643001001826,
      0.015331503579569805,
      0.02427746689390986
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.010114411161292155,
     "sd": 0.01631514220328,
     "ci95": [
      -0.00025173563911985546,
      0.020480557961704164
     ],
     "pos": 9,
     "per_unit": [
      0.0218545959458325,
      -0.010795575528245394,
      0.007086752501022531,
      0.01922476484990998,
      0.023862495581727927,
      0.02038669124763537,
      0.003970751464621003,
      -0.00394893182761713,
      -0.025335732440087355,
      0.019117768588461814,
      0.01739793717150384,
      0.02855141638074077
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.009435902208051017,
     "sd": 0.013651622507109488,
     "ci95": [
      0.0007620750841871842,
      0.018109729331914848
     ],
     "pos": 9,
     "per_unit": [
      -0.00832117658919529,
      0.02742018605767349,
      0.005538796452841055,
      0.014018653776314949,
      0.014281302724029388,
      0.015135321672872237,
      0.0015141414743204962,
      0.011292554391966192,
      0.030149011057309494,
      0.019656512713864593,
      -0.003266398747827637,
      -0.014188078487556766
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "DD_full",
   "arm_b": "DD_hperm",
   "units": [
    260919501,
    260919502,
    260919503,
    260919504,
    260919505,
    260919506,
    260919507,
    260919508
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 4.56375,
     "sd": 1.0266163214310264,
     "ci95": [
      3.7054772767971293,
      5.42202272320287
     ],
     "pos": 8,
     "per_unit": [
      2.969999999999999,
      4.080000000000002,
      5.609999999999999,
      5.93,
      4.670000000000005,
      3.639999999999997,
      5.379999999999999,
      4.229999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 5.1930555555555555,
     "sd": 1.292277121491422,
     "ci95": [
      4.112684845445306,
      6.273426265665805
     ],
     "pos": 8,
     "per_unit": [
      3.0,
      4.744444444444447,
      6.422222222222221,
      6.766666666666662,
      5.488888888888891,
      4.166666666666668,
      6.31111111111111,
      4.644444444444446
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -1.0999999999999996,
     "sd": 1.867771781715162,
     "ci95": [
      -2.6614962863434775,
      0.46149628634347795
     ],
     "pos": 2,
     "per_unit": [
      2.700000000000003,
      -1.8999999999999915,
      -1.7000000000000028,
      -1.5999999999999943,
      -2.700000000000003,
      -1.1000000000000085,
      -3.0,
      0.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 4.30125,
     "sd": 1.180997610981013,
     "ci95": [
      3.3139112888251656,
      5.2885887111748335
     ],
     "pos": 8,
     "per_unit": [
      2.289999999999992,
      3.280000000000001,
      5.73,
      5.199999999999999,
      5.069999999999997,
      3.480000000000004,
      5.050000000000001,
      4.310000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 4.9861111111111125,
     "sd": 1.4784489465240107,
     "ci95": [
      3.750096860255633,
      6.222125361966592
     ],
     "pos": 8,
     "per_unit": [
      2.444444444444443,
      3.733333333333338,
      6.633333333333336,
      6.200000000000003,
      5.933333333333334,
      3.966666666666665,
      6.055555555555557,
      4.922222222222221
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -1.8624999999999972,
     "sd": 1.6664226011772347,
     "ci95": [
      -3.2556641588607698,
      -0.46933584113922455
     ],
     "pos": 1,
     "per_unit": [
      0.9000000000000057,
      -0.7999999999999972,
      -2.3999999999999915,
      -3.8000000000000114,
      -2.700000000000003,
      -0.8999999999999915,
      -4.0,
      -1.1999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 14.041250000000002,
     "sd": 1.6454564065068016,
     "ci95": [
      12.665614018530672,
      15.416885981469331
     ],
     "pos": 8,
     "per_unit": [
      12.940000000000012,
      11.730000000000011,
      14.97999999999999,
      15.589999999999996,
      13.179999999999993,
      13.829999999999998,
      13.260000000000005,
      16.820000000000007
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 15.523611111111112,
     "sd": 1.763058484695992,
     "ci95": [
      14.049657331848486,
      16.997564890373738
     ],
     "pos": 8,
     "per_unit": [
      14.088888888888896,
      13.07777777777779,
      16.611111111111107,
      17.111111111111107,
      14.655555555555566,
      15.422222222222217,
      14.755555555555553,
      18.466666666666654
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.6999999999999975,
     "sd": 1.253566341056019,
     "ci95": [
      -0.34800768777364044,
      1.7480076877736355
     ],
     "pos": 4,
     "per_unit": [
      2.5999999999999943,
      -0.4000000000000057,
      0.29999999999999716,
      1.9000000000000057,
      -0.10000000000000853,
      -0.5,
      -0.20000000000000284,
      2.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.5342661965413948,
     "sd": 0.11872592421584116,
     "ci95": [
      0.4350088399571281,
      0.6335235531256617
     ],
     "pos": 8,
     "per_unit": [
      0.345705239954444,
      0.45520095003255534,
      0.6592632051385383,
      0.6509146846801288,
      0.6195682075815139,
      0.426320672623286,
      0.619907008653029,
      0.49724960366766346
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.5948300023659321,
     "sd": 0.13904955726875481,
     "ci95": [
      0.47858166334590435,
      0.7110783413859598
     ],
     "pos": 8,
     "per_unit": [
      0.3683538852262065,
      0.5077391196741239,
      0.7385981168049827,
      0.7298703581499542,
      0.6966556049833694,
      0.4715020235553329,
      0.6950754511669563,
      0.5508454593665304
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.010808055879439116,
     "sd": 0.07109897685442136,
     "ci95": [
      -0.07024828803620198,
      0.048632176277323746
     ],
     "pos": 3,
     "per_unit": [
      0.14186743250858402,
      -0.017642576741566884,
      -0.05475099985945775,
      -0.05968637654830644,
      -0.0742183690351883,
      0.01968851423487461,
      -0.056608973972319454,
      0.014886902377867273
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.10064782588314758,
     "sd": 0.11441426891367695,
     "ci95": [
      0.004995103338345741,
      0.19630054842794942
     ],
     "pos": 6,
     "per_unit": [
      -0.07434228369152862,
      0.08051983176026134,
      0.20274070923385246,
      0.18185540338410178,
      0.21840587727026417,
      -0.007808240261530486,
      0.19666121185673546,
      0.007150097513024534
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.11523640241410193,
     "sd": 0.13414875667900666,
     "ci95": [
      0.003085235219838889,
      0.22738756960836498
     ],
     "pos": 6,
     "per_unit": [
      -0.09178864667972864,
      0.08789069472638378,
      0.2318225338242197,
      0.21304870393794406,
      0.25246310223213264,
      -0.009302410053876109,
      0.23031666829567943,
      0.0074405730300606265
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.030649362895443732,
     "sd": 0.06748746235684285,
     "ci95": [
      -0.08707029337346193,
      0.02577156758257447
     ],
     "pos": 4,
     "per_unit": [
      0.08267498320227062,
      0.014182065065154958,
      -0.058995712079447316,
      -0.09888430160049388,
      -0.08810914738657338,
      0.0056392878695978865,
      -0.10623789609376111,
      0.004535817859702362
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.43361837065824727,
     "sd": 0.037397075652344486,
     "ci95": [
      0.40235363300511817,
      0.46488310831137636
     ],
     "pos": 8,
     "per_unit": [
      0.42004752364597264,
      0.374681118272294,
      0.45652249590468585,
      0.46905928129602703,
      0.4011623303112497,
      0.4341289128848165,
      0.4232457967962935,
      0.49009950615463893
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.47959359995183,
     "sd": 0.040741824909697535,
     "ci95": [
      0.44553258194194834,
      0.5136546179617116
     ],
     "pos": 8,
     "per_unit": [
      0.4601425319059351,
      0.4198484249477401,
      0.5067755829807625,
      0.5168216542120101,
      0.44419250275123634,
      0.480804433609209,
      0.4647587828712769,
      0.5434048863364698
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.019841307016004617,
     "sd": 0.02898802320347304,
     "ci95": [
      -0.004393286858786368,
      0.044075900890795605
     ],
     "pos": 7,
     "per_unit": [
      0.0591924493063134,
      -0.03182464180672184,
      0.004244712219989566,
      0.03919792505218744,
      0.01389077835138508,
      0.014049226365276724,
      0.049628922121441654,
      0.01035108451816491
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "d_full_nperm": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "D_permuteN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": -0.22500000000000084,
     "sd": 0.6673080248281132,
     "ci95": [
      -0.6489872910865919,
      0.19898729108659022
     ],
     "pos": 4,
     "per_unit": [
      0.04999999999999716,
      -0.21000000000000796,
      -0.38000000000000256,
      0.10999999999999943,
      -0.38999999999999346,
      -0.20000000000000284,
      0.5700000000000003,
      -1.2199999999999989,
      1.2399999999999949,
      -0.6099999999999994,
      -0.8999999999999986,
      -0.759999999999998
     ],
     "source": [
      "unified"
     ],
     "ci90": [
      -0.5709506920787272,
      0.12095069207872547
     ],
     "tost_p_1pp": 0.0010026547817937326
    },
    "J/old": {
     "n": 12,
     "mean": -0.2944444444444449,
     "sd": 0.8158846664824146,
     "ci95": [
      -0.8128328298831933,
      0.22394394099430343
     ],
     "pos": 3,
     "per_unit": [
      -0.28888888888888786,
      0.022222222222222143,
      -0.38888888888888573,
      -0.344444444444445,
      -0.5666666666666664,
      -0.2888888888888914,
      0.6555555555555515,
      -1.31111111111111,
      1.6999999999999993,
      -1.0444444444444443,
      -1.0222222222222186,
      -0.6555555555555621
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": 0.3999999999999986,
     "sd": 2.23484797123774,
     "ci95": [
      -1.0199546567112323,
      1.8199546567112295
     ],
     "pos": 6,
     "per_unit": [
      3.0999999999999943,
      -2.299999999999997,
      -0.29999999999999716,
      4.199999999999989,
      1.2000000000000028,
      0.5999999999999943,
      -0.20000000000000284,
      -0.4000000000000057,
      -2.9000000000000057,
      3.299999999999997,
      0.20000000000000284,
      -1.6999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": -0.3766666666666669,
     "sd": 0.8567097029633283,
     "ci95": [
      -0.9209940427694528,
      0.167660709436119
     ],
     "pos": 3,
     "per_unit": [
      -0.07000000000000028,
      -0.04999999999999716,
      -0.5500000000000043,
      0.21999999999999886,
      -0.7900000000000063,
      -0.6700000000000017,
      0.3100000000000023,
      -1.3799999999999955,
      1.509999999999998,
      -1.4899999999999949,
      -1.3400000000000034,
      -0.21999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": -0.4777777777777776,
     "sd": 1.0331432430782743,
     "ci95": [
      -1.1342056770975921,
      0.1786501215420369
     ],
     "pos": 3,
     "per_unit": [
      -0.34444444444444855,
      0.06666666666666288,
      -0.47777777777777786,
      -0.27777777777777857,
      -0.9999999999999929,
      -0.7666666666666657,
      0.5666666666666664,
      -1.56666666666667,
      1.8444444444444485,
      -1.9555555555555522,
      -1.5444444444444443,
      -0.27777777777777857
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": 0.5333333333333314,
     "sd": 1.9611375795850232,
     "ci95": [
      -0.7127140374150525,
      1.7793807040817153
     ],
     "pos": 8,
     "per_unit": [
      2.4000000000000057,
      -1.1000000000000085,
      -1.2000000000000028,
      4.699999999999989,
      1.0999999999999943,
      0.19999999999998863,
      -2.0,
      0.30000000000001137,
      -1.5,
      2.700000000000003,
      0.5,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": -0.0033333333333350388,
     "sd": 0.5358821670569909,
     "ci95": [
      -0.34381661826105664,
      0.3371499515943866
     ],
     "pos": 6,
     "per_unit": [
      -0.46999999999999886,
      -0.29999999999999716,
      0.14000000000000057,
      0.09000000000000341,
      0.7199999999999847,
      0.20999999999999375,
      -0.05000000000001137,
      -0.28000000000000114,
      0.9700000000000131,
      0.05999999999998806,
      -0.01999999999999602,
      -1.1099999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": -0.01666666666666572,
     "sd": 0.5678933049756288,
     "ci95": [
      -0.37748885828477,
      0.3441555249514386
     ],
     "pos": 4,
     "per_unit": [
      -0.5888888888888744,
      -0.24444444444445423,
      0.24444444444445423,
      0.0,
      0.6777777777777771,
      0.21111111111110858,
      -0.13333333333332575,
      -0.2888888888888914,
      1.1222222222222342,
      -0.10000000000000853,
      0.0,
      -1.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 0.11666666666666714,
     "sd": 0.8504900548115385,
     "ci95": [
      -0.42370893353462513,
      0.6570422668679594
     ],
     "pos": 6,
     "per_unit": [
      0.6000000000000085,
      -0.7999999999999972,
      -0.7999999999999972,
      0.9000000000000057,
      1.0999999999999943,
      0.19999999999998863,
      0.7000000000000028,
      -0.20000000000000284,
      -0.4000000000000057,
      1.5,
      -0.19999999999998863,
      -1.2000000000000028
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": -0.021715850571368156,
     "sd": 0.08132449878523378,
     "ci95": [
      -0.07338697193665912,
      0.02995527079392281
     ],
     "pos": 4,
     "per_unit": [
      -0.02731056324769998,
      0.056138733976250244,
      -0.030728742203163684,
      0.026785907642328688,
      -0.048023341543455444,
      -0.058311330675402395,
      0.051757360036665645,
      -0.14547656612087234,
      0.15211997953676715,
      -0.09685148169648272,
      -0.09136794419922278,
      -0.04932221836213024
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": -0.02522280801094819,
     "sd": 0.09489337536260335,
     "ci95": [
      -0.08551518224459646,
      0.03506956622270008
     ],
     "pos": 4,
     "per_unit": [
      -0.04231497492373437,
      0.06801225275798295,
      -0.029570833061090873,
      0.01629231251735419,
      -0.06179131221027179,
      -0.06551332090002804,
      0.06588776707864019,
      -0.1638279160109355,
      0.18119205619205303,
      -0.11880807191408005,
      -0.10167321211318692,
      -0.05055844354408112
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": 0.009846766384849529,
     "sd": 0.07680586057501877,
     "ci95": [
      -0.03895334923366818,
      0.058646882003367234
     ],
     "pos": 7,
     "per_unit": [
      0.10772914183660731,
      -0.05072293505934944,
      -0.0411499244818323,
      0.12122826376710716,
      0.07588839445790008,
      0.00650658134622617,
      -0.07541630334110572,
      0.01968558288970179,
      -0.10952871036080758,
      0.10075783026188123,
      0.0013794670264566378,
      -0.03819619172459099
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": -0.021830022583336033,
     "sd": 0.07417313824276871,
     "ci95": [
      -0.06895738623679022,
      0.02529734107011816
     ],
     "pos": 4,
     "per_unit": [
      -0.018787235736773766,
      0.05057770383549354,
      -0.03606529300595085,
      0.013375418594943511,
      -0.04923868208968596,
      -0.06545657238299896,
      0.05446134819817594,
      -0.13255758387805905,
      0.13083947136350993,
      -0.10548028392798425,
      -0.07400737379462186,
      -0.029621188176080615
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": -0.025219013805819108,
     "sd": 0.08643168862593031,
     "ci95": [
      -0.08013508878331883,
      0.02969706117168062
     ],
     "pos": 4,
     "per_unit": [
      -0.027133744250881442,
      0.06010326777154251,
      -0.037581498268789204,
      0.004482496682830295,
      -0.05917652086120029,
      -0.07346926628698647,
      0.06681388097018193,
      -0.15087426810607507,
      0.1552604274081597,
      -0.12521084167907492,
      -0.08443236489841865,
      -0.031409734151117696
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": 0.00867089841900981,
     "sd": 0.054221623675961214,
     "ci95": [
      -0.02577987766240926,
      0.04312167450042888
     ],
     "pos": 7,
     "per_unit": [
      0.05633134089019087,
      -0.035152371588945464,
      -0.02241944564042342,
      0.0934117158039598,
      0.04020186685395011,
      0.006657672752881538,
      -0.056711446749869054,
      0.032292574174089594,
      -0.08894913303832652,
      0.07209473583181403,
      0.01981754613955289,
      -0.013524274400756653
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.00011417201196787612,
     "sd": 0.012632264510026626,
     "ci95": [
      -0.007911985940013988,
      0.00814032996394974
     ],
     "pos": 7,
     "per_unit": [
      -0.008523327510926215,
      0.005561030140756706,
      0.0053365508027871655,
      0.013410489047385177,
      0.0012153405462305145,
      0.007145241707596561,
      -0.0027039881615102956,
      -0.012918982242813293,
      0.021280508173257218,
      0.008628802231501531,
      -0.017360570404600928,
      -0.01970103018604963
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": -3.7942051290817957e-06,
     "sd": 0.013859088716442203,
     "ci95": [
      -0.008809439069547793,
      0.00880185065928963
     ],
     "pos": 6,
     "per_unit": [
      -0.01518123067285293,
      0.007908984986440437,
      0.008010665207698331,
      0.011809815834523896,
      -0.002614791349071499,
      0.00795594538695843,
      -0.0009261138915417355,
      -0.012953647904860421,
      0.025931628783893323,
      0.006402769764994876,
      -0.017240847214768262,
      -0.019148709392963426
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.0011758679658397202,
     "sd": 0.026914498969765617,
     "ci95": [
      -0.015924788829173565,
      0.018276524760853008
     ],
     "pos": 4,
     "per_unit": [
      0.05139780094641644,
      -0.015570563470403975,
      -0.018730478841408882,
      0.027816547963147364,
      0.03568652760394997,
      -0.00015109140665536813,
      -0.018704856591236663,
      -0.012606991284387803,
      -0.020579577322481057,
      0.028663094430067204,
      -0.01843807911309625,
      -0.024671917323834336
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "t_full_hperm": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TH_full",
   "arm_b": "TH_perm",
   "units": [
    260919301,
    260919302,
    260919303,
    260919304
   ],
   "n": 4,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 4,
     "mean": 6.0875,
     "sd": 0.6157042038728233,
     "ci95": [
      5.107777215618473,
      7.067222784381528
     ],
     "pos": 4,
     "per_unit": [
      6.26,
      6.59,
      5.1899999999999995,
      6.310000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 4,
     "mean": 7.005555555555556,
     "sd": 0.7289713142193821,
     "ci95": [
      5.8455995227577136,
      8.1655115883534
     ],
     "pos": 4,
     "per_unit": [
      7.166666666666668,
      7.744444444444445,
      6.0,
      7.111111111111111
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 4,
     "mean": -2.174999999999997,
     "sd": 1.2038133853162922,
     "ci95": [
      -4.090535730175785,
      -0.2594642698242098
     ],
     "pos": 0,
     "per_unit": [
      -1.8999999999999915,
      -3.799999999999997,
      -2.1000000000000085,
      -0.8999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 4,
     "mean": 5.2375,
     "sd": 0.8016389461596782,
     "ci95": [
      3.961913548811081,
      6.513086451188919
     ],
     "pos": 4,
     "per_unit": [
      5.609999999999999,
      6.09,
      4.23,
      5.02
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 4,
     "mean": 6.458333333333332,
     "sd": 1.1797459097291383,
     "ci95": [
      4.581094327537473,
      8.335572339129191
     ],
     "pos": 4,
     "per_unit": [
      6.888888888888886,
      7.677777777777777,
      4.877777777777778,
      6.3888888888888875
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 4,
     "mean": -5.7500000000000036,
     "sd": 2.9240383034426856,
     "ci95": [
      -10.402797447650423,
      -1.097202552349584
     ],
     "pos": 0,
     "per_unit": [
      -5.900000000000006,
      -8.200000000000003,
      -1.6000000000000085,
      -7.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 4,
     "mean": 17.404999999999998,
     "sd": 0.7703029706983249,
     "ci95": [
      16.17927607847581,
      18.630723921524186
     ],
     "pos": 4,
     "per_unit": [
      17.519999999999996,
      16.479999999999997,
      17.270000000000003,
      18.349999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 4,
     "mean": 19.20277777777778,
     "sd": 0.7407245368598037,
     "ci95": [
      18.02411974499634,
      20.381435810559218
     ],
     "pos": 4,
     "per_unit": [
      19.27777777777778,
      18.333333333333336,
      19.066666666666674,
      20.133333333333333
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 4,
     "mean": 1.2250000000000014,
     "sd": 1.068877916321598,
     "ci95": [
      -0.475823287798804,
      2.925823287798807
     ],
     "pos": 3,
     "per_unit": [
      1.7000000000000028,
      -0.20000000000000284,
      1.1000000000000085,
      2.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 4,
     "mean": 0.954019021023655,
     "sd": 0.12905063378951787,
     "ci95": [
      0.7486706646746332,
      1.1593673773726767
     ],
     "pos": 4,
     "per_unit": [
      0.9509328774775048,
      1.1052788084866565,
      0.7902231240413222,
      0.9696412740891365
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 4,
     "mean": 1.068322068145012,
     "sd": 0.15612107338915482,
     "ci95": [
      0.8198986015528476,
      1.3167455347371766
     ],
     "pos": 4,
     "per_unit": [
      1.0608349653270723,
      1.2530789367868538,
      0.8719422862541073,
      1.0874320842120149
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 4,
     "mean": -0.07470840306855964,
     "sd": 0.11677098485598726,
     "ci95": [
      -0.2605170977282303,
      0.11110029159111101
     ],
     "pos": 1,
     "per_unit": [
      -0.03818591316859532,
      -0.22492234621514307,
      0.0547506641262645,
      -0.09047601701676466
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 4,
     "mean": 0.26154787364836074,
     "sd": 0.1411915765589302,
     "ci95": [
      0.03688056806974699,
      0.4862151792269745
     ],
     "pos": 4,
     "per_unit": [
      0.2590434373934034,
      0.43920621035785334,
      0.09366842455576663,
      0.2542734222864196
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 4,
     "mean": 0.30736013479772595,
     "sd": 0.16837522615679057,
     "ci95": [
      0.03943757660568581,
      0.5752826929897661
     ],
     "pos": 4,
     "per_unit": [
      0.3057363593909037,
      0.5177906739578488,
      0.10557382423823114,
      0.3003396816039201
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 4,
     "mean": -0.1507624766959237,
     "sd": 0.10456882642450721,
     "ci95": [
      -0.3171548143472159,
      0.015629860955368502
     ],
     "pos": 0,
     "per_unit": [
      -0.16119286058410065,
      -0.2680539620421225,
      -0.013480172586392669,
      -0.16032291157107892
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 4,
     "mean": 0.6924711473752944,
     "sd": 0.020315480609345356,
     "ci95": [
      0.6601446842726517,
      0.724797610477937
     ],
     "pos": 4,
     "per_unit": [
      0.6918894400841018,
      0.6660725981288027,
      0.6965546994855556,
      0.7153678518027173
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 4,
     "mean": 0.7609619333472863,
     "sd": 0.021645229976798932,
     "ci95": [
      0.7265195422639403,
      0.7954043244306324
     ],
     "pos": 4,
     "per_unit": [
      0.7550986059361691,
      0.7352882628290054,
      0.7663684620158762,
      0.7870924026080948
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 4,
     "mean": 0.07605407362736405,
     "sd": 0.03360651074048881,
     "ci95": [
      0.022578615657581798,
      0.1295295315971463
     ],
     "pos": 4,
     "per_unit": [
      0.12300694741550533,
      0.04313161582697944,
      0.06823083671265717,
      0.06984689455431425
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m200_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm_a": "H_full_b200",
   "arm_b": "H_perm_b200",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 2.6125000000000003,
     "sd": 1.8425894046926776,
     "ci95": [
      1.0720567077036867,
      4.152943292296314
     ],
     "pos": 8,
     "per_unit": [
      3.7100000000000044,
      1.5199999999999996,
      6.02,
      2.8200000000000003,
      0.28999999999999915,
      0.6099999999999994,
      2.789999999999999,
      3.1400000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 2.8138888888888896,
     "sd": 2.202257539799772,
     "ci95": [
      0.9727555107995036,
      4.655022266978276
     ],
     "pos": 8,
     "per_unit": [
      4.1111111111111125,
      1.3888888888888857,
      6.844444444444447,
      2.6444444444444457,
      0.2777777777777768,
      0.2666666666666675,
      3.2333333333333343,
      3.744444444444447
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": 0.7999999999999989,
     "sd": 2.5094108585767367,
     "ci95": [
      -1.2979199787349298,
      2.8979199787349277
     ],
     "pos": 5,
     "per_unit": [
      0.09999999999999432,
      2.700000000000003,
      -1.3999999999999915,
      4.3999999999999915,
      0.4000000000000057,
      3.6999999999999886,
      -1.2000000000000028,
      -2.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 2.7775,
     "sd": 1.8795801202852276,
     "ci95": [
      1.20613169556226,
      4.348868304437739
     ],
     "pos": 8,
     "per_unit": [
      3.6799999999999997,
      1.3100000000000023,
      6.390000000000001,
      2.929999999999996,
      0.48999999999999844,
      1.1499999999999986,
      2.6099999999999994,
      3.6600000000000037
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 3.1125,
     "sd": 2.252307752426434,
     "ci95": [
      1.2295235970227087,
      4.995476402977291
     ],
     "pos": 8,
     "per_unit": [
      4.277777777777779,
      1.4333333333333336,
      7.444444444444446,
      2.599999999999998,
      0.5666666666666664,
      1.0333333333333332,
      3.2111111111111104,
      4.333333333333334
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -0.2375000000000007,
     "sd": 3.0561121426694133,
     "ci95": [
      -2.792473690118235,
      2.317473690118234
     ],
     "pos": 3,
     "per_unit": [
      -1.7000000000000028,
      0.20000000000000284,
      -3.1000000000000085,
      5.900000000000006,
      -0.20000000000000284,
      2.1999999999999886,
      -2.799999999999997,
      -2.3999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 13.338749999999997,
     "sd": 1.8599342346284342,
     "ci95": [
      11.783806066995282,
      14.893693933004712
     ],
     "pos": 8,
     "per_unit": [
      15.79,
      13.249999999999993,
      11.560000000000002,
      13.170000000000009,
      9.999999999999993,
      13.619999999999997,
      15.04,
      14.279999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 14.690277777777778,
     "sd": 2.073877482652035,
     "ci95": [
      12.956472813383918,
      16.424082742171638
     ],
     "pos": 8,
     "per_unit": [
      17.422222222222224,
      14.422222222222224,
      12.733333333333334,
      14.622222222222227,
      11.011111111111113,
      14.844444444444449,
      16.68888888888889,
      15.777777777777764
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 1.174999999999999,
     "sd": 0.9794313218831191,
     "ci95": [
      0.35617492360626735,
      1.9938250763937306
     ],
     "pos": 8,
     "per_unit": [
      1.0999999999999943,
      2.700000000000003,
      1.0,
      0.09999999999999432,
      0.9000000000000057,
      2.5999999999999943,
      0.20000000000000284,
      0.7999999999999972
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.46354429409076553,
     "sd": 0.2473842427870051,
     "ci95": [
      0.25672589143930524,
      0.6703626967422258
     ],
     "pos": 8,
     "per_unit": [
      0.640391080910542,
      0.26609198949075274,
      0.9263288705264752,
      0.4333602260523848,
      0.19132782681171356,
      0.21355797590293069,
      0.5324695688496153,
      0.50482681418171
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.5082293658295574,
     "sd": 0.2855911578114832,
     "ci95": [
      0.26946918286670485,
      0.7469895487924099
     ],
     "pos": 8,
     "per_unit": [
      0.7072927331847052,
      0.28143528106266746,
      1.0436852911680745,
      0.45653522175851213,
      0.20720112525851064,
      0.20988434715383608,
      0.5970440926866551,
      0.5627568343634977
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.06137864844164387,
     "sd": 0.13143401195828394,
     "ci95": [
      -0.04850293536921116,
      0.1712602322524989
     ],
     "pos": 5,
     "per_unit": [
      0.03827621044308316,
      0.1280023653435336,
      -0.12987891524791095,
      0.22478526469724613,
      0.04846814079055761,
      0.24662063464477946,
      -0.048701145683750724,
      -0.016543367454387337
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.07127065401242866,
     "sd": 0.24041893085313268,
     "ci95": [
      -0.12972460213663714,
      0.2722659101614945
     ],
     "pos": 4,
     "per_unit": [
      0.18585224215275353,
      -0.11346130531100762,
      0.5733959802221795,
      -0.0027924669559125093,
      -0.09512478536608038,
      -0.19115242966048251,
      0.12504903030348657,
      0.08839896671449265
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.07702072111985891,
     "sd": 0.27654456154095597,
     "ci95": [
      -0.1541763180912955,
      0.30821776033101334
     ],
     "pos": 4,
     "per_unit": [
      0.2078786670043833,
      -0.13415692703754534,
      0.6521137272926723,
      -0.02157918368701628,
      -0.10797566447070883,
      -0.2287689081548927,
      0.14621104121513762,
      0.10244301679684131
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": 0.01952005004556112,
     "sd": 0.10431278340822558,
     "ci95": [
      -0.06768761927714409,
      0.10672771936826633
     ],
     "pos": 4,
     "per_unit": [
      -0.01238558151189828,
      0.0727992902278416,
      -0.13506374341223726,
      0.16628798362403518,
      0.020533126575589478,
      0.14739587678919985,
      -0.06540906790138035,
      -0.037997484026661255
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.39227364007833704,
     "sd": 0.053019464591247505,
     "ci95": [
      0.34794825842644844,
      0.43659902173022563
     ],
     "pos": 8,
     "per_unit": [
      0.4545388387577889,
      0.37955329480176037,
      0.3529328903042952,
      0.4361526930082973,
      0.2864526121777944,
      0.40471040556341364,
      0.4074205385461287,
      0.41642784746721784
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.4312086447096984,
     "sd": 0.057839856750716595,
     "ci95": [
      0.38285331436203385,
      0.4795639750573629
     ],
     "pos": 8,
     "per_unit": [
      0.49941406618032236,
      0.41559220810021236,
      0.3915715638754018,
      0.4781144054455284,
      0.31517678972921925,
      0.438653255308729,
      0.45083305147151775,
      0.4603138175666561
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.04185859839608275,
     "sd": 0.03026318909243189,
     "ci95": [
      0.016557939159573612,
      0.06715925763259188
     ],
     "pos": 8,
     "per_unit": [
      0.05066179195498144,
      0.055203075115692,
      0.005184828164326305,
      0.05849728107321095,
      0.027935014214968135,
      0.0992247578555796,
      0.016707922217629623,
      0.021454116572273918
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m500_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++ m500",
   "arm_a": "H_full_b500",
   "arm_b": "H_perm_b500",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 3.7512500000000006,
     "sd": 0.8941146858365372,
     "ci95": [
      3.0037514163042793,
      4.498748583695722
     ],
     "pos": 8,
     "per_unit": [
      2.9399999999999977,
      2.520000000000003,
      4.060000000000002,
      4.130000000000003,
      4.289999999999999,
      3.980000000000004,
      5.199999999999996,
      2.8900000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 4.263888888888887,
     "sd": 1.10741846714585,
     "ci95": [
      3.338063881355851,
      5.189713896421923
     ],
     "pos": 8,
     "per_unit": [
      3.466666666666665,
      2.6555555555555515,
      4.699999999999992,
      4.066666666666666,
      5.0,
      4.466666666666665,
      6.255555555555556,
      3.4999999999999964
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -0.8625000000000007,
     "sd": 2.7717645230842747,
     "ci95": [
      -3.1797531311294533,
      1.454753131129452
     ],
     "pos": 2,
     "per_unit": [
      -1.8000000000000114,
      1.3000000000000114,
      -1.6999999999999886,
      4.700000000000003,
      -2.0999999999999943,
      -0.4000000000000057,
      -4.300000000000011,
      -2.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 3.736249999999999,
     "sd": 1.1323797634059989,
     "ci95": [
      2.7895568265624817,
      4.682943173437517
     ],
     "pos": 8,
     "per_unit": [
      2.8599999999999994,
      2.6499999999999986,
      4.089999999999996,
      4.390000000000001,
      4.509999999999998,
      2.6100000000000065,
      5.759999999999998,
      3.019999999999996
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 4.358333333333336,
     "sd": 1.3862864507225017,
     "ci95": [
      3.1993688571575287,
      5.517297809509143
     ],
     "pos": 8,
     "per_unit": [
      3.4222222222222243,
      2.8444444444444485,
      4.711111111111119,
      4.744444444444444,
      5.288888888888884,
      3.166666666666668,
      7.044444444444451,
      3.6444444444444493
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -1.8625000000000007,
     "sd": 2.2038521469722716,
     "ci95": [
      -3.7049665030473773,
      -0.02003349695262413
     ],
     "pos": 2,
     "per_unit": [
      -2.200000000000003,
      0.8999999999999915,
      -1.5,
      1.2000000000000028,
      -2.5,
      -2.3999999999999915,
      -5.800000000000011,
      -2.5999999999999943
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 11.9175,
     "sd": 1.056121610962891,
     "ci95": [
      11.03456023744975,
      12.800439762550251
     ],
     "pos": 8,
     "per_unit": [
      10.540000000000006,
      12.340000000000003,
      11.710000000000008,
      13.369999999999997,
      11.589999999999996,
      11.569999999999993,
      13.389999999999993,
      10.829999999999998
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 13.156944444444441,
     "sd": 1.1739145611267405,
     "ci95": [
      12.175527311136726,
      14.138361577752157
     ],
     "pos": 8,
     "per_unit": [
      11.522222222222211,
      13.633333333333319,
      12.922222222222231,
      14.511111111111099,
      12.833333333333336,
      12.777777777777779,
      14.999999999999993,
      12.055555555555564
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.7624999999999975,
     "sd": 1.246638336831152,
     "ci95": [
      -0.2797157312965126,
      1.8047157312965076
     ],
     "pos": 6,
     "per_unit": [
      1.6999999999999886,
      0.7000000000000028,
      0.7999999999999972,
      3.0999999999999943,
      0.4000000000000057,
      0.7000000000000028,
      -1.1000000000000085,
      -0.20000000000000284
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.4454009304618169,
     "sd": 0.056098371714521734,
     "ci95": [
      0.3985015180391163,
      0.49230034288451746
     ],
     "pos": 8,
     "per_unit": [
      0.36746144433828043,
      0.4277850796164615,
      0.47122862478685557,
      0.49615261330452487,
      0.4177611476254519,
      0.4002871080899091,
      0.5432038263649224,
      0.4393275995681294
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.49055288735523034,
     "sd": 0.065601860851738,
     "ci95": [
      0.43570835918533624,
      0.5453974155251244
     ],
     "pos": 8,
     "per_unit": [
      0.4046603862755327,
      0.46149860501195406,
      0.5274945279937429,
      0.5331339208515216,
      0.4612312026218697,
      0.43428999211242925,
      0.6117980778991416,
      0.490316386075651
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.03903331842109714,
     "sd": 0.08256993326121512,
     "ci95": [
      -0.029996873282847683,
      0.10806351012504196
     ],
     "pos": 5,
     "per_unit": [
      0.03267096690301585,
      0.12436335105703122,
      -0.03516450407512828,
      0.16332084538154756,
      0.026530652657696052,
      0.09426115188722672,
      -0.07414443744305466,
      -0.019571478999557357
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.07382099933973707,
     "sd": 0.04572205686701237,
     "ci95": [
      0.03559640321897132,
      0.11204559546050283
     ],
     "pos": 8,
     "per_unit": [
      0.03692390690571479,
      0.045124672573498614,
      0.1023209975659718,
      0.07548138696149564,
      0.07065052393016114,
      0.010578478998371388,
      0.15965596662708936,
      0.08983206115559383
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.08264740412132676,
     "sd": 0.05534600417269302,
     "ci95": [
      0.0363769867043501,
      0.12891782153830342
     ],
     "pos": 8,
     "per_unit": [
      0.044333935210218556,
      0.043507814289960756,
      0.11849482888671403,
      0.07518961559888293,
      0.08163585572946452,
      0.0073147346359014875,
      0.1875543221028515,
      0.10314812651662031
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.005616643694568602,
     "sd": 0.05833174368797592,
     "ci95": [
      -0.05438320181285832,
      0.04314991442372112
     ],
     "pos": 3,
     "per_unit": [
      -0.029766347834822682,
      0.0596763971253349,
      -0.04324348432072078,
      0.07810732922501096,
      -0.02821746226356847,
      0.03995217826060404,
      -0.0914292326547601,
      -0.030012527093626673
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.3715799311220798,
     "sd": 0.028741955181841194,
     "ci95": [
      0.3475510552615171,
      0.39560880698264256
     ],
     "pos": 8,
     "per_unit": [
      0.33053753743256564,
      0.3826604070429629,
      0.36890762722088377,
      0.4206712263430292,
      0.3471106236952908,
      0.3897086290915377,
      0.383547859737833,
      0.34949553841253556
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.4079054832339036,
     "sd": 0.031013016741896472,
     "ci95": [
      0.3819779523948256,
      0.4338330140729815
     ],
     "pos": 8,
     "per_unit": [
      0.36032645106531414,
      0.4179907907219933,
      0.4089996991070288,
      0.45794430525263863,
      0.37959534689240515,
      0.42697525747652776,
      0.42424375579629015,
      0.38716825955903067
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.04464996211566574,
     "sd": 0.02882231510821748,
     "ci95": [
      0.020553903675391814,
      0.06874602055593967
     ],
     "pos": 8,
     "per_unit": [
      0.062437314737838534,
      0.06468695393169632,
      0.008078980245592504,
      0.0852135161565366,
      0.054748114921264524,
      0.05430897362662268,
      0.01728479521170545,
      0.010441048094069316
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m2000_full_hperm": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm_a": "H_full_b2000",
   "arm_b": "H_perm_b2000",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 3.6975000000000016,
     "sd": 0.6712408552183659,
     "ci95": [
      3.136328601584828,
      4.258671398415175
     ],
     "pos": 8,
     "per_unit": [
      3.8599999999999994,
      3.180000000000007,
      3.5600000000000023,
      4.3700000000000045,
      3.969999999999999,
      4.769999999999996,
      2.9100000000000037,
      2.960000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 4.459722222222222,
     "sd": 0.8168407653752568,
     "ci95": [
      3.776826252728481,
      5.142618191715963
     ],
     "pos": 8,
     "per_unit": [
      5.022222222222226,
      3.488888888888887,
      4.022222222222226,
      5.011111111111106,
      4.955555555555556,
      5.722222222222221,
      3.7777777777777786,
      3.677777777777777
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -3.1624999999999996,
     "sd": 2.4124306059597758,
     "ci95": [
      -5.179342458562214,
      -1.1456575414377848
     ],
     "pos": 1,
     "per_unit": [
      -6.6000000000000085,
      0.4000000000000057,
      -0.5999999999999943,
      -1.3999999999999915,
      -4.900000000000006,
      -3.8000000000000114,
      -4.8999999999999915,
      -3.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 4.108749999999999,
     "sd": 0.8222692902658376,
     "ci95": [
      3.4213156701241445,
      4.796184329875853
     ],
     "pos": 8,
     "per_unit": [
      4.289999999999999,
      3.3999999999999986,
      4.029999999999994,
      5.150000000000006,
      4.599999999999994,
      5.099999999999994,
      3.3000000000000043,
      3.0
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 5.011111111111112,
     "sd": 0.9930978734462084,
     "ci95": [
      4.180860511684107,
      5.841361710538117
     ],
     "pos": 8,
     "per_unit": [
      5.544444444444444,
      3.62222222222222,
      4.6000000000000085,
      5.93333333333333,
      5.67777777777777,
      6.322222222222223,
      4.488888888888894,
      3.9000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -4.012500000000005,
     "sd": 3.1297820553971003,
     "ci95": [
      -6.629063278453221,
      -1.3959367215467884
     ],
     "pos": 1,
     "per_unit": [
      -7.0,
      1.3999999999999915,
      -1.1000000000000085,
      -1.9000000000000057,
      -5.1000000000000085,
      -5.8999999999999915,
      -7.400000000000006,
      -5.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 8.637500000000001,
     "sd": 0.44663024016357344,
     "ci95": [
      8.264107774990752,
      9.01089222500925
     ],
     "pos": 8,
     "per_unit": [
      8.88000000000001,
      8.810000000000002,
      8.519999999999982,
      8.530000000000001,
      9.39,
      8.260000000000005,
      7.900000000000006,
      8.810000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 9.572222222222223,
     "sd": 0.6012333003763836,
     "ci95": [
      9.069578604327086,
      10.07486584011736
     ],
     "pos": 8,
     "per_unit": [
      10.044444444444437,
      9.800000000000011,
      9.355555555555569,
      9.36666666666666,
      10.544444444444437,
      9.222222222222229,
      8.533333333333331,
      9.711111111111109
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.22499999999999964,
     "sd": 1.233751537848223,
     "ci95": [
      -0.8064420977339453,
      1.2564420977339446
     ],
     "pos": 4,
     "per_unit": [
      -1.5999999999999943,
      -0.09999999999999432,
      1.0,
      1.0,
      -1.0,
      -0.4000000000000057,
      2.200000000000003,
      0.6999999999999886
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.3975223464059505,
     "sd": 0.040685284691782175,
     "ci95": [
      0.3635085972011596,
      0.43153609561074147
     ],
     "pos": 8,
     "per_unit": [
      0.39863728529291986,
      0.35366818480043793,
      0.334586162113621,
      0.45035463698591194,
      0.42224236592713726,
      0.44238586012202585,
      0.38059448272792284,
      0.39770979327762745
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.4464619614510469,
     "sd": 0.04895137996261408,
     "ci95": [
      0.4055375836596561,
      0.4873863392424377
     ],
     "pos": 8,
     "per_unit": [
      0.464458949012311,
      0.3786249000991022,
      0.3696341383917394,
      0.4965236768789776,
      0.4796057176538273,
      0.4936188656786289,
      0.43719487623380004,
      0.4520345676599886
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.04293418899991586,
     "sd": 0.1036025284885393,
     "ci95": [
      -0.1295480703500729,
      0.04367969235024119
     ],
     "pos": 3,
     "per_unit": [
      -0.1937576881816021,
      0.12905774711244167,
      0.019154375610533236,
      0.03483327794832913,
      -0.09402779961306251,
      -0.018711189887396174,
      -0.12880905882494798,
      -0.09121317616362212
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.10170677865068156,
     "sd": 0.031770364688466196,
     "ci95": [
      0.07514608908331802,
      0.1282674682180451
     ],
     "pos": 8,
     "per_unit": [
      0.113774879071884,
      0.04904423063684149,
      0.066582357013095,
      0.10215606455855841,
      0.12542535721380244,
      0.1422325360807335,
      0.12520407105157982,
      0.08923473357895784
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.12184954191023112,
     "sd": 0.0430687884688819,
     "ci95": [
      0.08584313368100138,
      0.15785595013946085
     ],
     "pos": 8,
     "per_unit": [
      0.14549005050895136,
      0.04589289253375117,
      0.07577521570348011,
      0.11599248645480742,
      0.15002231598120463,
      0.16681474912645555,
      0.161894433777646,
      0.11291419119555268
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.07957809068526234,
     "sd": 0.09132568731865728,
     "ci95": [
      -0.15592827596587305,
      -0.0032279054046516348
     ],
     "pos": 1,
     "per_unit": [
      -0.171661663861725,
      0.07740627356464103,
      -0.016153371200392286,
      -0.022371732507686204,
      -0.09594727169279427,
      -0.07900738133074192,
      -0.20500919348300606,
      -0.123880384970394
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.29581556775526896,
     "sd": 0.02810517932189921,
     "ci95": [
      0.27231904983600647,
      0.31931208567453145
     ],
     "pos": 8,
     "per_unit": [
      0.28486240622103587,
      0.30462395416359644,
      0.268003805100526,
      0.3481985724273535,
      0.29681700871333483,
      0.30015332404129236,
      0.255390411676343,
      0.3084750596986696
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.32461241954081577,
     "sd": 0.03126415026464892,
     "ci95": [
      0.2984749358225942,
      0.3507499032590373
     ],
     "pos": 8,
     "per_unit": [
      0.31896889850335963,
      0.33273200756535104,
      0.2938589226882593,
      0.38053119042417016,
      0.3295834016726227,
      0.32680411655217334,
      0.27530044245615404,
      0.33912037646443594
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.03664390168534648,
     "sd": 0.03261436383713509,
     "ci95": [
      0.009377611171858077,
      0.06391019219883488
     ],
     "pos": 7,
     "per_unit": [
      -0.022096024319877117,
      0.05165147354780064,
      0.03530774681092552,
      0.05720501045601534,
      0.0019194720797317544,
      0.06029619144334575,
      0.07620013465805808,
      0.032667208806771875
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hbgold": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "HB_gold",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 1.7679999999999993,
     "sd": 0.9511964764664061,
     "ci95": [
      1.322826345677865,
      2.2131736543221336
     ],
     "pos": 19,
     "per_unit": [
      1.8100000000000023,
      0.8900000000000006,
      3.039999999999999,
      1.5,
      2.3200000000000003,
      1.4699999999999989,
      2.6600000000000037,
      0.5900000000000034,
      2.1899999999999977,
      3.1000000000000014,
      0.9799999999999969,
      1.3399999999999963,
      1.9399999999999977,
      3.0799999999999983,
      0.7399999999999949,
      2.4299999999999997,
      -0.240000000000002,
      0.9699999999999989,
      1.5799999999999983,
      2.969999999999999
     ],
     "source": [
      "log_J",
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 2.0972222222222237,
     "sd": 1.0022681508499174,
     "ci95": [
      1.2593050790285691,
      2.9351393654158784
     ],
     "pos": 8,
     "per_unit": [
      2.1000000000000085,
      1.033333333333335,
      3.555555555555557,
      1.8444444444444485,
      2.911111111111108,
      1.8888888888888893,
      2.8888888888888893,
      0.5555555555555536
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -1.0250000000000004,
     "sd": 1.3614593011072456,
     "ci95": [
      -2.1632084596730223,
      0.11320845967302162
     ],
     "pos": 2,
     "per_unit": [
      -0.7999999999999972,
      -0.4000000000000057,
      -1.5999999999999943,
      -1.5999999999999943,
      -3.0,
      -2.3000000000000114,
      0.6000000000000085,
      0.8999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 1.700000000000001,
     "sd": 0.8499411744350307,
     "ci95": [
      0.9894313960177875,
      2.4105686039822145
     ],
     "pos": 8,
     "per_unit": [
      1.3799999999999955,
      0.6899999999999977,
      2.6499999999999986,
      1.9100000000000037,
      1.9400000000000048,
      1.6899999999999977,
      2.8800000000000026,
      0.46000000000000796
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 2.105555555555558,
     "sd": 1.0646144278895262,
     "ci95": [
      1.2155156203710682,
      2.9955954907400475
     ],
     "pos": 8,
     "per_unit": [
      1.9555555555555557,
      0.6777777777777807,
      3.3444444444444485,
      2.18888888888889,
      2.866666666666667,
      2.122222222222227,
      3.1888888888888864,
      0.5000000000000071
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -1.9499999999999975,
     "sd": 2.501428163498378,
     "ci95": [
      -4.041246278638428,
      0.14124627863843298
     ],
     "pos": 3,
     "per_unit": [
      -3.8000000000000114,
      0.8000000000000114,
      -3.6000000000000085,
      -0.5999999999999943,
      -6.3999999999999915,
      -2.1999999999999886,
      0.09999999999999432,
      0.10000000000000853
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 5.635,
     "sd": 0.6191238048357395,
     "ci95": [
      5.117399546078332,
      6.152600453921668
     ],
     "pos": 8,
     "per_unit": [
      6.009999999999991,
      4.829999999999998,
      5.170000000000002,
      6.439999999999998,
      5.63000000000001,
      5.609999999999999,
      6.409999999999997,
      4.980000000000004
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 6.219444444444443,
     "sd": 0.7125419632433719,
     "ci95": [
      5.623744455633876,
      6.815144433255011
     ],
     "pos": 8,
     "per_unit": [
      6.400000000000006,
      5.388888888888886,
      5.722222222222214,
      7.288888888888891,
      6.099999999999994,
      6.2222222222222285,
      7.1555555555555515,
      5.477777777777774
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.37499999999999645,
     "sd": 1.1310551331768564,
     "ci95": [
      -0.5705857548525348,
      1.3205857548525277
     ],
     "pos": 5,
     "per_unit": [
      2.5,
      -0.20000000000000284,
      0.20000000000000284,
      -1.2000000000000028,
      1.3999999999999915,
      0.09999999999999432,
      -0.30000000000001137,
      0.5
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.22165709118506327,
     "sd": 0.08305993426687443,
     "ci95": [
      0.15221724838876766,
      0.2910969339813589
     ],
     "pos": 8,
     "per_unit": [
      0.19052581970286075,
      0.07798337006647271,
      0.28599293789955293,
      0.22236809702440485,
      0.29659208356447664,
      0.23932541090981374,
      0.3209736951223068,
      0.13949531519061775
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.24349175369480808,
     "sd": 0.09517963436422779,
     "ci95": [
      0.1639195880532474,
      0.32306391933636874
     ],
     "pos": 8,
     "per_unit": [
      0.21180064068371696,
      0.07411728347254787,
      0.32657863411991395,
      0.24419005728833332,
      0.330206824176559,
      0.2695898023844907,
      0.3421815872987257,
      0.1492692001341771
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.025145128597361177,
     "sd": 0.07104430431900811,
     "ci95": [
      -0.03424939617595766,
      0.08453965337068
     ],
     "pos": 4,
     "per_unit": [
      -0.0009475691248548301,
      0.1127781494118052,
      -0.07927832808367352,
      0.025970454649053565,
      -0.005940581944261503,
      -0.033054112362295385,
      0.1301026655345412,
      0.0515303506985747
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.02553959809424111,
     "sd": 0.0686096407507139,
     "ci95": [
      -0.03181949699885411,
      0.08289869318733634
     ],
     "pos": 5,
     "per_unit": [
      -0.02604366181134843,
      -0.07493571508598329,
      0.1086388511989167,
      0.024552672953162435,
      0.07977304261079166,
      0.059521258328337545,
      0.08358218490846969,
      -0.050771848348417414
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.0304394319082838,
     "sd": 0.08192551618641697,
     "ci95": [
      -0.03805201363887435,
      0.09893087745544195
     ],
     "pos": 5,
     "per_unit": [
      -0.020379854789163154,
      -0.09392268836183337,
      0.13315642189625798,
      0.023210432188751184,
      0.10104475432220905,
      0.07158901636221149,
      0.0890363849640865,
      -0.060219011316249293
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.018558906232143513,
     "sd": 0.07884516963713593,
     "ci95": [
      -0.08447511761823283,
      0.0473573051539458
     ],
     "pos": 4,
     "per_unit": [
      -0.07701792501101856,
      0.09594704439665946,
      -0.1120192850771442,
      0.03663283983286725,
      -0.11167236279195691,
      -0.04908856397654482,
      0.03449438440792996,
      0.03425261836205973
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.19611749309082216,
     "sd": 0.026917293102297915,
     "ci95": [
      0.173614072903662,
      0.21862091327798233
     ],
     "pos": 8,
     "per_unit": [
      0.21656948151420918,
      0.152919085152456,
      0.17735408670063624,
      0.19781542407124242,
      0.21681904095368498,
      0.1798041525814762,
      0.2373915102138371,
      0.19026716353903517
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.21305232178652428,
     "sd": 0.026582477259765026,
     "ci95": [
      0.19082881464861468,
      0.23527582892443388
     ],
     "pos": 8,
     "per_unit": [
      0.2321804954728801,
      0.16803997183438124,
      0.19342221222365596,
      0.22097962509958213,
      0.22916206985434995,
      0.19800078602227922,
      0.2531452023346392,
      0.2094882114504264
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.04370403482950469,
     "sd": 0.0428470321605634,
     "ci95": [
      0.007883019513532596,
      0.07952505014547678
     ],
     "pos": 7,
     "per_unit": [
      0.07607035588616373,
      0.01683110501514573,
      0.03274095699347068,
      -0.010662385183813683,
      0.10573178084769541,
      0.016034451614249434,
      0.09560828112661124,
      0.017277732336514973
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hbother": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "HB_other",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 3.8059999999999996,
     "sd": 1.1861232739697143,
     "ci95": [
      3.2508772199922245,
      4.361122780007775
     ],
     "pos": 20,
     "per_unit": [
      3.0999999999999943,
      2.8599999999999994,
      5.059999999999995,
      3.1700000000000017,
      4.32,
      5.650000000000006,
      1.7100000000000009,
      3.9200000000000017,
      4.789999999999999,
      4.880000000000003,
      1.7800000000000011,
      3.049999999999997,
      3.3200000000000003,
      4.759999999999998,
      3.4199999999999946,
      4.82,
      1.9799999999999969,
      4.550000000000004,
      3.6699999999999946,
      5.310000000000002
     ],
     "source": [
      "log_J",
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 4.483333333333334,
     "sd": 1.5374341298747407,
     "ci95": [
      3.1980062351304803,
      5.768660431536189
     ],
     "pos": 8,
     "per_unit": [
      4.0,
      3.2777777777777786,
      5.944444444444446,
      4.111111111111114,
      5.366666666666667,
      6.677777777777774,
      1.844444444444445,
      4.644444444444446
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -3.1125000000000007,
     "sd": 2.0972345737048226,
     "ci95": [
      -4.865831981182401,
      -1.3591680188176003
     ],
     "pos": 1,
     "per_unit": [
      -5.0,
      -0.9000000000000057,
      -2.8999999999999915,
      -5.299999999999997,
      -5.099999999999994,
      -3.6000000000000085,
      0.5,
      -2.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 3.463750000000001,
     "sd": 1.613195032934865,
     "ci95": [
      2.1150852017973225,
      4.8124147982026795
     ],
     "pos": 8,
     "per_unit": [
      2.950000000000003,
      2.009999999999998,
      4.820000000000007,
      3.049999999999997,
      4.130000000000003,
      5.919999999999995,
      0.8099999999999952,
      4.02000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 4.248611111111112,
     "sd": 2.013411273413432,
     "ci95": [
      2.565357162692364,
      5.931865059529859
     ],
     "pos": 8,
     "per_unit": [
      3.8333333333333286,
      2.3444444444444485,
      5.833333333333339,
      3.9111111111111114,
      5.433333333333334,
      7.06666666666667,
      0.74444444444444,
      4.822222222222226
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -3.5999999999999996,
     "sd": 2.7313000567495287,
     "ci95": [
      -5.883423990691023,
      -1.3165760093089758
     ],
     "pos": 1,
     "per_unit": [
      -5.0,
      -1.0,
      -4.299999999999997,
      -4.700000000000003,
      -7.599999999999994,
      -4.3999999999999915,
      1.3999999999999915,
      -3.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 9.809999999999997,
     "sd": 0.8954328562209461,
     "ci95": [
      9.061399398284637,
      10.558600601715357
     ],
     "pos": 8,
     "per_unit": [
      10.079999999999984,
      9.969999999999999,
      9.929999999999993,
      9.959999999999994,
      7.859999999999999,
      11.100000000000009,
      9.719999999999999,
      9.86
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 10.956944444444446,
     "sd": 0.9708346106674626,
     "ci95": [
      10.145306398484212,
      11.768582490404679
     ],
     "pos": 8,
     "per_unit": [
      11.25555555555556,
      11.06666666666667,
      10.977777777777774,
      11.200000000000003,
      8.833333333333329,
      12.344444444444441,
      10.988888888888894,
      10.988888888888894
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.5125000000000011,
     "sd": 0.7219764539096846,
     "ci95": [
      -1.1160874203925264,
      0.09108742039252427
     ],
     "pos": 2,
     "per_unit": [
      -0.5,
      0.10000000000000853,
      0.5,
      -1.2000000000000028,
      -0.9000000000000057,
      -0.10000000000000853,
      -1.7000000000000028,
      -0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.407946834614566,
     "sd": 0.10673831116391835,
     "ci95": [
      0.3187113733421081,
      0.4971822958870239
     ],
     "pos": 8,
     "per_unit": [
      0.36168276786594866,
      0.2547178270692583,
      0.4917418613811835,
      0.4106698539260236,
      0.41922062334973464,
      0.5541964941693767,
      0.27477940246146026,
      0.4965658466935423
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.462335008611837,
     "sd": 0.1252793833337129,
     "ci95": [
      0.35759882309598445,
      0.5670711941276896
     ],
     "pos": 8,
     "per_unit": [
      0.412618607240236,
      0.2808838977482515,
      0.5601036060261584,
      0.4721467739907079,
      0.49088001150074057,
      0.6246093842920386,
      0.2956674094058398,
      0.5617703786907233
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.08154673136087265,
     "sd": 0.09641998877575379,
     "ci95": [
      -0.16215585924070475,
      -0.0009376034810405498
     ],
     "pos": 2,
     "per_unit": [
      -0.09673978650265003,
      0.01922319095832936,
      -0.12351384042358138,
      -0.1426224266561258,
      -0.22571387000932575,
      -0.07951951693458881,
      0.08678733996205512,
      -0.09027494128109392
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.13928449359219186,
     "sd": 0.10334174768918278,
     "ci95": [
      0.05288863044625619,
      0.22568035673812753
     ],
     "pos": 6,
     "per_unit": [
      0.09624456326074338,
      -0.014858611741021654,
      0.2338144971702647,
      0.1413766146113291,
      0.19127700641379963,
      0.24371110215703684,
      -0.0005275388635910261,
      0.2232383157289739
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.16370254771735404,
     "sd": 0.12456983669827491,
     "ci95": [
      0.05955955803359961,
      0.2678455374011085
     ],
     "pos": 6,
     "per_unit": [
      0.11815963909399851,
      -0.020067267763508312,
      0.27657494598415866,
      0.16940495609111306,
      0.23799404081182995,
      0.2819594312997795,
      -0.013501838281674061,
      0.259096474503135
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.08047799353426777,
     "sd": 0.10727192109428704,
     "ci95": [
      -0.1701595638725033,
      0.009203576803967758
     ],
     "pos": 2,
     "per_unit": [
      -0.10099111923856263,
      0.03201929246136537,
      -0.15102954215478626,
      -0.11087845870671398,
      -0.22917630316847148,
      -0.10052386012766235,
      0.11624115589916872,
      -0.09948511323847953
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.26866234102237413,
     "sd": 0.02267775872623099,
     "ci95": [
      0.24970326027157427,
      0.287621421773174
     ],
     "pos": 8,
     "per_unit": [
      0.2654382046052053,
      0.26957643881027993,
      0.2579273642109188,
      0.2692932393146945,
      0.227943616935935,
      0.3104853920123398,
      0.2753069413250513,
      0.2733275309645684
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.298632460894483,
     "sd": 0.025143713115176984,
     "ci95": [
      0.27761179068273967,
      0.3196531311062263
     ],
     "pos": 8,
     "per_unit": [
      0.2944589681462375,
      0.3009511655117598,
      0.2835286600419997,
      0.30274181789959487,
      0.2528859706889106,
      0.3426499529922591,
      0.30916924768751386,
      0.3026739041875883
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.001068737826604882,
     "sd": 0.02185339201981231,
     "ci95": [
      -0.019338630763743748,
      0.017201155110533984
     ],
     "pos": 5,
     "per_unit": [
      0.004251332735912605,
      -0.012796101503036006,
      0.027515701731204878,
      -0.03174396794941181,
      0.003462433159145739,
      0.021004343193073538,
      -0.029453815937113603,
      0.009210171957385604
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m200_pooled_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm_a": "S_stage_b200",
   "arm_b": "S_none_b200",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 9.4725,
     "sd": 1.08427395062318,
     "ci95": [
      8.566024292500922,
      10.378975707499078
     ],
     "pos": 8,
     "per_unit": [
      10.840000000000002,
      9.349999999999998,
      10.239999999999997,
      9.379999999999997,
      7.370000000000003,
      8.81,
      9.38,
      10.41
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 11.087499999999999,
     "sd": 1.4276117808512916,
     "ci95": [
      9.893986683243268,
      12.281013316756729
     ],
     "pos": 8,
     "per_unit": [
      12.322222222222223,
      10.488888888888887,
      12.077777777777776,
      11.2,
      8.31111111111111,
      10.133333333333333,
      11.455555555555554,
      12.711111111111109
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -5.062500000000002,
     "sd": 3.6668154731709226,
     "ci95": [
      -8.128034451326442,
      -1.9969655486735611
     ],
     "pos": 0,
     "per_unit": [
      -2.5,
      -0.9000000000000057,
      -6.300000000000011,
      -7.0,
      -1.1000000000000085,
      -3.0999999999999943,
      -9.299999999999997,
      -10.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 10.567499999999999,
     "sd": 1.4048767104015127,
     "ci95": [
      9.39299367779401,
      11.742006322205988
     ],
     "pos": 8,
     "per_unit": [
      11.799999999999999,
      9.669999999999998,
      11.220000000000002,
      11.419999999999998,
      7.819999999999997,
      10.059999999999999,
      10.399999999999999,
      12.150000000000004
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 12.345833333333335,
     "sd": 1.8370423040332418,
     "ci95": [
      10.810027533242696,
      13.881639133423974
     ],
     "pos": 8,
     "per_unit": [
      13.61111111111111,
      11.055555555555557,
      13.044444444444444,
      13.544444444444448,
      8.822222222222223,
      11.58888888888889,
      12.42222222222222,
      14.67777777777778
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -5.437500000000002,
     "sd": 3.0756822704192706,
     "ci95": [
      -8.008834726356083,
      -2.86616527364392
     ],
     "pos": 0,
     "per_unit": [
      -4.5,
      -2.799999999999997,
      -5.200000000000003,
      -7.700000000000003,
      -1.2000000000000028,
      -3.700000000000003,
      -7.799999999999997,
      -10.600000000000009
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -5.317500000000003,
     "sd": 0.9065121542010814,
     "ci95": [
      -6.075363126623726,
      -4.559636873376279
     ],
     "pos": 0,
     "per_unit": [
      -5.170000000000002,
      -4.739999999999995,
      -4.969999999999999,
      -4.939999999999998,
      -6.859999999999999,
      -4.27000000000001,
      -5.02000000000001,
      -6.570000000000007
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -5.80277777777778,
     "sd": 0.9834207655507421,
     "ci95": [
      -6.624938112543307,
      -4.980617443012252
     ],
     "pos": 0,
     "per_unit": [
      -5.822222222222223,
      -5.388888888888886,
      -5.355555555555554,
      -5.344444444444456,
      -7.577777777777783,
      -4.677777777777777,
      -5.24444444444444,
      -7.01111111111112
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.9499999999999993,
     "sd": 1.4491376746189473,
     "ci95": [
      -2.1615094143032683,
      0.2615094143032697
     ],
     "pos": 2,
     "per_unit": [
      0.7000000000000028,
      1.1000000000000085,
      -1.5,
      -1.2999999999999972,
      -0.4000000000000057,
      -0.5999999999999943,
      -3.0,
      -2.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 2.040549674463434,
     "sd": 0.12898405572149393,
     "ci95": [
      1.9327163053236125,
      2.148383043603255
     ],
     "pos": 8,
     "per_unit": [
      2.094271498443791,
      1.9810555102818364,
      2.0788651423363675,
      2.0465070135416172,
      1.7840789750249408,
      2.0213084402508947,
      2.2435561387245615,
      2.074754677103463
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 2.2938807310826217,
     "sd": 0.1532196972871932,
     "ci95": [
      2.165785858544757,
      2.4219756036204863
     ],
     "pos": 8,
     "per_unit": [
      2.345766707966653,
      2.214051300352912,
      2.3412707568753515,
      2.313397021333879,
      1.9885230764652677,
      2.261359916065693,
      2.5260009987507654,
      2.3606760708504524
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.23942983510925697,
     "sd": 0.1463346107417811,
     "ci95": [
      -0.36176863124792585,
      -0.11709103897058808
     ],
     "pos": 0,
     "per_unit": [
      -0.1691853872619884,
      -0.11590660035786726,
      -0.2827853885144851,
      -0.3555030565887325,
      -0.055917937937978834,
      -0.1391548420822808,
      -0.29844760151128114,
      -0.49853786661944177
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 2.224104064261711,
     "sd": 0.11835118129424059,
     "ci95": [
      2.125160000600135,
      2.323048127923287
     ],
     "pos": 8,
     "per_unit": [
      2.25796378987277,
      2.1466087809225343,
      2.258390400843301,
      2.212076075417145,
      2.008275309918683,
      2.2055987748291326,
      2.422522322389839,
      2.2813970599002857
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 2.501046494364562,
     "sd": 0.1414565303734121,
     "ci95": [
      2.3827858754712405,
      2.619307113257883
     ],
     "pos": 8,
     "per_unit": [
      2.535189007527368,
      2.4064984878041717,
      2.540162683894482,
      2.4980985663514237,
      2.2415968831511774,
      2.4726595578407284,
      2.733276906529276,
      2.5808898618178677
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.2683778066639424,
     "sd": 0.1097142195858259,
     "ci95": [
      -0.3601011896379691,
      -0.17665442368991569
     ],
     "pos": 0,
     "per_unit": [
      -0.237063169018624,
      -0.19239858101222396,
      -0.27756014661730966,
      -0.36212634299134194,
      -0.09161884917375573,
      -0.1979482722752266,
      -0.37426893486509805,
      -0.41403815735795924
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.18355438979827732,
     "sd": 0.021595851235465438,
     "ci95": [
      -0.20160897325152927,
      -0.16549980634502537
     ],
     "pos": 0,
     "per_unit": [
      -0.1636922914289789,
      -0.1655532706406979,
      -0.17952525850693357,
      -0.1655690618755279,
      -0.22419633489374213,
      -0.18429033457823785,
      -0.1789661836652776,
      -0.20664238279682268
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.20716576328194014,
     "sd": 0.022037192609999687,
     "ci95": [
      -0.22558931735788354,
      -0.18874220920599674
     ],
     "pos": 0,
     "per_unit": [
      -0.18942229956071488,
      -0.19244718745125988,
      -0.1988919270191305,
      -0.18470154501754488,
      -0.25307380668590973,
      -0.2112996417750348,
      -0.20727590777851113,
      -0.22021379096741533
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.028947971554685425,
     "sd": 0.055350835498893816,
     "ci95": [
      -0.017326484952074325,
      0.07522242806144518
     ],
     "pos": 6,
     "per_unit": [
      0.06787778175663561,
      0.0764919806543567,
      -0.005225241897175437,
      0.006623286402609452,
      0.0357009112357769,
      0.058793430192945806,
      0.07582133335381691,
      -0.08449970926148254
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m500_pooled_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m500",
   "arm_a": "S_stage_b500",
   "arm_b": "S_none_b500",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 14.537500000000001,
     "sd": 1.2593393959873211,
     "ci95": [
      13.484665917522078,
      15.590334082477925
     ],
     "pos": 8,
     "per_unit": [
      14.830000000000005,
      15.379999999999999,
      13.700000000000003,
      14.55,
      14.170000000000002,
      12.140000000000004,
      15.170000000000002,
      16.36
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 17.0375,
     "sd": 1.6422544136286845,
     "ci95": [
      15.664540951567687,
      18.410459048432315
     ],
     "pos": 8,
     "per_unit": [
      17.333333333333332,
      17.977777777777778,
      15.955555555555554,
      16.755555555555553,
      16.400000000000006,
      14.055555555555554,
      18.5,
      19.322222222222223
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -7.962499999999997,
     "sd": 3.244308202727619,
     "ci95": [
      -10.674809533695173,
      -5.2501904663048204
     ],
     "pos": 0,
     "per_unit": [
      -7.699999999999989,
      -8.0,
      -6.599999999999994,
      -5.299999999999997,
      -5.900000000000006,
      -5.099999999999994,
      -14.799999999999997,
      -10.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 16.197499999999998,
     "sd": 1.3674977148061334,
     "ci95": [
      15.05424330014125,
      17.340756699858744
     ],
     "pos": 8,
     "per_unit": [
      16.429999999999993,
      17.169999999999998,
      15.0,
      17.03,
      15.969999999999999,
      13.66,
      16.259999999999998,
      18.059999999999995
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 19.147222222222222,
     "sd": 1.748163561496037,
     "ci95": [
      17.685720910380827,
      20.608723534063618
     ],
     "pos": 8,
     "per_unit": [
      19.299999999999997,
      20.44444444444445,
      17.46666666666667,
      19.72222222222222,
      18.6,
      16.066666666666663,
      19.966666666666665,
      21.61111111111111
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -10.350000000000005,
     "sd": 3.68897972731912,
     "ci95": [
      -13.434064231506657,
      -7.265935768493353
     ],
     "pos": 0,
     "per_unit": [
      -9.400000000000006,
      -12.300000000000011,
      -7.200000000000003,
      -7.200000000000003,
      -7.700000000000003,
      -8.0,
      -17.10000000000001,
      -13.900000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -4.633750000000003,
     "sd": 0.7943179913791308,
     "ci95": [
      -5.2978164592198445,
      -3.9696835407801605
     ],
     "pos": 0,
     "per_unit": [
      -3.759999999999991,
      -3.980000000000004,
      -4.480000000000004,
      -4.980000000000018,
      -4.719999999999999,
      -5.3500000000000085,
      -6.0,
      -3.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -5.058333333333334,
     "sd": 0.8464627092588206,
     "ci95": [
      -5.765993867653075,
      -4.3506727990135925
     ],
     "pos": 0,
     "per_unit": [
      -4.111111111111114,
      -4.25555555555556,
      -4.844444444444434,
      -5.51111111111112,
      -5.288888888888891,
      -5.966666666666669,
      -6.311111111111103,
      -4.177777777777777
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.8125000000000036,
     "sd": 1.1593563485215153,
     "ci95": [
      -1.7817461629882176,
      0.15674616298821042
     ],
     "pos": 2,
     "per_unit": [
      -0.6000000000000085,
      -1.5,
      -1.2000000000000028,
      -0.20000000000000284,
      0.3999999999999915,
      0.20000000000000284,
      -3.200000000000003,
      -0.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 1.4566776258570162,
     "sd": 0.12856058769951634,
     "ci95": [
      1.3491982848432091,
      1.5641569668708233
     ],
     "pos": 8,
     "per_unit": [
      1.4736756332593144,
      1.5722499645449464,
      1.4810810958624279,
      1.3623963007991646,
      1.4261713055117262,
      1.199579102569543,
      1.5581495359844828,
      1.5801180683245244
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 1.6582956676751273,
     "sd": 0.15264448140990008,
     "ci95": [
      1.5306816876451332,
      1.7859096477051213
     ],
     "pos": 8,
     "per_unit": [
      1.6822337348081513,
      1.7923731201545108,
      1.6787179199769833,
      1.5415178239755338,
      1.6177120851474722,
      1.3587415874263447,
      1.784422747189896,
      1.8106463227221261
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.3578847505059778,
     "sd": 0.10173424142508296,
     "ci95": [
      -0.4429367047834752,
      -0.2728327962284804
     ],
     "pos": 0,
     "per_unit": [
      -0.4033472806802072,
      -0.408858435941136,
      -0.2976503211685575,
      -0.24969740778815463,
      -0.2976957112099754,
      -0.2328832611416649,
      -0.47830936486419784,
      -0.4946362212539288
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 1.6363278992325458,
     "sd": 0.11910089993254741,
     "ci95": [
      1.5367570551040095,
      1.7358987433610822
     ],
     "pos": 8,
     "per_unit": [
      1.6458213161557085,
      1.7265662677035074,
      1.6629769368137524,
      1.5350101533007283,
      1.6203491265766061,
      1.4029186575876649,
      1.7387284110713068,
      1.7582523246510933
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 1.861813338524337,
     "sd": 0.14079520464384962,
     "ci95": [
      1.744105601776942,
      1.9795210752717318
     ],
     "pos": 8,
     "per_unit": [
      1.8731235229074965,
      1.9753135143170608,
      1.8779366548933272,
      1.7388302278677958,
      1.833865712141276,
      1.5950072189276314,
      1.9934534563706539,
      2.006976400769454
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.39304105439357395,
     "sd": 0.10962344410003723,
     "ci95": [
      -0.48468854716231025,
      -0.30139356162483766
     ],
     "pos": 0,
     "per_unit": [
      -0.3998985446103882,
      -0.5121589518184821,
      -0.27166052590242273,
      -0.2993705178028634,
      -0.3013001435054399,
      -0.32587839447202427,
      -0.5537969966227942,
      -0.48026436041417675
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.17965027337552975,
     "sd": 0.014774858148249147,
     "ci95": [
      -0.19200236390157724,
      -0.16729818284948225
     ],
     "pos": 0,
     "per_unit": [
      -0.1721456828963941,
      -0.15431630315856104,
      -0.1818958409513245,
      -0.1726138525015637,
      -0.1941778210648799,
      -0.20333955501812184,
      -0.18057887508682402,
      -0.17813425632656887
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.2035176708492097,
     "sd": 0.016707677120047972,
     "ci95": [
      -0.21748563847340383,
      -0.18954970322501555
     ],
     "pos": 0,
     "per_unit": [
      -0.1908897880993452,
      -0.18294039416255004,
      -0.1992187349163439,
      -0.197312403892262,
      -0.2161536269938038,
      -0.23626563150128677,
      -0.20903070918075795,
      -0.19633007804732783
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.03515630388759616,
     "sd": 0.05141438339753429,
     "ci95": [
      -0.007827196305433784,
      0.07813980408062611
     ],
     "pos": 5,
     "per_unit": [
      -0.0034487360698189917,
      0.10330051587734612,
      -0.025989795266134763,
      0.049673110014708755,
      0.003604432295464477,
      0.09299513333035936,
      0.07548763175859641,
      -0.01437186083975206
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m2000_pooled_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm_a": "S_stage_b2000",
   "arm_b": "S_none_b2000",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 11.8625,
     "sd": 1.0625810893426282,
     "ci95": [
      10.974159978381474,
      12.750840021618528
     ],
     "pos": 8,
     "per_unit": [
      11.57,
      9.510000000000005,
      12.449999999999996,
      12.850000000000001,
      12.61999999999999,
      11.520000000000003,
      12.360000000000007,
      12.020000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 14.244444444444444,
     "sd": 1.2338408794073294,
     "ci95": [
      13.212927655297914,
      15.275961233590973
     ],
     "pos": 8,
     "per_unit": [
      13.855555555555554,
      11.488888888888887,
      14.655555555555559,
      15.277777777777779,
      15.277777777777779,
      13.966666666666661,
      14.922222222222224,
      14.511111111111113
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -9.575,
     "sd": 1.3519826710639282,
     "ci95": [
      -10.705285798690264,
      -8.444714201309734
     ],
     "pos": 0,
     "per_unit": [
      -9.0,
      -8.299999999999997,
      -7.3999999999999915,
      -9.0,
      -11.300000000000011,
      -10.5,
      -10.700000000000003,
      -10.399999999999991
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 14.242499999999998,
     "sd": 1.2529023448434775,
     "ci95": [
      13.195047426951927,
      15.289952573048069
     ],
     "pos": 8,
     "per_unit": [
      13.479999999999997,
      11.729999999999997,
      15.269999999999996,
      15.739999999999995,
      15.089999999999996,
      14.04,
      14.419999999999995,
      14.170000000000009
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 17.273611111111112,
     "sd": 1.4740068548391736,
     "ci95": [
      16.041310541839955,
      18.50591168038227
     ],
     "pos": 8,
     "per_unit": [
      16.255555555555553,
      14.288888888888891,
      18.122222222222227,
      18.888888888888886,
      18.5,
      16.955555555555556,
      17.84444444444444,
      17.333333333333336
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -13.037499999999998,
     "sd": 2.1613074746551,
     "ci95": [
      -14.844398266886339,
      -11.230601733113657
     ],
     "pos": 0,
     "per_unit": [
      -11.5,
      -11.299999999999997,
      -10.399999999999991,
      -12.599999999999994,
      -15.600000000000009,
      -12.200000000000003,
      -16.39999999999999,
      -14.299999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -4.243749999999999,
     "sd": 0.41921482730047716,
     "ci95": [
      -4.594222366280584,
      -3.8932776337194133
     ],
     "pos": 0,
     "per_unit": [
      -4.759999999999991,
      -4.349999999999994,
      -4.8799999999999955,
      -3.8700000000000045,
      -3.7099999999999937,
      -4.359999999999999,
      -4.02000000000001,
      -4.0
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -4.665277777777776,
     "sd": 0.4524453449019642,
     "ci95": [
      -5.043531552009789,
      -4.287024003545763
     ],
     "pos": 0,
     "per_unit": [
      -5.1555555555555515,
      -4.700000000000017,
      -5.533333333333331,
      -4.299999999999997,
      -4.311111111111103,
      -4.566666666666649,
      -4.422222222222231,
      -4.333333333333329
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.4499999999999993,
     "sd": 1.339509505112119,
     "ci95": [
      -1.5698579709955915,
      0.669857970995593
     ],
     "pos": 2,
     "per_unit": [
      -1.1999999999999886,
      -1.2000000000000028,
      1.0,
      0.0,
      1.7000000000000028,
      -2.5,
      -0.4000000000000057,
      -1.0
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.6101139987470802,
     "sd": 0.047705839821403424,
     "ci95": [
      0.5702309185724711,
      0.6499970789216892
     ],
     "pos": 8,
     "per_unit": [
      0.5942195334125415,
      0.5233211058020597,
      0.613361780946776,
      0.6333280744864167,
      0.6416034514215756,
      0.565349070784773,
      0.6721148728083861,
      0.6376141003141127
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.7252894611194315,
     "sd": 0.05936377447311949,
     "ci95": [
      0.6756601036729958,
      0.7749188185658672
     ],
     "pos": 8,
     "per_unit": [
      0.7060865205369886,
      0.6190277874720387,
      0.7213716857986228,
      0.7489707442017854,
      0.7699830498899196,
      0.6710510181577334,
      0.8035499606358298,
      0.7622749222625336
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.4264651626040773,
     "sd": 0.06834001392038273,
     "ci95": [
      -0.48359884402598297,
      -0.36933148118217163
     ],
     "pos": 0,
     "per_unit": [
      -0.4125833507074592,
      -0.3380390292277262,
      -0.3587273627198275,
      -0.4074559529518922,
      -0.5138129347935187,
      -0.3859684555718701,
      -0.5108009176386359,
      -0.4843332972216885
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.7769777899217519,
     "sd": 0.046480435553208826,
     "ci95": [
      0.7381191733528079,
      0.815836406490696
     ],
     "pos": 8,
     "per_unit": [
      0.7629083371656495,
      0.6948781333816232,
      0.8203560337910689,
      0.7877340447340373,
      0.798383493629574,
      0.7246042860075859,
      0.8261573233877169,
      0.8008006672767598
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.9138562527115014,
     "sd": 0.05745827345251717,
     "ci95": [
      0.865819933984476,
      0.9618925714385268
     ],
     "pos": 8,
     "per_unit": [
      0.8944692467965396,
      0.8140153407725306,
      0.9546820480948615,
      0.9252897012755756,
      0.9497685806281,
      0.8489384767780415,
      0.9825690264364386,
      0.9411176009099238
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.4549283751859857,
     "sd": 0.07859864777318455,
     "ci95": [
      -0.5206384891361725,
      -0.38921826123579895
     ],
     "pos": 0,
     "per_unit": [
      -0.4211398495123557,
      -0.3773567331365104,
      -0.3885780949430462,
      -0.45026686413979,
      -0.5640822893571702,
      -0.39440343092648966,
      -0.5815480040507799,
      -0.4620517354217437
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.16686379117467176,
     "sd": 0.01743760127973207,
     "ci95": [
      -0.1814419906675648,
      -0.15228559168177871
     ],
     "pos": 0,
     "per_unit": [
      -0.16868880375310802,
      -0.17155702757956348,
      -0.20699425284429296,
      -0.1544059702476206,
      -0.15678004220799835,
      -0.15925521522281283,
      -0.15404245057933075,
      -0.1631865669626471
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.1885667915920699,
     "sd": 0.0191614671596213,
     "ci95": [
      -0.20458617902663395,
      -0.17254740415750586
     ],
     "pos": 0,
     "per_unit": [
      -0.188382726259551,
      -0.1949875533004919,
      -0.2333103622962387,
      -0.1763189570737902,
      -0.17978553073818038,
      -0.17788745862030808,
      -0.17901906580060878,
      -0.17884267864739023
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.028463212581908426,
     "sd": 0.02918285976666389,
     "ci95": [
      0.004065731263991457,
      0.052860693899825395
     ],
     "pos": 7,
     "per_unit": [
      0.008556498804896506,
      0.039317703908784196,
      0.029850732223218657,
      0.042810911187897815,
      0.05026935456365145,
      0.008434975354619567,
      0.070747086412144,
      -0.022281561799944782
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hiso": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "K_Hiso",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 20,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 20,
     "mean": 3.4050000000000007,
     "sd": 0.7882191787086957,
     "ci95": [
      3.036102068947862,
      3.773897931052139
     ],
     "pos": 20,
     "per_unit": [
      3.1099999999999994,
      3.530000000000001,
      3.1799999999999997,
      2.6700000000000017,
      4.759999999999998,
      4.400000000000006,
      2.1100000000000065,
      2.280000000000001,
      4.369999999999997,
      4.400000000000006,
      2.3999999999999986,
      2.6000000000000014,
      3.4100000000000037,
      3.8200000000000003,
      2.769999999999996,
      3.8599999999999994,
      3.1699999999999946,
      3.3100000000000023,
      3.6099999999999994,
      4.340000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 20,
     "mean": 3.8888888888888893,
     "sd": 1.0016555496556416,
     "ci95": [
      3.420099661379596,
      4.357678116398183
     ],
     "pos": 20,
     "per_unit": [
      3.733333333333338,
      4.077777777777776,
      3.5111111111111164,
      3.3000000000000007,
      5.600000000000001,
      5.011111111111109,
      2.477777777777778,
      2.5555555555555536,
      5.066666666666663,
      5.144444444444449,
      2.344444444444445,
      2.6555555555555515,
      4.111111111111114,
      4.244444444444444,
      3.0000000000000036,
      4.755555555555556,
      3.7333333333333343,
      3.4555555555555593,
      3.7888888888888843,
      5.211111111111112
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 20,
     "mean": -0.95,
     "sd": 2.075546852480594,
     "ci95": [
      -1.9213858281604164,
      0.021385828160416454
     ],
     "pos": 6,
     "per_unit": [
      -2.5,
      -1.4000000000000057,
      0.20000000000000284,
      -3.0,
      -2.799999999999997,
      -1.1000000000000085,
      -1.1999999999999886,
      -0.20000000000000284,
      -1.8999999999999915,
      -2.299999999999997,
      2.8999999999999915,
      2.1000000000000085,
      -2.9000000000000057,
      0.0,
      0.6999999999999886,
      -4.199999999999989,
      -1.9000000000000057,
      2.0,
      2.0,
      -3.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 20,
     "mean": 4.016500000000001,
     "sd": 0.9424339988058917,
     "ci95": [
      3.5754273114589195,
      4.457572688541082
     ],
     "pos": 20,
     "per_unit": [
      3.740000000000002,
      3.8700000000000045,
      3.6799999999999997,
      3.1099999999999994,
      5.560000000000002,
      4.850000000000001,
      2.8399999999999963,
      2.480000000000004,
      4.930000000000007,
      5.32,
      2.469999999999999,
      3.3999999999999986,
      4.779999999999994,
      3.6100000000000065,
      3.1799999999999997,
      4.299999999999997,
      4.270000000000007,
      4.07,
      4.469999999999999,
      5.399999999999999
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 20,
     "mean": 4.607777777777779,
     "sd": 1.196768987898818,
     "ci95": [
      4.047672650284557,
      5.167882905271
     ],
     "pos": 20,
     "per_unit": [
      4.511111111111109,
      4.344444444444445,
      4.266666666666673,
      3.666666666666668,
      6.555555555555557,
      5.5000000000000036,
      2.9111111111111114,
      2.7111111111111157,
      5.788888888888891,
      6.011111111111116,
      2.68888888888889,
      3.5888888888888886,
      5.777777777777779,
      4.111111111111107,
      3.6333333333333293,
      5.25555555555556,
      4.977777777777781,
      4.544444444444448,
      4.744444444444447,
      6.566666666666659
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 20,
     "mean": -1.3049999999999975,
     "sd": 2.10349959028182,
     "ci95": [
      -2.2894681121502662,
      -0.32053188784972886
     ],
     "pos": 5,
     "per_unit": [
      -3.200000000000003,
      -0.3999999999999915,
      -1.6000000000000085,
      -1.8999999999999915,
      -3.3999999999999915,
      -1.0,
      2.200000000000003,
      0.4000000000000057,
      -2.799999999999997,
      -0.8999999999999915,
      0.5,
      1.6999999999999886,
      -4.200000000000003,
      -0.8999999999999915,
      -0.8999999999999915,
      -4.299999999999997,
      -2.0999999999999943,
      -0.20000000000000284,
      2.0,
      -5.099999999999994
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 20,
     "mean": 5.148000000000004,
     "sd": 0.61489066208212,
     "ci95": [
      4.860222311772496,
      5.435777688227512
     ],
     "pos": 20,
     "per_unit": [
      5.420000000000002,
      5.430000000000007,
      4.75,
      4.950000000000003,
      4.77000000000001,
      5.730000000000004,
      5.210000000000008,
      5.340000000000003,
      5.529999999999987,
      4.470000000000013,
      5.8500000000000085,
      4.840000000000003,
      3.920000000000016,
      6.450000000000003,
      5.189999999999998,
      4.519999999999996,
      5.610000000000014,
      4.790000000000006,
      4.329999999999998,
      5.859999999999999
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 20,
     "mean": 5.686666666666666,
     "sd": 0.6857369887018034,
     "ci95": [
      5.365731876939215,
      6.0076014563941165
     ],
     "pos": 20,
     "per_unit": [
      5.977777777777774,
      6.011111111111106,
      5.166666666666671,
      5.666666666666671,
      5.2777777777777715,
      6.322222222222223,
      6.1000000000000085,
      6.0,
      6.200000000000003,
      4.944444444444443,
      6.299999999999997,
      5.177777777777763,
      4.3999999999999915,
      7.0,
      5.700000000000003,
      4.911111111111126,
      6.2333333333333485,
      5.199999999999989,
      4.666666666666657,
      6.477777777777774
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 20,
     "mean": 0.2999999999999986,
     "sd": 1.1140254178334321,
     "ci95": [
      -0.2213799446640068,
      0.821379944664004
     ],
     "pos": 14,
     "per_unit": [
      0.4000000000000057,
      0.20000000000000284,
      1.0,
      -1.5,
      0.20000000000000284,
      0.3999999999999915,
      -2.8000000000000114,
      -0.6000000000000085,
      -0.5,
      0.19999999999998863,
      1.8000000000000114,
      1.7999999999999972,
      -0.4000000000000057,
      1.5,
      0.6000000000000085,
      1.0,
      0.0,
      1.0999999999999943,
      1.2999999999999972,
      0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 20,
     "mean": 0.36333844851001534,
     "sd": 0.05629161010351812,
     "ci95": [
      0.3369931640209963,
      0.38968373299903436
     ],
     "pos": 20,
     "per_unit": [
      0.33762033146341386,
      0.2879065169026318,
      0.3181094539205578,
      0.34473110041693333,
      0.4389253742530079,
      0.37332233513674895,
      0.29553231217493625,
      0.3222715420903457,
      0.4600298589162275,
      0.41619525854705586,
      0.2650256381801146,
      0.3329724807074279,
      0.37246095027442916,
      0.39544038845550133,
      0.3413124318550027,
      0.38797893651917637,
      0.41462116148827866,
      0.34012117282854115,
      0.35322307510673756,
      0.4689686509632387
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 20,
     "mean": 0.39906822713401363,
     "sd": 0.0683836386134424,
     "ci95": [
      0.36706369909950975,
      0.4310727551685175
     ],
     "pos": 20,
     "per_unit": [
      0.3776318746724012,
      0.3082209363969297,
      0.3461385061423279,
      0.38599538954957247,
      0.49041945611650073,
      0.40896373794073826,
      0.3168132222779816,
      0.3482166237864517,
      0.5179743782734971,
      0.45873164608720574,
      0.2813644163705127,
      0.36032310224417863,
      0.4170335941529202,
      0.42780568735958946,
      0.36901728844395,
      0.4415367455685857,
      0.4631602979087881,
      0.3637825383788713,
      0.3713408313001665,
      0.5268942697091035
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 20,
     "mean": 0.041770440894027906,
     "sd": 0.07767919007958755,
     "ci95": [
      0.005415460857750423,
      0.07812542093030539
     ],
     "pos": 12,
     "per_unit": [
      -0.022483557417475097,
      0.10507674145396528,
      0.06584798392463576,
      -0.02664750177681885,
      -0.024521362518436618,
      0.05254970990082075,
      0.10400412124753,
      0.0887658068253856,
      -0.061470815299182746,
      0.033367770685684306,
      0.11797663446652606,
      0.08681688687665456,
      -0.02869284463200561,
      0.10415269831871754,
      0.09196872255446298,
      -0.09404134492551375,
      -0.022231066296313884,
      0.1271688828755817,
      0.19016326936589145,
      -0.052361917749551345
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 20,
     "mean": 0.10887229021596193,
     "sd": 0.05417510792066819,
     "ci95": [
      0.08351755923973588,
      0.134227021192188
     ],
     "pos": 20,
     "per_unit": [
      0.07184515160093863,
      0.03699041431883998,
      0.09331125219387104,
      0.09879663950236495,
      0.19916671061511249,
      0.09521463341361347,
      0.041263615365886075,
      0.06160434223248146,
      0.20113675885320337,
      0.14823655642504985,
      0.014204306270986677,
      0.08551080223312812,
      0.13992520068221825,
      0.107671657064345,
      0.09397078335458442,
      0.14574013522745322,
      0.13675250133348715,
      0.0945136860899316,
      0.09996827359140692,
      0.21162238395033572
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 20,
     "mean": 0.11835934747005099,
     "sd": 0.06566539471416859,
     "ci95": [
      0.08762699674057031,
      0.14909169819953166
     ],
     "pos": 20,
     "per_unit": [
      0.08541511443627403,
      0.032020912911474575,
      0.10108579017366637,
      0.11098939665244512,
      0.22693325138272602,
      0.10481891932733323,
      0.03194224799256684,
      0.05713629141404297,
      0.2289164512871178,
      0.16184715881414524,
      0.005934107595560789,
      0.08860130850739267,
      0.1605179442723781,
      0.11439767880353457,
      0.09890080567924198,
      0.1731709529064589,
      0.15215032560937214,
      0.09574566561078912,
      0.09627524779052266,
      0.2403873782339767
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 20,
     "mean": 0.02348877492915551,
     "sd": 0.06714796759686888,
     "ci95": [
      -0.007937441267996389,
      0.054914991126307405
     ],
     "pos": 12,
     "per_unit": [
      -0.05028451391708888,
      0.08171592698512864,
      0.02334041037571044,
      -0.010938174848349469,
      -0.05073215629341554,
      0.008776060190117896,
      0.12515592172576628,
      0.10181679959841539,
      -0.048880473052015816,
      0.02574113492317487,
      0.08863609434981523,
      0.05769624576472587,
      -0.045409491629234466,
      0.04713746141164421,
      0.04960058243265664,
      -0.10113722388361612,
      -0.001827917149466174,
      0.08342587040222771,
      0.13320550579936086,
      -0.04726256460244738
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 20,
     "mean": 0.25446615829405345,
     "sd": 0.0155553002802172,
     "ci95": [
      0.24718605366672414,
      0.26174626292138276
     ],
     "pos": 20,
     "per_unit": [
      0.26577517986247523,
      0.2509161025837918,
      0.22479820172668674,
      0.2459344609145684,
      0.23975866363789544,
      0.2781077017231355,
      0.2542686968090502,
      0.26066719985786424,
      0.25889310006302413,
      0.267958702122006,
      0.2508213319091279,
      0.24746167847429978,
      0.2325357495922109,
      0.28776873139115633,
      0.2473416485004183,
      0.24223880129172315,
      0.2778686601547915,
      0.24560748673860955,
      0.25325480151533064,
      0.257346267012903
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 20,
     "mean": 0.28070887966396263,
     "sd": 0.017667519297981323,
     "ci95": [
      0.2724402261068056,
      0.28897753322111963
     ],
     "pos": 20,
     "per_unit": [
      0.2922167602361272,
      0.27620002348545514,
      0.24505271596866152,
      0.27500599289712735,
      0.2634862047337747,
      0.30414481861340503,
      0.28487097428541475,
      0.2910803323724087,
      0.28905792698637933,
      0.2968844872730605,
      0.2754303087749519,
      0.27172179373678595,
      0.2565156498805421,
      0.3134080085560549,
      0.270116482764708,
      0.2683657926621268,
      0.31100997229941596,
      0.2680368727680822,
      0.27506558350964383,
      0.28650689147512676
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 20,
     "mean": 0.018281665964872396,
     "sd": 0.025965424476881927,
     "ci95": [
      0.006129473240883514,
      0.030433858688861278
     ],
     "pos": 14,
     "per_unit": [
      0.027800956499613783,
      0.023360814468836644,
      0.042507573548925315,
      -0.01570932692846938,
      0.026210793774978924,
      0.043773649710702855,
      -0.021151800478236282,
      -0.01305099277302979,
      -0.01259034224716693,
      0.007626635762509437,
      0.029340540116710834,
      0.02912064111192869,
      0.016716646997228857,
      0.05701523690707333,
      0.04236814012180634,
      0.007095878958102375,
      -0.02040314914684771,
      0.04374301247335399,
      0.056957763566530595,
      -0.005099353147103969
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_nperm_r2e": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "V_original",
   "arm_b": "V_permute",
   "units": [
    260917501,
    260917502,
    260917503,
    260917504,
    260917505,
    260917506,
    260917507,
    260917508,
    260917509,
    260917510,
    260917511,
    260917512
   ],
   "n": 12,
   "sign": "accuracy: a - b",
   "note": "R2E prespecified primary; frozen report data/v7_4_R2E_READOUT.txt",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": -0.010833333333333335,
     "sd": 0.948189263168424,
     "ci95": [
      -0.6132840490005459,
      0.5916173823338792
     ],
     "ci90": [
      -0.5024005251099162,
      0.48073385844324945
     ],
     "tost_p_1pp": 0.002035164790924693,
     "pos": 7,
     "per_unit": [
      -0.26,
      0.44,
      0.5,
      0.38,
      -2.08,
      -1.05,
      -0.82,
      -0.2,
      0.95,
      0.02,
      1.32,
      0.67
     ],
     "source": [
      "frozen_log_report"
     ]
    }
   }
  },
  "c_full_fix_0_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NFR_a0",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.6625000000000002,
     "sd": 0.7747976275366141,
     "ci95": [
      0.17021707364948396,
      1.1547829263505165
     ],
     "pos": 8,
     "per_unit": [
      1.1499999999999986,
      1.5500000000000043,
      -0.28999999999999915,
      -0.240000000000002,
      0.8800000000000026,
      1.5399999999999991,
      -0.3100000000000023,
      0.7100000000000009,
      -0.020000000000003126,
      1.3599999999999994,
      0.07000000000000028,
      1.5500000000000043
     ],
     "source": [
      "log_J",
      "unified"
     ],
     "ci90": [
      0.2608237642971707,
      1.0641762357028297
     ],
     "tost_p_1pp": 0.07974266761265784
    }
   }
  },
  "c_full_fix_m1_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NFR_am1",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.5608333333333325,
     "sd": 0.96139537163753,
     "ci95": [
      -0.050008143342717304,
      1.1716748100093823
     ],
     "pos": 9,
     "per_unit": [
      0.7999999999999972,
      0.8400000000000034,
      -0.6600000000000037,
      1.509999999999998,
      1.0600000000000023,
      1.6499999999999986,
      -0.6200000000000045,
      0.29999999999999716,
      -1.3000000000000043,
      0.7000000000000028,
      0.7899999999999991,
      1.6600000000000037
     ],
     "source": [
      "log_J",
      "unified"
     ],
     "ci90": [
      0.06241973450847427,
      1.0592469321581908
     ],
     "tost_p_1pp": 0.070931593720688
    }
   }
  },
  "c_full_fix_m4_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "NFR_am4",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": -0.01916666666666759,
     "sd": 1.4929985589308863,
     "ci95": [
      -0.967772694235935,
      0.9294393609025999
     ],
     "pos": 5,
     "per_unit": [
      -0.44000000000000483,
      2.0900000000000034,
      -1.4699999999999989,
      -1.0600000000000023,
      2.0500000000000043,
      0.6300000000000026,
      -1.3400000000000034,
      0.14999999999999858,
      -2.230000000000004,
      -0.5,
      -0.3300000000000054,
      2.219999999999999
     ],
     "source": [
      "log_J",
      "unified"
     ],
     "ci90": [
      -0.7931778661689115,
      0.7548445328355764
     ],
     "tost_p_1pp": 0.021930821398957523
    }
   }
  },
  "c_fix_0_rep_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NFR_a0",
   "arm_b": "K_Nnone",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 14.490833333333333,
     "sd": 1.265539470548094,
     "ci95": [
      13.686747915629782,
      15.294918751036883
     ],
     "pos": 12,
     "per_unit": [
      12.98,
      15.259999999999998,
      13.45,
      16.54,
      14.84,
      13.690000000000001,
      15.0,
      15.149999999999999,
      11.93,
      14.380000000000003,
      15.399999999999999,
      15.269999999999996
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "c_fix_m1_rep_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NFR_am1",
   "arm_b": "K_Nnone",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 14.592500000000001,
     "sd": 0.9069942868417832,
     "ci95": [
      14.016223323560936,
      15.168776676439066
     ],
     "pos": 12,
     "per_unit": [
      13.330000000000002,
      15.969999999999999,
      13.820000000000004,
      14.79,
      14.66,
      13.580000000000002,
      15.310000000000002,
      15.560000000000002,
      13.21,
      15.04,
      14.68,
      15.159999999999997
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "c_fix_m4_rep_del": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "NFR_am4",
   "arm_b": "K_Nnone",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 15.172500000000001,
     "sd": 1.052435487118073,
     "ci95": [
      14.503814393616763,
      15.84118560638324
     ],
     "pos": 12,
     "per_unit": [
      14.570000000000004,
      14.719999999999999,
      14.629999999999999,
      17.36,
      13.669999999999998,
      14.599999999999998,
      16.03,
      15.71,
      14.14,
      16.240000000000002,
      15.800000000000004,
      14.600000000000001
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "d_full_fix_m1": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "NFD_am1",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 0.045833333333331616,
     "sd": 0.9315427900515197,
     "ci95": [
      -0.5460407179144773,
      0.6377073845811405
     ],
     "pos": 5,
     "per_unit": [
      0.8099999999999952,
      -0.07000000000000739,
      -1.6400000000000006,
      -0.3500000000000014,
      1.0100000000000051,
      -0.6099999999999994,
      -0.3100000000000023,
      -0.8300000000000054,
      1.3499999999999943,
      1.129999999999999,
      -0.6099999999999994,
      0.6700000000000017
     ],
     "source": [
      "log_J",
      "unified"
     ],
     "ci90": [
      -0.4371038724679644,
      0.5287705391346276
     ],
     "tost_p_1pp": 0.002283107495805404
    }
   }
  },
  "d_full_fix_m4": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "D_full",
   "arm_b": "NFD_am4",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": -0.3025000000000014,
     "sd": 0.9918039120713316,
     "ci95": [
      -0.9326621415035805,
      0.3276621415035778
     ],
     "pos": 3,
     "per_unit": [
      -0.5,
      0.8199999999999932,
      -1.6300000000000026,
      -0.060000000000002274,
      -0.5899999999999963,
      -0.30000000000000426,
      -1.1700000000000017,
      -1.1400000000000006,
      1.8799999999999955,
      0.35999999999999943,
      -1.25,
      -0.04999999999999716
     ],
     "source": [
      "log_J",
      "unified"
     ],
     "ci90": [
      -0.81667821608821,
      0.2116782160882073
     ],
     "tost_p_1pp": 0.016522931771803084
    }
   }
  },
  "d_fix_m1_del": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "NFD_am1",
   "arm_b": "D_dropN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 23.6975,
     "sd": 1.640377589570046,
     "ci95": [
      22.65525380381481,
      24.739746196185195
     ],
     "pos": 12,
     "per_unit": [
      23.180000000000003,
      26.070000000000004,
      24.83,
      26.769999999999996,
      22.49,
      24.419999999999998,
      23.5,
      23.000000000000004,
      22.22,
      21.1,
      24.22,
      22.57
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "d_fix_m4_del": {
   "dataset": "seq-cifar100",
   "method": "DER",
   "arm_a": "NFD_am4",
   "arm_b": "D_dropN",
   "units": [
    260917701,
    260917702,
    260917703,
    260917704,
    260917705,
    260917706,
    260917707,
    260917708,
    260917709,
    260917710,
    260917711,
    260917712
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 24.045833333333334,
     "sd": 1.3542086473679238,
     "ci95": [
      23.185410208478125,
      24.906256458188544
     ],
     "pos": 12,
     "per_unit": [
      24.49,
      25.180000000000003,
      24.82,
      26.479999999999997,
      24.09,
      24.110000000000003,
      24.36,
      23.31,
      21.689999999999998,
      21.869999999999997,
      24.86,
      23.29
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "m200_full_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm_a": "H_full_b200",
   "arm_b": "NFM_am2_b200",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": -0.2774999999999985,
     "sd": 0.9082125301932361,
     "ci95": [
      -1.0367846765277997,
      0.48178467652780266
     ],
     "pos": 5,
     "per_unit": [
      0.6900000000000013,
      -0.09999999999999787,
      0.010000000000001563,
      0.120000000000001,
      -1.2199999999999989,
      -2.0799999999999983,
      0.25,
      0.11000000000000298
     ],
     "source": [
      "log_J",
      "unified"
     ],
     "ci90": [
      -0.8858522582209365,
      0.33085225822093944
     ],
     "tost_p_1pp": 0.02959615500820001
    }
   }
  },
  "m2000_full_fix_m2": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm_a": "H_full_b2000",
   "arm_b": "NFM_am2_b2000",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 0.11500000000000199,
     "sd": 0.5426653796638546,
     "ci95": [
      -0.338679610843111,
      0.5686796108431149
     ],
     "pos": 4,
     "per_unit": [
      0.8000000000000043,
      -0.539999999999992,
      -0.6300000000000026,
      0.0899999999999963,
      -0.01999999999999602,
      0.46999999999999886,
      -0.030000000000001137,
      0.7800000000000082
     ],
     "source": [
      "log_J",
      "unified"
     ],
     "ci90": [
      -0.24849609612475426,
      0.47849609612475824
     ],
     "tost_p_1pp": 0.0012235613463559283
    }
   }
  },
  "m200_full_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm_a": "H_full_b200",
   "arm_b": "S_none_b200",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 9.12875,
     "sd": 1.2791452224043989,
     "ci95": [
      8.059357832267233,
      10.198142167732767
     ],
     "pos": 8,
     "per_unit": [
      10.370000000000003,
      8.330000000000002,
      10.44,
      10.799999999999999,
      7.630000000000001,
      8.040000000000001,
      8.01,
      9.41
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 10.66388888888889,
     "sd": 1.5557341167356675,
     "ci95": [
      9.363262618804752,
      11.964515158973027
     ],
     "pos": 8,
     "per_unit": [
      11.57777777777778,
      9.255555555555553,
      11.98888888888889,
      12.988888888888887,
      8.666666666666668,
      9.288888888888891,
      10.044444444444446,
      11.5
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -4.6875,
     "sd": 4.200488917121093,
     "ci95": [
      -8.199196615786963,
      -1.1758033842130362
     ],
     "pos": 0,
     "per_unit": [
      -0.5,
      0.0,
      -3.5,
      -8.900000000000006,
      -1.7000000000000028,
      -3.200000000000003,
      -10.299999999999997,
      -9.399999999999991
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 10.2575,
     "sd": 1.7488833171892453,
     "ci95": [
      8.795396957340621,
      11.71960304265938
     ],
     "pos": 8,
     "per_unit": [
      11.089999999999998,
      8.870000000000001,
      11.270000000000003,
      13.29,
      8.52,
      9.330000000000002,
      8.369999999999997,
      11.320000000000002
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 11.95138888888889,
     "sd": 2.1370333117809315,
     "ci95": [
      10.164784330020401,
      13.737993447757377
     ],
     "pos": 8,
     "per_unit": [
      12.644444444444446,
      10.100000000000001,
      12.977777777777778,
      15.822222222222223,
      9.666666666666668,
      10.688888888888888,
      10.244444444444444,
      13.466666666666669
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -4.9875000000000025,
     "sd": 3.144354351168818,
     "ci95": [
      -7.6162460225945505,
      -2.3587539774054544
     ],
     "pos": 0,
     "per_unit": [
      -2.9000000000000057,
      -2.200000000000003,
      -4.1000000000000085,
      -9.5,
      -1.7999999999999972,
      -2.9000000000000057,
      -8.5,
      -8.0
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -5.710000000000004,
     "sd": 1.0384603988597736,
     "ci95": [
      -6.57817461973071,
      -4.841825380269299
     ],
     "pos": 0,
     "per_unit": [
      -4.25,
      -4.970000000000013,
      -6.060000000000002,
      -5.929999999999993,
      -7.700000000000003,
      -4.920000000000002,
      -5.820000000000007,
      -6.030000000000015
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -6.23888888888889,
     "sd": 1.093801680562849,
     "ci95": [
      -7.15332997795317,
      -5.324447799824609
     ],
     "pos": 0,
     "per_unit": [
      -4.888888888888886,
      -5.733333333333334,
      -6.677777777777777,
      -6.244444444444454,
      -8.533333333333324,
      -5.355555555555554,
      -6.066666666666663,
      -6.411111111111126
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.9500000000000011,
     "sd": 2.0445048300260895,
     "ci95": [
      -2.6592488122748086,
      0.7592488122748065
     ],
     "pos": 2,
     "per_unit": [
      1.5,
      1.9000000000000057,
      -0.5,
      -3.1000000000000085,
      -0.20000000000000284,
      -1.0,
      -3.5999999999999943,
      -2.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 1.9883083421585819,
     "sd": 0.0919531957967656,
     "ci95": [
      1.9114335466617727,
      2.0651831376553913
     ],
     "pos": 8,
     "per_unit": [
      2.0537920899111133,
      1.8585175051025713,
      1.9726803741309697,
      2.1201880681571366,
      1.9206818498174165,
      1.9502814260775354,
      2.0956479598367146,
      1.9346774642351985
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 2.235038092420899,
     "sd": 0.11300609522504035,
     "ci95": [
      2.140562632541086,
      2.3295135523007118
     ],
     "pos": 8,
     "per_unit": [
      2.292481250351696,
      2.0749843693535297,
      2.2183020067904415,
      2.4066997803768833,
      2.1434866532812755,
      2.1796940713793136,
      2.3683821989214806,
      2.196274408912571
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.23225941020226637,
     "sd": 0.15919105278670026,
     "ci95": [
      -0.36534646086820755,
      -0.0991723595363252
     ],
     "pos": 0,
     "per_unit": [
      -0.094410354054137,
      -0.08968427315606142,
      -0.23791431980426303,
      -0.4584173418205726,
      -0.08456138135728608,
      -0.11443238163844427,
      -0.3589601919261973,
      -0.41969503786116924
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 2.1789560120690195,
     "sd": 0.09285277296541287,
     "ci95": [
      2.1013291512386005,
      2.2565828728994384
     ],
     "pos": 8,
     "per_unit": [
      2.2091496079532957,
      2.0214180851260375,
      2.1750696457711616,
      2.3004372888545213,
      2.1640205185669403,
      2.131501403719181,
      2.30096686314362,
      2.1290846834173998
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 2.4491314830657003,
     "sd": 0.11333920837934972,
     "ci95": [
      2.354377533619614,
      2.5438854325117863
     ],
     "pos": 8,
     "per_unit": [
      2.4751131630574545,
      2.262716441193079,
      2.441969101803765,
      2.605682974234403,
      2.4195389922743584,
      2.3850177103243375,
      2.600153894484364,
      2.402859587153842
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.25262322690109884,
     "sd": 0.12175168618794814,
     "ci95": [
      -0.35441018379791867,
      -0.15083627000427904
     ],
     "pos": 0,
     "per_unit": [
      -0.184522387984126,
      -0.15026711947734483,
      -0.22702545852223643,
      -0.44677387956437986,
      -0.13564574479979186,
      -0.1501453557272221,
      -0.3917164189230844,
      -0.33488945021060523
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.19064766991043763,
     "sd": 0.027660933807119356,
     "ci95": [
      -0.21377278928500398,
      -0.16752255053587128
     ],
     "pos": 0,
     "per_unit": [
      -0.15535751804218245,
      -0.1629005800234662,
      -0.20238927164019183,
      -0.1802492206973847,
      -0.2433386687495238,
      -0.18121997764164544,
      -0.2053189033069054,
      -0.19440721918220127
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.21409339064480165,
     "sd": 0.02997483022499577,
     "ci95": [
      -0.23915297583519673,
      -0.18903380545440657
     ],
     "pos": 0,
     "per_unit": [
      -0.18263191270575874,
      -0.18773207183954987,
      -0.22366709501332327,
      -0.19898319385751995,
      -0.27605233899308335,
      -0.20532363894502392,
      -0.23177169556288346,
      -0.20658517824127065
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.02036381669883247,
     "sd": 0.05461175175309271,
     "ci95": [
      -0.0252927503336011,
      0.06602038373126604
     ],
     "pos": 5,
     "per_unit": [
      0.09011203392998901,
      0.06058284632128341,
      -0.010888861282026596,
      -0.011643462256192727,
      0.051084363442505776,
      0.03571297408877783,
      0.03275622699688707,
      -0.08480558765056401
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m2000_full_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm_a": "H_full_b2000",
   "arm_b": "S_none_b2000",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 11.74125,
     "sd": 0.897224888196932,
     "ci95": [
      10.991151222060488,
      12.491348777939514
     ],
     "pos": 8,
     "per_unit": [
      12.420000000000002,
      9.760000000000005,
      12.07,
      12.71,
      11.879999999999995,
      11.509999999999998,
      12.04,
      11.540000000000006
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 14.198611111111113,
     "sd": 1.1288651025490524,
     "ci95": [
      13.254856267682435,
      15.142365954539791
     ],
     "pos": 8,
     "per_unit": [
      14.922222222222224,
      11.577777777777783,
      14.111111111111114,
      15.011111111111106,
      14.633333333333333,
      14.0,
      14.977777777777781,
      14.355555555555554
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -10.375,
     "sd": 3.188259713385972,
     "ci95": [
      -13.040451823979819,
      -7.7095481760201805
     ],
     "pos": 0,
     "per_unit": [
      -10.100000000000009,
      -6.599999999999994,
      -6.299999999999997,
      -8.0,
      -12.900000000000006,
      -10.900000000000006,
      -14.399999999999991,
      -13.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 13.98125,
     "sd": 1.0397724682421081,
     "ci95": [
      13.111978462815033,
      14.850521537184965
     ],
     "pos": 8,
     "per_unit": [
      14.369999999999997,
      11.899999999999999,
      14.219999999999999,
      15.54,
      14.329999999999998,
      13.740000000000002,
      14.32,
      13.43
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 17.105555555555554,
     "sd": 1.3565050018727596,
     "ci95": [
      15.971488993694576,
      18.23962211741653
     ],
     "pos": 8,
     "per_unit": [
      17.31111111111111,
      14.155555555555559,
      16.988888888888894,
      18.72222222222222,
      17.788888888888884,
      16.822222222222223,
      18.077777777777776,
      16.97777777777778
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -14.137500000000001,
     "sd": 3.87037742714731,
     "ci95": [
      -17.373216503698526,
      -10.901783496301476
     ],
     "pos": 0,
     "per_unit": [
      -12.099999999999994,
      -8.400000000000006,
      -10.700000000000003,
      -13.099999999999994,
      -16.80000000000001,
      -14.0,
      -19.5,
      -18.5
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": -4.012499999999999,
     "sd": 0.25860891598816016,
     "ci95": [
      -4.228702464286082,
      -3.7962975357139173
     ],
     "pos": 0,
     "per_unit": [
      -4.1699999999999875,
      -3.7299999999999898,
      -4.110000000000014,
      -4.349999999999994,
      -3.6099999999999994,
      -4.170000000000002,
      -4.140000000000001,
      -3.8200000000000074
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": -4.4125,
     "sd": 0.33409634893301404,
     "ci95": [
      -4.6918115375481,
      -4.1331884624518995
     ],
     "pos": 0,
     "per_unit": [
      -4.422222222222217,
      -3.955555555555563,
      -4.699999999999989,
      -4.922222222222231,
      -4.088888888888889,
      -4.48888888888888,
      -4.6000000000000085,
      -4.12222222222222
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.41249999999999964,
     "sd": 1.2310709623274012,
     "ci95": [
      -1.4417010805165291,
      0.6167010805165298
     ],
     "pos": 3,
     "per_unit": [
      -1.8999999999999915,
      -1.7000000000000028,
      1.2000000000000028,
      0.7999999999999972,
      0.7000000000000028,
      -1.2999999999999972,
      0.0,
      -1.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.6146960436373116,
     "sd": 0.048122875135501474,
     "ci95": [
      0.5744643132150581,
      0.654927774059565
     ],
     "pos": 8,
     "per_unit": [
      0.6272573321034036,
      0.5386103240584204,
      0.5910899823462383,
      0.6250101607535941,
      0.625312408323107,
      0.5649449640929909,
      0.6847136644827128,
      0.6606295129380255
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.7309945549103036,
     "sd": 0.06614672975522891,
     "ci95": [
      0.6756945049375457,
      0.7862946048830616
     ],
     "pos": 8,
     "per_unit": [
      0.7426756947307283,
      0.6279443133790839,
      0.6920067714801608,
      0.7343937276316197,
      0.7572537570300977,
      0.6684670355127267,
      0.8270941376526668,
      0.7981210018653453
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.4319905578196157,
     "sd": 0.1286873757072443,
     "ci95": [
      -0.5395758962604951,
      -0.3244052193787364
     ],
     "pos": 0,
     "per_unit": [
      -0.41150793154250564,
      -0.2653955798275103,
      -0.3171611198590636,
      -0.3594419411486527,
      -0.5621597300398138,
      -0.3667536786846366,
      -0.5967105940468898,
      -0.5767938874078533
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.7773952248883053,
     "sd": 0.05025134924434844,
     "ci95": [
      0.7353840455799086,
      0.819406404196702
     ],
     "pos": 8,
     "per_unit": [
      0.7967740414913074,
      0.6935853672983159,
      0.7768150459631409,
      0.7799388858985168,
      0.7855341347314297,
      0.718821935781178,
      0.8479786610941886,
      0.8197137268483647
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.9153992476574393,
     "sd": 0.0680177394391412,
     "ci95": [
      0.8585349944443589,
      0.9722635008705197
     ],
     "pos": 8,
     "per_unit": [
      0.9310382927266403,
      0.804157522245351,
      0.9026759671248996,
      0.9142422385117657,
      0.9362108600424621,
      0.8434143203282867,
      1.0189888871448263,
      0.9724658931352828
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.4646409800338992,
     "sd": 0.1293127627364053,
     "ci95": [
      -0.5727491551152729,
      -0.3565328049525255
     ],
     "pos": 0,
     "per_unit": [
      -0.411604219626696,
      -0.301564027224968,
      -0.3559332444926806,
      -0.42879128762074004,
      -0.5705563930678732,
      -0.4025095251427686,
      -0.6911133733615475,
      -0.5550557697339196
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": -0.1626991812509937,
     "sd": 0.01065075144700266,
     "ci95": [
      -0.17160343229176583,
      -0.15379493021022156
     ],
     "pos": 0,
     "per_unit": [
      -0.16951670938790375,
      -0.15497504323989553,
      -0.18572506361690255,
      -0.15492872514492273,
      -0.16022172640832277,
      -0.15387697168818715,
      -0.16326499661147587,
      -0.15908421391033922
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": -0.18440469274713567,
     "sd": 0.01236219861570542,
     "ci95": [
      -0.19473974942720726,
      -0.17406963606706408
     ],
     "pos": 0,
     "per_unit": [
      -0.18836259799591204,
      -0.17621320886626712,
      -0.21066919564473885,
      -0.17984851088014597,
      -0.17895710301236445,
      -0.17494728481556,
      -0.19189474949215946,
      -0.17434489126993746
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.03265042221428349,
     "sd": 0.03746577448697566,
     "ci95": [
      0.0013282508981111718,
      0.06397259353045581
     ],
     "pos": 7,
     "per_unit": [
      9.628808419037682e-05,
      0.036168447397457726,
      0.03877212463361701,
      0.06934934647208735,
      0.008396663028059415,
      0.03575584645813201,
      0.09440277931465779,
      -0.021738117673933743
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m200_fix_m2_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm_a": "NFM_am2_b200",
   "arm_b": "S_none_b200",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 9.40625,
     "sd": 1.016913221469757,
     "ci95": [
      8.556089271369416,
      10.256410728630584
     ],
     "pos": 8,
     "per_unit": [
      9.680000000000001,
      8.43,
      10.429999999999998,
      10.679999999999998,
      8.85,
      10.12,
      7.76,
      9.299999999999997
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "m2000_fix_m2_del": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm_a": "NFM_am2_b2000",
   "arm_b": "S_none_b2000",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 11.626249999999999,
     "sd": 0.8672936148074177,
     "ci95": [
      10.901174392825137,
      12.35132560717486
     ],
     "pos": 8,
     "per_unit": [
      11.619999999999997,
      10.299999999999997,
      12.700000000000003,
      12.620000000000005,
      11.899999999999991,
      11.04,
      12.07,
      10.759999999999998
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "t_full_hiso": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arm_a": "TH_full",
   "arm_b": "TH_iso",
   "units": [
    260919301,
    260919302,
    260919303,
    260919304
   ],
   "n": 4,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 4,
     "mean": 4.052500000000002,
     "sd": 0.5378584076377979,
     "ci95": [
      3.1966472489235085,
      4.908352751076496
     ],
     "pos": 4,
     "per_unit": [
      4.350000000000001,
      3.620000000000001,
      3.580000000000002,
      4.660000000000004
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 4,
     "mean": 3.755555555555556,
     "sd": 0.6402802884179916,
     "ci95": [
      2.7367267364444663,
      4.774384374666646
     ],
     "pos": 4,
     "per_unit": [
      4.544444444444446,
      3.322222222222223,
      3.155555555555555,
      4.0
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 4,
     "mean": 6.725000000000003,
     "sd": 3.2998737349581493,
     "ci95": [
      1.4741645121389313,
      11.975835487861076
     ],
     "pos": 4,
     "per_unit": [
      2.6000000000000085,
      6.300000000000004,
      7.399999999999999,
      10.600000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 4,
     "mean": 4.159999999999999,
     "sd": 0.4176920715870332,
     "ci95": [
      3.4953587050156574,
      4.824641294984341
     ],
     "pos": 4,
     "per_unit": [
      4.269999999999996,
      3.5599999999999987,
      4.280000000000001,
      4.530000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 4,
     "mean": 1.9388888888888878,
     "sd": 0.49044365570763315,
     "ci95": [
      1.1584835888604557,
      2.7192941889173197
     ],
     "pos": 4,
     "per_unit": [
      2.599999999999998,
      1.6777777777777771,
      1.4777777777777779,
      1.9999999999999982
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 4,
     "mean": 24.15,
     "sd": 5.012983143797712,
     "ci95": [
      16.17322515778434,
      32.12677484221565
     ],
     "pos": 4,
     "per_unit": [
      19.299999999999997,
      20.5,
      29.499999999999993,
      27.300000000000004
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 4,
     "mean": 9.605,
     "sd": 0.6814445440875323,
     "ci95": [
      8.520669664206258,
      10.689330335793743
     ],
     "pos": 4,
     "per_unit": [
      9.5,
      8.82,
      9.620000000000005,
      10.479999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 4,
     "mean": 10.280555555555559,
     "sd": 0.4794866081627366,
     "ci95": [
      9.517585363265166,
      11.043525747845951
     ],
     "pos": 4,
     "per_unit": [
      10.244444444444447,
      9.622222222222227,
      10.544444444444451,
      10.711111111111109
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 4,
     "mean": 3.5250000000000057,
     "sd": 3.313985515961097,
     "ci95": [
      -1.748290480517972,
      8.798290480517984
     ],
     "pos": 4,
     "per_unit": [
      2.8000000000000114,
      1.6000000000000085,
      1.3000000000000114,
      8.399999999999991
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 4,
     "mean": 0.5895416797319548,
     "sd": 0.07337530927971493,
     "ci95": [
      0.4727851887737954,
      0.7062981706901142
     ],
     "pos": 4,
     "per_unit": [
      0.6385084385210877,
      0.4864855708876572,
      0.6454885528121554,
      0.5876841567069189
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 4,
     "mean": 0.5883165418137495,
     "sd": 0.08022355119116557,
     "ci95": [
      0.4606629697711956,
      0.7159701138563034
     ],
     "pos": 4,
     "per_unit": [
      0.6591740289245589,
      0.48143728264831953,
      0.6396043789241856,
      0.5730504767579339
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 4,
     "mean": 0.6005679209958052,
     "sd": 0.1295240481113537,
     "ci95": [
      0.3944662568170859,
      0.8066695851745246
     ],
     "pos": 4,
     "per_unit": [
      0.45251812488984466,
      0.5319201650416803,
      0.6984461178038934,
      0.7193872762478026
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 4,
     "mean": 0.09900080081811902,
     "sd": 0.06443556509376133,
     "ci95": [
      -0.003530562212653174,
      0.20153216384889122
     ],
     "pos": 4,
     "per_unit": [
      0.1703588156545619,
      0.01866170519838306,
      0.12433791975930175,
      0.08264476266022935
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 4,
     "mean": 0.06359479155219783,
     "sd": 0.07413715745937813,
     "ci95": [
      -0.054373969868239946,
      0.1815635529726356
     ],
     "pos": 3,
     "per_unit": [
      0.15439404758851927,
      -0.023072799133503352,
      0.08056370141745584,
      0.04249421633631956
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 4,
     "mean": 0.4176548842114114,
     "sd": 0.08584308574871236,
     "ci95": [
      0.2810593786738165,
      0.5542503897490063
     ],
     "pos": 4,
     "per_unit": [
      0.3140417282489354,
      0.3942722441853501,
      0.518305884835935,
      0.4439996795754251
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 4,
     "mean": 0.49054087891383613,
     "sd": 0.026861341656302704,
     "ci95": [
      0.44779849015929674,
      0.5332832676683755
     ],
     "pos": 4,
     "per_unit": [
      0.46814962286652584,
      0.46782386568927414,
      0.5211506330528541,
      0.5050393940466904
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 4,
     "mean": 0.5247217502615514,
     "sd": 0.02593592082216427,
     "ci95": [
      0.4834519125642305,
      0.5659915879588724
     ],
     "pos": 4,
     "per_unit": [
      0.5047799813360392,
      0.5045100817818229,
      0.5590406775067303,
      0.5305562604216134
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 4,
     "mean": 0.18291303678439386,
     "sd": 0.06476310259889066,
     "ci95": [
      0.07986048849210124,
      0.28596558507668646
     ],
     "pos": 4,
     "per_unit": [
      0.13847639664090927,
      0.13764792085633015,
      0.18014023296795845,
      0.27538759667237755
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m200_full_hiso": {
   "dataset": "seq-cifar100",
   "method": "DER++ m200",
   "arm_a": "H_full_b200",
   "arm_b": "H_iso_b200",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 1.165,
     "sd": 2.492010089408606,
     "ci95": [
      -0.9183725716579216,
      3.2483725716579217
     ],
     "pos": 5,
     "per_unit": [
      1.7700000000000031,
      -1.0,
      5.359999999999999,
      3.4800000000000004,
      -2.4400000000000013,
      -0.39000000000000057,
      1.379999999999999,
      1.1600000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 1.0972222222222228,
     "sd": 2.917681607235323,
     "ci95": [
      -1.3420206440807094,
      3.536465088525155
     ],
     "pos": 5,
     "per_unit": [
      1.7222222222222214,
      -1.5444444444444443,
      6.200000000000003,
      3.4333333333333336,
      -3.0999999999999996,
      -0.5555555555555554,
      1.68888888888889,
      0.9333333333333336
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": 1.7750000000000004,
     "sd": 2.406983886230114,
     "ci95": [
      -0.237288886913964,
      3.7872888869139647
     ],
     "pos": 6,
     "per_unit": [
      2.200000000000003,
      3.9000000000000057,
      -2.1999999999999886,
      3.8999999999999915,
      3.5,
      1.0999999999999943,
      -1.4000000000000057,
      3.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 1.4012499999999997,
     "sd": 2.4225101356119976,
     "ci95": [
      -0.6240191562316597,
      3.426519156231659
     ],
     "pos": 6,
     "per_unit": [
      1.6899999999999977,
      -0.5900000000000034,
      5.600000000000001,
      3.879999999999999,
      -2.0199999999999996,
      0.17999999999999972,
      1.1799999999999997,
      1.2900000000000027
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 1.3694444444444447,
     "sd": 2.8891925969782393,
     "ci95": [
      -1.0459810132470422,
      3.7848699021359318
     ],
     "pos": 6,
     "per_unit": [
      1.7222222222222214,
      -1.0666666666666664,
      6.577777777777779,
      3.9222222222222207,
      -2.7333333333333325,
      0.055555555555557135,
      1.5,
      0.9777777777777779
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": 1.6875000000000018,
     "sd": 2.8311721449402776,
     "ci95": [
      -0.6794191459053356,
      4.054419145905339
     ],
     "pos": 6,
     "per_unit": [
      1.4000000000000057,
      3.700000000000003,
      -3.200000000000003,
      3.5,
      4.400000000000006,
      1.2999999999999972,
      -1.7000000000000028,
      4.1000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 6.717499999999997,
     "sd": 1.9242196934267748,
     "ci95": [
      5.108812078483304,
      8.32618792151669
     ],
     "pos": 8,
     "per_unit": [
      9.079999999999998,
      7.319999999999986,
      4.3899999999999935,
      7.350000000000001,
      3.309999999999995,
      6.710000000000008,
      7.439999999999998,
      8.139999999999993
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 7.369444444444447,
     "sd": 2.09474651520487,
     "ci95": [
      5.6181925322222455,
      9.120696356666649
     ],
     "pos": 8,
     "per_unit": [
      9.844444444444449,
      7.922222222222224,
      4.855555555555554,
      8.077777777777776,
      3.6000000000000156,
      7.433333333333344,
      8.322222222222223,
      8.899999999999991
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.8500000000000014,
     "sd": 0.9118270512704548,
     "ci95": [
      0.0876935082299738,
      1.612306491770029
     ],
     "pos": 7,
     "per_unit": [
      2.200000000000003,
      1.9000000000000057,
      0.20000000000000284,
      0.7999999999999972,
      0.7000000000000028,
      0.20000000000000284,
      -0.5,
      1.2999999999999972
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.15325055319344705,
     "sd": 0.27329846260685065,
     "ci95": [
      -0.07523267939511541,
      0.3817337857820095
     ],
     "pos": 5,
     "per_unit": [
      0.28399642071303255,
      -0.07960352480220978,
      0.6399181698236123,
      0.30127777343952733,
      -0.24233763760305083,
      -0.03384818995593486,
      0.18149760594356046,
      0.17510380798903924
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.15612068030287174,
     "sd": 0.315838063820745,
     "ci95": [
      -0.10792654889829106,
      0.42016790950403454
     ],
     "pos": 5,
     "per_unit": [
      0.29840654277717826,
      -0.11446845126338445,
      0.7250548077823673,
      0.31638608448996974,
      -0.2993046612725756,
      -0.056018388092205385,
      0.20949776908174034,
      0.1694117389198837
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.12741940920862382,
     "sd": 0.14579368306978668,
     "ci95": [
      0.005532839920830729,
      0.24930597849641692
     ],
     "pos": 6,
     "per_unit": [
      0.1543053221357269,
      0.23418081334836938,
      -0.12631157180517327,
      0.16530297398553895,
      0.27036557542267836,
      0.16568359327050164,
      -0.0705038623000771,
      0.22633242961142575
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": -0.10502148598938083,
     "sd": 0.2634485887355467,
     "ci95": [
      -0.32527001794611937,
      0.11522704596735772
     ],
     "pos": 2,
     "per_unit": [
      -0.0222863049142088,
      -0.34306841327437265,
      0.42999987250480265,
      0.004969738143448588,
      -0.4041489476091473,
      -0.2886603180076688,
      -0.08906922755988322,
      -0.12790828719801706
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": -0.12903301791655075,
     "sd": 0.30449181848202894,
     "ci95": [
      -0.38359454863260334,
      0.12552851279950183
     ],
     "pos": 1,
     "per_unit": [
      -0.03594160221127529,
      -0.4059974358835823,
      0.4900422602474177,
      -0.009354041122062728,
      -0.475513871739087,
      -0.3385131640185075,
      -0.0959138714768093,
      -0.16107241712849962
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": 0.11108230135515118,
     "sd": 0.12161920058039326,
     "ci95": [
      0.009406105198062079,
      0.2127584975122403
     ],
     "pos": 6,
     "per_unit": [
      0.10061137075939453,
      0.22329279020852066,
      -0.1103816171787102,
      0.13388375153304732,
      0.23813536956032255,
      0.16001529608987575,
      -0.02746743230755566,
      0.1705688821763145
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.2582720391828278,
     "sd": 0.050123121106466356,
     "ci95": [
      0.21636806128044217,
      0.30017601708521346
     ],
     "pos": 8,
     "per_unit": [
      0.30628272562724135,
      0.2634648884721629,
      0.20991829731880918,
      0.29630803529607874,
      0.1618113100060965,
      0.2548121280517339,
      0.2705668335034437,
      0.3030120951870563
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.2851536982194224,
     "sd": 0.054724422419931015,
     "ci95": [
      0.23940293615225802,
      0.33090446028658677
     ],
     "pos": 8,
     "per_unit": [
      0.334348144988454,
      0.2915289846201974,
      0.23501254753494916,
      0.32574012561203225,
      0.17620921046651117,
      0.2824947759263021,
      0.30541164055854964,
      0.33048415604838355
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.016337107853472643,
     "sd": 0.03410055509392563,
     "ci95": [
      -0.012171669644235807,
      0.04484588535118109
     ],
     "pos": 6,
     "per_unit": [
      0.05369395137633237,
      0.010888023139848713,
      -0.015929954626463072,
      0.031419222452491624,
      0.03223020586235581,
      0.005668297180625892,
      -0.04303642999252144,
      0.05576354743511125
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "m2000_full_hiso": {
   "dataset": "seq-cifar100",
   "method": "DER++ m2000",
   "arm_a": "H_full_b2000",
   "arm_b": "H_iso_b2000",
   "units": [
    260919201,
    260919202,
    260919203,
    260919204,
    260919205,
    260919206,
    260919207,
    260919208
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 3.1212500000000016,
     "sd": 0.6499107081526146,
     "ci95": [
      2.5779110507932343,
      3.664588949206769
     ],
     "pos": 8,
     "per_unit": [
      3.8500000000000085,
      3.970000000000006,
      3.3299999999999983,
      3.1700000000000017,
      2.719999999999999,
      2.529999999999994,
      2.0700000000000003,
      3.3300000000000054
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 3.783333333333333,
     "sd": 0.7869078636604488,
     "ci95": [
      3.1254618959182574,
      4.441204770748409
     ],
     "pos": 8,
     "per_unit": [
      4.722222222222221,
      4.511111111111113,
      3.888888888888893,
      3.9555555555555486,
      3.5333333333333314,
      2.988888888888887,
      2.388888888888893,
      4.277777777777779
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -2.8375000000000004,
     "sd": 1.7687263375499467,
     "ci95": [
      -4.316192222829251,
      -1.35880777717075
     ],
     "pos": 0,
     "per_unit": [
      -4.0,
      -0.9000000000000057,
      -1.7000000000000028,
      -3.8999999999999915,
      -4.599999999999994,
      -1.6000000000000085,
      -0.7999999999999972,
      -5.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 3.964999999999999,
     "sd": 0.9581529851005753,
     "ci95": [
      3.1639640583339568,
      4.766035941666041
     ],
     "pos": 8,
     "per_unit": [
      4.719999999999999,
      5.000000000000007,
      4.309999999999995,
      4.8799999999999955,
      3.779999999999994,
      2.6000000000000014,
      2.5799999999999983,
      3.8500000000000014
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 4.879166666666667,
     "sd": 1.0435226851181805,
     "ci95": [
      4.006759869712655,
      5.751573463620679
     ],
     "pos": 8,
     "per_unit": [
      5.81111111111111,
      5.744444444444447,
      5.011111111111113,
      5.888888888888886,
      4.74444444444444,
      3.266666666666673,
      3.37777777777778,
      5.18888888888889
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -4.262500000000001,
     "sd": 2.040964407892925,
     "ci95": [
      -5.968788945300083,
      -2.5562110546999195
     ],
     "pos": 0,
     "per_unit": [
      -5.099999999999994,
      -1.7000000000000028,
      -2.0,
      -4.200000000000003,
      -4.900000000000006,
      -3.3999999999999915,
      -4.6000000000000085,
      -8.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 3.3050000000000033,
     "sd": 0.488115911292742,
     "ci95": [
      2.8969248859789185,
      3.713075114021088
     ],
     "pos": 8,
     "per_unit": [
      3.960000000000008,
      3.2700000000000102,
      2.9099999999999824,
      2.430000000000007,
      3.7299999999999898,
      3.660000000000011,
      3.220000000000013,
      3.260000000000005
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 3.634722222222223,
     "sd": 0.5467698154073323,
     "ci95": [
      3.1776112172260778,
      4.091833227218368
     ],
     "pos": 8,
     "per_unit": [
      4.533333333333346,
      3.6111111111111143,
      3.14444444444446,
      2.85555555555554,
      4.088888888888874,
      3.955555555555563,
      3.2777777777777715,
      3.6111111111111143
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.3374999999999986,
     "sd": 1.2938729237669164,
     "ci95": [
      -0.7442048341993481,
      1.4192048341993453
     ],
     "pos": 6,
     "per_unit": [
      -1.2000000000000028,
      0.20000000000000284,
      0.7999999999999972,
      -1.4000000000000057,
      0.5,
      1.0,
      2.700000000000003,
      0.09999999999999432
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.32288701084195004,
     "sd": 0.03486216342877109,
     "ci95": [
      0.2937415128422232,
      0.35203250884167686
     ],
     "pos": 8,
     "per_unit": [
      0.3862187490563205,
      0.3317163423263896,
      0.3004409239363506,
      0.33025351749407594,
      0.3239016296176942,
      0.2727964982010329,
      0.2932083392886575,
      0.3445600868150791
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.36608854054740514,
     "sd": 0.04441883517892345,
     "ci95": [
      0.32895346502340334,
      0.40322361607140694
     ],
     "pos": 8,
     "per_unit": [
      0.4436478348034658,
      0.3690369578802297,
      0.3365551558348727,
      0.37591802020627707,
      0.37267848621395494,
      0.29798338039268657,
      0.33376198340923313,
      0.39912650563852115
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.06592675650714586,
     "sd": 0.06701045355809983,
     "ci95": [
      -0.12194889764961345,
      -0.009904615364678265
     ],
     "pos": 1,
     "per_unit": [
      -0.130643022668,
      -0.004169197658169921,
      -0.02458716315036824,
      -0.08072700691573509,
      -0.11509007974863561,
      0.046114558476142875,
      -0.07177445779650071,
      -0.14653768259590016
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.12516997656847928,
     "sd": 0.028995662538623887,
     "ci95": [
      0.10092899604967484,
      0.14941095708728372
     ],
     "pos": 8,
     "per_unit": [
      0.17564991401061114,
      0.1260354855197292,
      0.1111979373775549,
      0.10914371452695004,
      0.13461662632667348,
      0.07507834806628644,
      0.12776221743795535,
      0.14187556928207368
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.14893427460130282,
     "sd": 0.03714704296226738,
     "ci95": [
      0.11787856950816956,
      0.1799899796944361
     ],
     "pos": 8,
     "per_unit": [
      0.20888047081660588,
      0.14363018127550742,
      0.1284032314692345,
      0.12778197788969692,
      0.1611130669026295,
      0.08473639654974718,
      0.16021363484701023,
      0.17671523705999093
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.08870870572693601,
     "sd": 0.06101305968559749,
     "ci95": [
      -0.13971690011673782,
      -0.037700511337134215
     ],
     "pos": 0,
     "per_unit": [
      -0.12342509724335393,
      -0.032316776282274695,
      -0.04364970944757118,
      -0.05860065573779316,
      -0.10385133885691733,
      -0.011844088284854948,
      -0.16430053924352084,
      -0.171681440719202
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.19771703427347076,
     "sd": 0.016838769850389877,
     "ci95": [
      0.18363947038403722,
      0.2117945981629043
     ],
     "pos": 8,
     "per_unit": [
      0.21056883504570933,
      0.20568085680666037,
      0.18924298655879568,
      0.2211098029671259,
      0.18928500329102071,
      0.19771815013474647,
      0.16544612185070218,
      0.20268451753300543
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.21715426594610232,
     "sd": 0.0220222353331272,
     "ci95": [
      0.19874321646655493,
      0.2355653154256497
     ],
     "pos": 8,
     "per_unit": [
      0.23476736398685993,
      0.2254067766047223,
      0.20815192436563823,
      0.24813604231658015,
      0.21156541931132544,
      0.21324698384293939,
      0.1735483485622229,
      0.22241126857853022
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.022781949219790154,
     "sd": 0.03821742569504643,
     "ci95": [
      -0.009168618232097574,
      0.05473251667167788
     ],
     "pos": 5,
     "per_unit": [
      -0.0072179254246460545,
      0.028147578624104774,
      0.019062546297202942,
      -0.022126351177941928,
      -0.01123874089171828,
      0.05795864676099782,
      0.09252608144702013,
      0.02514375812330183
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hbgold_first": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "HB_gold",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 1.785000000000001,
     "sd": 0.8482755616964501,
     "ci95": [
      1.0758238831145737,
      2.4941761168854284
     ],
     "pos": 8,
     "per_unit": [
      1.8100000000000023,
      0.8900000000000006,
      3.039999999999999,
      1.5,
      2.3200000000000003,
      1.4699999999999989,
      2.6600000000000037,
      0.5900000000000034
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 2.0972222222222237,
     "sd": 1.0022681508499174,
     "ci95": [
      1.2593050790285691,
      2.9351393654158784
     ],
     "pos": 8,
     "per_unit": [
      2.1000000000000085,
      1.033333333333335,
      3.555555555555557,
      1.8444444444444485,
      2.911111111111108,
      1.8888888888888893,
      2.8888888888888893,
      0.5555555555555536
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -1.0250000000000004,
     "sd": 1.3614593011072456,
     "ci95": [
      -2.1632084596730223,
      0.11320845967302162
     ],
     "pos": 2,
     "per_unit": [
      -0.7999999999999972,
      -0.4000000000000057,
      -1.5999999999999943,
      -1.5999999999999943,
      -3.0,
      -2.3000000000000114,
      0.6000000000000085,
      0.8999999999999915
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 1.700000000000001,
     "sd": 0.8499411744350307,
     "ci95": [
      0.9894313960177875,
      2.4105686039822145
     ],
     "pos": 8,
     "per_unit": [
      1.3799999999999955,
      0.6899999999999977,
      2.6499999999999986,
      1.9100000000000037,
      1.9400000000000048,
      1.6899999999999977,
      2.8800000000000026,
      0.46000000000000796
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 2.105555555555558,
     "sd": 1.0646144278895262,
     "ci95": [
      1.2155156203710682,
      2.9955954907400475
     ],
     "pos": 8,
     "per_unit": [
      1.9555555555555557,
      0.6777777777777807,
      3.3444444444444485,
      2.18888888888889,
      2.866666666666667,
      2.122222222222227,
      3.1888888888888864,
      0.5000000000000071
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -1.9499999999999975,
     "sd": 2.501428163498378,
     "ci95": [
      -4.041246278638428,
      0.14124627863843298
     ],
     "pos": 3,
     "per_unit": [
      -3.8000000000000114,
      0.8000000000000114,
      -3.6000000000000085,
      -0.5999999999999943,
      -6.3999999999999915,
      -2.1999999999999886,
      0.09999999999999432,
      0.10000000000000853
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 5.635,
     "sd": 0.6191238048357395,
     "ci95": [
      5.117399546078332,
      6.152600453921668
     ],
     "pos": 8,
     "per_unit": [
      6.009999999999991,
      4.829999999999998,
      5.170000000000002,
      6.439999999999998,
      5.63000000000001,
      5.609999999999999,
      6.409999999999997,
      4.980000000000004
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 6.219444444444443,
     "sd": 0.7125419632433719,
     "ci95": [
      5.623744455633876,
      6.815144433255011
     ],
     "pos": 8,
     "per_unit": [
      6.400000000000006,
      5.388888888888886,
      5.722222222222214,
      7.288888888888891,
      6.099999999999994,
      6.2222222222222285,
      7.1555555555555515,
      5.477777777777774
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": 0.37499999999999645,
     "sd": 1.1310551331768564,
     "ci95": [
      -0.5705857548525348,
      1.3205857548525277
     ],
     "pos": 5,
     "per_unit": [
      2.5,
      -0.20000000000000284,
      0.20000000000000284,
      -1.2000000000000028,
      1.3999999999999915,
      0.09999999999999432,
      -0.30000000000001137,
      0.5
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.22165709118506327,
     "sd": 0.08305993426687443,
     "ci95": [
      0.15221724838876766,
      0.2910969339813589
     ],
     "pos": 8,
     "per_unit": [
      0.19052581970286075,
      0.07798337006647271,
      0.28599293789955293,
      0.22236809702440485,
      0.29659208356447664,
      0.23932541090981374,
      0.3209736951223068,
      0.13949531519061775
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.24349175369480808,
     "sd": 0.09517963436422779,
     "ci95": [
      0.1639195880532474,
      0.32306391933636874
     ],
     "pos": 8,
     "per_unit": [
      0.21180064068371696,
      0.07411728347254787,
      0.32657863411991395,
      0.24419005728833332,
      0.330206824176559,
      0.2695898023844907,
      0.3421815872987257,
      0.1492692001341771
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": 0.025145128597361177,
     "sd": 0.07104430431900811,
     "ci95": [
      -0.03424939617595766,
      0.08453965337068
     ],
     "pos": 4,
     "per_unit": [
      -0.0009475691248548301,
      0.1127781494118052,
      -0.07927832808367352,
      0.025970454649053565,
      -0.005940581944261503,
      -0.033054112362295385,
      0.1301026655345412,
      0.0515303506985747
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.02553959809424111,
     "sd": 0.0686096407507139,
     "ci95": [
      -0.03181949699885411,
      0.08289869318733634
     ],
     "pos": 5,
     "per_unit": [
      -0.02604366181134843,
      -0.07493571508598329,
      0.1086388511989167,
      0.024552672953162435,
      0.07977304261079166,
      0.059521258328337545,
      0.08358218490846969,
      -0.050771848348417414
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.0304394319082838,
     "sd": 0.08192551618641697,
     "ci95": [
      -0.03805201363887435,
      0.09893087745544195
     ],
     "pos": 5,
     "per_unit": [
      -0.020379854789163154,
      -0.09392268836183337,
      0.13315642189625798,
      0.023210432188751184,
      0.10104475432220905,
      0.07158901636221149,
      0.0890363849640865,
      -0.060219011316249293
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.018558906232143513,
     "sd": 0.07884516963713593,
     "ci95": [
      -0.08447511761823283,
      0.0473573051539458
     ],
     "pos": 4,
     "per_unit": [
      -0.07701792501101856,
      0.09594704439665946,
      -0.1120192850771442,
      0.03663283983286725,
      -0.11167236279195691,
      -0.04908856397654482,
      0.03449438440792996,
      0.03425261836205973
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.19611749309082216,
     "sd": 0.026917293102297915,
     "ci95": [
      0.173614072903662,
      0.21862091327798233
     ],
     "pos": 8,
     "per_unit": [
      0.21656948151420918,
      0.152919085152456,
      0.17735408670063624,
      0.19781542407124242,
      0.21681904095368498,
      0.1798041525814762,
      0.2373915102138371,
      0.19026716353903517
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.21305232178652428,
     "sd": 0.026582477259765026,
     "ci95": [
      0.19082881464861468,
      0.23527582892443388
     ],
     "pos": 8,
     "per_unit": [
      0.2321804954728801,
      0.16803997183438124,
      0.19342221222365596,
      0.22097962509958213,
      0.22916206985434995,
      0.19800078602227922,
      0.2531452023346392,
      0.2094882114504264
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": 0.04370403482950469,
     "sd": 0.0428470321605634,
     "ci95": [
      0.007883019513532596,
      0.07952505014547678
     ],
     "pos": 7,
     "per_unit": [
      0.07607035588616373,
      0.01683110501514573,
      0.03274095699347068,
      -0.010662385183813683,
      0.10573178084769541,
      0.016034451614249434,
      0.09560828112661124,
      0.017277732336514973
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hbother_first": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "HB_other",
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 3.72375,
     "sd": 1.2754263992877055,
     "ci95": [
      2.657466846196628,
      4.790033153803371
     ],
     "pos": 8,
     "per_unit": [
      3.0999999999999943,
      2.8599999999999994,
      5.059999999999995,
      3.1700000000000017,
      4.32,
      5.650000000000006,
      1.7100000000000009,
      3.9200000000000017
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 8,
     "mean": 4.483333333333334,
     "sd": 1.5374341298747407,
     "ci95": [
      3.1980062351304803,
      5.768660431536189
     ],
     "pos": 8,
     "per_unit": [
      4.0,
      3.2777777777777786,
      5.944444444444446,
      4.111111111111114,
      5.366666666666667,
      6.677777777777774,
      1.844444444444445,
      4.644444444444446
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 8,
     "mean": -3.1125000000000007,
     "sd": 2.0972345737048226,
     "ci95": [
      -4.865831981182401,
      -1.3591680188176003
     ],
     "pos": 1,
     "per_unit": [
      -5.0,
      -0.9000000000000057,
      -2.8999999999999915,
      -5.299999999999997,
      -5.099999999999994,
      -3.6000000000000085,
      0.5,
      -2.6000000000000085
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 8,
     "mean": 3.463750000000001,
     "sd": 1.613195032934865,
     "ci95": [
      2.1150852017973225,
      4.8124147982026795
     ],
     "pos": 8,
     "per_unit": [
      2.950000000000003,
      2.009999999999998,
      4.820000000000007,
      3.049999999999997,
      4.130000000000003,
      5.919999999999995,
      0.8099999999999952,
      4.02000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 8,
     "mean": 4.248611111111112,
     "sd": 2.013411273413432,
     "ci95": [
      2.565357162692364,
      5.931865059529859
     ],
     "pos": 8,
     "per_unit": [
      3.8333333333333286,
      2.3444444444444485,
      5.833333333333339,
      3.9111111111111114,
      5.433333333333334,
      7.06666666666667,
      0.74444444444444,
      4.822222222222226
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 8,
     "mean": -3.5999999999999996,
     "sd": 2.7313000567495287,
     "ci95": [
      -5.883423990691023,
      -1.3165760093089758
     ],
     "pos": 1,
     "per_unit": [
      -5.0,
      -1.0,
      -4.299999999999997,
      -4.700000000000003,
      -7.599999999999994,
      -4.3999999999999915,
      1.3999999999999915,
      -3.200000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 8,
     "mean": 9.809999999999997,
     "sd": 0.8954328562209461,
     "ci95": [
      9.061399398284637,
      10.558600601715357
     ],
     "pos": 8,
     "per_unit": [
      10.079999999999984,
      9.969999999999999,
      9.929999999999993,
      9.959999999999994,
      7.859999999999999,
      11.100000000000009,
      9.719999999999999,
      9.86
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 8,
     "mean": 10.956944444444446,
     "sd": 0.9708346106674626,
     "ci95": [
      10.145306398484212,
      11.768582490404679
     ],
     "pos": 8,
     "per_unit": [
      11.25555555555556,
      11.06666666666667,
      10.977777777777774,
      11.200000000000003,
      8.833333333333329,
      12.344444444444441,
      10.988888888888894,
      10.988888888888894
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 8,
     "mean": -0.5125000000000011,
     "sd": 0.7219764539096846,
     "ci95": [
      -1.1160874203925264,
      0.09108742039252427
     ],
     "pos": 2,
     "per_unit": [
      -0.5,
      0.10000000000000853,
      0.5,
      -1.2000000000000028,
      -0.9000000000000057,
      -0.10000000000000853,
      -1.7000000000000028,
      -0.29999999999999716
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 8,
     "mean": 0.407946834614566,
     "sd": 0.10673831116391835,
     "ci95": [
      0.3187113733421081,
      0.4971822958870239
     ],
     "pos": 8,
     "per_unit": [
      0.36168276786594866,
      0.2547178270692583,
      0.4917418613811835,
      0.4106698539260236,
      0.41922062334973464,
      0.5541964941693767,
      0.27477940246146026,
      0.4965658466935423
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 8,
     "mean": 0.462335008611837,
     "sd": 0.1252793833337129,
     "ci95": [
      0.35759882309598445,
      0.5670711941276896
     ],
     "pos": 8,
     "per_unit": [
      0.412618607240236,
      0.2808838977482515,
      0.5601036060261584,
      0.4721467739907079,
      0.49088001150074057,
      0.6246093842920386,
      0.2956674094058398,
      0.5617703786907233
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 8,
     "mean": -0.08154673136087265,
     "sd": 0.09641998877575379,
     "ci95": [
      -0.16215585924070475,
      -0.0009376034810405498
     ],
     "pos": 2,
     "per_unit": [
      -0.09673978650265003,
      0.01922319095832936,
      -0.12351384042358138,
      -0.1426224266561258,
      -0.22571387000932575,
      -0.07951951693458881,
      0.08678733996205512,
      -0.09027494128109392
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 8,
     "mean": 0.13928449359219186,
     "sd": 0.10334174768918278,
     "ci95": [
      0.05288863044625619,
      0.22568035673812753
     ],
     "pos": 6,
     "per_unit": [
      0.09624456326074338,
      -0.014858611741021654,
      0.2338144971702647,
      0.1413766146113291,
      0.19127700641379963,
      0.24371110215703684,
      -0.0005275388635910261,
      0.2232383157289739
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 8,
     "mean": 0.16370254771735404,
     "sd": 0.12456983669827491,
     "ci95": [
      0.05955955803359961,
      0.2678455374011085
     ],
     "pos": 6,
     "per_unit": [
      0.11815963909399851,
      -0.020067267763508312,
      0.27657494598415866,
      0.16940495609111306,
      0.23799404081182995,
      0.2819594312997795,
      -0.013501838281674061,
      0.259096474503135
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 8,
     "mean": -0.08047799353426777,
     "sd": 0.10727192109428704,
     "ci95": [
      -0.1701595638725033,
      0.009203576803967758
     ],
     "pos": 2,
     "per_unit": [
      -0.10099111923856263,
      0.03201929246136537,
      -0.15102954215478626,
      -0.11087845870671398,
      -0.22917630316847148,
      -0.10052386012766235,
      0.11624115589916872,
      -0.09948511323847953
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 8,
     "mean": 0.26866234102237413,
     "sd": 0.02267775872623099,
     "ci95": [
      0.24970326027157427,
      0.287621421773174
     ],
     "pos": 8,
     "per_unit": [
      0.2654382046052053,
      0.26957643881027993,
      0.2579273642109188,
      0.2692932393146945,
      0.227943616935935,
      0.3104853920123398,
      0.2753069413250513,
      0.2733275309645684
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 8,
     "mean": 0.298632460894483,
     "sd": 0.025143713115176984,
     "ci95": [
      0.27761179068273967,
      0.3196531311062263
     ],
     "pos": 8,
     "per_unit": [
      0.2944589681462375,
      0.3009511655117598,
      0.2835286600419997,
      0.30274181789959487,
      0.2528859706889106,
      0.3426499529922591,
      0.30916924768751386,
      0.3026739041875883
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 8,
     "mean": -0.001068737826604882,
     "sd": 0.02185339201981231,
     "ci95": [
      -0.019338630763743748,
      0.017201155110533984
     ],
     "pos": 5,
     "per_unit": [
      0.004251332735912605,
      -0.012796101503036006,
      0.027515701731204878,
      -0.03174396794941181,
      0.003462433159145739,
      0.021004343193073538,
      -0.029453815937113603,
      0.009210171957385604
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "c_full_hbgold_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "HB_gold",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 1.7566666666666648,
     "sd": 1.0509678079433904,
     "ci95": [
      1.0889135791417415,
      2.424419754191588
     ],
     "pos": 11,
     "per_unit": [
      2.1899999999999977,
      3.1000000000000014,
      0.9799999999999969,
      1.3399999999999963,
      1.9399999999999977,
      3.0799999999999983,
      0.7399999999999949,
      2.4299999999999997,
      -0.240000000000002,
      0.9699999999999989,
      1.5799999999999983,
      2.969999999999999
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "c_full_hbother_rep": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "HB_other",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 3.8608333333333325,
     "sd": 1.177581947222462,
     "ci95": [
      3.112633459723345,
      4.6090332069433195
     ],
     "pos": 12,
     "per_unit": [
      4.789999999999999,
      4.880000000000003,
      1.7800000000000011,
      3.049999999999997,
      3.3200000000000003,
      4.759999999999998,
      3.4199999999999946,
      4.82,
      1.9799999999999969,
      4.550000000000004,
      3.6699999999999946,
      5.310000000000002
     ],
     "source": [
      "log_J",
      "unified"
     ]
    }
   }
  },
  "c_full_hperm_rep12": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arm_a": "K_full",
   "arm_b": "K_Hperm",
   "units": [
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "n": 12,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 12,
     "mean": 4.768333333333332,
     "sd": 1.2447988762945794,
     "ci95": [
      3.977425860515636,
      5.559240806151028
     ],
     "pos": 12,
     "per_unit": [
      5.759999999999998,
      6.600000000000005,
      2.8799999999999955,
      4.759999999999998,
      5.170000000000002,
      6.109999999999999,
      4.1399999999999935,
      5.479999999999997,
      2.8099999999999987,
      3.479999999999997,
      4.439999999999998,
      5.590000000000003
     ],
     "source": [
      "unified"
     ]
    },
    "J/old": {
     "n": 12,
     "mean": 5.481481481481482,
     "sd": 1.5590389089086936,
     "ci95": [
      4.490915417395774,
      6.4720475455671895
     ],
     "pos": 12,
     "per_unit": [
      6.599999999999998,
      7.677777777777781,
      2.9222222222222207,
      5.31111111111111,
      6.022222222222226,
      6.844444444444445,
      4.444444444444446,
      7.100000000000001,
      3.2888888888888914,
      4.177777777777781,
      4.788888888888884,
      6.600000000000001
     ],
     "source": [
      "unified"
     ]
    },
    "J/latest": {
     "n": 12,
     "mean": -1.6499999999999986,
     "sd": 3.0416801577118804,
     "ci95": [
      -3.5825913707575765,
      0.2825913707575791
     ],
     "pos": 3,
     "per_unit": [
      -1.7999999999999972,
      -3.0999999999999943,
      2.5,
      -0.19999999999998863,
      -2.5,
      -0.5,
      1.3999999999999915,
      -9.099999999999994,
      -1.5,
      -2.799999999999997,
      1.2999999999999972,
      -3.5
     ],
     "source": [
      "unified"
     ]
    },
    "A/all": {
     "n": 12,
     "mean": 4.855833333333335,
     "sd": 1.2376844827288893,
     "ci95": [
      4.069446130531,
      5.642220536135669
     ],
     "pos": 12,
     "per_unit": [
      5.8700000000000045,
      6.740000000000002,
      2.299999999999997,
      5.07,
      5.989999999999995,
      5.230000000000004,
      4.280000000000001,
      5.43,
      3.670000000000009,
      3.6000000000000014,
      4.520000000000003,
      5.57
     ],
     "source": [
      "unified"
     ]
    },
    "A/old": {
     "n": 12,
     "mean": 5.690740740740742,
     "sd": 1.5515448536368484,
     "ci95": [
      4.704936172209927,
      6.676545309271558
     ],
     "pos": 12,
     "per_unit": [
      6.700000000000003,
      7.87777777777778,
      2.522222222222222,
      5.788888888888891,
      7.044444444444448,
      6.033333333333331,
      4.733333333333331,
      7.06666666666667,
      4.222222222222225,
      4.466666666666672,
      4.888888888888893,
      6.944444444444443
     ],
     "source": [
      "unified"
     ]
    },
    "A/latest": {
     "n": 12,
     "mean": -2.6583333333333314,
     "sd": 3.0428629859911793,
     "ci95": [
      -4.59167623732489,
      -0.7249904293417724
     ],
     "pos": 3,
     "per_unit": [
      -1.5999999999999943,
      -3.5,
      0.30000000000001137,
      -1.4000000000000057,
      -3.5,
      -2.0,
      0.20000000000000284,
      -9.299999999999997,
      -1.2999999999999972,
      -4.200000000000003,
      1.2000000000000028,
      -6.799999999999997
     ],
     "source": [
      "unified"
     ]
    },
    "C/all": {
     "n": 12,
     "mean": 12.657500000000002,
     "sd": 1.29291865032709,
     "ci95": [
      11.83601868140097,
      13.478981318599034
     ],
     "pos": 12,
     "per_unit": [
      14.08999999999999,
      13.820000000000007,
      13.119999999999997,
      12.310000000000002,
      10.840000000000018,
      15.14,
      11.680000000000007,
      11.799999999999997,
      11.110000000000014,
      11.810000000000002,
      13.000000000000007,
      13.169999999999995
     ],
     "source": [
      "unified"
     ]
    },
    "C/old": {
     "n": 12,
     "mean": 13.951851851851854,
     "sd": 1.384646720094608,
     "ci95": [
      13.072089298245421,
      14.831614405458287
     ],
     "pos": 12,
     "per_unit": [
      15.68888888888889,
      15.222222222222229,
      14.333333333333343,
      13.522222222222211,
      12.05555555555555,
      16.599999999999994,
      12.833333333333343,
      13.122222222222234,
      12.366666666666681,
      13.055555555555557,
      14.366666666666667,
      14.255555555555553
     ],
     "source": [
      "unified"
     ]
    },
    "C/latest": {
     "n": 12,
     "mean": 1.0083333333333317,
     "sd": 1.1397434586410908,
     "ci95": [
      0.2841748883822591,
      1.7324917782844045
     ],
     "pos": 8,
     "per_unit": [
      -0.29999999999999716,
      1.1999999999999886,
      2.200000000000003,
      1.3999999999999915,
      -0.10000000000000853,
      2.0,
      1.3000000000000114,
      -0.09999999999999432,
      -0.20000000000000284,
      0.5999999999999943,
      0.6999999999999886,
      3.4000000000000057
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/all": {
     "n": 12,
     "mean": 0.5345009590963405,
     "sd": 0.08904686166447263,
     "ci95": [
      0.4779232824430332,
      0.5910786357496478
     ],
     "pos": 12,
     "per_unit": [
      0.6231821992267328,
      0.6844893871887421,
      0.4057106565111015,
      0.5273811794067762,
      0.5591566534565207,
      0.6486430638809191,
      0.4184650560034142,
      0.5402757542950045,
      0.45415338515007253,
      0.46896941507276946,
      0.5083722722048813,
      0.5752124867591517
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/old": {
     "n": 12,
     "mean": 0.5932279537330555,
     "sd": 0.10446016002146001,
     "ci95": [
      0.5268571345219739,
      0.659598772944137
     ],
     "pos": 12,
     "per_unit": [
      0.6991164217045291,
      0.7700126333538506,
      0.4388181722694613,
      0.5844377615671794,
      0.6246787116804096,
      0.7110261612720596,
      0.45121210639178866,
      0.6254378379389922,
      0.5009674596434692,
      0.5229651490163749,
      0.5496474589312066,
      0.6404155710273445
     ],
     "source": [
      "unified"
     ]
    },
    "Lall/latest": {
     "n": 12,
     "mean": 0.005958007365903646,
     "sd": 0.10335849573530469,
     "ci95": [
      -0.059712847752142854,
      0.07162886248395015
     ],
     "pos": 6,
     "per_unit": [
      -0.06022580307343084,
      -0.0852198282972525,
      0.10774301468586245,
      0.013871939963135738,
      -0.03054187055849855,
      0.08719518736066156,
      0.12374160250803534,
      -0.22618299850088164,
      0.03282671470949161,
      -0.016992190419668596,
      0.13689559166796972,
      -0.011615271654580539
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/all": {
     "n": 12,
     "mean": 0.14134654665170263,
     "sd": 0.0740054951972799,
     "ci95": [
      0.09432569830764338,
      0.18836739499576188
     ],
     "pos": 12,
     "per_unit": [
      0.21677918476710367,
      0.25300719566159113,
      0.0056591345422560835,
      0.1281127525867527,
      0.20343535636193177,
      0.18136772042338833,
      0.03912361171756373,
      0.17336866886418534,
      0.09822219525134379,
      0.10908756132149389,
      0.10125131024253697,
      0.18674386808028398
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/old": {
     "n": 12,
     "mean": 0.1608771990049326,
     "sd": 0.08963104643208611,
     "ci95": [
      0.10392834905848486,
      0.21782604895138036
     ],
     "pos": 11,
     "per_unit": [
      0.24587582297967447,
      0.2923200330850406,
      -0.0012481774877137752,
      0.14469183764840743,
      0.2357337846244585,
      0.2014454365596663,
      0.035159028520605595,
      0.22166422332032898,
      0.10718141388260882,
      0.12591314134825105,
      0.10402996475909543,
      0.21775987881876802
     ],
     "source": [
      "unified"
     ]
    },
    "Ltask/latest": {
     "n": 12,
     "mean": -0.03442932452736858,
     "sd": 0.09579879074934843,
     "ci95": [
      -0.09529697225219515,
      0.026438323197457994
     ],
     "pos": 5,
     "per_unit": [
      -0.04509055914603621,
      -0.10080834114946668,
      0.0678249428119857,
      -0.02109901296814165,
      -0.08725049800081575,
      0.0006682751968849487,
      0.07480486049019497,
      -0.26129132124111454,
      0.017589227569956734,
      -0.042342658919314324,
      0.07624341959351444,
      -0.09240022856607055
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/all": {
     "n": 12,
     "mean": 0.3931544124446379,
     "sd": 0.03332214500820519,
     "ci95": [
      0.3719825315896719,
      0.41432629329960385
     ],
     "pos": 12,
     "per_unit": [
      0.4064030144596291,
      0.43148219152715095,
      0.4000515219688454,
      0.3992684268200235,
      0.3557212970945889,
      0.46727534345753075,
      0.3793414442858505,
      0.3669070854308192,
      0.35593118989872874,
      0.35988185375127557,
      0.4071209619623444,
      0.3884686186788677
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/old": {
     "n": 12,
     "mean": 0.43235075472812284,
     "sd": 0.036357477354194624,
     "ci95": [
      0.4092503157095486,
      0.45545119374669707
     ],
     "pos": 12,
     "per_unit": [
      0.45324059872485467,
      0.47769260026881,
      0.44006634975717507,
      0.439745923918772,
      0.3889449270559511,
      0.5095807247123934,
      0.41605307787118306,
      0.40377361461866323,
      0.3937860457608604,
      0.3970520076681239,
      0.44561749417211116,
      0.42265569220857646
     ],
     "source": [
      "unified"
     ]
    },
    "Lwithin/latest": {
     "n": 12,
     "mean": 0.040387331893272226,
     "sd": 0.028801443984017096,
     "ci95": [
      0.0220877674345486,
      0.05868689635199585
     ],
     "pos": 11,
     "per_unit": [
      -0.015135243927394626,
      0.015588512852214187,
      0.03991807187387675,
      0.03497095293127739,
      0.056708627442317194,
      0.08652691216377661,
      0.04893674201784037,
      0.0351083227402329,
      0.015237487139534878,
      0.02535046849964573,
      0.06065217207445528,
      0.08078495691149001
     ],
     "source": [
      "unified"
     ]
    }
   }
  },
  "x_full_flat": {
   "dataset": "seq-cifar100",
   "method": "X-DER",
   "arm_a": "XD_full",
   "arm_b": "XD_flat",
   "units": [
    260919601,
    260919602,
    260919603,
    260919604,
    260919605,
    260919606,
    260919607,
    260919608
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 6.356249999999999,
     "sd": 2.2202248116543766,
     "ci95": [
      4.500095606735555,
      8.212404393264443
     ],
     "pos": 8,
     "per_unit": [
      5.960000000000001,
      3.4099999999999966,
      4.600000000000001,
      7.3799999999999955,
      9.68,
      4.170000000000002,
      8.659999999999997,
      6.990000000000002
     ],
     "source": [
      "log_J"
     ],
     "ci90": [
      4.869066402521203,
      7.843433597478795
     ],
     "tost_p_1pp": 0.9998760712210071
    }
   }
  },
  "x_full_none": {
   "dataset": "seq-cifar100",
   "method": "X-DER",
   "arm_a": "XD_full",
   "arm_b": "XD_none",
   "units": [
    260919601,
    260919602,
    260919603,
    260919604,
    260919605,
    260919606,
    260919607,
    260919608
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": 6.048749999999998,
     "sd": 1.6137395567881618,
     "ci95": [
      4.699629968463637,
      7.3978700315363595
     ],
     "pos": 8,
     "per_unit": [
      6.100000000000001,
      3.969999999999999,
      5.57,
      9.029999999999994,
      5.449999999999996,
      4.399999999999999,
      7.199999999999996,
      6.670000000000002
     ],
     "source": [
      "log_J"
     ]
    }
   }
  },
  "x_flat_none": {
   "dataset": "seq-cifar100",
   "method": "X-DER",
   "arm_a": "XD_flat",
   "arm_b": "XD_none",
   "units": [
    260919601,
    260919602,
    260919603,
    260919604,
    260919605,
    260919606,
    260919607,
    260919608
   ],
   "n": 8,
   "sign": "accuracy: a - b; loss: b - a (positive = a has lower loss)",
   "note": "",
   "endpoints": {
    "J/all": {
     "n": 8,
     "mean": -0.307500000000001,
     "sd": 1.82912742663193,
     "ci95": [
      -1.8366887969910093,
      1.2216887969910073
     ],
     "pos": 5,
     "per_unit": [
      0.14000000000000057,
      0.5600000000000023,
      0.9699999999999989,
      1.6499999999999986,
      -4.230000000000004,
      0.22999999999999687,
      -1.4600000000000009,
      -0.3200000000000003
     ],
     "source": [
      "log_J"
     ]
    }
   }
  }
 },
 "interactions": {
  "c_factorial_generic": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arms": {
    "neither": "K_Nnone",
    "level": "NGF_level",
    "spread": "NGF_disp",
    "both": "NG_generic"
   },
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "endpoints": {
    "J": {
     "mean": 5.780999999999999,
     "ci95": [
      5.136877608041954,
      6.425122391958044
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      3.4000000000000057,
      8.989999999999995,
      5.369999999999997,
      6.679999999999989,
      4.039999999999999,
      4.969999999999999,
      5.780000000000005,
      5.970000000000002,
      3.9499999999999957,
      6.09,
      3.3500000000000014,
      6.910000000000004,
      6.399999999999995,
      5.709999999999997,
      6.25,
      6.459999999999997,
      5.029999999999998,
      6.399999999999999,
      6.870000000000001,
      7.0
     ]
    },
    "A": {
     "mean": 6.934,
     "ci95": [
      6.334100417162894,
      7.5338995828371065
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      4.849999999999994,
      9.759999999999994,
      6.880000000000003,
      7.370000000000008,
      5.889999999999997,
      6.239999999999998,
      6.970000000000002,
      6.900000000000009,
      5.559999999999999,
      7.809999999999999,
      4.090000000000007,
      8.379999999999999,
      6.709999999999994,
      6.780000000000001,
      7.389999999999997,
      7.920000000000002,
      5.969999999999995,
      7.400000000000006,
      7.900000000000006,
      7.91
     ]
    },
    "C": {
     "mean": -1.449000000000001,
     "ci95": [
      -1.7751036967659886,
      -1.1228963032340133
     ],
     "pos": 1,
     "n": 20,
     "per_unit": [
      -1.910000000000025,
      -1.1199999999999903,
      -2.180000000000007,
      -1.0400000000000063,
      -0.8399999999999892,
      -1.3299999999999983,
      -2.069999999999993,
      -2.010000000000005,
      -0.6000000000000085,
      -2.1000000000000085,
      -1.0899999999999892,
      -1.4099999999999824,
      -1.3400000000000176,
      -2.720000000000013,
      -1.8200000000000074,
      -1.7299999999999898,
      -1.9499999999999886,
      -1.2199999999999989,
      -0.8899999999999864,
      0.38999999999998636
     ]
    },
    "Lall": {
     "mean": 0.6153395792375949,
     "ci95": [
      0.5578606077941907,
      0.672818550680999
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      0.4136274875348196,
      0.9011974631860689,
      0.6624119206195633,
      0.6529083698966298,
      0.4862625513082257,
      0.5931551907017685,
      0.6284934843617656,
      0.7927970417475345,
      0.4700399429281257,
      0.6442237540120281,
      0.43830844861626783,
      0.5410720462948921,
      0.6214485070457103,
      0.6164372281105326,
      0.8052151180671023,
      0.6794345825038324,
      0.6310633130011372,
      0.5080281867811207,
      0.6318206104088269,
      0.5888463376259443
     ]
    },
    "Ltask": {
     "mean": 0.6363206216369213,
     "ci95": [
      0.5778151329767817,
      0.6948261102970609
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      0.444425679194441,
      0.9252107599733863,
      0.6850304612889779,
      0.6650510178241209,
      0.48373640904983173,
      0.6067802479207174,
      0.6607815919436959,
      0.8293842863398844,
      0.4855264024835968,
      0.6772374993870258,
      0.4651686495323286,
      0.5735874855008927,
      0.6346212147399646,
      0.6654118570157417,
      0.814321089690548,
      0.7074770388422191,
      0.6527427581055756,
      0.5208991268029282,
      0.6430163209896502,
      0.5860025361128987
     ]
    },
    "Lwithin": {
     "mean": -0.020981042399326456,
     "ci95": [
      -0.02712292135513788,
      -0.014839163443515033
     ],
     "pos": 2,
     "n": 20,
     "per_unit": [
      -0.030798191659621388,
      -0.02401329678731745,
      -0.0226185406694146,
      -0.01214264792749109,
      0.002526142258393982,
      -0.01362505721894891,
      -0.03228810758193035,
      -0.036587244592349855,
      -0.015486459555471122,
      -0.03301374537499768,
      -0.026860200916060784,
      -0.03251543920600053,
      -0.013172707694254271,
      -0.048974628905209094,
      -0.009105971623445619,
      -0.028042456338386756,
      -0.021679445104438422,
      -0.012870940021807442,
      -0.01119571058082336,
      0.0028438015130456407
     ]
    }
   },
   "gains": {
    "level/J": {
     "mean": 2.3220000000000005,
     "ci95": [
      2.0843140534994657,
      2.5596859465005353
     ],
     "per_unit": [
      1.9299999999999926,
      1.6600000000000037,
      2.530000000000001,
      2.900000000000002,
      2.1099999999999994,
      2.6599999999999966,
      1.6799999999999997,
      2.1999999999999993,
      1.990000000000002,
      2.710000000000001,
      3.1300000000000026,
      2.299999999999997,
      2.320000000000004,
      2.1600000000000037,
      2.280000000000001,
      2.980000000000004,
      1.8500000000000014,
      3.330000000000002,
      2.25,
      1.4699999999999989
     ]
    },
    "spread/J": {
     "mean": 6.522499999999999,
     "ci95": [
      6.198574253022306,
      6.846425746977692
     ],
     "per_unit": [
      6.869999999999997,
      5.399999999999999,
      7.369999999999997,
      6.1200000000000045,
      7.77,
      5.73,
      7.279999999999998,
      5.809999999999999,
      5.73,
      6.699999999999999,
      6.669999999999998,
      6.959999999999994,
      7.190000000000001,
      6.390000000000001,
      7.0,
      6.260000000000002,
      6.2499999999999964,
      5.699999999999999,
      5.860000000000003,
      7.390000000000001
     ]
    },
    "both/J": {
     "mean": 14.625499999999999,
     "ci95": [
      13.99609736372533,
      15.254902636274668
     ],
     "per_unit": [
      12.199999999999996,
      16.049999999999997,
      15.269999999999996,
      15.699999999999996,
      13.919999999999998,
      13.359999999999996,
      14.740000000000002,
      13.98,
      11.669999999999998,
      15.5,
      13.150000000000002,
      16.169999999999995,
      15.91,
      14.260000000000002,
      15.530000000000001,
      15.700000000000003,
      13.129999999999995,
      15.43,
      14.980000000000004,
      15.86
     ]
    },
    "neither_abs/J": 22.4615,
    "level/A": {
     "mean": 2.8654999999999995,
     "ci95": [
      2.6163302968683935,
      3.1146697031316055
     ],
     "per_unit": [
      2.3500000000000014,
      1.850000000000005,
      2.75,
      3.3799999999999955,
      2.7600000000000016,
      2.879999999999999,
      2.6099999999999994,
      2.679999999999996,
      2.7399999999999984,
      3.270000000000003,
      3.8199999999999967,
      2.9899999999999984,
      3.1999999999999993,
      2.8699999999999974,
      2.7200000000000024,
      3.479999999999997,
      2.3100000000000023,
      3.9099999999999966,
      2.6799999999999997,
      2.0600000000000023
     ]
    },
    "spread/A": {
     "mean": 6.395,
     "ci95": [
      6.038129626673571,
      6.751870373326428
     ],
     "per_unit": [
      6.59,
      5.350000000000001,
      6.830000000000002,
      6.289999999999996,
      7.879999999999999,
      5.09,
      7.23,
      5.709999999999997,
      5.399999999999999,
      6.449999999999999,
      6.550000000000001,
      7.389999999999997,
      7.07,
      6.519999999999996,
      6.870000000000001,
      6.059999999999999,
      6.030000000000005,
      5.640000000000001,
      5.729999999999997,
      7.220000000000002
     ]
    },
    "both/A": {
     "mean": 16.194499999999998,
     "ci95": [
      15.532978782231016,
      16.85602121776898
     ],
     "per_unit": [
      13.789999999999996,
      16.96,
      16.460000000000004,
      17.04,
      16.529999999999998,
      14.209999999999997,
      16.810000000000002,
      15.290000000000003,
      13.699999999999996,
      17.53,
      14.460000000000004,
      18.759999999999994,
      16.979999999999993,
      16.169999999999995,
      16.98,
      17.459999999999997,
      14.310000000000002,
      16.950000000000003,
      16.310000000000002,
      17.190000000000005
     ]
    },
    "neither_abs/A": 22.394,
    "level/C": {
     "mean": -0.3565000000000012,
     "ci95": [
      -0.6671730957274431,
      -0.045826904272559366
     ],
     "per_unit": [
      -0.5299999999999869,
      0.06999999999999318,
      0.03999999999999204,
      -0.6899999999999977,
      -1.0300000000000153,
      -0.7599999999999909,
      0.21999999999999886,
      -1.1599999999999966,
      -2.3799999999999955,
      0.010000000000005116,
      -0.4900000000000091,
      0.3299999999999983,
      -0.06999999999999318,
      -0.3399999999999892,
      0.14000000000000057,
      0.11999999999999034,
      0.3599999999999852,
      0.09999999999999432,
      -0.19000000000001194,
      -0.8799999999999955
     ]
    },
    "spread/C": {
     "mean": -3.121,
     "ci95": [
      -3.3802838938449273,
      -2.8617161061550727
     ],
     "per_unit": [
      -3.569999999999993,
      -3.680000000000007,
      -2.569999999999993,
      -3.359999999999985,
      -3.6000000000000085,
      -3.5600000000000023,
      -2.0900000000000034,
      -2.6700000000000017,
      -3.730000000000004,
      -2.3599999999999994,
      -3.2900000000000063,
      -3.490000000000009,
      -2.7199999999999847,
      -2.9599999999999937,
      -2.4099999999999966,
      -2.3700000000000045,
      -3.1500000000000057,
      -3.3100000000000023,
      -3.640000000000015,
      -3.8899999999999864
     ]
    },
    "both/C": {
     "mean": -4.9265000000000025,
     "ci95": [
      -5.290597145088091,
      -4.562402854911914
     ],
     "per_unit": [
      -6.010000000000005,
      -4.730000000000004,
      -4.710000000000008,
      -5.089999999999989,
      -5.470000000000013,
      -5.6499999999999915,
      -3.9399999999999977,
      -5.840000000000003,
      -6.710000000000008,
      -4.450000000000003,
      -4.8700000000000045,
      -4.569999999999993,
      -4.1299999999999955,
      -6.019999999999996,
      -4.090000000000003,
      -3.980000000000004,
      -4.740000000000009,
      -4.430000000000007,
      -4.720000000000013,
      -4.3799999999999955
     ]
    },
    "neither_abs/C": 80.48,
    "level/Lall": {
     "mean": 0.20308867547885973,
     "ci95": [
      0.15691263522751464,
      0.2492647157302048
     ],
     "per_unit": [
      0.10606186678519869,
      0.2095027947278041,
      0.04290959369653535,
      0.2609486285809757,
      0.02563606570098198,
      0.32881281076617785,
      0.16837063522111073,
      0.13647181493940863,
      0.15549333367691354,
      0.3368193326516167,
      0.15185902601178647,
      0.2889901759307252,
      0.2651332070571275,
      0.1589152840311936,
      0.1356581207154246,
      0.31633874866416267,
      0.14798223497826335,
      0.3948723342238596,
      0.20826260987129785,
      0.22273489134663027
     ]
    },
    "spread/Lall": {
     "mean": 0.7386409400558329,
     "ci95": [
      0.702097130290557,
      0.7751847498211089
     ],
     "per_unit": [
      0.8059612670301473,
      0.7642838600842641,
      0.7091052654141485,
      0.7943574183773041,
      0.8166578398241136,
      0.6618109916999639,
      0.8324484789779127,
      0.6354657208386794,
      0.6016763078857856,
      0.8402925217394408,
      0.6977810983965611,
      0.7640490864895799,
      0.7567787952483673,
      0.71459127239293,
      0.6831327947067223,
      0.7701401639906376,
      0.6282779059245414,
      0.6476231958202341,
      0.7808917543965581,
      0.8674930618787666
     ]
    },
    "both/Lall": {
     "mean": 1.5570691947722874,
     "ci95": [
      1.4732139470222454,
      1.6409244425223295
     ],
     "per_unit": [
      1.3256506213501655,
      1.874984117998137,
      1.4144267797302472,
      1.7082144168549096,
      1.3285564568333212,
      1.5837789931679103,
      1.629312598560789,
      1.5647345775256225,
      1.2272095844908248,
      1.8213356084030856,
      1.2879485730246154,
      1.5941113087151972,
      1.6433605093512051,
      1.4899437845346561,
      1.6240060334892492,
      1.7659134951586326,
      1.4073234539039419,
      1.5505237168252144,
      1.6209749746766828,
      1.6790742908513412
     ]
    },
    "neither_abs/Lall": 4.4276551483101905,
    "level/Ltask": {
     "mean": 0.20634903088972326,
     "ci95": [
      0.16251770777583785,
      0.25018035400360866
     ],
     "per_unit": [
      0.1274781095923343,
      0.1887629404107205,
      0.030791992247474198,
      0.26376176249817185,
      0.06443280228917203,
      0.34364108956012274,
      0.17009206633792484,
      0.1422029787196255,
      0.2042717962971361,
      0.3361428119278811,
      0.1588187990286789,
      0.2641329403354664,
      0.25248890513631306,
      0.17215842900504175,
      0.1345792386972091,
      0.31209950370012596,
      0.13846237727916844,
      0.39126480616952364,
      0.19947283510125402,
      0.23192443346112057
     ]
    },
    "spread/Ltask": {
     "mean": 0.8954897430730288,
     "ci95": [
      0.8593301463248332,
      0.9316493398212243
     ],
     "per_unit": [
      0.9742717536935928,
      0.9382358721398614,
      0.8648612261581157,
      0.9701988335988094,
      0.9577720690812743,
      0.8334054718479091,
      0.9578260348256968,
      0.775649847897359,
      0.7557067033923879,
      1.0016653383334546,
      0.8380971887835589,
      0.9183690437985472,
      0.9106207329182805,
      0.8719217268619648,
      0.8393502071544781,
      0.9150175019543454,
      0.8048508819171989,
      0.8139973334822059,
      0.9426609407507964,
      1.0253161528707384
     ]
    },
    "both/Ltask": {
     "mean": 1.7381593955996733,
     "ci95": [
      1.6576169234200204,
      1.818701867779326
     ],
     "per_unit": [
      1.546175542480368,
      2.052209572523968,
      1.5806836796945678,
      1.8990116139211022,
      1.505941280420278,
      1.7838268093287493,
      1.7886996931073176,
      1.747237112956869,
      1.4455049021731208,
      2.0150456496483615,
      1.4620846373445664,
      1.7560894696349063,
      1.7977308527945581,
      1.7094920128827482,
      1.7882505355422351,
      1.9345940444966905,
      1.596056017301943,
      1.7261612664546577,
      1.7851500968417007,
      1.8432431224447576
     ]
    },
    "neither_abs/Ltask": 3.8096343599888174,
    "level/Lwithin": {
     "mean": -0.003260355410863536,
     "ci95": [
      -0.011753905003256793,
      0.005233194181529722
     ],
     "per_unit": [
      -0.02141624280713561,
      0.020739854317083584,
      0.012117601449061155,
      -0.0028131339171961756,
      -0.03879673658819005,
      -0.014828278793944882,
      -0.0017214311168141094,
      -0.005731163780216875,
      -0.04877846262022256,
      0.0006765207237355852,
      -0.006959773016892434,
      0.024857235595258764,
      0.01264430192081445,
      -0.013243144973848153,
      0.001078882018215488,
      0.004239244964036715,
      0.009519857699094914,
      0.003607528054335951,
      0.008789774770043834,
      -0.009189542114490301
     ]
    },
    "spread/Lwithin": {
     "mean": -0.15684880301719586,
     "ci95": [
      -0.16318728591065754,
      -0.1505103201237342
     ],
     "per_unit": [
      -0.1683104866634455,
      -0.1739520120555973,
      -0.15575596074396714,
      -0.17584141522150532,
      -0.14111422925716077,
      -0.1715944801479452,
      -0.1253775558477841,
      -0.14018412705867966,
      -0.15403039550660225,
      -0.1613728165940138,
      -0.14031609038699777,
      -0.1543199573089673,
      -0.15384193766991316,
      -0.15733045446903482,
      -0.15621741244775578,
      -0.14487733796370783,
      -0.17657297599265753,
      -0.16637413766197184,
      -0.16176918635423831,
      -0.15782309099197178
     ]
    },
    "both/Lwithin": {
     "mean": -0.18109020082738586,
     "ci95": [
      -0.1906809659463816,
      -0.17149943570839013
     ],
     "per_unit": [
      -0.2205249211302025,
      -0.17722545452583116,
      -0.16625689996432058,
      -0.19079719706619258,
      -0.17738482358695684,
      -0.200047816160839,
      -0.15938709454652855,
      -0.1825025354312464,
      -0.21829531768229593,
      -0.1937100412452759,
      -0.174136064319951,
      -0.16197816091970907,
      -0.154370343443353,
      -0.21954822834809207,
      -0.1642445020529859,
      -0.16868054933805787,
      -0.18873256339800104,
      -0.17563754962944333,
      -0.16417512216501784,
      -0.16416883159341644
     ]
    },
    "neither_abs/Lwithin": 0.6180207883213731
   }
  },
  "c_factorial_recordmean": {
   "dataset": "seq-cifar100",
   "method": "DER++",
   "arms": {
    "neither": "K_Nnone",
    "level": "NGF_level",
    "spread": "NGF_disp",
    "both": "K_Niso"
   },
   "units": [
    260918701,
    260918702,
    260918703,
    260918704,
    260918705,
    260918706,
    260918707,
    260918708,
    260918709,
    260918710,
    260918711,
    260918712,
    260918713,
    260918714,
    260918715,
    260918716,
    260918717,
    260918718,
    260918719,
    260918720
   ],
   "endpoints": {
    "J": {
     "mean": 5.992000000000001,
     "ci95": [
      5.379467180521149,
      6.604532819478853
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      4.280000000000008,
      8.089999999999996,
      6.200000000000003,
      7.829999999999995,
      5.859999999999999,
      5.619999999999997,
      4.390000000000004,
      6.510000000000002,
      6.590000000000003,
      7.09,
      4.060000000000002,
      7.150000000000006,
      5.379999999999999,
      7.050000000000001,
      6.25,
      4.549999999999994,
      3.390000000000004,
      6.910000000000004,
      6.91,
      5.730000000000004
     ]
    },
    "A": {
     "mean": 7.329,
     "ci95": [
      6.643638860854986,
      8.014361139145013
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      5.43,
      9.16,
      7.559999999999995,
      8.830000000000009,
      7.899999999999995,
      6.98,
      5.27,
      7.110000000000003,
      9.249999999999996,
      8.609999999999996,
      5.310000000000006,
      8.379999999999999,
      6.329999999999998,
      8.230000000000004,
      7.599999999999998,
      6.190000000000005,
      4.129999999999992,
      8.770000000000003,
      8.190000000000005,
      7.349999999999998
     ]
    },
    "C": {
     "mean": -1.3265000000000007,
     "ci95": [
      -1.7059283896762232,
      -0.9470716103237782
     ],
     "pos": 3,
     "n": 20,
     "per_unit": [
      -1.8000000000000114,
      -1.3699999999999903,
      -1.4399999999999977,
      -1.0600000000000023,
      0.10000000000000853,
      -1.480000000000004,
      -1.6499999999999915,
      -1.8200000000000074,
      0.23000000000000398,
      -0.960000000000008,
      0.11000000000001364,
      -0.6299999999999955,
      -2.5200000000000244,
      -2.000000000000014,
      -1.8500000000000085,
      -1.559999999999988,
      -2.339999999999989,
      -2.3100000000000023,
      -1.509999999999991,
      -0.6700000000000159
     ]
    },
    "Lall": {
     "mean": 0.6284107246893723,
     "ci95": [
      0.5733009990344466,
      0.683520450344298
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      0.44972949636321236,
      0.8550095653060801,
      0.682461105986861,
      0.7343646239007375,
      0.60264797605367,
      0.6401103050422652,
      0.5338790088876184,
      0.7764725962289258,
      0.651131414668308,
      0.7205545623944705,
      0.5338688865680519,
      0.5370312930409238,
      0.5426514560672286,
      0.715691574133535,
      0.8302820282937677,
      0.5718367193773259,
      0.45289325057099017,
      0.5329216629441413,
      0.665031358041472,
      0.5396456099178613
     ]
    },
    "Ltask": {
     "mean": 0.6481456711893818,
     "ci95": [
      0.5933823340522171,
      0.7029090083265466
     ],
     "pos": 20,
     "n": 20,
     "per_unit": [
      0.4615502702731096,
      0.8809545007007422,
      0.7019979259666016,
      0.7442235925408944,
      0.5741341265360367,
      0.654284383831472,
      0.5594552094740113,
      0.8184778444320973,
      0.6497549995230303,
      0.7262173598697501,
      0.5430434192918101,
      0.5610550893569082,
      0.5821593413122663,
      0.7412388432677757,
      0.8438088121478797,
      0.6040192882052207,
      0.4988209018506584,
      0.5648612257121757,
      0.6914018652579133,
      0.561454424237283
     ]
    },
    "Lwithin": {
     "mean": -0.01973494650000949,
     "ci95": [
      -0.02759786622256266,
      -0.011872026777456314
     ],
     "pos": 2,
     "n": 20,
     "per_unit": [
      -0.01182077390989722,
      -0.02594493539466214,
      -0.01953681997974055,
      -0.009858968640156895,
      0.02851384951763336,
      -0.014174078789206845,
      -0.025576200586392872,
      -0.04200524820317142,
      0.001376415145277754,
      -0.005662797475279646,
      -0.009174532723758233,
      -0.02402379631598439,
      -0.03950788524503768,
      -0.025547269134240658,
      -0.01352678385411199,
      -0.03218256882789472,
      -0.04592765127966825,
      -0.031939562768034335,
      -0.026370507216441297,
      -0.02180881431942172
     ]
    }
   },
   "gains": {
    "level/J": {
     "mean": 2.3220000000000005,
     "ci95": [
      2.0843140534994657,
      2.5596859465005353
     ],
     "per_unit": [
      1.9299999999999926,
      1.6600000000000037,
      2.530000000000001,
      2.900000000000002,
      2.1099999999999994,
      2.6599999999999966,
      1.6799999999999997,
      2.1999999999999993,
      1.990000000000002,
      2.710000000000001,
      3.1300000000000026,
      2.299999999999997,
      2.320000000000004,
      2.1600000000000037,
      2.280000000000001,
      2.980000000000004,
      1.8500000000000014,
      3.330000000000002,
      2.25,
      1.4699999999999989
     ]
    },
    "spread/J": {
     "mean": 6.522499999999999,
     "ci95": [
      6.198574253022306,
      6.846425746977692
     ],
     "per_unit": [
      6.869999999999997,
      5.399999999999999,
      7.369999999999997,
      6.1200000000000045,
      7.77,
      5.73,
      7.279999999999998,
      5.809999999999999,
      5.73,
      6.699999999999999,
      6.669999999999998,
      6.959999999999994,
      7.190000000000001,
      6.390000000000001,
      7.0,
      6.260000000000002,
      6.2499999999999964,
      5.699999999999999,
      5.860000000000003,
      7.390000000000001
     ]
    },
    "both/J": {
     "mean": 14.836500000000001,
     "ci95": [
      14.21236370132083,
      15.460636298679171
     ],
     "per_unit": [
      13.079999999999998,
      15.149999999999999,
      16.1,
      16.85,
      15.739999999999998,
      14.009999999999994,
      13.350000000000001,
      14.52,
      14.310000000000006,
      16.5,
      13.860000000000003,
      16.409999999999997,
      14.890000000000004,
      15.600000000000005,
      15.530000000000001,
      13.79,
      11.490000000000002,
      15.940000000000005,
      15.020000000000003,
      14.590000000000003
     ]
    },
    "neither_abs/J": 22.4615,
    "level/A": {
     "mean": 2.8654999999999995,
     "ci95": [
      2.6163302968683935,
      3.1146697031316055
     ],
     "per_unit": [
      2.3500000000000014,
      1.850000000000005,
      2.75,
      3.3799999999999955,
      2.7600000000000016,
      2.879999999999999,
      2.6099999999999994,
      2.679999999999996,
      2.7399999999999984,
      3.270000000000003,
      3.8199999999999967,
      2.9899999999999984,
      3.1999999999999993,
      2.8699999999999974,
      2.7200000000000024,
      3.479999999999997,
      2.3100000000000023,
      3.9099999999999966,
      2.6799999999999997,
      2.0600000000000023
     ]
    },
    "spread/A": {
     "mean": 6.395,
     "ci95": [
      6.038129626673571,
      6.751870373326428
     ],
     "per_unit": [
      6.59,
      5.350000000000001,
      6.830000000000002,
      6.289999999999996,
      7.879999999999999,
      5.09,
      7.23,
      5.709999999999997,
      5.399999999999999,
      6.449999999999999,
      6.550000000000001,
      7.389999999999997,
      7.07,
      6.519999999999996,
      6.870000000000001,
      6.059999999999999,
      6.030000000000005,
      5.640000000000001,
      5.729999999999997,
      7.220000000000002
     ]
    },
    "both/A": {
     "mean": 16.5895,
     "ci95": [
      15.829243271900568,
      17.349756728099436
     ],
     "per_unit": [
      14.370000000000001,
      16.360000000000007,
      17.139999999999997,
      18.5,
      18.539999999999996,
      14.95,
      15.11,
      15.499999999999996,
      17.389999999999993,
      18.33,
      15.680000000000003,
      18.759999999999994,
      16.599999999999998,
      17.619999999999997,
      17.19,
      15.73,
      12.469999999999999,
      18.32,
      16.6,
      16.630000000000003
     ]
    },
    "neither_abs/A": 22.394,
    "level/C": {
     "mean": -0.3565000000000012,
     "ci95": [
      -0.6671730957274431,
      -0.045826904272559366
     ],
     "per_unit": [
      -0.5299999999999869,
      0.06999999999999318,
      0.03999999999999204,
      -0.6899999999999977,
      -1.0300000000000153,
      -0.7599999999999909,
      0.21999999999999886,
      -1.1599999999999966,
      -2.3799999999999955,
      0.010000000000005116,
      -0.4900000000000091,
      0.3299999999999983,
      -0.06999999999999318,
      -0.3399999999999892,
      0.14000000000000057,
      0.11999999999999034,
      0.3599999999999852,
      0.09999999999999432,
      -0.19000000000001194,
      -0.8799999999999955
     ]
    },
    "spread/C": {
     "mean": -3.121,
     "ci95": [
      -3.3802838938449273,
      -2.8617161061550727
     ],
     "per_unit": [
      -3.569999999999993,
      -3.680000000000007,
      -2.569999999999993,
      -3.359999999999985,
      -3.6000000000000085,
      -3.5600000000000023,
      -2.0900000000000034,
      -2.6700000000000017,
      -3.730000000000004,
      -2.3599999999999994,
      -3.2900000000000063,
      -3.490000000000009,
      -2.7199999999999847,
      -2.9599999999999937,
      -2.4099999999999966,
      -2.3700000000000045,
      -3.1500000000000057,
      -3.3100000000000023,
      -3.640000000000015,
      -3.8899999999999864
     ]
    },
    "both/C": {
     "mean": -4.804000000000002,
     "ci95": [
      -5.2118003157885004,
      -4.396199684211504
     ],
     "per_unit": [
      -5.8999999999999915,
      -4.980000000000004,
      -3.969999999999999,
      -5.109999999999985,
      -4.530000000000015,
      -5.799999999999997,
      -3.519999999999996,
      -5.650000000000006,
      -5.8799999999999955,
      -3.3100000000000023,
      -3.6700000000000017,
      -3.7900000000000063,
      -5.310000000000002,
      -5.299999999999997,
      -4.1200000000000045,
      -3.8100000000000023,
      -5.13000000000001,
      -5.52000000000001,
      -5.340000000000018,
      -5.439999999999998
     ]
    },
    "neither_abs/C": 80.48,
    "level/Lall": {
     "mean": 0.20308867547885973,
     "ci95": [
      0.15691263522751464,
      0.2492647157302048
     ],
     "per_unit": [
      0.10606186678519869,
      0.2095027947278041,
      0.04290959369653535,
      0.2609486285809757,
      0.02563606570098198,
      0.32881281076617785,
      0.16837063522111073,
      0.13647181493940863,
      0.15549333367691354,
      0.3368193326516167,
      0.15185902601178647,
      0.2889901759307252,
      0.2651332070571275,
      0.1589152840311936,
      0.1356581207154246,
      0.31633874866416267,
      0.14798223497826335,
      0.3948723342238596,
      0.20826260987129785,
      0.22273489134663027
     ]
    },
    "spread/Lall": {
     "mean": 0.7386409400558329,
     "ci95": [
      0.702097130290557,
      0.7751847498211089
     ],
     "per_unit": [
      0.8059612670301473,
      0.7642838600842641,
      0.7091052654141485,
      0.7943574183773041,
      0.8166578398241136,
      0.6618109916999639,
      0.8324484789779127,
      0.6354657208386794,
      0.6016763078857856,
      0.8402925217394408,
      0.6977810983965611,
      0.7640490864895799,
      0.7567787952483673,
      0.71459127239293,
      0.6831327947067223,
      0.7701401639906376,
      0.6282779059245414,
      0.6476231958202341,
      0.7808917543965581,
      0.8674930618787666
     ]
    },
    "both/Lall": {
     "mean": 1.570140340224065,
     "ci95": [
      1.4936114376975547,
      1.6466692427505754
     ],
     "per_unit": [
      1.3617526301785583,
      1.8287962201181482,
      1.434475965097545,
      1.7896706708590173,
      1.4449418815787656,
      1.630734107508407,
      1.5346981230866419,
      1.5484101320070138,
      1.4083010562310072,
      1.897666416785528,
      1.3835090109763994,
      1.5900705554612289,
      1.5645634583727235,
      1.5891981305576586,
      1.6490729437159146,
      1.6583156320321262,
      1.2291533914737949,
      1.575417192988235,
      1.654185722309328,
      1.6298735631432582
     ]
    },
    "neither_abs/Lall": 4.4276551483101905,
    "level/Ltask": {
     "mean": 0.20634903088972326,
     "ci95": [
      0.16251770777583785,
      0.25018035400360866
     ],
     "per_unit": [
      0.1274781095923343,
      0.1887629404107205,
      0.030791992247474198,
      0.26376176249817185,
      0.06443280228917203,
      0.34364108956012274,
      0.17009206633792484,
      0.1422029787196255,
      0.2042717962971361,
      0.3361428119278811,
      0.1588187990286789,
      0.2641329403354664,
      0.25248890513631306,
      0.17215842900504175,
      0.1345792386972091,
      0.31209950370012596,
      0.13846237727916844,
      0.39126480616952364,
      0.19947283510125402,
      0.23192443346112057
     ]
    },
    "spread/Ltask": {
     "mean": 0.8954897430730288,
     "ci95": [
      0.8593301463248332,
      0.9316493398212243
     ],
     "per_unit": [
      0.9742717536935928,
      0.9382358721398614,
      0.8648612261581157,
      0.9701988335988094,
      0.9577720690812743,
      0.8334054718479091,
      0.9578260348256968,
      0.775649847897359,
      0.7557067033923879,
      1.0016653383334546,
      0.8380971887835589,
      0.9183690437985472,
      0.9106207329182805,
      0.8719217268619648,
      0.8393502071544781,
      0.9150175019543454,
      0.8048508819171989,
      0.8139973334822059,
      0.9426609407507964,
      1.0253161528707384
     ]
    },
    "both/Ltask": {
     "mean": 1.7499844451521338,
     "ci95": [
      1.6746125935113005,
      1.825356296792967
     ],
     "per_unit": [
      1.5633001335590366,
      2.007953313251324,
      1.5976511443721915,
      1.9781841886378757,
      1.596338997906483,
      1.831330945239504,
      1.687373310637633,
      1.7363306710490818,
      1.6097334992125543,
      2.064025510131086,
      1.5399594071040479,
      1.7435570734909218,
      1.7452689793668599,
      1.7853189991347822,
      1.817738257999567,
      1.831136293859692,
      1.4421341610470257,
      1.7701233653639052,
      1.8335356411099637,
      1.818695010569142
     ]
    },
    "neither_abs/Ltask": 3.8096343599888174,
    "level/Lwithin": {
     "mean": -0.003260355410863536,
     "ci95": [
      -0.011753905003256793,
      0.005233194181529722
     ],
     "per_unit": [
      -0.02141624280713561,
      0.020739854317083584,
      0.012117601449061155,
      -0.0028131339171961756,
      -0.03879673658819005,
      -0.014828278793944882,
      -0.0017214311168141094,
      -0.005731163780216875,
      -0.04877846262022256,
      0.0006765207237355852,
      -0.006959773016892434,
      0.024857235595258764,
      0.01264430192081445,
      -0.013243144973848153,
      0.001078882018215488,
      0.004239244964036715,
      0.009519857699094914,
      0.003607528054335951,
      0.008789774770043834,
      -0.009189542114490301
     ]
    },
    "spread/Lwithin": {
     "mean": -0.15684880301719586,
     "ci95": [
      -0.16318728591065754,
      -0.1505103201237342
     ],
     "per_unit": [
      -0.1683104866634455,
      -0.1739520120555973,
      -0.15575596074396714,
      -0.17584141522150532,
      -0.14111422925716077,
      -0.1715944801479452,
      -0.1253775558477841,
      -0.14018412705867966,
      -0.15403039550660225,
      -0.1613728165940138,
      -0.14031609038699777,
      -0.1543199573089673,
      -0.15384193766991316,
      -0.15733045446903482,
      -0.15621741244775578,
      -0.14487733796370783,
      -0.17657297599265753,
      -0.16637413766197184,
      -0.16176918635423831,
      -0.15782309099197178
     ]
    },
    "both/Lwithin": {
     "mean": -0.17984410492806888,
     "ci95": [
      -0.18856517104831733,
      -0.17112303880782043
     ],
     "per_unit": [
      -0.20154750338047833,
      -0.17915709313317585,
      -0.16317517927464653,
      -0.18851351777885839,
      -0.15139711632771746,
      -0.20059683773109693,
      -0.15267518755099108,
      -0.18792053904206796,
      -0.20143244298154706,
      -0.16635909334555787,
      -0.15645039612764844,
      -0.15348651802969293,
      -0.1807055209941364,
      -0.19612086857712363,
      -0.16866531428365228,
      -0.17282066182756584,
      -0.21298076957323087,
      -0.19470617237567023,
      -0.17934991880063578,
      -0.1888214474258838
     ]
    },
    "neither_abs/Lwithin": 0.6180207883213731
   }
  },
  "t_factorial_recordmean": {
   "dataset": "seq-tinyimg",
   "method": "DER++",
   "arms": {
    "neither": "TN_none",
    "level": "TCF_level",
    "spread": "TCF_disp",
    "both": "TN_niso"
   },
   "units": [
    260919401,
    260919402,
    260919403,
    260919404,
    260919405,
    260919406,
    260919407,
    260919408
   ],
   "endpoints": {
    "J": {
     "mean": 6.444999999999999,
     "ci95": [
      5.45417285769177,
      7.435827142308229
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      4.839999999999998,
      4.629999999999999,
      6.109999999999999,
      7.32,
      7.999999999999998,
      7.1,
      6.699999999999999,
      6.859999999999999
     ]
    },
    "A": {
     "mean": 6.9375,
     "ci95": [
      5.83367419726359,
      8.041325802736411
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      5.519999999999998,
      4.68,
      6.779999999999999,
      8.770000000000001,
      8.159999999999998,
      7.300000000000001,
      7.18,
      7.110000000000003
     ]
    },
    "C": {
     "mean": 1.1462500000000038,
     "ci95": [
      0.47839033301637435,
      1.8141096669836332
     ],
     "pos": 7,
     "n": 8,
     "per_unit": [
      -0.4899999999999949,
      1.3600000000000065,
      1.4500000000000028,
      1.6800000000000068,
      1.2600000000000193,
      1.7399999999999949,
      1.7899999999999991,
      0.37999999999999545
     ]
    },
    "Lall": {
     "mean": 1.5002268797654361,
     "ci95": [
      1.3336727977095815,
      1.6667809618212908
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      1.206925860984998,
      1.314027235178675,
      1.3929419257068814,
      1.6762159605236988,
      1.7803473660555138,
      1.4432462256140148,
      1.5065135364803144,
      1.6815969275793918
     ]
    },
    "Ltask": {
     "mean": 1.4084228108198578,
     "ci95": [
      1.2458712408133477,
      1.5709743808263679
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      1.1956151872948437,
      1.2006337096746549,
      1.2832004879115155,
      1.5843968181817925,
      1.6644162816220804,
      1.2971863157522652,
      1.4063264039449468,
      1.6356072821767622
     ]
    },
    "Lwithin": {
     "mean": 0.0918040689455783,
     "ci95": [
      0.0558286721454571,
      0.12777946574569948
     ],
     "pos": 8,
     "n": 8,
     "per_unit": [
      0.01131067369015426,
      0.11339352550402015,
      0.10974143779536583,
      0.09181914234190636,
      0.11593108443343292,
      0.14605990986174922,
      0.10018713253536715,
      0.04598964540263051
     ]
    }
   },
   "gains": {
    "level/J": {
     "mean": 0.9399999999999997,
     "ci95": [
      0.7952658990235326,
      1.0847341009764668
     ],
     "per_unit": [
      0.8999999999999986,
      1.1599999999999984,
      0.7300000000000004,
      0.8399999999999999,
      1.1199999999999992,
      0.7400000000000002,
      1.120000000000001,
      0.9100000000000001
     ]
    },
    "spread/J": {
     "mean": 1.3350000000000004,
     "ci95": [
      1.0290966268876705,
      1.6409033731123304
     ],
     "per_unit": [
      1.5600000000000005,
      1.1400000000000006,
      1.6600000000000001,
      1.0899999999999999,
      1.3399999999999999,
      0.6500000000000004,
      1.7800000000000011,
      1.4600000000000009
     ]
    },
    "both/J": {
     "mean": 8.719999999999999,
     "ci95": [
      7.737653817997822,
      9.702346182002175
     ],
     "per_unit": [
      7.299999999999997,
      6.929999999999998,
      8.5,
      9.25,
      10.459999999999997,
      8.49,
      9.600000000000001,
      9.23
     ]
    },
    "neither_abs/J": 10.72625,
    "level/A": {
     "mean": 1.2349999999999999,
     "ci95": [
      1.1221261176439,
      1.3478738823560998
     ],
     "per_unit": [
      0.9900000000000002,
      1.4400000000000013,
      1.1899999999999995,
      1.2499999999999982,
      1.3299999999999983,
      1.1300000000000008,
      1.2800000000000011,
      1.2699999999999996
     ]
    },
    "spread/A": {
     "mean": 1.2024999999999997,
     "ci95": [
      0.9006132536682916,
      1.5043867463317078
     ],
     "per_unit": [
      1.2500000000000018,
      1.0199999999999996,
      1.4399999999999995,
      1.0099999999999998,
      1.2299999999999986,
      0.5899999999999999,
      1.8399999999999999,
      1.2399999999999984
     ]
    },
    "both/A": {
     "mean": 9.375,
     "ci95": [
      8.22720864632371,
      10.52279135367629
     ],
     "per_unit": [
      7.76,
      7.140000000000001,
      9.409999999999998,
      11.03,
      10.719999999999995,
      9.020000000000001,
      10.3,
      9.620000000000001
     ]
    },
    "neither_abs/A": 12.25125,
    "level/C": {
     "mean": -2.3087500000000007,
     "ci95": [
      -2.9823780124968398,
      -1.6351219875031617
     ],
     "per_unit": [
      -1.4299999999999997,
      -1.4500000000000028,
      -3.1899999999999977,
      -3.1200000000000045,
      -1.6200000000000045,
      -3.3200000000000003,
      -2.3500000000000014,
      -1.9899999999999949
     ]
    },
    "spread/C": {
     "mean": -7.0550000000000015,
     "ci95": [
      -7.83448103688389,
      -6.275518963116113
     ],
     "per_unit": [
      -5.910000000000004,
      -6.399999999999999,
      -6.539999999999999,
      -8.120000000000005,
      -7.030000000000008,
      -6.239999999999995,
      -8.320000000000007,
      -7.8799999999999955
     ]
    },
    "both/C": {
     "mean": -8.217499999999998,
     "ci95": [
      -9.102348835937326,
      -7.3326511640626695
     ],
     "per_unit": [
      -7.829999999999998,
      -6.489999999999995,
      -8.279999999999994,
      -9.560000000000002,
      -7.3899999999999935,
      -7.82,
      -8.88000000000001,
      -9.489999999999995
     ]
    },
    "neither_abs/C": 60.68625,
    "level/Lall": {
     "mean": 0.06258613675386748,
     "ci95": [
      -0.049555881763360676,
      0.17472815527109564
     ],
     "per_unit": [
      0.1759651197768024,
      0.13467720284518414,
      0.09357031860519438,
      0.0833036368919613,
      -0.01745516134352787,
      0.2303048892269972,
      -0.0018337743088423508,
      -0.19784313766282935
     ]
    },
    "spread/Lall": {
     "mean": 0.940954112637826,
     "ci95": [
      0.8493778948137486,
      1.0325303304619033
     ],
     "per_unit": [
      1.0168538842151396,
      0.9635691553604229,
      0.973401126407401,
      0.7926410344449994,
      0.8490172985158448,
      1.0721622511150333,
      1.0499113648611207,
      0.8100767861826466
     ]
    },
    "both/Lall": {
     "mean": 2.5037671291571293,
     "ci95": [
      2.385389918795224,
      2.6221443395190347
     ],
     "per_unit": [
      2.39974486497694,
      2.412273593384282,
      2.4599133707194767,
      2.5521606318606596,
      2.6119095032278303,
      2.7457133659560444,
      2.5545911270325927,
      2.29383057609921
     ]
    },
    "neither_abs/Lall": 6.585930419213666,
    "level/Ltask": {
     "mean": 0.15398913420805505,
     "ci95": [
      0.024944609688297148,
      0.28303365872781294
     ],
     "per_unit": [
      0.22157550631691336,
      0.2064540773271455,
      0.22072030025285105,
      0.1934592541596576,
      0.08634687830491394,
      0.377483227068069,
      0.07678150605992506,
      -0.15090767582503517
     ]
    },
    "spread/Ltask": {
     "mean": 1.237627834285784,
     "ci95": [
      1.151025846434356,
      1.3242298221372122
     ],
     "per_unit": [
      1.2755965775463327,
      1.2584927606692649,
      1.259830371988512,
      1.0997922212370828,
      1.1481753053319554,
      1.3593716448578714,
      1.373618593557497,
      1.1261451990977562
     ]
    },
    "both/Ltask": {
     "mean": 2.8000397793136966,
     "ci95": [
      2.6816110900717836,
      2.9184684685556097
     ],
     "per_unit": [
      2.69278727115809,
      2.6655805476710652,
      2.7637511601528786,
      2.877648293578533,
      2.89893846525895,
      3.0340411876782056,
      2.856726503562369,
      2.6108448054494833
     ]
    },
    "neither_abs/Ltask": 5.24048907730868,
    "level/Lwithin": {
     "mean": -0.09140299745418756,
     "ci95": [
      -0.12222933926277656,
      -0.06057665564559857
     ],
     "per_unit": [
      -0.04561038654011096,
      -0.07177687448196135,
      -0.12714998164765667,
      -0.11015561726769629,
      -0.10380203964844181,
      -0.14717833784107182,
      -0.07861528036876742,
      -0.04693546183779418
     ]
    },
    "spread/Lwithin": {
     "mean": -0.296673721647958,
     "ci95": [
      -0.31357015775917113,
      -0.2797772855367449
     ],
     "per_unit": [
      -0.25874269333119315,
      -0.294923605308842,
      -0.28642924558111105,
      -0.3071511867920833,
      -0.2991580068161106,
      -0.28720939374283816,
      -0.32370722869637625,
      -0.3160684129151097
     ]
    },
    "both/Lwithin": {
     "mean": -0.2962726501565673,
     "ci95": [
      -0.314644427554811,
      -0.2779008727583236
     ],
     "per_unit": [
      -0.29304240618114985,
      -0.2533069542867832,
      -0.3038377894334019,
      -0.32548766171787324,
      -0.2870289620311195,
      -0.28832782172216076,
      -0.3021353765297765,
      -0.31701422935027335
     ]
    },
    "neither_abs/Lwithin": 1.3454413419049867
   }
  }
 },
 "notes": [
  "CIFAR factorial \"both\" = Generic anchor (primary); Tiny \"both\" = record mean (primary). Both identities must be printed.",
  "Memory-sweep N rows are Pooled - Delete, not Full - Delete.",
  "DER cohorts: D_* (DER-B, 12 seeds) carries deletion/replacement/fixed/CE/WA; DD_* (DER-H, 8 seeds) carries H reassignment.",
  "source=log_J rows are training-log J (2 dp); switch to unified when collected_ur_w2 arrives.",
  "arm tr_full: no data",
  "arm tr_rmean: no data",
  "arm tr_fix_m2: no data",
  "contrast c_nnat: no data yet",
  "contrast c_nmid: no data yet",
  "contrast tr_full_rmean: no data yet",
  "contrast tr_full_fix_m2: no data yet",
  "contrast tr_fix_m2_rmean: no data yet",
  "diff hnm_D_low: no data yet",
  "diff hnm_D_mid: no data yet",
  "V8: fixed-anchor fresh-seed cohorts are *_rep (units 709-720); first cohort keys unchanged (8 units).",
  "V8: HB_* first (701-708) and rep (709-720) are separate preregistered cohorts; c_full_hbgold/hbother pool whatever exists."
 ]
}

==> anc/supplementary_material/data/V8_SNAPSHOT.sha256 <==
b57273d69d04d38c3022632e2765c702bcd1d87a31aa304ead9fa4d0e1124468  V8_SNAPSHOT.json


==> anc/supplementary_material/data/WA_READOUT.json <==
{
 "W1": {
  "CIFAR DER++ canonical / J": {
   "n": 20,
   "mean": -0.505,
   "ci95": [
    -0.931,
    -0.08
   ],
   "pos": 8
  },
  "CIFAR DER++ canonical / A": {
   "n": 20,
   "mean": -0.223,
   "ci95": [
    -0.622,
    0.175
   ],
   "pos": 9
  },
  "CIFAR DER++ canonical / C": {
   "n": 20,
   "mean": -0.002,
   "ci95": [
    -0.011,
    0.008
   ],
   "pos": 8
  },
  "CIFAR DER++ n12 / J": {
   "n": 12,
   "mean": -0.972,
   "ci95": [
    -1.361,
    -0.584
   ],
   "pos": 0
  },
  "CIFAR DER++ n12 / A": {
   "n": 12,
   "mean": -0.598,
   "ci95": [
    -0.996,
    -0.199
   ],
   "pos": 1
  },
  "CIFAR DER++ n12 / C": {
   "n": 12,
   "mean": 0.01,
   "ci95": [
    -0.003,
    0.023
   ],
   "pos": 8
  },
  "CIFAR DER / J": {
   "n": 12,
   "mean": 8.697,
   "ci95": [
    8.064,
    9.331
   ],
   "pos": 12
  },
  "CIFAR DER / A": {
   "n": 12,
   "mean": 8.623,
   "ci95": [
    8.026,
    9.219
   ],
   "pos": 12
  },
  "CIFAR DER / C": {
   "n": 12,
   "mean": -0.017,
   "ci95": [
    -0.044,
    0.011
   ],
   "pos": 4
  },
  "Tiny DER++ / J": {
   "n": 8,
   "mean": 1.81,
   "ci95": [
    1.622,
    1.998
   ],
   "pos": 8
  },
  "Tiny DER++ / A": {
   "n": 8,
   "mean": 2.051,
   "ci95": [
    1.731,
    2.372
   ],
   "pos": 8
  },
  "Tiny DER++ / C": {
   "n": 8,
   "mean": -0.006,
   "ci95": [
    -0.026,
    0.013
   ],
   "pos": 3
  }
 },
 "W2": {
  "CIFAR DER++ canonical": {
   "J_after_WA": {
    "n": 20,
    "mean": 4.773,
    "ci95": [
     4.269,
     5.278
    ],
    "pos": 20
   },
   "J_before": {
    "n": 20,
    "mean": 4.71,
    "ci95": [
     4.21,
     5.21
    ],
    "pos": 20
   },
   "C_change": {
    "n": 20,
    "mean": 0.004,
    "ci95": [
     -0.01,
     0.018
    ],
    "pos": 11
   }
  },
  "CIFAR DER": {
   "J_after_WA": {
    "n": 8,
    "mean": 4.602,
    "ci95": [
     3.814,
     5.391
    ],
    "pos": 8
   },
   "J_before": {
    "n": 8,
    "mean": 4.564,
    "ci95": [
     3.705,
     5.422
    ],
    "pos": 8
   },
   "C_change": {
    "n": 8,
    "mean": -0.001,
    "ci95": [
     -0.017,
     0.015
    ],
    "pos": 3
   }
  },
  "Tiny DER++": {
   "J_after_WA": {
    "n": 4,
    "mean": 5.493,
    "ci95": [
     4.404,
     6.581
    ],
    "pos": 4
   },
   "J_before": {
    "n": 4,
    "mean": 6.087,
    "ci95": [
     5.108,
     7.067
    ],
    "pos": 4
   },
   "C_change": {
    "n": 4,
    "mean": -0.008,
    "ci95": [
     -0.095,
     0.08
    ],
    "pos": 1
   }
  }
 },
 "W3": {
  "CIFAR DER++ canonical": {
   "latest_over_old_norm_deleted_minus_full": {
    "n": 20,
    "mean": 0.032,
    "ci95": [
     0.024,
     0.04
    ],
    "pos": 19
   },
   "mean_ratio_full": 0.914,
   "mean_ratio_deleted": 0.946
  },
  "CIFAR DER++ n12": {
   "latest_over_old_norm_deleted_minus_full": {
    "n": 12,
    "mean": 0.027,
    "ci95": [
     0.016,
     0.039
    ],
    "pos": 11
   },
   "mean_ratio_full": 0.902,
   "mean_ratio_deleted": 0.93
  },
  "CIFAR DER": {
   "latest_over_old_norm_deleted_minus_full": {
    "n": 12,
    "mean": 0.447,
    "ci95": [
     0.439,
     0.455
    ],
    "pos": 12
   },
   "mean_ratio_full": 0.912,
   "mean_ratio_deleted": 1.358
  },
  "Tiny DER++": {
   "latest_over_old_norm_deleted_minus_full": {
    "n": 8,
    "mean": 0.112,
    "ci95": [
     0.103,
     0.12
    ],
    "pos": 8
   },
   "mean_ratio_full": 0.854,
   "mean_ratio_deleted": 0.965
  }
 },
 "W4": {
  "CIFAR DER++ canonical": {
   "gap": {
    "n": 20,
    "mean": 15.163,
    "ci95": [
     14.544,
     15.783
    ],
    "pos": 20
   },
   "wa_gain_on_deleted": {
    "n": 20,
    "mean": -1.666,
    "ci95": [
     -2.171,
     -1.162
    ],
    "pos": 2
   },
   "fraction_of_mean_gap": -0.11,
   "full_minus_deleted_after_WA_both": {
    "n": 20,
    "mean": 15.669,
    "ci95": [
     14.909,
     16.429
    ],
    "pos": 20
   }
  },
  "CIFAR DER++ n12": {
   "gap": {
    "n": 12,
    "mean": 13.889,
    "ci95": [
     13.106,
     14.672
    ],
    "pos": 12
   },
   "wa_gain_on_deleted": {
    "n": 12,
    "mean": -2.397,
    "ci95": [
     -2.849,
     -1.944
    ],
    "pos": 0
   },
   "fraction_of_mean_gap": -0.173,
   "full_minus_deleted_after_WA_both": {
    "n": 12,
    "mean": 14.862,
    "ci95": [
     14.12,
     15.604
    ],
    "pos": 12
   }
  },
  "CIFAR DER": {
   "gap": {
    "n": 12,
    "mean": 23.743,
    "ci95": [
     22.929,
     24.557
    ],
    "pos": 12
   },
   "wa_gain_on_deleted": {
    "n": 12,
    "mean": 7.378,
    "ci95": [
     6.669,
     8.086
    ],
    "pos": 12
   },
   "fraction_of_mean_gap": 0.311,
   "full_minus_deleted_after_WA_both": {
    "n": 12,
    "mean": 15.046,
    "ci95": [
     14.022,
     16.07
    ],
    "pos": 12
   }
  },
  "Tiny DER++": {
   "gap": {
    "n": 8,
    "mean": 8.41,
    "ci95": [
     7.071,
     9.749
    ],
    "pos": 8
   },
   "wa_gain_on_deleted": {
    "n": 8,
    "mean": 0.25,
    "ci95": [
     -0.125,
     0.625
    ],
    "pos": 6
   },
   "fraction_of_mean_gap": 0.03,
   "full_minus_deleted_after_WA_both": {
    "n": 8,
    "mean": 6.6,
    "ci95": [
     5.316,
     7.884
    ],
    "pos": 8
   }
  }
 },
 "effect_of_WA": {
  "CIFAR DER++ canonical / K_full": {
   "all": {
    "n": 20,
    "mean": -1.161,
    "ci95": [
     -1.349,
     -0.973
    ],
    "pos": 0
   },
   "old": {
    "n": 20,
    "mean": -1.485,
    "ci95": [
     -1.715,
     -1.255
    ],
    "pos": 0
   },
   "latest": {
    "n": 20,
    "mean": 1.755,
    "ci95": [
     1.297,
     2.213
    ],
    "pos": 20
   }
  },
  "CIFAR DER++ canonical / K_Nnone": {
   "all": {
    "n": 20,
    "mean": -1.666,
    "ci95": [
     -2.171,
     -1.162
    ],
    "pos": 2
   },
   "old": {
    "n": 20,
    "mean": -1.848,
    "ci95": [
     -2.412,
     -1.284
    ],
    "pos": 2
   },
   "latest": {
    "n": 20,
    "mean": -0.03,
    "ci95": [
     -0.087,
     0.027
    ],
    "pos": 5
   }
  },
  "CIFAR DER++ n12 / K_original": {
   "all": {
    "n": 12,
    "mean": -1.424,
    "ci95": [
     -1.6,
     -1.249
    ],
    "pos": 0
   },
   "old": {
    "n": 12,
    "mean": -1.723,
    "ci95": [
     -1.921,
     -1.525
    ],
    "pos": 0
   },
   "latest": {
    "n": 12,
    "mean": 1.267,
    "ci95": [
     0.945,
     1.589
    ],
    "pos": 12
   }
  },
  "CIFAR DER++ n12 / K_none": {
   "all": {
    "n": 12,
    "mean": -2.397,
    "ci95": [
     -2.849,
     -1.944
    ],
    "pos": 0
   },
   "old": {
    "n": 12,
    "mean": -2.667,
    "ci95": [
     -3.176,
     -2.157
    ],
    "pos": 0
   },
   "latest": {
    "n": 12,
    "mean": 0.033,
    "ci95": [
     -0.066,
     0.132
    ],
    "pos": 7
   }
  },
  "CIFAR DER / D_full": {
   "all": {
    "n": 12,
    "mean": -1.32,
    "ci95": [
     -1.597,
     -1.043
    ],
    "pos": 0
   },
   "old": {
    "n": 12,
    "mean": -1.595,
    "ci95": [
     -1.924,
     -1.266
    ],
    "pos": 0
   },
   "latest": {
    "n": 12,
    "mean": 1.158,
    "ci95": [
     0.776,
     1.541
    ],
    "pos": 12
   }
  },
  "CIFAR DER / D_dropN": {
   "all": {
    "n": 12,
    "mean": 7.378,
    "ci95": [
     6.669,
     8.086
    ],
    "pos": 12
   },
   "old": {
    "n": 12,
    "mean": 8.315,
    "ci95": [
     7.53,
     9.099
    ],
    "pos": 12
   },
   "latest": {
    "n": 12,
    "mean": -1.058,
    "ci95": [
     -1.349,
     -0.767
    ],
    "pos": 0
   }
  },
  "Tiny DER++ / TN_full": {
   "all": {
    "n": 8,
    "mean": -1.56,
    "ci95": [
     -1.907,
     -1.213
    ],
    "pos": 0
   },
   "old": {
    "n": 8,
    "mean": -1.974,
    "ci95": [
     -2.428,
     -1.519
    ],
    "pos": 0
   },
   "latest": {
    "n": 8,
    "mean": 2.163,
    "ci95": [
     1.35,
     2.975
    ],
    "pos": 8
   }
  },
  "Tiny DER++ / TN_none": {
   "all": {
    "n": 8,
    "mean": 0.25,
    "ci95": [
     -0.125,
     0.625
    ],
    "pos": 6
   },
   "old": {
    "n": 8,
    "mean": 0.287,
    "ci95": [
     -0.134,
     0.709
    ],
    "pos": 6
   },
   "latest": {
    "n": 8,
    "mean": -0.087,
    "ci95": [
     -0.157,
     -0.018
    ],
    "pos": 0
   }
  }
 }
}

==> anc/supplementary_material/data/collected_nf/NF_J.txt <==
final_NF_a0_s260918701.log 39.34
final_NF_a0_s260918702.log 36.46
final_NF_a0_s260918703.log 37.9
final_NF_a0_s260918704.log 37.24
final_NF_a0_s260918705.log 36.81
final_NF_a0_s260918706.log 37.58
final_NF_a0_s260918707.log 36.29
final_NF_a0_s260918708.log 35.32
final_NF_am2_s260918701.log 38.33
final_NF_am2_s260918702.log 36.44
final_NF_am2_s260918703.log 37.61
final_NF_am2_s260918704.log 39.04
final_NF_am2_s260918705.log 37.08
final_NF_am2_s260918706.log 37.42
final_NF_am2_s260918707.log 37.09
final_NF_am2_s260918708.log 36.77


==> anc/supplementary_material/data/collected_nf/NGF2X_J.txt <==
final_NGF2_disp_s260918701.log 34.78
final_NGF2_disp_s260918702.log 28.32
final_NGF2_disp_s260918703.log 30.31
final_NGF2_level_s260918701.log 27.56
final_NGF2_level_s260918702.log 22.66
final_NGF2_level_s260918703.log 24.65
final_NGF2_disp_s260918704.log 29.19
final_NGF2_disp_s260918705.log 30.2
final_NGF2_disp_s260918706.log 28.56
final_NGF2_level_s260918704.log 24.68
final_NGF2_level_s260918705.log 24.79
final_NGF2_level_s260918706.log 24.68
final_NGF2_disp_s260918707.log 29.24
final_NGF2_disp_s260918708.log 27.96
final_NGF2_level_s260918707.log 23.88
final_NGF2_level_s260918708.log 24.28


==> anc/supplementary_material/data/collected_ur/UR_Dp0.json <==
[{"file": "final_DD_full_s260919501_ces-hdir-der_seq-cifar100_None_500_50_20260919-172251_ae2d0d57_last.pt", "arm": "DD_full", "unit": 260919501, "seed": 260919501, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 32.97, "task_il_mean": 73.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.0, "readouts": {"n_tasks": 10, "per_task": {"J": [22.0, 24.6, 31.3, 13.3, 32.6, 26.7, 26.9, 36.8, 34.6, 80.9], "A": [27.7, 25.2, 33.5, 13.7, 32.1, 26.7, 24.7, 36.2, 33.6, 96.5], "C": [61.8, 68.7, 70.0, 64.2, 76.3, 69.5, 81.4, 78.3, 82.5, 83.5], "zg": [3.3117225865609945, 3.6646849980112166, 4.172268459396437, 2.629820910074748, 4.348487991743721, 3.767759526472073, 3.701486964929849, 4.746421636575833, 4.938550702202134, 8.922448830336332], "lse": [6.880687785479816, 7.38215191424933, 7.408389565479555, 7.002312777964375, 7.6238124563786815, 7.46019306148373, 7.145941596405653, 7.663063142497167, 7.9315376598832605, 9.621115054545816], "lseb": [4.543326925894679, 4.640626353157097, 5.073633218104995, 3.7297307507795256, 5.106600799265634, 4.732866835709879, 4.378330961386164, 5.45265093790291, 5.54688013211201, 9.408712260788732]}, "J": {"all": 32.97, "old": 27.644444444444446, "latest": 80.9}, "A": {"all": 34.989999999999995, "old": 28.155555555555555, "latest": 96.5}, "C": {"all": 73.62, "old": 72.52222222222223, "latest": 83.5}, "zg": {"all": 4.420365260630334, "old": 3.920133752885223, "latest": 8.922448830336332}, "lse": {"all": 7.611920501436738, "old": 7.388676662202396, "latest": 9.621115054545816}, "lseb": {"all": 5.261335917510162, "old": 4.800516323812543, "latest": 9.408712260788732}}}, {"file": "final_DD_full_s260919503_ces-hdir-der_seq-cifar100_None_500_50_20260919-172340_ff19ea19_last.pt", "arm": "DD_full", "unit": 260919503, "seed": 260919503, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 33.54, "task_il_mean": 74.42999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.5, "readouts": {"n_tasks": 10, "per_task": {"J": [24.1, 21.4, 25.1, 39.1, 24.6, 22.4, 23.0, 30.5, 35.4, 89.8], "A": [28.2, 22.2, 25.0, 38.7, 25.8, 23.0, 22.1, 32.1, 36.7, 95.2], "C": [65.6, 61.5, 73.7, 81.5, 69.2, 71.0, 74.8, 72.4, 81.3, 93.3], "zg": [3.47592621390149, 2.9218515278100967, 3.7509042341653256, 5.027431514950469, 3.4186333023041953, 3.3807992548895998, 3.645346398320049, 4.167321084898431, 4.899933929651976, 9.62285121526569], "lse": [7.230882242428605, 6.840483160909361, 7.493950494725629, 7.851120898286878, 7.06491433480356, 6.939849721110672, 7.254092303153299, 7.399304166092947, 7.5502882837499925, 10.081030860318334], "lseb": [4.643280237499918, 4.11118813724757, 4.601926756758252, 5.649826006169899, 4.339518288898979, 4.324188038292427, 4.487419413045856, 5.032041539435329, 5.519420615847636, 9.860963711088836]}, "J": {"all": 33.54, "old": 27.288888888888888, "latest": 89.8}, "A": {"all": 34.9, "old": 28.200000000000003, "latest": 95.2}, "C": {"all": 74.42999999999999, "old": 72.33333333333333, "latest": 93.3}, "zg": {"all": 4.431099867615733, "old": 3.8542386067657373, "latest": 9.62285121526569}, "lse": {"all": 7.5705916465579275, "old": 7.291653956140105, "latest": 10.081030860318334}, "lseb": {"all": 5.25697727442847, "old": 4.745423225910653, "latest": 9.860963711088836}}}, {"file": "final_DD_hperm_s260919502_ces-hdir-der_seq-cifar100_None_500_50_20260919-172328_9ff75e84_last.pt", "arm": "DD_hperm", "unit": 260919502, "seed": 260919502, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 30.419999999999998, "task_il_mean": 61.98, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.4, "readouts": {"n_tasks": 10, "per_task": {"J": [15.2, 20.6, 23.4, 23.5, 30.2, 19.1, 25.2, 33.5, 21.9, 91.6], "A": [24.4, 24.6, 25.7, 23.6, 29.9, 18.6, 25.9, 34.7, 22.8, 95.5], "C": [42.7, 45.6, 56.8, 55.3, 63.2, 58.7, 63.3, 73.1, 67.2, 93.9], "zg": [2.279852658651769, 2.454149806078523, 2.5374475271422416, 2.554370803120546, 3.354874997981824, 2.391012348730117, 3.0412625910248607, 4.007401820102706, 3.0680453466065227, 8.007835034742952], "lse": [6.280774865566421, 6.718428136511624, 6.44496181529814, 6.89010022254515, 7.076069000431774, 6.502786832227656, 6.689385868128013, 6.976035277314032, 6.509625997371623, 8.48707444942523], "lseb": [4.054406437560566, 4.195403276252297, 3.928231381231017, 3.9817670343780946, 4.547992678968557, 3.717171156709157, 4.260891817061811, 4.888253936539846, 4.091390665719026, 8.221868120593756]}, "J": {"all": 30.419999999999998, "old": 23.62222222222222, "latest": 91.6}, "A": {"all": 32.57, "old": 25.577777777777776, "latest": 95.5}, "C": {"all": 61.98, "old": 58.43333333333333, "latest": 93.9}, "zg": {"all": 3.3696252934182063, "old": 2.854268655493234, "latest": 8.007835034742952}, "lse": {"all": 6.857524246481967, "old": 6.676463112821604, "latest": 8.48707444942523}, "lseb": {"all": 4.588737650501413, "old": 4.185056487157819, "latest": 8.221868120593756}}}, {"file": "final_EM_hdn_orig_s260919702_ces-em-corr_seq-cifar100_None_500_50_20260919-215559_3d9eb3ef_last.pt", "arm": "EM_hdn_orig", "unit": 260919702, "seed": 260919702, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.709999999999994, "task_il_mean": 70.06, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.3, "readouts": {"n_tasks": 10, "per_task": {"J": [13.6, 33.0, 24.7, 29.4, 25.3, 18.2, 29.6, 28.4, 47.8, 87.1], "A": [17.8, 34.4, 25.6, 29.0, 26.2, 19.7, 28.2, 27.5, 47.3, 94.0], "C": [47.3, 66.4, 63.2, 69.2, 68.2, 57.6, 72.3, 79.2, 85.4, 91.8], "zg": [1.867650718750432, 3.915224425960332, 2.9046897889229, 3.160462620857637, 2.7540136146191507, 2.0686643637996167, 2.9876295770499857, 3.266601161928382, 4.769413691584021, 8.72498962958157], "lse": [6.346540001656194, 7.1475967490138625, 6.585577143861348, 6.701989078704092, 6.284238631634906, 6.056666317704362, 6.42276622004941, 6.483146756172467, 7.0576144113451305, 9.299602053065035], "lseb": [3.5630705720909477, 5.058978945902029, 4.139001799561642, 4.235483244771701, 3.880487452307562, 3.4079594970099456, 3.9267024964051984, 4.0765850415212945, 5.3090419347179045, 8.990401686432653]}, "J": {"all": 33.709999999999994, "old": 27.77777777777778, "latest": 87.1}, "A": {"all": 34.97, "old": 28.41111111111111, "latest": 94.0}, "C": {"all": 70.06, "old": 67.64444444444445, "latest": 91.8}, "zg": {"all": 3.6419339593054025, "old": 3.0771499959413844, "latest": 8.72498962958157}, "lse": {"all": 6.838573736320681, "old": 6.565126145571308, "latest": 9.299602053065035}, "lseb": {"all": 4.658771267072088, "old": 4.177478998254248, "latest": 8.990401686432653}}}, {"file": "final_EM_hdn_orig_s260919704_ces-em-corr_seq-cifar100_None_500_50_20260919-215736_c6b02c8a_last.pt", "arm": "EM_hdn_orig", "unit": 260919704, "seed": 260919704, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.230000000000004, "task_il_mean": 72.85, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.8, "readouts": {"n_tasks": 10, "per_task": {"J": [17.5, 24.7, 28.0, 29.1, 38.6, 38.1, 29.0, 32.6, 43.7, 81.0], "A": [22.2, 26.2, 27.5, 29.0, 37.2, 38.9, 28.7, 33.7, 43.9, 90.2], "C": [60.2, 68.3, 68.0, 68.7, 77.2, 74.6, 68.5, 74.3, 80.2, 88.5], "zg": [2.0382580514140427, 3.1421357594262807, 2.997406700003194, 3.1624883572813123, 3.9885424749837255, 3.900879934214987, 2.8226428445037453, 3.273910806633532, 4.25662529287301, 6.82318154797703], "lse": [6.017609882814867, 6.734650230189937, 6.447205811146192, 6.724459844398984, 6.751391092219109, 6.9798665232386154, 6.216924532751541, 6.361386097483956, 6.727030298806615, 7.6681002740172115], "lseb": [3.5373844278544087, 4.348100926534897, 4.148346999418806, 4.309317627334794, 4.819202687623127, 4.8124143090836835, 3.884710763140574, 4.213709440964699, 4.988563349562713, 7.18579896918104]}, "J": {"all": 36.230000000000004, "old": 31.255555555555556, "latest": 81.0}, "A": {"all": 37.75, "old": 31.922222222222224, "latest": 90.2}, "C": {"all": 72.85, "old": 71.11111111111111, "latest": 88.5}, "zg": {"all": 3.6406071769310855, "old": 3.2869878023704255, "latest": 6.82318154797703}, "lse": {"all": 6.6628624587067025, "old": 6.551169368116646, "latest": 7.6681002740172115}, "lseb": {"all": 4.624754950069875, "old": 4.340194503501967, "latest": 7.18579896918104}}}, {"file": "final_EM_hdn_orig_s260919706_ces-em-corr_seq-cifar100_None_500_50_20260919-234408_84b5ceb3_last.pt", "arm": "EM_hdn_orig", "unit": 260919706, "seed": 260919706, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.66, "task_il_mean": 73.31, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.1, "readouts": {"n_tasks": 10, "per_task": {"J": [15.5, 35.3, 26.0, 21.7, 23.5, 36.3, 29.2, 28.7, 43.9, 86.5], "A": [21.9, 40.5, 25.9, 20.7, 22.5, 35.1, 28.7, 28.8, 43.7, 95.3], "C": [66.6, 71.2, 67.4, 63.1, 64.6, 78.1, 74.8, 74.6, 83.2, 89.5], "zg": [2.464307828307152, 3.484325862146914, 2.7662432423373686, 2.555881099271588, 2.6000319756679238, 3.7083690708475188, 3.2289421219080685, 3.0771493756044657, 4.917999724525958, 8.07364097327739], "lse": [6.506511412864846, 6.402294706659482, 6.401854359562418, 6.537833369472202, 6.433129608248103, 6.655983929435651, 6.527839674832774, 6.291330611104578, 7.241417013334171, 8.68038268165765], "lseb": [3.874237256079751, 4.573383725356773, 3.9456857622927792, 3.8129669743257075, 3.820241203218369, 4.553201773495181, 4.163643702591876, 3.9761427635062976, 5.506816389776232, 8.393314100864028]}, "J": {"all": 34.66, "old": 28.899999999999995, "latest": 86.5}, "A": {"all": 36.31, "old": 29.755555555555556, "latest": 95.3}, "C": {"all": 73.31, "old": 71.51111111111112, "latest": 89.5}, "zg": {"all": 3.687689127389435, "old": 3.2003611445129954, "latest": 8.07364097327739}, "lse": {"all": 6.767857736717187, "old": 6.555354965057137, "latest": 8.68038268165765}, "lseb": {"all": 4.661963365150699, "old": 4.24736883896033, "latest": 8.393314100864028}}}, {"file": "final_EM_hdn_orig_s260919708_ces-em-corr_seq-cifar100_None_500_50_20260919-235652_b3f74bdf_last.pt", "arm": "EM_hdn_orig", "unit": 260919708, "seed": 260919708, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.47, "task_il_mean": 72.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.1, 15.0, 33.3, 36.1, 27.9, 23.6, 31.1, 35.2, 43.5, 85.9], "A": [25.4, 15.3, 35.5, 37.7, 27.7, 22.8, 30.6, 35.4, 42.0, 97.4], "C": [64.2, 58.1, 69.6, 68.4, 74.3, 68.5, 72.3, 73.0, 84.1, 87.8], "zg": [2.6406432314403356, 1.9951923725083471, 3.6577035599946974, 3.862558112484403, 3.3139078456619755, 2.745024354688823, 3.3408373083546756, 3.757576669602655, 4.031165855977684, 8.675099057503045], "lse": [6.652119793532847, 6.481242970134113, 6.929741990675347, 7.110045571654085, 6.8039225149156675, 6.842202904188634, 6.9847544873114975, 7.04640481521134, 6.769837793848792, 9.212437684244495], "lseb": [3.99634225409856, 3.459267199471356, 4.746686904834871, 4.907639901993176, 4.282149724889186, 3.8288617228784645, 4.325641952326827, 4.660872917612956, 4.6554548803723135, 9.045493689453748]}, "J": {"all": 35.47, "old": 29.866666666666667, "latest": 85.9}, "A": {"all": 36.980000000000004, "old": 30.266666666666666, "latest": 97.4}, "C": {"all": 72.03, "old": 70.27777777777777, "latest": 87.8}, "zg": {"all": 3.8019708368216643, "old": 3.260512145634844, "latest": 8.675099057503045}, "lse": {"all": 7.083271052571682, "old": 6.846696982385813, "latest": 9.212437684244495}, "lseb": {"all": 4.790841114793146, "old": 4.318101939830857, "latest": 9.045493689453748}}}, {"file": "final_EM_hdn_orig_s260919710_ces-em-corr_seq-cifar100_None_500_50_20260920-013438_f4ca54e2_last.pt", "arm": "EM_hdn_orig", "unit": 260919710, "seed": 260919710, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.43, "task_il_mean": 71.3, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [17.3, 22.3, 22.1, 21.2, 29.7, 28.3, 32.6, 27.4, 38.1, 85.3], "A": [18.9, 24.2, 23.6, 20.9, 30.5, 28.1, 31.8, 26.4, 37.9, 93.6], "C": [61.1, 58.8, 64.3, 66.7, 71.6, 66.6, 79.8, 75.1, 78.6, 90.4], "zg": [2.340675631802529, 2.7332943056635557, 2.728604187220335, 2.7546323509588837, 3.3614346205275507, 3.2906328478138893, 3.5045143105238674, 3.0712071096496656, 4.084089278299362, 7.596021196193993], "lse": [6.4067172310826725, 6.4718482389629255, 6.477422793312874, 6.880895357283049, 6.745594285184857, 6.79905728422434, 6.840641880398885, 6.53716898324346, 6.926677996477848, 8.296367906234474], "lseb": [3.773933505674077, 4.107419848305184, 3.997107784832339, 3.929286059765047, 4.3813894059731355, 4.349963657983403, 4.271755521255163, 3.9504352840274946, 4.861852769189402, 7.960740617776932]}, "J": {"all": 32.43, "old": 26.555555555555557, "latest": 85.3}, "A": {"all": 33.589999999999996, "old": 26.922222222222224, "latest": 93.6}, "C": {"all": 71.3, "old": 69.17777777777778, "latest": 90.4}, "zg": {"all": 3.5465105838653628, "old": 3.096564960273293, "latest": 7.596021196193993}, "lse": {"all": 6.838239195640538, "old": 6.676224894463434, "latest": 8.296367906234474}, "lseb": {"all": 4.558388445478218, "old": 4.180349315222805, "latest": 7.960740617776932}}}, {"file": "final_EM_hdn_orig_s260919712_ces-em-corr_seq-cifar100_None_500_50_20260920-014924_dc58a318_last.pt", "arm": "EM_hdn_orig", "unit": 260919712, "seed": 260919712, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.46, "task_il_mean": 71.61, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.6, "readouts": {"n_tasks": 10, "per_task": {"J": [13.0, 25.7, 26.7, 29.2, 25.3, 21.5, 36.1, 40.5, 37.6, 89.0], "A": [15.4, 26.1, 29.1, 28.3, 25.6, 21.6, 38.8, 41.0, 35.7, 95.2], "C": [60.5, 61.2, 63.7, 68.7, 69.5, 63.1, 74.3, 80.4, 81.7, 93.0], "zg": [1.825578585823998, 2.943008107762784, 2.6565671315565704, 3.0291372437225657, 2.624448516800068, 2.244428518742323, 3.5303214737530797, 4.33000533715263, 3.802392837755382, 8.565521628201008], "lse": [6.0915979366829625, 6.683184035584441, 6.224241626117494, 6.752645789555601, 6.33315301267605, 6.398681205730289, 6.513436031355011, 7.3370587839412895, 6.576830331020766, 9.061802293059188], "lseb": [3.390548732406936, 4.273660678339617, 3.933770984071667, 4.137158949526398, 3.7699021524661434, 3.4927549747425, 4.4662237048961275, 5.048691981643923, 4.479887310737122, 8.80062759435868]}, "J": {"all": 34.46, "old": 28.4, "latest": 89.0}, "A": {"all": 35.68, "old": 29.06666666666667, "latest": 95.2}, "C": {"all": 71.61, "old": 69.23333333333333, "latest": 93.0}, "zg": {"all": 3.555140938127041, "old": 2.998431972563267, "latest": 8.565521628201008}, "lse": {"all": 6.797263104572309, "old": 6.545647639184878, "latest": 9.061802293059188}, "lseb": {"all": 4.579322706318911, "old": 4.110288829870048, "latest": 8.80062759435868}}}, {"file": "final_EM_hdn_perm_s260919702_ces-em-corr_seq-cifar100_None_500_50_20260919-215611_f3970fad_last.pt", "arm": "EM_hdn_perm", "unit": 260919702, "seed": 260919702, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.11, "task_il_mean": 68.72999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.0, "readouts": {"n_tasks": 10, "per_task": {"J": [14.9, 32.4, 26.0, 26.7, 24.1, 24.1, 24.1, 34.5, 48.4, 85.9], "A": [22.6, 34.1, 27.3, 27.3, 25.4, 23.8, 24.5, 34.0, 47.2, 92.6], "C": [49.1, 67.7, 62.3, 65.0, 62.2, 62.5, 64.3, 78.2, 84.4, 91.6], "zg": [2.0076442411839963, 3.869516423549503, 2.860485181226395, 2.8889952577883378, 2.2831759898597372, 2.2816626078067346, 2.38547690739017, 3.3859615229181945, 4.466143132118508, 8.119684242516756], "lse": [6.156186526482312, 7.174677521722861, 6.549086107055379, 6.511660889443777, 6.11894567796139, 6.019387857349855, 6.262116491192435, 6.265004702442898, 6.7444875402647115, 8.71815946927146], "lseb": [3.6732072101858777, 5.055709850200329, 4.103623044932234, 4.07631650244739, 3.5942288810696295, 3.5727493118148694, 3.573836689112639, 4.222368960716657, 5.050916919406466, 8.387291997567914]}, "J": {"all": 34.11, "old": 28.355555555555554, "latest": 85.9}, "A": {"all": 35.88, "old": 29.577777777777776, "latest": 92.6}, "C": {"all": 68.72999999999999, "old": 66.1888888888889, "latest": 91.6}, "zg": {"all": 3.454874550635833, "old": 2.936562362649064, "latest": 8.119684242516756}, "lse": {"all": 6.651971278318707, "old": 6.422394812657291, "latest": 8.71815946927146}, "lseb": {"all": 4.531024936745401, "old": 4.1025508188762325, "latest": 8.387291997567914}}}, {"file": "final_EM_hdn_perm_s260919704_ces-em-corr_seq-cifar100_None_500_50_20260919-215748_9eb46d92_last.pt", "arm": "EM_hdn_perm", "unit": 260919704, "seed": 260919704, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.53, "task_il_mean": 69.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.5, "readouts": {"n_tasks": 10, "per_task": {"J": [20.3, 23.9, 26.4, 29.5, 40.6, 33.0, 28.2, 28.8, 44.8, 79.8], "A": [24.9, 24.3, 26.5, 29.5, 40.0, 34.0, 27.2, 29.9, 45.9, 89.8], "C": [58.4, 59.7, 62.6, 67.1, 73.0, 73.4, 67.1, 67.5, 79.3, 88.4], "zg": [2.066238270422444, 2.893010587433353, 2.7583262553503736, 3.235586839206517, 4.097739088235889, 3.5050844507059082, 2.6885993977058678, 2.855231558771804, 4.400508908429183, 6.922188009649515], "lse": [6.021289107585914, 6.7146517820936475, 6.438139711038093, 6.79553532958486, 6.858980527209492, 6.86613366090675, 6.193544590797984, 6.381096082001986, 6.844204193399429, 7.751295600759354], "lseb": [3.6194829464405927, 4.232781494265674, 4.02147518514379, 4.4000763068473185, 5.021372902647302, 4.488456438300459, 3.819146737224141, 3.973006321339881, 5.147334950333346, 7.264416352820437]}, "J": {"all": 35.53, "old": 30.61111111111111, "latest": 79.8}, "A": {"all": 37.2, "old": 31.355555555555554, "latest": 89.8}, "C": {"all": 69.65, "old": 67.56666666666666, "latest": 88.4}, "zg": {"all": 3.542251336591085, "old": 3.166702817362371, "latest": 6.922188009649515}, "lse": {"all": 6.68648705853775, "old": 6.568174998290906, "latest": 7.751295600759354}, "lseb": {"all": 4.598754963536294, "old": 4.302570364726945, "latest": 7.264416352820437}}}, {"file": "final_EM_hdn_perm_s260919706_ces-em-corr_seq-cifar100_None_500_50_20260919-234420_9c279c7e_last.pt", "arm": "EM_hdn_perm", "unit": 260919706, "seed": 260919706, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.11, "task_il_mean": 70.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.6, "readouts": {"n_tasks": 10, "per_task": {"J": [17.1, 33.5, 21.6, 17.4, 22.0, 33.4, 28.7, 29.4, 42.8, 85.2], "A": [22.6, 38.3, 20.7, 16.7, 20.4, 32.3, 27.6, 29.1, 40.3, 94.9], "C": [63.2, 64.2, 64.2, 58.7, 63.0, 73.2, 70.2, 73.1, 83.4, 89.1], "zg": [2.346472515579313, 3.402754360027611, 2.5453892668178306, 2.2078991028629242, 2.508705233415123, 3.5756067452281712, 2.980527078950778, 2.9740661715231838, 4.527322629772127, 8.212250945344568], "lse": [6.511001987985412, 6.475510445162185, 6.362953576819336, 6.452234208951897, 6.412683659971188, 6.71600274976253, 6.352046134172698, 6.255196871602889, 7.025407568702024, 8.878842648280196], "lseb": [3.8261405905731873, 4.6654698550824305, 3.8115949105839713, 3.5852201006770383, 3.77102574399473, 4.530152379170085, 4.029304735200632, 3.976973796451036, 5.169577299303738, 8.569780742655576]}, "J": {"all": 33.11, "old": 27.322222222222223, "latest": 85.2}, "A": {"all": 34.29, "old": 27.555555555555557, "latest": 94.9}, "C": {"all": 70.22999999999999, "old": 68.13333333333334, "latest": 89.1}, "zg": {"all": 3.528099404952163, "old": 3.0076381226863402, "latest": 8.212250945344568}, "lse": {"all": 6.7441879851410365, "old": 6.507004133681129, "latest": 8.878842648280196}, "lseb": {"all": 4.593524015369242, "old": 4.151717712337427, "latest": 8.569780742655576}}}, {"file": "final_EM_hdn_perm_s260919708_ces-em-corr_seq-cifar100_None_500_50_20260919-235704_a007d23f_last.pt", "arm": "EM_hdn_perm", "unit": 260919708, "seed": 260919708, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.37, "task_il_mean": 68.58000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 20.5, "readouts": {"n_tasks": 10, "per_task": {"J": [24.1, 12.1, 26.0, 33.6, 26.5, 24.2, 31.5, 38.0, 42.4, 85.3], "A": [26.0, 12.0, 26.9, 36.4, 26.2, 23.8, 31.3, 37.6, 42.5, 95.5], "C": [59.6, 50.3, 66.6, 65.0, 68.4, 65.8, 68.3, 73.2, 79.8, 88.8], "zg": [2.4997786532975734, 1.682021723151207, 2.9826965740639717, 3.5625306979063898, 3.1489124786388127, 2.8378346810135993, 3.249332200394943, 4.0194406863106416, 4.0149745356384665, 8.590510714709758], "lse": [6.611028834383851, 6.421921542759497, 6.741721766022204, 7.111399522758016, 6.908878951203002, 7.120843830637823, 6.910759012466338, 7.194425042631984, 6.956527477752212, 9.18927098849181], "lseb": [3.9214102671884117, 3.300126627187627, 4.1804082794688515, 4.742435986099669, 4.23045609641316, 4.043987971087997, 4.339433130039295, 4.946755259052714, 4.761851799479797, 8.97787071483712]}, "J": {"all": 34.37, "old": 28.71111111111111, "latest": 85.3}, "A": {"all": 35.82, "old": 29.188888888888886, "latest": 95.5}, "C": {"all": 68.58, "old": 66.33333333333333, "latest": 88.8}, "zg": {"all": 3.6588032945125364, "old": 3.1108358033795116, "latest": 8.590510714709758}, "lse": {"all": 7.116677696910673, "old": 6.886389553401659, "latest": 9.18927098849181}, "lseb": {"all": 4.744473613085464, "old": 4.274096157335281, "latest": 8.97787071483712}}}, {"file": "final_EM_hdn_perm_s260919710_ces-em-corr_seq-cifar100_None_500_50_20260920-013450_c13214e6_last.pt", "arm": "EM_hdn_perm", "unit": 260919710, "seed": 260919710, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.32, "task_il_mean": 68.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.0, "readouts": {"n_tasks": 10, "per_task": {"J": [20.3, 24.7, 19.9, 22.9, 26.2, 26.9, 31.8, 25.8, 41.6, 83.1], "A": [22.6, 28.9, 23.0, 22.1, 26.5, 26.2, 31.4, 23.6, 42.2, 92.0], "C": [58.8, 57.6, 59.9, 62.1, 68.1, 64.6, 76.3, 70.6, 77.2, 89.2], "zg": [2.30557995358482, 2.487794610301033, 2.414110074626282, 2.661607617474394, 2.8184836549907923, 2.7823921827799643, 3.123965385682881, 2.48479037683364, 4.048321769118309, 6.972595176413655], "lse": [6.1242060107816485, 6.105186959830958, 6.2470772322023285, 6.768886067795061, 6.445095875390737, 6.362141474593875, 6.606109194305673, 6.170973210303059, 6.67689027829804, 7.771532565701042], "lseb": [3.752367400197738, 3.947182472633984, 3.8019035404037735, 3.9455964655310733, 3.933671851964441, 3.9351085349804094, 4.009226782925201, 3.5176632009754667, 4.858309599485213, 7.332420758554971]}, "J": {"all": 32.32, "old": 26.677777777777777, "latest": 83.1}, "A": {"all": 33.85, "old": 27.38888888888889, "latest": 92.0}, "C": {"all": 68.44, "old": 66.13333333333333, "latest": 89.2}, "zg": {"all": 3.209964080180577, "old": 2.7918939583769014, "latest": 6.972595176413655}, "lse": {"all": 6.5278098869202426, "old": 6.38961847816682, "latest": 7.771532565701042}, "lseb": {"all": 4.303345060765227, "old": 3.9667810943441446, "latest": 7.332420758554971}}}, {"file": "final_EM_hdn_perm_s260919712_ces-em-corr_seq-cifar100_None_500_50_20260920-014936_cd0ec58b_last.pt", "arm": "EM_hdn_perm", "unit": 260919712, "seed": 260919712, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.22, "task_il_mean": 68.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.5, "readouts": {"n_tasks": 10, "per_task": {"J": [15.4, 26.4, 23.2, 28.5, 22.5, 19.2, 31.2, 40.2, 37.5, 88.1], "A": [18.7, 27.3, 24.8, 27.9, 22.7, 18.6, 32.6, 40.0, 37.3, 94.9], "C": [61.6, 61.2, 59.9, 65.6, 61.8, 56.2, 70.9, 76.4, 80.7, 91.9], "zg": [2.046171898011118, 2.9304831759687513, 2.4360881525715814, 2.9955164280803874, 2.2116984898499212, 2.0625131514068924, 3.125680145348422, 4.074616527400911, 3.734648846996948, 8.678436911348253], "lse": [6.158700945966198, 6.616842338888478, 6.224496274764624, 6.72079818273522, 6.311689824016082, 6.380047337071983, 6.466757837147102, 7.161847071481248, 6.467755752660509, 9.176785478553114], "lseb": [3.544313759002433, 4.272825511371126, 3.7883866822899352, 4.150748585688824, 3.51253866804896, 3.450550862083718, 4.1955615066899705, 4.90006639984482, 4.434914162884443, 8.93419042525057]}, "J": {"all": 33.22, "old": 27.12222222222222, "latest": 88.1}, "A": {"all": 34.480000000000004, "old": 27.766666666666666, "latest": 94.9}, "C": {"all": 68.62, "old": 66.03333333333333, "latest": 91.9}, "zg": {"all": 3.4295853726983188, "old": 2.846379646181659, "latest": 8.678436911348253}, "lse": {"all": 6.768572104328456, "old": 6.500992840525716, "latest": 9.176785478553114}, "lseb": {"all": 4.518409656315479, "old": 4.027767348656026, "latest": 8.93419042525057}}}, {"file": "final_EM_nup_orig_s260919702_ces-em-corr_seq-cifar100_None_500_50_20260919-215535_e09df232_last.pt", "arm": "EM_nup_orig", "unit": 260919702, "seed": 260919702, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 31.95, "task_il_mean": 68.59, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.2, "readouts": {"n_tasks": 10, "per_task": {"J": [16.3, 28.4, 24.0, 24.6, 20.9, 15.5, 26.5, 33.7, 42.5, 87.1], "A": [18.8, 28.5, 22.6, 24.4, 20.6, 17.1, 27.8, 32.4, 43.5, 96.0], "C": [52.2, 68.5, 67.4, 67.1, 62.0, 55.6, 67.0, 74.2, 82.3, 89.6], "zg": [3.0922194564584644, 5.073692674268037, 3.7897681594602766, 3.715564416917041, 3.211193887091242, 2.838338132796809, 4.0428199473102575, 4.566320785630494, 5.677675402250141, 10.231326500158756], "lse": [7.37637274419851, 8.789913267824176, 7.777075444617928, 7.8127488807410375, 7.4041753149370155, 7.092646998976745, 7.612246744899668, 7.51565702708614, 8.202786264656739, 10.834145664701863], "lseb": [4.548145272808819, 6.055691433458929, 4.774931529928186, 4.794267940024317, 4.370919094061871, 4.180964077746811, 5.050596632330128, 5.379879703605945, 6.29774507357135, 10.648858901338441]}, "J": {"all": 31.95, "old": 25.822222222222223, "latest": 87.1}, "A": {"all": 33.17, "old": 26.188888888888886, "latest": 96.0}, "C": {"all": 68.59, "old": 66.25555555555555, "latest": 89.6}, "zg": {"all": 4.623891936234152, "old": 4.00084365135364, "latest": 10.231326500158756}, "lse": {"all": 8.041776835263983, "old": 7.731513631993106, "latest": 10.834145664701863}, "lseb": {"all": 5.61019996588748, "old": 5.050348973059595, "latest": 10.648858901338441}}}, {"file": "final_EM_nup_orig_s260919704_ces-em-corr_seq-cifar100_None_500_50_20260919-215712_72376bcf_last.pt", "arm": "EM_nup_orig", "unit": 260919704, "seed": 260919704, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 37.83, "task_il_mean": 71.41, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.8, "readouts": {"n_tasks": 10, "per_task": {"J": [21.2, 25.5, 33.3, 33.0, 41.3, 33.0, 34.6, 35.4, 47.6, 73.4], "A": [25.1, 25.1, 34.1, 31.5, 40.8, 34.5, 37.4, 39.2, 52.5, 83.7], "C": [62.7, 69.8, 68.3, 73.4, 76.9, 68.6, 66.1, 71.2, 73.0, 84.1], "zg": [3.1694294651066883, 4.139007843341679, 4.237336845947429, 4.261163899365813, 5.189313218600117, 4.344566867320799, 4.096979492684361, 4.566458401738666, 5.56906900476478, 7.167883341938257], "lse": [6.91155984346271, 7.737454907587194, 7.405582512071948, 7.5056700269404235, 7.839238915235103, 7.856569502368734, 7.211622545482666, 7.457381502425734, 7.8594297266070825, 8.311196757737665], "lseb": [4.448631657323028, 5.0937508937408085, 5.231146116075207, 5.047044622459639, 5.914289133478713, 5.4103119424494075, 5.232811209935127, 5.50118961292896, 6.442159966001624, 7.708859185834003]}, "J": {"all": 37.83, "old": 33.87777777777777, "latest": 73.4}, "A": {"all": 40.39, "old": 35.577777777777776, "latest": 83.7}, "C": {"all": 71.41, "old": 70.0, "latest": 84.1}, "zg": {"all": 4.674120838080858, "old": 4.397036115430037, "latest": 7.167883341938257}, "lse": {"all": 7.609570623991926, "old": 7.531612164686844, "latest": 8.311196757737665}, "lseb": {"all": 5.603019434022651, "old": 5.369037239376946, "latest": 7.708859185834003}}}, {"file": "final_EM_nup_orig_s260919706_ces-em-corr_seq-cifar100_None_500_50_20260919-234344_8de3d292_last.pt", "arm": "EM_nup_orig", "unit": 260919706, "seed": 260919706, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.19, "task_il_mean": 69.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.9, "readouts": {"n_tasks": 10, "per_task": {"J": [20.3, 33.7, 21.0, 20.4, 25.4, 34.0, 30.0, 31.9, 40.0, 85.2], "A": [25.7, 36.2, 21.1, 20.3, 24.6, 33.2, 30.1, 33.1, 39.8, 95.0], "C": [69.7, 70.3, 68.3, 57.6, 62.4, 68.8, 67.8, 65.7, 76.5, 88.3], "zg": [3.6662191477827726, 4.499812651565298, 3.7336193654760716, 3.021101820444688, 3.582225204354152, 4.513784039970488, 4.064247122518719, 4.031911752026063, 5.327365636918228, 9.49574696443975], "lse": [7.398471982347623, 7.53625559418133, 7.499582152354322, 7.314403629100022, 7.393212758272951, 7.576932460955972, 7.458169681575289, 7.178568885219029, 7.868654748734501, 10.14819865208153], "lseb": [4.775031455806251, 5.434652531258433, 4.714621879612509, 4.357957822221493, 4.721949332972569, 5.514161354506311, 5.0771943836962175, 5.08023653955279, 6.027332502159957, 9.875551624198764]}, "J": {"all": 34.19, "old": 28.522222222222222, "latest": 85.2}, "A": {"all": 35.910000000000004, "old": 29.34444444444445, "latest": 95.0}, "C": {"all": 69.53999999999999, "old": 67.45555555555556, "latest": 88.3}, "zg": {"all": 4.593603370549623, "old": 4.0489207490062755, "latest": 9.49574696443975}, "lse": {"all": 7.737245054482257, "old": 7.469361321415671, "latest": 10.14819865208153}, "lseb": {"all": 5.55786894259853, "old": 5.078126422420726, "latest": 9.875551624198764}}}, {"file": "final_EM_nup_orig_s260919708_ces-em-corr_seq-cifar100_None_500_50_20260919-235628_7a9c4eef_last.pt", "arm": "EM_nup_orig", "unit": 260919708, "seed": 260919708, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.11, "task_il_mean": 69.49, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.0, "readouts": {"n_tasks": 10, "per_task": {"J": [23.0, 18.3, 25.0, 34.7, 27.6, 26.5, 32.5, 34.8, 43.9, 84.8], "A": [25.6, 18.6, 24.7, 35.1, 28.3, 25.4, 30.4, 35.8, 45.0, 96.0], "C": [66.4, 57.4, 62.4, 71.3, 68.0, 66.4, 69.7, 68.2, 77.7, 87.4], "zg": [3.6428007953092454, 2.9912578846421094, 3.5487253035809845, 4.401893700769171, 4.1013919209269805, 3.8582184287849812, 4.313768396829255, 4.813438398972154, 5.281136882578023, 9.482371167689562], "lse": [7.404010133205241, 7.2423836609645, 7.681519588024347, 7.8615036858656655, 7.64530910155608, 7.690331618284852, 7.614152759005717, 7.930887227352587, 7.924935537680281, 10.07229251036319], "lseb": [4.783929981849234, 4.272333861771988, 4.68184831203903, 5.275645423264162, 5.063963571294617, 4.944068907842927, 5.256954600864948, 5.817926291447492, 6.105671337507566, 9.877473034540879]}, "J": {"all": 35.11, "old": 29.58888888888889, "latest": 84.8}, "A": {"all": 36.489999999999995, "old": 29.877777777777776, "latest": 96.0}, "C": {"all": 69.49, "old": 67.5, "latest": 87.4}, "zg": {"all": 4.643500288008246, "old": 4.105847968043656, "latest": 9.482371167689562}, "lse": {"all": 7.906732582230246, "old": 7.666114812437696, "latest": 10.07229251036319}, "lseb": {"all": 5.607981532242285, "old": 5.13359358754244, "latest": 9.877473034540879}}}, {"file": "final_EM_nup_orig_s260919710_ces-em-corr_seq-cifar100_None_500_50_20260920-013413_6831a461_last.pt", "arm": "EM_nup_orig", "unit": 260919710, "seed": 260919710, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.690000000000005, "task_il_mean": 71.63, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.4, "readouts": {"n_tasks": 10, "per_task": {"J": [23.8, 25.9, 22.7, 23.0, 32.2, 31.9, 35.9, 26.8, 44.6, 80.1], "A": [24.0, 27.7, 24.2, 22.4, 32.1, 31.2, 36.4, 26.8, 46.7, 88.7], "C": [65.8, 66.1, 66.0, 69.1, 70.6, 69.3, 74.9, 68.4, 77.5, 88.6], "zg": [3.0536117178173736, 3.527473777005449, 3.3747279046392067, 3.7551416714498775, 4.132405697458424, 4.0646802903786305, 4.462638555001467, 3.712351453194395, 5.311420119509101, 7.798188387021423], "lse": [6.8922389337699155, 7.0134244315744985, 7.022210566079566, 7.454652606715723, 7.350508659426804, 7.266290836301666, 7.587428433605409, 7.0382659361188775, 7.5836676669331355, 8.646107703310241], "lseb": [4.226416308484935, 4.543861325295567, 4.4402383399542735, 4.684902623320684, 5.074009794296878, 5.056765175025277, 5.212396723559143, 4.662939816120147, 6.028657689381888, 8.215587814114533]}, "J": {"all": 34.69, "old": 29.644444444444446, "latest": 80.1}, "A": {"all": 36.019999999999996, "old": 30.166666666666668, "latest": 88.7}, "C": {"all": 71.63, "old": 69.74444444444445, "latest": 88.6}, "zg": {"all": 4.319263957347535, "old": 3.93271679849488, "latest": 7.798188387021423}, "lse": {"all": 7.385479577383583, "old": 7.245409785613955, "latest": 8.646107703310241}, "lseb": {"all": 5.214577560955332, "old": 4.881131977270978, "latest": 8.215587814114533}}}, {"file": "final_EM_nup_orig_s260919712_ces-em-corr_seq-cifar100_None_500_50_20260920-014900_09b5de45_last.pt", "arm": "EM_nup_orig", "unit": 260919712, "seed": 260919712, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.68, "task_il_mean": 69.57000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [17.7, 27.6, 26.7, 30.7, 22.6, 21.1, 35.8, 39.5, 38.1, 87.0], "A": [20.8, 28.3, 26.8, 29.8, 22.4, 21.3, 39.0, 41.1, 39.4, 94.4], "C": [62.7, 70.6, 65.2, 66.1, 63.5, 61.5, 67.9, 73.3, 74.6, 90.3], "zg": [3.090042113594711, 4.165748602051288, 3.6482996403835712, 3.9821849437793717, 3.4033136551547796, 3.163629079917446, 4.582534267248586, 5.137999531598762, 4.588547480568289, 9.939300191283227], "lse": [6.980899067568301, 7.682197981169671, 7.208102874906953, 7.635247231244604, 7.429732854549878, 7.1312618594735415, 7.705297905830543, 8.15657725062572, 7.250998651908837, 10.50251208850758], "lseb": [4.39549511855645, 5.11915498071741, 4.7034212867618885, 5.044215722535972, 4.581017114229591, 4.33533343576645, 5.654651316273254, 6.000659003006224, 5.381934482955145, 10.252718830962571]}, "J": {"all": 34.68, "old": 28.866666666666667, "latest": 87.0}, "A": {"all": 36.33, "old": 29.877777777777776, "latest": 94.4}, "C": {"all": 69.57000000000001, "old": 67.26666666666667, "latest": 90.3}, "zg": {"all": 4.570159950558003, "old": 3.973588812699645, "latest": 9.939300191283227}, "lse": {"all": 7.768282776578563, "old": 7.46447951969756, "latest": 10.50251208850758}, "lseb": {"all": 5.546860129176496, "old": 5.023986940089154, "latest": 10.252718830962571}}}, {"file": "final_EM_nup_perm_s260919702_ces-em-corr_seq-cifar100_None_500_50_20260919-215547_0d3a4c88_last.pt", "arm": "EM_nup_perm", "unit": 260919702, "seed": 260919702, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.12, "task_il_mean": 69.56, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.5, "readouts": {"n_tasks": 10, "per_task": {"J": [15.3, 28.6, 25.3, 27.9, 23.1, 19.2, 23.6, 32.2, 49.4, 86.6], "A": [17.8, 28.1, 25.6, 27.8, 23.0, 20.8, 23.0, 34.0, 50.1, 94.1], "C": [54.6, 67.2, 69.2, 69.3, 63.4, 58.2, 65.8, 74.8, 83.0, 90.1], "zg": [3.1479779644105585, 4.601386500221677, 3.938928991705179, 4.1580742913922295, 3.5057667143736033, 2.9482828866280615, 3.5892283452786504, 4.830274214565754, 5.936334163445979, 10.265539301488548], "lse": [7.340947018059865, 8.346669021151177, 7.699756192066043, 7.825849394008453, 7.444185893691833, 7.125621301987012, 7.542301414946919, 7.559062917101885, 8.137881997720253, 10.85138926062161], "lseb": [4.5466076995970965, 5.5840769183206715, 4.887195872067354, 5.098156086754384, 4.673851706563173, 4.31621381690713, 4.657999786907061, 5.606790743226744, 6.4617373806533065, 10.627875981609456]}, "J": {"all": 33.12, "old": 27.177777777777777, "latest": 86.6}, "A": {"all": 34.43, "old": 27.8, "latest": 94.1}, "C": {"all": 69.56, "old": 67.27777777777777, "latest": 90.1}, "zg": {"all": 4.692179337351024, "old": 4.072917119113522, "latest": 10.265539301488548}, "lse": {"all": 7.987366441135505, "old": 7.669141683414826, "latest": 10.85138926062161}, "lseb": {"all": 5.646050599260638, "old": 5.092514445666325, "latest": 10.627875981609456}}}, {"file": "final_EM_nup_perm_s260919704_ces-em-corr_seq-cifar100_None_500_50_20260919-215724_a4e9a10b_last.pt", "arm": "EM_nup_perm", "unit": 260919704, "seed": 260919704, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 38.010000000000005, "task_il_mean": 71.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.2, 25.5, 30.5, 33.4, 45.5, 37.5, 33.7, 33.0, 43.0, 74.8], "A": [27.7, 24.7, 30.2, 32.6, 45.5, 39.3, 37.1, 36.1, 45.8, 85.7], "C": [62.7, 72.1, 67.6, 71.9, 79.6, 76.5, 61.3, 69.6, 69.8, 84.3], "zg": [3.3280214975550773, 4.066591988472268, 4.021212429034524, 4.357993259545416, 5.297318460326641, 4.894849162489176, 4.044226684289985, 4.334653185626492, 5.19621440075012, 7.27866318783164], "lse": [6.842472544191042, 7.650466543108268, 7.319465131765897, 7.644907735272457, 7.822585059399476, 7.84155901574415, 7.303243730128664, 7.40565419001696, 7.6844195132185265, 8.350967783610534], "lseb": [4.579488987148014, 5.0256894912797465, 5.0650530626524395, 5.185196326576045, 5.972651685878487, 5.68819212574533, 5.3244488959847525, 5.336271382868388, 6.115809523074275, 7.763616681962878]}, "J": {"all": 38.010000000000005, "old": 33.922222222222224, "latest": 74.8}, "A": {"all": 40.47, "old": 35.44444444444444, "latest": 85.7}, "C": {"all": 71.53999999999999, "old": 70.12222222222222, "latest": 84.3}, "zg": {"all": 4.681974425592133, "old": 4.393453452009966, "latest": 7.27866318783164}, "lse": {"all": 7.586574124645597, "old": 7.5016414958717155, "latest": 8.350967783610534}, "lseb": {"all": 5.605641816317036, "old": 5.365866831245275, "latest": 7.763616681962878}}}, {"file": "final_EM_nup_perm_s260919706_ces-em-corr_seq-cifar100_None_500_50_20260919-234356_384bd700_last.pt", "arm": "EM_nup_perm", "unit": 260919706, "seed": 260919706, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.83, "task_il_mean": 67.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.6, "readouts": {"n_tasks": 10, "per_task": {"J": [16.2, 32.0, 22.8, 19.4, 22.6, 35.7, 27.9, 30.8, 35.6, 85.3], "A": [21.1, 35.1, 21.0, 18.5, 23.0, 34.9, 28.4, 32.1, 36.1, 95.6], "C": [66.7, 70.2, 63.5, 58.2, 57.9, 70.2, 63.5, 66.9, 73.8, 87.7], "zg": [3.434928963318467, 4.3067305136620995, 3.6361196872955186, 2.8954883861541747, 3.2661949262404812, 4.42890258320421, 3.968155520459637, 4.012977068891283, 5.165400263328105, 9.907358814269305], "lse": [7.454248374916848, 7.407288988149176, 7.668346461274817, 7.426544400324855, 7.344998323198045, 7.598116008200965, 7.508952775872609, 7.219822835216051, 8.035275208973903, 10.490533332054182], "lseb": [4.638143460868774, 5.261912488290965, 4.712119671581546, 4.3167149245560985, 4.576644141509053, 5.396597301480911, 5.035314526961795, 5.050712790823261, 5.9209005342494185, 10.271007353838417]}, "J": {"all": 32.83, "old": 27.0, "latest": 85.3}, "A": {"all": 34.58, "old": 27.799999999999997, "latest": 95.6}, "C": {"all": 67.86, "old": 65.65555555555555, "latest": 87.7}, "zg": {"all": 4.502225672682328, "old": 3.9016553236171085, "latest": 9.907358814269305}, "lse": {"all": 7.815412670818145, "old": 7.518177041791919, "latest": 10.490533332054182}, "lseb": {"all": 5.518006719416023, "old": 4.989895537813536, "latest": 10.271007353838417}}}, {"file": "final_EM_nup_perm_s260919708_ces-em-corr_seq-cifar100_None_500_50_20260919-235640_c47584f0_last.pt", "arm": "EM_nup_perm", "unit": 260919708, "seed": 260919708, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.65, "task_il_mean": 69.51, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 25.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.7, 16.8, 27.7, 29.0, 25.3, 23.6, 35.8, 37.4, 43.8, 83.4], "A": [25.8, 16.2, 27.8, 29.3, 25.0, 23.1, 34.3, 38.2, 45.4, 96.6], "C": [65.0, 61.1, 69.4, 69.9, 65.0, 66.5, 69.6, 65.6, 77.0, 86.0], "zg": [3.617332367397845, 2.9997630314473063, 4.119351938774809, 3.9797338533280415, 3.9655450203351212, 3.571736559925601, 4.345213481970132, 4.746501083590091, 5.303848330684006, 9.324033084616065], "lse": [7.3594924050575, 7.276218164879579, 7.690206821450692, 7.838281713446575, 7.600864817300076, 7.693511950860017, 7.749166500264477, 7.755865940777229, 7.901904519823321, 9.962192331569693], "lseb": [4.808324432140816, 4.19261629736143, 5.064893549570129, 4.881177025963503, 4.965944904198587, 4.796543030359364, 5.276588754060244, 5.852824322185173, 6.119830008799321, 9.758833103326968]}, "J": {"all": 34.65, "old": 29.233333333333334, "latest": 83.4}, "A": {"all": 36.17, "old": 29.45555555555556, "latest": 96.6}, "C": {"all": 69.51, "old": 67.67777777777778, "latest": 86.0}, "zg": {"all": 4.597305875206901, "old": 4.072113963050328, "latest": 9.324033084616065}, "lse": {"all": 7.882770516542917, "old": 7.651723648206608, "latest": 9.962192331569693}, "lseb": {"all": 5.571757542796553, "old": 5.106526924959841, "latest": 9.758833103326968}}}, {"file": "final_EM_nup_perm_s260919710_ces-em-corr_seq-cifar100_None_500_50_20260920-013426_24bb746e_last.pt", "arm": "EM_nup_perm", "unit": 260919710, "seed": 260919710, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.15, "task_il_mean": 70.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.2, "readouts": {"n_tasks": 10, "per_task": {"J": [17.1, 27.3, 21.6, 26.0, 33.6, 31.8, 34.0, 26.9, 42.4, 80.8], "A": [17.2, 27.2, 23.3, 26.4, 33.6, 30.9, 32.6, 25.9, 44.3, 91.7], "C": [63.6, 64.6, 64.4, 69.4, 69.6, 71.0, 76.1, 73.7, 68.2, 86.2], "zg": [2.8498010722845795, 3.6306083963443525, 3.370159741346724, 3.980206466559321, 4.079906903075054, 4.252521726369857, 4.248381349280477, 3.800117819909006, 4.898621573693119, 7.8990887187197805], "lse": [6.926638802254069, 7.046361839438623, 7.072521234405427, 7.4971512967174165, 7.2215365104011555, 7.378829641484357, 7.498096483275851, 7.122533152349855, 7.542504819177751, 8.765858686381428], "lseb": [4.064549142196307, 4.69042169390938, 4.483597447900813, 4.915697301902743, 4.987221726895642, 5.127832097906594, 4.962915053230052, 4.666311932591761, 5.925429488372224, 8.382786317676898]}, "J": {"all": 34.15, "old": 28.966666666666665, "latest": 80.8}, "A": {"all": 35.31, "old": 29.04444444444444, "latest": 91.7}, "C": {"all": 70.67999999999999, "old": 68.95555555555556, "latest": 86.2}, "zg": {"all": 4.300941376758227, "old": 3.901147227651388, "latest": 7.8990887187197805}, "lse": {"all": 7.407203246588592, "old": 7.256241531056056, "latest": 8.765858686381428}, "lseb": {"all": 5.220676220258241, "old": 4.86933065387839, "latest": 8.382786317676898}}}, {"file": "final_EM_nup_perm_s260919712_ces-em-corr_seq-cifar100_None_500_50_20260920-014912_0220607c_last.pt", "arm": "EM_nup_perm", "unit": 260919712, "seed": 260919712, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.239999999999995, "task_il_mean": 70.77000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 32.1, "readouts": {"n_tasks": 10, "per_task": {"J": [19.1, 26.6, 25.6, 23.3, 19.4, 18.8, 32.5, 41.8, 37.7, 87.6], "A": [22.5, 26.3, 26.1, 22.8, 19.3, 19.6, 35.9, 41.4, 39.3, 94.5], "C": [67.8, 68.2, 67.5, 67.6, 61.3, 58.7, 70.0, 77.2, 77.6, 91.8], "zg": [3.166082233157009, 3.9192223344221713, 3.6032030817680063, 3.673583777686581, 2.9397642779070594, 3.126363599007251, 4.379505772946868, 5.323167377922684, 4.711449788268656, 9.910309132680297], "lse": [6.968328778619164, 7.50352477793996, 7.220608555252825, 7.663520679670746, 7.243890779927671, 7.255080297050826, 7.573211462355967, 8.285058554816434, 7.453393469873579, 10.435381554519754], "lseb": [4.37581569535659, 4.896900035740934, 4.701765756816183, 4.683972439971858, 4.260778704218047, 4.387219812542644, 5.376110655779609, 6.060022417448671, 5.466463471194528, 10.194244518209539]}, "J": {"all": 33.239999999999995, "old": 27.200000000000003, "latest": 87.6}, "A": {"all": 34.769999999999996, "old": 28.133333333333333, "latest": 94.5}, "C": {"all": 70.77000000000001, "old": 68.43333333333334, "latest": 91.8}, "zg": {"all": 4.475265137576658, "old": 3.8713713603429207, "latest": 9.910309132680297}, "lse": {"all": 7.760199891002692, "old": 7.4629574839452415, "latest": 10.435381554519754}, "lseb": {"all": 5.44032935072786, "old": 4.912116554341007, "latest": 10.194244518209539}}}, {"file": "final_HC_hmid_orig_s260919702_ces-em-corr_seq-cifar100_None_500_50_20260920-040314_25f28a99_last.pt", "arm": "HC_hmid_orig", "unit": 260919702, "seed": 260919702, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.97, "task_il_mean": 72.87, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.1, "readouts": {"n_tasks": 10, "per_task": {"J": [15.9, 35.7, 28.1, 33.2, 28.1, 23.3, 32.4, 36.4, 51.0, 85.6], "A": [22.6, 36.3, 29.2, 33.5, 27.8, 24.2, 33.4, 35.6, 52.0, 91.5], "C": [53.4, 70.5, 68.7, 72.1, 73.0, 62.3, 74.0, 79.4, 83.2, 92.1], "zg": [2.2175624473895876, 4.228754643617198, 3.2930947820283474, 3.3752285110037774, 2.9898366675167343, 2.435629854038358, 3.455014210454654, 3.724591466540471, 4.790205077914987, 8.051574212189763], "lse": [6.320461656467934, 7.322487698257943, 6.684401409840419, 6.630397402744595, 6.330805178923856, 5.972846955026056, 6.495769756263158, 6.501979867627209, 6.9404533079675, 8.669455866702036], "lseb": [3.7529828968638883, 5.281945658077239, 4.398808836668508, 4.346637638542617, 3.9851565346398012, 3.5957447908689586, 4.3051132162013275, 4.480524764582232, 5.3568714283407255, 8.302339746613715]}, "J": {"all": 36.97, "old": 31.56666666666667, "latest": 85.6}, "A": {"all": 38.61, "old": 32.733333333333334, "latest": 91.5}, "C": {"all": 72.87, "old": 70.73333333333333, "latest": 92.1}, "zg": {"all": 3.856149187269388, "old": 3.389990851167124, "latest": 8.051574212189763}, "lse": {"all": 6.78690590998207, "old": 6.577733692568741, "latest": 8.669455866702036}, "lseb": {"all": 4.780612551139901, "old": 4.389309529420589, "latest": 8.302339746613715}}}, {"file": "final_HC_hmid_orig_s260919704_ces-em-corr_seq-cifar100_None_500_50_20260920-040451_77f68568_last.pt", "arm": "HC_hmid_orig", "unit": 260919704, "seed": 260919704, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 39.15, "task_il_mean": 75.22, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [22.6, 28.9, 31.8, 33.4, 46.4, 37.6, 33.0, 36.2, 43.2, 78.4], "A": [27.4, 28.9, 32.4, 32.3, 45.2, 40.1, 34.9, 38.6, 44.4, 86.0], "C": [63.6, 65.7, 73.2, 74.2, 81.0, 77.8, 71.0, 76.6, 80.2, 88.9], "zg": [2.428908931469545, 3.2298595433793964, 3.374164499551058, 3.523083719488233, 4.589309377580881, 4.235236685143784, 3.3031916046231053, 3.7871648240685465, 4.341142142135417, 6.332191051982343], "lse": [6.057125995167643, 6.657909832091047, 6.494359152341395, 6.770665170797484, 7.012395455757005, 7.066515384780228, 6.3410859308056295, 6.591999019192305, 6.846786145148166, 7.3085574788460335], "lseb": [3.8355976186382272, 4.398312347457351, 4.362476757724943, 4.47523607470918, 5.282586267220176, 5.047558619730435, 4.254777989730183, 4.58758045693954, 5.069285249118405, 6.712151308272992]}, "J": {"all": 39.15, "old": 34.78888888888889, "latest": 78.4}, "A": {"all": 41.019999999999996, "old": 36.02222222222222, "latest": 86.0}, "C": {"all": 75.22, "old": 73.69999999999999, "latest": 88.9}, "zg": {"all": 3.9144252379422313, "old": 3.645784591937774, "latest": 6.332191051982343}, "lse": {"all": 6.714739956492693, "old": 6.648760231786767, "latest": 7.3085574788460335}, "lseb": {"all": 4.8025562689541434, "old": 4.59037904236316, "latest": 6.712151308272992}}}, {"file": "final_HC_hmid_orig_s260919706_ces-em-corr_seq-cifar100_None_500_50_20260920-055223_e1b23887_last.pt", "arm": "HC_hmid_orig", "unit": 260919706, "seed": 260919706, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.12, "task_il_mean": 73.95, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [17.5, 36.9, 23.7, 21.2, 26.0, 37.8, 31.2, 31.4, 39.8, 85.7], "A": [23.7, 40.4, 23.6, 21.1, 24.0, 37.0, 30.5, 32.5, 38.9, 94.1], "C": [70.1, 67.8, 66.6, 61.3, 68.3, 80.4, 74.5, 76.0, 84.6, 89.9], "zg": [2.77444556966424, 3.726829577822238, 2.749718189513311, 2.596464882129803, 2.8608519607149066, 4.01931437524315, 3.415505959787406, 3.519437326816842, 4.607473103981465, 8.307484096705913], "lse": [6.685697558502535, 6.620183933675554, 6.467698253768351, 6.611304215980793, 6.6458691292874255, 6.856883059821488, 6.602606278866548, 6.471254552188204, 7.071048704620508, 8.950150794497826], "lseb": [4.028927098958925, 4.805573058967899, 3.8980908129983662, 3.8366509984530777, 3.9380137667607, 4.7607852421554995, 4.3258267390797505, 4.341660434862412, 5.180506302688608, 8.643590697574728]}, "J": {"all": 35.12, "old": 29.5, "latest": 85.7}, "A": {"all": 36.58, "old": 30.188888888888886, "latest": 94.1}, "C": {"all": 73.95, "old": 72.17777777777778, "latest": 89.9}, "zg": {"all": 3.857752504237927, "old": 3.363337882852596, "latest": 8.307484096705913}, "lse": {"all": 6.898269648120923, "old": 6.670282854079045, "latest": 8.950150794497826}, "lseb": {"all": 4.775962515249996, "old": 4.346226050547248, "latest": 8.643590697574728}}}, {"file": "final_HC_hmid_orig_s260919708_ces-em-corr_seq-cifar100_None_500_50_20260920-060305_aae868b0_last.pt", "arm": "HC_hmid_orig", "unit": 260919708, "seed": 260919708, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.959999999999994, "task_il_mean": 73.45, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.6, "readouts": {"n_tasks": 10, "per_task": {"J": [23.7, 20.0, 31.3, 39.8, 29.1, 24.4, 30.9, 35.8, 39.2, 85.4], "A": [26.2, 20.0, 32.9, 41.7, 28.9, 23.6, 30.5, 35.2, 37.7, 96.1], "C": [64.5, 59.2, 71.0, 70.9, 72.0, 73.2, 76.5, 75.1, 84.4, 87.7], "zg": [2.826263303494081, 2.422457939568907, 3.693793495256454, 4.097349737372715, 3.3879493703497574, 2.9724434374915436, 3.513359044835437, 4.111524761673994, 4.07685848374106, 8.424647728860378], "lse": [6.605798474065581, 6.591009120361075, 7.058507996320579, 7.126732248004459, 6.94497532642365, 6.962088307947914, 6.9681410811234885, 7.222636546478037, 6.8463500056352, 8.99291079075549], "lseb": [4.117092388272688, 3.777956785250522, 4.706660533173826, 5.030272404975894, 4.3562810267609615, 3.966130840390485, 4.38694323901943, 4.93366007928148, 4.662275986108186, 8.788328760086868]}, "J": {"all": 35.96, "old": 30.466666666666665, "latest": 85.4}, "A": {"all": 37.28, "old": 30.744444444444444, "latest": 96.1}, "C": {"all": 73.45, "old": 71.86666666666666, "latest": 87.7}, "zg": {"all": 3.952664730264433, "old": 3.4557777304204387, "latest": 8.424647728860378}, "lse": {"all": 7.131914989711547, "old": 6.925137678484443, "latest": 8.99291079075549}, "lseb": {"all": 4.872560204332034, "old": 4.4374748092481635, "latest": 8.788328760086868}}}, {"file": "final_HC_hmid_orig_s260919710_ces-em-corr_seq-cifar100_None_500_50_20260920-074252_6b2b42eb_last.pt", "arm": "HC_hmid_orig", "unit": 260919710, "seed": 260919710, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.989999999999995, "task_il_mean": 74.17, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.4, "readouts": {"n_tasks": 10, "per_task": {"J": [20.1, 27.1, 24.4, 24.6, 29.8, 30.2, 36.9, 23.3, 42.7, 80.8], "A": [21.2, 29.1, 26.6, 24.6, 29.5, 29.6, 36.6, 21.4, 42.6, 90.4], "C": [65.2, 66.5, 63.4, 71.8, 74.5, 72.9, 80.2, 77.9, 81.9, 87.4], "zg": [2.558182692222297, 3.306000698108226, 3.139347929687239, 3.3932969748070465, 3.5288093754602596, 3.5206124283717943, 4.000914467059076, 3.007087375897914, 4.628545174796134, 7.469560160942375], "lse": [6.513786161756515, 6.736255739565756, 6.7000888703616335, 7.120561544151242, 6.917874424185797, 6.943161571408973, 7.165081567062384, 6.616705834251403, 7.254387852002949, 8.243295068508656], "lseb": [3.868522832634795, 4.464921316737557, 4.2694616283780595, 4.373593312386097, 4.429222712000078, 4.448966212211728, 4.698514965404011, 3.8329192571830832, 5.296723591162203, 7.842861824491797]}, "J": {"all": 33.989999999999995, "old": 28.78888888888889, "latest": 80.8}, "A": {"all": 35.160000000000004, "old": 29.022222222222222, "latest": 90.4}, "C": {"all": 74.17, "old": 72.7, "latest": 87.4}, "zg": {"all": 3.8552357277352365, "old": 3.453644124045554, "latest": 7.469560160942375}, "lse": {"all": 7.021119863325531, "old": 6.885322618305184, "latest": 8.243295068508656}, "lseb": {"all": 4.752570765258941, "old": 4.409205092010846, "latest": 7.842861824491797}}}, {"file": "final_HC_hmid_orig_s260919712_ces-em-corr_seq-cifar100_None_500_50_20260920-075537_5d5fce07_last.pt", "arm": "HC_hmid_orig", "unit": 260919712, "seed": 260919712, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.82, "task_il_mean": 73.33, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [14.1, 28.0, 30.9, 33.9, 25.2, 21.5, 36.6, 42.0, 37.2, 88.8], "A": [19.7, 29.6, 31.6, 32.9, 24.5, 21.2, 38.7, 41.5, 36.7, 95.4], "C": [60.9, 65.7, 67.2, 72.5, 70.2, 66.4, 74.6, 82.3, 81.6, 91.9], "zg": [2.095962859567255, 3.3136145094735547, 3.097943002566695, 3.6259147416604685, 2.704560926588718, 2.562929791243281, 3.8336758555751294, 4.409889682687819, 3.9085488234721124, 8.551046908862888], "lse": [6.124573249759854, 6.839503373143748, 6.3371992140717355, 6.870584476303601, 6.4531339260376575, 6.550912332142456, 6.779153442447354, 7.3294610341975295, 6.551541630747953, 9.058741920162761], "lseb": [3.6219260319562325, 4.512579643502025, 4.224729041593442, 4.575689526687576, 3.7962915394604475, 3.7195080861753316, 4.723679154858228, 5.082587355932303, 4.542779459289404, 8.800908875540355]}, "J": {"all": 35.82, "old": 29.93333333333333, "latest": 88.8}, "A": {"all": 37.18, "old": 30.71111111111111, "latest": 95.4}, "C": {"all": 73.33, "old": 71.26666666666667, "latest": 91.9}, "zg": {"all": 3.810408710169792, "old": 3.283671132537226, "latest": 8.551046908862888}, "lse": {"all": 6.889480459901465, "old": 6.648451408761321, "latest": 9.058741920162761}, "lseb": {"all": 4.760067871499535, "old": 4.311085537717221, "latest": 8.800908875540355}}}, {"file": "final_HC_hmid_perm_s260919702_ces-em-corr_seq-cifar100_None_500_50_20260920-040326_a677beaa_last.pt", "arm": "HC_hmid_perm", "unit": 260919702, "seed": 260919702, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.230000000000004, "task_il_mean": 66.57000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [15.0, 30.2, 22.4, 26.3, 24.1, 19.1, 26.8, 31.8, 49.5, 87.1], "A": [22.8, 30.0, 22.9, 26.0, 23.9, 20.1, 26.5, 30.8, 48.2, 94.2], "C": [43.4, 63.3, 55.1, 63.2, 63.8, 55.9, 69.3, 75.9, 84.7, 91.1], "zg": [2.041865112822503, 3.733656191979535, 2.5297414894346146, 2.8824469629973173, 2.540589864858426, 1.9541646001935005, 2.991293939725496, 3.3930315919481218, 5.07013750942424, 8.664534243054687], "lse": [6.391137392941675, 7.28415889403411, 6.683821293232468, 6.706128484831314, 6.240323586072761, 6.040256896674544, 6.5231386546047405, 6.523361143047406, 7.294304007866978, 9.22178443739173], "lseb": [3.7718455088113987, 4.947439551522713, 3.935094776797508, 4.137766318695154, 3.7468322527571547, 3.4008848685787387, 4.0333779970564265, 4.2867557683166035, 5.630606573434426, 8.93798463233891]}, "J": {"all": 33.230000000000004, "old": 27.244444444444444, "latest": 87.1}, "A": {"all": 34.54, "old": 27.91111111111111, "latest": 94.2}, "C": {"all": 66.57000000000001, "old": 63.84444444444445, "latest": 91.1}, "zg": {"all": 3.580146150643844, "old": 3.0152141403759725, "latest": 8.664534243054687}, "lse": {"all": 6.890841479069772, "old": 6.631847817034, "latest": 9.22178443739173}, "lseb": {"all": 4.6828588248309035, "old": 4.210067068441124, "latest": 8.93798463233891}}}, {"file": "final_HC_hmid_perm_s260919704_ces-em-corr_seq-cifar100_None_500_50_20260920-040503_73b11033_last.pt", "arm": "HC_hmid_perm", "unit": 260919704, "seed": 260919704, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.6, "task_il_mean": 67.76, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.2, "readouts": {"n_tasks": 10, "per_task": {"J": [17.1, 22.6, 27.4, 26.9, 39.1, 33.7, 26.7, 31.6, 41.9, 79.0], "A": [24.9, 22.4, 27.6, 25.2, 38.9, 33.0, 26.9, 34.6, 43.2, 88.3], "C": [50.3, 59.7, 62.6, 63.1, 71.7, 71.3, 64.4, 67.8, 78.3, 88.4], "zg": [2.047540524350479, 2.746583905186504, 2.8878323931507768, 2.9449614781010895, 4.083648685528897, 3.379884160781279, 2.5858915571477263, 3.067617299079895, 3.976387708013877, 6.547153914525174], "lse": [5.9990377492289495, 6.591988745147159, 6.4567726662189555, 6.5545448552878565, 6.991359150503291, 6.8384695838564955, 6.104331524974127, 6.300392290047805, 6.507553022709622, 7.440606524892135], "lseb": [3.6867848325988613, 4.091053733197622, 4.154093304303136, 4.136932082742558, 5.050331234465055, 4.450004793140161, 3.790728329611506, 4.13931161465845, 4.7603666887313585, 6.917557642140346]}, "J": {"all": 34.6, "old": 29.666666666666668, "latest": 79.0}, "A": {"all": 36.5, "old": 30.744444444444444, "latest": 88.3}, "C": {"all": 67.76, "old": 65.46666666666667, "latest": 88.4}, "zg": {"all": 3.4267501625865697, "old": 3.0800386345933912, "latest": 6.547153914525174}, "lse": {"all": 6.57850561128664, "old": 6.482716620886029, "latest": 7.440606524892135}, "lseb": {"all": 4.5177164255589055, "old": 4.251067401494301, "latest": 6.917557642140346}}}, {"file": "final_HC_hmid_perm_s260919706_ces-em-corr_seq-cifar100_None_500_50_20260920-055234_3694b36d_last.pt", "arm": "HC_hmid_perm", "unit": 260919706, "seed": 260919706, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.510000000000005, "task_il_mean": 68.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.3, "readouts": {"n_tasks": 10, "per_task": {"J": [14.8, 31.9, 23.5, 16.4, 22.6, 33.2, 30.1, 28.9, 38.7, 85.0], "A": [21.6, 36.7, 22.5, 16.8, 21.9, 31.3, 29.3, 28.0, 37.8, 94.9], "C": [57.5, 63.0, 62.9, 54.2, 60.9, 72.0, 72.1, 72.5, 83.0, 88.7], "zg": [2.258796880843118, 3.3199786162227394, 2.6425982286557557, 2.123419553770218, 2.528913308741525, 3.3280907867080534, 3.319896757961251, 3.149919752866961, 4.496298793054186, 8.423347941562533], "lse": [6.470153967720401, 6.4523548540918165, 6.472453572414972, 6.53373513543154, 6.5186709232256215, 6.584753818742615, 6.544726198286769, 6.445961916286168, 7.0747575978946085, 9.025753467929512], "lseb": [3.7639464421285935, 4.605745407515324, 3.8736853507371296, 3.5789054448611464, 3.8497248241924216, 4.306612594374746, 4.277203824470082, 4.123240085820174, 5.122278518078538, 8.751461169295062]}, "J": {"all": 32.510000000000005, "old": 26.677777777777777, "latest": 85.0}, "A": {"all": 34.08, "old": 27.322222222222223, "latest": 94.9}, "C": {"all": 68.67999999999999, "old": 66.45555555555556, "latest": 88.7}, "zg": {"all": 3.559126062038634, "old": 3.0186569643137564, "latest": 8.423347941562533}, "lse": {"all": 6.812332145202403, "old": 6.566396442677168, "latest": 9.025753467929512}, "lseb": {"all": 4.625280366147321, "old": 4.1668158324642395, "latest": 8.751461169295062}}}, {"file": "final_HC_hmid_perm_s260919708_ces-em-corr_seq-cifar100_None_500_50_20260920-060318_60839f81_last.pt", "arm": "HC_hmid_perm", "unit": 260919708, "seed": 260919708, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.980000000000004, "task_il_mean": 67.69, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.1, "readouts": {"n_tasks": 10, "per_task": {"J": [20.6, 16.9, 26.7, 35.9, 25.4, 22.5, 26.9, 35.7, 43.3, 85.9], "A": [23.1, 15.9, 26.9, 37.7, 24.4, 21.1, 25.9, 34.9, 42.5, 96.2], "C": [53.3, 49.6, 62.7, 65.5, 67.7, 66.4, 68.2, 71.9, 82.5, 89.1], "zg": [2.384724155660719, 1.9867864050422794, 2.933276717094006, 3.7111647292263807, 3.0234522314053027, 2.7069864249788225, 2.923625961967744, 3.935503740807995, 4.304125317888334, 8.510433356046677], "lse": [6.598408038692189, 6.627593736405699, 6.801241400771867, 7.245844820176961, 6.890909816317024, 6.932930239843387, 6.8465641119687906, 7.173217321496992, 6.973139420180703, 9.060335009322738], "lseb": [3.8842506778469432, 3.562367853374002, 4.218005819946877, 4.85352776164777, 4.114610846752646, 3.8565794947949907, 4.025805077778639, 4.850843697828575, 4.950242551655163, 8.868733264037582]}, "J": {"all": 33.980000000000004, "old": 28.211111111111112, "latest": 85.9}, "A": {"all": 34.86, "old": 28.044444444444444, "latest": 96.2}, "C": {"all": 67.69, "old": 65.31111111111112, "latest": 89.1}, "zg": {"all": 3.642007904011826, "old": 3.1010717426746206, "latest": 8.510433356046677}, "lse": {"all": 7.115018391517635, "old": 6.898872100650402, "latest": 9.060335009322738}, "lseb": {"all": 4.718496704566318, "old": 4.257359309069511, "latest": 8.868733264037582}}}, {"file": "final_HC_hmid_perm_s260919710_ces-em-corr_seq-cifar100_None_500_50_20260920-074304_49df3363_last.pt", "arm": "HC_hmid_perm", "unit": 260919710, "seed": 260919710, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.44, "task_il_mean": 67.01, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.2, "readouts": {"n_tasks": 10, "per_task": {"J": [18.3, 24.8, 22.4, 22.5, 25.6, 27.6, 34.2, 26.4, 40.4, 82.2], "A": [19.2, 28.3, 23.0, 22.0, 25.4, 26.8, 33.6, 24.3, 41.4, 91.3], "C": [57.8, 55.9, 57.7, 59.5, 68.3, 62.7, 73.4, 70.2, 76.3, 88.3], "zg": [2.174769855717197, 2.7584830174185337, 2.4063297598394566, 2.4885130887115374, 2.845192009552382, 2.9002890761010347, 3.30645324059017, 2.7215910117011517, 4.217913952608593, 7.027927193857729], "lse": [6.2794325602809735, 6.3984564347597805, 6.358488467811226, 6.564611375411196, 6.463782144146026, 6.547745171424355, 6.726720836897448, 6.370310974537574, 6.839190857057185, 7.819787434462843], "lseb": [3.6503607715645567, 4.1866262368926, 3.8061070065165574, 3.783541611961977, 3.962657197890694, 4.116439700642183, 4.212239467210037, 3.75190037062062, 5.011694859001781, 7.41360627014925]}, "J": {"all": 32.44, "old": 26.91111111111111, "latest": 82.2}, "A": {"all": 33.53, "old": 27.11111111111111, "latest": 91.3}, "C": {"all": 67.01, "old": 64.64444444444445, "latest": 88.3}, "zg": {"all": 3.2847462206097786, "old": 2.8688372235822284, "latest": 7.027927193857729}, "lse": {"all": 6.636852625678861, "old": 6.505415424702862, "latest": 7.819787434462843}, "lseb": {"all": 4.3895173492450255, "old": 4.053507469144557, "latest": 7.41360627014925}}}, {"file": "final_HC_hmid_perm_s260919712_ces-em-corr_seq-cifar100_None_500_50_20260920-075548_7d09f051_last.pt", "arm": "HC_hmid_perm", "unit": 260919712, "seed": 260919712, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.37, "task_il_mean": 69.28, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [13.7, 26.5, 25.2, 29.6, 20.5, 20.0, 31.4, 39.8, 38.7, 88.3], "A": [19.7, 27.4, 24.9, 28.5, 19.5, 19.4, 33.0, 40.0, 37.8, 95.2], "C": [57.2, 60.2, 58.1, 68.8, 63.4, 61.8, 69.4, 78.6, 83.3, 92.0], "zg": [2.0072856759019198, 3.0536029207082467, 2.5041986646894365, 3.1698314561713485, 2.2773144271243364, 2.2958823457527906, 3.107949830879923, 4.246694133624435, 3.7613703122660516, 8.512298542380332], "lse": [6.189269067020316, 6.647384194551713, 6.247976350280009, 6.864695185279918, 6.416938869091372, 6.529119867052438, 6.539925027449537, 7.282898531115291, 6.551383602487167, 9.019752932444776], "lseb": [3.598669203513437, 4.3458596532860865, 3.8578593783289046, 4.2762198707887125, 3.5449205874827605, 3.551349589696064, 4.206164137530591, 5.016988349208538, 4.425306490861692, 8.764262199913079]}, "J": {"all": 33.37, "old": 27.266666666666666, "latest": 88.3}, "A": {"all": 34.54, "old": 27.799999999999997, "latest": 95.2}, "C": {"all": 69.28, "old": 66.75555555555555, "latest": 92.0}, "zg": {"all": 3.493642830949882, "old": 2.9360144185687207, "latest": 8.512298542380332}, "lse": {"all": 6.828934362677254, "old": 6.585510077147529, "latest": 9.019752932444776}, "lseb": {"all": 4.558759946060986, "old": 4.091481917855199, "latest": 8.764262199913079}}}, {"file": "final_HC_hnat_orig_s260919702_ces-em-corr_seq-cifar100_None_500_50_20260920-040250_4eee8628_last.pt", "arm": "HC_hnat_orig", "unit": 260919702, "seed": 260919702, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 37.2, "task_il_mean": 74.3, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [19.3, 35.8, 30.8, 33.8, 30.0, 22.1, 34.0, 33.9, 48.1, 84.2], "A": [25.6, 35.5, 30.0, 34.5, 30.5, 24.0, 34.0, 33.5, 47.6, 90.7], "C": [51.8, 75.0, 70.7, 74.6, 73.1, 63.0, 77.4, 79.9, 86.8, 90.7], "zg": [2.7988733528889718, 4.634694376989268, 3.6558490134254096, 4.036416602421552, 3.4547749345162884, 2.8555444266535344, 3.9037339680399747, 3.9888861258514225, 5.254349622342736, 8.613595576087944], "lse": [6.622469035913602, 7.612770158843119, 6.982104976192435, 7.104167285822384, 6.729671762546014, 6.510186895795362, 6.86450916589825, 6.8098293687661124, 7.380404591447102, 9.255231059364734], "lseb": [4.281008948984279, 5.466946876080861, 4.617385848328159, 4.849356028282633, 4.318949762487, 3.9778232165274225, 4.637130314045404, 4.674598821756146, 5.743581399404008, 8.89064795526042]}, "J": {"all": 37.2, "old": 31.977777777777778, "latest": 84.2}, "A": {"all": 38.589999999999996, "old": 32.8, "latest": 90.7}, "C": {"all": 74.3, "old": 72.47777777777777, "latest": 90.7}, "zg": {"all": 4.31967179992171, "old": 3.8425691581254617, "latest": 8.613595576087944}, "lse": {"all": 7.1871344300589115, "old": 6.957345915691598, "latest": 9.255231059364734}, "lseb": {"all": 5.1457429171156335, "old": 4.729642357321769, "latest": 8.89064795526042}}}, {"file": "final_HC_hnat_orig_s260919704_ces-em-corr_seq-cifar100_None_500_50_20260920-040427_2dcd9c9f_last.pt", "arm": "HC_hnat_orig", "unit": 260919704, "seed": 260919704, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 40.36, "task_il_mean": 76.63, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [25.1, 31.1, 34.8, 39.2, 45.3, 36.7, 35.5, 38.2, 40.2, 77.5], "A": [30.6, 28.9, 34.8, 38.5, 44.8, 36.4, 35.9, 39.8, 42.9, 85.4], "C": [62.2, 71.4, 73.8, 78.3, 83.0, 77.3, 76.6, 76.8, 78.5, 88.4], "zg": [3.2047509556207805, 3.897627827562392, 3.962837284112349, 4.440903001286089, 5.081118400989101, 4.376865128109231, 3.947680659271777, 4.383805303158239, 4.552196724457667, 7.0397476544678215], "lse": [6.5923875371270935, 7.14500221693688, 7.021879557118533, 7.391449767314663, 7.458682800318593, 7.460423142853584, 6.790929443063576, 7.042801420649838, 7.130534185976205, 7.938815696816418], "lseb": [4.476894843429907, 4.791156052616431, 4.816562386905564, 5.169919064828561, 5.679440281783358, 5.103141468715795, 4.734638332038983, 5.133156748209362, 5.25551231160312, 7.387252676320815]}, "J": {"all": 40.36, "old": 36.233333333333334, "latest": 77.5}, "A": {"all": 41.8, "old": 36.95555555555555, "latest": 85.4}, "C": {"all": 76.63, "old": 75.32222222222222, "latest": 88.4}, "zg": {"all": 4.488753293903544, "old": 4.205309476063069, "latest": 7.0397476544678215}, "lse": {"all": 7.197290576817538, "old": 7.114898896817662, "latest": 7.938815696816418}, "lseb": {"all": 5.25476741664519, "old": 5.017824610014564, "latest": 7.387252676320815}}}, {"file": "final_HC_hnat_orig_s260919706_ces-em-corr_seq-cifar100_None_500_50_20260920-055158_0b856529_last.pt", "arm": "HC_hnat_orig", "unit": 260919706, "seed": 260919706, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.95, "task_il_mean": 76.19, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.0, 35.0, 28.3, 24.9, 27.2, 40.6, 32.3, 32.3, 40.0, 85.9], "A": [31.0, 37.8, 27.2, 25.3, 25.9, 38.8, 31.6, 32.3, 39.3, 93.1], "C": [68.6, 69.4, 71.4, 66.8, 70.9, 82.3, 77.0, 79.8, 85.1, 90.6], "zg": [3.286591598492116, 4.038937884861603, 3.5105896848691627, 3.237852968296036, 3.355162386380136, 4.407226336999797, 3.932405804513022, 3.9206131661664694, 4.957778056163341, 8.571555896535516], "lse": [6.885113572590548, 6.941656778983548, 6.912014567259166, 6.921082653529419, 6.871948701645981, 7.112552335815375, 6.913482446606482, 6.770056087275058, 7.393607701986389, 9.20156235128835], "lseb": [4.4576193887942575, 4.988262704801062, 4.460891544781464, 4.264105024833733, 4.2955728689441575, 5.0723330683764, 4.680143740417053, 4.631003619209981, 5.497047629123293, 8.899065949854668]}, "J": {"all": 36.95, "old": 31.511111111111113, "latest": 85.9}, "A": {"all": 38.23, "old": 32.13333333333333, "latest": 93.1}, "C": {"all": 76.19, "old": 74.58888888888889, "latest": 90.6}, "zg": {"all": 4.321871378327719, "old": 3.8496842096379646, "latest": 8.571555896535516}, "lse": {"all": 7.192307719698031, "old": 6.969057205076885, "latest": 9.20156235128835}, "lseb": {"all": 5.124604553913607, "old": 4.7052199543646, "latest": 8.899065949854668}}}, {"file": "final_HC_hnat_orig_s260919708_ces-em-corr_seq-cifar100_None_500_50_20260920-060242_06f01ef6_last.pt", "arm": "HC_hnat_orig", "unit": 260919708, "seed": 260919708, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 37.53, "task_il_mean": 75.4, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.6, 20.4, 31.0, 41.5, 30.5, 26.6, 33.9, 40.3, 42.5, 84.0], "A": [27.5, 22.1, 31.4, 43.2, 30.3, 26.2, 32.7, 40.7, 42.1, 95.0], "C": [61.7, 63.9, 71.9, 75.3, 76.6, 77.2, 76.3, 77.4, 86.2, 87.5], "zg": [3.2046804737746717, 3.0814104232750834, 3.8885937874806116, 4.706030043143779, 4.10335981758032, 3.673532105721533, 4.163741899926215, 4.727553876427933, 4.833528806790709, 8.618791074372828], "lse": [6.832813982222373, 6.940202822858584, 7.3864498779657595, 7.522539063389576, 7.293623227675599, 7.323260879282472, 7.280005188120173, 7.498617158812977, 7.3846470425981945, 9.256173642573023], "lseb": [4.442574861431066, 4.267141315786145, 4.778379535724325, 5.4936033814866025, 4.888642299619104, 4.493953530153352, 4.950244030757249, 5.450406755376154, 5.368613222010026, 9.020685376569872]}, "J": {"all": 37.53, "old": 32.36666666666667, "latest": 84.0}, "A": {"all": 39.12, "old": 32.91111111111111, "latest": 95.0}, "C": {"all": 75.4, "old": 74.05555555555556, "latest": 87.5}, "zg": {"all": 4.500122230849369, "old": 4.042492359346762, "latest": 8.618791074372828}, "lse": {"all": 7.471833288549872, "old": 7.2735732492139675, "latest": 9.256173642573023}, "lseb": {"all": 5.315424430891389, "old": 4.903728770260447, "latest": 9.020685376569872}}}, {"file": "final_HC_hnat_orig_s260919710_ces-em-corr_seq-cifar100_None_500_50_20260920-074228_b314ccc9_last.pt", "arm": "HC_hnat_orig", "unit": 260919710, "seed": 260919710, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.2, "task_il_mean": 75.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.4, 29.8, 26.0, 28.0, 33.8, 32.5, 36.7, 28.3, 41.1, 81.4], "A": [26.2, 32.0, 27.8, 27.7, 34.0, 32.3, 36.7, 27.5, 40.7, 89.8], "C": [67.1, 66.4, 68.0, 73.1, 75.4, 71.6, 80.2, 79.3, 80.5, 88.7], "zg": [3.125049174901098, 3.6211523686852307, 3.3724225923847406, 3.829032691854052, 4.14975490520522, 4.008661603324115, 4.302239334547893, 3.604536958709359, 4.621701549952849, 7.536623685911298], "lse": [6.733895151915507, 6.848507818381739, 6.829125280785748, 7.352697735789108, 7.177030963399235, 7.166470735699319, 7.405901522299328, 6.797416684837729, 7.176338553340722, 8.320636175219596], "lseb": [4.271170544044848, 4.64562354860542, 4.367590348504463, 4.696550842395506, 4.912634964979005, 4.8740096593503495, 4.976967640481393, 4.3403479419100615, 5.292072336929413, 7.907778628116362]}, "J": {"all": 36.2, "old": 31.17777777777778, "latest": 81.4}, "A": {"all": 37.47, "old": 31.65555555555555, "latest": 89.8}, "C": {"all": 75.03, "old": 73.51111111111112, "latest": 88.7}, "zg": {"all": 4.217117486547585, "old": 3.8482834643960615, "latest": 7.536623685911298}, "lse": {"all": 7.180802062166803, "old": 7.05415382738316, "latest": 8.320636175219596}, "lseb": {"all": 5.028474645531682, "old": 4.708551980800051, "latest": 7.907778628116362}}}, {"file": "final_HC_hnat_orig_s260919712_ces-em-corr_seq-cifar100_None_500_50_20260920-075512_3d39e085_last.pt", "arm": "HC_hnat_orig", "unit": 260919712, "seed": 260919712, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 37.010000000000005, "task_il_mean": 75.4, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.1, "readouts": {"n_tasks": 10, "per_task": {"J": [21.8, 30.3, 33.2, 33.9, 26.6, 23.5, 37.9, 40.6, 36.2, 86.1], "A": [27.1, 29.7, 33.6, 34.1, 26.7, 23.0, 41.4, 41.4, 35.4, 92.7], "C": [64.1, 72.1, 69.1, 73.1, 71.9, 70.4, 76.5, 80.9, 84.2, 91.7], "zg": [2.9478162875287235, 3.8097031178642062, 3.5218503730800004, 3.85833870789269, 3.251854114650458, 3.087131610153243, 4.320944308455102, 4.77428327509854, 4.090212465658784, 8.485268283285201], "lse": [6.378109354742333, 7.071861127235047, 6.617108176287128, 7.078297733698257, 6.747327940847206, 6.719949961266379, 7.0748041784322035, 7.6465462722549296, 6.73859662065613, 9.044854336997027], "lseb": [4.21343226376324, 4.732986139563599, 4.50591052764542, 4.7128530577201655, 4.186122785797166, 4.078052535318725, 5.076435807344205, 5.3953214836392, 4.643022382952269, 8.723547860346573]}, "J": {"all": 37.010000000000005, "old": 31.555555555555557, "latest": 86.1}, "A": {"all": 38.510000000000005, "old": 32.48888888888889, "latest": 92.7}, "C": {"all": 75.4, "old": 73.58888888888889, "latest": 91.7}, "zg": {"all": 4.214740254366695, "old": 3.7402371400424164, "latest": 8.485268283285201}, "lse": {"all": 7.111745570241664, "old": 6.896955707268846, "latest": 9.044854336997027}, "lseb": {"all": 5.026768484409056, "old": 4.616015220415999, "latest": 8.723547860346573}}}, {"file": "final_HC_hnat_perm_s260919702_ces-em-corr_seq-cifar100_None_500_50_20260920-040302_0d2bf8db_last.pt", "arm": "HC_hnat_perm", "unit": 260919702, "seed": 260919702, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 31.15, "task_il_mean": 61.71, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [11.7, 26.8, 23.5, 25.5, 20.2, 17.7, 25.4, 26.0, 47.6, 87.1], "A": [19.0, 27.6, 23.8, 25.3, 21.5, 19.3, 24.5, 25.5, 48.2, 94.9], "C": [36.9, 51.2, 51.2, 59.5, 55.3, 55.2, 65.7, 69.9, 80.9, 91.3], "zg": [1.919797115445137, 3.4364186751376837, 2.816257475276012, 2.940301532577723, 2.4115972304511817, 2.326244428765029, 3.051430920355953, 3.282733011152595, 5.110337679244578, 9.161410219728946], "lse": [6.697555625348582, 7.560061091439599, 7.128291681199222, 6.968786644345632, 6.6562818785028535, 6.493464836539453, 6.886516806549061, 6.768537431273253, 7.450632089394636, 9.638028913318532], "lseb": [3.8480529380520956, 4.943482694733374, 4.3032040828781835, 4.247339153037648, 3.7809463385560216, 3.763677215319358, 4.1974897997505565, 4.260307344284264, 5.7385817250260365, 9.426204507448052]}, "J": {"all": 31.15, "old": 24.933333333333334, "latest": 87.1}, "A": {"all": 32.96, "old": 26.07777777777778, "latest": 94.9}, "C": {"all": 61.71, "old": 58.42222222222223, "latest": 91.3}, "zg": {"all": 3.645652828813484, "old": 3.0327908964895434, "latest": 9.161410219728946}, "lse": {"all": 7.224815699791082, "old": 6.956680898288032, "latest": 9.638028913318532}, "lseb": {"all": 4.850928579908559, "old": 4.3425645879597266, "latest": 9.426204507448052}}}, {"file": "final_HC_hnat_perm_s260919704_ces-em-corr_seq-cifar100_None_500_50_20260920-040439_c53951bd_last.pt", "arm": "HC_hnat_perm", "unit": 260919704, "seed": 260919704, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.68, "task_il_mean": 62.92, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [18.6, 22.8, 23.4, 26.7, 36.7, 30.6, 29.1, 32.0, 45.3, 81.6], "A": [30.5, 22.7, 22.9, 26.2, 36.3, 31.1, 29.8, 33.3, 46.8, 90.6], "C": [41.2, 52.6, 55.8, 57.0, 69.6, 63.2, 61.7, 63.9, 76.3, 87.9], "zg": [2.3712574537023903, 2.8962603579089046, 2.67895494874008, 2.792188639068976, 3.829684622422792, 3.3281914860643447, 2.980221814578399, 3.259562039069831, 4.5872731989081945, 6.988834553994239], "lse": [6.2135558470085765, 6.83058913796743, 6.621845820703082, 6.741527012626772, 6.843789852989155, 7.084977936547421, 6.4167203996479065, 6.650929542165185, 7.003475427241334, 7.8135432271808805], "lseb": [4.118476655018387, 4.342609886607196, 4.048442455399806, 4.140785703800009, 4.825277075507092, 4.556292818408458, 4.172032385710662, 4.501145561889213, 5.350958177531771, 7.341212918855332]}, "J": {"all": 34.68, "old": 29.466666666666665, "latest": 81.6}, "A": {"all": 37.019999999999996, "old": 31.066666666666663, "latest": 90.6}, "C": {"all": 62.92, "old": 60.14444444444444, "latest": 87.9}, "zg": {"all": 3.5712429114458155, "old": 3.1915105067182123, "latest": 6.988834553994239}, "lse": {"all": 6.822095420407774, "old": 6.711934552988541, "latest": 7.8135432271808805}, "lseb": {"all": 4.739723363872793, "old": 4.450668968874733, "latest": 7.341212918855332}}}, {"file": "final_HC_hnat_perm_s260919706_ces-em-corr_seq-cifar100_None_500_50_20260920-055210_69400362_last.pt", "arm": "HC_hnat_perm", "unit": 260919706, "seed": 260919706, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 30.51, "task_il_mean": 63.32000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [15.4, 25.8, 24.3, 16.3, 17.7, 30.0, 25.0, 25.5, 37.0, 88.1], "A": [24.6, 27.6, 23.2, 16.1, 16.3, 28.5, 23.9, 24.9, 35.9, 96.7], "C": [47.3, 55.0, 56.3, 48.6, 54.5, 66.1, 65.9, 67.3, 82.4, 89.8], "zg": [2.7544683732688426, 3.013110782638192, 2.856841378979385, 2.2571131958584303, 2.169615942342207, 3.4511935408860444, 3.1915230807103216, 3.1538383177984506, 4.798477065641433, 9.522446347158402], "lse": [7.06107082669119, 6.7784055832052506, 7.073854370919695, 6.958435769292961, 6.8114812486548555, 7.05713570553981, 7.018544156940673, 6.83185079096331, 7.579903198017664, 10.06059559859548], "lseb": [4.398452424341171, 4.493861847013518, 4.253827480257398, 3.804861136049768, 3.6560834373624846, 4.515234937529895, 4.258140665497182, 4.224938072611277, 5.42520239749092, 9.89187875319172]}, "J": {"all": 30.51, "old": 24.11111111111111, "latest": 88.1}, "A": {"all": 31.77, "old": 24.555555555555557, "latest": 96.7}, "C": {"all": 63.32000000000001, "old": 60.37777777777777, "latest": 89.8}, "zg": {"all": 3.7168628025281705, "old": 3.0717979642359228, "latest": 9.522446347158402}, "lse": {"all": 7.323127724882089, "old": 7.0189646278028235, "latest": 10.06059559859548}, "lseb": {"all": 4.892248115134533, "old": 4.3367335997948455, "latest": 9.89187875319172}}}, {"file": "final_HC_hnat_perm_s260919708_ces-em-corr_seq-cifar100_None_500_50_20260920-060253_a8a2f4d4_last.pt", "arm": "HC_hnat_perm", "unit": 260919708, "seed": 260919708, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.79, "task_il_mean": 64.13, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [25.5, 16.9, 27.3, 32.5, 25.3, 24.6, 28.9, 37.2, 43.9, 85.8], "A": [31.0, 17.8, 28.0, 33.1, 24.6, 23.5, 26.3, 35.9, 42.4, 96.2], "C": [52.0, 44.3, 59.5, 60.9, 62.0, 59.2, 62.3, 70.9, 82.8, 87.4], "zg": [2.9029465817399323, 1.9508647232910734, 3.074965024439618, 3.3594930115202444, 3.151947881360538, 2.810980485076085, 3.055887730868533, 4.130926685899496, 4.383021593498066, 8.53995397388935], "lse": [6.707195376704107, 6.578119506971932, 6.933652758593656, 7.143924282698699, 7.100892731755622, 7.083515495140596, 6.951055282232111, 7.255991088952763, 7.000598825723277, 9.092771330520256], "lseb": [4.441694216401923, 3.6904785315481203, 4.4315397554192595, 4.667269427210874, 4.388009579044559, 4.154390761497124, 4.28068730532189, 5.103712196554737, 5.0296775115996315, 8.893205432757474]}, "J": {"all": 34.79, "old": 29.122222222222224, "latest": 85.8}, "A": {"all": 35.88, "old": 29.17777777777778, "latest": 96.2}, "C": {"all": 64.13, "old": 61.544444444444444, "latest": 87.4}, "zg": {"all": 3.7360987691582936, "old": 3.202337079743732, "latest": 8.53995397388935}, "lse": {"all": 7.184771667929302, "old": 6.972771705419196, "latest": 9.092771330520256}, "lseb": {"all": 4.90806647173556, "old": 4.465273253844235, "latest": 8.893205432757474}}}, {"file": "final_HC_hnat_perm_s260919710_ces-em-corr_seq-cifar100_None_500_50_20260920-074240_8011a89f_last.pt", "arm": "HC_hnat_perm", "unit": 260919710, "seed": 260919710, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.04, "task_il_mean": 62.08, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.0, "readouts": {"n_tasks": 10, "per_task": {"J": [18.7, 21.3, 18.7, 23.3, 27.2, 25.5, 32.9, 25.7, 43.6, 83.5], "A": [20.6, 26.3, 21.0, 22.5, 27.8, 24.2, 32.7, 24.6, 44.7, 92.9], "C": [49.2, 45.9, 48.4, 54.0, 61.5, 62.1, 67.9, 66.9, 76.6, 88.3], "zg": [2.1685153100714087, 2.5525629650335757, 2.226108142113313, 2.7157794939037414, 2.9202811783370564, 2.806190883839503, 3.45542606747197, 2.9408219085149465, 4.407048900485039, 7.316680457130074], "lse": [6.411489029692958, 6.497511541712363, 6.48783750074335, 6.973161408272807, 6.696875280379454, 6.608828626371675, 6.896580898675852, 6.572896724399142, 6.983793782762513, 8.045487208929396], "lseb": [3.754026379188829, 4.202138403050812, 3.8672432836270105, 4.111375719952966, 4.165211876419185, 4.033598532314629, 4.466497741486191, 4.027050517778028, 5.24643015661348, 7.679668623085636]}, "J": {"all": 32.04, "old": 26.322222222222223, "latest": 83.5}, "A": {"all": 33.730000000000004, "old": 27.155555555555555, "latest": 92.9}, "C": {"all": 62.08, "old": 59.166666666666664, "latest": 88.3}, "zg": {"all": 3.3509415306900627, "old": 2.910303872196728, "latest": 7.316680457130074}, "lse": {"all": 6.817446200193951, "old": 6.680997199223346, "latest": 8.045487208929396}, "lseb": {"all": 4.555324123351676, "old": 4.208174734492348, "latest": 7.679668623085636}}}, {"file": "final_HC_hnat_perm_s260919712_ces-em-corr_seq-cifar100_None_500_50_20260920-075524_39bfc450_last.pt", "arm": "HC_hnat_perm", "unit": 260919712, "seed": 260919712, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 31.72, "task_il_mean": 62.970000000000006, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.1, "readouts": {"n_tasks": 10, "per_task": {"J": [15.3, 24.8, 23.6, 23.5, 19.8, 18.2, 28.3, 39.6, 35.3, 88.8], "A": [26.1, 24.8, 22.6, 22.8, 19.3, 18.5, 31.1, 39.2, 33.7, 96.0], "C": [45.3, 54.0, 53.8, 57.3, 54.3, 54.9, 63.6, 75.9, 78.9, 91.7], "zg": [2.3978822823115626, 3.094082706678659, 2.5929961857730524, 2.7165066105020235, 2.175863506045658, 2.4191997604933566, 3.1073098237607626, 4.445619443221018, 3.8487981452345847, 9.170250050410628], "lse": [6.431317722267526, 7.042388448279152, 6.5593109010109565, 7.0594640773972905, 6.639023377111588, 6.863190080516393, 6.82936348086722, 7.640110176054838, 6.7760778109988316, 9.645857767179903], "lseb": [4.094188614364548, 4.518276705577393, 4.018546057257071, 4.011017824682988, 3.6148469932853944, 3.8331205517889235, 4.377018314486081, 5.26738450257388, 4.56751139081413, 9.433606394035705]}, "J": {"all": 31.72, "old": 25.37777777777778, "latest": 88.8}, "A": {"all": 33.410000000000004, "old": 26.45555555555556, "latest": 96.0}, "C": {"all": 62.970000000000006, "old": 59.77777777777778, "latest": 91.7}, "zg": {"all": 3.5968508514431305, "old": 2.9775842737800753, "latest": 9.170250050410628}, "lse": {"all": 7.14861038416837, "old": 6.871138452722644, "latest": 9.645857767179903}, "lseb": {"all": 4.773551734886611, "old": 4.255767883870046, "latest": 9.433606394035705}}}, {"file": "final_H_full_b2000_s260919201_ces-nstat_seq-cifar100_None_2000_50_20260919-074927_6886c81b_last.pt", "arm": "H_full_b2000", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 52.620000000000005, "task_il_mean": 82.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [48.4, 46.2, 52.4, 50.2, 41.7, 45.7, 57.4, 48.6, 55.0, 80.6], "A": [52.3, 47.8, 54.1, 52.2, 42.3, 47.3, 58.5, 49.8, 55.1, 86.4], "C": [78.5, 78.9, 83.0, 81.7, 78.4, 80.4, 86.2, 82.8, 85.7, 90.2], "zg": [5.3227537682540715, 5.8128708785735075, 6.715130566930398, 6.447734321394935, 5.134688625572715, 5.647368118384853, 7.123360331104137, 5.593554813679308, 6.637631328511983, 8.726147582814097], "lse": [7.791431025994294, 8.394136294174698, 9.017704676055759, 8.800239202149893, 7.907097525233821, 8.183806426190175, 9.228623303735379, 7.9747505872007345, 8.691903449954053, 9.481466080570964], "lseb": [6.107229047337864, 6.508894065568655, 7.3012701945636485, 7.080344015662541, 5.882207135289423, 6.281114210753529, 7.574113168320975, 6.183410287837432, 7.155048543620316, 9.002066165888376]}, "J": {"all": 52.620000000000005, "old": 49.51111111111111, "latest": 80.6}, "A": {"all": 54.58, "old": 51.044444444444444, "latest": 86.4}, "C": {"all": 82.58000000000001, "old": 81.73333333333333, "latest": 90.2}, "zg": {"all": 6.316124033522001, "old": 6.0483436391562115, "latest": 8.726147582814097}, "lse": {"all": 8.547115857125977, "old": 8.44329916563209, "latest": 9.481466080570964}, "lseb": {"all": 6.907569683484276, "old": 6.674847852106042, "latest": 9.002066165888376}}}, {"file": "final_H_full_b2000_s260919203_ces-nstat_seq-cifar100_None_2000_50_20260919-075152_df51b75c_last.pt", "arm": "H_full_b2000", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 52.96, "task_il_mean": 83.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.1, "readouts": {"n_tasks": 10, "per_task": {"J": [50.3, 55.7, 44.9, 46.8, 47.4, 40.2, 51.5, 52.2, 54.6, 86.0], "A": [56.7, 56.4, 45.1, 47.4, 46.9, 39.5, 56.4, 51.9, 56.0, 88.1], "C": [81.8, 80.5, 76.5, 78.5, 80.5, 81.1, 79.7, 88.9, 88.2, 94.7], "zg": [5.066222565170378, 6.4744248910341415, 5.020167212126776, 5.29903962225467, 5.790164386942982, 4.65453886167705, 6.157228785497137, 6.028978526428342, 6.015423722418025, 8.813548437610269], "lse": [7.232375468835921, 8.557661164792071, 7.632625737566402, 7.785468850572117, 8.457668545899061, 7.562743118097076, 8.61376337151268, 8.289868090753094, 7.992866619530645, 9.409528192206261], "lseb": [5.852679644423643, 7.077414301927709, 5.783298470836353, 5.998974864837921, 6.434752042633266, 5.313580210412165, 6.784565985354861, 6.520378212736418, 6.430346716781936, 8.990518728632239]}, "J": {"all": 52.96, "old": 49.28888888888889, "latest": 86.0}, "A": {"all": 54.44, "old": 50.7, "latest": 88.1}, "C": {"all": 83.03999999999999, "old": 81.74444444444445, "latest": 94.7}, "zg": {"all": 5.931973701115977, "old": 5.611798730394389, "latest": 8.813548437610269}, "lse": {"all": 8.153456915976532, "old": 8.013893440839897, "latest": 9.409528192206261}, "lseb": {"all": 6.518650917857651, "old": 6.243998938882697, "latest": 8.990518728632239}}}, {"file": "final_H_full_b2000_s260919205_ces-nstat_seq-cifar100_None_2000_50_20260919-094740_a40adc15_last.pt", "arm": "H_full_b2000", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 52.89, "task_il_mean": 82.92999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [55.2, 55.9, 56.9, 50.3, 46.7, 42.9, 50.9, 41.6, 50.0, 78.5], "A": [62.5, 59.2, 56.4, 50.9, 47.5, 45.7, 52.0, 43.2, 50.8, 81.6], "C": [82.3, 81.1, 83.9, 81.7, 82.8, 75.0, 85.0, 79.9, 84.3, 93.3], "zg": [6.000637005075812, 6.824629887394607, 6.613001696556807, 5.705847232801374, 5.203668859129073, 4.903251470563002, 5.704986975461245, 4.566689409989864, 5.943040440978482, 7.836435218676924], "lse": [7.967799720232524, 8.812959695039103, 8.675772815373124, 8.046419005417016, 7.7434335746167315, 7.566109066581838, 7.9695623869060634, 7.256253834416702, 8.128600735710949, 8.7220301746183], "lseb": [6.675292668644382, 7.430688303652163, 7.161710391943777, 6.328003486242611, 5.836988917758754, 5.687679907982742, 6.26309052888843, 5.277954643832444, 6.484135677924023, 8.078143288499705]}, "J": {"all": 52.89, "old": 50.044444444444444, "latest": 78.5}, "A": {"all": 54.98, "old": 52.02222222222222, "latest": 81.6}, "C": {"all": 82.92999999999999, "old": 81.77777777777777, "latest": 93.3}, "zg": {"all": 5.930218819662719, "old": 5.71841699755003, "latest": 7.836435218676924}, "lse": {"all": 8.088894100891235, "old": 8.018545648254893, "latest": 8.7220301746183}, "lseb": {"all": 6.522368781536903, "old": 6.349504947429925, "latest": 8.078143288499705}}}, {"file": "final_H_full_b200_s260919204_ces-nstat_seq-cifar100_None_200_50_20260919-075228_75afb054_last.pt", "arm": "H_full_b200", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 25.93, "task_il_mean": 64.51, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [16.3, 7.9, 23.5, 16.1, 23.1, 9.7, 29.2, 24.3, 28.4, 80.8], "A": [22.6, 9.3, 29.8, 15.9, 23.3, 11.2, 33.5, 22.8, 31.0, 90.5], "C": [47.7, 42.7, 58.3, 61.4, 69.3, 58.1, 65.0, 80.7, 75.3, 86.6], "zg": [2.259739432601258, 1.6030354510294273, 3.3644246743191033, 2.471979392125504, 3.2301247471915557, 1.959693938700948, 3.674704796904698, 3.0768811377938836, 3.228286285880953, 7.145791374150663], "lse": [6.13143716183944, 6.2515831061034435, 6.90678570148738, 6.766669492372309, 6.9734647381556645, 6.373929436025122, 6.960455624777254, 6.596364278945634, 6.412225877172313, 8.003172394687997], "lseb": [3.860063237198816, 3.3159998821825547, 4.610007336260354, 3.6210900593601743, 4.2104725919521595, 3.2229425296740346, 4.720803568411972, 3.7905741248593627, 4.100629578376898, 7.540360763025183]}, "J": {"all": 25.93, "old": 19.833333333333332, "latest": 80.8}, "A": {"all": 28.99, "old": 22.155555555555555, "latest": 90.5}, "C": {"all": 64.51, "old": 62.05555555555556, "latest": 86.6}, "zg": {"all": 3.2014661230697996, "old": 2.763207761838592, "latest": 7.145791374150663}, "lse": {"all": 6.7376087811566565, "old": 6.596990601875396, "latest": 8.003172394687997}, "lseb": {"all": 4.299294367130151, "old": 3.9391758786973696, "latest": 7.540360763025183}}}, {"file": "final_H_full_b500_s260919202_ces-nstat_seq-cifar100_None_500_50_20260919-094944_17964610_last.pt", "arm": "H_full_b500", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.39, "task_il_mean": 75.59, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [25.4, 25.1, 36.3, 23.4, 24.2, 39.2, 37.2, 35.1, 48.6, 79.4], "A": [28.4, 28.5, 37.5, 22.8, 24.9, 38.4, 37.7, 34.1, 49.8, 91.3], "C": [72.4, 60.0, 69.9, 73.7, 72.3, 74.8, 77.3, 83.2, 87.3, 85.0], "zg": [3.3119474482359363, 3.3158407144472, 4.008385388905182, 3.1388768815852237, 3.407875139862299, 4.288953199569136, 4.339606300622225, 4.2097399169337, 5.615897119911388, 7.423154835581779], "lse": [6.652820349216588, 6.666749871991933, 6.959296779000203, 6.582370675084858, 7.004503755294707, 7.0466156884996805, 7.241150540864349, 7.115866002926229, 7.777703177277817, 8.30644390385398], "lseb": [4.398044638439961, 4.513056957310723, 4.9367477142945795, 4.031016093449505, 4.330692432332133, 5.087249164318189, 5.096253724450005, 4.861015361092864, 6.06660955878319, 7.8786444939161]}, "J": {"all": 37.39, "old": 32.72222222222222, "latest": 79.4}, "A": {"all": 39.339999999999996, "old": 33.56666666666667, "latest": 91.3}, "C": {"all": 75.59, "old": 74.54444444444444, "latest": 85.0}, "zg": {"all": 4.306027694565406, "old": 3.9596802344524766, "latest": 7.423154835581779}, "lse": {"all": 7.135352074401034, "old": 7.0052307600173735, "latest": 8.30644390385398}, "lseb": {"all": 5.1199330138387245, "old": 4.813409516052349, "latest": 7.8786444939161}}}, {"file": "final_H_full_b500_s260919204_ces-nstat_seq-cifar100_None_500_50_20260919-095500_758d1373_last.pt", "arm": "H_full_b500", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.23, "task_il_mean": 74.58, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [29.7, 22.0, 28.6, 25.4, 41.2, 35.2, 20.2, 47.9, 36.7, 85.4], "A": [34.7, 25.0, 32.9, 26.9, 41.3, 40.7, 21.4, 46.6, 35.8, 92.8], "C": [70.6, 59.2, 67.9, 72.3, 76.9, 71.8, 69.9, 86.6, 80.6, 90.0], "zg": [3.6310452384706586, 3.455320934228599, 3.773896842416376, 3.8470430260021238, 4.799676478100941, 4.272133456489072, 3.362202011502348, 5.433253875758499, 4.487556153707207, 8.928487513378263], "lse": [6.811516240377793, 7.06409383028643, 7.106586168278335, 7.401928711820658, 7.5503964549705715, 7.098869478595504, 7.332426148939436, 7.751734143212948, 7.249728785145697, 9.564713923798406], "lseb": [4.743610482943821, 4.650023953767771, 4.799574033500436, 4.733828766579058, 5.52302330073186, 5.089466578980823, 4.344835469938749, 5.9065039041455725, 5.177260615463304, 9.271826492494927]}, "J": {"all": 37.230000000000004, "old": 31.877777777777776, "latest": 85.4}, "A": {"all": 39.81, "old": 33.922222222222224, "latest": 92.8}, "C": {"all": 74.58, "old": 72.86666666666666, "latest": 90.0}, "zg": {"all": 4.599061553005408, "old": 4.118014224075091, "latest": 8.928487513378263}, "lse": {"all": 7.493199388542578, "old": 7.263031106847486, "latest": 9.564713923798406}, "lseb": {"all": 5.423995359854632, "old": 4.996458567339044, "latest": 9.271826492494927}}}, {"file": "final_H_iso_b2000_s260919202_ces-iso_seq-cifar100_None_2000_50_20260919-075052_f3b9f419_last.pt", "arm": "H_iso_b2000", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 2000, "class_il_mean": 49.0, "task_il_mean": 79.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [42.2, 38.8, 46.1, 38.4, 32.8, 48.8, 49.7, 43.0, 69.3, 80.9], "A": [46.5, 40.1, 45.3, 37.9, 31.7, 49.2, 48.8, 40.8, 69.8, 92.0], "C": [77.0, 71.2, 75.4, 74.1, 77.8, 77.1, 80.9, 84.4, 90.2, 86.3], "zg": [4.224942778736353, 4.48673408511281, 5.0122219300568105, 4.216187498411164, 3.7756523759663105, 5.66908353152778, 5.100677401091904, 4.753713002117351, 7.238562228737399, 7.480604733699932], "lse": [7.037358951529768, 7.439139202503068, 7.719382464597558, 7.241418474560914, 7.185846697390441, 8.186181164745262, 7.6852222337451614, 7.382457090267692, 8.689029726768625, 8.278299695484845], "lseb": [5.293314459842536, 5.5589234480297005, 5.913010740478394, 5.166365431532088, 4.7020965401120485, 6.502349840883318, 5.850844076233328, 5.394013554920313, 7.64521722824029, 7.924071403075934]}, "J": {"all": 49.0, "old": 45.455555555555556, "latest": 80.9}, "A": {"all": 50.209999999999994, "old": 45.56666666666666, "latest": 92.0}, "C": {"all": 79.44, "old": 78.67777777777778, "latest": 86.3}, "zg": {"all": 5.195837956545781, "old": 4.941974981306432, "latest": 7.480604733699932}, "lse": {"all": 7.684433570159333, "old": 7.618448445123166, "latest": 8.278299695484845}, "lseb": {"all": 5.995020672334795, "old": 5.780681702252447, "latest": 7.924071403075934}}}, {"file": "final_H_iso_b2000_s260919204_ces-iso_seq-cifar100_None_2000_50_20260919-075317_b2e8dce7_last.pt", "arm": "H_iso_b2000", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 2000, "class_il_mean": 49.94, "task_il_mean": 78.38000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [48.8, 39.4, 41.3, 40.0, 49.2, 45.9, 37.1, 58.6, 55.0, 84.1], "A": [57.9, 39.9, 42.2, 38.5, 48.3, 47.3, 38.9, 58.4, 54.5, 89.2], "C": [75.3, 68.3, 73.1, 77.5, 78.1, 78.4, 73.2, 85.2, 83.0, 91.7], "zg": [4.735147122599185, 4.295437658935786, 4.19927682044357, 4.537320086392574, 5.638752672413364, 4.682489895173348, 4.180232937172056, 6.268596586097032, 5.3621109347306195, 7.761527420237661], "lse": [7.133469651148444, 7.3464604384641135, 7.492123295529683, 7.672381026002902, 8.172666894308358, 7.232188238909881, 7.261905326267476, 8.2951183628191, 7.481349787167293, 8.493753732236101], "lseb": [5.795969762875876, 5.427346955689403, 5.403208744533921, 5.430722607474401, 6.438946119728644, 5.547974015718263, 5.187932933123123, 6.810943207782173, 6.005855216729455, 8.046769045097959]}, "J": {"all": 49.94, "old": 46.144444444444446, "latest": 84.1}, "A": {"all": 51.510000000000005, "old": 47.32222222222222, "latest": 89.2}, "C": {"all": 78.38, "old": 76.9, "latest": 91.7}, "zg": {"all": 5.16608921341952, "old": 4.877707190439725, "latest": 7.761527420237661}, "lse": {"all": 7.658141675285336, "old": 7.565295891179695, "latest": 8.493753732236101}, "lseb": {"all": 6.009566860875322, "old": 5.783211062628363, "latest": 8.046769045097959}}}, {"file": "final_H_iso_b200_s260919201_ces-iso_seq-cifar100_None_200_50_20260919-074903_c2a7fe4f_last.pt", "arm": "H_iso_b200", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 200, "class_il_mean": 24.11, "task_il_mean": 59.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.1, "readouts": {"n_tasks": 10, "per_task": {"J": [10.9, 10.6, 13.5, 26.7, 9.3, 7.9, 30.3, 19.5, 24.8, 87.6], "A": [20.0, 9.9, 12.4, 26.4, 8.9, 6.7, 28.9, 18.0, 26.2, 95.6], "C": [49.5, 47.8, 54.8, 59.7, 51.0, 45.0, 68.8, 60.5, 68.3, 89.6], "zg": [1.9857622788976879, 1.5668580939471721, 1.7856494609937072, 2.634786647777306, 1.4625620956234633, 0.8438784969835542, 2.899381391206407, 2.1053683267328887, 2.9065200939965434, 7.348094494827092], "lse": [6.161485854989399, 6.289706705536347, 6.17945137057563, 6.393855012575115, 5.982247300468277, 6.008958362084822, 6.542950945168263, 6.109622975058974, 6.354199260409603, 7.950209176889072], "lseb": [3.718380398418005, 3.220152698333712, 3.279478521724507, 3.9689166657597204, 2.995181733346354, 2.541984411162953, 3.9917633302148166, 3.358509586750979, 3.973213613783197, 7.652858808238356]}, "J": {"all": 24.11, "old": 17.055555555555557, "latest": 87.6}, "A": {"all": 25.3, "old": 17.48888888888889, "latest": 95.6}, "C": {"all": 59.5, "old": 56.15555555555555, "latest": 89.6}, "zg": {"all": 2.5538861380985822, "old": 2.0211963206843033, "latest": 7.348094494827092}, "lse": {"all": 6.39726869637555, "old": 6.22471975409627, "latest": 7.950209176889072}, "lseb": {"all": 3.8700439767732595, "old": 3.449731217721583, "latest": 7.652858808238356}}}, {"file": "final_H_iso_b200_s260919203_ces-iso_seq-cifar100_None_200_50_20260919-075128_123cf5aa_last.pt", "arm": "H_iso_b200", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 200, "class_il_mean": 20.21, "task_il_mean": 63.220000000000006, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [6.3, 11.1, 9.9, 5.8, 9.0, 7.6, 22.0, 23.0, 14.3, 93.1], "A": [9.9, 10.8, 9.2, 5.5, 8.7, 7.1, 22.7, 21.9, 13.0, 99.0], "C": [44.2, 54.5, 48.3, 47.7, 57.3, 59.1, 68.5, 78.1, 80.7, 93.8], "zg": [1.7484813789129257, 1.9495282744225115, 1.4053393506798892, 1.0936338839586823, 1.3700585581474005, 1.311925227161497, 2.4716370586482808, 2.7288644079659132, 2.7227580202817916, 9.112592615902424], "lse": [6.593231174537835, 6.420412087679843, 6.520047151241454, 6.288294852283079, 6.493260499646338, 6.501185525834665, 6.426053747293933, 6.586849413053666, 6.7845023882463265, 9.44662363652751], "lseb": [3.6048263782369028, 3.474250882461538, 3.007233151867259, 2.7809184005496896, 2.83910326403777, 2.723167987357691, 3.6008580737021996, 3.5433996908928562, 3.4699537868550925, 9.316312403145204]}, "J": {"all": 20.21, "old": 12.11111111111111, "latest": 93.1}, "A": {"all": 20.78, "old": 12.088888888888889, "latest": 99.0}, "C": {"all": 63.220000000000006, "old": 59.82222222222222, "latest": 93.8}, "zg": {"all": 2.5914818776081314, "old": 1.8669140177976549, "latest": 9.112592615902424}, "lse": {"all": 6.806046047634465, "old": 6.51264853775746, "latest": 9.44662363652751}, "lseb": {"all": 3.8360024019106205, "old": 3.2270790684401107, "latest": 9.316312403145204}}}, {"file": "final_H_iso_b200_s260919205_ces-iso_seq-cifar100_None_200_50_20260919-075353_6b7d501a_last.pt", "arm": "H_iso_b200", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 200, "class_il_mean": 24.580000000000002, "task_il_mean": 62.660000000000004, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.0, "readouts": {"n_tasks": 10, "per_task": {"J": [11.3, 18.0, 22.9, 6.4, 19.3, 14.0, 30.8, 10.5, 24.1, 88.5], "A": [23.3, 16.0, 19.5, 5.4, 16.8, 13.1, 28.9, 9.3, 22.3, 93.8], "C": [46.8, 55.1, 65.2, 51.1, 68.6, 51.4, 72.7, 56.2, 66.7, 92.8], "zg": [1.879026073926594, 2.016186376463622, 2.1345815733252094, 0.8632979007214308, 1.9954961603404955, 1.2874570971468928, 2.8331386094558986, 1.311086005394347, 2.355204581167549, 6.841567880034447], "lse": [6.087389113888979, 5.919099227939732, 5.933534235317311, 5.775175904661059, 6.015208230883124, 5.637067424754654, 6.173277451501919, 5.794898024718137, 5.970841724735025, 7.462612747470855], "lseb": [3.6608081758985773, 3.511958268088552, 3.3302777651231805, 2.461939988920083, 3.1244035256914016, 2.801098205745622, 3.803380352604286, 2.757976547338578, 3.479869095571979, 7.079236382865244]}, "J": {"all": 24.580000000000002, "old": 17.477777777777778, "latest": 88.5}, "A": {"all": 24.84, "old": 17.177777777777777, "latest": 93.8}, "C": {"all": 62.660000000000004, "old": 59.3111111111111, "latest": 92.8}, "zg": {"all": 2.3517042257976484, "old": 1.8528304864380043, "latest": 6.841567880034447}, "lse": {"all": 6.0769104085870795, "old": 5.922943482044437, "latest": 7.462612747470855}, "lseb": {"all": 3.6010948307847506, "old": 3.214634658331362, "latest": 7.079236382865244}}}, {"file": "final_H_iso_b500_s260919201_ces-iso_seq-cifar100_None_500_50_20260919-094920_b64bc1e6_last.pt", "arm": "H_iso_b500", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 32.44, "task_il_mean": 70.92, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.0, "readouts": {"n_tasks": 10, "per_task": {"J": [21.1, 24.8, 29.8, 28.6, 15.8, 20.0, 34.0, 30.4, 34.1, 85.8], "A": [30.4, 25.4, 27.8, 28.8, 14.7, 19.6, 31.4, 28.4, 33.6, 93.0], "C": [58.7, 64.2, 69.6, 67.4, 62.4, 68.2, 77.8, 75.2, 75.4, 90.3], "zg": [2.5077326096482575, 2.6354442843571304, 3.027275566311553, 2.9689619442792607, 1.9159241792103276, 2.212730238987133, 3.294755938519258, 2.9738039628639816, 3.278546548405662, 6.973002248167992], "lse": [6.036067804859679, 6.2255865182016645, 6.421556637774517, 6.476253925723773, 6.0921468840695, 6.227013088453037, 6.607300520190152, 6.127778260882902, 6.392825040957852, 7.6381545026332835], "lseb": [4.041883492391419, 3.9182184489101677, 4.142033179590267, 4.148049789647412, 3.2220380556143122, 3.3816008388533407, 4.144474320510646, 3.8864191993358213, 4.166833080456411, 7.264635134693212]}, "J": {"all": 32.44, "old": 26.51111111111111, "latest": 85.8}, "A": {"all": 33.31, "old": 26.677777777777777, "latest": 93.0}, "C": {"all": 70.92, "old": 68.76666666666667, "latest": 90.3}, "zg": {"all": 3.1788177520750556, "old": 2.7572416969536184, "latest": 6.973002248167992}, "lse": {"all": 6.424468318374636, "old": 6.289614297901453, "latest": 7.6381545026332835}, "lseb": {"all": 4.231618554000301, "old": 3.8946167117010884, "latest": 7.264635134693212}}}, {"file": "final_H_iso_b500_s260919203_ces-iso_seq-cifar100_None_500_50_20260919-095254_b531008b_last.pt", "arm": "H_iso_b500", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.8, "task_il_mean": 72.21000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.0, "readouts": {"n_tasks": 10, "per_task": {"J": [26.4, 27.3, 20.0, 20.5, 26.8, 26.0, 30.7, 41.7, 41.2, 87.4], "A": [35.8, 26.3, 18.8, 20.7, 25.0, 24.1, 31.3, 40.2, 38.8, 92.7], "C": [61.8, 65.1, 61.0, 63.4, 69.3, 71.5, 69.2, 85.1, 83.4, 92.3], "zg": [2.974807088870555, 2.761833336578682, 2.290670442946255, 2.207299716487527, 2.594197191803949, 2.6026847330285237, 2.8406789199840277, 3.9921722478084267, 4.1405022902684285, 7.498791833817958], "lse": [6.256059956472234, 6.2536006610101555, 6.194576831543637, 6.03279336937022, 6.213275109996584, 6.198991513813179, 6.205470854318767, 6.601787682802325, 6.74143006214849, 8.104423423236796], "lseb": [4.395566490445908, 3.961254741160546, 3.6285665149574777, 3.4497123638807747, 3.6672734864090093, 3.6398092688820456, 3.9330209190040386, 4.644979232269488, 4.765017663669072, 7.740128698722141]}, "J": {"all": 34.8, "old": 28.95555555555556, "latest": 87.4}, "A": {"all": 35.37, "old": 29.0, "latest": 92.7}, "C": {"all": 72.21000000000001, "old": 69.97777777777777, "latest": 92.3}, "zg": {"all": 3.3903637801594337, "old": 2.933871774197375, "latest": 7.498791833817958}, "lse": {"all": 6.4802409464712385, "old": 6.2997762268306206, "latest": 8.104423423236796}, "lseb": {"all": 4.38253293794005, "old": 4.009466742297596, "latest": 7.740128698722141}}}, {"file": "final_H_iso_b500_s260919205_ces-iso_seq-cifar100_None_500_50_20260919-095548_d54aeb26_last.pt", "arm": "H_iso_b500", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.21, "task_il_mean": 71.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [25.8, 27.7, 37.4, 25.3, 20.1, 23.6, 31.4, 17.2, 45.6, 88.0], "A": [34.9, 28.6, 35.3, 24.6, 18.8, 25.2, 30.5, 17.5, 45.5, 92.7], "C": [65.1, 63.2, 74.7, 69.5, 70.3, 64.2, 75.2, 61.3, 80.5, 93.4], "zg": [2.846518126165494, 2.94572911715135, 3.4243094501383604, 2.642415931810625, 2.0440541879143566, 2.3108364547444507, 2.88779152572155, 1.7520524335894734, 4.626346553364769, 7.248531598523259], "lse": [6.399516961105177, 6.433304544135738, 6.513560051817543, 6.228547562792498, 6.08604039308289, 5.847404210834663, 6.186760855506059, 5.807088297854494, 7.0852051480770655, 7.866924281768208], "lseb": [4.212706368456413, 4.2387531129276566, 4.430047444852755, 3.788250658155872, 3.181736101767121, 3.5398176317774697, 3.7971556717635395, 3.0630476660540986, 5.349961557787425, 7.4897284648166425]}, "J": {"all": 34.21, "old": 28.233333333333334, "latest": 88.0}, "A": {"all": 35.36, "old": 28.988888888888887, "latest": 92.7}, "C": {"all": 71.74, "old": 69.33333333333333, "latest": 93.4}, "zg": {"all": 3.2728585379123687, "old": 2.831117086733381, "latest": 7.248531598523259}, "lse": {"all": 6.4454352306974325, "old": 6.287492002800681, "latest": 7.866924281768208}, "lseb": {"all": 4.309120467835899, "old": 3.955719579282483, "latest": 7.4897284648166425}}}, {"file": "final_H_perm_b2000_s260919201_ces-nstat_seq-cifar100_None_2000_50_20260919-074951_762e3672_last.pt", "arm": "H_perm_b2000", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 48.760000000000005, "task_il_mean": 73.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [45.3, 36.8, 46.7, 44.3, 35.5, 37.6, 53.9, 46.1, 54.2, 87.2], "A": [51.1, 37.8, 46.8, 45.2, 35.4, 37.6, 55.1, 46.8, 53.7, 93.4], "C": [72.4, 64.4, 68.9, 67.0, 63.6, 68.5, 78.7, 77.2, 84.5, 91.8], "zg": [4.7752556841820475, 4.406170001832768, 5.125137606994249, 5.257466777818743, 3.813435598552227, 4.224482332173735, 6.220334600989707, 4.882892099319026, 6.093421014845371, 8.530820250988006], "lse": [7.412367436628182, 7.6833282008923645, 8.04400533067251, 8.184146993213146, 7.256774848755722, 7.532225609256297, 8.716879714565774, 7.462006935704824, 8.241590926412762, 9.092381060563271], "lseb": [5.824592516416619, 5.556574405365078, 6.128751634339814, 6.278199846891071, 4.9654276219627915, 5.236734165386083, 6.953888181986421, 5.69602188972177, 6.66766345771694, 8.784642809742408]}, "J": {"all": 48.760000000000005, "old": 44.48888888888889, "latest": 87.2}, "A": {"all": 50.29, "old": 45.5, "latest": 93.4}, "C": {"all": 73.7, "old": 71.6888888888889, "latest": 91.8}, "zg": {"all": 5.332941596769588, "old": 4.9776217463008745, "latest": 8.530820250988006}, "lse": {"all": 7.962570705666485, "old": 7.837036221789065, "latest": 9.092381060563271}, "lseb": {"all": 6.2092496529528995, "old": 5.923094857754065, "latest": 8.784642809742408}}}, {"file": "final_H_perm_b2000_s260919203_ces-nstat_seq-cifar100_None_2000_50_20260919-075216_650e2a8c_last.pt", "arm": "H_perm_b2000", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 49.4, "task_il_mean": 74.52000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [41.2, 48.6, 37.8, 43.3, 45.5, 36.3, 47.4, 53.3, 54.0, 86.6], "A": [53.9, 48.5, 36.5, 44.2, 43.9, 34.8, 48.9, 51.4, 52.8, 89.2], "C": [65.0, 68.8, 67.8, 66.3, 71.1, 71.5, 72.0, 83.1, 85.9, 93.7], "zg": [4.154433412462473, 5.345785897692665, 3.808616459722631, 4.453725370154716, 4.839374122206122, 3.621116004453972, 4.818876249628142, 5.386818902868778, 5.271981080781669, 8.076923606783152], "lse": [6.786300308773911, 7.965820255270407, 6.821928630493091, 7.345191013315983, 7.665317938300121, 6.928577390685336, 7.853315542508607, 7.813003191741988, 7.466832868416954, 8.692057736989678], "lseb": [5.396350443991202, 6.324889473029548, 4.8593686535985485, 5.506050588411097, 5.727835289547184, 4.563176597013929, 5.82129515201456, 6.03163577350794, 5.804657709446268, 8.289201644616048]}, "J": {"all": 49.4, "old": 45.266666666666666, "latest": 86.6}, "A": {"all": 50.410000000000004, "old": 46.099999999999994, "latest": 89.2}, "C": {"all": 74.52000000000001, "old": 72.38888888888889, "latest": 93.7}, "zg": {"all": 4.977765110675432, "old": 4.633414166663463, "latest": 8.076923606783152}, "lse": {"all": 7.533834487649608, "old": 7.405143015500711, "latest": 8.692057736989678}, "lseb": {"all": 5.832446132517632, "old": 5.5594732978400305, "latest": 8.289201644616048}}}, {"file": "final_H_perm_b2000_s260919205_ces-nstat_seq-cifar100_None_2000_50_20260919-094804_c27680ab_last.pt", "arm": "H_perm_b2000", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 48.92, "task_il_mean": 73.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [47.9, 47.3, 50.7, 42.5, 40.4, 36.0, 50.8, 38.7, 51.5, 83.4], "A": [54.5, 49.1, 50.3, 42.3, 39.9, 37.9, 51.5, 40.4, 51.2, 86.7], "C": [73.7, 67.0, 73.5, 68.8, 68.6, 61.6, 77.2, 71.6, 79.1, 94.3], "zg": [4.952951014827937, 5.532155367743224, 5.513495384705253, 4.398387612841092, 4.13710243280977, 3.548362918637693, 5.204506808616221, 3.85995295036491, 5.420814154726453, 7.624611292243004], "lse": [7.465009996043621, 8.20562927295742, 8.192816980878279, 7.4011950245019245, 7.257161392610716, 6.878245543284526, 7.6392462474991865, 6.842667739075451, 7.7033657636496375, 8.416178448571317], "lseb": [5.963243410582859, 6.568220090019654, 6.3813937182587335, 5.4037046920801375, 5.147838443485573, 4.7945728314493, 5.957963115590321, 4.8662396279886835, 6.130594879789961, 7.868238834145516]}, "J": {"all": 48.92, "old": 45.08888888888889, "latest": 83.4}, "A": {"all": 50.38, "old": 46.34444444444445, "latest": 86.7}, "C": {"all": 73.53999999999999, "old": 71.23333333333333, "latest": 94.3}, "zg": {"all": 5.0192339937515555, "old": 4.729747627252506, "latest": 7.624611292243004}, "lse": {"all": 7.6001516409072085, "old": 7.509481995611196, "latest": 8.416178448571317}, "lseb": {"all": 5.908200964339074, "old": 5.690418978805024, "latest": 7.868238834145516}}}, {"file": "final_H_perm_b200_s260919202_ces-nstat_seq-cifar100_None_200_50_20260919-075027_d153b99e_last.pt", "arm": "H_perm_b200", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 22.830000000000002, "task_il_mean": 53.48, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [7.8, 9.0, 8.4, 11.1, 10.1, 17.1, 20.7, 16.3, 44.8, 83.0], "A": [11.9, 8.2, 9.0, 10.5, 9.8, 16.2, 20.5, 15.4, 46.0, 97.6], "C": [43.5, 33.0, 36.7, 48.6, 47.4, 51.8, 53.6, 57.7, 77.5, 85.0], "zg": [1.742587544539012, 1.397824808719568, 1.1977568114548922, 1.5230026481710375, 1.5787950388018508, 1.927559033125639, 2.338005942695774, 2.412432918626815, 4.439397918790579, 7.360931818202138], "lse": [6.322815175290465, 6.510882794356841, 6.172819786974455, 6.199382662932936, 6.367752837871132, 6.2366501838501724, 6.395503374223792, 6.718705103612955, 7.159074881512984, 8.126297436544686], "lseb": [3.5812656084341885, 3.36062086681756, 3.103292588312631, 3.09923599591866, 3.2152473757137874, 3.397568962364276, 3.663782235793026, 3.71873939271076, 5.287448289820777, 7.887473865198473]}, "J": {"all": 22.830000000000002, "old": 16.144444444444446, "latest": 83.0}, "A": {"all": 24.509999999999998, "old": 16.38888888888889, "latest": 97.6}, "C": {"all": 53.48, "old": 49.97777777777778, "latest": 85.0}, "zg": {"all": 2.5918294483127307, "old": 2.061929184991685, "latest": 7.360931818202138}, "lse": {"all": 6.6209884237170415, "old": 6.4537318667361925, "latest": 8.126297436544686}, "lseb": {"all": 4.031467518108414, "old": 3.603022368431741, "latest": 7.887473865198473}}}, {"file": "final_H_perm_b200_s260919204_ces-nstat_seq-cifar100_None_200_50_20260919-075252_1d719d76_last.pt", "arm": "H_perm_b200", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 23.110000000000003, "task_il_mean": 51.339999999999996, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [16.3, 5.9, 16.1, 12.9, 21.4, 7.1, 23.1, 23.2, 28.7, 76.4], "A": [24.5, 7.8, 21.3, 12.5, 21.1, 7.4, 26.5, 23.1, 31.8, 84.6], "C": [38.4, 25.5, 43.0, 40.6, 51.8, 40.5, 54.8, 64.0, 68.3, 86.5], "zg": [1.806953451929614, 0.8711553873047233, 1.626412943399977, 1.4984951606290415, 2.204948466500267, 1.0202140628490597, 2.7948208863269537, 2.4188067258931696, 2.998483537319116, 6.291011580739171], "lse": [5.943054925894169, 5.859333206553986, 6.16531418437197, 6.343527535855265, 6.559173972545756, 5.910545856794783, 6.53059986319333, 6.286200066922044, 6.255403566178461, 7.373177865973751], "lseb": [3.6667358312645306, 3.1154432554482123, 3.5863530373555808, 3.266879909276936, 3.7447703541925996, 2.846173762673077, 4.228937306188189, 3.5883764169990697, 4.083363449492483, 6.7440782506869015]}, "J": {"all": 23.11, "old": 17.188888888888886, "latest": 76.4}, "A": {"all": 26.060000000000002, "old": 19.555555555555557, "latest": 84.6}, "C": {"all": 51.339999999999996, "old": 47.43333333333333, "latest": 86.5}, "zg": {"all": 2.3531302202891093, "old": 1.915587846905769, "latest": 6.291011580739171}, "lse": {"all": 6.322633104428351, "old": 6.205905908701085, "latest": 7.373177865973751}, "lseb": {"all": 3.887111157357758, "old": 3.569670369210075, "latest": 6.7440782506869015}}}, {"file": "final_H_perm_b500_s260919202_ces-nstat_seq-cifar100_None_500_50_20260919-095008_9a08bf93_last.pt", "arm": "H_perm_b500", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 34.87, "task_il_mean": 63.25, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 39.7, "readouts": {"n_tasks": 10, "per_task": {"J": [27.5, 17.9, 27.5, 20.4, 22.8, 34.6, 36.3, 31.9, 51.7, 78.1], "A": [34.5, 20.7, 30.3, 19.8, 21.2, 34.3, 35.3, 29.4, 51.0, 90.4], "C": [52.0, 44.9, 53.4, 53.6, 55.3, 62.4, 68.2, 73.9, 84.5, 84.3], "zg": [2.7887405153494327, 2.204000112198293, 2.810511891762726, 2.2118035507220775, 2.2659717025356367, 3.5067069536410274, 3.466368349761702, 3.4213920311201362, 5.115463495736941, 6.515116438046098], "lse": [6.369483170857229, 6.227795910130608, 6.52938424013756, 6.1896982972692705, 6.4856787110499114, 6.828065283768194, 6.71893604008403, 6.567164458431731, 7.4381946662911, 7.52276885737533], "lseb": [4.291199118663292, 3.8922415501742367, 4.28668679428876, 3.6919542674613415, 3.7518299048055304, 4.712955993664299, 4.522120831389054, 4.352792081258051, 5.734658712020205, 7.035293050312115]}, "J": {"all": 34.87, "old": 30.06666666666667, "latest": 78.1}, "A": {"all": 36.69, "old": 30.72222222222222, "latest": 90.4}, "C": {"all": 63.25, "old": 60.91111111111112, "latest": 84.3}, "zg": {"all": 3.430607504087407, "old": 3.0878842892031084, "latest": 6.515116438046098}, "lse": {"all": 6.687716963539496, "old": 6.594933419779959, "latest": 7.52276885737533}, "lseb": {"all": 4.627173230403688, "old": 4.359604361524974, "latest": 7.035293050312115}}}, {"file": "final_H_perm_b500_s260919204_ces-nstat_seq-cifar100_None_500_50_20260919-095524_cd48603a_last.pt", "arm": "H_perm_b500", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.1, "task_il_mean": 61.21, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 17.5, 22.7, 22.4, 34.9, 27.7, 16.9, 45.4, 38.9, 80.7], "A": [31.1, 20.0, 24.4, 21.7, 34.7, 32.8, 17.4, 42.3, 38.2, 91.6], "C": [48.6, 47.4, 52.5, 54.8, 62.2, 58.1, 55.2, 75.2, 71.2, 86.9], "zg": [2.4805910269021987, 2.50998669600673, 2.424082079469692, 2.6743614388071, 3.693801450948231, 3.1712406886499376, 2.0979466709196566, 4.580120903563686, 3.9721799085773526, 7.839798539772629], "lse": [6.344747976316581, 6.6784252645135895, 6.612939937761143, 6.841527948411489, 7.0695810256214076, 6.633724010142972, 6.513154831606828, 7.219865521387153, 6.793701580698672, 8.63934579557432], "lseb": [4.089181696326562, 4.151080135450709, 4.141520696530821, 4.1132439180006, 4.849320313038825, 4.498052378646337, 3.5593798208889047, 5.3269617101142135, 4.903068031496936, 8.26835103504583]}, "J": {"all": 33.1, "old": 27.81111111111111, "latest": 80.7}, "A": {"all": 35.42, "old": 29.17777777777778, "latest": 91.6}, "C": {"all": 61.21, "old": 58.35555555555556, "latest": 86.9}, "zg": {"all": 3.544410940361721, "old": 3.0671456515382873, "latest": 7.839798539772629}, "lse": {"all": 6.934701389203416, "old": 6.745296455162204, "latest": 8.63934579557432}, "lseb": {"all": 4.790015973553974, "old": 4.403534300054878, "latest": 8.26835103504583}}}, {"file": "final_K_Hiso_s260918701_ces-iso_seq-cifar100_None_500_50_20260918-214450_b12fda15_last.pt", "arm": "K_Hiso", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 36.0, "task_il_mean": 71.24, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [28.5, 24.8, 24.4, 25.5, 32.2, 38.1, 30.5, 30.0, 49.2, 76.8], "A": [32.6, 30.1, 24.2, 23.8, 33.4, 35.9, 27.8, 28.1, 47.8, 84.3], "C": [66.3, 58.8, 67.5, 63.9, 63.2, 70.5, 69.4, 78.3, 86.2, 88.3], "zg": [2.7782134071961044, 2.793003171679564, 2.5496439543571325, 2.5784665652746335, 3.1875251517849974, 3.513904995068908, 2.7021545106098057, 2.904529107971117, 4.790797995621339, 6.4338233643248675], "lse": [6.028335025436864, 6.282664667274437, 6.333341410593828, 6.260407399512478, 6.696337514011392, 6.6120074438011915, 6.242627664585574, 6.48481935725565, 7.098017105600764, 7.456028534918898], "lseb": [4.152866097439586, 4.181548410421412, 3.726757078758574, 3.817633454709166, 4.42181419630033, 4.496850467583724, 3.7672766693718915, 3.794328990676284, 5.378809755604134, 6.827530330547093]}, "J": {"all": 36.0, "old": 31.466666666666665, "latest": 76.8}, "A": {"all": 36.8, "old": 31.522222222222222, "latest": 84.3}, "C": {"all": 71.24, "old": 69.34444444444445, "latest": 88.3}, "zg": {"all": 3.423206222388847, "old": 3.088693206618178, "latest": 6.4338233643248675}, "lse": {"all": 6.549458612299108, "old": 6.448728620896909, "latest": 7.456028534918898}, "lseb": {"all": 4.456541545141219, "old": 4.193098346762789, "latest": 6.827530330547093}}}, {"file": "final_K_Hiso_s260918703_ces-iso_seq-cifar100_None_500_50_20260918-214650_3ed33035_last.pt", "arm": "K_Hiso", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 35.64, "task_il_mean": 71.8, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 39.7, "readouts": {"n_tasks": 10, "per_task": {"J": [25.5, 32.4, 26.2, 31.6, 23.1, 31.0, 21.9, 39.5, 40.5, 84.7], "A": [40.9, 31.3, 24.8, 29.1, 20.0, 26.7, 21.0, 38.1, 37.5, 91.9], "C": [57.5, 68.2, 63.9, 71.9, 67.1, 74.8, 69.0, 74.2, 81.4, 90.0], "zg": [2.8276104507409037, 3.4094324367984084, 2.489616034494713, 3.3325360861513764, 2.385444623727351, 3.038751839671284, 2.44657429108955, 3.841034464098513, 3.7434958186261356, 6.700136603407562], "lse": [6.076681630477826, 6.701036041987008, 6.1114829764799135, 6.8276076535475765, 6.322499903938626, 6.348271124689709, 6.194591418069433, 6.594942409350774, 6.3750130788504045, 7.468884351325771], "lseb": [4.3749444934549295, 4.525168545037649, 3.7265556374543722, 4.329552666000763, 3.5549151843670233, 3.997056228345418, 3.5559502214520244, 4.738244168077172, 4.441894195693649, 7.0222225019379545]}, "J": {"all": 35.64, "old": 30.188888888888886, "latest": 84.7}, "A": {"all": 36.13, "old": 29.93333333333333, "latest": 91.9}, "C": {"all": 71.8, "old": 69.77777777777777, "latest": 90.0}, "zg": {"all": 3.42146326488058, "old": 3.0571662272664706, "latest": 6.700136603407562}, "lse": {"all": 6.5021010588717045, "old": 6.394680693043474, "latest": 7.468884351325771}, "lseb": {"all": 4.426650384182095, "old": 4.1382534822092225, "latest": 7.0222225019379545}}}, {"file": "final_K_Hiso_s260918705_ces-iso_seq-cifar100_None_500_50_20260918-214851_dc36eb56_last.pt", "arm": "K_Hiso", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 33.42, "task_il_mean": 67.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [32.1, 31.7, 21.1, 26.1, 25.7, 24.4, 26.4, 32.9, 34.8, 79.0], "A": [48.9, 33.5, 19.1, 24.8, 26.8, 23.1, 24.2, 36.5, 37.5, 84.6], "C": [62.9, 68.2, 66.3, 67.5, 66.6, 60.9, 63.7, 65.7, 68.0, 87.6], "zg": [3.1475070516839625, 3.1845276209414006, 2.0262398292366415, 2.6412578266245545, 2.591037767684087, 2.2715411405218764, 2.5763610186157746, 2.894005855202675, 3.595690281163901, 6.376398740082979], "lse": [6.045695621082654, 6.365607303063494, 6.06879376021587, 6.192556780997643, 6.223118939992637, 6.411392900550097, 6.193189523076544, 6.014396849595287, 6.573459435483507, 7.378069244127737], "lseb": [4.52413962643885, 4.3517713973242795, 3.259727913226994, 3.7534062857383326, 3.768160156882404, 3.567054857782417, 3.73177910528916, 4.063683407144664, 4.595678190019957, 6.7637833287624805]}, "J": {"all": 33.42, "old": 28.355555555555554, "latest": 79.0}, "A": {"all": 35.9, "old": 30.488888888888887, "latest": 84.6}, "C": {"all": 67.74, "old": 65.53333333333333, "latest": 87.6}, "zg": {"all": 3.130456713175785, "old": 2.769796487963875, "latest": 6.376398740082979}, "lse": {"all": 6.346628035818547, "old": 6.232023457117526, "latest": 7.378069244127737}, "lseb": {"all": 4.237918426860953, "old": 3.957266771094117, "latest": 6.7637833287624805}}}, {"file": "final_K_Hiso_s260918707_ces-iso_seq-cifar100_None_500_50_20260919-000654_fba591b1_last.pt", "arm": "K_Hiso", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.74, "task_il_mean": 68.92999999999999, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [30.2, 22.9, 36.9, 20.1, 18.2, 27.3, 43.5, 26.3, 44.9, 77.1], "A": [41.4, 22.0, 35.2, 18.4, 16.8, 26.0, 43.5, 26.7, 47.2, 91.6], "C": [63.1, 58.9, 69.0, 63.8, 62.7, 66.5, 72.0, 72.0, 79.4, 81.9], "zg": [3.2557041945159435, 2.5744818683178163, 3.4517442644331604, 2.4184114732788875, 2.226783057015389, 2.7860951594840735, 3.9244678990505637, 2.940724412266165, 4.584538144846214, 6.423058609113097], "lse": [6.335776622208371, 6.554715339122789, 6.73906440426787, 6.471075036334769, 6.25993171219357, 6.297103785984437, 6.666277730236764, 6.353329403552562, 7.092413504628931, 7.4485336703642675], "lseb": [4.629350854641754, 3.9242131943164344, 4.544981377724452, 3.722928400136048, 3.5209537183851563, 3.9285912186522824, 4.862014513851614, 3.9735228300925254, 5.308468631190774, 7.0125431114052805]}, "J": {"all": 34.739999999999995, "old": 30.033333333333335, "latest": 77.1}, "A": {"all": 36.88, "old": 30.799999999999997, "latest": 91.6}, "C": {"all": 68.92999999999999, "old": 67.48888888888888, "latest": 81.9}, "zg": {"all": 3.458600908232131, "old": 3.129216719245357, "latest": 6.423058609113097}, "lse": {"all": 6.6218221208894334, "old": 6.529965282058896, "latest": 7.4485336703642675}, "lseb": {"all": 4.542756785039632, "old": 4.268336082110116, "latest": 7.0125431114052805}}}, {"file": "final_K_Hiso_s260918715_ces-iso_seq-cifar100_None_500_50_20260919-002319_a952ac61_last.pt", "arm": "K_Hiso", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.1, "task_il_mean": 70.11999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [8.9, 24.6, 22.9, 19.4, 24.4, 30.7, 33.3, 35.6, 55.3, 85.9], "A": [15.6, 25.8, 22.8, 18.7, 23.6, 28.0, 33.5, 33.6, 52.6, 94.8], "C": [41.9, 60.0, 64.7, 62.8, 72.7, 74.7, 70.9, 77.8, 85.4, 90.3], "zg": [1.6260109909065068, 3.129144837740809, 2.5228189029488712, 2.182091913083568, 2.7844662805530245, 3.310322264210321, 3.3555844295248387, 3.651455134824384, 5.249802974272519, 7.7448343322761355], "lse": [5.922684249064579, 6.917538265879389, 6.864182236533097, 6.226755941233437, 6.716124546978519, 6.6397364961327705, 6.597605769057488, 6.697206086746828, 7.216937293560236, 8.399996204582767], "lseb": [3.492810870276065, 4.47437571600874, 3.7916685170380116, 3.4768399423794825, 3.825315068447629, 4.252813217646632, 4.382453839377437, 4.462954623172908, 5.779429143941096, 8.083242221903886]}, "J": {"all": 34.1, "old": 28.344444444444445, "latest": 85.9}, "A": {"all": 34.9, "old": 28.244444444444447, "latest": 94.8}, "C": {"all": 70.12, "old": 67.87777777777778, "latest": 90.3}, "zg": {"all": 3.5556532060340977, "old": 3.090188636451649, "latest": 7.7448343322761355}, "lse": {"all": 6.819876708976911, "old": 6.6443078761318155, "latest": 8.399996204582767}, "lseb": {"all": 4.602190316019188, "old": 4.21540677092089, "latest": 8.083242221903886}}}, {"file": "final_K_Hiso_s260918720_ces-iso_seq-cifar100_None_500_50_20260919-002519_c3729ee1_last.pt", "arm": "K_Hiso", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.87, "task_il_mean": 69.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [23.6, 30.7, 23.9, 28.3, 31.7, 27.5, 37.5, 33.9, 38.3, 73.3], "A": [29.7, 31.9, 22.4, 29.4, 28.8, 26.1, 35.5, 30.5, 37.3, 85.3], "C": [60.3, 65.8, 61.9, 57.1, 73.0, 63.2, 76.1, 74.0, 79.7, 84.7], "zg": [2.619204966362566, 3.145405833311379, 2.6960659028729426, 2.6539723798707127, 2.8216373764453455, 2.491715066590812, 3.2278551733661445, 3.1564086098894477, 3.765949792517815, 5.8516398582533], "lse": [6.248045030344639, 6.408460057872705, 6.598820039176682, 6.344735929532764, 6.193565355118093, 6.190160717983381, 6.331769820035199, 6.372387721330824, 6.603090477180601, 6.989310536274382], "lseb": [4.1124070423133015, 4.325409795699666, 4.020290756671758, 4.010790558733249, 3.805630630537026, 3.7090526345654804, 4.101495091335042, 4.098686521826081, 4.532012836597263, 6.350960022678596]}, "J": {"all": 34.87, "old": 30.599999999999998, "latest": 73.3}, "A": {"all": 35.69, "old": 30.17777777777778, "latest": 85.3}, "C": {"all": 69.58, "old": 67.9, "latest": 84.7}, "zg": {"all": 3.2429854959480466, "old": 2.953135011247463, "latest": 5.8516398582533}, "lse": {"all": 6.428034568484927, "old": 6.365670572063876, "latest": 6.989310536274382}, "lseb": {"all": 4.306673589095746, "old": 4.079530652030986, "latest": 6.350960022678596}}}, {"file": "final_K_Hperm_s260918702_ces-nstat_seq-cifar100_None_500_50_20260918-214538_43df87e7_last.pt", "arm": "K_Hperm", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.82, "task_il_mean": 63.38000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [20.8, 21.4, 20.2, 25.9, 32.4, 18.7, 24.9, 39.6, 42.8, 81.5], "A": [25.7, 24.5, 20.9, 25.0, 32.5, 19.1, 23.8, 39.0, 42.0, 89.5], "C": [46.7, 46.1, 51.2, 58.5, 67.1, 51.5, 67.8, 76.1, 80.2, 88.6], "zg": [2.622452629242092, 2.7080189559832215, 2.3699084871532397, 2.708972761628218, 3.220610364330001, 2.0671108659133317, 2.70111589714, 3.8172926756562666, 4.637629891625606, 6.351403496950865], "lse": [6.417562439918584, 6.610152592249, 6.479546417569665, 6.421407352225688, 6.447683379743799, 6.195678943579637, 6.4197178517335045, 6.863993756408881, 7.25225640479982, 7.2575730193362435], "lseb": [4.240237420290362, 4.326940560844254, 3.944052678161284, 3.9896528079614666, 4.319003171812468, 3.5623983021874106, 3.78981969064406, 4.670705017852781, 5.316558176361118, 6.710643021895638]}, "J": {"all": 32.82, "old": 27.41111111111111, "latest": 81.5}, "A": {"all": 34.2, "old": 28.055555555555557, "latest": 89.5}, "C": {"all": 63.379999999999995, "old": 60.57777777777778, "latest": 88.6}, "zg": {"all": 3.3204516025622843, "old": 2.983679169852442, "latest": 6.351403496950865}, "lse": {"all": 6.636557215756483, "old": 6.567555459803176, "latest": 7.2575730193362435}, "lseb": {"all": 4.487001084801085, "old": 4.2399297584572455, "latest": 6.710643021895638}}}, {"file": "final_K_Hperm_s260918704_ces-nstat_seq-cifar100_None_500_50_20260918-214739_efb3eaec_last.pt", "arm": "K_Hperm", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.32, "task_il_mean": 64.39, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [25.5, 19.2, 30.8, 24.5, 15.1, 35.3, 24.8, 32.1, 39.2, 86.7], "A": [38.7, 18.6, 28.9, 22.9, 14.8, 34.8, 24.6, 32.1, 37.2, 93.5], "C": [52.3, 47.6, 59.9, 64.7, 49.0, 66.0, 62.8, 68.9, 81.5, 91.2], "zg": [2.7764659148398785, 2.3299233520878477, 2.9716025616675616, 2.9910417245086283, 1.722835232715588, 3.3310798628390765, 2.721254774287343, 3.3326534916593227, 3.816199542675167, 7.850691070601344], "lse": [6.062331167915794, 6.694744677556971, 6.453763971396035, 6.746944144125218, 6.08351232682321, 6.723203748138392, 6.516961421694735, 6.721231258745057, 6.570391302663348, 8.470311004420127], "lseb": [4.311136466790247, 3.885770308240571, 4.2577530407370325, 4.123569965342066, 3.27825649054384, 4.45963334283046, 3.9376364120654084, 4.370992821825847, 4.491591582336464, 8.13020943536461]}, "J": {"all": 33.32, "old": 27.38888888888889, "latest": 86.7}, "A": {"all": 34.61, "old": 28.066666666666666, "latest": 93.5}, "C": {"all": 64.39, "old": 61.41111111111112, "latest": 91.2}, "zg": {"all": 3.384374752788176, "old": 2.888117384142268, "latest": 7.850691070601344}, "lse": {"all": 6.704339502347888, "old": 6.508120446562085, "latest": 8.470311004420127}, "lseb": {"all": 4.524654986607655, "old": 4.12403782563466, "latest": 8.13020943536461}}}, {"file": "final_K_Hperm_s260918706_ces-nstat_seq-cifar100_None_500_50_20260918-214939_866d668e_last.pt", "arm": "K_Hperm", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.51, "task_il_mean": 63.52, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [17.2, 14.2, 29.0, 30.8, 14.5, 37.6, 22.9, 24.6, 57.0, 87.3], "A": [23.6, 15.6, 26.9, 28.9, 14.6, 36.1, 22.8, 26.8, 56.9, 91.8], "C": [47.4, 44.3, 59.8, 66.2, 41.7, 74.1, 63.1, 61.7, 84.6, 92.3], "zg": [2.265554105665535, 1.6511692165192218, 2.733407973322086, 3.170505036701681, 1.5341647034557537, 3.560697619650513, 2.5619127563182262, 2.6616448317244648, 5.321700784675777, 7.641018724530936], "lse": [6.244448831826321, 5.986898129163975, 6.4311146546591, 6.808904616989433, 6.165602265204411, 6.6719265247108375, 6.286009539461368, 6.178412775603938, 7.28428892846369, 8.308710107402694], "lseb": [3.9129290546378694, 3.3633730883251456, 4.009340462856743, 4.295019856202553, 3.317788720862327, 4.395232928077383, 3.769825060514178, 3.918615334902207, 5.825805134499786, 7.939411337051364]}, "J": {"all": 33.510000000000005, "old": 27.533333333333335, "latest": 87.3}, "A": {"all": 34.4, "old": 28.022222222222222, "latest": 91.8}, "C": {"all": 63.52, "old": 60.32222222222222, "latest": 92.3}, "zg": {"all": 3.3101775752564193, "old": 2.828973003114806, "latest": 7.641018724530936}, "lse": {"all": 6.636631637348577, "old": 6.450845140675897, "latest": 8.308710107402694}, "lseb": {"all": 4.474734097792956, "old": 4.089769960097577, "latest": 7.939411337051364}}}, {"file": "final_K_Hperm_s260918708_ces-nstat_seq-cifar100_None_500_50_20260919-000903_2412a646_last.pt", "arm": "K_Hperm", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.209999999999994, "task_il_mean": 62.11, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [17.4, 29.5, 23.3, 16.7, 19.2, 33.4, 40.0, 37.5, 30.2, 84.9], "A": [23.3, 28.4, 23.2, 16.0, 17.9, 31.6, 40.5, 41.5, 27.9, 94.1], "C": [39.9, 55.3, 55.2, 49.5, 52.5, 66.4, 72.5, 66.1, 74.6, 89.1], "zg": [1.9226606059521436, 3.4245863111056387, 2.448226047201082, 2.033476485475898, 1.9480569581836462, 3.3259321588361637, 4.271346936449408, 3.584121756438166, 3.3852502559125424, 7.330537236370146], "lse": [6.235699801623242, 7.021890063055846, 6.431487078522648, 6.253179244828348, 6.21953686131214, 6.736855448448587, 7.123001795311022, 6.654726871486543, 6.729712365491193, 8.064354594242314], "lseb": [3.7375034851502127, 4.768969635554944, 3.8273095188319384, 3.5291402270618626, 3.4174796211986878, 4.44222429161409, 5.146503824037384, 4.7032942199368035, 4.252801444513921, 7.723671964286145]}, "J": {"all": 33.21, "old": 27.466666666666665, "latest": 84.9}, "A": {"all": 34.44, "old": 27.811111111111114, "latest": 94.1}, "C": {"all": 62.11, "old": 59.111111111111114, "latest": 89.1}, "zg": {"all": 3.3674194751924835, "old": 2.927073057283854, "latest": 7.330537236370146}, "lse": {"all": 6.747044412432189, "old": 6.600676614453286, "latest": 8.064354594242314}, "lseb": {"all": 4.554889823218599, "old": 4.2028029186555385, "latest": 7.723671964286145}}}, {"file": "final_K_Hperm_s260918716_ces-nstat_seq-cifar100_None_500_50_20260919-002407_91432966_last.pt", "arm": "K_Hperm", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.64, "task_il_mean": 63.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [18.1, 12.9, 19.3, 17.3, 25.7, 37.4, 34.0, 33.9, 42.3, 85.5], "A": [30.9, 16.0, 18.5, 17.1, 24.2, 37.1, 33.2, 33.8, 40.4, 92.0], "C": [43.2, 42.0, 52.5, 49.0, 67.8, 72.5, 67.0, 71.9, 82.1, 90.6], "zg": [2.313892157221213, 1.7349436135161669, 2.0795778089168016, 1.8305392569145187, 2.8575665746014565, 3.704752354448661, 3.380675815511495, 3.803642202168703, 4.155887416012585, 7.1272901233062145], "lse": [6.058269296761886, 5.934932247759415, 6.297095114723722, 6.142893458826917, 6.330581712272319, 6.702963194451549, 6.685879853027033, 6.780481464043773, 6.723921780683474, 7.889223669537713], "lseb": [4.088515596763329, 3.5176549009595317, 3.5603733246466533, 3.4304952378190228, 3.9817159955781727, 4.627317129035351, 4.504897076185026, 4.677727888355754, 4.802441944002545, 7.465520139197268]}, "J": {"all": 32.64, "old": 26.766666666666666, "latest": 85.5}, "A": {"all": 34.32, "old": 27.91111111111111, "latest": 92.0}, "C": {"all": 63.86, "old": 60.888888888888886, "latest": 90.6}, "zg": {"all": 3.298876732261782, "old": 2.873497466590178, "latest": 7.1272901233062145}, "lse": {"all": 6.55462417920878, "old": 6.4063353469500095, "latest": 7.889223669537713}, "lseb": {"all": 4.4656659232542655, "old": 4.132348788149487, "latest": 7.465520139197268}}}, {"file": "final_K_Niso_s260918701_ces-nstat_seq-cifar100_None_500_50_20260918-214426_38a2adef_last.pt", "arm": "K_Niso", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.96, "task_il_mean": 76.34, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [27.0, 27.9, 27.3, 30.1, 37.0, 41.0, 35.7, 33.7, 52.7, 77.2], "A": [28.9, 30.5, 25.8, 30.8, 40.6, 41.2, 35.8, 32.7, 52.5, 84.7], "C": [63.4, 63.9, 78.1, 71.8, 72.8, 76.3, 79.9, 82.3, 87.1, 87.8], "zg": [3.0332229997105897, 3.5259116332381963, 3.5476298798117787, 3.5463853650894017, 4.475046645050869, 4.378456598030403, 3.8607158168312163, 4.100223130660131, 5.783123747519218, 7.034163115613162], "lse": [6.478412583893155, 6.81086694240691, 6.951024206500496, 6.911410168193028, 7.30391527934384, 7.045065195959967, 6.736046799437564, 7.2720399818207015, 7.760921403509304, 7.971438024888693], "lseb": [4.22580930147804, 4.599127190794108, 4.32486713489376, 4.470328131248192, 5.317723176904503, 5.121029321775786, 4.564890498264527, 4.715079020814378, 6.2378818523590605, 7.414722179401759]}, "J": {"all": 38.96, "old": 34.711111111111116, "latest": 77.2}, "A": {"all": 40.35, "old": 35.422222222222224, "latest": 84.7}, "C": {"all": 76.34, "old": 75.06666666666666, "latest": 87.8}, "zg": {"all": 4.328487893155496, "old": 4.027857312882422, "latest": 7.034163115613162}, "lse": {"all": 7.1241140585953655, "old": 7.029966951229441, "latest": 7.971438024888693}, "lseb": {"all": 5.099145780793411, "old": 4.8418595142813725, "latest": 7.414722179401759}}}, {"file": "final_K_Niso_s260918703_ces-nstat_seq-cifar100_None_500_50_20260918-214626_ccf31913_last.pt", "arm": "K_Niso", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.7, "task_il_mean": 76.87, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [28.6, 38.9, 32.5, 36.5, 24.8, 32.9, 28.5, 41.9, 38.7, 83.7], "A": [36.1, 38.6, 31.1, 35.8, 24.0, 30.7, 27.9, 42.9, 38.0, 91.8], "C": [67.5, 74.5, 69.8, 79.2, 72.2, 78.9, 75.1, 79.9, 81.9, 89.7], "zg": [3.51560183026921, 4.483163608971983, 3.486158452200238, 4.472574049599468, 3.168211568215862, 3.9070362872453406, 3.5958856871053575, 4.692915897237137, 4.28914623234421, 7.701143963161856], "lse": [6.62326620705991, 7.285479859004075, 6.6661400793327354, 7.41623430556149, 6.996563441977449, 6.907486744333839, 6.784629335544073, 7.21479521415954, 6.920864544445866, 8.428360437148381], "lseb": [4.639852347449922, 5.318913665123732, 4.451292663076757, 5.171218459571048, 4.0952980723987125, 4.6394799367984785, 4.409814821563549, 5.3811694573448525, 4.934244953028844, 8.038793661475715]}, "J": {"all": 38.7, "old": 33.7, "latest": 83.7}, "A": {"all": 39.69, "old": 33.900000000000006, "latest": 91.8}, "C": {"all": 76.87, "old": 75.44444444444444, "latest": 89.7}, "zg": {"all": 4.331183757635066, "old": 3.9567437347987564, "latest": 7.701143963161856}, "lse": {"all": 7.124382016856735, "old": 6.97949552571322, "latest": 8.428360437148381}, "lseb": {"all": 5.1080078037831615, "old": 4.782364930706211, "latest": 8.038793661475715}}}, {"file": "final_K_Niso_s260918705_ces-nstat_seq-cifar100_None_500_50_20260918-214827_2d5bbb21_last.pt", "arm": "K_Niso", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.940000000000005, "task_il_mean": 73.28999999999999, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [38.2, 37.2, 27.9, 31.1, 31.3, 31.2, 27.7, 36.9, 38.8, 79.1], "A": [49.0, 38.8, 28.1, 29.2, 32.1, 33.8, 27.9, 41.4, 44.3, 86.0], "C": [66.5, 71.9, 72.9, 75.4, 71.9, 68.1, 72.8, 72.5, 72.7, 88.2], "zg": [3.9208429649807512, 4.174611254492775, 3.235003661081195, 3.394067749839276, 3.5638247680300847, 3.9349379581268877, 3.3413172652521173, 3.693720103191212, 4.456524986961856, 7.4880879406929015], "lse": [6.5137494520162, 6.937508043370463, 6.532234181044772, 6.605124530956339, 6.771408759908137, 7.270846853094666, 6.575200602283645, 6.508392145056892, 7.123080367984058, 8.364822373331553], "lseb": [5.00181610633438, 5.045243010181735, 4.130007590144496, 4.223216373362214, 4.449143322730867, 4.87607023532749, 4.199433304259416, 4.630327441933106, 5.297192485881351, 7.8437342040332485]}, "J": {"all": 37.94, "old": 33.36666666666667, "latest": 79.1}, "A": {"all": 41.059999999999995, "old": 36.06666666666666, "latest": 86.0}, "C": {"all": 73.28999999999999, "old": 71.63333333333334, "latest": 88.2}, "zg": {"all": 4.120293865264906, "old": 3.7460945235506835, "latest": 7.4880879406929015}, "lse": {"all": 6.920236730904672, "old": 6.759727215079463, "latest": 8.364822373331553}, "lseb": {"all": 4.96961840741883, "old": 4.650272207795006, "latest": 7.8437342040332485}}}, {"file": "final_K_Niso_s260918707_ces-nstat_seq-cifar100_None_500_50_20260919-000630_b863c38f_last.pt", "arm": "K_Niso", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 35.81, "task_il_mean": 74.12, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [29.3, 23.2, 39.2, 23.5, 21.7, 31.6, 42.9, 27.4, 43.8, 75.5], "A": [35.9, 24.4, 40.0, 22.3, 20.8, 32.6, 44.2, 26.2, 48.0, 91.8], "C": [64.6, 65.3, 76.4, 71.6, 72.8, 71.2, 77.6, 79.2, 82.0, 80.5], "zg": [3.7436871074009686, 3.2813676182217897, 4.498930491854437, 3.3892259012227877, 3.0311417434262693, 3.866309831393883, 4.758903731461614, 3.630765170413768, 5.455239627873525, 8.183193427439779], "lse": [6.885266066451402, 7.1424634363522, 7.451165675267245, 7.059296655911068, 6.834995235974265, 6.928490957035324, 7.297101476683532, 6.865521649331842, 7.730209449359775, 9.1211785775358], "lseb": [4.9461862517211586, 4.364479853223188, 5.301504900045186, 4.320279002923609, 3.9583147438443627, 4.752154526645425, 5.484858945023458, 4.381090218388545, 6.032033131956093, 8.792082305484024]}, "J": {"all": 35.81, "old": 31.400000000000002, "latest": 75.5}, "A": {"all": 38.62, "old": 32.71111111111111, "latest": 91.8}, "C": {"all": 74.12, "old": 73.41111111111111, "latest": 80.5}, "zg": {"all": 4.383876465070882, "old": 3.9617301359187826, "latest": 8.183193427439779}, "lse": {"all": 7.331568917990245, "old": 7.132723400262961, "latest": 9.1211785775358}, "lseb": {"all": 5.2332983879255055, "old": 4.837877952641225, "latest": 8.792082305484024}}}, {"file": "final_K_Niso_s260918715_ces-nstat_seq-cifar100_None_500_50_20260919-002255_1c9c6508_last.pt", "arm": "K_Niso", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.71, "task_il_mean": 74.75, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [11.3, 32.4, 29.5, 24.9, 33.2, 36.1, 38.2, 36.2, 49.5, 85.8], "A": [14.8, 37.4, 30.1, 26.4, 32.7, 35.2, 39.9, 34.4, 47.9, 93.7], "C": [51.1, 64.5, 72.2, 69.6, 77.3, 80.3, 73.3, 82.0, 87.0, 90.2], "zg": [2.303795066766441, 4.171289670949802, 3.681906528668478, 3.270272950883955, 4.066179775249213, 4.115156566228484, 4.324179718401283, 4.269442596780136, 5.1698264844045045, 8.390079060278833], "lse": [6.351183866979783, 7.263042621726509, 7.16528518849797, 6.571229829810032, 7.082538041895722, 7.0110195597702365, 7.155360857960819, 7.094962286551628, 7.23050664869524, 9.014896207776765], "lseb": [3.8502528001047103, 5.1899490052491375, 4.6201863148794065, 4.217920904289006, 4.785224987625892, 4.790592862305604, 5.169153488507615, 4.925243323658043, 5.630817295596841, 8.708921427136689]}, "J": {"all": 37.71, "old": 32.36666666666667, "latest": 85.8}, "A": {"all": 39.25, "old": 33.2, "latest": 93.7}, "C": {"all": 74.75, "old": 73.03333333333333, "latest": 90.2}, "zg": {"all": 4.376212841861113, "old": 3.930227706481366, "latest": 8.390079060278833}, "lse": {"all": 7.19400251096647, "old": 6.9916809890986595, "latest": 9.014896207776765}, "lseb": {"all": 5.188826240935294, "old": 4.7977045535795835, "latest": 8.708921427136689}}}, {"file": "final_K_Niso_s260918720_ces-nstat_seq-cifar100_None_500_50_20260919-002456_50b21e79_last.pt", "arm": "K_Niso", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.980000000000004, "task_il_mean": 75.22, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [23.6, 34.1, 29.4, 34.9, 35.6, 31.5, 37.9, 31.6, 33.5, 77.7], "A": [27.9, 36.6, 27.9, 37.7, 34.3, 31.4, 36.7, 31.9, 34.4, 90.4], "C": [64.8, 73.9, 71.4, 65.3, 78.6, 72.6, 81.5, 78.1, 81.3, 84.7], "zg": [3.2585959212891757, 4.23922906902805, 3.701218642929569, 3.967895980826113, 3.9504985345546157, 3.5682535547968, 4.170435953956098, 3.837109971726313, 4.224412008635699, 7.0289438034966585], "lse": [6.650544264575288, 7.155504997442125, 7.122365109369725, 7.040352046008169, 6.883159559063095, 6.803131308291533, 6.892081067750191, 6.9337664141744675, 7.08689460552077, 7.954980133899211], "lseb": [4.459409240713359, 5.103082527344765, 4.660916446089342, 4.94832020469187, 4.67011393453724, 4.422608089033687, 4.787972156644332, 4.595305225042518, 4.890493427323929, 7.4968868459456175]}, "J": {"all": 36.980000000000004, "old": 32.455555555555556, "latest": 77.7}, "A": {"all": 38.92, "old": 33.2, "latest": 90.4}, "C": {"all": 75.22, "old": 74.16666666666667, "latest": 84.7}, "zg": {"all": 4.1946593441239095, "old": 3.8797388486380484, "latest": 7.0289438034966585}, "lse": {"all": 7.052277950609458, "old": 6.951977708021707, "latest": 7.954980133899211}, "lseb": {"all": 5.003510809736666, "old": 4.726469027935671, "latest": 7.4968868459456175}}}, {"file": "final_K_Nnone_s260918702_ces-nstat_seq-cifar100_None_500_50_20260918-214514_c562b8ba_last.pt", "arm": "K_Nnone", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.970000000000002, "task_il_mean": 81.51, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.0, "readouts": {"n_tasks": 10, "per_task": {"J": [9.6, 6.9, 7.7, 12.9, 12.1, 7.0, 9.1, 21.0, 32.8, 90.6], "A": [8.8, 6.7, 6.8, 12.2, 10.6, 5.8, 7.8, 19.6, 30.8, 99.6], "C": [79.1, 73.9, 81.4, 76.4, 80.3, 72.9, 82.3, 88.4, 89.4, 91.0], "zg": [8.478646446943284, 9.076148952245711, 9.121210090398788, 9.575968354940414, 10.183776831626892, 9.0239970536232, 10.164076937913894, 11.811844774007797, 12.919590481877327, 17.762659511804582], "lse": [14.414110867925409, 15.418443871284584, 15.378152602357332, 14.64188112716335, 15.045599074902812, 15.119488352147638, 15.490109565828288, 15.463357624688031, 16.11397227611912, 18.124646562343585], "lseb": [9.15306635118367, 9.882257852797835, 9.73791528632955, 10.310165443086392, 10.80463292106189, 9.885582851959423, 10.727533414884746, 12.21031137159358, 13.263076267292657, 18.092215403580727]}, "J": {"all": 20.97, "old": 13.233333333333333, "latest": 90.6}, "A": {"all": 20.869999999999997, "old": 12.122222222222222, "latest": 99.6}, "C": {"all": 81.51, "old": 80.45555555555556, "latest": 91.0}, "zg": {"all": 10.81179194353819, "old": 10.039473324841923, "latest": 17.762659511804582}, "lse": {"all": 15.520976192476017, "old": 15.23167948471295, "latest": 18.124646562343585}, "lseb": {"all": 11.406675716377048, "old": 10.663837973354415, "latest": 18.092215403580727}}}, {"file": "final_K_Nnone_s260918704_ces-nstat_seq-cifar100_None_500_50_20260918-214715_6c0de224_last.pt", "arm": "K_Nnone", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.29, "task_il_mean": 81.72999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.2, "readouts": {"n_tasks": 10, "per_task": {"J": [8.7, 7.4, 14.4, 11.7, 7.3, 20.6, 10.3, 17.6, 32.6, 92.3], "A": [6.4, 7.0, 12.0, 10.8, 6.6, 19.4, 9.2, 16.8, 31.2, 99.4], "C": [76.2, 79.1, 79.2, 83.6, 74.1, 82.4, 79.6, 81.8, 88.6, 92.7], "zg": [8.370015894174577, 8.983260237455369, 9.297599231243133, 9.824658801317215, 8.71273942732811, 10.596083199501038, 10.19241675901413, 11.131198673605919, 12.632201024532318, 18.527245990276338], "lse": [13.872043896086161, 15.179046398972996, 14.341614649700183, 15.250820725403765, 14.620820885385577, 15.14009282951262, 15.169326891713816, 15.559105687409277, 15.417939281919042, 18.831765062238375], "lseb": [9.112711653964514, 9.668917950596276, 9.968754933628576, 10.378301195296206, 9.514511656659579, 11.142784635503597, 10.833667496120071, 11.65299687625167, 13.02131321444876, 18.801214384685245]}, "J": {"all": 22.29, "old": 14.511111111111111, "latest": 92.3}, "A": {"all": 21.880000000000003, "old": 13.266666666666667, "latest": 99.4}, "C": {"all": 81.72999999999999, "old": 80.51111111111112, "latest": 92.7}, "zg": {"all": 10.826741923844814, "old": 9.971130360907978, "latest": 18.527245990276338}, "lse": {"all": 15.338257630834182, "old": 14.950090138455936, "latest": 18.831765062238375}, "lseb": {"all": 11.40951739971545, "old": 10.588217734718805, "latest": 18.801214384685245}}}, {"file": "final_K_Nnone_s260918706_ces-nstat_seq-cifar100_None_500_50_20260918-214916_1be286a4_last.pt", "arm": "K_Nnone", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.08, "task_il_mean": 82.41, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [4.1, 6.4, 17.4, 17.3, 5.1, 19.3, 12.8, 14.2, 41.2, 93.0], "A": [3.3, 5.4, 16.6, 16.3, 4.1, 18.1, 11.5, 13.4, 41.0, 99.7], "C": [82.0, 74.5, 83.2, 85.5, 71.5, 88.3, 79.7, 75.8, 90.3, 93.3], "zg": [8.361275866031647, 8.28312210226059, 9.720392904520034, 10.322092369556428, 8.709132759332658, 10.889554181814194, 9.911111098766327, 10.440966332435607, 13.346327127456664, 18.603755365848542], "lse": [14.783348459727003, 14.3724433953017, 14.665220433220373, 15.219041519945604, 14.87358945225216, 15.02660534407305, 14.994589305965475, 14.892181649859085, 15.761470622952196, 18.90038446919094], "lseb": [8.974921875049482, 9.078616569318768, 10.256289612877534, 10.83583330139137, 9.549574045849653, 11.315993068716587, 10.557070277339545, 11.20023035012978, 13.673238998682328, 18.870242817641532]}, "J": {"all": 23.080000000000002, "old": 15.311111111111112, "latest": 93.0}, "A": {"all": 22.94, "old": 14.411111111111113, "latest": 99.7}, "C": {"all": 82.41, "old": 81.19999999999999, "latest": 93.3}, "zg": {"all": 10.85877301080227, "old": 9.998219415797129, "latest": 18.603755365848542}, "lse": {"all": 15.34888746524876, "old": 14.95427668703296, "latest": 18.90038446919094}, "lseb": {"all": 11.43120109169966, "old": 10.604640899928338, "latest": 18.870242817641532}}}, {"file": "final_K_Nnone_s260918708_ces-nstat_seq-cifar100_None_500_50_20260919-000839_335e13b2_last.pt", "arm": "K_Nnone", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.41, "task_il_mean": 80.78, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.0, "readouts": {"n_tasks": 10, "per_task": {"J": [4.2, 12.4, 8.2, 7.0, 10.0, 20.0, 19.7, 24.9, 28.2, 89.5], "A": [3.5, 11.1, 6.3, 6.3, 8.7, 18.7, 18.7, 26.9, 27.0, 99.7], "C": [72.3, 77.1, 79.4, 77.7, 78.1, 85.6, 86.1, 75.6, 86.1, 89.8], "zg": [7.897359456062317, 9.070570332288742, 8.898013427495956, 8.5040572142601, 9.182781870126725, 10.806222670912742, 11.5784024143219, 11.38486644411087, 12.056812400460243, 18.010409819602966], "lse": [14.427274817054741, 14.70091419640909, 14.431520824948455, 14.380483246582624, 14.446901690961319, 15.249990346336132, 15.6686519875635, 15.259561974773474, 15.4777401447298, 18.42455584739011], "lseb": [8.800031787161492, 9.727134187234796, 9.55650439342941, 9.277136021911558, 9.928456769209157, 11.302061711425162, 12.04025804906806, 12.130126583965321, 12.545117273347447, 18.391217983072572]}, "J": {"all": 22.41, "old": 14.955555555555556, "latest": 89.5}, "A": {"all": 22.69, "old": 14.133333333333333, "latest": 99.7}, "C": {"all": 80.78, "old": 79.77777777777777, "latest": 89.8}, "zg": {"all": 10.738949604964256, "old": 9.93100958111551, "latest": 18.010409819602966}, "lse": {"all": 15.246759507674923, "old": 14.893671025484347, "latest": 18.42455584739011}, "lseb": {"all": 11.369804475982498, "old": 10.589647419639157, "latest": 18.391217983072572}}}, {"file": "final_K_Nnone_s260918716_ces-nstat_seq-cifar100_None_500_50_20260919-002343_153b5190_last.pt", "arm": "K_Nnone", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.259999999999998, "task_il_mean": 80.07000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [5.4, 6.4, 6.7, 4.7, 10.7, 21.9, 19.8, 21.7, 34.9, 90.4], "A": [4.9, 5.4, 6.1, 4.6, 9.5, 20.6, 17.4, 20.3, 33.3, 99.5], "C": [75.6, 66.2, 76.4, 71.4, 79.5, 87.5, 80.9, 83.5, 88.9, 90.8], "zg": [8.113433542728425, 8.463684257984161, 9.25925177693367, 9.056447502374649, 9.992944070100783, 11.086131777048111, 10.83357848238945, 11.695880266904831, 13.178962480545044, 18.28281781101227], "lse": [14.25673475804004, 14.78825383134474, 15.386566599386875, 15.00294512292819, 14.968005136252453, 15.351557588098286, 15.111163491062383, 15.671324859365201, 15.893531591669808, 18.615088600632976], "lseb": [8.926189318880859, 9.47729765651346, 9.987183678235944, 9.922662802524998, 10.622377996167558, 11.517944026773408, 11.397532944456144, 12.216545378103365, 13.518797396635572, 18.585730057982232]}, "J": {"all": 22.259999999999998, "old": 14.688888888888888, "latest": 90.4}, "A": {"all": 22.16, "old": 13.566666666666666, "latest": 99.5}, "C": {"all": 80.07000000000001, "old": 78.87777777777778, "latest": 90.8}, "zg": {"all": 10.99631319680214, "old": 10.186701573001013, "latest": 18.28281781101227}, "lse": {"all": 15.504517157878094, "old": 15.158898108683108, "latest": 18.615088600632976}, "lseb": {"all": 11.617226125627354, "old": 10.842947910921257, "latest": 18.585730057982232}}}, {"file": "final_K_full_s260918701_ces-nstat_seq-cifar100_None_500_50_20260918-214402_e8820b41_last.pt", "arm": "K_full", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 39.11, "task_il_mean": 76.66, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.1, "readouts": {"n_tasks": 10, "per_task": {"J": [28.6, 29.9, 29.4, 30.0, 38.5, 43.1, 33.0, 34.6, 49.7, 74.3], "A": [31.1, 31.4, 30.6, 30.1, 42.4, 43.9, 31.7, 32.8, 50.3, 81.1], "C": [67.3, 66.8, 77.6, 74.9, 71.3, 74.5, 75.7, 83.3, 86.5, 88.7], "zg": [3.2863005788996817, 3.5499787259437143, 3.7204712684862318, 3.631862657805905, 4.719212134425994, 4.5090152492504565, 3.767123162260279, 4.116694638606161, 5.692690845733509, 6.9895279063656925], "lse": [6.468683296296925, 6.769684964042095, 7.030999107507708, 6.891041474155474, 7.486678637964311, 7.169178876497401, 6.929580194454419, 7.277329211684637, 7.811805355265926, 8.034216634377199], "lseb": [4.391582582360842, 4.599066488088204, 4.497658978763559, 4.500226447919093, 5.577081180828073, 5.2975806882722045, 4.55401562536848, 4.725093148308056, 6.160739540679772, 7.355433916088304]}, "J": {"all": 39.11, "old": 35.2, "latest": 74.3}, "A": {"all": 40.54, "old": 36.03333333333333, "latest": 81.1}, "C": {"all": 76.66, "old": 75.32222222222222, "latest": 88.7}, "zg": {"all": 4.398287716777762, "old": 4.110372140156881, "latest": 6.9895279063656925}, "lse": {"all": 7.1869197752246095, "old": 7.092775679763211, "latest": 8.034216634377199}, "lseb": {"all": 5.165847859667659, "old": 4.922560520065365, "latest": 7.355433916088304}}}, {"file": "final_K_full_s260918703_ces-nstat_seq-cifar100_None_500_50_20260918-214603_55e4341f_last.pt", "arm": "K_full", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.82, "task_il_mean": 76.55, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [28.8, 40.6, 30.8, 37.9, 22.9, 33.0, 28.0, 41.0, 40.3, 84.9], "A": [36.5, 39.2, 31.3, 37.4, 23.5, 31.2, 28.2, 41.2, 39.3, 90.3], "C": [65.7, 73.7, 68.7, 79.4, 71.8, 79.0, 76.0, 79.4, 80.8, 91.0], "zg": [3.505495863873046, 4.440985073066433, 3.4301647915542124, 4.674422465778887, 3.3246022407189013, 3.7957391392588615, 3.539027599999681, 4.565228232525289, 4.249346569538116, 7.621813831686974], "lse": [6.5673417909879515, 7.249224685809073, 6.541366719638737, 7.598497081058159, 6.965597582554873, 6.7951230798518365, 6.6909155342872575, 7.151132629575267, 6.888196509262361, 8.324713595680548], "lseb": [4.692886555151681, 5.295973516602009, 4.398808082108583, 5.347477087352239, 4.248138637299142, 4.53536534297504, 4.354793816413058, 5.276184604765847, 4.899695184412648, 7.901392156668441]}, "J": {"all": 38.82, "old": 33.7, "latest": 84.9}, "A": {"all": 39.81, "old": 34.2, "latest": 90.3}, "C": {"all": 76.55, "old": 74.94444444444444, "latest": 91.0}, "zg": {"all": 4.31468258080004, "old": 3.9472235529237145, "latest": 7.621813831686974}, "lse": {"all": 7.077210920870607, "old": 6.93859951255839, "latest": 8.324713595680548}, "lseb": {"all": 5.095071498374869, "old": 4.783258091897805, "latest": 7.901392156668441}}}, {"file": "final_K_full_s260918705_ces-nstat_seq-cifar100_None_500_50_20260918-214803_2bd8b587_last.pt", "arm": "K_full", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.18, "task_il_mean": 72.51, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [38.9, 41.0, 29.4, 33.8, 30.4, 29.8, 32.6, 35.1, 34.6, 76.2], "A": [51.8, 43.6, 29.4, 33.5, 31.6, 31.8, 32.6, 38.8, 40.3, 81.2], "C": [66.0, 72.7, 72.4, 72.5, 72.3, 66.6, 72.2, 70.4, 72.2, 87.8], "zg": [3.9776133608557283, 4.31630728193745, 3.3677166299740784, 3.559927940558642, 3.6178155159056185, 3.727331617066637, 3.7016342276548966, 3.5319300406957046, 4.221128557060845, 7.071231577925384], "lse": [6.480254397434076, 7.052417290198247, 6.5583512436532425, 6.607644745515367, 6.757542394028712, 7.120061538222651, 6.753878136071486, 6.377019536676388, 7.060503507243784, 8.097423444488578], "lseb": [5.082127984192297, 5.188068570866356, 4.2501689543959165, 4.448395219442086, 4.495481215276344, 4.67721658825981, 4.581080749626897, 4.480233133298309, 5.134489461919792, 7.432405372829907]}, "J": {"all": 38.18, "old": 33.955555555555556, "latest": 76.2}, "A": {"all": 41.46, "old": 37.044444444444444, "latest": 81.2}, "C": {"all": 72.51, "old": 70.8111111111111, "latest": 87.8}, "zg": {"all": 4.109263674963499, "old": 3.780156130189956, "latest": 7.071231577925384}, "lse": {"all": 6.886509623353253, "old": 6.751963643227106, "latest": 8.097423444488578}, "lseb": {"all": 4.976966725010771, "old": 4.7041402085864235, "latest": 7.432405372829907}}}, {"file": "final_K_full_s260918707_ces-nstat_seq-cifar100_None_500_50_20260919-000606_ff2e3de6_last.pt", "arm": "K_full", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.85, "task_il_mean": 74.14, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [33.1, 23.1, 39.5, 26.3, 21.8, 31.0, 43.3, 29.8, 44.7, 75.9], "A": [38.7, 24.6, 40.5, 25.2, 21.5, 30.0, 44.8, 28.7, 49.4, 93.8], "C": [70.6, 65.8, 74.8, 73.8, 70.7, 71.2, 77.7, 78.5, 79.2, 79.1], "zg": [4.089546270780265, 3.460079398324713, 4.633136301524937, 3.6419032908892257, 3.2394639057470487, 3.5240310150422154, 4.942131804015488, 3.7781038318909705, 5.5344001372568306, 8.202242790609597], "lse": [6.94512858954362, 7.231603635330447, 7.536729580100959, 7.121476971216343, 6.919167480358993, 6.728660817016219, 7.378748878713555, 6.915143317777316, 7.8215547502342595, 9.123713730613238], "lseb": [5.124345332014083, 4.484766734448657, 5.43317445221935, 4.524683987981683, 4.1742123395722555, 4.418502975991675, 5.686147339135589, 4.54248335959361, 6.142714931728883, 8.812879093380017]}, "J": {"all": 36.85, "old": 32.51111111111111, "latest": 75.9}, "A": {"all": 39.72, "old": 33.71111111111111, "latest": 93.8}, "C": {"all": 74.14, "old": 73.58888888888889, "latest": 79.1}, "zg": {"all": 4.504503874608129, "old": 4.09364399505241, "latest": 8.202242790609597}, "lse": {"all": 7.372192775090495, "old": 7.177579335587968, "latest": 9.123713730613238}, "lseb": {"all": 5.33439105460658, "old": 4.947892383631754, "latest": 8.812879093380017}}}, {"file": "final_K_full_s260918715_ces-nstat_seq-cifar100_None_500_50_20260919-002231_528491cf_last.pt", "arm": "K_full", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.87, "task_il_mean": 75.31, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.8, "readouts": {"n_tasks": 10, "per_task": {"J": [11.1, 28.2, 28.4, 24.6, 32.3, 33.1, 40.6, 34.3, 49.5, 86.6], "A": [14.4, 30.9, 27.5, 25.7, 32.6, 33.5, 40.6, 33.6, 48.1, 93.9], "C": [49.7, 65.3, 72.9, 69.8, 76.4, 77.9, 78.2, 83.5, 88.5, 90.9], "zg": [2.268652279885486, 4.052372392721474, 3.6526036244370044, 3.226311740271747, 3.906393577111885, 4.003635551493615, 4.521992626115679, 4.233464690659195, 5.347542207704857, 8.853061367064715], "lse": [6.442083643135961, 7.337694539386988, 7.306981786192765, 6.7406624138512345, 7.051854413697284, 7.026837845922155, 7.315684851690357, 7.231294348044005, 7.42579240960614, 9.416254516816883], "lseb": [3.8368672031372526, 5.058196918276647, 4.556290731291109, 4.170525979097471, 4.634236833349097, 4.718576668412983, 5.2852172038992205, 4.8652286969628955, 5.783743321315053, 9.149101116570659]}, "J": {"all": 36.87, "old": 31.34444444444445, "latest": 86.6}, "A": {"all": 38.08, "old": 31.877777777777776, "latest": 93.9}, "C": {"all": 75.31, "old": 73.57777777777778, "latest": 90.9}, "zg": {"all": 4.406603005746566, "old": 3.912552076711216, "latest": 8.853061367064715}, "lse": {"all": 7.329514076834377, "old": 7.097654027947432, "latest": 9.416254516816883}, "lseb": {"all": 5.205798467231238, "old": 4.767653728415748, "latest": 9.149101116570659}}}, {"file": "final_K_full_s260918720_ces-nstat_seq-cifar100_None_500_50_20260919-002431_20cd2d99_last.pt", "arm": "K_full", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 39.21, "task_il_mean": 75.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [28.2, 41.0, 30.3, 35.5, 39.7, 34.3, 39.9, 32.6, 40.8, 69.8], "A": [33.3, 43.2, 29.4, 38.2, 39.4, 34.2, 40.8, 32.1, 40.1, 80.2], "C": [69.7, 71.1, 72.3, 63.6, 78.8, 70.9, 82.2, 78.8, 82.0, 85.0], "zg": [3.576452726807445, 4.243217559320852, 3.624403830830939, 3.653267587799346, 4.102255692761392, 3.750305830076337, 4.267730352425948, 3.7579032947160305, 4.424911756641231, 6.223608787044883], "lse": [6.690211386220419, 6.919538149643767, 6.933097165765871, 6.797037431629467, 6.775191252325698, 6.859141411457745, 6.748774177670175, 6.684370173704199, 6.963859102927965, 7.413641382815516], "lseb": [4.649124117278042, 5.140995252095276, 4.556002289113907, 4.720930453643138, 4.851171031451419, 4.626904860239139, 4.869303003862599, 4.516341552715174, 5.028674814756393, 6.728028304617283]}, "J": {"all": 39.21, "old": 35.81111111111111, "latest": 69.8}, "A": {"all": 41.089999999999996, "old": 36.74444444444444, "latest": 80.2}, "C": {"all": 75.44, "old": 74.37777777777778, "latest": 85.0}, "zg": {"all": 4.1624057418424405, "old": 3.933383181264391, "latest": 6.223608787044883}, "lse": {"all": 6.878486163416082, "old": 6.819024472371701, "latest": 7.413641382815516}, "lseb": {"all": 4.968747567977237, "old": 4.773271930572787, "latest": 6.728028304617283}}}, {"file": "final_K_none_s260919008_ces-nstat_seq-cifar100_None_500_50_20260919-051354_d10cac53_last.pt", "arm": "K_none", "unit": 260919008, "seed": 260919008, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.8, "task_il_mean": 78.75, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.2, "readouts": {"n_tasks": 10, "per_task": {"J": [3.9, 8.7, 4.9, 6.7, 9.0, 11.2, 11.6, 21.0, 40.5, 90.5], "A": [3.4, 8.0, 4.3, 6.2, 7.8, 10.2, 10.1, 19.9, 37.7, 99.5], "C": [77.0, 75.4, 78.5, 77.8, 71.3, 77.0, 77.5, 74.3, 87.6, 91.1], "zg": [8.054373198509216, 9.043531520724297, 9.234015384435654, 9.494325897455216, 9.092332418918609, 9.626730029821395, 9.938065380096436, 11.34566191482544, 12.884344786405563, 18.72133398103714], "lse": [14.456394268697911, 14.933536187400193, 15.212816145030532, 15.364504279992204, 14.898336227174767, 14.52750916337914, 14.87141220572765, 15.572736600752851, 15.335221122840771, 19.057862765384822], "lseb": [8.833333737988788, 9.817344824941292, 9.926372714372537, 10.206423926157038, 9.975991008021403, 10.321179395883812, 10.600145853981473, 12.123137848090865, 13.291674953960985, 19.03028995818898]}, "J": {"all": 20.8, "old": 13.055555555555555, "latest": 90.5}, "A": {"all": 20.71, "old": 11.955555555555556, "latest": 99.5}, "C": {"all": 78.75, "old": 77.37777777777778, "latest": 91.1}, "zg": {"all": 10.743471451222897, "old": 9.857042281243537, "latest": 18.72133398103714}, "lse": {"all": 15.423032896638086, "old": 15.019162911221779, "latest": 19.057862765384822}, "lseb": {"all": 11.412589422158717, "old": 10.566178251488688, "latest": 19.03028995818898}}}, {"file": "final_K_none_s260919010_ces-nstat_seq-cifar100_None_500_50_20260919-051555_744dffcf_last.pt", "arm": "K_none", "unit": 260919010, "seed": 260919010, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 21.71, "task_il_mean": 80.53, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [4.7, 10.6, 5.6, 14.2, 11.6, 11.6, 16.5, 15.5, 31.3, 95.5], "A": [4.2, 9.4, 4.7, 14.1, 10.0, 10.9, 15.4, 13.3, 30.2, 99.7], "C": [68.1, 78.3, 70.6, 84.6, 81.8, 81.0, 79.3, 80.5, 85.2, 95.9], "zg": [7.93202485203743, 8.964519114017486, 8.609857141733169, 9.98380105829239, 9.426074136734009, 9.611596652507782, 10.242264924049378, 10.526338762044906, 12.330638658761979, 19.06446381139755], "lse": [14.200711135464838, 14.432646788710592, 14.389807838096331, 15.075789192146386, 14.523461811840427, 14.571530732423751, 15.044060454882462, 14.78512264419037, 15.274842256115042, 19.216377602676996], "lseb": [8.90430646429831, 9.660261506626536, 9.48736568730734, 10.488302739676175, 10.00580564487437, 10.206200938591035, 10.869527964033113, 11.139700296919266, 12.81426338295769, 19.199591107515666]}, "J": {"all": 21.71, "old": 13.511111111111111, "latest": 95.5}, "A": {"all": 21.19, "old": 12.466666666666667, "latest": 99.7}, "C": {"all": 80.53, "old": 78.82222222222222, "latest": 95.9}, "zg": {"all": 10.669157911157608, "old": 9.736346144464282, "latest": 19.06446381139755}, "lse": {"all": 15.151435045654718, "old": 14.699774761541132, "latest": 19.216377602676996}, "lseb": {"all": 11.27753257327995, "old": 10.39730384725376, "latest": 19.199591107515666}}}, {"file": "final_K_none_s260919012_ces-nstat_seq-cifar100_None_500_50_20260919-051756_b6531edc_last.pt", "arm": "K_none", "unit": 260919012, "seed": 260919012, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.75, "task_il_mean": 78.45, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [12.5, 6.9, 9.4, 11.0, 15.7, 10.3, 18.3, 23.0, 41.0, 89.4], "A": [11.2, 6.3, 8.7, 10.6, 14.6, 10.8, 16.1, 21.5, 39.2, 99.8], "C": [83.5, 65.2, 75.9, 73.4, 74.3, 76.5, 77.0, 81.4, 87.7, 89.6], "zg": [8.502442749738693, 8.07609110736847, 8.347228312492371, 9.741009717226028, 9.531665184557438, 9.45514344549179, 10.071162435531615, 11.121253899335862, 12.636725172519684, 17.874899402618407], "lse": [13.453006558972053, 14.101840225071232, 14.455157220971788, 14.827475760950785, 14.503543742535495, 14.389438741348267, 14.534585232475235, 15.042746246752282, 15.145631504829597, 18.297692794281534], "lseb": [9.070372875012938, 9.091057531977365, 9.120621875413827, 10.561203358343482, 10.292313303827672, 10.209900584593688, 10.785717630375936, 11.65664608832721, 13.010506510740923, 18.264782830088077]}, "J": {"all": 23.75, "old": 16.455555555555556, "latest": 89.4}, "A": {"all": 23.880000000000003, "old": 15.444444444444445, "latest": 99.8}, "C": {"all": 78.45, "old": 77.21111111111111, "latest": 89.6}, "zg": {"all": 10.535762142688036, "old": 9.720302447140217, "latest": 17.874899402618407}, "lse": {"all": 14.875111802818827, "old": 14.494825025989636, "latest": 18.297692794281534}, "lseb": {"all": 11.206312258870112, "old": 10.422037750957005, "latest": 18.264782830088077}}}, {"file": "final_K_original_s260919008_ces-nstat_seq-cifar100_None_500_50_20260919-051306_1c22662e_last.pt", "arm": "K_original", "unit": 260919008, "seed": 260919008, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.690000000000005, "task_il_mean": 73.92, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [18.6, 27.4, 21.3, 21.9, 25.0, 29.6, 28.1, 31.6, 46.5, 86.9], "A": [22.8, 27.0, 20.8, 21.1, 25.4, 31.2, 27.5, 32.5, 46.6, 94.7], "C": [61.7, 66.8, 67.2, 71.9, 68.0, 76.5, 76.2, 75.4, 85.3, 90.2], "zg": [2.9357310765860603, 3.442447434589267, 2.851857576308772, 3.2955759068969637, 3.1001510104775662, 3.592319585348014, 3.506715836988762, 4.085875344127417, 4.90014219637867, 9.33228196310997], "lse": [6.578185171325931, 6.998869927851925, 6.962039832700417, 7.15003214065141, 6.760915713786353, 6.653819048487509, 6.86006406489382, 7.098731486957242, 6.984629527142765, 9.862700049970842], "lseb": [4.219632462286777, 4.491463846753548, 3.877896683897207, 4.224502732163109, 4.13526287285261, 4.365551159972375, 4.297168077532626, 4.9247195617927195, 5.393506953007021, 9.628922847826487]}, "J": {"all": 33.690000000000005, "old": 27.77777777777778, "latest": 86.9}, "A": {"all": 34.96, "old": 28.322222222222223, "latest": 94.7}, "C": {"all": 73.92, "old": 72.11111111111111, "latest": 90.2}, "zg": {"all": 4.104309793081146, "old": 3.523423996411277, "latest": 9.33228196310997}, "lse": {"all": 7.1909986963768215, "old": 6.89414299042193, "latest": 9.862700049970842}, "lseb": {"all": 4.955862719808448, "old": 4.436633816695332, "latest": 9.628922847826487}}}, {"file": "final_K_original_s260919010_ces-nstat_seq-cifar100_None_500_50_20260919-051507_627935cb_last.pt", "arm": "K_original", "unit": 260919010, "seed": 260919010, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 35.65, "task_il_mean": 75.14, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [13.6, 31.8, 21.6, 35.1, 34.4, 25.2, 29.3, 32.2, 40.6, 92.7], "A": [20.0, 33.3, 20.5, 37.0, 32.2, 25.6, 28.3, 32.0, 41.6, 95.8], "C": [53.1, 66.9, 65.9, 80.4, 78.3, 75.7, 76.4, 76.4, 82.8, 95.5], "zg": [2.696049393137917, 3.7444704744368793, 2.7460074779763817, 4.59707147564739, 3.727200988229364, 3.4631949654603376, 4.147321417428553, 4.132888620824553, 4.712784679213539, 9.844561801195145], "lse": [6.78582223759005, 7.068503890128744, 6.451470999862919, 7.694680063153758, 6.846307695489069, 7.0237681336763735, 7.300674164911811, 7.023866236351657, 7.203372228006021, 10.186420740370956], "lseb": [4.194164336396576, 4.771896681672923, 3.8408532099217263, 5.280791722154126, 4.468327737487128, 4.300095253537683, 4.921329442013574, 4.928311461524241, 5.311878219827357, 9.994996918225132]}, "J": {"all": 35.65, "old": 29.311111111111114, "latest": 92.7}, "A": {"all": 36.63, "old": 30.055555555555557, "latest": 95.8}, "C": {"all": 75.14, "old": 72.87777777777778, "latest": 95.5}, "zg": {"all": 4.381155129355006, "old": 3.7741099435949903, "latest": 9.844561801195145}, "lse": {"all": 7.358488638954135, "old": 7.044273961018934, "latest": 10.186420740370956}, "lseb": {"all": 5.201264498276046, "old": 4.668627562726148, "latest": 9.994996918225132}}}, {"file": "final_K_original_s260919012_ces-nstat_seq-cifar100_None_500_50_20260919-051708_7f633548_last.pt", "arm": "K_original", "unit": 260919012, "seed": 260919012, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.64, "task_il_mean": 73.09, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.0, "readouts": {"n_tasks": 10, "per_task": {"J": [35.4, 21.3, 22.8, 35.6, 32.7, 28.7, 33.1, 37.5, 46.8, 82.5], "A": [39.8, 24.2, 22.9, 42.4, 32.5, 29.6, 33.8, 37.3, 45.7, 90.1], "C": [71.9, 54.6, 66.6, 67.9, 71.9, 71.1, 77.6, 77.3, 82.3, 89.7], "zg": [3.636472178682685, 2.7321503826808184, 3.1079779825329314, 4.192031545903534, 3.820775216719136, 3.522454057823867, 3.795780150743201, 4.3020388852944595, 4.906457405636087, 7.38345832840912], "lse": [6.679572214658982, 6.490545532060712, 7.0823971480540004, 7.146148707044638, 7.1038305368828, 6.754890992020495, 6.779581716573271, 7.431863099808761, 7.248482252084103, 8.13023792647973], "lseb": [4.67187859389405, 4.069659655223868, 4.159964625291228, 5.149523619590855, 4.681381725885543, 4.457640484505302, 4.584548794699478, 5.022877248177797, 5.493262676368549, 7.707296620035262]}, "J": {"all": 37.64, "old": 32.65555555555555, "latest": 82.5}, "A": {"all": 39.83, "old": 34.24444444444444, "latest": 90.1}, "C": {"all": 73.09, "old": 71.24444444444445, "latest": 89.7}, "zg": {"all": 4.139959613442584, "old": 3.7795708673351913, "latest": 7.38345832840912}, "lse": {"all": 7.08475501256675, "old": 6.968590244354195, "latest": 8.13023792647973}, "lseb": {"all": 4.999803404367193, "old": 4.698970824848519, "latest": 7.707296620035262}}}, {"file": "final_K_self_s260919008_ces-anchor_seq-cifar100_None_500_50_20260919-051318_3f3eee90_last.pt", "arm": "K_self", "unit": 260919008, "seed": 260919008, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 34.03, "task_il_mean": 74.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.0, "readouts": {"n_tasks": 10, "per_task": {"J": [18.3, 24.8, 26.0, 23.5, 23.3, 26.6, 28.3, 34.3, 46.9, 88.3], "A": [22.4, 24.5, 26.3, 21.8, 25.4, 26.4, 27.5, 35.5, 45.1, 95.6], "C": [62.8, 66.5, 71.8, 72.6, 65.9, 74.4, 75.0, 75.2, 87.0, 91.1], "zg": [3.0103214973397554, 3.2154780714409426, 3.4446962605416775, 3.4631015817299486, 3.2183753661233934, 3.31732653632015, 3.4701816634722054, 4.425478955738247, 4.850416147151496, 9.373438695907593], "lse": [6.719750445404867, 6.9178703927788305, 7.01388062911067, 7.267049790495889, 6.9685795303262035, 6.711814384363498, 6.8212561900062685, 7.381476226557317, 7.068380999900575, 9.848771466288564], "lseb": [4.272689803982544, 4.2706611824734555, 4.332738052014504, 4.351872632682178, 4.29168408421593, 4.161271462283869, 4.283600600849777, 5.2253109427806015, 5.329872150982056, 9.626245168600827]}, "J": {"all": 34.03, "old": 28.0, "latest": 88.3}, "A": {"all": 35.05, "old": 28.322222222222223, "latest": 95.6}, "C": {"all": 74.22999999999999, "old": 72.35555555555555, "latest": 91.1}, "zg": {"all": 4.178881477576541, "old": 3.601708453317535, "latest": 9.373438695907593}, "lse": {"all": 7.271883005523269, "old": 6.985562065438235, "latest": 9.848771466288564}, "lseb": {"all": 5.014594608086574, "old": 4.502188990251657, "latest": 9.626245168600827}}}, {"file": "final_K_self_s260919010_ces-anchor_seq-cifar100_None_500_50_20260919-051519_37793146_last.pt", "arm": "K_self", "unit": 260919010, "seed": 260919010, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 35.25, "task_il_mean": 75.25, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [16.6, 32.2, 18.8, 35.5, 32.8, 28.8, 25.1, 29.6, 40.1, 93.0], "A": [23.2, 31.9, 18.6, 37.1, 31.3, 27.9, 24.9, 29.1, 39.1, 96.4], "C": [56.5, 66.2, 64.2, 79.7, 77.1, 77.6, 74.7, 76.6, 84.3, 95.6], "zg": [2.969485565185547, 3.6775759041868152, 2.6908001922746188, 4.771842994330451, 3.696631255108863, 3.699174409762025, 3.8797352269422265, 3.9723002995285204, 4.773318867076188, 10.078704709190875], "lse": [6.808077678886352, 7.159404077106887, 6.675618970887386, 7.843793864716283, 6.984673332521968, 7.0715503316937705, 7.429959408446331, 7.0195438008625155, 7.242546462237586, 10.3970832265391], "lseb": [4.363064367309735, 4.735098027041933, 3.8413866849229286, 5.466259816111465, 4.477113779612652, 4.465482995226766, 4.736436178409335, 4.785843053670406, 5.290400084490413, 10.22261839337148]}, "J": {"all": 35.25, "old": 28.833333333333332, "latest": 93.0}, "A": {"all": 35.95, "old": 29.233333333333334, "latest": 96.4}, "C": {"all": 75.25, "old": 72.98888888888888, "latest": 95.6}, "zg": {"all": 4.420956942358613, "old": 3.7923183015994733, "latest": 10.078704709190875}, "lse": {"all": 7.463225115389818, "old": 7.137240880817676, "latest": 10.3970832265391}, "lseb": {"all": 5.238370338016711, "old": 4.6845649985328475, "latest": 10.22261839337148}}}, {"file": "final_K_self_s260919012_ces-anchor_seq-cifar100_None_500_50_20260919-051720_39086ea3_last.pt", "arm": "K_self", "unit": 260919012, "seed": 260919012, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 38.339999999999996, "task_il_mean": 73.19, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [32.7, 22.6, 23.1, 30.1, 35.2, 34.0, 33.5, 38.1, 51.1, 83.0], "A": [36.1, 26.1, 23.7, 33.5, 36.7, 35.8, 32.7, 38.9, 49.7, 89.5], "C": [71.6, 55.8, 64.4, 66.0, 73.6, 69.9, 75.8, 78.7, 86.5, 89.6], "zg": [3.5366061467416583, 2.8808469787565993, 3.1786935229348017, 3.5353310561245306, 3.920129072285257, 4.006848104726523, 3.575065213426715, 4.532210912289098, 5.182698574176058, 7.376518035493791], "lse": [6.635855934963871, 6.5451266356884785, 7.047601607506809, 6.80830106198468, 6.9957506072379, 7.010461743034954, 6.632595638320072, 7.515789806050033, 7.316277369955662, 8.121444123026825], "lseb": [4.566810433978507, 4.2056993089692805, 4.275490655383296, 4.548004842543526, 4.757471702172535, 4.9166413292097495, 4.400693740053747, 5.2303675393352025, 5.678173149381714, 7.708588218702679]}, "J": {"all": 38.34, "old": 33.37777777777778, "latest": 83.0}, "A": {"all": 40.269999999999996, "old": 34.8, "latest": 89.5}, "C": {"all": 73.19, "old": 71.36666666666666, "latest": 89.6}, "zg": {"all": 4.1724947616955035, "old": 3.8164921757179155, "latest": 7.376518035493791}, "lse": {"all": 7.062920452776929, "old": 6.94530671163805, "latest": 8.121444123026825}, "lseb": {"all": 5.028794091973023, "old": 4.731039189003062, "latest": 7.708588218702679}}}, {"file": "final_K_shuffle_s260919008_ces-anchor_seq-cifar100_None_500_50_20260919-051330_bd581f45_last.pt", "arm": "K_shuffle", "unit": 260919008, "seed": 260919008, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 33.13, "task_il_mean": 73.25, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [19.0, 25.4, 21.4, 22.7, 23.5, 29.5, 25.3, 31.4, 44.0, 89.1], "A": [24.4, 26.3, 21.7, 21.6, 24.7, 30.2, 24.9, 31.6, 43.8, 96.5], "C": [58.8, 65.1, 68.5, 71.7, 67.4, 73.4, 76.0, 74.2, 86.1, 91.3], "zg": [2.94987386613898, 3.550786144146696, 3.2219473805502057, 3.268372877237387, 3.1958487881254403, 3.5441682657753115, 3.269598104610108, 4.083214289345778, 4.823111718993634, 9.548592195495964], "lse": [6.6899920813190885, 7.169698578962128, 7.085824907036342, 7.214381803410502, 6.946958763684141, 6.7158965043942445, 6.820214467441142, 7.178609262504037, 7.068583968077652, 10.017296665739643], "lseb": [4.282508174861858, 4.604810591022737, 4.175672065541568, 4.190382056108106, 4.225158178518542, 4.318901743228457, 4.089616254174958, 4.902085527446206, 5.313438986041009, 9.81743412195674]}, "J": {"all": 33.13, "old": 26.91111111111111, "latest": 89.1}, "A": {"all": 34.57, "old": 27.688888888888886, "latest": 96.5}, "C": {"all": 73.25, "old": 71.24444444444445, "latest": 91.3}, "zg": {"all": 4.1455513630419505, "old": 3.545213492769282, "latest": 9.548592195495964}, "lse": {"all": 7.290745700256892, "old": 6.987795592981031, "latest": 10.017296665739643}, "lseb": {"all": 4.9920007698900175, "old": 4.4558415085492715, "latest": 9.81743412195674}}}, {"file": "final_K_shuffle_s260919010_ces-anchor_seq-cifar100_None_500_50_20260919-051531_b0a07532_last.pt", "arm": "K_shuffle", "unit": 260919010, "seed": 260919010, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 36.05, "task_il_mean": 74.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [17.6, 31.7, 23.5, 35.2, 34.0, 28.1, 26.2, 31.7, 40.0, 92.5], "A": [26.5, 31.8, 23.9, 36.0, 33.0, 28.4, 26.5, 31.3, 40.5, 94.5], "C": [54.3, 67.9, 64.4, 80.1, 75.9, 75.8, 70.9, 78.8, 83.4, 95.9], "zg": [2.7616487178080713, 3.598633075222373, 2.8676943540535866, 4.563011768020689, 3.7369663078892046, 3.548858320657164, 3.8047471469007434, 3.9324939759992996, 4.585764280406758, 9.465741578906774], "lse": [6.672121395263977, 6.882898360233847, 6.536326839951438, 7.564272564422546, 6.811678466367453, 6.939884809006198, 7.25263904484644, 6.815832241901798, 7.06958821407066, 9.827753159228214], "lseb": [4.212995693902133, 4.597549248345006, 3.9826232455737154, 5.24473724936759, 4.547695555296306, 4.386667486509413, 4.728060430311874, 4.708814757414563, 5.180336207564091, 9.592805095140768]}, "J": {"all": 36.05, "old": 29.77777777777778, "latest": 92.5}, "A": {"all": 37.239999999999995, "old": 30.877777777777776, "latest": 94.5}, "C": {"all": 74.74, "old": 72.38888888888889, "latest": 95.9}, "zg": {"all": 4.2865559525864665, "old": 3.711090882995321, "latest": 9.465741578906774}, "lse": {"all": 7.237299509529256, "old": 6.949471326229373, "latest": 9.827753159228214}, "lseb": {"all": 5.118228496942546, "old": 4.621053319364965, "latest": 9.592805095140768}}}, {"file": "final_K_shuffle_s260919012_ces-anchor_seq-cifar100_None_500_50_20260919-051732_e3311fd0_last.pt", "arm": "K_shuffle", "unit": 260919012, "seed": 260919012, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.980000000000004, "task_il_mean": 73.57000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [30.2, 21.3, 23.9, 33.8, 30.8, 31.8, 35.3, 36.4, 52.4, 83.9], "A": [32.2, 24.9, 24.1, 37.1, 32.0, 34.7, 35.4, 37.9, 51.0, 91.9], "C": [66.4, 56.3, 66.8, 71.0, 71.8, 73.9, 75.9, 78.9, 85.3, 89.4], "zg": [3.162611945513636, 2.7084349093446507, 3.231903228815645, 4.041890905264765, 3.660454064721242, 3.8809621450677514, 3.861332956135273, 4.385476525319508, 5.219535834126175, 7.581730766534806], "lse": [6.6275972356393655, 6.415834174785574, 7.05967372561874, 7.06312576715298, 6.986530639533041, 6.896527276531411, 6.8137510406418995, 7.443467951211087, 7.335366046096339, 8.272936540094758], "lseb": [4.279361131818303, 3.992628975628832, 4.258417277764088, 4.930751781993091, 4.563266153598654, 4.75512616462359, 4.66269634907146, 5.108940054870679, 5.728526919028756, 7.89543603536782]}, "J": {"all": 37.980000000000004, "old": 32.87777777777777, "latest": 83.9}, "A": {"all": 40.12, "old": 34.36666666666667, "latest": 91.9}, "C": {"all": 73.57000000000001, "old": 71.8111111111111, "latest": 89.4}, "zg": {"all": 4.173433328084345, "old": 3.794733612700961, "latest": 7.581730766534806}, "lse": {"all": 7.091481039730519, "old": 6.9602082063567146, "latest": 8.272936540094758}, "lseb": {"all": 5.0175150843765275, "old": 4.697746089821939, "latest": 7.89543603536782}}}, {"file": "final_K_stage_s260919008_ces-anchor_seq-cifar100_None_500_50_20260919-051343_d95b35f2_last.pt", "arm": "K_stage", "unit": 260919008, "seed": 260919008, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 33.209999999999994, "task_il_mean": 74.28, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [18.2, 28.5, 23.9, 20.8, 23.6, 29.7, 24.8, 30.5, 43.8, 88.3], "A": [22.5, 28.3, 22.7, 20.2, 24.2, 29.7, 23.4, 32.2, 42.1, 96.1], "C": [61.6, 65.9, 72.1, 73.9, 67.0, 75.7, 74.8, 74.8, 86.1, 90.9], "zg": [3.077787931157276, 3.7820692665548994, 3.3308862964287402, 3.3041952528934924, 3.0377765494845805, 3.6345003497865984, 3.278163831498474, 4.270087971370668, 4.718812139213085, 10.043728030502796], "lse": [6.737637035709916, 7.316809963974068, 7.233880365212126, 7.3403725142752325, 6.941199044733116, 6.892638466334247, 6.971847372132902, 7.386150935908662, 7.075379536836377, 10.497170889973436], "lseb": [4.359208872481764, 4.832113746798024, 4.251409849588236, 4.175484852350497, 4.090943143838153, 4.4463403222309115, 4.115559908342912, 5.080739191641005, 5.22368488844994, 10.314094589116838]}, "J": {"all": 33.21, "old": 27.08888888888889, "latest": 88.3}, "A": {"all": 34.14, "old": 27.255555555555556, "latest": 96.1}, "C": {"all": 74.28, "old": 72.43333333333334, "latest": 90.9}, "zg": {"all": 4.247800761889061, "old": 3.603808843154202, "latest": 10.043728030502796}, "lse": {"all": 7.4393086125090075, "old": 7.099546137235183, "latest": 10.497170889973436}, "lseb": {"all": 5.088957936483828, "old": 4.508387197302382, "latest": 10.314094589116838}}}, {"file": "final_K_stage_s260919010_ces-anchor_seq-cifar100_None_500_50_20260919-051543_2827c164_last.pt", "arm": "K_stage", "unit": 260919010, "seed": 260919010, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.29, "task_il_mean": 75.27, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [20.3, 29.3, 27.4, 35.1, 37.5, 28.3, 28.7, 34.2, 42.1, 90.0], "A": [31.0, 30.9, 28.3, 36.1, 34.6, 29.2, 28.5, 32.6, 42.2, 92.5], "C": [58.7, 66.9, 65.9, 78.2, 76.1, 76.1, 74.8, 78.0, 82.7, 95.3], "zg": [2.9174588211309165, 3.3957554426994174, 3.098779722894542, 4.36184180688858, 3.740923874285072, 3.7222915321122856, 4.055625990714878, 4.159170731264865, 4.796356786739081, 9.153416591010988], "lse": [6.561113577106869, 6.898624488167384, 6.457686726561826, 7.526950581089721, 6.77491073557381, 7.066382121538157, 7.271311941686037, 6.863768330700885, 7.1666140521864, 9.58869827593219], "lseb": [4.294501621637729, 4.449709660051767, 4.143056039104994, 5.105320191493969, 4.520082082471754, 4.5407255120909715, 4.887288319503636, 4.872710494690401, 5.365758871552351, 9.312098501662007]}, "J": {"all": 37.29, "old": 31.43333333333333, "latest": 90.0}, "A": {"all": 38.589999999999996, "old": 32.599999999999994, "latest": 92.5}, "C": {"all": 75.27000000000001, "old": 73.04444444444444, "latest": 95.3}, "zg": {"all": 4.340162129974063, "old": 3.8053560787477374, "latest": 9.153416591010988}, "lse": {"all": 7.217606083054328, "old": 6.954151394956788, "latest": 9.58869827593219}, "lseb": {"all": 5.149125129425959, "old": 4.686572532510842, "latest": 9.312098501662007}}}, {"file": "final_K_stage_s260919012_ces-anchor_seq-cifar100_None_500_50_20260919-051744_513cda05_last.pt", "arm": "K_stage", "unit": 260919012, "seed": 260919012, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.72, "task_il_mean": 73.42999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [33.2, 21.8, 22.7, 32.9, 34.5, 31.9, 33.9, 37.7, 46.8, 81.8], "A": [36.3, 25.3, 23.7, 36.8, 34.8, 33.8, 34.6, 38.0, 46.2, 89.9], "C": [69.0, 56.6, 68.8, 67.4, 72.3, 71.8, 74.6, 80.1, 84.7, 89.0], "zg": [3.475993653343059, 2.813312941740267, 3.161338843075093, 3.924652582172304, 3.89581660231296, 3.761851068920456, 3.7206702898647634, 4.483038990980014, 4.96742885222286, 7.198709416259081], "lse": [6.558471053935448, 6.369723985380405, 6.983471880370977, 7.0581848881150115, 7.056174381787711, 6.804319384919717, 6.7006088379400195, 7.483990262428757, 7.2231986684151765, 7.9779494192673885], "lseb": [4.533669999550751, 4.106168287349483, 4.159100789262144, 4.911783490005357, 4.765660213798028, 4.6864850271843075, 4.545364753507342, 5.138415654630318, 5.52999805729358, 7.538447810091455]}, "J": {"all": 37.72, "old": 32.82222222222222, "latest": 81.8}, "A": {"all": 39.94, "old": 34.388888888888886, "latest": 89.9}, "C": {"all": 73.42999999999999, "old": 71.69999999999999, "latest": 89.0}, "zg": {"all": 4.140281324089086, "old": 3.8004559805146423, "latest": 7.198709416259081}, "lse": {"all": 7.0216092762560605, "old": 6.915349260365914, "latest": 7.9779494192673885}, "lseb": {"all": 4.991509408267277, "old": 4.7085162525090345, "latest": 7.538447810091455}}}, {"file": "final_NGF_disp_s260918702_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144438_93268790_last.pt", "arm": "NGF_disp", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 26.370000000000005, "task_il_mean": 77.83, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [15.8, 12.0, 10.6, 19.3, 20.1, 9.4, 16.1, 31.0, 39.3, 90.1], "A": [15.1, 11.3, 9.9, 17.9, 18.4, 8.6, 15.1, 29.0, 37.9, 99.0], "C": [75.0, 66.0, 74.4, 70.3, 78.3, 68.0, 78.1, 88.6, 88.6, 91.0], "zg": [8.14801031923294, 9.061236203432083, 9.253524702548981, 9.691712747573852, 10.261090420246124, 9.538587395191193, 10.355155320167542, 11.54214834022522, 12.59028360414505, 16.31510262489319], "lse": [13.759223979033452, 14.472095794960246, 14.534973342188344, 13.927326701633458, 14.245498657980567, 14.321569557363603, 14.55320651079952, 14.515669718413491, 15.153084731103792, 16.72320657271533], "lseb": [8.970874766856356, 10.126343630155104, 10.159046888891107, 10.65146965629205, 11.050334171299733, 10.632494010459025, 11.139207466718382, 12.06046243671404, 13.031839272327858, 16.62313722688709]}, "J": {"all": 26.369999999999997, "old": 19.288888888888888, "latest": 90.1}, "A": {"all": 26.22, "old": 18.133333333333333, "latest": 99.0}, "C": {"all": 77.83, "old": 76.36666666666666, "latest": 91.0}, "zg": {"all": 10.675685167765618, "old": 10.049083228084775, "latest": 16.31510262489319}, "lse": {"all": 14.620585556619181, "old": 14.386960999275162, "latest": 16.72320657271533}, "lseb": {"all": 11.444520952660074, "old": 10.869119144412629, "latest": 16.62313722688709}}}, {"file": "final_NGF_disp_s260918704_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144527_eaeb31df_last.pt", "arm": "NGF_disp", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 28.410000000000004, "task_il_mean": 78.37, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.8, "readouts": {"n_tasks": 10, "per_task": {"J": [14.6, 14.6, 24.9, 19.1, 9.7, 26.9, 18.6, 25.9, 39.3, 90.5], "A": [13.3, 13.8, 22.4, 17.7, 9.4, 25.0, 17.8, 24.9, 38.5, 98.9], "C": [74.0, 71.6, 75.2, 80.4, 67.9, 79.2, 78.5, 79.1, 86.7, 91.1], "zg": [8.10360831952095, 8.811513950109482, 9.560428855895996, 9.69148701953888, 9.09407857465744, 10.471427041053772, 10.323748038768768, 11.025921663761139, 11.4458901553154, 16.665470441818236], "lse": [13.170253642038746, 13.952081404556308, 13.586310344122278, 13.962330836170159, 13.88650932623171, 14.248833603561437, 14.16001531223684, 14.530277406655415, 13.860958764564783, 17.007586306423022], "lseb": [8.921285553730524, 9.771237194961273, 10.41419023076859, 10.475625889880575, 10.183241245658985, 11.247609959381863, 11.149135722363773, 11.712886894545273, 11.979427588610868, 16.92510269145974]}, "J": {"all": 28.410000000000004, "old": 21.51111111111111, "latest": 90.5}, "A": {"all": 28.169999999999998, "old": 20.311111111111114, "latest": 98.9}, "C": {"all": 78.37, "old": 76.95555555555556, "latest": 91.1}, "zg": {"all": 10.519357406044005, "old": 9.836455957624647, "latest": 16.665470441818236}, "lse": {"all": 14.236515694656068, "old": 13.928618960015298, "latest": 17.007586306423022}, "lseb": {"all": 11.277974297136145, "old": 10.650515586655748, "latest": 16.92510269145974}}}, {"file": "final_NGF_disp_s260918706_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160553_c720187e_last.pt", "arm": "NGF_disp", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 28.810000000000002, "task_il_mean": 78.85, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [7.2, 12.8, 21.7, 26.4, 8.2, 25.4, 18.7, 25.1, 49.9, 92.7], "A": [6.5, 10.7, 19.7, 24.4, 8.0, 23.1, 17.2, 23.5, 47.8, 99.4], "C": [81.1, 67.6, 77.2, 81.1, 60.3, 84.0, 77.1, 77.1, 89.9, 93.1], "zg": [8.197345665216446, 8.802530817508698, 9.893696841716766, 10.546891101360321, 9.179463138580322, 10.978491221904754, 10.463969147205352, 11.071528531074524, 12.742617425441741, 17.19515429639816], "lse": [14.142331455703145, 13.912466423161439, 14.195254352858406, 14.631419519156909, 14.51898520106402, 14.60041204705661, 14.40626069117384, 14.447747745142884, 14.991004921322387, 17.508840457232715], "lseb": [8.865520685305393, 9.78857202707814, 10.709661921022997, 11.261385115325286, 10.421494928975598, 11.649478377472986, 11.323494344576238, 11.902475377292738, 13.15292633322481, 17.436904686586246]}, "J": {"all": 28.810000000000002, "old": 21.711111111111112, "latest": 92.7}, "A": {"all": 28.03, "old": 20.1, "latest": 99.4}, "C": {"all": 78.85, "old": 77.26666666666667, "latest": 93.1}, "zg": {"all": 10.90716881864071, "old": 10.208503765556548, "latest": 17.19515429639816}, "lse": {"all": 14.735472281387235, "old": 14.427320261848848, "latest": 17.508840457232715}, "lseb": {"all": 11.651191379686043, "old": 11.00833434558602, "latest": 17.436904686586246}}}, {"file": "final_NGF_disp_s260918708_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160722_aff35228_last.pt", "arm": "NGF_disp", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 28.22, "task_il_mean": 78.11, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [8.6, 22.4, 15.3, 12.0, 16.0, 29.3, 28.3, 28.7, 31.9, 89.7], "A": [7.3, 21.1, 14.1, 10.2, 13.9, 27.8, 26.8, 33.5, 30.0, 99.3], "C": [69.4, 74.9, 75.0, 74.0, 70.1, 80.3, 83.6, 74.9, 88.6, 90.3], "zg": [7.665246473789215, 9.422141834020614, 9.174453911781312, 9.099298052310944, 9.445070494174958, 10.763573046207428, 11.44196425151825, 11.500593468189239, 11.62483263540268, 16.760358924865724], "lse": [13.906523670815947, 14.140217097154512, 13.86163207842204, 13.979257041187536, 14.142077059720416, 14.489098017998463, 14.797220892656911, 14.676508960196612, 14.475900920266907, 17.1525391725609], "lseb": [8.647899750610469, 10.270586748541756, 10.059170974543239, 10.069342517447227, 10.468562689495855, 11.510010180238352, 12.043070619439744, 12.304897862792616, 12.155041081255266, 17.079340648665063]}, "J": {"all": 28.22, "old": 21.38888888888889, "latest": 89.7}, "A": {"all": 28.4, "old": 20.522222222222222, "latest": 99.3}, "C": {"all": 78.11, "old": 76.75555555555555, "latest": 90.3}, "zg": {"all": 10.689753309226036, "old": 10.01524157415496, "latest": 16.760358924865724}, "lse": {"all": 14.562097491098024, "old": 14.27427063760215, "latest": 17.1525391725609}, "lseb": {"all": 11.460792307302958, "old": 10.836509158262725, "latest": 17.079340648665063}}}, {"file": "final_NGF_disp_s260918710_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160851_2b131bbc_last.pt", "arm": "NGF_disp", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 27.98, "task_il_mean": 78.14, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [11.6, 15.8, 19.6, 10.6, 25.6, 18.4, 11.9, 30.9, 42.0, 93.4], "A": [10.5, 14.4, 17.8, 9.9, 24.4, 17.3, 10.3, 29.8, 40.8, 99.3], "C": [70.1, 75.4, 71.0, 72.1, 74.2, 74.0, 78.5, 84.7, 87.5, 93.9], "zg": [7.812382840871811, 9.341773649454117, 9.659236143112183, 9.425582360744476, 10.740840831756591, 10.444094719409943, 10.421653289794921, 11.301591200828552, 12.48179998588562, 17.014759171962737], "lse": [13.828975496938366, 14.142981541364527, 14.295424999465952, 14.191351100761596, 14.433600860722335, 14.842808994687934, 14.63438321438792, 14.387362981222763, 14.722067020301237, 17.298919453232667], "lseb": [8.77810042008039, 10.153671169557862, 10.593656292019654, 10.385779814997345, 11.588167778570893, 11.380289931368907, 11.231383057641123, 11.935560206982698, 12.958199470690985, 17.230914603605978]}, "J": {"all": 27.98, "old": 20.711111111111112, "latest": 93.4}, "A": {"all": 27.45, "old": 19.466666666666665, "latest": 99.3}, "C": {"all": 78.14, "old": 76.38888888888889, "latest": 93.9}, "zg": {"all": 10.864371419382095, "old": 10.180995002428691, "latest": 17.014759171962737}, "lse": {"all": 14.67778756630853, "old": 14.386550689983627, "latest": 17.298919453232667}, "lseb": {"all": 11.623572274551583, "old": 11.000534237989985, "latest": 17.230914603605978}}}, {"file": "final_NGF_disp_s260918712_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161100_b2e52a7f_last.pt", "arm": "NGF_disp", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 29.089999999999996, "task_il_mean": 76.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.7, "readouts": {"n_tasks": 10, "per_task": {"J": [11.6, 16.4, 15.0, 28.3, 29.7, 14.4, 14.1, 32.9, 39.5, 89.0], "A": [10.6, 14.8, 13.3, 26.7, 30.9, 14.0, 13.2, 31.3, 37.9, 99.2], "C": [73.0, 71.4, 71.3, 78.7, 71.4, 66.0, 68.7, 83.8, 86.1, 90.0], "zg": [8.024689656734466, 9.228051239013672, 9.327651939868927, 10.619916963100433, 10.81266752576828, 9.981751878738404, 9.85083351802826, 11.547460619449616, 11.995954679489136, 16.41075798416138], "lse": [13.244180366228102, 13.887519406718457, 14.112385984527078, 14.138578465166217, 14.572501426614195, 14.104087482682882, 13.777023869912393, 14.316020721662413, 14.588906710820623, 16.826097336480437], "lseb": [8.86187049839623, 10.11100899197527, 10.253382100271192, 11.375110577266554, 11.750604229189243, 11.086979837254455, 10.858081933435482, 12.16840282899365, 12.507592216653416, 16.724002810811292]}, "J": {"all": 29.089999999999996, "old": 22.433333333333334, "latest": 89.0}, "A": {"all": 29.189999999999998, "old": 21.41111111111111, "latest": 99.2}, "C": {"all": 76.03999999999999, "old": 74.48888888888888, "latest": 90.0}, "zg": {"all": 10.779973600435257, "old": 10.154330891132354, "latest": 16.41075798416138}, "lse": {"all": 14.35673017708128, "old": 14.08235604825915, "latest": 16.826097336480437}, "lseb": {"all": 11.569703602424678, "old": 10.997003690381721, "latest": 16.724002810811292}}}, {"file": "final_NGF_disp_s260918714_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161229_d33c3a6e_last.pt", "arm": "NGF_disp", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 28.2, "task_il_mean": 78.09, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.1, "readouts": {"n_tasks": 10, "per_task": {"J": [18.0, 22.1, 18.1, 15.7, 18.8, 13.0, 24.4, 22.6, 38.8, 90.5], "A": [16.7, 20.7, 17.6, 13.7, 17.1, 11.1, 23.6, 22.8, 36.4, 99.3], "C": [80.3, 80.9, 74.7, 72.0, 71.7, 70.7, 75.4, 74.9, 89.7, 90.6], "zg": [8.582071984291076, 10.386349702358245, 9.792672807216645, 9.8471796002388, 10.32664345598221, 10.26870881652832, 11.42035012292862, 11.218674433231353, 12.746262056827545, 17.591087375640868], "lse": [13.890071296452568, 14.915893290068972, 14.445929750729464, 14.469364816945678, 14.822128811559624, 14.620427550210225, 14.73260451395174, 14.451161147893542, 15.233341136991065, 18.002689040347754], "lseb": [9.260830364669738, 11.032375054144438, 10.656864311411036, 10.843545078256819, 11.264064997181434, 11.292645149152417, 12.22321727706003, 12.070804755760177, 13.184968270252435, 17.927789172065157]}, "J": {"all": 28.2, "old": 21.27777777777778, "latest": 90.5}, "A": {"all": 27.9, "old": 19.966666666666665, "latest": 99.3}, "C": {"all": 78.09, "old": 76.7, "latest": 90.6}, "zg": {"all": 11.218000035524367, "old": 10.509879219955868, "latest": 17.591087375640868}, "lse": {"all": 14.958361135515062, "old": 14.620102479422542, "latest": 18.002689040347754}, "lseb": {"all": 11.975710442995368, "old": 11.314368361987613, "latest": 17.927789172065157}}}, {"file": "final_NGF_disp_s260918716_ces-nstat-geom_seq-cifar100_None_500_50_20260920-162849_830f6e05_last.pt", "arm": "NGF_disp", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 28.52, "task_il_mean": 77.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.2, "readouts": {"n_tasks": 10, "per_task": {"J": [8.7, 12.4, 12.3, 11.9, 19.3, 34.4, 25.5, 30.3, 39.6, 90.8], "A": [7.5, 11.5, 11.1, 11.6, 17.2, 33.0, 24.6, 28.5, 38.7, 98.5], "C": [68.6, 62.6, 72.2, 68.1, 76.5, 85.9, 78.6, 83.3, 89.4, 91.8], "zg": [7.688835774421692, 8.86298987531662, 9.440772146224976, 9.442931002616882, 10.259600162029267, 11.408244810104371, 11.134928808689118, 11.890768436908722, 12.434912103176117, 16.630264112472535], "lse": [13.68599036056749, 14.012864881411124, 14.474745230927288, 14.127432353583998, 14.167810591498878, 14.630916559416427, 14.625210928613711, 15.029093709677682, 14.793125034407192, 17.02769555270969], "lseb": [8.666432506521435, 10.00351612152052, 10.391083784920665, 10.470285005559182, 11.118966357676342, 12.012011028788276, 11.896075776195875, 12.498507056293374, 12.868625195807056, 16.9266470665668]}, "J": {"all": 28.52, "old": 21.6, "latest": 90.8}, "A": {"all": 28.22, "old": 20.41111111111111, "latest": 98.5}, "C": {"all": 77.7, "old": 76.13333333333334, "latest": 91.8}, "zg": {"all": 10.91942472319603, "old": 10.28488701327642, "latest": 16.630264112472535}, "lse": {"all": 14.657488520281348, "old": 14.394132183344867, "latest": 17.02769555270969}, "lseb": {"all": 11.685214989984953, "old": 11.102833648142525, "latest": 16.9266470665668}}}, {"file": "final_NGF_disp_s260918718_ces-nstat-geom_seq-cifar100_None_500_50_20260920-175057_317464c7_last.pt", "arm": "NGF_disp", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 28.919999999999998, "task_il_mean": 77.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [14.3, 5.2, 16.0, 16.9, 19.9, 26.8, 22.9, 24.9, 49.1, 93.2], "A": [12.9, 4.4, 14.3, 15.3, 18.6, 26.4, 21.6, 24.7, 48.0, 99.5], "C": [74.6, 52.8, 78.3, 79.4, 74.3, 78.4, 81.0, 79.5, 84.7, 93.5], "zg": [8.007609930992126, 8.099391713619232, 9.57608428812027, 10.001894331932068, 10.223186561107635, 10.619365755558015, 10.940763758659363, 11.05200493144989, 12.631158732414246, 16.84843742418289], "lse": [13.229557286681954, 13.780397037881018, 14.317733272577177, 14.218477313357287, 14.013722187283356, 14.214822267383251, 14.709253216194982, 14.362454773777198, 14.553521832934587, 17.150699499827738], "lseb": [8.8014059308481, 9.548587887637693, 10.398633292427615, 10.783093009089429, 11.074708732155356, 11.381961994569288, 11.661004627118537, 11.811705861685247, 13.139506716574758, 17.06853962267915]}, "J": {"all": 28.919999999999998, "old": 21.77777777777778, "latest": 93.2}, "A": {"all": 28.57, "old": 20.688888888888886, "latest": 99.5}, "C": {"all": 77.65, "old": 75.88888888888889, "latest": 93.5}, "zg": {"all": 10.799989742803573, "old": 10.127940000428094, "latest": 16.84843742418289}, "lse": {"all": 14.455063868789855, "old": 14.155548798674536, "latest": 17.150699499827738}, "lseb": {"all": 11.566914767478517, "old": 10.95562311690067, "latest": 17.06853962267915}}}, {"file": "final_NGF_disp_s260918720_ces-nstat-geom_seq-cifar100_None_500_50_20260920-175246_f923bc09_last.pt", "arm": "NGF_disp", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 29.78, "task_il_mean": 76.77000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.2, "readouts": {"n_tasks": 10, "per_task": {"J": [15.5, 21.2, 16.6, 23.5, 20.4, 19.2, 28.9, 32.6, 33.4, 86.5], "A": [14.3, 19.6, 15.6, 22.7, 18.1, 16.8, 26.2, 30.2, 32.3, 99.3], "C": [77.2, 73.2, 68.7, 68.4, 79.1, 71.0, 79.7, 80.5, 82.6, 87.3], "zg": [8.34168653035164, 9.993111593723297, 9.802608057498931, 10.482231566905975, 10.517713305950165, 10.627331646442414, 11.451236325263977, 11.718738929748536, 12.049288596630097, 16.6197971367836], "lse": [13.818658256676581, 14.600624478699212, 14.542966155072143, 14.646295983803228, 14.40301629633104, 14.663900507721968, 14.577801413581668, 14.614432824239781, 14.797928488811685, 17.1381103618617], "lseb": [9.08913169223401, 10.826239164379725, 10.84735298964733, 11.48700074634679, 11.289835309531375, 11.575564662338762, 12.13865375867641, 12.42621620221487, 12.658169437305208, 17.044110818412587]}, "J": {"all": 29.78, "old": 23.477777777777778, "latest": 86.5}, "A": {"all": 29.51, "old": 21.755555555555556, "latest": 99.3}, "C": {"all": 76.77000000000001, "old": 75.6, "latest": 87.3}, "zg": {"all": 11.160374368929862, "old": 10.553771839168338, "latest": 16.6197971367836}, "lse": {"all": 14.780373476679902, "old": 14.518402711659702, "latest": 17.1381103618617}, "lseb": {"all": 11.938227478108706, "old": 11.370907106963832, "latest": 17.044110818412587}}}, {"file": "final_NGF_level_s260918702_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144426_e15ac3d1_last.pt", "arm": "NGF_level", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 22.630000000000003, "task_il_mean": 81.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.0, "readouts": {"n_tasks": 10, "per_task": {"J": [10.9, 8.1, 6.5, 13.8, 14.9, 7.6, 10.1, 27.4, 36.5, 90.5], "A": [10.8, 7.7, 5.6, 12.3, 13.5, 6.8, 9.7, 26.1, 35.5, 99.2], "C": [75.4, 71.5, 78.9, 79.4, 82.8, 73.6, 83.8, 90.3, 89.1, 91.0], "zg": [6.07442852795124, 5.091688161928206, 4.645935755196959, 5.347385936345905, 5.797686328288168, 4.518621232829988, 5.963062537014484, 7.513120157837868, 8.219965763948858, 13.319622723221778], "lse": [10.794741201976533, 11.281090938535034, 11.000314220060847, 10.37657734113294, 10.422922719815011, 10.557063168145413, 10.935741835860743, 10.979655389498797, 11.451168293922068, 13.689056557716318], "lseb": [7.020868502465407, 5.924760601922095, 5.297594451132009, 5.960263184419821, 6.3161638754042375, 5.2983107355940735, 6.431488270431893, 7.809771993587299, 8.532203680266992, 13.641531014557389]}, "J": {"all": 22.630000000000003, "old": 15.08888888888889, "latest": 90.5}, "A": {"all": 22.720000000000002, "old": 14.222222222222221, "latest": 99.2}, "C": {"all": 81.58, "old": 80.53333333333333, "latest": 91.0}, "zg": {"all": 6.649151712456346, "old": 5.9079882668157415, "latest": 13.319622723221778}, "lse": {"all": 11.14883316666637, "old": 10.866586123216376, "latest": 13.689056557716318}, "lseb": {"all": 7.2232956309781216, "old": 6.510158366135981, "latest": 13.641531014557389}}}, {"file": "final_NGF_level_s260918704_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144515_f1e6b78d_last.pt", "arm": "NGF_level", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 25.19, "task_il_mean": 81.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [12.5, 9.1, 15.5, 14.9, 8.9, 24.7, 16.8, 21.2, 37.5, 90.8], "A": [12.1, 8.7, 14.0, 14.0, 8.9, 23.5, 16.0, 20.6, 36.1, 98.7], "C": [70.8, 75.7, 79.4, 83.0, 73.4, 83.7, 81.2, 82.9, 88.8, 91.5], "zg": [6.336349824547768, 5.479955672104843, 5.646424264721572, 6.1592781606260685, 4.558643026746809, 6.527874791309237, 6.226820327933877, 7.353409879341721, 8.201442480184138, 14.120810927689076], "lse": [10.356753526317014, 11.319452793150958, 10.614328892410894, 11.358645444853403, 10.496987719109448, 10.9020280445285, 10.928878520175283, 11.631884515997022, 11.036942252825252, 14.470778429921262], "lseb": [7.30456544436577, 6.208062897675932, 6.29468743215401, 6.64223024852221, 5.3315918399750295, 7.048235409102387, 6.801284059576714, 7.864537723987953, 8.550527813948328, 14.421172583775094]}, "J": {"all": 25.19, "old": 17.9, "latest": 90.8}, "A": {"all": 25.259999999999998, "old": 17.1, "latest": 98.7}, "C": {"all": 81.03999999999999, "old": 79.87777777777778, "latest": 91.5}, "zg": {"all": 7.061100935520511, "old": 6.276688714168448, "latest": 14.120810927689076}, "lse": {"all": 11.311668013928903, "old": 10.960655745485308, "latest": 14.470778429921262}, "lseb": {"all": 7.646689545308343, "old": 6.893969207700926, "latest": 14.421172583775094}}}, {"file": "final_NGF_level_s260918706_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160541_a31e4eba_last.pt", "arm": "NGF_level", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 25.74, "task_il_mean": 81.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [6.4, 6.9, 20.9, 20.6, 5.3, 22.6, 15.6, 18.5, 48.8, 91.8], "A": [6.2, 5.5, 20.4, 19.4, 4.7, 21.7, 15.1, 17.5, 49.3, 98.4], "C": [75.3, 70.7, 82.3, 84.2, 72.7, 88.5, 80.3, 80.1, 89.6, 92.8], "zg": [5.962151474952698, 4.374547382872552, 5.731445476803929, 6.402753810921684, 4.306386635370552, 6.306950612068176, 5.632193979501724, 5.805712393172085, 9.019300694078208, 13.703638028502464], "lse": [10.839004270450305, 9.936111249669056, 10.272721322391218, 10.917801690888176, 10.37755595112725, 10.503387628608245, 10.443364408723468, 10.166034602003842, 11.373222694890826, 14.02889310629479], "lseb": [6.846456231892182, 5.288038180431694, 6.2908481421901525, 6.888424671393578, 5.12530939068208, 6.698174235012581, 6.211665309591578, 6.472299747273719, 9.333103209802488, 13.963324966887356]}, "J": {"all": 25.74, "old": 18.4, "latest": 91.8}, "A": {"all": 25.82, "old": 17.755555555555553, "latest": 98.4}, "C": {"all": 81.65, "old": 80.41111111111111, "latest": 92.8}, "zg": {"all": 6.724508048824407, "old": 5.949049162193512, "latest": 13.703638028502464}, "lse": {"all": 10.885809692504719, "old": 10.536578202083598, "latest": 14.02889310629479}, "lseb": {"all": 7.3117644085157405, "old": 6.572702124252228, "latest": 13.963324966887356}}}, {"file": "final_NGF_level_s260918708_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160710_9100dfc4_last.pt", "arm": "NGF_level", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 24.61, "task_il_mean": 79.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [4.5, 12.7, 9.6, 7.7, 10.5, 22.5, 24.3, 28.8, 35.5, 90.0], "A": [4.7, 11.6, 8.5, 6.8, 10.0, 21.9, 22.9, 32.5, 35.4, 99.4], "C": [63.8, 76.7, 74.5, 77.6, 74.5, 87.0, 87.6, 77.0, 87.1, 90.4], "zg": [5.621418055295944, 5.884901742324233, 5.2549423978030685, 4.276348420169205, 4.997563019286841, 6.463412119651213, 7.690156096671708, 7.518058237910271, 7.897270026900806, 13.504208948101848], "lse": [10.84363280091437, 11.059071294210105, 10.793294856024666, 10.352192547050524, 10.475598412959952, 11.126213324130937, 11.502785569398887, 11.337862915186951, 11.375404197498227, 13.9556040244531], "lseb": [6.780851425430062, 6.60903862432204, 5.953260556440356, 4.968947834528395, 5.723255643287911, 6.895183174277909, 8.106403200133524, 8.211848856418795, 8.320065244430484, 13.905284852830258]}, "J": {"all": 24.61, "old": 17.344444444444445, "latest": 90.0}, "A": {"all": 25.369999999999997, "old": 17.144444444444442, "latest": 99.4}, "C": {"all": 79.62, "old": 78.42222222222222, "latest": 90.4}, "zg": {"all": 6.910827906411514, "old": 6.178230012890365, "latest": 13.504208948101848}, "lse": {"all": 11.282165994182773, "old": 10.985117324152736, "latest": 13.9556040244531}, "lseb": {"all": 7.547413941209973, "old": 6.840983839918831, "latest": 13.905284852830258}}}, {"file": "final_NGF_level_s260918710_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160839_f0346d38_last.pt", "arm": "NGF_level", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 23.990000000000002, "task_il_mean": 80.51, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [8.3, 9.7, 9.2, 7.5, 19.3, 15.8, 9.1, 27.0, 41.8, 92.2], "A": [8.6, 8.9, 8.1, 7.0, 18.5, 15.1, 8.1, 27.1, 41.9, 99.4], "C": [65.2, 78.0, 75.7, 78.5, 79.0, 82.2, 78.2, 87.1, 88.5, 92.7], "zg": [5.73355703997612, 5.638468231886625, 5.231336833290756, 4.825250796806067, 6.580124863769859, 5.923519319798797, 5.874695925444365, 7.077087974585592, 8.346270573794841, 13.767516021728516], "lse": [10.804600317171975, 10.867076131509894, 10.786395307087552, 10.530843116789121, 10.909160856716253, 11.075760332566349, 11.160550667066149, 10.865704410053135, 11.114953630530923, 14.051676171732781], "lseb": [6.926353598112305, 6.319160671435279, 5.9160412794338395, 5.4725432773157126, 7.1721993811893165, 6.480780106652466, 6.529835768976123, 7.457935010438172, 8.685646496868333, 14.008847169177365]}, "J": {"all": 23.990000000000002, "old": 16.41111111111111, "latest": 92.2}, "A": {"all": 24.270000000000003, "old": 15.922222222222224, "latest": 99.4}, "C": {"all": 80.51, "old": 79.15555555555555, "latest": 92.7}, "zg": {"all": 6.899782758108154, "old": 6.136701284372559, "latest": 13.767516021728516}, "lse": {"all": 11.216672094122412, "old": 10.901671641054595, "latest": 14.051676171732781}, "lseb": {"all": 7.496934275959892, "old": 6.773388398935727, "latest": 14.008847169177365}}}, {"file": "final_NGF_level_s260918712_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161048_bcb022c4_last.pt", "arm": "NGF_level", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 24.43, "task_il_mean": 79.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [10.6, 7.4, 9.8, 19.9, 18.7, 9.8, 10.7, 29.1, 38.0, 90.3], "A": [11.2, 6.4, 8.8, 18.3, 19.8, 9.0, 9.8, 27.9, 37.6, 99.1], "C": [71.9, 79.5, 74.9, 83.3, 74.6, 73.9, 75.8, 85.6, 88.2, 90.9], "zg": [6.020831832289696, 5.314027471922338, 5.341917007315904, 6.28112520711124, 6.405673723876942, 4.945149537470192, 5.225393984260969, 7.479178840138018, 8.152380846183748, 12.95880596396327], "lse": [10.28067215486902, 10.463362048645015, 10.652762715598863, 10.446139971025149, 11.14446586792331, 10.33575620190876, 9.962225660328974, 10.969477044600326, 11.087085279987747, 13.300692341693944], "lseb": [7.008892239097108, 5.922666641507207, 6.029923986509998, 6.7528305882847794, 7.159743493463706, 5.681780493105646, 5.963716954171356, 7.9611857617503246, 8.506789199039146, 13.242483148454994]}, "J": {"all": 24.43, "old": 17.11111111111111, "latest": 90.3}, "A": {"all": 24.79, "old": 16.533333333333335, "latest": 99.1}, "C": {"all": 79.86, "old": 78.63333333333334, "latest": 90.9}, "zg": {"all": 6.812448441453232, "old": 6.129519827841005, "latest": 12.95880596396327}, "lse": {"all": 10.86426392865811, "old": 10.593549660543019, "latest": 13.300692341693944}, "lseb": {"all": 7.423001250538427, "old": 6.776392150769919, "latest": 13.242483148454994}}}, {"file": "final_NGF_level_s260918714_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161217_88931765_last.pt", "arm": "NGF_level", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 23.97, "task_il_mean": 80.71000000000001, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [14.7, 14.6, 13.7, 10.4, 14.4, 11.2, 18.1, 21.2, 32.2, 89.2], "A": [13.3, 13.3, 13.6, 9.4, 13.9, 9.9, 17.7, 20.8, 31.1, 99.5], "C": [79.2, 83.8, 80.7, 72.6, 78.9, 73.7, 80.8, 77.6, 90.2, 89.6], "zg": [6.325644125103951, 6.544212455898523, 5.804712252710015, 4.9849438474467025, 5.51080575415492, 4.611983441971242, 5.874674072138965, 6.1001492915414275, 7.552795583121479, 13.881615233778954], "lse": [10.577479082031672, 11.295315019340594, 11.032460645135759, 10.539166455413367, 10.780741988816251, 10.18224194773848, 10.0881736081118, 10.329794991407763, 10.979225615917285, 14.34730758747752], "lseb": [7.184597881683445, 7.053104845448301, 6.3794973066262965, 5.731454747145141, 6.1444157687629515, 5.367320062886659, 6.506269491718724, 6.782916676835261, 7.875928227156126, 14.302262029361401]}, "J": {"all": 23.970000000000002, "old": 16.72222222222222, "latest": 89.2}, "A": {"all": 24.25, "old": 15.88888888888889, "latest": 99.5}, "C": {"all": 80.71000000000001, "old": 79.72222222222223, "latest": 89.6}, "zg": {"all": 6.719153605786618, "old": 5.923324536009692, "latest": 13.881615233778954}, "lse": {"all": 11.015190694139049, "old": 10.644955483768108, "latest": 14.34730758747752}, "lseb": {"all": 7.332776703762431, "old": 6.558389445362545, "latest": 14.302262029361401}}}, {"file": "final_NGF_level_s260918716_ces-nstat-geom_seq-cifar100_None_500_50_20260920-162837_22d76804_last.pt", "arm": "NGF_level", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 25.24, "task_il_mean": 80.19, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [9.5, 6.6, 7.8, 5.9, 14.3, 28.2, 23.5, 25.0, 40.8, 90.8], "A": [9.1, 5.5, 7.4, 5.4, 13.8, 27.6, 23.2, 24.8, 40.6, 99.0], "C": [69.4, 65.4, 78.2, 71.4, 79.8, 87.8, 84.4, 84.1, 89.7, 91.7], "zg": [5.7943658574819565, 4.424266857344657, 4.9080579505488275, 4.899892264885828, 5.790990589216351, 6.723943322043866, 6.456766035826877, 6.934291840765625, 8.37461737570446, 13.407270082771777], "lse": [10.191575394485646, 10.19613967473689, 10.869521906674532, 10.615343137934476, 10.56350540246134, 10.82204577739673, 10.50358518330278, 10.89923757455956, 11.19135403629572, 13.780806212860488], "lseb": [6.875274788843254, 5.508079779441133, 5.558844090306473, 5.697209782637231, 6.379934346975426, 7.090307720412016, 6.9416381301878785, 7.397570369022876, 8.706049115605559, 13.726290891770168]}, "J": {"all": 25.240000000000002, "old": 17.955555555555556, "latest": 90.8}, "A": {"all": 25.639999999999997, "old": 17.48888888888889, "latest": 99.0}, "C": {"all": 80.19, "old": 78.91111111111111, "latest": 91.7}, "zg": {"all": 6.771446217659023, "old": 6.0341324548687165, "latest": 13.407270082771777}, "lse": {"all": 10.963311430070815, "old": 10.650256454205298, "latest": 13.780806212860488}, "lseb": {"all": 7.388119901520201, "old": 6.683878680381316, "latest": 13.726290891770168}}}, {"file": "final_NGF_level_s260918718_ces-nstat-geom_seq-cifar100_None_500_50_20260920-175045_88b42e8c_last.pt", "arm": "NGF_level", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 26.55, "task_il_mean": 81.06, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [15.0, 4.8, 10.6, 13.5, 15.8, 25.1, 20.5, 21.6, 45.8, 92.8], "A": [14.4, 5.0, 10.2, 12.2, 14.7, 25.6, 18.9, 21.9, 46.6, 98.9], "C": [78.4, 57.9, 81.3, 87.3, 77.9, 81.9, 87.9, 79.5, 85.1, 93.4], "zg": [5.9523499417305, 3.834001060921699, 5.174297824077308, 5.491205674064346, 5.1908782767057415, 6.34688869215548, 6.299285838700831, 6.423138940304518, 8.016421106889844, 13.140614121556283], "lse": [9.806664322172821, 9.385677236448515, 10.50921358537391, 10.162436332913844, 9.679367916009456, 10.610047913710241, 10.72295767944435, 10.182250615552578, 10.465677668741188, 13.423038082566206], "lseb": [6.754130979842793, 5.097321592881174, 5.774351705455598, 5.870537543504557, 5.849345183808097, 6.907947431301817, 6.685841571484365, 7.017642554530545, 8.517921234855478, 13.363475269028477]}, "J": {"all": 26.55, "old": 19.188888888888886, "latest": 92.8}, "A": {"all": 26.839999999999996, "old": 18.833333333333332, "latest": 98.9}, "C": {"all": 81.06, "old": 79.6888888888889, "latest": 93.4}, "zg": {"all": 6.586908147710655, "old": 5.8587185950611405, "latest": 13.140614121556283}, "lse": {"all": 10.49473313529331, "old": 10.169365918929657, "latest": 13.423038082566206}, "lseb": {"all": 7.18385150666929, "old": 6.497226644184936, "latest": 13.363475269028477}}}, {"file": "final_NGF_level_s260918720_ces-nstat-geom_seq-cifar100_None_500_50_20260920-175234_78259e34_last.pt", "arm": "NGF_level", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 23.86, "task_il_mean": 79.78, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [9.9, 11.2, 10.1, 16.2, 13.1, 13.3, 22.7, 25.6, 29.2, 87.3], "A": [10.1, 9.4, 9.1, 16.0, 12.6, 12.0, 20.9, 24.9, 29.3, 99.2], "C": [76.0, 76.5, 77.4, 70.3, 81.4, 75.8, 84.3, 81.0, 87.1, 88.0], "zg": [6.068157220840454, 5.792746625117958, 5.148115317943041, 5.394284498948604, 5.45638895217888, 5.209757182311266, 6.416402173181996, 6.765997238198295, 7.198557356284931, 12.999307859499007], "lse": [10.51375821127049, 10.918254620553931, 10.703876490235055, 10.356540780007165, 10.537457381323977, 10.491958100725315, 10.568206329094284, 10.550349670489311, 10.917161228203112, 13.539724395423555], "lseb": [6.946249556874401, 6.493523266103518, 5.809833255775112, 6.247193390927401, 6.032510134938253, 5.897081538287108, 6.8864301474619785, 7.330546638883738, 7.607214110795635, 13.491327987470921]}, "J": {"all": 23.86, "old": 16.811111111111114, "latest": 87.3}, "A": {"all": 24.35, "old": 16.033333333333335, "latest": 99.2}, "C": {"all": 79.78, "old": 78.86666666666666, "latest": 88.0}, "zg": {"all": 6.644971442450443, "old": 5.93893406277838, "latest": 12.999307859499007}, "lse": {"all": 10.90972872073262, "old": 10.617506979100293, "latest": 13.539724395423555}, "lseb": {"all": 7.274191002751806, "old": 6.583398004449682, "latest": 13.491327987470921}}}, {"file": "final_PC_pooled_s260919001_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202807_8e004b14_last.pt", "arm": "PC_pooled", "unit": 260919001, "seed": 260919001, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 35.0, "task_il_mean": 76.66, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [18.4, 24.2, 22.5, 26.5, 33.3, 35.0, 31.7, 31.5, 38.4, 88.5], "A": [22.0, 28.9, 21.8, 25.5, 32.4, 33.3, 28.6, 31.3, 39.8, 93.8], "C": [59.0, 63.8, 72.6, 73.9, 79.3, 80.0, 82.1, 81.3, 81.6, 93.0], "zg": [2.858566701479256, 3.175955728586763, 2.9814212669525295, 3.299086762152612, 4.04989649919048, 4.176486905200407, 3.7786946556046606, 3.9972441633418203, 4.426028882049024, 8.411589466065168], "lse": [6.75576612590461, 6.598638039166432, 7.021609686609501, 6.851287509589147, 7.059412687319681, 7.1073807166785725, 6.962771555092706, 7.0223317816681945, 6.871480603187451, 8.9379860501704], "lseb": [4.211585777237713, 4.307091238442777, 3.9079541882031292, 4.189597263054336, 4.768820544882481, 4.839428709223719, 4.452319719109112, 4.642104578155593, 5.035680561340771, 8.648242134237313]}, "J": {"all": 35.0, "old": 29.055555555555557, "latest": 88.5}, "A": {"all": 35.739999999999995, "old": 29.28888888888889, "latest": 93.8}, "C": {"all": 76.66, "old": 74.84444444444445, "latest": 93.0}, "zg": {"all": 4.115497103062272, "old": 3.6381535071730613, "latest": 8.411589466065168}, "lse": {"all": 7.1188664755386695, "old": 6.916742078357366, "latest": 8.9379860501704}, "lseb": {"all": 4.900282471388694, "old": 4.483842508849959, "latest": 8.648242134237313}}}, {"file": "final_PC_pooled_s260919003_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202832_58a3567f_last.pt", "arm": "PC_pooled", "unit": 260919003, "seed": 260919003, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 35.910000000000004, "task_il_mean": 75.78999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [21.4, 35.5, 25.5, 32.6, 22.0, 35.6, 26.4, 41.8, 37.1, 81.2], "A": [22.1, 40.0, 28.0, 33.1, 21.7, 35.2, 25.1, 43.2, 36.3, 87.8], "C": [68.3, 69.1, 71.2, 74.5, 67.0, 78.3, 79.5, 78.7, 81.7, 89.6], "zg": [2.86079731939733, 3.8116712974784894, 3.5792252148967236, 3.929386222925037, 2.9519038220290095, 4.473899073237553, 3.489294936248567, 4.679438695665449, 4.604818156239577, 7.5765182442069055], "lse": [6.720528688111316, 6.64931946598828, 7.303849185470917, 7.373957598354449, 6.638558279453887, 7.4668184912505255, 7.070967091317079, 7.329986513621373, 7.308525591662797, 8.39693568321438], "lseb": [3.9821873657517646, 4.795491744520965, 4.5129012006993054, 4.775670808130173, 4.00757385065786, 5.146731830011884, 4.232591777219423, 5.409521707176593, 5.187594319323357, 7.9300260136780745]}, "J": {"all": 35.910000000000004, "old": 30.877777777777776, "latest": 81.2}, "A": {"all": 37.25, "old": 31.633333333333333, "latest": 87.8}, "C": {"all": 75.78999999999999, "old": 74.25555555555555, "latest": 89.6}, "zg": {"all": 4.195695298232464, "old": 3.820048304235304, "latest": 7.5765182442069055}, "lse": {"all": 7.2259446588445, "old": 7.095834545025625, "latest": 8.39693568321438}, "lseb": {"all": 4.99802906171694, "old": 4.672251622610148, "latest": 7.9300260136780745}}}, {"file": "final_PC_pooled_s260919005_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202857_3647b127_last.pt", "arm": "PC_pooled", "unit": 260919005, "seed": 260919005, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 39.19, "task_il_mean": 76.83, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [27.7, 35.3, 33.7, 27.1, 37.4, 35.2, 43.5, 33.1, 35.9, 83.0], "A": [34.5, 35.6, 35.4, 27.6, 39.0, 34.6, 43.8, 32.0, 36.9, 89.2], "C": [65.8, 74.1, 73.0, 71.1, 74.4, 78.4, 79.7, 79.9, 81.5, 90.4], "zg": [3.4580526387337596, 4.450293632550165, 3.9887158299610017, 3.422109625131823, 3.8659571936763824, 4.291547841401771, 4.726193347949534, 3.9703958405181767, 4.251228150866925, 7.8742616899609565], "lse": [6.751577868957652, 7.51893807148197, 6.968304554863314, 6.833503284565742, 6.692392161398276, 7.240484129010542, 7.2599943040436345, 6.810996897074148, 6.922838613707816, 8.56087800178954], "lseb": [4.59046046395635, 5.295437110088534, 4.84005203203515, 4.339777238301468, 4.709011299584248, 5.012160568531775, 5.424356222048093, 4.627530406943229, 4.923879970778267, 8.156857110042809]}, "J": {"all": 39.19, "old": 34.32222222222222, "latest": 83.0}, "A": {"all": 40.86, "old": 35.48888888888889, "latest": 89.2}, "C": {"all": 76.83, "old": 75.32222222222222, "latest": 90.4}, "zg": {"all": 4.42987557907505, "old": 4.047166011198837, "latest": 7.8742616899609565}, "lse": {"all": 7.155990788689263, "old": 6.999892209455899, "latest": 8.56087800178954}, "lseb": {"all": 5.191952242230992, "old": 4.862518368029679, "latest": 8.156857110042809}}}, {"file": "final_SPLIT_F_s1993_ces-arms_seq-cifar100_None_500_50_20260916-090640_091578e7_last.pt", "arm": "SPLIT_F", "unit": 1993, "seed": 1993, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 36.910000000000004, "task_il_mean": 75.19, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [20.8, 31.5, 26.5, 40.3, 35.8, 29.0, 28.2, 38.0, 38.8, 80.2], "A": [25.9, 35.1, 27.3, 41.9, 34.9, 29.4, 28.2, 38.3, 36.2, 87.4], "C": [61.6, 67.1, 69.7, 73.8, 75.4, 70.4, 78.6, 82.7, 83.9, 88.7], "zg": [2.92404749571532, 3.9930428201425823, 3.17888317118492, 4.697443430460989, 3.8430086634326726, 3.383879216697067, 3.9582268480034544, 4.592070923797786, 4.536161145052873, 7.4217207401245835], "lse": [6.3945299602583185, 7.130213814069529, 6.602540470590975, 7.393630863051693, 6.782024280949366, 6.533548722105696, 7.239526567561352, 7.151255608415106, 7.2427088573963685, 8.272131594627911], "lseb": [4.245981356653396, 5.028374441809671, 4.139548395269402, 5.4931249319359425, 4.64399687461144, 4.317282675264882, 4.642587857563814, 5.247189156076885, 5.119812064635064, 7.76815977002924]}, "J": {"all": 36.910000000000004, "old": 32.099999999999994, "latest": 80.2}, "A": {"all": 38.46, "old": 33.02222222222222, "latest": 87.4}, "C": {"all": 75.19, "old": 73.6888888888889, "latest": 88.7}, "zg": {"all": 4.2528484454612245, "old": 3.9007515238319623, "latest": 7.4217207401245835}, "lse": {"all": 7.074211073902632, "old": 6.941108793822044, "latest": 8.272131594627911}, "lseb": {"all": 5.064605752384973, "old": 4.764210861535611, "latest": 7.76815977002924}}}, {"file": "final_SPLIT_F_s1995_ces-arms_seq-cifar100_None_500_50_20260916-090640_d882b21d_last.pt", "arm": "SPLIT_F", "unit": 1995, "seed": 1995, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 36.88, "task_il_mean": 75.33, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [32.7, 26.1, 28.5, 32.6, 26.7, 27.1, 41.1, 32.1, 39.4, 82.5], "A": [41.6, 26.5, 29.3, 34.7, 27.4, 26.3, 41.9, 32.6, 39.8, 90.8], "C": [67.5, 68.2, 70.6, 67.3, 77.0, 75.0, 80.0, 79.0, 79.0, 89.7], "zg": [3.761888355422765, 3.2982651479505, 3.492999674993567, 3.573309410650283, 3.5148176092561334, 3.1365200532935558, 4.506837527438998, 3.626795433188323, 4.306932350669056, 8.728826924681664], "lse": [6.60612490729971, 6.628926328679791, 6.721888005892127, 6.745493720310602, 6.890044898642672, 6.823979873477679, 7.055750824994582, 6.822722694518035, 6.913760114936642, 9.402010169014098], "lseb": [4.832856541105757, 4.3063511279777, 4.415788003920179, 4.608397265336452, 4.2903119124654765, 3.991604662840529, 5.221006085638774, 4.361155943431307, 5.00067794813032, 9.067367894971438]}, "J": {"all": 36.88, "old": 31.811111111111114, "latest": 82.5}, "A": {"all": 39.089999999999996, "old": 33.34444444444445, "latest": 90.8}, "C": {"all": 75.33, "old": 73.73333333333333, "latest": 89.7}, "zg": {"all": 4.194719248754485, "old": 3.6909295069847983, "latest": 8.728826924681664}, "lse": {"all": 7.061070153776593, "old": 6.800965707639094, "latest": 9.402010169014098}, "lseb": {"all": 5.009551738581793, "old": 4.558683276760721, "latest": 9.067367894971438}}}, {"file": "final_SPLIT_F_s260916001_ces-arms_seq-cifar100_None_500_50_20260916-102110_eeb70ad4_last.pt", "arm": "SPLIT_F", "unit": 260916001, "seed": 260916001, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 37.55, "task_il_mean": 76.13, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [32.6, 20.0, 21.9, 28.9, 34.5, 38.2, 35.4, 38.4, 41.8, 83.8], "A": [38.7, 20.2, 22.6, 28.2, 34.0, 37.0, 34.5, 36.5, 39.5, 92.7], "C": [66.4, 65.8, 64.7, 71.9, 75.3, 79.2, 79.3, 82.9, 86.9, 88.9], "zg": [3.6127228678427636, 2.859502682633698, 2.963813188390806, 3.6030923506757246, 3.9024734613336625, 4.776643226413056, 3.9999107747571543, 4.132406745357439, 4.859660561490804, 8.319007550777867], "lse": [6.5899821172092, 6.546287650033137, 6.742049392408824, 6.854901511795224, 6.919397616755929, 7.506403108429686, 6.875095458799695, 6.901830277165337, 7.278865831713432, 8.999811265151571], "lseb": [4.714444891572193, 3.9694613791026723, 4.074147658593179, 4.532794344692985, 4.685102180940715, 5.453312661275364, 4.71284303225174, 4.718936037164298, 5.3684271235642465, 8.664862014275904]}, "J": {"all": 37.55, "old": 32.41111111111111, "latest": 83.8}, "A": {"all": 38.39, "old": 32.355555555555554, "latest": 92.7}, "C": {"all": 76.13000000000001, "old": 74.71111111111111, "latest": 88.9}, "zg": {"all": 4.302923340967298, "old": 3.8566917620994565, "latest": 8.319007550777867}, "lse": {"all": 7.121462422946204, "old": 6.912756996034497, "latest": 8.999811265151571}, "lseb": {"all": 5.08943313234333, "old": 4.692163256573044, "latest": 8.664862014275904}}}, {"file": "final_SPLIT_F_s260916003_ces-arms_seq-cifar100_None_500_50_20260916-102110_4ed9e0ac_last.pt", "arm": "SPLIT_F", "unit": 260916003, "seed": 260916003, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 37.33, "task_il_mean": 75.14, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [30.9, 17.7, 34.2, 38.5, 26.2, 35.4, 24.4, 36.1, 47.2, 82.7], "A": [34.7, 18.7, 36.1, 40.3, 28.6, 35.5, 24.8, 36.0, 46.7, 89.3], "C": [65.4, 63.9, 67.4, 71.9, 66.4, 81.9, 70.9, 85.7, 86.6, 91.3], "zg": [3.623819537319243, 2.845901458600536, 3.8923825583253056, 4.623822286484763, 3.115492900317535, 4.3902222563698885, 3.1880440156646075, 4.107928100582212, 5.565847634464502, 7.920007489778102], "lse": [6.88674672614151, 6.803740881203195, 6.950580004268517, 7.498054878470708, 6.524982711797221, 7.261183274306722, 6.59391516213966, 6.914896158172852, 7.734972144439055, 8.63668844591227], "lseb": [4.759491541771117, 3.9555941922632547, 4.892123782336029, 5.499710944178354, 4.162856720676021, 5.008839857383581, 4.152029870689899, 4.63295792964635, 6.0215376651013015, 8.231057579787382]}, "J": {"all": 37.33, "old": 32.28888888888889, "latest": 82.7}, "A": {"all": 39.07, "old": 33.48888888888889, "latest": 89.3}, "C": {"all": 75.14, "old": 73.34444444444445, "latest": 91.3}, "zg": {"all": 4.327346823790669, "old": 3.9281623053476213, "latest": 7.920007489778102}, "lse": {"all": 7.180576038685172, "old": 7.0187857712154935, "latest": 8.63668844591227}, "lseb": {"all": 5.1316200083833285, "old": 4.7872380560051, "latest": 8.231057579787382}}}, {"file": "final_SPLIT_F_s260916005_ces-arms_seq-cifar100_None_500_50_20260916-102110_9b12b5b7_last.pt", "arm": "SPLIT_F", "unit": 260916005, "seed": 260916005, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 36.85, "task_il_mean": 75.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [30.7, 33.5, 31.1, 33.1, 26.4, 16.6, 35.8, 37.4, 41.4, 82.5], "A": [34.9, 38.1, 30.7, 32.1, 25.6, 18.2, 34.5, 37.6, 40.7, 92.5], "C": [70.9, 64.4, 68.6, 79.2, 73.6, 66.1, 79.8, 78.9, 86.3, 87.6], "zg": [3.7771640843953938, 4.002033027632162, 3.5943952701063826, 3.9999045899771155, 3.3324511655531825, 2.4905663015366297, 3.8528441014550627, 4.172537462575361, 4.977378610892221, 7.660076597820967], "lse": [6.9868975127719075, 7.095378069515026, 7.01035787747674, 7.232349679008691, 6.858220887852813, 6.400468853220163, 6.620119270627692, 6.990911454311361, 7.50084590069906, 8.398527842486615], "lseb": [4.802182813518703, 5.065612935531286, 4.578358342260233, 4.708826537673843, 4.196679997067826, 3.5564516753708437, 4.61145256339637, 4.863169229228639, 5.503366583433285, 8.040946562463612]}, "J": {"all": 36.85, "old": 31.77777777777778, "latest": 82.5}, "A": {"all": 38.489999999999995, "old": 32.48888888888889, "latest": 92.5}, "C": {"all": 75.53999999999999, "old": 74.19999999999999, "latest": 87.6}, "zg": {"all": 4.185935121194448, "old": 3.7999194015692788, "latest": 7.660076597820967}, "lse": {"all": 7.109407734797007, "old": 6.966172167275939, "latest": 8.398527842486615}, "lseb": {"all": 4.992704723994464, "old": 4.654011186386781, "latest": 8.040946562463612}}}, {"file": "final_SPLIT_F_s260916007_ces-arms_seq-cifar100_None_500_50_20260916-121056_0d8ca368_last.pt", "arm": "SPLIT_F", "unit": 260916007, "seed": 260916007, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 38.269999999999996, "task_il_mean": 74.95, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [30.5, 41.7, 41.5, 35.7, 24.4, 31.1, 24.8, 42.7, 36.3, 74.0], "A": [43.4, 43.5, 40.5, 34.0, 25.1, 29.7, 24.9, 42.8, 39.8, 82.6], "C": [58.8, 72.6, 77.5, 81.9, 66.6, 81.7, 67.5, 83.4, 71.9, 87.6], "zg": [3.4256893409118057, 4.8980888276472685, 4.436510140934959, 4.209306422419846, 3.088832644781098, 3.948178824197501, 3.185298588167876, 4.832197361727245, 4.54785861704126, 6.485104202598333], "lse": [6.4597477685809155, 7.6339975144605825, 7.114287192970983, 7.108206232762873, 6.581105882020778, 7.152005961415208, 6.713522623099013, 7.340684847631212, 7.349347183267156, 7.533285128477003], "lseb": [4.70159160707822, 5.750191903727972, 5.1633156755124725, 4.860507633651882, 4.14854550741976, 4.6116001635224615, 4.1973536769841, 5.408929205441809, 5.330261112117195, 6.888441177156701]}, "J": {"all": 38.269999999999996, "old": 34.3, "latest": 74.0}, "A": {"all": 40.63, "old": 35.96666666666667, "latest": 82.6}, "C": {"all": 74.95, "old": 73.54444444444444, "latest": 87.6}, "zg": {"all": 4.305706497042719, "old": 4.063551196425429, "latest": 6.485104202598333}, "lse": {"all": 7.098619033468571, "old": 7.050322800689858, "latest": 7.533285128477003}, "lseb": {"all": 5.106073766261257, "old": 4.908032942828431, "latest": 6.888441177156701}}}, {"file": "final_SPLIT_H_s1993_ces-arms_seq-cifar100_None_500_50_20260916-090640_b3e808ef_last.pt", "arm": "SPLIT_H", "unit": 1993, "seed": 1993, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 21.28, "task_il_mean": 80.41, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [5.6, 12.2, 5.0, 17.8, 13.7, 8.2, 12.7, 19.7, 30.0, 87.9], "A": [4.9, 12.8, 4.7, 16.4, 12.5, 7.9, 12.0, 18.3, 27.6, 100.0], "C": [76.9, 72.4, 77.8, 80.5, 81.9, 73.5, 82.5, 82.0, 88.7, 87.9], "zg": [7.891618793010712, 8.848717514395714, 8.753498164772987, 9.940254392147065, 9.582774633049965, 9.048850477218627, 10.1076887383461, 11.108200207471848, 11.95718828201294, 17.59469904065132], "lse": [13.90632129605176, 14.578719812523474, 14.554841488882294, 14.667265257400162, 14.550770312754864, 14.390646266153228, 15.246779302316032, 15.159044570394459, 14.857914764487258, 18.020039247283247], "lseb": [8.664582278799456, 9.662980963920877, 9.46615113098485, 10.611050826552592, 10.196886306200344, 9.880654736692504, 10.637895928593577, 11.682219010975626, 12.336814769968717, 17.9906482480221]}, "J": {"all": 21.28, "old": 13.877777777777776, "latest": 87.9}, "A": {"all": 21.71, "old": 13.011111111111113, "latest": 100.0}, "C": {"all": 80.41, "old": 79.57777777777778, "latest": 87.9}, "zg": {"all": 10.483349024307728, "old": 9.693199022491774, "latest": 17.59469904065132}, "lse": {"all": 14.993234231824678, "old": 14.656922563440393, "latest": 18.020039247283247}, "lseb": {"all": 11.112988420071066, "old": 10.348803994743172, "latest": 17.9906482480221}}}, {"file": "final_SPLIT_H_s1995_ces-arms_seq-cifar100_None_500_50_20260916-090640_b92f0d68_last.pt", "arm": "SPLIT_H", "unit": 1995, "seed": 1995, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 23.09, "task_il_mean": 79.95, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.2, "readouts": {"n_tasks": 10, "per_task": {"J": [16.2, 9.7, 11.2, 12.6, 9.0, 12.1, 22.6, 11.0, 35.2, 91.3], "A": [16.0, 9.2, 10.6, 11.6, 8.1, 10.3, 21.6, 10.4, 33.6, 100.0], "C": [79.9, 73.8, 78.5, 72.7, 79.2, 81.1, 79.4, 79.9, 83.5, 91.5], "zg": [8.313292097806931, 8.453382709741593, 8.736946512222291, 9.130513238430023, 9.26736244392395, 9.013202515482902, 10.598509953260422, 10.308556973695755, 12.192958729982376, 18.076662613868713], "lse": [12.962011207053818, 13.961154691723843, 14.024151120463427, 14.201137622387296, 14.391746453565395, 14.226006240160979, 14.320089016425543, 14.69785133875771, 14.840011811875895, 18.448007839603044], "lseb": [8.98098037752624, 9.24025497730386, 9.422774135465351, 10.0016430656922, 9.90244924066078, 9.611494464762817, 11.192679590432766, 10.905534803313278, 12.710634813421093, 18.424795840352438]}, "J": {"all": 23.09, "old": 15.511111111111111, "latest": 91.3}, "A": {"all": 23.14, "old": 14.600000000000001, "latest": 100.0}, "C": {"all": 79.95, "old": 78.66666666666667, "latest": 91.5}, "zg": {"all": 10.409138778841495, "old": 9.557191686060694, "latest": 18.076662613868713}, "lse": {"all": 14.607216734201694, "old": 14.180462166934879, "latest": 18.448007839603044}, "lseb": {"all": 11.039324130893082, "old": 10.218716163175376, "latest": 18.424795840352438}}}, {"file": "final_SPLIT_H_s260916001_ces-arms_seq-cifar100_None_500_50_20260916-102110_66b03ec1_last.pt", "arm": "SPLIT_H", "unit": 260916001, "seed": 260916001, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 23.470000000000002, "task_il_mean": 81.06, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [11.0, 5.2, 5.0, 12.4, 15.6, 17.5, 20.5, 22.7, 35.2, 89.6], "A": [9.2, 3.9, 4.3, 10.8, 14.2, 16.6, 18.7, 19.6, 33.4, 99.9], "C": [77.1, 72.9, 74.5, 77.1, 81.8, 80.9, 83.2, 85.3, 88.2, 89.6], "zg": [8.195058992862702, 8.007615826129914, 8.296183596849442, 9.055907083511352, 9.941049781084061, 10.454281827688217, 10.49543543636799, 10.804271609187126, 12.150811191797256, 18.132810526371003], "lse": [13.291382958040247, 14.0912389666328, 14.439704555918013, 14.11539345653829, 14.185935885693263, 15.221685855311405, 14.535924960436246, 14.317399088938, 14.978708553321745, 18.495525749615634], "lseb": [8.916725344569066, 8.873821874209616, 9.100133386197012, 9.777670873958366, 10.538888816036785, 11.067240950364608, 11.084323830670959, 11.247095774907441, 12.567572343251888, 18.468990426804552]}, "J": {"all": 23.47, "old": 16.12222222222222, "latest": 89.6}, "A": {"all": 23.06, "old": 14.52222222222222, "latest": 99.9}, "C": {"all": 81.06, "old": 80.11111111111111, "latest": 89.6}, "zg": {"all": 10.553342587184906, "old": 9.711179482830895, "latest": 18.132810526371003}, "lse": {"all": 14.767290003044565, "old": 14.35304158675889, "latest": 18.495525749615634}, "lseb": {"all": 11.164246362097028, "old": 10.352608132685083, "latest": 18.468990426804552}}}, {"file": "final_SPLIT_H_s260916003_ces-arms_seq-cifar100_None_500_50_20260916-102110_61ae1c0c_last.pt", "arm": "SPLIT_H", "unit": 260916003, "seed": 260916003, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 22.25, "task_il_mean": 79.87, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [12.9, 3.7, 9.8, 17.6, 8.5, 15.0, 13.0, 17.1, 33.4, 91.5], "A": [11.9, 3.0, 8.9, 17.1, 7.4, 14.0, 11.4, 15.0, 32.1, 99.7], "C": [78.8, 73.5, 73.4, 78.3, 71.5, 85.4, 73.3, 85.1, 87.9, 91.5], "zg": [7.954640529155731, 8.2101772646904, 8.515922540664674, 9.403995792627335, 8.838462380170823, 10.306058787584305, 9.297854183197021, 10.288601927518844, 12.351809757471084, 17.92326744890213], "lse": [13.253397550831671, 15.187806551297601, 13.927744423992461, 14.188389168534886, 14.159064093234997, 14.888076979481523, 14.276956004676123, 14.800011662374292, 15.39747322158789, 18.27045331232866], "lseb": [8.650371934631131, 9.00433561687601, 9.29902123051391, 10.117479173171866, 9.704418506774307, 10.801271051235735, 10.104085837947231, 10.791734378522959, 12.728085424533537, 18.245993235147363]}, "J": {"all": 22.25, "old": 14.555555555555555, "latest": 91.5}, "A": {"all": 22.05, "old": 13.422222222222224, "latest": 99.7}, "C": {"all": 79.87, "old": 78.57777777777778, "latest": 91.5}, "zg": {"all": 10.309079061198235, "old": 9.463058129231136, "latest": 17.92326744890213}, "lse": {"all": 14.83493729683401, "old": 14.453213295112382, "latest": 18.27045331232866}, "lseb": {"all": 10.944679638935405, "old": 10.133422572689632, "latest": 18.245993235147363}}}, {"file": "final_SPLIT_H_s260916005_ces-arms_seq-cifar100_None_500_50_20260916-102110_d817a56e_last.pt", "arm": "SPLIT_H", "unit": 260916005, "seed": 260916005, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 23.91, "task_il_mean": 80.49, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [11.7, 12.7, 15.2, 17.3, 9.3, 4.4, 18.3, 28.9, 32.8, 88.5], "A": [11.0, 11.6, 13.7, 15.0, 8.7, 3.3, 16.4, 27.3, 31.1, 99.8], "C": [80.3, 69.7, 79.0, 84.5, 75.7, 72.1, 83.9, 82.0, 89.0, 88.7], "zg": [7.962824795484543, 8.184664531469345, 8.496818999767303, 9.055567348480224, 8.599865348458291, 8.083629994928836, 9.930516587376594, 10.383171945489943, 11.63096850720048, 17.081087351322175], "lse": [13.097962872585871, 13.478929192228277, 13.631205485290996, 14.012408727306187, 14.160178413501413, 14.020491322276095, 13.793928142837457, 13.984648953842502, 14.712187256537588, 17.498602968905296], "lseb": [8.602020235121325, 9.048233607106882, 9.2215173840703, 9.579195032319879, 9.35490529265367, 8.939786693924539, 10.448709173234883, 10.993430946944526, 12.025320469074332, 17.471911717269546]}, "J": {"all": 23.91, "old": 16.733333333333334, "latest": 88.5}, "A": {"all": 23.79, "old": 15.344444444444443, "latest": 99.8}, "C": {"all": 80.49, "old": 79.57777777777778, "latest": 88.7}, "zg": {"all": 9.940911540997773, "old": 9.147558673183951, "latest": 17.081087351322175}, "lse": {"all": 14.239054333531168, "old": 13.876882262934043, "latest": 17.498602968905296}, "lseb": {"all": 10.568503055171988, "old": 9.80145764827226, "latest": 17.471911717269546}}}, {"file": "final_SPLIT_H_s260916007_ces-arms_seq-cifar100_None_500_50_20260916-121056_42f36ecc_last.pt", "arm": "SPLIT_H", "unit": 260916007, "seed": 260916007, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 22.490000000000002, "task_il_mean": 78.16999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [10.6, 12.7, 16.5, 12.2, 5.2, 15.3, 14.3, 22.7, 28.5, 86.9], "A": [10.1, 11.3, 15.2, 10.6, 4.7, 13.6, 14.6, 21.7, 29.4, 99.6], "C": [70.3, 76.3, 83.7, 82.5, 69.3, 84.4, 68.6, 84.9, 74.6, 87.1], "zg": [7.76919347333908, 9.41427392578125, 9.480842510461807, 9.783967249155044, 8.529638230085373, 9.956557538509369, 9.055809075951576, 11.086226617693901, 11.377527992844582, 17.314803938388824], "lse": [13.421109750152846, 14.637069130700262, 14.365129376045692, 14.801930114779967, 14.601406304130915, 14.95729276832086, 14.30949102612979, 15.278878358976884, 15.070938270811844, 17.78612433278307], "lseb": [8.70593952887479, 10.119497420115891, 10.034474266049493, 10.345884661221602, 9.48049445712049, 10.449882548229885, 9.985157814103651, 11.55078087674529, 12.11868786131674, 17.752730516515804]}, "J": {"all": 22.490000000000002, "old": 15.333333333333334, "latest": 86.9}, "A": {"all": 23.08, "old": 14.577777777777776, "latest": 99.6}, "C": {"all": 78.17, "old": 77.17777777777778, "latest": 87.1}, "zg": {"all": 10.37688405522108, "old": 9.606004068202443, "latest": 17.314803938388824}, "lse": {"all": 14.922936943283213, "old": 14.604805011116563, "latest": 17.78612433278307}, "lseb": {"all": 11.054352995029364, "old": 10.310088825975315, "latest": 17.752730516515804}}}, {"file": "final_SPLIT_O_s1993_ces-arms_seq-cifar100_None_500_50_20260916-090640_060afe6c_last.pt", "arm": "SPLIT_O", "unit": 1993, "seed": 1993, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 30.71, "task_il_mean": 70.97999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [17.4, 20.2, 18.9, 32.9, 30.9, 20.5, 22.3, 27.2, 31.3, 85.5], "A": [17.1, 22.1, 18.6, 32.6, 28.2, 19.5, 21.4, 25.6, 28.4, 96.0], "C": [58.5, 54.2, 63.1, 67.5, 73.3, 66.7, 76.9, 76.1, 83.8, 89.7], "zg": [-1.0106373520689085, 0.1608465423064772, 0.6545790673648008, 2.474617651654407, 2.1458554171659054, 1.4965503654433414, 2.34187254137313, 2.512307779353112, 2.674946301423013, 6.417720030285418], "lse": [5.08235826692591, 5.272868752510307, 5.17743749704996, 5.902741084803155, 5.290119426171806, 4.994542864174313, 5.82338809151604, 5.372511734899044, 5.319304990493247, 7.040456881861166], "lseb": [0.4295140476752269, 1.6607876854398431, 1.8218970443045948, 3.5005632675761396, 3.064535862522105, 2.637265864717527, 3.1972812285165846, 3.3830190221261427, 3.380189949838815, 6.745449583625174]}, "J": {"all": 30.71, "old": 24.62222222222222, "latest": 85.5}, "A": {"all": 30.95, "old": 23.72222222222222, "latest": 96.0}, "C": {"all": 70.97999999999999, "old": 68.9, "latest": 89.7}, "zg": {"all": 1.9868658344300698, "old": 1.4945487015572532, "latest": 6.417720030285418}, "lse": {"all": 5.527572959040495, "old": 5.3594747453937535, "latest": 7.040456881861166}, "lseb": {"all": 2.9820503556342155, "old": 2.563894885857442, "latest": 6.745449583625174}}}, {"file": "final_SPLIT_O_s1995_ces-arms_seq-cifar100_None_500_50_20260916-090640_bd43d920_last.pt", "arm": "SPLIT_O", "unit": 1995, "seed": 1995, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 31.4, "task_il_mean": 67.75, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [35.0, 21.4, 22.1, 28.6, 21.7, 22.9, 31.1, 19.9, 26.2, 85.1], "A": [37.0, 21.6, 20.9, 31.6, 21.8, 20.9, 28.6, 19.4, 24.7, 95.4], "C": [64.0, 57.0, 61.2, 58.0, 65.2, 68.8, 68.6, 69.5, 75.3, 89.9], "zg": [0.9588947450257838, 0.16062765105813742, 0.6028765741121024, 1.0518521829824894, 1.0639768920931965, 1.123546842429787, 1.6779037482813002, 1.2461875236667692, 1.6807903052363544, 5.9890518530532715], "lse": [5.109716024065174, 4.613020338240335, 4.568647234102362, 4.594203259001762, 4.681147517589743, 4.677503740777353, 4.610549037454367, 4.638898820904332, 4.580024172160146, 6.6183997271712585], "lseb": [2.206152167096855, 1.4804669947907967, 1.8068186105443227, 2.363273347518738, 2.209460574840603, 2.229898374530408, 2.7094057692505666, 2.337906237425215, 2.61029234830319, 6.337819991610211]}, "J": {"all": 31.4, "old": 25.433333333333334, "latest": 85.1}, "A": {"all": 32.19, "old": 25.166666666666668, "latest": 95.4}, "C": {"all": 67.75, "old": 65.28888888888889, "latest": 89.9}, "zg": {"all": 1.5555708317939192, "old": 1.0629618294317689, "latest": 5.9890518530532715}, "lse": {"all": 4.869210987146683, "old": 4.674856682699509, "latest": 6.6183997271712585}, "lseb": {"all": 2.6291494415910908, "old": 2.2170749360334105, "latest": 6.337819991610211}}}, {"file": "final_SPLIT_O_s260916001_ces-arms_seq-cifar100_None_500_50_20260916-102110_537e1cfb_last.pt", "arm": "SPLIT_O", "unit": 260916001, "seed": 260916001, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 31.51, "task_il_mean": 70.66, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [20.2, 13.8, 13.8, 24.3, 28.0, 28.7, 32.3, 29.1, 36.9, 88.0], "A": [19.8, 13.5, 12.6, 24.9, 26.9, 28.3, 29.4, 26.1, 34.8, 97.8], "C": [59.1, 55.5, 52.8, 63.6, 70.8, 70.9, 79.3, 80.3, 84.2, 90.1], "zg": [-1.4644342118343339, -0.7782180438088253, -0.21358240842819215, 1.3577132306229323, 2.0716884260270745, 2.5311018397379668, 2.77823975598719, 2.4262628220021725, 3.13033173077926, 7.170769643887877], "lse": [5.36588407807811, 5.208824856682681, 5.322882759128614, 5.353454905986114, 5.494274625296382, 5.732613766869484, 5.556371642749917, 5.306081356624512, 5.482810756160891, 7.635192995929007], "lseb": [0.07142710617142792, 0.6954240828580082, 1.2876504005780232, 2.4995575110312775, 3.0931846319896565, 3.4615937373540078, 3.6146289064417005, 3.191804682277497, 3.7634432686692643, 7.466366860494067]}, "J": {"all": 31.51, "old": 25.233333333333334, "latest": 88.0}, "A": {"all": 31.409999999999997, "old": 24.03333333333333, "latest": 97.8}, "C": {"all": 70.66, "old": 68.5, "latest": 90.1}, "zg": {"all": 1.9009872784973123, "old": 1.3154559045650271, "latest": 7.170769643887877}, "lse": {"all": 5.645839174350572, "old": 5.424799860841856, "latest": 7.635192995929007}, "lseb": {"all": 2.9145081187864927, "old": 2.40874603637454, "latest": 7.466366860494067}}}, {"file": "final_SPLIT_O_s260916003_ces-arms_seq-cifar100_None_500_50_20260916-102110_a30c6993_last.pt", "arm": "SPLIT_O", "unit": 260916003, "seed": 260916003, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 33.28, "task_il_mean": 70.21000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [32.2, 11.4, 26.5, 34.5, 23.0, 34.4, 20.4, 23.6, 42.4, 84.4], "A": [32.5, 11.8, 26.3, 35.6, 23.7, 33.0, 19.5, 22.3, 41.4, 92.7], "C": [66.1, 52.3, 61.8, 68.0, 61.7, 79.2, 61.4, 75.9, 85.5, 90.2], "zg": [0.3962379974632058, -1.0047102490561084, 0.7387557465583086, 2.1178295449325817, 1.0110557809118181, 2.3997463123241904, 1.175810781089589, 1.7089819633531151, 3.081198480382562, 5.554607926273719], "lse": [5.333626440218634, 4.644679192343066, 4.838029720243718, 5.393393025692372, 4.692954495627846, 5.275753501693588, 4.6482387323469805, 4.851470243205911, 5.180167591115898, 6.259731000400134], "lseb": [1.6681219345753953, 0.5244132528698906, 2.033810306603041, 3.138982192981213, 2.238636175467168, 3.2013561315163153, 2.4315079762543252, 2.614317485198614, 3.67394809684025, 5.891102280671703]}, "J": {"all": 33.28, "old": 27.6, "latest": 84.4}, "A": {"all": 33.88, "old": 27.344444444444445, "latest": 92.7}, "C": {"all": 70.21000000000001, "old": 67.98888888888888, "latest": 90.2}, "zg": {"all": 1.717951428423298, "old": 1.2916562619954735, "latest": 5.554607926273719}, "lse": {"all": 5.111804394288815, "old": 4.98425699360978, "latest": 6.259731000400134}, "lseb": {"all": 2.7416195832977914, "old": 2.391677061367357, "latest": 5.891102280671703}}}, {"file": "final_SPLIT_O_s260916005_ces-arms_seq-cifar100_None_500_50_20260916-102110_2f26ad56_last.pt", "arm": "SPLIT_O", "unit": 260916005, "seed": 260916005, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 34.489999999999995, "task_il_mean": 70.37, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [37.6, 29.2, 30.8, 35.5, 20.4, 15.6, 33.9, 29.3, 32.1, 80.5], "A": [39.5, 31.5, 29.3, 33.9, 17.8, 13.9, 31.4, 28.5, 29.8, 93.1], "C": [71.6, 59.0, 64.6, 69.5, 62.3, 59.5, 73.1, 72.7, 84.0, 87.4], "zg": [1.5548607469256968, 0.9753829244230874, 1.4732742354124784, 1.9895462346426211, 1.0055188324935733, 0.9110266636209562, 2.0813415935803206, 2.033380967779085, 2.462912702700123, 5.087377458415926], "lse": [5.659139381515168, 5.114732039295722, 5.2643904838786, 5.283661465278477, 4.798114872528225, 4.55182210514014, 4.795451048856178, 4.96369908334498, 5.092583198714437, 5.951349439917227], "lseb": [2.545875477039087, 2.260967940808097, 2.6161789320491113, 2.970594885112447, 2.2397684309508183, 2.218499593573717, 3.0462514934159453, 3.0379944168745947, 3.231518339047484, 5.486265574821915]}, "J": {"all": 34.489999999999995, "old": 29.377777777777776, "latest": 80.5}, "A": {"all": 34.87, "old": 28.4, "latest": 93.1}, "C": {"all": 70.37, "old": 68.47777777777777, "latest": 87.4}, "zg": {"all": 1.9574622359993867, "old": 1.6096938779531047, "latest": 5.087377458415926}, "lse": {"all": 5.147494311846915, "old": 5.058177075394658, "latest": 5.951349439917227}, "lseb": {"all": 2.9653915083693216, "old": 2.6852943898745893, "latest": 5.486265574821915}}}, {"file": "final_SPLIT_O_s260916007_ces-arms_seq-cifar100_None_500_50_20260916-121106_a1f16532_last.pt", "arm": "SPLIT_O", "unit": 260916007, "seed": 260916007, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 34.19, "task_il_mean": 70.78, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [22.2, 34.4, 40.5, 33.7, 20.6, 24.1, 22.9, 34.7, 26.7, 82.1], "A": [23.2, 32.7, 40.2, 31.5, 18.6, 22.9, 23.5, 32.5, 27.0, 93.4], "C": [56.2, 64.7, 72.6, 76.2, 64.3, 74.6, 63.0, 77.9, 69.7, 88.6], "zg": [-0.5586509927976876, 1.7227877006158232, 2.425701059241779, 2.3291704576127232, 1.4573279880681076, 2.2176442165598274, 1.72852287708316, 2.634765421383083, 2.233076350308955, 5.322559382319451], "lse": [5.10469428030449, 5.6393995856824874, 5.4675983418322005, 5.3092749077442605, 5.066232967752632, 5.528083540506113, 5.117592162003743, 5.365665321006826, 5.2625953520017585, 6.132021963624541], "lseb": [1.107397660827835, 2.906767183321754, 3.352064243150624, 3.1527967101535057, 2.6404419160511523, 3.127132431223678, 2.9333715330058716, 3.470547376393975, 3.22254209602867, 5.702861624784957]}, "J": {"all": 34.19, "old": 28.866666666666667, "latest": 82.1}, "A": {"all": 34.55, "old": 28.01111111111111, "latest": 93.4}, "C": {"all": 70.78, "old": 68.80000000000001, "latest": 88.6}, "zg": {"all": 2.151290446039522, "old": 1.798927230897308, "latest": 5.322559382319451}, "lse": {"all": 5.3993158422459056, "old": 5.317904050981612, "latest": 6.132021963624541}, "lseb": {"all": 3.161592277494202, "old": 2.8792290166841186, "latest": 5.702861624784957}}}, {"file": "final_S_none_b2000_s260919201_ces-nstat_seq-cifar100_None_2000_50_20260919-101008_c571c3c3_last.pt", "arm": "S_none_b2000", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 40.2, "task_il_mean": 86.75, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [27.6, 25.2, 36.7, 32.7, 23.8, 28.1, 47.3, 36.8, 53.1, 90.7], "A": [27.0, 23.5, 35.7, 32.1, 22.8, 26.6, 46.2, 36.5, 53.2, 98.5], "C": [85.6, 88.5, 88.0, 85.1, 82.6, 86.7, 88.1, 84.9, 85.9, 92.1], "zg": [10.183341493368149, 11.887250144600868, 12.913552752256393, 12.620210448265075, 11.85707339501381, 12.53605373263359, 14.38806580543518, 13.288544196128845, 14.722308524608613, 18.287609463214874], "lse": [13.926795661748047, 15.82442449100754, 16.216086223358875, 15.942372828777332, 15.549124244156307, 15.862320988345985, 16.665605883482048, 16.095413189609882, 16.55293797268396, 18.631420029429236], "lseb": [10.648372283488932, 12.28942405555316, 13.287096049954535, 13.076683488239235, 12.412564996618576, 12.98260110102002, 14.73137877705812, 13.773305331493926, 15.138248943469268, 18.563624334373344]}, "J": {"all": 40.2, "old": 34.58888888888889, "latest": 90.7}, "A": {"all": 40.21, "old": 33.733333333333334, "latest": 98.5}, "C": {"all": 86.75, "old": 86.15555555555555, "latest": 92.1}, "zg": {"all": 13.26840099555254, "old": 12.71071116581228, "latest": 18.287609463214874}, "lse": {"all": 16.12665015125992, "old": 15.848342387018887, "latest": 18.631420029429236}, "lseb": {"all": 13.690329936126911, "old": 13.148852780766198, "latest": 18.563624334373344}}}, {"file": "final_S_none_b2000_s260919203_ces-nstat_seq-cifar100_None_2000_50_20260919-121539_34c95d30_last.pt", "arm": "S_none_b2000", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 40.89, "task_il_mean": 87.15, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [26.6, 34.9, 28.4, 33.9, 37.0, 27.2, 43.4, 42.4, 42.8, 92.3], "A": [25.1, 33.4, 25.9, 31.5, 35.8, 26.3, 43.6, 41.0, 40.8, 98.8], "C": [84.6, 87.4, 86.1, 83.7, 86.1, 86.6, 84.1, 90.8, 88.6, 93.5], "zg": [9.996373851060868, 12.103260519981385, 11.470739702701568, 12.214812436342239, 12.999983148813248, 12.12532970380783, 13.690765647411347, 13.986227688789368, 14.240424838542939, 18.525472627639772], "lse": [13.987663657973359, 15.35774901979274, 15.053235736518532, 15.486901304189008, 16.107247513886495, 15.643276865202509, 16.223462584848807, 16.330314962857795, 16.484979229512557, 18.8042912623767], "lseb": [10.472574191718785, 12.50145583412043, 11.923802338332735, 12.698385750585919, 13.455041911229815, 12.559420724624315, 14.150410846689043, 14.292375153328893, 14.568229902412988, 18.74121504329536]}, "J": {"all": 40.89, "old": 35.17777777777778, "latest": 92.3}, "A": {"all": 40.22, "old": 33.71111111111111, "latest": 98.8}, "C": {"all": 87.15, "old": 86.44444444444444, "latest": 93.5}, "zg": {"all": 13.135339016509056, "old": 12.536435281938976, "latest": 18.525472627639772}, "lse": {"all": 15.947912213715849, "old": 15.630536763864646, "latest": 18.8042912623767}, "lseb": {"all": 13.536291169633827, "old": 12.957966294782546, "latest": 18.74121504329536}}}, {"file": "final_S_none_b2000_s260919205_ces-nstat_seq-cifar100_None_2000_50_20260919-140540_a8ed0519_last.pt", "arm": "S_none_b2000", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 41.010000000000005, "task_il_mean": 86.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [32.1, 37.6, 40.8, 29.4, 30.1, 31.0, 39.3, 32.2, 46.2, 91.4], "A": [30.6, 37.0, 39.0, 28.3, 28.2, 29.9, 37.9, 31.9, 45.3, 98.4], "C": [90.3, 86.3, 89.4, 85.1, 87.1, 79.5, 87.0, 82.0, 86.1, 92.6], "zg": [10.599381911754609, 12.370462562561036, 12.740257925510406, 12.34683572268486, 12.227741124629974, 12.329215525388717, 13.193658411264419, 12.632162225008011, 14.203708244800568, 17.87019557094574], "lse": [14.022289565158106, 15.397751588304894, 15.697459703946835, 15.842540312462072, 15.581627094073154, 15.686439010979315, 15.871130387822577, 15.684436261550855, 16.37619139891944, 18.1936307968473], "lseb": [10.935286852704241, 12.79214287518219, 13.083629447633443, 12.824639502032207, 12.665736624080461, 12.966694350287122, 13.605363408217446, 13.1957990189466, 14.64330919632666, 18.12030030379658]}, "J": {"all": 41.010000000000005, "old": 35.41111111111111, "latest": 91.4}, "A": {"all": 40.65, "old": 34.233333333333334, "latest": 98.4}, "C": {"all": 86.53999999999999, "old": 85.86666666666666, "latest": 92.6}, "zg": {"all": 13.051361922454834, "old": 12.5159359615114, "latest": 17.87019557094574}, "lse": {"all": 15.835349612006457, "old": 15.57331836924636, "latest": 18.1936307968473}, "lseb": {"all": 13.483290157920695, "old": 12.96806680837893, "latest": 18.12030030379658}}}, {"file": "final_S_none_b2000_s260919207_ces-nstat_seq-cifar100_None_2000_50_20260919-145902_beaef84f_last.pt", "arm": "S_none_b2000", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 40.61, "task_il_mean": 87.21000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [27.1, 37.1, 36.1, 36.4, 34.0, 38.1, 31.9, 35.2, 46.9, 83.3], "A": [25.8, 36.7, 34.7, 34.6, 31.8, 36.9, 31.0, 32.9, 46.7, 97.1], "C": [86.4, 87.0, 88.3, 89.9, 85.1, 86.2, 89.0, 87.1, 88.2, 84.9], "zg": [10.096112105369567, 12.747348475456239, 13.02064192056656, 12.58504686498642, 12.61188973259926, 13.396694883584976, 13.743995589256286, 13.163600927114487, 14.400635680675506, 17.746137320041658], "lse": [14.135302032560952, 15.685345961957678, 16.103609480248938, 15.598048531598002, 15.961837456383291, 16.44645878707265, 16.915634591719016, 16.01834939247152, 16.510243523614246, 18.412198507179912], "lseb": [10.546818848822836, 13.155783067935745, 13.393629437161207, 12.89798929575621, 13.094590977133267, 13.864162302720052, 14.083302350482917, 13.588867615494385, 14.81686365695949, 18.3057302715945]}, "J": {"all": 40.61, "old": 35.86666666666667, "latest": 83.3}, "A": {"all": 40.82, "old": 34.56666666666667, "latest": 97.1}, "C": {"all": 87.21000000000001, "old": 87.46666666666667, "latest": 84.9}, "zg": {"all": 13.351210349965095, "old": 12.862885131067701, "latest": 17.746137320041658}, "lse": {"all": 16.17870282648062, "old": 15.930536639736253, "latest": 18.412198507179912}, "lseb": {"all": 13.774773782406061, "old": 13.271334172496234, "latest": 18.3057302715945}}}, {"file": "final_S_none_b200_s260919201_ces-nstat_seq-cifar100_None_200_50_20260919-100336_a043c69e_last.pt", "arm": "S_none_b200", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 15.51, "task_il_mean": 72.83, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.2, "readouts": {"n_tasks": 10, "per_task": {"J": [1.6, 0.8, 5.7, 8.7, 1.2, 1.2, 15.5, 9.8, 20.3, 90.3], "A": [1.5, 0.6, 4.9, 8.2, 0.9, 0.8, 15.0, 8.4, 18.8, 99.9], "C": [62.6, 65.5, 70.5, 69.6, 66.6, 68.5, 80.6, 75.3, 78.8, 90.3], "zg": [7.040531277656555, 6.963752476215363, 7.642524881124497, 7.77780218911171, 7.052259937047959, 6.522282566308975, 9.820724888324737, 8.519127844810486, 10.457845660686493, 17.92577259683609], "lse": [13.84100466389316, 14.249309517063843, 14.0746027074297, 13.909537482523316, 14.469299841036536, 14.418014201152346, 14.217358396526313, 13.968199471427381, 14.427908709112533, 18.279171602708207], "lseb": [8.210330202484696, 8.051536928371291, 8.593145432477149, 8.699166428071255, 8.132560339088831, 7.54506729295183, 10.426585830499207, 9.272806908957664, 11.069645912472456, 18.26695499280101]}, "J": {"all": 15.51, "old": 7.199999999999999, "latest": 90.3}, "A": {"all": 15.9, "old": 6.566666666666666, "latest": 99.9}, "C": {"all": 72.83, "old": 70.88888888888889, "latest": 90.3}, "zg": {"all": 8.972262431812286, "old": 7.977427969031863, "latest": 17.92577259683609}, "lse": {"all": 14.585440659287334, "old": 14.175026110018347, "latest": 18.279171602708207}, "lseb": {"all": 9.82678002681754, "old": 8.88898280837493, "latest": 18.26695499280101}}}, {"file": "final_S_none_b200_s260919203_ces-nstat_seq-cifar100_None_200_50_20260919-120222_b735462a_last.pt", "arm": "S_none_b200", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 15.129999999999999, "task_il_mean": 73.67, "gate": {"J_vs_classil": 1.7763568394002505e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [1.0, 4.0, 5.8, 2.1, 3.6, 4.1, 10.4, 15.5, 10.4, 94.4], "A": [0.7, 3.0, 5.3, 1.9, 3.2, 3.5, 10.8, 13.9, 8.9, 99.9], "C": [65.0, 70.1, 65.5, 60.1, 70.8, 71.7, 69.3, 84.0, 85.7, 94.5], "zg": [7.037401903152466, 7.497338461875915, 7.740273211240768, 7.481029477357865, 8.012773423433304, 8.029550837755203, 9.336358854532241, 10.262034487724303, 10.66752412223816, 18.472277844429016], "lse": [14.534064049776978, 14.172576329079419, 14.46876594066277, 14.654222920189794, 14.753173120905803, 14.504114095633033, 14.349883991076139, 14.67194321307784, 15.206376589619364, 18.694706117055013], "lseb": [8.206392349898653, 8.444896845446092, 8.781976666909433, 8.66982701398607, 8.975478962777684, 8.924901806912935, 10.24522528794909, 10.786915095173491, 11.142039423104436, 18.681038725016233]}, "J": {"all": 15.13, "old": 6.322222222222222, "latest": 94.4}, "A": {"all": 15.11, "old": 5.688888888888889, "latest": 99.9}, "C": {"all": 73.67, "old": 71.35555555555555, "latest": 94.5}, "zg": {"all": 9.453656262373924, "old": 8.451587197701137, "latest": 18.472277844429016}, "lse": {"all": 15.000982636707615, "old": 14.590568916669017, "latest": 18.694706117055013}, "lseb": {"all": 10.285869217717412, "old": 9.35307260579532, "latest": 18.681038725016233}}}, {"file": "final_S_none_b200_s260919205_ces-nstat_seq-cifar100_None_200_50_20260919-125844_4c2e6da9_last.pt", "arm": "S_none_b200", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 14.51, "task_il_mean": 73.67, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [0.5, 3.7, 6.5, 0.3, 6.4, 4.2, 10.7, 3.0, 16.1, 93.7], "A": [0.4, 2.6, 4.9, 0.3, 5.2, 3.5, 9.5, 2.2, 14.4, 100.0], "C": [67.6, 67.7, 70.0, 63.3, 77.7, 63.3, 77.9, 73.4, 82.1, 93.7], "zg": [7.195274395942688, 7.783519172787666, 7.9311917889118195, 7.401237420558929, 9.16396810889244, 8.518765563726426, 9.57620006275177, 8.269444768458605, 10.678725006580352, 18.591657822608948], "lse": [15.441028914447179, 14.52814213165887, 14.300686033492438, 15.456003426827106, 15.311958900543008, 14.886746489931927, 14.980422679321697, 14.886812401558597, 15.342664102272419, 18.85777573326539], "lseb": [8.225521814582711, 8.76356709841, 8.877339633149427, 8.567173214427111, 9.901431383420961, 9.65110866235119, 10.311652870613807, 9.126629515039921, 11.279785698519436, 18.848180483019895]}, "J": {"all": 14.51, "old": 5.711111111111111, "latest": 93.7}, "A": {"all": 14.3, "old": 4.777777777777778, "latest": 100.0}, "C": {"all": 73.67, "old": 71.44444444444444, "latest": 93.7}, "zg": {"all": 9.510998411121964, "old": 8.502036254290077, "latest": 18.591657822608948}, "lse": {"all": 15.399224081331862, "old": 15.014940564450361, "latest": 18.85777573326539}, "lseb": {"all": 10.355239037353446, "old": 9.41157887672384, "latest": 18.848180483019895}}}, {"file": "final_S_none_b200_s260919207_ces-nstat_seq-cifar100_None_200_50_20260919-144041_7d007e82_last.pt", "arm": "S_none_b200", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 13.51, "task_il_mean": 71.76, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [4.4, 5.7, 5.2, 5.0, 6.7, 2.6, 3.7, 6.6, 10.1, 85.1], "A": [3.9, 5.2, 4.1, 3.5, 6.0, 2.4, 3.6, 5.8, 8.3, 100.0], "C": [59.9, 69.5, 68.1, 74.2, 65.1, 66.1, 77.2, 72.9, 79.5, 85.1], "zg": [7.268681433677673, 8.336899266958238, 8.52578146624565, 8.591753957509994, 8.405760100364684, 7.997953049898148, 9.224503435611725, 9.337697202920914, 10.044085755109787, 18.18985641622543], "lse": [14.79835383057691, 14.722165496014526, 15.558811664477656, 14.654880931987039, 15.036308218983207, 15.229936482544945, 16.083263989478883, 15.513096014903192, 15.564668706605454, 18.82614317357305], "lseb": [8.45155054663565, 9.250139904908513, 9.509754210869716, 9.46987987473705, 9.478289387860297, 9.062890351378458, 9.996558439682126, 10.180068320861382, 10.674485030792894, 18.8105419038615]}, "J": {"all": 13.51, "old": 5.555555555555555, "latest": 85.1}, "A": {"all": 14.280000000000001, "old": 4.7555555555555555, "latest": 100.0}, "C": {"all": 71.76, "old": 70.27777777777777, "latest": 85.1}, "zg": {"all": 9.592297208452225, "old": 8.63701285203298, "latest": 18.18985641622543}, "lse": {"all": 15.598762850914486, "old": 15.240165037285756, "latest": 18.82614317357305}, "lseb": {"all": 10.488415797158758, "old": 9.563735118636231, "latest": 18.8105419038615}}}, {"file": "final_S_none_b500_s260919201_ces-nstat_seq-cifar100_None_500_50_20260919-100602_a542a65b_last.pt", "arm": "S_none_b500", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.830000000000002, "task_il_mean": 80.38, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [10.2, 7.2, 14.7, 16.0, 6.7, 8.6, 21.0, 20.0, 32.8, 91.1], "A": [9.7, 6.1, 13.5, 14.6, 5.9, 7.8, 20.9, 18.1, 30.2, 99.5], "C": [73.6, 81.0, 81.7, 78.8, 70.7, 78.0, 84.4, 81.1, 83.1, 91.4], "zg": [8.41115970993042, 9.026116848945618, 9.880760761260987, 9.655888959407806, 9.00523620545864, 9.35357104229927, 11.143733706474304, 10.636070258140563, 11.906361436843872, 18.33581864261627], "lse": [13.977285672393911, 14.48908054716069, 14.63751447344923, 14.448858173783664, 14.671808060595461, 14.662383516717723, 14.969856762698711, 14.640790309621455, 14.90030256783552, 18.647220784863638], "lseb": [9.196707037688814, 9.663413891010334, 10.44972293105715, 10.321721183666279, 9.865180596966784, 10.030728148713866, 11.619254260229283, 11.256896715178353, 12.438077306919583, 18.62157001374169]}, "J": {"all": 22.83, "old": 15.244444444444444, "latest": 91.1}, "A": {"all": 22.630000000000003, "old": 14.088888888888889, "latest": 99.5}, "C": {"all": 80.38, "old": 79.15555555555555, "latest": 91.4}, "zg": {"all": 10.735471757137775, "old": 9.890988769862386, "latest": 18.33581864261627}, "lse": {"all": 15.004510086912001, "old": 14.599764453806264, "latest": 18.647220784863638}, "lseb": {"all": 11.346327208517213, "old": 10.537966896825605, "latest": 18.62157001374169}}}, {"file": "final_S_none_b500_s260919203_ces-nstat_seq-cifar100_None_500_50_20260919-120709_5ec82265_last.pt", "arm": "S_none_b500", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.29, "task_il_mean": 80.82000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.1, "readouts": {"n_tasks": 10, "per_task": {"J": [9.8, 11.2, 8.1, 9.6, 12.6, 15.2, 19.6, 25.2, 27.1, 94.5], "A": [8.7, 10.0, 7.7, 7.8, 11.8, 14.0, 19.4, 23.5, 25.2, 99.8], "C": [75.6, 81.2, 75.9, 73.4, 75.5, 82.6, 78.2, 85.5, 85.6, 94.7], "zg": [8.27440652513504, 9.169125094890594, 8.78224257993698, 8.799942833900452, 9.43341007065773, 9.98601806306839, 10.51058203125, 11.69848476433754, 12.3820321393013, 18.49632312345505], "lse": [14.123844656683671, 14.468851911406983, 14.705197519848678, 14.45352809326951, 14.742858488953216, 14.478719307542313, 14.533252845810466, 15.066593075195598, 15.610959247214101, 18.721666083677032], "lseb": [9.072489846383416, 9.789238790221226, 9.552068792011465, 9.626756753093382, 10.18420288028935, 10.557975589379458, 11.151350195228579, 12.146192675241581, 12.785192119878081, 18.690871326201673]}, "J": {"all": 23.29, "old": 15.377777777777778, "latest": 94.5}, "A": {"all": 22.79, "old": 14.233333333333333, "latest": 99.8}, "C": {"all": 80.82000000000001, "old": 79.27777777777777, "latest": 94.7}, "zg": {"all": 10.753256722593308, "old": 9.892916011386447, "latest": 18.49632312345505}, "lse": {"all": 15.090547122960157, "old": 14.687089460658282, "latest": 18.721666083677032}, "lseb": {"all": 11.35563389679282, "old": 10.540607515747393, "latest": 18.690871326201673}}}, {"file": "final_S_none_b500_s260919205_ces-nstat_seq-cifar100_None_500_50_20260919-130231_9d9c80f8_last.pt", "arm": "S_none_b500", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.29, "task_il_mean": 80.61, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [8.2, 11.5, 20.7, 13.3, 8.6, 9.1, 15.1, 11.1, 33.1, 92.2], "A": [7.3, 10.4, 18.6, 11.6, 7.8, 7.9, 13.6, 9.7, 32.4, 99.7], "C": [80.9, 74.5, 85.3, 78.7, 82.3, 72.6, 81.5, 75.9, 82.2, 92.2], "zg": [8.79879996919632, 9.23242153763771, 10.357162204742432, 9.97970452284813, 9.82825700879097, 9.60324386382103, 10.469707506418228, 9.964440611124038, 12.853644599437713, 18.706906120300292], "lse": [14.603737873192314, 14.517392452046316, 14.589873046941833, 15.183199392559237, 14.993814860485434, 14.819466458768302, 14.948047761863005, 14.824371022149016, 15.818726482141281, 18.983467376782993], "lseb": [9.397796893745419, 9.94251523572164, 10.863923163732332, 10.648733398931055, 10.417184967224255, 10.44508335483543, 11.093442990743965, 10.72741501929685, 13.394278671149483, 18.95805868166919]}, "J": {"all": 22.29, "old": 14.52222222222222, "latest": 92.2}, "A": {"all": 21.9, "old": 13.255555555555555, "latest": 99.7}, "C": {"all": 80.61, "old": 79.32222222222222, "latest": 92.2}, "zg": {"all": 10.979428794431687, "old": 10.120820202668508, "latest": 18.706906120300292}, "lse": {"all": 15.328209672692973, "old": 14.922069927794082, "latest": 18.983467376782993}, "lseb": {"all": 11.58884323770496, "old": 10.770041521708936, "latest": 18.95805868166919}}}, {"file": "final_S_none_b500_s260919207_ces-nstat_seq-cifar100_None_500_50_20260919-144811_db960cf8_last.pt", "arm": "S_none_b500", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.08, "task_il_mean": 80.69, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [9.1, 11.1, 11.2, 17.4, 14.9, 17.2, 13.5, 10.2, 32.4, 83.8], "A": [8.6, 10.8, 10.3, 15.9, 13.8, 16.0, 12.0, 9.3, 31.5, 99.9], "C": [78.4, 80.0, 81.7, 79.6, 76.8, 79.1, 85.6, 78.3, 83.5, 83.9], "zg": [8.442545640945434, 9.897870257854462, 10.230027227163315, 10.15211794757843, 9.617895267009736, 10.452511632204056, 11.21324627661705, 10.25609586429596, 12.86778885436058, 17.753504434108734], "lse": [14.27098704674833, 14.775778141707638, 15.446155401572032, 14.773780758518898, 15.029611144304031, 15.407691957531783, 16.030221446926955, 15.347765652527125, 15.864611494426395, 18.44471243488841], "lseb": [9.143374434945597, 10.501924993775694, 10.848536963272922, 10.773141882198559, 10.375056666494688, 11.107427962231375, 11.700020605062088, 10.959049635736624, 13.395692417590217, 18.40706225815132]}, "J": {"all": 22.08, "old": 15.222222222222221, "latest": 83.8}, "A": {"all": 22.810000000000002, "old": 14.244444444444444, "latest": 99.9}, "C": {"all": 80.69, "old": 80.33333333333333, "latest": 83.9}, "zg": {"all": 11.088360340213777, "old": 10.347788774225446, "latest": 17.753504434108734}, "lse": {"all": 15.539131547915158, "old": 15.216289227140354, "latest": 18.44471243488841}, "lseb": {"all": 11.72112878194591, "old": 10.97824728458975, "latest": 18.40706225815132}}}, {"file": "final_S_stage_b2000_s260919201_ces-anchor_seq-cifar100_None_2000_50_20260919-100956_6292c512_last.pt", "arm": "S_stage_b2000", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 2000, "class_il_mean": 51.77, "task_il_mean": 81.99000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.4, "readouts": {"n_tasks": 10, "per_task": {"J": [44.8, 48.6, 51.4, 49.6, 42.8, 43.8, 55.4, 47.2, 52.4, 81.7], "A": [49.1, 50.1, 51.4, 52.1, 43.6, 45.4, 57.3, 47.8, 53.1, 87.0], "C": [77.4, 79.4, 79.8, 80.2, 77.7, 81.4, 86.4, 81.5, 85.2, 90.9], "zg": [5.330903052130714, 6.265117689035833, 6.604376542141661, 6.27953450320568, 5.271902695737314, 5.360882855596021, 7.056527401821688, 5.634451643198728, 6.5806035592537375, 8.798841946452857], "lse": [7.848888474400074, 8.650914753578263, 9.051356176761463, 8.678187567108493, 7.949946025737439, 8.039870623564063, 9.372091799384966, 8.009733206385494, 8.66721362122769, 9.555235863374678], "lseb": [6.121749702912598, 6.927237626791091, 7.220494853056958, 6.954284894332276, 6.014414579644158, 5.994678539140622, 7.522179717554037, 6.2129140481513625, 7.0550650514595, 9.06630031880643]}, "J": {"all": 51.77, "old": 48.44444444444444, "latest": 81.7}, "A": {"all": 53.69, "old": 49.98888888888889, "latest": 87.0}, "C": {"all": 81.99000000000001, "old": 81.0, "latest": 90.9}, "zg": {"all": 6.318314188857423, "old": 6.042699993569041, "latest": 8.798841946452857}, "lse": {"all": 8.582343811152262, "old": 8.47424469423866, "latest": 9.555235863374678}, "lseb": {"all": 6.908931933184903, "old": 6.669224334782511, "latest": 9.06630031880643}}}, {"file": "final_S_stage_b2000_s260919203_ces-anchor_seq-cifar100_None_2000_50_20260919-121527_952dd283_last.pt", "arm": "S_stage_b2000", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 2000, "class_il_mean": 53.339999999999996, "task_il_mean": 82.27000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.0, "readouts": {"n_tasks": 10, "per_task": {"J": [47.7, 56.3, 48.6, 49.1, 49.3, 40.7, 51.8, 53.3, 51.7, 84.9], "A": [55.8, 56.8, 49.8, 51.2, 51.0, 41.2, 55.4, 52.2, 53.1, 88.4], "C": [79.1, 78.8, 77.3, 77.9, 79.7, 80.0, 79.8, 88.2, 87.4, 94.5], "zg": [5.013112148012966, 6.40272999939695, 5.205071881022304, 5.29738047044538, 6.110410502229818, 4.63186481697578, 5.892875668503344, 5.986525244653225, 5.8033074002340435, 8.575231242612004], "lse": [7.230352206736952, 8.474911448571278, 7.644333001065519, 7.751970800257842, 8.478561151830316, 7.554973839372031, 8.489053038005983, 8.16741351209512, 7.906277298682187, 9.21277724006876], "lseb": [5.8707170134001645, 7.064656398726771, 5.916609327191399, 6.006736875618199, 6.762635508515399, 5.3552185180035, 6.550608733510581, 6.450075414526652, 6.259592718239422, 8.761122926044372]}, "J": {"all": 53.339999999999996, "old": 49.833333333333336, "latest": 84.9}, "A": {"all": 55.489999999999995, "old": 51.833333333333336, "latest": 88.4}, "C": {"all": 82.27000000000001, "old": 80.91111111111111, "latest": 94.5}, "zg": {"all": 5.891850937408582, "old": 5.593697570163757, "latest": 8.575231242612004}, "lse": {"all": 8.0910623536686, "old": 7.966427366290803, "latest": 9.21277724006876}, "lseb": {"all": 6.499797343377646, "old": 6.248538945303565, "latest": 8.761122926044372}}}, {"file": "final_S_stage_b2000_s260919205_ces-anchor_seq-cifar100_None_2000_50_20260919-140528_f6c6f593_last.pt", "arm": "S_stage_b2000", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 2000, "class_il_mean": 53.629999999999995, "task_il_mean": 82.83, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [56.7, 57.4, 55.4, 50.4, 48.2, 42.6, 52.4, 41.5, 51.6, 80.1], "A": [63.1, 60.3, 56.2, 51.1, 48.1, 45.9, 52.6, 44.0, 53.3, 82.8], "C": [82.0, 80.2, 85.0, 81.4, 83.8, 75.7, 82.2, 79.4, 84.3, 94.3], "zg": [6.08590740413405, 6.930307432487607, 6.524642975753173, 5.63073590407148, 5.335701883723959, 4.545794119639322, 5.690805220231414, 4.52509332375601, 6.042987347070127, 7.872928750306368], "lse": [8.06388213892396, 8.884459096780851, 8.601371204307881, 7.924893950965406, 7.798067268154771, 7.285796700890664, 7.997592092074556, 7.168216999045363, 8.174290380329063, 8.710176911001449], "lseb": [6.754551734733961, 7.555198619166446, 7.0426150412319775, 6.254117365271295, 5.937326126177014, 5.36905392070217, 6.274493129018358, 5.229318587349334, 6.582548485667993, 8.072764128593557]}, "J": {"all": 53.629999999999995, "old": 50.68888888888889, "latest": 80.1}, "A": {"all": 55.739999999999995, "old": 52.733333333333334, "latest": 82.8}, "C": {"all": 82.83, "old": 81.55555555555556, "latest": 94.3}, "zg": {"all": 5.9184904361173505, "old": 5.7013306234296826, "latest": 7.872928750306368}, "lse": {"all": 8.060874674247398, "old": 7.988729981274724, "latest": 8.710176911001449}, "lseb": {"all": 6.50719871379121, "old": 6.333247001035394, "latest": 8.072764128593557}}}, {"file": "final_S_stage_b2000_s260919207_ces-anchor_seq-cifar100_None_2000_50_20260919-145850_81ff6f30_last.pt", "arm": "S_stage_b2000", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 2000, "class_il_mean": 52.970000000000006, "task_il_mean": 83.19, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.0, "readouts": {"n_tasks": 10, "per_task": {"J": [43.7, 58.2, 58.9, 53.3, 50.0, 50.0, 46.1, 46.3, 50.6, 72.6], "A": [48.0, 63.7, 61.2, 53.4, 50.3, 51.1, 45.7, 47.9, 50.4, 80.7], "C": [79.6, 80.8, 82.6, 82.6, 82.4, 83.6, 87.0, 84.1, 84.7, 84.5], "zg": [4.951244504000991, 6.923257878098637, 7.314676872192882, 6.052363050127402, 6.064486839547754, 6.169485823794734, 5.897723206205294, 5.133302535823546, 5.623251091430895, 7.384429748782888], "lse": [7.476529279854832, 8.807499864749222, 9.237446517441164, 8.252664639983324, 8.313008321588974, 8.527614349758643, 8.394826672422909, 7.694611063950673, 7.802505023766883, 8.561291853559778], "lseb": [5.777103564830239, 7.540756971366601, 7.876302805332667, 6.616771234152325, 6.649965378183182, 6.744902168495138, 6.374719733037199, 5.699267108835996, 6.137215802051057, 7.873275613923584]}, "J": {"all": 52.970000000000006, "old": 50.78888888888889, "latest": 72.6}, "A": {"all": 55.239999999999995, "old": 52.41111111111111, "latest": 80.7}, "C": {"all": 83.19, "old": 83.04444444444444, "latest": 84.5}, "zg": {"all": 6.1514221550005015, "old": 6.014421311246903, "latest": 7.384429748782888}, "lse": {"all": 8.30679975870764, "old": 8.278522859279626, "latest": 8.561291853559778}, "lseb": {"all": 6.7290280380207985, "old": 6.601889418476045, "latest": 7.873275613923584}}}, {"file": "final_S_stage_b200_s260919201_ces-anchor_seq-cifar100_None_200_50_20260919-100324_97ed52bd_last.pt", "arm": "S_stage_b200", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 200, "class_il_mean": 26.35, "task_il_mean": 67.66, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.1, "readouts": {"n_tasks": 10, "per_task": {"J": [13.3, 16.3, 19.8, 24.4, 10.8, 11.6, 31.8, 21.7, 26.0, 87.8], "A": [20.7, 17.2, 19.0, 24.3, 11.0, 10.8, 32.4, 20.4, 25.8, 95.4], "C": [48.3, 61.0, 66.1, 64.2, 55.7, 62.8, 78.6, 72.4, 76.5, 91.0], "zg": [2.3953651523031296, 2.7627206798391417, 2.6580583270937206, 3.0709290366480126, 2.113940089324489, 1.908170743599534, 3.9329408328696154, 2.7800999324489384, 3.5125081920959054, 8.421779192063957], "lse": [6.700380396125632, 6.80408776095275, 6.624121538470535, 6.628716547275753, 6.376349128992582, 6.44373056562857, 6.9921909781587495, 6.536261395848478, 6.695377571947913, 8.944363585198062], "lseb": [4.010289103858857, 3.9375523444832843, 3.7354776360839472, 4.138266336359033, 3.404232803508323, 3.113385417516, 4.634580867147814, 3.751391757659421, 4.318350969739845, 8.695083806272242]}, "J": {"all": 26.35, "old": 19.522222222222222, "latest": 87.8}, "A": {"all": 27.7, "old": 20.177777777777777, "latest": 95.4}, "C": {"all": 67.66, "old": 65.06666666666666, "latest": 91.0}, "zg": {"all": 3.355651217828645, "old": 2.7927481095802764, "latest": 8.421779192063957}, "lse": {"all": 6.874557946859902, "old": 6.644579542600107, "latest": 8.944363585198062}, "lseb": {"all": 4.373861104262877, "old": 3.893725248484058, "latest": 8.695083806272242}}}, {"file": "final_S_stage_b200_s260919203_ces-anchor_seq-cifar100_None_200_50_20260919-120210_f6bf4d8f_last.pt", "arm": "S_stage_b200", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 200, "class_il_mean": 25.369999999999997, "task_il_mean": 68.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [12.7, 20.9, 16.9, 15.2, 10.3, 12.4, 32.5, 25.7, 19.0, 88.1], "A": [16.5, 19.1, 15.5, 15.6, 11.3, 10.7, 35.8, 24.6, 19.5, 94.7], "C": [52.0, 61.2, 60.6, 63.2, 55.2, 66.4, 71.3, 81.4, 82.7, 93.0], "zg": [2.286658088773489, 2.5834623903483154, 2.2870207976764068, 2.188187365675345, 1.8753146781884134, 2.0723264741525056, 3.5195983327329157, 3.394315030205995, 3.4182558551989497, 8.055008094578982], "lse": [6.458091269993291, 6.449168027304489, 6.439300516547802, 6.24109911822148, 6.393669543909188, 6.228831619504256, 6.540624697500044, 6.438573774544717, 6.615179104259823, 8.560221755719464], "lseb": [3.833523395136603, 3.7613499762634492, 3.488902832717385, 3.384746624444664, 3.2317790010892558, 3.2032234865934597, 4.430683958865297, 4.103887571109149, 4.090438182752897, 8.268994217063375]}, "J": {"all": 25.369999999999997, "old": 18.4, "latest": 88.1}, "A": {"all": 26.330000000000002, "old": 18.733333333333334, "latest": 94.7}, "C": {"all": 68.7, "old": 66.0, "latest": 93.0}, "zg": {"all": 3.168014710753132, "old": 2.6250154458835926, "latest": 8.055008094578982}, "lse": {"all": 6.636475942750455, "old": 6.422726407976121, "latest": 8.560221755719464}, "lseb": {"all": 4.179752924603553, "old": 3.7253927809969065, "latest": 8.268994217063375}}}, {"file": "final_S_stage_b200_s260919205_ces-anchor_seq-cifar100_None_200_50_20260919-125832_c658088f_last.pt", "arm": "S_stage_b200", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 200, "class_il_mean": 21.880000000000003, "task_il_mean": 66.81, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [4.5, 16.1, 21.6, 4.2, 15.7, 12.2, 19.6, 7.0, 25.3, 92.6], "A": [6.3, 15.7, 19.5, 3.8, 14.3, 12.7, 19.1, 6.0, 25.0, 98.8], "C": [50.6, 55.1, 66.7, 56.2, 67.6, 52.3, 75.4, 70.4, 80.5, 93.3], "zg": [2.2413061648076402, 2.4656356824408285, 2.542368283749558, 1.5078959936937317, 2.496314279736951, 1.8129003515746445, 2.950686825145036, 1.9590530007332563, 3.5535019669402392, 9.61896231943369], "lse": [7.293150295853326, 6.541302181860346, 6.7744524629461145, 7.0004119409257966, 7.05589945395211, 6.717568072486476, 6.853000614064744, 6.86299384256713, 7.150314787420997, 9.940998168028113], "lseb": [3.846061478326663, 3.817991611349434, 3.631136167860141, 2.883439330985876, 3.5425066618122156, 3.2140114971401084, 3.7679771837353937, 3.0403853213637655, 4.24970115832535, 9.83978406860886]}, "J": {"all": 21.880000000000003, "old": 14.022222222222222, "latest": 92.6}, "A": {"all": 22.119999999999997, "old": 13.600000000000001, "latest": 98.8}, "C": {"all": 66.81, "old": 63.86666666666666, "latest": 93.3}, "zg": {"all": 3.114862486825557, "old": 2.3921847276468764, "latest": 9.61896231943369}, "lse": {"all": 7.219009182010515, "old": 6.916565961341893, "latest": 9.940998168028113}, "lseb": {"all": 4.183299447950781, "old": 3.5548011567665494, "latest": 9.83978406860886}}}, {"file": "final_S_stage_b200_s260919207_ces-anchor_seq-cifar100_None_200_50_20260919-144029_29c453b2_last.pt", "arm": "S_stage_b200", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 200, "class_il_mean": 22.89, "task_il_mean": 66.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [11.9, 31.8, 23.7, 20.3, 13.7, 7.5, 14.4, 16.8, 13.0, 75.8], "A": [13.8, 32.6, 24.1, 18.9, 13.9, 7.0, 14.4, 17.0, 12.9, 92.2], "C": [50.7, 66.7, 65.6, 73.8, 60.2, 60.1, 72.6, 64.5, 71.1, 82.1], "zg": [1.9548566251024604, 3.3345113894287497, 2.864567125760019, 2.6242957038618626, 2.0418170087337493, 1.586807441865094, 2.598495730703231, 2.6698101808670907, 2.5148503926992416, 7.112968993373215], "lse": [6.502659815998316, 6.566016078108644, 6.667519092801665, 6.284491380263686, 6.2902406761857845, 6.42500344994865, 6.73005550194873, 6.665931492972792, 6.7524547893113365, 8.047703352232116], "lseb": [3.4902737199597205, 4.381401409334089, 3.8844340153769905, 3.5244438513166947, 3.308523036970839, 2.9195261080513597, 3.5740914286831, 3.7480845986711024, 3.565217000093466, 7.657833147655465]}, "J": {"all": 22.89, "old": 17.01111111111111, "latest": 75.8}, "A": {"all": 24.68, "old": 17.177777777777777, "latest": 92.2}, "C": {"all": 66.74, "old": 65.03333333333333, "latest": 82.1}, "zg": {"all": 2.9302980592394716, "old": 2.465556844335722, "latest": 7.112968993373215}, "lse": {"all": 6.693207562977172, "old": 6.5427080308377334, "latest": 8.047703352232116}, "lseb": {"all": 4.005382831611283, "old": 3.5995550187174845, "latest": 7.657833147655465}}}, {"file": "final_S_stage_b500_s260919201_ces-anchor_seq-cifar100_None_500_50_20260919-100549_e5817236_last.pt", "arm": "S_stage_b500", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.660000000000004, "task_il_mean": 76.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [27.1, 32.0, 40.9, 33.0, 24.2, 24.5, 40.3, 35.6, 35.6, 83.4], "A": [34.5, 32.9, 41.8, 33.3, 23.1, 24.8, 39.2, 35.3, 35.6, 90.1], "C": [63.3, 72.3, 79.8, 72.2, 73.2, 74.5, 81.2, 78.6, 80.3, 90.8], "zg": [3.381874390086159, 3.8105509839053266, 4.691055881652981, 3.9985837674420326, 3.103533215048723, 3.239931580837816, 4.518165264628828, 3.976246937968768, 4.156222767967731, 7.640087122974918], "lse": [6.621785073346763, 6.875091601696944, 7.308804432092445, 7.068589792866337, 6.571698304798185, 6.651588297960981, 7.402339867482004, 6.728275099923323, 6.886869861592927, 8.354836545902492], "lseb": [4.592801216316599, 4.710785957394195, 5.399948343199734, 4.888291097629804, 4.039840045541552, 4.090962493415861, 5.147625432124177, 4.706174074341697, 4.840547365137827, 7.9292872301701545]}, "J": {"all": 37.660000000000004, "old": 32.577777777777776, "latest": 83.4}, "A": {"all": 39.059999999999995, "old": 33.388888888888886, "latest": 90.1}, "C": {"all": 76.62, "old": 75.04444444444444, "latest": 90.8}, "zg": {"all": 4.251625191251328, "old": 3.8751294210598184, "latest": 7.640087122974918}, "lse": {"all": 7.04698788776624, "old": 6.901671370195546, "latest": 8.354836545902492}, "lseb": {"all": 5.03462632552716, "old": 4.712997336122383, "latest": 7.9292872301701545}}}, {"file": "final_S_stage_b500_s260919203_ces-anchor_seq-cifar100_None_500_50_20260919-120657_252253c1_last.pt", "arm": "S_stage_b500", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 36.989999999999995, "task_il_mean": 76.34, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [28.1, 31.8, 23.0, 23.6, 31.4, 32.1, 33.1, 41.5, 37.4, 87.9], "A": [34.0, 30.3, 23.9, 23.2, 30.6, 32.7, 33.5, 40.1, 37.0, 92.6], "C": [66.1, 72.3, 64.9, 70.5, 72.3, 77.2, 74.6, 85.6, 86.4, 93.5], "zg": [3.512347082147375, 3.6169152827132494, 3.0213947696126997, 2.9624895506463944, 3.627393479797989, 3.842591123905033, 3.6738056983109564, 4.700942306801677, 4.80987889203243, 8.62276327529922], "lse": [6.736412636427595, 6.85337957836888, 6.741187841396992, 6.55496614418918, 6.9333866873406125, 6.8378164593340856, 6.6412757097202055, 7.178310184914164, 7.330122707929749, 9.145756556689761], "lseb": [4.677422962649708, 4.518186120390106, 4.135943751525813, 3.953388857317169, 4.489344327539771, 4.638418750876622, 4.444046010931549, 5.215472244750874, 5.317727313481795, 8.84330127331198]}, "J": {"all": 36.99, "old": 31.333333333333332, "latest": 87.9}, "A": {"all": 37.79, "old": 31.700000000000003, "latest": 92.6}, "C": {"all": 76.34, "old": 74.43333333333334, "latest": 93.5}, "zg": {"all": 4.239052146126702, "old": 3.7519731317742, "latest": 8.62276327529922}, "lse": {"all": 7.0952614506311225, "old": 6.867428661069051, "latest": 9.145756556689761}, "lseb": {"all": 5.023325161277539, "old": 4.59888337105149, "latest": 8.84330127331198}}}, {"file": "final_S_stage_b500_s260919205_ces-anchor_seq-cifar100_None_500_50_20260919-130219_c03dbc15_last.pt", "arm": "S_stage_b500", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 36.46, "task_il_mean": 75.89, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [29.6, 33.6, 41.9, 30.0, 22.5, 25.8, 32.0, 19.2, 43.7, 86.3], "A": [34.0, 35.3, 41.1, 30.3, 21.5, 26.0, 32.5, 20.5, 45.5, 92.0], "C": [70.1, 67.2, 78.7, 73.0, 76.6, 68.7, 78.8, 70.9, 82.3, 92.6], "zg": [3.659249066600576, 3.7418043499737976, 4.470240001324564, 3.609318774158135, 3.0816238039713353, 3.0767027010684833, 3.5433082321695983, 2.793765153403394, 5.276308184098452, 8.462467971719802], "lse": [6.973068401201372, 6.993089281129054, 7.245695011158493, 6.800280570784659, 6.706537325684056, 6.4266527311478825, 6.709937167652475, 6.4207072904166465, 7.628191247396613, 9.036724939412478], "lseb": [4.729234294397236, 4.722739958008833, 5.201920416933665, 4.454249838928675, 3.921044875696401, 4.076571236047293, 4.282655717775739, 3.7738365029649605, 5.878441940323625, 8.710016100793235]}, "J": {"all": 36.46, "old": 30.922222222222224, "latest": 86.3}, "A": {"all": 37.87, "old": 31.855555555555554, "latest": 92.0}, "C": {"all": 75.89, "old": 74.03333333333333, "latest": 92.6}, "zg": {"all": 4.171478823848814, "old": 3.6947022518631485, "latest": 8.462467971719802}, "lse": {"all": 7.094088396598373, "old": 6.87823989184125, "latest": 9.036724939412478}, "lseb": {"all": 4.975071088186967, "old": 4.560077197897381, "latest": 8.710016100793235}}}, {"file": "final_S_stage_b500_s260919207_ces-anchor_seq-cifar100_None_500_50_20260919-144758_2e283435_last.pt", "arm": "S_stage_b500", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.25, "task_il_mean": 74.69, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [26.4, 41.6, 37.6, 41.0, 27.4, 30.7, 30.0, 24.3, 44.5, 69.0], "A": [31.0, 43.1, 38.0, 40.0, 26.6, 30.9, 28.9, 22.5, 46.9, 82.8], "C": [61.4, 72.1, 73.6, 78.4, 69.4, 73.6, 81.5, 77.0, 79.2, 80.7], "zg": [3.158134746812284, 4.414683424133807, 4.2282767722010615, 4.542757193760947, 3.3778360710144044, 3.8125397395370526, 4.206025982949417, 3.364052129331045, 5.045379550371319, 6.832055834058672], "lse": [6.576383376378233, 7.155510842398086, 7.228664810760226, 7.315545684613232, 6.846495340298217, 7.23617641114672, 7.404302721786139, 6.76481857554172, 7.3784871987138825, 8.001573199702545], "lseb": [4.373636874198645, 5.24168867495845, 5.060817005206008, 5.249182066475265, 4.345981994076612, 4.71289784443789, 4.847419944189449, 4.177361408198746, 5.696102774275842, 7.410126026342662]}, "J": {"all": 37.25, "old": 33.72222222222222, "latest": 69.0}, "A": {"all": 39.07, "old": 34.21111111111111, "latest": 82.8}, "C": {"all": 74.69, "old": 74.02222222222223, "latest": 80.7}, "zg": {"all": 4.298174144417001, "old": 4.016631734456816, "latest": 6.832055834058672}, "lse": {"all": 7.1907958161339, "old": 7.100709440181828, "latest": 8.001573199702545}, "lseb": {"all": 5.111521461235958, "old": 4.856120954001878, "latest": 7.410126026342662}}}, {"file": "final_TCF_disp_s260919407_ces-nstat_seq-tinyimg_None_500_100_20260920-202911_8c2251e0_last.pt", "arm": "TCF_disp", "unit": 260919407, "seed": 260919407, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 12.59, "task_il_mean": 53.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 125.5, "readouts": {"n_tasks": 10, "per_task": {"J": [2.2, 4.3, 6.5, 5.1, 2.5, 4.2, 7.7, 4.5, 15.1, 73.8], "A": [1.4, 3.8, 5.2, 4.3, 1.8, 3.5, 6.5, 3.1, 13.2, 99.7], "C": [50.5, 42.7, 52.8, 45.4, 44.4, 46.6, 56.0, 53.8, 68.2, 74.0], "zg": [8.410533621549606, 9.444125352859498, 10.117630947113037, 9.961897997379303, 9.926868965625763, 10.147941850662232, 10.626885709285736, 10.636735317707062, 12.046893194198608, 18.58025317955017], "lse": [16.094843847886185, 16.108847317316826, 16.256556220003347, 16.08509986429344, 15.946623181608903, 16.001982303397916, 16.114670893624833, 16.44351879793405, 16.491535039379396, 19.654802922365153], "lseb": [10.00003815656322, 11.37002772574031, 11.759393736504821, 11.867228790348367, 11.883129640454246, 12.0517938414409, 12.279030283297462, 12.321701367219573, 13.228687996847292, 19.547597122880795]}, "J": {"all": 12.59, "old": 5.788888888888889, "latest": 73.8}, "A": {"all": 14.25, "old": 4.7555555555555555, "latest": 99.7}, "C": {"all": 53.44, "old": 51.15555555555555, "latest": 74.0}, "zg": {"all": 10.989976613593102, "old": 10.146612550708983, "latest": 18.58025317955017}, "lse": {"all": 16.519848038781003, "old": 16.171519718382765, "latest": 19.654802922365153}, "lseb": {"all": 12.630862866129698, "old": 11.862336837601799, "latest": 19.547597122880795}}}, {"file": "final_TCF_level_s260919407_ces-nstat_seq-tinyimg_None_500_100_20260920-202811_fb53e716_last.pt", "arm": "TCF_level", "unit": 260919407, "seed": 260919407, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.93, "task_il_mean": 59.410000000000004, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 126.4, "readouts": {"n_tasks": 10, "per_task": {"J": [0.7, 2.3, 3.2, 2.2, 1.5, 2.6, 6.7, 4.4, 18.2, 77.5], "A": [1.2, 2.2, 2.2, 1.5, 1.4, 1.8, 6.4, 4.0, 17.3, 98.9], "C": [46.2, 47.7, 59.7, 54.6, 54.9, 56.7, 62.0, 62.2, 72.2, 77.9], "zg": [5.9160222991704945, 4.088294139640405, 4.532441838827915, 4.332847171057016, 3.9169080291166902, 4.403917869755999, 4.7823573065977545, 5.2756658825406335, 7.2249018009603025, 14.618008081495763], "lse": [12.135304725218091, 12.188894616965248, 12.55117802764573, 12.02577411583404, 11.831099191375223, 11.796066636386357, 12.057963683553819, 12.273235453790909, 12.441736502334779, 15.606277109637416], "lseb": [7.797623174103047, 5.826561017328936, 5.753161628486785, 5.836934544615507, 5.3903611344008775, 5.908570295411894, 6.080017469770714, 6.614221425066416, 8.296002972107095, 15.545853799961584]}, "J": {"all": 11.93, "old": 4.644444444444444, "latest": 77.5}, "A": {"all": 13.690000000000001, "old": 4.222222222222222, "latest": 98.9}, "C": {"all": 59.410000000000004, "old": 57.35555555555556, "latest": 77.9}, "zg": {"all": 5.9091364419162975, "old": 4.941484037518579, "latest": 14.618008081495763}, "lse": {"all": 12.490753006274161, "old": 12.144583661456021, "latest": 15.606277109637416}, "lseb": {"all": 7.304930746125285, "old": 6.389272629032364, "latest": 15.545853799961584}}}, {"file": "final_TH_full_s260919304_ces-nstat_seq-tinyimg_None_500_100_20260919-112432_8f55796f_last.pt", "arm": "TH_full", "unit": 260919304, "seed": 260919304, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 19.580000000000002, "task_il_mean": 51.55, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 124.7, "readouts": {"n_tasks": 10, "per_task": {"J": [12.7, 17.1, 11.3, 10.6, 15.2, 11.9, 12.9, 15.7, 20.2, 68.2], "A": [27.5, 16.7, 8.7, 10.3, 14.8, 10.2, 11.0, 14.2, 18.8, 84.9], "C": [39.1, 43.1, 43.9, 44.9, 49.2, 52.5, 53.2, 54.4, 61.4, 73.8], "zg": [2.9024628949328326, 2.609324778043199, 2.080851017362438, 2.2378300026301297, 2.7284900449961422, 2.3867505513764917, 2.4819928207760675, 2.704887961724773, 3.1681568885017186, 6.4117585256099705], "lse": [6.978201486582062, 7.00166927203639, 6.881032337599831, 7.040766344940803, 7.118560945753293, 6.831149503773099, 6.952462215482853, 7.063915161954907, 6.94787663224638, 8.037934722890084], "lseb": [4.949189525936583, 4.499886591748013, 3.966350956002381, 4.130903800868947, 4.409474947820363, 4.088236789016646, 4.135847592225207, 4.312506056094307, 4.520199661701584, 7.36259049741594]}, "J": {"all": 19.580000000000002, "old": 14.177777777777777, "latest": 68.2}, "A": {"all": 21.71, "old": 14.688888888888888, "latest": 84.9}, "C": {"all": 51.55, "old": 49.077777777777776, "latest": 73.8}, "zg": {"all": 2.971250548595376, "old": 2.588971884482644, "latest": 6.4117585256099705}, "lse": {"all": 7.085356862325971, "old": 6.979514877818847, "latest": 8.037934722890084}, "lseb": {"all": 4.637518641882997, "old": 4.334732880157115, "latest": 7.36259049741594}}}, {"file": "final_TH_perm_s260919304_ces-nstat_seq-tinyimg_None_500_100_20260919-112632_ce654e92_last.pt", "arm": "TH_perm", "unit": 260919304, "seed": 260919304, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 13.27, "task_il_mean": 33.2, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 126.9, "readouts": {"n_tasks": 10, "per_task": {"J": [4.4, 6.3, 5.4, 6.0, 8.9, 5.4, 7.4, 10.6, 9.2, 69.1], "A": [17.6, 6.6, 4.8, 6.8, 8.4, 4.7, 7.2, 9.5, 9.1, 92.2], "C": [20.1, 20.0, 23.5, 26.7, 32.6, 26.1, 32.0, 37.5, 42.0, 71.5], "zg": [1.7652575256954879, 1.1294130490655079, 0.8530337815023958, 1.173410233322531, 1.5325373610937967, 1.233869134076871, 1.4809488574005663, 1.7855093687186017, 2.1057962201107294, 6.705091438636184], "lse": [6.977481959915057, 6.824979619711754, 6.887161784010742, 6.998182431106759, 7.029757169937503, 6.813775489762887, 6.910565206136079, 7.080296472939895, 6.839351095399773, 8.240791618899532], "lseb": [4.617039278705176, 3.976724294266226, 3.698970855281945, 3.8080092513595782, 3.8908442264990692, 3.8040852416196613, 3.902473183451711, 4.04021080436723, 4.117098979978984, 7.725770304996468]}, "J": {"all": 13.27, "old": 7.066666666666666, "latest": 69.1}, "A": {"all": 16.69, "old": 8.3, "latest": 92.2}, "C": {"all": 33.2, "old": 28.944444444444443, "latest": 71.5}, "zg": {"all": 1.976486696962267, "old": 1.4510861701096096, "latest": 6.705091438636184}, "lse": {"all": 7.060234284781998, "old": 6.9290612476578275, "latest": 8.240791618899532}, "lseb": {"all": 4.358122642052605, "old": 3.9839395683921754, "latest": 7.725770304996468}}}, {"file": "final_TN_full_s260919408_ces-nstat_seq-tinyimg_None_500_100_20260920-062351_38d9d839_last.pt", "arm": "TN_full", "unit": 260919408, "seed": 260919408, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 18.82, "task_il_mean": 53.48, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 126.9, "readouts": {"n_tasks": 10, "per_task": {"J": [12.9, 19.8, 13.8, 15.7, 7.9, 7.8, 15.4, 13.2, 8.4, 73.3], "A": [39.4, 15.3, 11.3, 11.6, 7.3, 7.3, 13.3, 10.3, 7.3, 87.2], "C": [34.5, 52.3, 54.5, 57.4, 47.0, 44.7, 52.5, 56.9, 58.6, 76.4], "zg": [2.996389267265797, 3.0306391808707267, 2.6671669936459512, 2.7744618629869073, 2.067168826009147, 2.070505978019908, 2.6761207230323927, 2.64887581468001, 2.4648307602480055, 7.3118829780630765], "lse": [6.918008296892692, 7.222773652860024, 6.961589936832975, 7.086405079040641, 6.9379012886558495, 7.129221380193091, 6.975253578837896, 7.069987562987325, 6.977323584002443, 8.693930703245842], "lseb": [5.196726342191013, 4.602872345826439, 4.230807406733512, 4.266987565191955, 3.8780856805168242, 3.9383014857962575, 4.27265890153778, 4.182084387885994, 4.013885759480243, 8.158576331459916]}, "J": {"all": 18.82, "old": 12.766666666666667, "latest": 73.3}, "A": {"all": 21.03, "old": 13.677777777777777, "latest": 87.2}, "C": {"all": 53.48, "old": 50.93333333333333, "latest": 76.4}, "zg": {"all": 3.070804238482192, "old": 2.5995732674176493, "latest": 7.3118829780630765}, "lse": {"all": 7.197239506354878, "old": 7.030940484478104, "latest": 8.693930703245842}, "lseb": {"all": 4.674098620661994, "old": 4.286934430573336, "latest": 8.158576331459916}}}, {"file": "final_TN_niso_s260919408_ces-nstat_seq-tinyimg_None_500_100_20260920-062451_8d4d809e_last.pt", "arm": "TN_niso", "unit": 260919408, "seed": 260919408, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 19.95, "task_il_mean": 52.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 128.7, "readouts": {"n_tasks": 10, "per_task": {"J": [15.6, 18.8, 18.1, 18.1, 9.3, 8.9, 17.8, 16.0, 11.0, 65.9], "A": [50.6, 13.2, 13.0, 12.3, 7.9, 7.1, 16.8, 12.5, 7.9, 78.1], "C": [33.4, 53.6, 52.1, 54.4, 45.4, 45.1, 51.7, 57.6, 60.0, 73.7], "zg": [2.9489360311105846, 2.8745521036923165, 2.63058995291451, 2.7202097365022637, 1.9494981538709253, 1.9474911686163396, 2.5889789728582837, 2.612326210204512, 2.47727729726024, 6.343161839525215], "lse": [6.752368504367982, 6.960755345847012, 6.875146535407481, 6.9890983310154935, 6.780574995623468, 6.914052265712786, 6.806733452419346, 6.930910510903823, 6.802669364987218, 8.010011631384634], "lseb": [5.22468415184761, 4.438868486948633, 4.239995438927988, 4.235469712106842, 3.8078363616138815, 3.7922670917299803, 4.2724095849060735, 4.112614855916754, 4.004163137991116, 7.255927808527838]}, "J": {"all": 19.95, "old": 14.844444444444443, "latest": 65.9}, "A": {"all": 21.94, "old": 15.700000000000001, "latest": 78.1}, "C": {"all": 52.7, "old": 50.36666666666667, "latest": 73.7}, "zg": {"all": 2.909302146655519, "old": 2.5277621807811084, "latest": 6.343161839525215}, "lse": {"all": 6.982232093766925, "old": 6.868034367364957, "latest": 8.010011631384634}, "lseb": {"all": 4.538423663051672, "old": 4.236478757998764, "latest": 7.255927808527838}}}, {"file": "final_TN_none_s260919408_ces-nstat_seq-tinyimg_None_500_100_20260920-062551_878c3f7c_last.pt", "arm": "TN_none", "unit": 260919408, "seed": 260919408, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 10.72, "task_il_mean": 62.19, "gate": {"J_vs_classil": 1.7763568394002505e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 126.9, "readouts": {"n_tasks": 10, "per_task": {"J": [0.4, 1.3, 1.1, 2.4, 0.7, 0.9, 4.9, 6.4, 11.0, 78.1], "A": [0.2, 0.9, 1.1, 1.6, 0.6, 0.8, 3.8, 5.8, 8.7, 99.7], "C": [53.1, 65.9, 59.3, 63.5, 55.5, 53.8, 58.7, 66.0, 67.9, 78.2], "zg": [8.361359315395354, 9.61691720676422, 9.812949830055237, 10.108144039869309, 9.822021194934845, 10.296532433271407, 11.077946355342865, 11.71964842057228, 12.728090805768966, 20.327767499923706], "lse": [17.092810307796743, 17.347901501513114, 17.26715142876831, 17.152421756368923, 17.366663699058215, 17.635402377944022, 17.251523836671275, 17.452480530756407, 17.591065065440873, 21.381561829686476], "lseb": [9.916399279352632, 10.841535754211776, 11.20991716876994, 11.390134295676498, 11.30119976083884, 11.772611246466314, 12.421979394111066, 12.946777685125829, 13.844311641972027, 21.34758374583208]}, "J": {"all": 10.719999999999999, "old": 3.2333333333333334, "latest": 78.1}, "A": {"all": 12.32, "old": 2.611111111111111, "latest": 99.7}, "C": {"all": 62.19, "old": 60.41111111111112, "latest": 78.2}, "zg": {"all": 11.387137710189819, "old": 10.393734400219387, "latest": 20.327767499923706}, "lse": {"all": 17.753898233400434, "old": 17.350824500479764, "latest": 21.381561829686476}, "lseb": {"all": 12.699244997235699, "old": 11.73831846961388, "latest": 21.34758374583208}}}, {"file": "final_V_mean_s260917312_ces-ntarget_seq-tinyimg_None_500_100_20260918-005600_08845b56_last.pt", "arm": "V_mean", "unit": 260917312, "seed": 260917312, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 22.89, "task_il_mean": 54.96, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 127.4, "readouts": {"n_tasks": 10, "per_task": {"J": [21.4, 19.9, 14.3, 14.8, 14.0, 12.1, 18.9, 12.1, 25.3, 76.1], "A": [42.0, 17.7, 14.0, 14.2, 14.5, 11.6, 19.0, 11.7, 23.9, 80.9], "C": [45.8, 53.9, 41.9, 46.1, 47.9, 48.4, 59.1, 55.9, 66.3, 84.3], "zg": [3.197646030385047, 2.7842921498389916, 2.2025574572691693, 2.3424843397527, 2.4308336715968326, 2.2203181506637484, 3.0054667477142067, 2.360977618295699, 3.548683210199699, 7.07139291677624], "lse": [6.837596442517161, 6.910914762506078, 6.605582515244386, 6.831631615769453, 6.882102310583364, 6.637809111192775, 6.986089471202245, 6.856892998779366, 7.052301355326256, 8.30413944631334], "lseb": [5.135481101333278, 4.400603570374497, 4.171176679807489, 4.1969261096745845, 4.219875594756194, 4.028313975851783, 4.473437069958626, 3.976249536283607, 4.7906147213891765, 7.611707182381904]}, "J": {"all": 22.889999999999997, "old": 16.977777777777778, "latest": 76.1}, "A": {"all": 24.95, "old": 18.733333333333334, "latest": 80.9}, "C": {"all": 54.96, "old": 51.7, "latest": 84.3}, "zg": {"all": 3.1164652292492336, "old": 2.6770288195240104, "latest": 7.07139291677624}, "lse": {"all": 6.990506002943443, "old": 6.844546731457898, "latest": 8.30413944631334}, "lseb": {"all": 4.700438554181114, "old": 4.376964262158804, "latest": 7.611707182381904}}}, {"file": "final_V_mean_s260917401_ces-ntarget_seq-cifar100_None_500_50_20260917-033731_86bde2bd_last.pt", "arm": "V_mean", "unit": 260917401, "seed": 260917401, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.91, "task_il_mean": 74.19, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.7, "readouts": {"n_tasks": 10, "per_task": {"J": [22.7, 34.8, 27.1, 24.0, 36.8, 29.8, 36.8, 19.5, 46.6, 81.0], "A": [26.0, 36.4, 28.0, 24.6, 39.0, 29.8, 40.3, 20.5, 50.1, 86.3], "C": [67.1, 68.8, 68.6, 69.3, 76.2, 76.1, 76.9, 69.6, 78.8, 90.5], "zg": [3.1778202214464546, 4.250145290706307, 3.2896783359432593, 3.1110845912275837, 4.43367267222004, 3.9577828293032944, 4.514891191560775, 2.9749301131973045, 4.748386797599495, 7.939718709275127], "lse": [6.720583307479734, 7.254927260002261, 6.770926702522337, 6.613477050369282, 7.265357569113073, 7.11846622240232, 7.379605266683834, 6.590461031354074, 6.88592558705835, 8.738292372926798], "lseb": [4.318469641548161, 5.204484287136091, 4.315031666417969, 4.118495735627387, 5.20043644374298, 4.726743496228934, 5.251389336620478, 3.9912052294306006, 5.390115522530694, 8.230934987848533]}, "J": {"all": 35.910000000000004, "old": 30.900000000000002, "latest": 81.0}, "A": {"all": 38.1, "old": 32.74444444444444, "latest": 86.3}, "C": {"all": 74.19, "old": 72.37777777777778, "latest": 90.5}, "zg": {"all": 4.239811075247964, "old": 3.8287102270227233, "latest": 7.939718709275127}, "lse": {"all": 7.133802236991206, "old": 6.955525555220586, "latest": 8.738292372926798}, "lseb": {"all": 5.074730634713182, "old": 4.724041262142588, "latest": 8.230934987848533}}}, {"file": "final_V_mean_s260917403_ces-ntarget_seq-cifar100_None_500_50_20260917-033740_bc7a4389_last.pt", "arm": "V_mean", "unit": 260917403, "seed": 260917403, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 40.28, "task_il_mean": 74.92999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.4, "readouts": {"n_tasks": 10, "per_task": {"J": [43.1, 31.7, 31.2, 31.0, 35.2, 44.8, 37.1, 27.6, 43.8, 77.3], "A": [50.4, 34.1, 31.2, 41.9, 35.1, 45.1, 40.4, 29.5, 43.5, 84.7], "C": [77.8, 68.1, 68.7, 57.5, 72.7, 81.4, 78.8, 73.6, 82.9, 87.8], "zg": [4.382481056977063, 3.6049453168231995, 3.784615010911599, 3.5908177776560186, 3.7111517706867305, 5.0249546342715625, 4.2587270352300255, 3.3709853230372535, 4.748525762720034, 7.488815888144076], "lse": [6.870301993404277, 6.711322963380157, 6.995734855910024, 6.594267130692958, 6.687053664010378, 7.63115902876532, 6.908864028843991, 6.66510911106184, 7.282326382684959, 8.377570716196916], "lseb": [5.255595741703158, 4.592311490499913, 4.745018203702559, 4.799598802409728, 4.57656588296805, 5.636009569419686, 4.970032424644849, 4.216850289619481, 5.38140515252744, 7.849802902906758]}, "J": {"all": 40.28, "old": 36.166666666666664, "latest": 77.3}, "A": {"all": 43.589999999999996, "old": 39.02222222222222, "latest": 84.7}, "C": {"all": 74.92999999999999, "old": 73.5, "latest": 87.8}, "zg": {"all": 4.396601957645756, "old": 4.053022632034832, "latest": 7.488815888144076}, "lse": {"all": 7.0723709874950815, "old": 6.9273487954171, "latest": 8.377570716196916}, "lseb": {"all": 5.202319046040162, "old": 4.908154173054985, "latest": 7.849802902906758}}}, {"file": "final_V_mean_s260917405_ces-ntarget_seq-cifar100_None_500_50_20260917-040707_374ba803_last.pt", "arm": "V_mean", "unit": 260917405, "seed": 260917405, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.57, "task_il_mean": 75.12, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [32.9, 25.5, 20.8, 28.8, 28.1, 36.3, 36.8, 26.7, 53.4, 86.4], "A": [37.8, 26.4, 22.8, 29.3, 29.6, 36.3, 34.0, 25.9, 51.9, 92.3], "C": [70.8, 64.8, 60.9, 66.3, 67.7, 77.9, 85.5, 77.9, 86.8, 92.6], "zg": [4.031082209773362, 3.3267226476110516, 2.930597922805697, 3.22771631193161, 3.299149305751547, 4.312021548170597, 4.397879370324314, 3.868501687096432, 5.962957331862301, 8.239328866124152], "lse": [6.962448631808731, 6.781524266215878, 6.660113345109731, 6.647269546964448, 6.761607369968444, 7.091627769296671, 7.596296335556833, 7.127265833008162, 8.00254623298289, 8.817176588909096], "lseb": [5.047272609188215, 4.401466942469813, 4.114485684957907, 4.268325392559152, 4.265010334658656, 5.046819804265018, 4.964776260438185, 4.59772719243464, 6.429647647794156, 8.486941112595195]}, "J": {"all": 37.57, "old": 32.144444444444446, "latest": 86.4}, "A": {"all": 38.63, "old": 32.666666666666664, "latest": 92.3}, "C": {"all": 75.12, "old": 73.17777777777778, "latest": 92.6}, "zg": {"all": 4.359595720145107, "old": 3.928514259480768, "latest": 8.239328866124152}, "lse": {"all": 7.244787591982089, "old": 7.070077703434643, "latest": 8.817176588909096}, "lseb": {"all": 5.162247298136093, "old": 4.792836874307304, "latest": 8.486941112595195}}}, {"file": "final_V_mean_s260917407_ces-ntarget_seq-cifar100_None_500_50_20260917-031808_33a7ffba_last.pt", "arm": "V_mean", "unit": 260917407, "seed": 260917407, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.5, "task_il_mean": 74.57000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [20.8, 31.0, 26.5, 29.8, 35.8, 32.6, 27.8, 34.0, 38.1, 78.6], "A": [24.4, 31.3, 26.8, 32.5, 36.4, 32.4, 27.3, 33.1, 38.7, 87.9], "C": [61.9, 74.2, 67.0, 69.2, 73.1, 72.8, 79.6, 80.2, 80.1, 87.6], "zg": [2.936236490815878, 3.8874639339745043, 3.131095693662297, 3.4530178622757086, 4.135805699050427, 3.9768653849214317, 3.7574570942204444, 3.858851686183363, 4.7049325087144975, 8.102567865908146], "lse": [6.682332326194311, 7.122093793956126, 6.669441072109186, 6.730597419623974, 7.142679841382573, 7.036966754367859, 7.000818330157177, 6.96742235236177, 7.224973592330898, 8.963779487906756], "lseb": [4.201267397759733, 4.719599210043195, 4.153763778857602, 4.463794068201251, 4.983355832399889, 4.848271514209247, 4.448162904654128, 4.5625635191337395, 5.342049941205361, 8.504705276287972]}, "J": {"all": 35.5, "old": 30.71111111111111, "latest": 78.6}, "A": {"all": 37.08, "old": 31.43333333333333, "latest": 87.9}, "C": {"all": 74.57, "old": 73.12222222222222, "latest": 87.6}, "zg": {"all": 4.19442942197267, "old": 3.7601918170909503, "latest": 8.102567865908146}, "lse": {"all": 7.154110497039063, "old": 6.95303616472043, "latest": 8.963779487906756}, "lseb": {"all": 5.022753344275212, "old": 4.635869796273794, "latest": 8.504705276287972}}}, {"file": "final_V_original_s260917311_ces-ntarget_seq-tinyimg_None_500_100_20260918-005255_5fddea28_last.pt", "arm": "V_original", "unit": 260917311, "seed": 260917311, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 19.75, "task_il_mean": 54.06, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 125.6, "readouts": {"n_tasks": 10, "per_task": {"J": [10.9, 12.6, 15.0, 8.9, 12.4, 16.0, 13.3, 16.1, 20.5, 71.8], "A": [34.5, 10.7, 12.1, 6.9, 10.4, 12.5, 11.1, 15.6, 19.0, 89.5], "C": [33.0, 47.7, 58.4, 48.1, 53.0, 50.8, 53.5, 57.2, 64.0, 74.9], "zg": [2.8397532292790713, 2.6123734659012405, 3.0033075004704295, 2.1768123189946635, 2.6281958152735605, 2.65506404270418, 2.593371894516051, 3.136878127809614, 3.321917121073231, 7.615328215301036], "lse": [7.002096432886167, 7.249773517712264, 7.302487357093406, 7.149732533659537, 7.315868376715474, 7.072687014966677, 7.0164284092032645, 7.305539110025361, 7.269583096440058, 9.00236297362498], "lseb": [5.103181577037116, 4.383421633440465, 4.468456120243466, 3.9550101611338566, 4.218034969858387, 4.352604987176114, 4.232759806402239, 4.600456681907613, 4.618117598695259, 8.528237267583801]}, "J": {"all": 19.75, "old": 13.966666666666667, "latest": 71.8}, "A": {"all": 22.23, "old": 14.755555555555556, "latest": 89.5}, "C": {"all": 54.06, "old": 51.74444444444444, "latest": 74.9}, "zg": {"all": 3.258300173132308, "old": 2.774185946224671, "latest": 7.615328215301036}, "lse": {"all": 7.368655882232718, "old": 7.187132872078022, "latest": 9.00236297362498}, "lseb": {"all": 4.846028080347832, "old": 4.436893726210502, "latest": 8.528237267583801}}}, {"file": "final_V_original_s260917313_ces-ntarget_seq-tinyimg_None_500_100_20260918-010908_79259d17_last.pt", "arm": "V_original", "unit": 260917313, "seed": 260917313, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 18.4, "task_il_mean": 51.279999999999994, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 125.7, "readouts": {"n_tasks": 10, "per_task": {"J": [15.4, 15.9, 16.1, 9.6, 11.2, 14.7, 11.5, 14.4, 13.2, 62.0], "A": [31.5, 14.5, 15.2, 9.6, 10.7, 13.9, 11.7, 13.1, 11.8, 80.5], "C": [43.6, 48.4, 47.1, 40.9, 49.4, 45.4, 49.1, 57.5, 60.1, 71.3], "zg": [3.0612615668382497, 2.7285924321599304, 2.6478336503831668, 1.9783156257010996, 2.3174512817123905, 2.4479630669103933, 2.31696640803013, 2.880937251886353, 2.686852199183777, 6.218614649809897], "lse": [6.975219664907784, 7.091147035741755, 6.93229192583676, 6.814820696232712, 6.987597190075138, 6.9642640869402666, 6.8409024344288385, 7.184880336442606, 6.931095142469088, 7.9125435028392666], "lseb": [4.99498254061936, 4.4483907313201705, 4.386202849690208, 4.045729685360946, 4.071610791227777, 4.297951009017238, 4.134190666003566, 4.3390988012850755, 4.171918862765406, 7.1542107156004775]}, "J": {"all": 18.4, "old": 13.555555555555555, "latest": 62.0}, "A": {"all": 21.25, "old": 14.666666666666666, "latest": 80.5}, "C": {"all": 51.279999999999994, "old": 49.05555555555556, "latest": 71.3}, "zg": {"all": 2.9284788132615387, "old": 2.5629081647561653, "latest": 6.218614649809897}, "lse": {"all": 7.063476201591422, "old": 6.969135390341661, "latest": 7.9125435028392666}, "lseb": {"all": 4.6044286652890225, "old": 4.32111954858775, "latest": 7.1542107156004775}}}, {"file": "final_V_original_s260917402_ces-ntarget_seq-cifar100_None_500_50_20260917-014701_85e4de4d_last.pt", "arm": "V_original", "unit": 260917402, "seed": 260917402, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.93, "task_il_mean": 75.72999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [22.2, 36.8, 26.0, 25.3, 30.2, 33.7, 25.4, 29.8, 48.6, 81.3], "A": [26.3, 36.8, 25.4, 24.4, 29.5, 34.5, 24.5, 28.4, 50.6, 90.9], "C": [63.9, 74.3, 71.4, 70.4, 77.0, 69.2, 78.7, 82.4, 82.2, 87.8], "zg": [3.1509193036071954, 4.39837160411058, 3.28722375318408, 3.240212666601874, 4.020855300789699, 3.752728178721387, 3.252702539134771, 3.792707842184231, 5.125718936717138, 7.997404463768006], "lse": [6.848806685542203, 7.328010868848238, 7.011261913043873, 7.027255113173654, 7.256094717501226, 6.880851343064106, 6.605810522522272, 7.020590000821445, 7.296501146405937, 8.757284631614686], "lseb": [4.386952282921928, 5.278157070011729, 4.210906825987184, 4.187392516781034, 4.792405201578426, 4.6718045808010356, 4.061936023812347, 4.374013224505274, 5.720469098916468, 8.381301962945573]}, "J": {"all": 35.93, "old": 30.88888888888889, "latest": 81.3}, "A": {"all": 37.13, "old": 31.15555555555555, "latest": 90.9}, "C": {"all": 75.73, "old": 74.38888888888889, "latest": 87.8}, "zg": {"all": 4.201884458881896, "old": 3.780160013894551, "latest": 7.997404463768006}, "lse": {"all": 7.203246694253764, "old": 7.030575812324773, "latest": 8.757284631614686}, "lseb": {"all": 5.0065338788261, "old": 4.631559647257269, "latest": 8.381301962945573}}}, {"file": "final_V_original_s260917404_ces-ntarget_seq-cifar100_None_500_50_20260917-022558_e5b422da_last.pt", "arm": "V_original", "unit": 260917404, "seed": 260917404, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 34.519999999999996, "task_il_mean": 73.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.8, "readouts": {"n_tasks": 10, "per_task": {"J": [24.6, 26.2, 24.6, 22.4, 23.6, 31.1, 23.6, 39.8, 44.6, 84.7], "A": [28.1, 26.5, 24.4, 24.0, 22.7, 31.0, 23.3, 40.9, 45.7, 93.0], "C": [63.8, 64.4, 66.4, 62.7, 75.2, 75.5, 72.6, 82.1, 83.8, 90.0], "zg": [3.4598836050964894, 3.3837890356797726, 3.521022584984079, 3.0922899346034973, 3.4617118450896815, 3.7472156817540525, 3.115978921867907, 4.63884884365648, 5.2179973633475605, 8.811231120690703], "lse": [7.367867300906462, 7.075778030104021, 7.500352542230519, 7.009447839346626, 7.579210277940453, 6.918526940718547, 6.686916867081657, 7.211463518412163, 7.588771020116305, 9.402247722397261], "lseb": [4.625330014519638, 4.434310674406035, 4.540915441632313, 4.229353388489086, 4.321004017406234, 4.548512282869385, 4.007719087808902, 5.256765505139017, 5.756341521590531, 9.122793178457492]}, "J": {"all": 34.519999999999996, "old": 28.944444444444443, "latest": 84.7}, "A": {"all": 35.96, "old": 29.622222222222224, "latest": 93.0}, "C": {"all": 73.65, "old": 71.83333333333333, "latest": 90.0}, "zg": {"all": 4.244996893677023, "old": 3.7376375351199465, "latest": 8.811231120690703}, "lse": {"all": 7.4340582059254015, "old": 7.215370481872973, "latest": 9.402247722397261}, "lseb": {"all": 5.084304511231863, "old": 4.635583548206793, "latest": 9.122793178457492}}}, {"file": "final_V_original_s260917406_ces-ntarget_seq-cifar100_None_500_50_20260917-022558_f27d082c_last.pt", "arm": "V_original", "unit": 260917406, "seed": 260917406, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 39.019999999999996, "task_il_mean": 77.08, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [30.3, 33.7, 31.7, 34.3, 24.9, 29.7, 40.2, 33.9, 43.0, 88.5], "A": [40.5, 34.0, 29.3, 34.5, 24.9, 31.7, 39.3, 33.8, 41.9, 92.7], "C": [67.2, 69.9, 68.5, 72.9, 74.3, 71.1, 85.0, 78.8, 88.8, 94.3], "zg": [3.59539898872748, 4.020063539767638, 3.7905277587715536, 4.192334572687745, 3.5032908972129224, 3.453556194379926, 4.5100378409400586, 4.017864464974031, 4.88939984819293, 8.358235090181232], "lse": [6.510607819517018, 7.05671961841045, 7.115846968368335, 7.285928437876173, 7.0567481401621635, 6.613409465982219, 7.128399300196961, 6.6144139328080716, 7.1811078031875475, 8.890272501758234], "lseb": [4.767436197389653, 4.972504892595721, 4.7636206398346, 5.0691081772878555, 4.383872262454452, 4.355196567808793, 5.074826114579693, 4.68297472916355, 5.35658157322167, 8.545096934370292]}, "J": {"all": 39.019999999999996, "old": 33.52222222222222, "latest": 88.5}, "A": {"all": 40.260000000000005, "old": 34.43333333333333, "latest": 92.7}, "C": {"all": 77.08, "old": 75.16666666666667, "latest": 94.3}, "zg": {"all": 4.433070919583551, "old": 3.9969415672949204, "latest": 8.358235090181232}, "lse": {"all": 7.145345398826717, "old": 6.951464609612104, "latest": 8.890272501758234}, "lseb": {"all": 5.197121808870628, "old": 4.825124572703999, "latest": 8.545096934370292}}}, {"file": "final_V_original_s260917408_ces-ntarget_seq-cifar100_None_500_50_20260917-031808_12550866_last.pt", "arm": "V_original", "unit": 260917408, "seed": 260917408, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 38.370000000000005, "task_il_mean": 75.02000000000001, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 35.8, "readouts": {"n_tasks": 10, "per_task": {"J": [23.3, 24.6, 22.2, 40.4, 33.1, 36.0, 39.3, 26.4, 58.1, 80.3], "A": [29.9, 25.0, 19.6, 40.8, 34.0, 35.0, 38.6, 25.9, 61.1, 89.2], "C": [56.9, 66.2, 66.6, 74.9, 68.8, 79.5, 82.3, 81.3, 86.1, 87.6], "zg": [2.967726274426095, 3.09064292133227, 2.7188487847172653, 4.246967712957412, 3.772691073239781, 4.027553309157491, 4.447107230730355, 3.5828648796640334, 6.0989008174389605, 6.761757657170295], "lse": [6.521276714848834, 6.85976002272204, 6.436731271008223, 7.002453880083279, 6.955858766376929, 6.977751511116688, 7.216550146221592, 6.791939929230073, 7.744990477044661, 7.628209501494842], "lseb": [4.319643001921203, 4.1683559244278285, 3.781796661240096, 5.047288643386559, 4.737053722239917, 4.774142765790861, 5.0961614876565395, 4.2576597280072574, 6.522889493088334, 7.167001764193165]}, "J": {"all": 38.37, "old": 33.71111111111111, "latest": 80.3}, "A": {"all": 39.910000000000004, "old": 34.43333333333333, "latest": 89.2}, "C": {"all": 75.02, "old": 73.62222222222222, "latest": 87.6}, "zg": {"all": 4.171506066083396, "old": 3.883700333740407, "latest": 6.761757657170295}, "lse": {"all": 7.013552222014717, "old": 6.945256968739146, "latest": 7.628209501494842}, "lseb": {"all": 4.987199319195176, "old": 4.744999047528733, "latest": 7.167001764193165}}}, {"file": "final_V_permute_s260917312_ces-ntarget_seq-tinyimg_None_500_100_20260918-005500_45a82ec4_last.pt", "arm": "V_permute", "unit": 260917312, "seed": 260917312, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 20.619999999999997, "task_il_mean": 54.339999999999996, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 126.7, "readouts": {"n_tasks": 10, "per_task": {"J": [12.9, 14.2, 11.7, 10.4, 11.2, 11.2, 14.8, 11.7, 25.4, 82.7], "A": [29.6, 11.7, 10.3, 9.7, 10.0, 10.8, 15.4, 10.0, 24.3, 90.7], "C": [40.5, 50.7, 45.9, 46.4, 47.4, 46.5, 56.1, 56.9, 67.2, 85.8], "zg": [2.897790498079732, 2.5187120534293355, 2.2015643666181712, 2.147695746944286, 2.1914232744133333, 2.2209170741606505, 3.0418883902374656, 2.431026514842175, 3.7578922773972154, 8.41900066729635], "lse": [6.996492305996829, 7.067044482648573, 6.840456471344452, 7.024131119903395, 7.033644128175585, 6.8648928565336895, 7.250768936737435, 7.061804611999092, 7.252247455030459, 9.302859979063435], "lseb": [4.9906016077264255, 4.249747099731344, 4.083494384098637, 3.942323215768733, 4.027483415263316, 4.0169112663522855, 4.522388975581003, 4.040541492455552, 4.9479961969415625, 8.887758563797236]}, "J": {"all": 20.619999999999997, "old": 13.722222222222221, "latest": 82.7}, "A": {"all": 22.25, "old": 14.644444444444446, "latest": 90.7}, "C": {"all": 54.339999999999996, "old": 50.84444444444445, "latest": 85.8}, "zg": {"all": 3.1827910863418714, "old": 2.6009900217913735, "latest": 8.41900066729635}, "lse": {"all": 7.269434234743295, "old": 7.043498040929945, "latest": 9.302859979063435}, "lseb": {"all": 4.770924621771609, "old": 4.313498628213207, "latest": 8.887758563797236}}}, {"file": "final_V_permute_s260917401_ces-ntarget_seq-cifar100_None_500_50_20260917-014701_b4825812_last.pt", "arm": "V_permute", "unit": 260917401, "seed": 260917401, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.94, "task_il_mean": 74.93, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 36.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.0, 38.0, 26.9, 25.5, 39.1, 29.3, 34.9, 16.9, 46.6, 78.2], "A": [28.7, 39.5, 27.5, 25.6, 40.4, 28.2, 37.5, 17.6, 48.3, 84.0], "C": [65.0, 74.4, 70.2, 67.5, 77.5, 76.4, 78.1, 69.5, 81.1, 89.6], "zg": [3.2891618503779174, 4.491939273193479, 3.2405494389710947, 3.0645575266471132, 4.520334350835532, 3.7761062394790352, 4.399174836549908, 2.8458249446451664, 4.636043127834797, 8.158434911992401], "lse": [6.72450645214571, 7.391269998112556, 6.6988382457647715, 6.468774409855729, 7.238947010915255, 6.998635737441104, 7.3397418962750205, 6.569682991376899, 6.8474478504163345, 9.005129782880589], "lseb": [4.48526530207917, 5.306671508132197, 4.210054405293209, 4.0964294157060746, 5.231338620015526, 4.565621986059657, 5.140434846185996, 3.8411722918321574, 5.255006355227012, 8.466313193581813]}, "J": {"all": 35.94, "old": 31.244444444444444, "latest": 78.2}, "A": {"all": 37.730000000000004, "old": 32.58888888888889, "latest": 84.0}, "C": {"all": 74.92999999999999, "old": 73.30000000000001, "latest": 89.6}, "zg": {"all": 4.242212650052645, "old": 3.8070768431704494, "latest": 8.158434911992401}, "lse": {"all": 7.1282974375183965, "old": 6.919760510255931, "latest": 9.005129782880589}, "lseb": {"all": 5.059830792411281, "old": 4.681332747836778, "latest": 8.466313193581813}}}, {"file": "final_V_permute_s260917403_ces-ntarget_seq-cifar100_None_500_50_20260917-033720_f5f77e78_last.pt", "arm": "V_permute", "unit": 260917403, "seed": 260917403, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 40.760000000000005, "task_il_mean": 75.42, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.6, "readouts": {"n_tasks": 10, "per_task": {"J": [42.5, 33.5, 32.3, 32.1, 35.3, 47.2, 36.0, 28.4, 42.4, 77.9], "A": [49.2, 34.9, 31.1, 45.5, 35.7, 46.0, 37.5, 30.8, 41.6, 85.2], "C": [77.1, 67.7, 71.8, 59.7, 75.8, 83.5, 76.2, 72.4, 82.8, 87.2], "zg": [4.284183285754174, 3.8053052106760443, 3.7184253180921076, 3.774816315328702, 3.8784704382391646, 5.111101457466371, 3.957978566404432, 3.4042116121863946, 4.612858113762923, 7.22882710428536], "lse": [6.8669792737879645, 6.896856425669747, 6.934746652705956, 6.603860412754558, 6.641104971795466, 7.6393259327496725, 6.751498995573724, 6.629970685156746, 7.179314069590756, 8.194470596402804], "lseb": [5.156747077989093, 4.791585714855585, 4.676017238780881, 4.95885743990789, 4.688706757070133, 5.665116760187879, 4.736798314624611, 4.261219956412013, 5.238286965175512, 7.609323197467197]}, "J": {"all": 40.760000000000005, "old": 36.63333333333333, "latest": 77.9}, "A": {"all": 43.75, "old": 39.144444444444446, "latest": 85.2}, "C": {"all": 75.42, "old": 74.11111111111111, "latest": 87.2}, "zg": {"all": 4.3776177422195675, "old": 4.060816701990035, "latest": 7.22882710428536}, "lse": {"all": 7.03381280161874, "old": 6.90485082442051, "latest": 8.194470596402804}, "lseb": {"all": 5.178265942247079, "old": 4.908148469444844, "latest": 7.609323197467197}}}, {"file": "final_V_permute_s260917405_ces-ntarget_seq-cifar100_None_500_50_20260917-040557_8419f2e5_last.pt", "arm": "V_permute", "unit": 260917405, "seed": 260917405, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 38.18, "task_il_mean": 75.61, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.3, "readouts": {"n_tasks": 10, "per_task": {"J": [31.9, 27.3, 20.3, 25.8, 30.9, 40.6, 38.9, 27.7, 53.3, 85.1], "A": [37.8, 29.4, 21.9, 26.1, 31.3, 40.0, 37.0, 26.3, 52.9, 92.0], "C": [70.9, 66.2, 63.1, 63.6, 71.1, 77.5, 85.6, 77.5, 88.6, 92.0], "zg": [3.9080922831259666, 3.3611774982251226, 3.0213475361820312, 3.087291410179809, 3.7124367990531026, 4.487747265670449, 4.531392829436808, 3.7056728079579773, 6.063299597043544, 8.118212436795234], "lse": [6.8277406016823825, 6.828959311659527, 6.6499588734114425, 6.720685015032377, 6.9153381053334515, 7.096483996722278, 7.460867741463509, 7.061104472795256, 8.047285233566615, 8.751998887205776], "lseb": [4.954420350252403, 4.41346784785312, 4.104326894487747, 4.166815229982219, 4.6075921612098405, 5.23111109244054, 5.077524372878036, 4.47590642591258, 6.492103916378841, 8.385348913206567]}, "J": {"all": 38.18, "old": 32.96666666666667, "latest": 85.1}, "A": {"all": 39.47, "old": 33.63333333333333, "latest": 92.0}, "C": {"all": 75.61, "old": 73.78888888888889, "latest": 92.0}, "zg": {"all": 4.3996670463670045, "old": 3.9864953363194235, "latest": 8.118212436795234}, "lse": {"all": 7.236042223887262, "old": 7.067602594629649, "latest": 8.751998887205776}, "lseb": {"all": 5.190861720460189, "old": 4.835918699043925, "latest": 8.385348913206567}}}, {"file": "final_V_permute_s260917407_ces-ntarget_seq-cifar100_None_500_50_20260917-031808_af1dd523_last.pt", "arm": "V_permute", "unit": 260917407, "seed": 260917407, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 33.019999999999996, "task_il_mean": 73.88, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.5, "readouts": {"n_tasks": 10, "per_task": {"J": [19.0, 28.6, 21.2, 26.0, 32.8, 31.3, 23.5, 31.7, 33.3, 82.8], "A": [24.2, 28.1, 21.8, 27.6, 35.1, 32.8, 23.2, 31.7, 32.9, 92.4], "C": [63.9, 70.0, 65.0, 67.5, 72.9, 71.3, 77.7, 81.7, 80.8, 88.0], "zg": [3.175865476951003, 3.6971987709887326, 2.9808158143647017, 3.4037581719551238, 4.1293188886689025, 3.8596567921875975, 3.49282724674046, 3.9787476290762425, 4.443405680879951, 9.014733944498003], "lse": [6.894092012278199, 7.19394403729507, 6.807059243990628, 6.844870943238891, 7.261699903073888, 7.167702732670264, 7.16495080040525, 7.108847490546949, 7.378376992229918, 9.665993252459687], "lseb": [4.435114603964956, 4.642621838353053, 4.05857621278328, 4.388870441082556, 5.0094393630736045, 4.784543788393794, 4.2653937625252025, 4.648706775446696, 5.070896671176301, 9.378098056799473]}, "J": {"all": 33.019999999999996, "old": 27.48888888888889, "latest": 82.8}, "A": {"all": 34.980000000000004, "old": 28.599999999999998, "latest": 92.4}, "C": {"all": 73.88, "old": 72.3111111111111, "latest": 88.0}, "zg": {"all": 4.2176328416310715, "old": 3.6846216079791905, "latest": 9.014733944498003}, "lse": {"all": 7.348753740818874, "old": 7.0912826839698955, "latest": 9.665993252459687}, "lseb": {"all": 5.068226151359892, "old": 4.589351495199939, "latest": 9.378098056799473}}}]

==> anc/supplementary_material/data/collected_ur/UR_Dp1.json <==
[{"file": "final_DD_full_s260919502_ces-hdir-der_seq-cifar100_None_500_50_20260919-172316_78afb3bb_last.pt", "arm": "DD_full", "unit": 260919502, "seed": 260919502, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 34.5, "task_il_mean": 73.71000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.6, "readouts": {"n_tasks": 10, "per_task": {"J": [17.0, 26.0, 29.9, 28.2, 32.1, 22.1, 29.5, 38.8, 31.7, 89.7], "A": [24.8, 26.4, 30.5, 27.3, 33.3, 22.5, 29.1, 37.4, 32.5, 94.7], "C": [58.4, 62.2, 72.2, 72.2, 73.5, 70.6, 72.1, 82.9, 79.5, 93.5], "zg": [2.859197064369917, 3.51656209161412, 3.6338212540484967, 4.1042605497948825, 4.497523715724703, 3.3320481571927667, 3.762761941926554, 4.644804656457156, 4.220695252969861, 8.772840760551393], "lse": [6.596029038331481, 7.109120242121653, 6.913800522116236, 7.546905885356453, 7.70723401744393, 7.010664818249369, 7.049404829041919, 7.286063121926663, 7.182550248398956, 9.269722751975237], "lseb": [4.231908189153867, 4.680875093022246, 4.55075511921339, 4.963927798630624, 5.322113459802459, 4.2525838895546, 4.626036126041535, 5.225838974808093, 4.916090694323246, 9.01869848820892]}, "J": {"all": 34.5, "old": 28.366666666666667, "latest": 89.7}, "A": {"all": 35.85, "old": 29.311111111111114, "latest": 94.7}, "C": {"all": 73.71000000000001, "old": 71.51111111111112, "latest": 93.5}, "zg": {"all": 4.334451544464985, "old": 3.8412971871220503, "latest": 8.772840760551393}, "lse": {"all": 7.36714954749619, "old": 7.155752524776296, "latest": 9.269722751975237}, "lseb": {"all": 5.178882783275897, "old": 4.752236593838895, "latest": 9.01869848820892}}}, {"file": "final_DD_hperm_s260919501_ces-hdir-der_seq-cifar100_None_500_50_20260919-172304_1be4000d_last.pt", "arm": "DD_hperm", "unit": 260919501, "seed": 260919501, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 30.0, "task_il_mean": 60.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.0, "readouts": {"n_tasks": 10, "per_task": {"J": [19.2, 19.1, 26.0, 11.7, 31.2, 22.7, 23.6, 35.9, 32.4, 78.2], "A": [30.8, 19.1, 30.2, 11.0, 29.3, 22.6, 20.8, 36.1, 31.5, 95.6], "C": [42.6, 52.4, 56.6, 47.8, 61.9, 56.6, 69.0, 65.8, 73.2, 80.9], "zg": [2.580086914628744, 2.5008722350923343, 3.0155058508478105, 1.5865177409206517, 3.515997603506781, 2.6901074794456363, 2.652107026258018, 3.9457730588801203, 4.011917575008934, 7.544199611440301], "lse": [6.387159218633785, 6.607001098254319, 6.813700779784739, 6.487897996519421, 7.168484826188974, 6.721779224674859, 6.531228328053052, 7.079352949009262, 7.234352214361038, 8.384733268158369], "lseb": [4.341489975321582, 3.9769481277268732, 4.5082425466189475, 3.2204288181519423, 4.727622745142176, 4.087010466780968, 3.7088500826247217, 5.057078031505402, 4.935940616215713, 8.089655491199014]}, "J": {"all": 30.0, "old": 24.644444444444446, "latest": 78.2}, "A": {"all": 32.7, "old": 25.711111111111112, "latest": 95.6}, "C": {"all": 60.67999999999999, "old": 58.43333333333333, "latest": 80.9}, "zg": {"all": 3.404308509602933, "old": 2.9443206093987815, "latest": 7.544199611440301}, "lse": {"all": 6.941568990363781, "old": 6.781217403942161, "latest": 8.384733268158369}, "lseb": {"all": 4.665326690128734, "old": 4.284845712232037, "latest": 8.089655491199014}}}, {"file": "final_DD_hperm_s260919503_ces-hdir-der_seq-cifar100_None_500_50_20260919-172352_5126aede_last.pt", "arm": "DD_hperm", "unit": 260919503, "seed": 260919503, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 27.93, "task_il_mean": 59.45, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.7, "readouts": {"n_tasks": 10, "per_task": {"J": [18.6, 11.7, 17.9, 31.1, 17.7, 15.1, 20.5, 22.3, 32.9, 91.5], "A": [22.0, 15.9, 17.2, 29.8, 17.5, 14.6, 19.8, 24.1, 33.2, 97.6], "C": [42.5, 36.1, 51.1, 68.0, 56.6, 52.7, 56.9, 58.0, 79.6, 93.0], "zg": [2.421370988700539, 1.8330528918616473, 2.3195892195943744, 3.7591369067539926, 2.2388108347705566, 2.1040351453591137, 2.564203617110848, 3.005874610341154, 4.264884518286213, 9.128082036286592], "lse": [6.850967824750173, 6.545086174407979, 7.0046065653994125, 7.464935513304749, 6.769591915497673, 6.501262230416869, 6.787173747783011, 6.90970286172862, 7.261753095104101, 9.531510681479778], "lseb": [4.203784895063758, 3.73155821473709, 3.881373357418627, 4.829099728874513, 3.63830027790169, 3.5433928458020136, 3.9143438725741246, 4.326038183349163, 5.024709176188561, 9.370439244329727]}, "J": {"all": 27.93, "old": 20.866666666666667, "latest": 91.5}, "A": {"all": 29.169999999999998, "old": 21.566666666666666, "latest": 97.6}, "C": {"all": 59.45, "old": 55.72222222222222, "latest": 93.0}, "zg": {"all": 3.363904076906503, "old": 2.723439859197604, "latest": 9.128082036286592}, "lse": {"all": 7.162659060987236, "old": 6.899453325376954, "latest": 9.531510681479778}, "lseb": {"all": 4.6463039796239265, "old": 4.121400061323282, "latest": 9.370439244329727}}}, {"file": "final_EM_hdn_orig_s260919701_ces-em-corr_seq-cifar100_None_500_50_20260919-215511_6ba50708_last.pt", "arm": "EM_hdn_orig", "unit": 260919701, "seed": 260919701, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.19, "task_il_mean": 71.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [20.6, 20.9, 22.1, 23.7, 27.3, 32.9, 31.5, 29.7, 44.1, 89.1], "A": [24.0, 23.0, 24.1, 23.8, 28.2, 32.0, 30.4, 28.4, 43.8, 95.1], "C": [63.9, 61.9, 62.3, 55.9, 69.2, 69.3, 74.7, 77.4, 84.9, 92.8], "zg": [2.615912063114345, 2.7406724260114133, 2.741606500394642, 2.531067608853802, 3.2635120019810273, 3.649098256174475, 3.497255136421416, 3.4632652768802363, 4.708931082416326, 8.195190553501249], "lse": [6.6140244393011445, 6.414386504447674, 6.490858922186162, 6.384312239667009, 6.717622799422085, 7.022994981184793, 6.750745567052296, 6.626024852570709, 7.216372750061988, 8.672569659883257], "lseb": [3.995581008203509, 4.063785609086558, 4.01336759721935, 3.8761348883712823, 4.33505748974769, 4.654392818465451, 4.3621569123826, 4.258984319629126, 5.300517460397485, 8.430587281846794]}, "J": {"all": 34.19, "old": 28.08888888888889, "latest": 89.1}, "A": {"all": 35.28, "old": 28.633333333333333, "latest": 95.1}, "C": {"all": 71.22999999999999, "old": 68.83333333333333, "latest": 92.8}, "zg": {"all": 3.740651090574893, "old": 3.2457022613608535, "latest": 8.195190553501249}, "lse": {"all": 6.890991271577713, "old": 6.69303811732154, "latest": 8.672569659883257}, "lseb": {"all": 4.7290565385349845, "old": 4.317775344833673, "latest": 8.430587281846794}}}, {"file": "final_EM_hdn_orig_s260919703_ces-em-corr_seq-cifar100_None_500_50_20260919-215648_9765e02b_last.pt", "arm": "EM_hdn_orig", "unit": 260919703, "seed": 260919703, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.36, "task_il_mean": 72.31, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.6, "readouts": {"n_tasks": 10, "per_task": {"J": [17.0, 27.1, 34.5, 30.3, 30.7, 24.8, 32.3, 37.8, 43.6, 85.5], "A": [21.7, 27.8, 36.5, 30.0, 30.8, 24.2, 32.8, 37.1, 42.2, 93.8], "C": [57.3, 68.1, 67.2, 66.7, 70.2, 68.3, 71.3, 81.0, 82.9, 90.1], "zg": [2.0332493429277094, 2.991842305108905, 3.370739110196009, 2.8714253985416143, 3.0676867987206204, 2.7049160102060994, 3.311015849009156, 4.005722975056153, 4.172691018602811, 7.473094630025328], "lse": [5.929159440294909, 6.44825399981273, 6.510921139544228, 6.3860453461999525, 6.483319159897595, 6.289621182384551, 6.533126399266958, 6.875614173415416, 6.6116351820049175, 8.18605765523104], "lseb": [3.6064306452234955, 4.197725998536141, 4.537519955949171, 3.9907896410116446, 4.125964548328649, 3.835486406899892, 4.320303872419147, 4.709619316386785, 4.805724281687595, 7.794500766138489]}, "J": {"all": 36.36, "old": 30.900000000000002, "latest": 85.5}, "A": {"all": 37.69, "old": 31.45555555555556, "latest": 93.8}, "C": {"all": 72.31, "old": 70.33333333333333, "latest": 90.1}, "zg": {"all": 3.6002383438394405, "old": 3.169920978707675, "latest": 7.473094630025328}, "lse": {"all": 6.625375367805229, "old": 6.451966224757918, "latest": 8.18605765523104}, "lseb": {"all": 4.592406543258101, "old": 4.236618296271391, "latest": 7.794500766138489}}}, {"file": "final_EM_hdn_orig_s260919705_ces-em-corr_seq-cifar100_None_500_50_20260919-234259_44c88afd_last.pt", "arm": "EM_hdn_orig", "unit": 260919705, "seed": 260919705, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.9, "task_il_mean": 71.37, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 19.7, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 40.3, 24.1, 28.9, 19.5, 18.8, 41.3, 36.0, 35.1, 81.1], "A": [25.9, 40.9, 23.9, 30.5, 19.6, 19.5, 41.5, 35.9, 36.1, 90.0], "C": [61.4, 73.6, 65.6, 64.1, 63.6, 61.7, 80.6, 77.8, 75.7, 89.6], "zg": [2.6409313468411564, 4.28549998098053, 2.7915471153454856, 3.27861092597479, 2.552139540096279, 2.3941866973470898, 4.372459610376507, 3.8560610310658814, 3.6750632350081576, 7.578410244762898], "lse": [6.312099121632097, 7.0743043156134995, 6.602324896784068, 6.838820444315308, 6.595533558993909, 6.385591885465845, 7.0588790616172385, 6.832963767124956, 6.474235193354411, 8.34353169599516], "lseb": [4.0458386417266095, 5.28004396929814, 4.025447259733628, 4.506115718513002, 3.7755650476872584, 3.6603325664741644, 5.0744542538557, 4.65010264112703, 4.508003280174461, 7.912556736749304]}, "J": {"all": 34.9, "old": 29.766666666666666, "latest": 81.1}, "A": {"all": 36.38, "old": 30.422222222222224, "latest": 90.0}, "C": {"all": 71.36999999999999, "old": 69.34444444444445, "latest": 89.6}, "zg": {"all": 3.7424909727798776, "old": 3.31627772033732, "latest": 7.578410244762898}, "lse": {"all": 6.851828394089649, "old": 6.686083582766815, "latest": 8.34353169599516}, "lseb": {"all": 4.74384601153393, "old": 4.391767042065555, "latest": 7.912556736749304}}}, {"file": "final_EM_hdn_orig_s260919707_ces-em-corr_seq-cifar100_None_500_50_20260919-235604_bf34659f_last.pt", "arm": "EM_hdn_orig", "unit": 260919707, "seed": 260919707, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.72, "task_il_mean": 70.13, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.4, "readouts": {"n_tasks": 10, "per_task": {"J": [20.9, 30.3, 25.4, 22.6, 41.3, 31.8, 47.1, 28.0, 32.9, 76.9], "A": [29.1, 31.4, 23.9, 23.2, 44.9, 30.5, 50.1, 26.2, 31.9, 89.1], "C": [55.9, 63.2, 67.2, 64.9, 71.0, 69.0, 78.4, 71.6, 74.6, 85.5], "zg": [2.482940599240363, 3.4425766705377026, 2.8222382538728414, 2.6811425149384887, 4.414516160972882, 3.2262918721558527, 4.731522444356233, 3.2086289326371626, 3.9696316579859703, 6.836861384093761], "lse": [6.174217971024843, 6.872222591452372, 6.461955313442519, 6.453671015567141, 7.262322018538941, 6.572771091428117, 7.170732902837388, 6.599379356063154, 6.933661602001788, 7.781045186340853], "lseb": [4.0087862590896854, 4.691848750966441, 4.0200042943260215, 3.9318967406342833, 5.443047905840325, 4.300781225047431, 5.518879700615744, 4.151043630666748, 4.8644141258104705, 7.269581403532311]}, "J": {"all": 35.72, "old": 31.144444444444446, "latest": 76.9}, "A": {"all": 38.03, "old": 32.355555555555554, "latest": 89.1}, "C": {"all": 70.13, "old": 68.42222222222222, "latest": 85.5}, "zg": {"all": 3.7816350490791257, "old": 3.4421654562997217, "latest": 6.836861384093761}, "lse": {"all": 6.828197904869711, "old": 6.722325984706251, "latest": 7.781045186340853}, "lseb": {"all": 4.820028403652946, "old": 4.547855848110795, "latest": 7.269581403532311}}}, {"file": "final_EM_hdn_orig_s260919709_ces-em-corr_seq-cifar100_None_500_50_20260920-013329_120da2e1_last.pt", "arm": "EM_hdn_orig", "unit": 260919709, "seed": 260919709, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.480000000000004, "task_il_mean": 70.07, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [20.4, 21.1, 25.5, 29.7, 30.6, 25.0, 36.6, 24.5, 31.9, 79.5], "A": [23.1, 22.5, 24.7, 28.6, 29.1, 23.2, 35.0, 23.3, 31.0, 93.5], "C": [56.0, 59.4, 61.1, 71.6, 74.2, 65.0, 77.5, 70.2, 81.7, 84.0], "zg": [2.444933011379093, 2.3916596422567964, 3.092675664764829, 3.213837317319587, 3.4126234703622758, 2.809935554608237, 3.6202305922778324, 2.9247616432560606, 3.5656486277943475, 6.924662836201489], "lse": [6.244039128728499, 6.17326820588933, 6.787946546767517, 6.615493503127468, 6.749416783054763, 6.693611271047431, 6.623827723332557, 6.286153920069904, 6.550988533537483, 7.769337064341936], "lseb": [3.9708783413217272, 3.7734642103198204, 4.369374425502479, 4.2421722717647965, 4.382517989018071, 3.9883026109998134, 4.431749776555186, 3.8873611397067136, 4.258986492853421, 7.39105295232716]}, "J": {"all": 32.480000000000004, "old": 27.255555555555556, "latest": 79.5}, "A": {"all": 33.4, "old": 26.72222222222222, "latest": 93.5}, "C": {"all": 70.07000000000001, "old": 68.52222222222223, "latest": 84.0}, "zg": {"all": 3.4400968360220547, "old": 3.0529228360021174, "latest": 6.924662836201489}, "lse": {"all": 6.649408267989689, "old": 6.524971735061661, "latest": 7.769337064341936}, "lseb": {"all": 4.469586021036919, "old": 4.144978584226893, "latest": 7.39105295232716}}}, {"file": "final_EM_hdn_orig_s260919711_ces-em-corr_seq-cifar100_None_500_50_20260920-014614_da1fddc4_last.pt", "arm": "EM_hdn_orig", "unit": 260919711, "seed": 260919711, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.82, "task_il_mean": 72.24, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.7, "readouts": {"n_tasks": 10, "per_task": {"J": [23.5, 33.8, 29.1, 32.8, 26.6, 36.5, 31.1, 30.9, 43.7, 80.2], "A": [28.4, 34.5, 30.6, 34.1, 26.5, 35.9, 29.8, 31.8, 41.5, 90.6], "C": [54.7, 68.6, 66.8, 73.2, 67.9, 75.2, 71.6, 72.4, 83.5, 88.5], "zg": [2.489909274334088, 3.4033655359055848, 3.0922452643532305, 3.4055891645159573, 2.778257819801569, 3.5034995672143996, 3.440132608525455, 3.3268218666585163, 4.154842671778053, 6.3596776652932165], "lse": [6.113332498886537, 6.589269279787253, 6.424773459548684, 6.564669867325343, 6.185868358977056, 6.583028825714252, 6.663949002613255, 6.4081840119723275, 6.498226595846441, 7.254241470977595], "lseb": [3.9881836539371545, 4.5422140979536865, 4.280923053633229, 4.415379685554793, 3.925242285197331, 4.395649296378888, 4.443918188031558, 4.313694926307322, 4.774123943465226, 6.741022588599982]}, "J": {"all": 36.82, "old": 32.0, "latest": 80.2}, "A": {"all": 38.37, "old": 32.56666666666667, "latest": 90.6}, "C": {"all": 72.24, "old": 70.43333333333334, "latest": 88.5}, "zg": {"all": 3.595434143838007, "old": 3.2882959747874283, "latest": 6.3596776652932165}, "lse": {"all": 6.528554337164874, "old": 6.447922433407906, "latest": 7.254241470977595}, "lseb": {"all": 4.5820351719059165, "old": 4.342147681162132, "latest": 6.741022588599982}}}, {"file": "final_EM_hdn_perm_s260919701_ces-em-corr_seq-cifar100_None_500_50_20260919-215523_0293ef5c_last.pt", "arm": "EM_hdn_perm", "unit": 260919701, "seed": 260919701, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.81, "task_il_mean": 69.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [19.5, 18.1, 18.0, 23.0, 26.9, 29.4, 31.2, 26.9, 44.7, 90.4], "A": [22.0, 20.9, 18.8, 24.2, 28.0, 28.7, 30.0, 25.5, 42.7, 96.9], "C": [60.2, 58.2, 58.5, 55.2, 68.2, 68.4, 71.4, 74.9, 85.0, 92.6], "zg": [2.4672768655605615, 2.6420007163938135, 2.4575936836665497, 2.3738816101169213, 3.301031718824059, 3.1802853194805794, 3.430984562491998, 3.2837191946712556, 4.6027243168652054, 8.45164822524786], "lse": [6.634139346448641, 6.591343592646492, 6.39153375079969, 6.353182002129328, 6.816497516978584, 6.777910697539948, 6.946199369115096, 6.64002084261733, 7.084132166500659, 8.91652676618788], "lseb": [3.887723395806388, 4.065094938758907, 3.8463631086642454, 3.8549666029160856, 4.438062860453797, 4.268259373401516, 4.425176409431326, 4.1927440912097405, 5.165090973653964, 8.71374232336609]}, "J": {"all": 32.81, "old": 26.41111111111111, "latest": 90.4}, "A": {"all": 33.769999999999996, "old": 26.755555555555556, "latest": 96.9}, "C": {"all": 69.26, "old": 66.66666666666667, "latest": 92.6}, "zg": {"all": 3.6191146213318803, "old": 3.082166443118994, "latest": 8.45164822524786}, "lse": {"all": 6.915148605096365, "old": 6.692773253863974, "latest": 8.91652676618788}, "lseb": {"all": 4.685722407766206, "old": 4.238164639366219, "latest": 8.71374232336609}}}, {"file": "final_EM_hdn_perm_s260919703_ces-em-corr_seq-cifar100_None_500_50_20260919-215700_b2158735_last.pt", "arm": "EM_hdn_perm", "unit": 260919703, "seed": 260919703, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.33, "task_il_mean": 69.12, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [19.9, 22.9, 31.6, 26.6, 26.1, 21.6, 30.4, 37.5, 40.3, 86.4], "A": [26.2, 22.8, 33.9, 25.9, 26.2, 21.2, 30.7, 35.6, 39.9, 95.0], "C": [57.6, 58.9, 62.8, 62.8, 65.7, 62.1, 71.1, 79.1, 81.6, 89.5], "zg": [2.437962595064193, 2.6178051501265727, 3.1444592528864743, 2.7458019385673107, 2.7015462326221167, 2.437119526394643, 3.2148414816446604, 4.057516784552485, 4.2622528421618044, 7.97768318644166], "lse": [6.155313215447973, 6.492043116036515, 6.541076225267539, 6.445777158403032, 6.4289639732547155, 6.427626087862304, 6.601084680845975, 7.137856935951134, 6.922605907154598, 8.609019203582971], "lseb": [3.9625098520488726, 4.002166435469768, 4.405733930921757, 4.000200551597067, 3.9088453453737153, 3.697156897272968, 4.259753684345894, 4.8190538194363715, 4.913705171677155, 8.289450094868496]}, "J": {"all": 34.33, "old": 28.54444444444444, "latest": 86.4}, "A": {"all": 35.739999999999995, "old": 29.15555555555555, "latest": 95.0}, "C": {"all": 69.11999999999999, "old": 66.85555555555555, "latest": 89.5}, "zg": {"all": 3.559698899046192, "old": 3.068811756002251, "latest": 7.97768318644166}, "lse": {"all": 6.776136650380676, "old": 6.572483033358199, "latest": 8.609019203582971}, "lseb": {"all": 4.625857578301206, "old": 4.218791743127063, "latest": 8.289450094868496}}}, {"file": "final_EM_hdn_perm_s260919705_ces-em-corr_seq-cifar100_None_500_50_20260919-234311_fdf0cb6d_last.pt", "arm": "EM_hdn_perm", "unit": 260919705, "seed": 260919705, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.709999999999994, "task_il_mean": 69.47, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.5, "readouts": {"n_tasks": 10, "per_task": {"J": [26.3, 35.5, 23.9, 25.3, 20.8, 15.7, 37.5, 35.1, 35.7, 81.3], "A": [31.6, 36.9, 25.2, 26.3, 21.0, 16.8, 37.1, 34.2, 37.0, 91.1], "C": [61.2, 68.0, 62.7, 63.0, 65.0, 57.2, 76.4, 78.3, 74.7, 88.2], "zg": [2.71742065313831, 3.8216638887184673, 2.796069739669096, 3.0008081965548916, 2.514706882784143, 2.0857414185833187, 4.071001089853235, 3.858176104482263, 3.509918489979347, 7.568018574994057], "lse": [6.154030197521748, 6.8708764397420135, 6.624513102146774, 6.7479947036843795, 6.628068996321832, 6.388419406944559, 7.027412728923779, 6.917011730764551, 6.3390348658884, 8.316020773320881], "lseb": [4.130136611401594, 4.935783258620439, 4.10206828202795, 4.289093763669861, 3.7849751262256164, 3.4834853181468355, 4.904242383597968, 4.651182152069648, 4.373891561300059, 7.916488377599519]}, "J": {"all": 33.71, "old": 28.422222222222224, "latest": 81.3}, "A": {"all": 35.72, "old": 29.56666666666667, "latest": 91.1}, "C": {"all": 69.47, "old": 67.38888888888889, "latest": 88.2}, "zg": {"all": 3.594352503875713, "old": 3.15283405152923, "latest": 7.568018574994057}, "lse": {"all": 6.801338294525891, "old": 6.633040241326449, "latest": 8.316020773320881}, "lseb": {"all": 4.657134683465949, "old": 4.294984273006664, "latest": 7.916488377599519}}}, {"file": "final_EM_hdn_perm_s260919707_ces-em-corr_seq-cifar100_None_500_50_20260919-235616_0d400465_last.pt", "arm": "EM_hdn_perm", "unit": 260919707, "seed": 260919707, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.11, "task_il_mean": 68.87, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.1, "readouts": {"n_tasks": 10, "per_task": {"J": [21.8, 31.6, 23.2, 20.2, 38.3, 29.0, 45.0, 27.5, 34.1, 80.4], "A": [31.0, 32.8, 22.8, 20.3, 43.0, 27.7, 46.2, 26.2, 32.1, 91.1], "C": [51.0, 64.2, 63.4, 62.5, 70.5, 67.1, 75.2, 71.0, 76.8, 87.0], "zg": [2.5082257076986134, 3.5615385675829603, 2.6135025761788713, 2.554936172604561, 4.228030072999187, 3.1999247205243444, 4.472179095908068, 2.964175284608267, 4.083880930544809, 7.133407230800017], "lse": [6.316437303672792, 6.922594712757091, 6.487984293529406, 6.479353152079665, 7.19193729869807, 6.664778437355219, 7.257921957386451, 6.518616862179123, 7.043218119552395, 8.001064742528945], "lseb": [4.154879414573313, 4.807035141932763, 3.9181883075524246, 3.8757191215646523, 5.305864729938691, 4.303704385223986, 5.320000734047615, 3.9694515076086234, 4.936575822460221, 7.571499152025027]}, "J": {"all": 35.11, "old": 30.077777777777776, "latest": 80.4}, "A": {"all": 37.32, "old": 31.34444444444445, "latest": 91.1}, "C": {"all": 68.87, "old": 66.85555555555555, "latest": 87.0}, "zg": {"all": 3.73198003594497, "old": 3.3540436809610754, "latest": 7.133407230800017}, "lse": {"all": 6.888390687973915, "old": 6.764760237467801, "latest": 8.001064742528945}, "lseb": {"all": 4.816291831692732, "old": 4.510157684989143, "latest": 7.571499152025027}}}, {"file": "final_EM_hdn_perm_s260919709_ces-em-corr_seq-cifar100_None_500_50_20260920-013341_df7bea25_last.pt", "arm": "EM_hdn_perm", "unit": 260919709, "seed": 260919709, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 31.18, "task_il_mean": 68.37, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.0, "readouts": {"n_tasks": 10, "per_task": {"J": [18.6, 19.6, 23.8, 27.6, 27.5, 21.8, 34.2, 24.0, 34.7, 80.0], "A": [21.2, 20.7, 23.1, 27.5, 26.5, 20.8, 33.7, 23.3, 34.3, 94.8], "C": [54.4, 53.8, 55.9, 67.9, 72.5, 64.2, 78.0, 71.7, 81.3, 84.0], "zg": [2.3379571603853257, 2.264629374684766, 2.971555164337158, 3.1090263897394763, 3.026144937381148, 2.76707791517023, 3.5765532563808375, 2.877664834319614, 3.752360069170594, 7.006975576221943], "lse": [6.263669876599088, 6.263842094213798, 6.989003058372159, 6.705943517806949, 6.645541658285866, 6.857006300044829, 6.557344180567129, 6.374162648502559, 6.591597285680619, 7.840604566995873], "lseb": [3.8772975215186274, 3.7528227704570893, 4.3498084860719235, 4.258873274950656, 4.081119982756804, 4.001696748150406, 4.404609038150582, 3.8524091602154713, 4.45012022643561, 7.4797610972604565]}, "J": {"all": 31.18, "old": 25.755555555555556, "latest": 80.0}, "A": {"all": 32.589999999999996, "old": 25.677777777777777, "latest": 94.8}, "C": {"all": 68.37, "old": 66.63333333333334, "latest": 84.0}, "zg": {"all": 3.368994467779109, "old": 2.964774344618794, "latest": 7.006975576221943}, "lse": {"all": 6.7088715187068875, "old": 6.583123402230332, "latest": 7.840604566995873}, "lseb": {"all": 4.450851830596763, "old": 4.114306356523019, "latest": 7.4797610972604565}}}, {"file": "final_EM_hdn_perm_s260919711_ces-em-corr_seq-cifar100_None_500_50_20260920-014626_d2c377f0_last.pt", "arm": "EM_hdn_perm", "unit": 260919711, "seed": 260919711, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.980000000000004, "task_il_mean": 70.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [20.8, 30.2, 29.6, 29.3, 26.1, 33.8, 28.0, 28.4, 42.4, 81.2], "A": [26.1, 30.2, 30.4, 29.6, 25.7, 31.6, 27.5, 28.3, 41.1, 91.5], "C": [53.6, 64.5, 66.8, 70.8, 60.5, 73.7, 70.1, 70.7, 81.7, 87.9], "zg": [2.265126241450198, 3.0877782390173523, 2.8689792354255914, 3.078110134763643, 2.5364380267765374, 3.1913850121665748, 3.275807251997292, 2.8922110638529994, 3.997302791284397, 6.391891155868769], "lse": [6.016733349774965, 6.412363267462271, 6.2918992498384325, 6.420570931557552, 6.199219152004515, 6.362967732215771, 6.611699235463847, 6.2088370606658545, 6.439372903170793, 7.221275945404947], "lseb": [3.845770222388178, 4.3084364178137955, 4.083138076708871, 4.150856649835146, 3.8391855968928703, 4.143207781239764, 4.350682495274355, 3.9985125010570677, 4.685308448123302, 6.772176177443193]}, "J": {"all": 34.980000000000004, "old": 29.84444444444445, "latest": 81.2}, "A": {"all": 36.2, "old": 30.055555555555557, "latest": 91.5}, "C": {"all": 70.03, "old": 68.04444444444444, "latest": 87.9}, "zg": {"all": 3.3585029152603356, "old": 3.021459777414954, "latest": 6.391891155868769}, "lse": {"all": 6.418493882755895, "old": 6.329295875794888, "latest": 7.221275945404947}, "lseb": {"all": 4.417727436677654, "old": 4.156122021037039, "latest": 6.772176177443193}}}, {"file": "final_EM_nup_orig_s260919701_ces-em-corr_seq-cifar100_None_500_50_20260919-215447_1d4cbcba_last.pt", "arm": "EM_nup_orig", "unit": 260919701, "seed": 260919701, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.58, "task_il_mean": 71.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.1, "readouts": {"n_tasks": 10, "per_task": {"J": [26.2, 22.6, 20.7, 25.0, 31.9, 34.9, 33.0, 33.1, 42.3, 86.1], "A": [27.1, 24.2, 20.7, 27.6, 34.1, 34.0, 33.1, 32.5, 42.0, 93.2], "C": [71.8, 64.2, 56.9, 58.3, 70.7, 73.1, 71.3, 71.9, 81.2, 90.9], "zg": [3.6548868683986364, 3.503543800648302, 3.1244552192110566, 3.3510085930582134, 4.327126682873815, 4.545635524947196, 4.5282394809369, 4.371550203388091, 5.311709260821343, 8.944961342558265], "lse": [7.33088015536614, 7.1218640663913035, 7.151048665767884, 6.9565932981259255, 7.422092907120705, 7.73406130193925, 7.623738455738837, 7.408618931287516, 7.785997185488175, 9.54094098373201], "lseb": [4.668841833436103, 4.592488777796908, 4.443952746845532, 4.555430054698752, 5.266700997650927, 5.465291954995785, 5.431309937402839, 5.232811580528282, 5.925351049795657, 9.24967435111014]}, "J": {"all": 35.58, "old": 29.966666666666665, "latest": 86.1}, "A": {"all": 36.85, "old": 30.58888888888889, "latest": 93.2}, "C": {"all": 71.03, "old": 68.82222222222222, "latest": 90.9}, "zg": {"all": 4.566311697684182, "old": 4.07979507047595, "latest": 8.944961342558265}, "lse": {"all": 7.607583595095775, "old": 7.392766107469527, "latest": 9.54094098373201}, "lseb": {"all": 5.483185328426093, "old": 5.064686548127865, "latest": 9.24967435111014}}}, {"file": "final_EM_nup_orig_s260919703_ces-em-corr_seq-cifar100_None_500_50_20260919-215624_aa9c2ca2_last.pt", "arm": "EM_nup_orig", "unit": 260919703, "seed": 260919703, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.010000000000005, "task_il_mean": 70.63, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [23.6, 27.7, 33.9, 29.2, 31.0, 22.1, 31.8, 37.0, 37.9, 85.9], "A": [27.8, 26.9, 34.6, 29.5, 31.2, 21.5, 32.0, 36.2, 40.2, 93.5], "C": [65.3, 68.3, 69.8, 68.0, 65.3, 64.2, 66.9, 78.3, 70.7, 89.5], "zg": [3.5095987080242486, 3.981373574363068, 4.211174818471074, 3.992759034829214, 4.212809343701228, 3.4238500134712084, 3.9874871094729754, 4.846743389246985, 4.781285964887589, 8.656119334902614], "lse": [6.874424971437427, 7.56664254150952, 7.387250716557122, 7.392045242313294, 7.477721551237767, 7.335314118249593, 7.429838937066648, 7.957704998294435, 7.5049324906576, 9.329048427843036], "lseb": [4.696413082043107, 4.94243664233362, 5.134011856053414, 5.004635716010659, 5.2315085336713905, 4.64072847162731, 5.139064627559528, 5.544867736789246, 5.707435653243583, 9.013742135176225]}, "J": {"all": 36.010000000000005, "old": 30.466666666666665, "latest": 85.9}, "A": {"all": 37.339999999999996, "old": 31.099999999999998, "latest": 93.5}, "C": {"all": 70.63, "old": 68.53333333333333, "latest": 89.5}, "zg": {"all": 4.56032012913702, "old": 4.105231328496399, "latest": 8.656119334902614}, "lse": {"all": 7.625492399516643, "old": 7.436208396369267, "latest": 9.329048427843036}, "lseb": {"all": 5.505484445450809, "old": 5.115678035481317, "latest": 9.013742135176225}}}, {"file": "final_EM_nup_orig_s260919705_ces-em-corr_seq-cifar100_None_500_50_20260919-234235_fa23408b_last.pt", "arm": "EM_nup_orig", "unit": 260919705, "seed": 260919705, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.2, "task_il_mean": 70.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.7, "readouts": {"n_tasks": 10, "per_task": {"J": [28.2, 31.5, 25.4, 31.9, 26.6, 18.9, 35.4, 39.6, 36.6, 77.9], "A": [31.9, 31.6, 25.2, 34.4, 27.0, 21.0, 35.3, 40.4, 40.4, 89.0], "C": [65.1, 72.4, 67.6, 68.5, 64.5, 60.8, 70.0, 72.9, 74.2, 84.3], "zg": [3.6156687313169242, 4.612318380656652, 3.8305593956150115, 4.616162735497579, 3.929096266518347, 3.2464375722464176, 4.610257547618821, 5.011672032449394, 4.567650412230752, 8.281632801741361], "lse": [7.0148655257679255, 7.817089870435211, 7.349486803359397, 7.851319080803191, 7.47243145186327, 7.2787616844948335, 7.740847750499781, 7.81605306334785, 7.147244756220637, 9.247691402912704], "lseb": [4.780380984768607, 5.458934235939565, 4.809077173515085, 5.594145523292089, 5.037436793611838, 4.420699730576096, 5.538677513771819, 5.841156550271271, 5.423716085840748, 8.796920913275047]}, "J": {"all": 35.2, "old": 30.45555555555556, "latest": 77.9}, "A": {"all": 37.62, "old": 31.91111111111111, "latest": 89.0}, "C": {"all": 70.03, "old": 68.44444444444444, "latest": 84.3}, "zg": {"all": 4.632145587589126, "old": 4.226647008238878, "latest": 8.281632801741361}, "lse": {"all": 7.67357913897048, "old": 7.498677776310233, "latest": 9.247691402912704}, "lseb": {"all": 5.570114550486217, "old": 5.211580510176346, "latest": 8.796920913275047}}}, {"file": "final_EM_nup_orig_s260919707_ces-em-corr_seq-cifar100_None_500_50_20260919-235540_4fe92461_last.pt", "arm": "EM_nup_orig", "unit": 260919707, "seed": 260919707, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.21, "task_il_mean": 68.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.6, "readouts": {"n_tasks": 10, "per_task": {"J": [24.8, 26.0, 14.3, 19.0, 37.6, 25.5, 36.9, 20.0, 36.7, 81.3], "A": [31.6, 25.3, 13.2, 18.6, 39.8, 24.1, 38.9, 18.4, 36.3, 93.6], "C": [59.4, 64.7, 56.5, 67.2, 70.9, 66.1, 69.8, 65.6, 74.8, 85.3], "zg": [3.6653397928252818, 3.8583569211196154, 2.839174405336147, 3.575402186876163, 5.074762454406824, 3.7853149649379776, 4.975452151995618, 3.581374174496159, 5.336053261045366, 8.833714878643862], "lse": [7.0492044594472585, 7.724679849058948, 7.524427486387868, 7.550223586418268, 7.946279852408577, 7.6049782154602745, 8.036972949379196, 7.455219494799898, 8.00181489758736, 9.689407241561549], "lseb": [4.963470215333947, 4.985787184654288, 4.185882209190619, 4.645563931221688, 5.977878801820844, 4.86448594857079, 5.887013770649089, 4.589118077238152, 6.117598712449437, 9.380929276299758]}, "J": {"all": 32.21, "old": 26.755555555555556, "latest": 81.3}, "A": {"all": 33.980000000000004, "old": 27.355555555555554, "latest": 93.6}, "C": {"all": 68.03, "old": 66.11111111111111, "latest": 85.3}, "zg": {"all": 4.5524945191683015, "old": 4.076803368115461, "latest": 8.833714878643862}, "lse": {"all": 7.858320803250919, "old": 7.654866754549739, "latest": 9.689407241561549}, "lseb": {"all": 5.559772812742861, "old": 5.135199872347651, "latest": 9.380929276299758}}}, {"file": "final_EM_nup_orig_s260919709_ces-em-corr_seq-cifar100_None_500_50_20260920-013305_3ce4dd3d_last.pt", "arm": "EM_nup_orig", "unit": 260919709, "seed": 260919709, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.71, "task_il_mean": 69.71000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [19.0, 20.5, 20.5, 32.2, 31.3, 23.1, 44.2, 27.9, 30.4, 78.0], "A": [21.1, 22.8, 20.1, 30.8, 29.2, 22.4, 43.5, 28.1, 31.6, 94.7], "C": [62.4, 61.1, 61.0, 72.0, 72.6, 62.6, 78.2, 68.3, 78.2, 80.7], "zg": [3.4670739608742296, 3.5520908337589354, 3.7210355327120053, 4.361338699441403, 4.338913531662897, 3.931784897070378, 5.27417931007524, 3.8328098522168585, 4.36977122925967, 7.915051843635738], "lse": [7.208098617350248, 7.248322414857486, 7.920501954529645, 7.596188206520735, 7.5691410006047475, 7.683347757988124, 7.684097152918934, 7.177911108074901, 7.486781475525695, 8.851204429249105], "lseb": [4.70213372115561, 4.743865935264457, 4.9419672629683635, 5.23903036797284, 5.191220242817518, 5.044409585507409, 5.949353803207428, 4.873593651913916, 5.045518304736892, 8.508357758203957]}, "J": {"all": 32.71, "old": 27.677777777777777, "latest": 78.0}, "A": {"all": 34.43, "old": 27.733333333333334, "latest": 94.7}, "C": {"all": 69.71000000000001, "old": 68.48888888888888, "latest": 80.7}, "zg": {"all": 4.476404969070735, "old": 4.094333094119069, "latest": 7.915051843635738}, "lse": {"all": 7.642559411761963, "old": 7.508265520930057, "latest": 8.851204429249105}, "lseb": {"all": 5.423945063374839, "old": 5.081232541727159, "latest": 8.508357758203957}}}, {"file": "final_EM_nup_orig_s260919711_ces-em-corr_seq-cifar100_None_500_50_20260920-014550_c3552498_last.pt", "arm": "EM_nup_orig", "unit": 260919711, "seed": 260919711, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.36, "task_il_mean": 69.99, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.3, "readouts": {"n_tasks": 10, "per_task": {"J": [31.3, 29.0, 26.6, 31.0, 26.9, 33.4, 32.2, 29.4, 37.8, 76.0], "A": [34.6, 28.6, 26.1, 32.4, 26.6, 33.3, 31.9, 30.8, 38.3, 88.4], "C": [67.2, 74.3, 64.5, 71.4, 62.6, 73.8, 64.3, 68.4, 70.2, 83.2], "zg": [3.8759869635254143, 4.282267904160545, 3.760099836680107, 4.279671705169138, 3.3695955918841065, 4.317683758433908, 4.789262132949196, 4.3319932519039135, 4.687445998910815, 7.262548448309302], "lse": [6.966913302948589, 7.458460368271681, 7.362977145001627, 7.614025448592999, 7.120406700241982, 7.544047544961045, 7.997211319994315, 7.295481279436325, 7.438895622582942, 8.343548362687502], "lseb": [5.005090700071768, 5.095233177291555, 4.898922428323052, 5.21149638447251, 4.664904189588731, 5.154484188987898, 5.953373069876294, 5.3074103647823225, 5.5779466982079, 7.834245662562689]}, "J": {"all": 35.36, "old": 30.84444444444445, "latest": 76.0}, "A": {"all": 37.1, "old": 31.400000000000002, "latest": 88.4}, "C": {"all": 69.99, "old": 68.52222222222223, "latest": 83.2}, "zg": {"all": 4.495655559192644, "old": 4.18822301595746, "latest": 7.262548448309302}, "lse": {"all": 7.514196709471901, "old": 7.422046525781279, "latest": 8.343548362687502}, "lseb": {"all": 5.470310686416473, "old": 5.207651244622448, "latest": 7.834245662562689}}}, {"file": "final_EM_nup_perm_s260919701_ces-em-corr_seq-cifar100_None_500_50_20260919-215459_b160ce52_last.pt", "arm": "EM_nup_perm", "unit": 260919701, "seed": 260919701, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.62, "task_il_mean": 69.19, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.6, "readouts": {"n_tasks": 10, "per_task": {"J": [24.7, 20.2, 22.7, 25.0, 33.0, 32.2, 31.5, 32.0, 46.2, 88.7], "A": [26.1, 22.0, 23.1, 26.4, 33.9, 31.5, 30.8, 31.8, 46.6, 95.2], "C": [67.5, 63.9, 59.0, 59.9, 70.8, 70.6, 65.9, 69.8, 72.2, 92.3], "zg": [3.7233747070468963, 3.4360293093459915, 3.271626727770083, 3.2321879196166994, 4.237510020049289, 4.316689542777836, 4.2427951822914185, 4.272370180958882, 5.0954821382649245, 8.94788799353689], "lse": [7.3901001060612055, 7.173430237914043, 7.225268751673437, 7.083681924335365, 7.310640649787909, 7.615864493490288, 7.633109936440599, 7.355275847695442, 7.817291597768686, 9.485823996714625], "lseb": [4.807962601347427, 4.5709864575137304, 4.535127385613986, 4.442161814705144, 5.098053733765508, 5.30371356357373, 5.296827176873431, 5.1884943229196185, 6.093872319451216, 9.230616567246656]}, "J": {"all": 35.62, "old": 29.72222222222222, "latest": 88.7}, "A": {"all": 36.739999999999995, "old": 30.244444444444444, "latest": 95.2}, "C": {"all": 69.19, "old": 66.62222222222222, "latest": 92.3}, "zg": {"all": 4.477595372165891, "old": 3.980896192013558, "latest": 8.94788799353689}, "lse": {"all": 7.60904875418816, "old": 7.400518171685219, "latest": 9.485823996714625}, "lseb": {"all": 5.456781594301044, "old": 5.037466597307088, "latest": 9.230616567246656}}}, {"file": "final_EM_nup_perm_s260919703_ces-em-corr_seq-cifar100_None_500_50_20260919-215636_eabcce30_last.pt", "arm": "EM_nup_perm", "unit": 260919703, "seed": 260919703, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.65, "task_il_mean": 69.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.4, "readouts": {"n_tasks": 10, "per_task": {"J": [23.4, 21.7, 32.8, 30.7, 26.4, 24.9, 30.4, 32.1, 39.8, 84.3], "A": [27.1, 20.7, 33.8, 30.8, 27.5, 25.2, 31.1, 31.4, 42.4, 93.1], "C": [66.0, 69.4, 67.0, 69.2, 62.7, 61.5, 66.6, 73.8, 73.1, 89.3], "zg": [3.3759527916605583, 3.593455591663718, 4.097936180973425, 4.111663499123416, 3.927839238461107, 3.51916321951244, 3.9949578041369094, 4.6704238853314894, 4.962415450796485, 8.676797230120748], "lse": [6.838765971148156, 7.3750461651942185, 7.3101180498772145, 7.379593328238853, 7.49104871434832, 7.295938729539573, 7.469598822783644, 8.0164261836796, 7.606330292942606, 9.369622494602245], "lseb": [4.558187704201336, 4.621513849145435, 5.080654042782103, 5.101614343525447, 5.145047047043876, 4.808090226707031, 5.13467527770992, 5.474876717396595, 5.828215194387677, 9.034747640732279]}, "J": {"all": 34.65, "old": 29.133333333333333, "latest": 84.3}, "A": {"all": 36.309999999999995, "old": 30.0, "latest": 93.1}, "C": {"all": 69.86, "old": 67.69999999999999, "latest": 89.3}, "zg": {"all": 4.4930604891780295, "old": 4.028200851295505, "latest": 8.676797230120748}, "lse": {"all": 7.615248875235443, "old": 7.420318473083577, "latest": 9.369622494602245}, "lseb": {"all": 5.47876220436317, "old": 5.0836527114332695, "latest": 9.034747640732279}}}, {"file": "final_EM_nup_perm_s260919705_ces-em-corr_seq-cifar100_None_500_50_20260919-234247_410aaf0f_last.pt", "arm": "EM_nup_perm", "unit": 260919705, "seed": 260919705, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.35, "task_il_mean": 69.92, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [31.7, 35.7, 27.3, 30.6, 24.6, 21.8, 40.5, 38.8, 36.0, 76.5], "A": [36.4, 36.0, 26.9, 33.2, 25.1, 21.9, 40.1, 39.9, 40.2, 86.5], "C": [68.5, 69.8, 66.4, 67.9, 67.2, 63.7, 69.7, 68.8, 71.2, 86.0], "zg": [3.783824812965002, 4.569214328635484, 3.835743011737242, 4.3399144717087035, 3.8764850833099334, 3.1912380960837474, 4.8121358003378845, 4.733452529769391, 4.598631767722778, 8.110616333901882], "lse": [7.003065493636749, 7.7631397849303605, 7.384542085998227, 7.738421487458363, 7.472104368046339, 7.105534840468336, 7.909502720059791, 7.692768883830006, 7.344012537016682, 9.027428076384593], "lseb": [4.889123329161283, 5.536262636381222, 4.87438802631201, 5.363211886343042, 4.906168021073213, 4.3053718866321615, 5.922442463175783, 5.7042042539533675, 5.551579372034641, 8.5411283753752]}, "J": {"all": 36.35, "old": 31.88888888888889, "latest": 76.5}, "A": {"all": 38.62, "old": 33.3, "latest": 86.5}, "C": {"all": 69.92, "old": 68.13333333333334, "latest": 86.0}, "zg": {"all": 4.585125623617205, "old": 4.193404433585574, "latest": 8.110616333901882}, "lse": {"all": 7.644052027782945, "old": 7.490343577938317, "latest": 9.027428076384593}, "lseb": {"all": 5.559388025044192, "old": 5.2280835416740805, "latest": 8.5411283753752}}}, {"file": "final_EM_nup_perm_s260919707_ces-em-corr_seq-cifar100_None_500_50_20260919-235552_6110c43a_last.pt", "arm": "EM_nup_perm", "unit": 260919707, "seed": 260919707, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.55, "task_il_mean": 67.01, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.7, "readouts": {"n_tasks": 10, "per_task": {"J": [26.1, 28.6, 18.3, 20.3, 42.4, 28.7, 40.5, 25.3, 36.7, 78.6], "A": [34.7, 28.6, 18.6, 20.8, 46.9, 27.3, 43.0, 24.4, 39.4, 90.7], "C": [58.7, 66.1, 60.8, 54.8, 68.8, 70.6, 71.0, 67.0, 69.2, 83.1], "zg": [3.5550281973332165, 4.087350599125959, 3.187011646137573, 3.6285452398117632, 5.272512373192236, 4.0645713982470335, 5.116742193767801, 3.7539142874740064, 5.221321204612497, 8.137886951312423], "lse": [6.92019032397163, 7.546652659581312, 7.488436512668315, 7.566785457066792, 7.9708271301018945, 7.4755193710007495, 7.973690297381972, 7.340460278645492, 7.930129390202196, 9.076573124495258], "lseb": [4.917787431482692, 5.131822196552198, 4.435203659537029, 4.935039130910567, 6.183739339701557, 4.985474017590018, 6.005630142739186, 4.763956693633812, 6.217936311449732, 8.661424600253667]}, "J": {"all": 34.55, "old": 29.65555555555555, "latest": 78.6}, "A": {"all": 37.44, "old": 31.522222222222222, "latest": 90.7}, "C": {"all": 67.01, "old": 65.22222222222223, "latest": 83.1}, "zg": {"all": 4.602488409101451, "old": 4.209666348855787, "latest": 8.137886951312423}, "lse": {"all": 7.728926454511561, "old": 7.579187935624485, "latest": 9.076573124495258}, "lseb": {"all": 5.623801352385046, "old": 5.286287658177421, "latest": 8.661424600253667}}}, {"file": "final_EM_nup_perm_s260919709_ces-em-corr_seq-cifar100_None_500_50_20260920-013317_347d78bf_last.pt", "arm": "EM_nup_perm", "unit": 260919709, "seed": 260919709, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.68, "task_il_mean": 69.22, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.8, "readouts": {"n_tasks": 10, "per_task": {"J": [21.9, 18.9, 25.3, 33.1, 28.5, 25.9, 42.2, 26.1, 27.7, 77.2], "A": [25.0, 19.5, 23.6, 33.1, 27.7, 25.0, 39.6, 27.1, 28.2, 93.6], "C": [62.8, 62.1, 61.3, 72.3, 63.2, 67.5, 81.8, 64.2, 75.9, 81.1], "zg": [3.424022933419794, 3.3317049681134523, 3.7090506220674144, 4.387033714221791, 3.682098730402067, 4.049219590002671, 5.025090599688701, 3.683543483365327, 4.197234484082088, 7.832848765991629], "lse": [6.980747470154834, 7.112210743063875, 7.607247751617483, 7.533794063448796, 7.565918396759358, 7.712984766978103, 7.596038905316729, 7.1797021760655335, 7.508771766614228, 8.742312603391909], "lseb": [4.651925765102214, 4.5069629197134455, 4.878359083818925, 5.261882599344069, 4.982188019181953, 5.08203345477931, 5.665029574667309, 4.775193508938159, 4.9390090540579745, 8.426543363275798]}, "J": {"all": 32.68, "old": 27.733333333333334, "latest": 77.2}, "A": {"all": 34.239999999999995, "old": 27.644444444444446, "latest": 93.6}, "C": {"all": 69.22, "old": 67.9, "latest": 81.1}, "zg": {"all": 4.332184789135494, "old": 3.9432221250403674, "latest": 7.832848765991629}, "lse": {"all": 7.553972864341086, "old": 7.421935115557661, "latest": 8.742312603391909}, "lseb": {"all": 5.316912734287916, "old": 4.971398219955929, "latest": 8.426543363275798}}}, {"file": "final_EM_nup_perm_s260919711_ces-em-corr_seq-cifar100_None_500_50_20260920-014602_91736690_last.pt", "arm": "EM_nup_perm", "unit": 260919711, "seed": 260919711, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.17, "task_il_mean": 69.6, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.4, "readouts": {"n_tasks": 10, "per_task": {"J": [26.6, 28.5, 23.9, 29.3, 25.6, 32.2, 29.4, 30.5, 35.4, 80.3], "A": [29.8, 27.3, 23.6, 31.0, 24.3, 30.7, 30.6, 32.2, 34.6, 92.2], "C": [63.3, 73.5, 66.6, 68.9, 66.2, 67.2, 64.7, 68.0, 73.3, 84.3], "zg": [3.5847385213095695, 4.0163473833315075, 3.8520669934721665, 4.016820563789457, 3.528633563906653, 4.088522548513487, 4.489689485261216, 4.172827481868677, 4.406458466053009, 7.61298948046565], "lse": [6.961858815896572, 7.411017168853346, 7.445129030834643, 7.703487500171067, 7.1851296940674265, 7.615100811431835, 7.745611674466427, 7.171463452348738, 7.3884319546064114, 8.540057862109501], "lseb": [4.7997701031843985, 4.871840005084211, 4.877856797107233, 5.028904973694141, 4.61959993841487, 5.161323372974896, 5.624834755979617, 5.190944272668609, 5.274114636680615, 8.132507189220883]}, "J": {"all": 34.17, "old": 29.04444444444444, "latest": 80.3}, "A": {"all": 35.63, "old": 29.34444444444445, "latest": 92.2}, "C": {"all": 69.6, "old": 67.96666666666667, "latest": 84.3}, "zg": {"all": 4.376909448797139, "old": 4.017345000833972, "latest": 7.61298948046565}, "lse": {"all": 7.516728796478597, "old": 7.403025566964051, "latest": 8.540057862109501}, "lseb": {"all": 5.358169604500947, "old": 5.049909872865399, "latest": 8.132507189220883}}}, {"file": "final_HC_hmid_orig_s260919701_ces-em-corr_seq-cifar100_None_500_50_20260920-040226_6ba94d79_last.pt", "arm": "HC_hmid_orig", "unit": 260919701, "seed": 260919701, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.86, "task_il_mean": 73.36, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 26.7, "readouts": {"n_tasks": 10, "per_task": {"J": [23.6, 20.8, 22.2, 25.9, 29.4, 31.9, 31.3, 28.9, 45.9, 88.7], "A": [25.2, 22.7, 22.8, 27.4, 31.5, 30.9, 31.8, 27.6, 44.7, 94.3], "C": [65.4, 64.7, 60.3, 61.5, 74.2, 74.4, 76.5, 78.1, 85.8, 92.7], "zg": [2.967893125385046, 3.1206324745081364, 2.809203772484325, 2.9451475210674105, 3.552096842838451, 3.820722130852286, 3.79935069029266, 3.5190305821858345, 5.032024401806295, 8.53873422151804], "lse": [6.816110848642419, 6.7218223536588235, 6.67147397612968, 6.5563745515556295, 6.8986822290137715, 7.071363011024541, 7.032900795185908, 6.780792909713145, 7.405869129816269, 9.03644650623818], "lseb": [4.219574619871245, 4.327647578191258, 4.057647406100237, 4.141627522604953, 4.4917813373234425, 4.6787616709781155, 4.6022590220590684, 4.332721138102072, 5.559465652433144, 8.797589633249967]}, "J": {"all": 34.86, "old": 28.877777777777776, "latest": 88.7}, "A": {"all": 35.89, "old": 29.400000000000002, "latest": 94.3}, "C": {"all": 73.36, "old": 71.21111111111111, "latest": 92.7}, "zg": {"all": 4.010483576293849, "old": 3.5073446157133827, "latest": 8.53873422151804}, "lse": {"all": 7.099183631097837, "old": 6.883932200526687, "latest": 9.03644650623818}, "lseb": {"all": 4.920907558091351, "old": 4.490165105295948, "latest": 8.797589633249967}}}, {"file": "final_HC_hmid_orig_s260919703_ces-em-corr_seq-cifar100_None_500_50_20260920-040403_2d9fe1a3_last.pt", "arm": "HC_hmid_orig", "unit": 260919703, "seed": 260919703, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.94, "task_il_mean": 73.66, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.0, "readouts": {"n_tasks": 10, "per_task": {"J": [21.1, 25.9, 37.8, 30.8, 30.9, 26.3, 34.2, 37.1, 41.6, 83.7], "A": [28.8, 26.5, 39.4, 30.8, 31.7, 25.5, 34.2, 35.7, 42.3, 91.7], "C": [60.1, 68.4, 70.1, 67.3, 71.5, 71.9, 72.5, 81.7, 83.4, 89.7], "zg": [2.4635567343402656, 3.0205671716062352, 3.872324521964416, 3.247872943146154, 3.3267555982675403, 3.013248688085005, 3.4439857158102094, 4.029376569803804, 4.286215558453463, 7.471128897711635], "lse": [5.992292510796374, 6.4720617893795565, 6.783720147162659, 6.552609417521958, 6.545810819366007, 6.460333704338339, 6.539524836728823, 6.942654869290452, 6.81967710568177, 8.234764654578443], "lseb": [3.916159465753526, 4.181785683978297, 4.8770913434043885, 4.3038520787151535, 4.315827591540219, 4.059135827466436, 4.37192308058792, 4.694434356301644, 4.88249162472294, 7.7981389629191264]}, "J": {"all": 36.94, "old": 31.744444444444444, "latest": 83.7}, "A": {"all": 38.660000000000004, "old": 32.766666666666666, "latest": 91.7}, "C": {"all": 73.66, "old": 71.87777777777778, "latest": 89.7}, "zg": {"all": 3.817503239918873, "old": 3.4115448334974547, "latest": 7.471128897711635}, "lse": {"all": 6.734344985484438, "old": 6.567631688918437, "latest": 8.234764654578443}, "lseb": {"all": 4.740084001538965, "old": 4.400300116941169, "latest": 7.7981389629191264}}}, {"file": "final_HC_hmid_orig_s260919705_ces-em-corr_seq-cifar100_None_500_50_20260920-055114_1f3d950d_last.pt", "arm": "HC_hmid_orig", "unit": 260919705, "seed": 260919705, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.49, "task_il_mean": 73.16, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.2, "readouts": {"n_tasks": 10, "per_task": {"J": [27.8, 39.6, 28.1, 30.2, 23.5, 22.0, 39.2, 37.7, 34.0, 82.8], "A": [32.2, 39.5, 28.9, 31.6, 23.2, 23.0, 37.8, 37.3, 35.1, 92.2], "C": [64.3, 69.9, 68.8, 68.3, 68.1, 66.3, 81.3, 80.3, 75.7, 88.6], "zg": [2.9374958560001105, 4.169098390955478, 3.4212012309543787, 3.8054434990016746, 2.9854856478674336, 2.817382839951664, 4.5001412185821685, 4.281370542581193, 3.699196913231164, 8.06026157529652], "lse": [6.3644894628941895, 7.2092728808664805, 6.87845265123732, 7.1684959008235545, 6.8291142599109005, 6.601596897354016, 7.313938758713469, 7.227202539175671, 6.604418978842183, 8.738565057454528], "lseb": [4.246032527871605, 5.1848955093056075, 4.483423920782588, 4.8780710401031255, 4.067012023352733, 3.8828073834259196, 5.18208354671833, 5.002666021930291, 4.527958249231966, 8.391478592772943]}, "J": {"all": 36.489999999999995, "old": 31.34444444444445, "latest": 82.8}, "A": {"all": 38.08, "old": 32.06666666666667, "latest": 92.2}, "C": {"all": 73.16, "old": 71.44444444444444, "latest": 88.6}, "zg": {"all": 4.067707771442178, "old": 3.624090682125029, "latest": 8.06026157529652}, "lse": {"all": 7.093554738727231, "old": 6.910775814424198, "latest": 8.738565057454528}, "lseb": {"all": 4.984642881549511, "old": 4.606105580302463, "latest": 8.391478592772943}}}, {"file": "final_HC_hmid_orig_s260919707_ces-em-corr_seq-cifar100_None_500_50_20260920-060157_f827fa1b_last.pt", "arm": "HC_hmid_orig", "unit": 260919707, "seed": 260919707, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.8, "task_il_mean": 71.98, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 35.2, "readouts": {"n_tasks": 10, "per_task": {"J": [24.4, 31.9, 25.8, 22.9, 40.6, 31.0, 44.2, 26.2, 33.1, 77.9], "A": [33.5, 32.4, 24.6, 23.2, 44.4, 29.6, 45.5, 25.0, 32.0, 88.6], "C": [55.1, 67.1, 68.7, 66.6, 72.0, 73.8, 76.4, 74.5, 79.6, 86.0], "zg": [2.840229027673602, 3.8799983500307427, 3.069208573287353, 2.867915451105684, 4.28118836029293, 3.6297099283719434, 4.62120158064086, 3.1322335517983886, 4.140113446077099, 6.91017739630863], "lse": [6.32375603383618, 7.173360579899629, 6.60820411376308, 6.523970207318723, 7.100702910895831, 6.817753986994818, 7.2516245905612, 6.4917265661070065, 7.028996644968697, 7.8582152608477855], "lseb": [4.328292004277631, 5.035504304567169, 4.168376221622245, 4.029411774668018, 5.227324599471119, 4.570300974918351, 5.385882650039396, 4.035784906098035, 4.928508924577729, 7.3418452368582905]}, "J": {"all": 35.8, "old": 31.122222222222224, "latest": 77.9}, "A": {"all": 37.88, "old": 32.24444444444444, "latest": 88.6}, "C": {"all": 71.97999999999999, "old": 70.42222222222222, "latest": 86.0}, "zg": {"all": 3.9371975665587238, "old": 3.6068664743642893, "latest": 6.91017739630863}, "lse": {"all": 6.917831089519295, "old": 6.813343959371685, "latest": 7.8582152608477855}, "lseb": {"all": 4.905123159709798, "old": 4.634376262248854, "latest": 7.3418452368582905}}}, {"file": "final_HC_hmid_orig_s260919709_ces-em-corr_seq-cifar100_None_500_50_20260920-074002_1216572a_last.pt", "arm": "HC_hmid_orig", "unit": 260919709, "seed": 260919709, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.05, "task_il_mean": 71.28, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.4, "readouts": {"n_tasks": 10, "per_task": {"J": [21.3, 21.9, 26.0, 36.9, 32.8, 23.2, 39.9, 25.5, 34.3, 78.7], "A": [24.5, 25.6, 25.2, 37.9, 31.4, 23.6, 38.7, 23.6, 34.8, 91.4], "C": [59.3, 58.3, 61.6, 74.1, 75.6, 64.6, 79.9, 72.5, 82.2, 84.7], "zg": [2.6187449176926165, 2.6464346922039987, 3.0713043936432807, 3.818399727000389, 3.6527765543172137, 3.0618990516886115, 3.8476348784063013, 2.9259785927748307, 3.8600898798815906, 6.470912482222542], "lse": [6.315634399582718, 6.280931275124674, 6.853662165478694, 6.787192293274537, 6.743019981510055, 6.784937807274625, 6.551139687770008, 6.2276815641088845, 6.651732610176299, 7.3941828173990825], "lseb": [4.0401099907489515, 3.9976757479061473, 4.330176897333719, 4.702480776391708, 4.520380472016818, 4.214522233081269, 4.548974232430534, 3.8582975335845053, 4.499365840400364, 6.9269905597267165]}, "J": {"all": 34.05, "old": 29.08888888888889, "latest": 78.7}, "A": {"all": 35.67, "old": 29.477777777777778, "latest": 91.4}, "C": {"all": 71.28, "old": 69.78888888888889, "latest": 84.7}, "zg": {"all": 3.5974175169831377, "old": 3.2781402986232036, "latest": 6.470912482222542}, "lse": {"all": 6.659011460169959, "old": 6.5773257538111665, "latest": 7.3941828173990825}, "lseb": {"all": 4.563897428362074, "old": 4.301331524877113, "latest": 6.9269905597267165}}}, {"file": "final_HC_hmid_orig_s260919711_ces-em-corr_seq-cifar100_None_500_50_20260920-075428_9a6b171c_last.pt", "arm": "HC_hmid_orig", "unit": 260919711, "seed": 260919711, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.69, "task_il_mean": 73.96000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.3, "readouts": {"n_tasks": 10, "per_task": {"J": [23.7, 33.0, 28.4, 31.6, 29.1, 39.6, 31.1, 27.9, 43.3, 79.2], "A": [27.8, 32.0, 28.6, 32.7, 27.8, 38.6, 30.8, 28.9, 42.4, 87.9], "C": [59.5, 69.8, 68.4, 75.2, 70.7, 78.6, 74.9, 70.2, 83.7, 88.6], "zg": [2.664208166366443, 3.3501321351807563, 2.9547733378510457, 3.4323565637767315, 2.833487905713264, 3.8908654162473977, 3.743323891779408, 3.0730992445419543, 4.165127138622105, 5.9410766061861064], "lse": [6.115218552991616, 6.530341717668336, 6.374204539487079, 6.6557731899209, 6.222718069230247, 6.640874356065352, 6.795010348304878, 6.277723226487837, 6.478643593234403, 6.908835798755815], "lseb": [4.079122399262712, 4.436959090382971, 4.075844127092273, 4.363639979446718, 3.8797231827499723, 4.653012605165082, 4.656952788987493, 4.081924688862782, 4.747859578281063, 6.327955517821059]}, "J": {"all": 36.69, "old": 31.966666666666665, "latest": 79.2}, "A": {"all": 37.75, "old": 32.17777777777778, "latest": 87.9}, "C": {"all": 73.96000000000001, "old": 72.33333333333333, "latest": 88.6}, "zg": {"all": 3.604845040626521, "old": 3.345263755564345, "latest": 5.9410766061861064}, "lse": {"all": 6.499934339214645, "old": 6.454500843710072, "latest": 6.908835798755815}, "lseb": {"all": 4.530299395805213, "old": 4.33055982669234, "latest": 6.327955517821059}}}, {"file": "final_HC_hmid_perm_s260919701_ces-em-corr_seq-cifar100_None_500_50_20260920-040238_17ac6f32_last.pt", "arm": "HC_hmid_perm", "unit": 260919701, "seed": 260919701, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 31.919999999999998, "task_il_mean": 67.33, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.9, "readouts": {"n_tasks": 10, "per_task": {"J": [22.4, 17.7, 18.5, 20.2, 24.0, 25.9, 28.4, 28.9, 43.1, 90.1], "A": [25.1, 18.7, 19.1, 21.1, 25.1, 24.5, 28.1, 26.8, 42.0, 96.9], "C": [60.3, 54.7, 55.3, 48.1, 66.7, 68.2, 68.0, 74.5, 85.1, 92.4], "zg": [2.6498580612316727, 2.568173541193828, 2.427135878618341, 2.269930701301433, 2.8795127345416693, 3.007562908404507, 3.2021532935220747, 3.3774002712219953, 4.6138154161088165, 8.454552232801914], "lse": [6.542721056665273, 6.467673591341884, 6.440457187968912, 6.451021695856051, 6.573024183898149, 6.641017535880458, 6.867921882428535, 6.71790168811934, 7.107954236763237, 8.890717428326061], "lseb": [4.056014416516051, 4.02740991907347, 3.8724312461751618, 3.8263049488014684, 4.026063565470403, 4.0858839579821575, 4.260783125629066, 4.268859834295486, 5.169539681958566, 8.687459638198886]}, "J": {"all": 31.919999999999998, "old": 25.455555555555556, "latest": 90.1}, "A": {"all": 32.74, "old": 25.61111111111111, "latest": 96.9}, "C": {"all": 67.33, "old": 64.54444444444444, "latest": 92.4}, "zg": {"all": 3.545009503894625, "old": 2.9995047562382595, "latest": 8.454552232801914}, "lse": {"all": 6.870041048724789, "old": 6.645521450991315, "latest": 8.890717428326061}, "lseb": {"all": 4.628075033410072, "old": 4.177032299544647, "latest": 8.687459638198886}}}, {"file": "final_HC_hmid_perm_s260919703_ces-em-corr_seq-cifar100_None_500_50_20260920-040415_cc6bf944_last.pt", "arm": "HC_hmid_perm", "unit": 260919703, "seed": 260919703, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.8, "task_il_mean": 67.52000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [19.2, 22.9, 31.5, 28.3, 27.2, 23.6, 31.4, 38.0, 41.1, 84.8], "A": [25.0, 23.6, 33.7, 28.5, 27.6, 22.4, 31.1, 36.0, 41.5, 93.0], "C": [50.0, 57.8, 62.4, 58.3, 65.2, 62.6, 68.5, 79.2, 81.3, 89.9], "zg": [2.1230846689231693, 2.560078060556203, 3.2120492720585316, 2.7834204252576455, 2.756379589715041, 2.490599125707522, 3.0508708282839505, 3.9375735321259127, 4.18239503884688, 7.535190009951592], "lse": [6.023229681171908, 6.426062258196679, 6.527179019200668, 6.463809467813201, 6.347165030496505, 6.34670386830994, 6.5077246527770525, 7.026202452993541, 6.7064163659727685, 8.230053579759439], "lseb": [3.7575494646210923, 3.969791354370054, 4.485093414825887, 4.084592219477092, 3.949175182321297, 3.708563551361363, 4.169716433742901, 4.736749155589124, 4.860439497163649, 7.859972300033345]}, "J": {"all": 34.8, "old": 29.244444444444444, "latest": 84.8}, "A": {"all": 36.239999999999995, "old": 29.93333333333333, "latest": 93.0}, "C": {"all": 67.52000000000001, "old": 65.03333333333333, "latest": 89.9}, "zg": {"all": 3.463164055142645, "old": 3.0107167268305393, "latest": 7.535190009951592}, "lse": {"all": 6.6604546376691705, "old": 6.486054755214696, "latest": 8.230053579759439}, "lseb": {"all": 4.5581642573505805, "old": 4.191296697052496, "latest": 7.859972300033345}}}, {"file": "final_HC_hmid_perm_s260919705_ces-em-corr_seq-cifar100_None_500_50_20260920-055126_6b735d67_last.pt", "arm": "HC_hmid_perm", "unit": 260919705, "seed": 260919705, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.7, "task_il_mean": 67.99, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.4, "readouts": {"n_tasks": 10, "per_task": {"J": [25.4, 36.5, 23.5, 25.5, 19.3, 15.9, 36.8, 35.7, 33.5, 84.9], "A": [30.8, 35.4, 22.9, 26.0, 19.4, 16.0, 35.8, 35.1, 33.0, 94.4], "C": [57.1, 68.4, 60.4, 60.4, 58.7, 53.8, 78.3, 77.9, 75.1, 89.8], "zg": [2.805413828421384, 3.882651936863549, 2.768342545024818, 3.0916449480517767, 2.3713963989196345, 2.064714986799285, 4.157059471264482, 3.881990805942565, 3.6688357647368686, 8.006735170796514], "lse": [6.407915488967127, 7.06085093512904, 6.769821645718167, 7.033707458006614, 6.712336154130509, 6.611700865304851, 7.205668534547194, 6.995433388048849, 6.565594393713942, 8.632954833505783], "lseb": [4.2498194234093125, 4.941788747151845, 4.108027487680219, 4.414505111796592, 3.699546167568797, 3.547918600956086, 4.96709358810695, 4.670735208497843, 4.529502164825381, 8.342092324450435]}, "J": {"all": 33.7, "old": 28.01111111111111, "latest": 84.9}, "A": {"all": 34.88, "old": 28.266666666666666, "latest": 94.4}, "C": {"all": 67.99, "old": 65.56666666666666, "latest": 89.8}, "zg": {"all": 3.6698785856820875, "old": 3.188005631780485, "latest": 8.006735170796514}, "lse": {"all": 6.999598369707208, "old": 6.8181143181740325, "latest": 8.632954833505783}, "lseb": {"all": 4.747102882444346, "old": 4.347659611110336, "latest": 8.342092324450435}}}, {"file": "final_HC_hmid_perm_s260919707_ces-em-corr_seq-cifar100_None_500_50_20260920-060209_6bca35cf_last.pt", "arm": "HC_hmid_perm", "unit": 260919707, "seed": 260919707, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.68, "task_il_mean": 66.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.9, "readouts": {"n_tasks": 10, "per_task": {"J": [20.4, 30.3, 26.0, 17.7, 37.5, 25.6, 41.2, 23.2, 35.9, 79.0], "A": [31.5, 30.4, 26.1, 17.5, 40.7, 24.7, 41.3, 21.7, 34.4, 90.6], "C": [47.4, 58.6, 64.8, 56.3, 66.5, 66.3, 73.6, 69.7, 78.3, 85.3], "zg": [2.5031190205067397, 3.356642668603454, 2.9910679671298714, 2.2049660683572294, 3.901719470206648, 3.042296863988042, 4.149848113937304, 2.791245412737131, 4.280633640285581, 7.0799048807956275], "lse": [6.255204142187569, 6.926161593436765, 6.631750174634612, 6.346257263506372, 7.011999672793039, 6.660643774963357, 7.110904948011211, 6.490811316296574, 7.133945001593014, 7.957507370011819], "lseb": [4.179939302299097, 4.691978600599343, 4.204958273397516, 3.6210700604765167, 5.095378730527434, 4.201314833905559, 5.043458200549631, 3.8247279063490387, 5.087238349940888, 7.508761422264769]}, "J": {"all": 33.68, "old": 28.644444444444446, "latest": 79.0}, "A": {"all": 35.89, "old": 29.811111111111114, "latest": 90.6}, "C": {"all": 66.67999999999999, "old": 64.61111111111111, "latest": 85.3}, "zg": {"all": 3.6301444106547627, "old": 3.246837691750222, "latest": 7.0799048807956275}, "lse": {"all": 6.852518525743433, "old": 6.729741987491391, "latest": 7.957507370011819}, "lseb": {"all": 4.7458825680309795, "old": 4.438896028671669, "latest": 7.508761422264769}}}, {"file": "final_HC_hmid_perm_s260919709_ces-em-corr_seq-cifar100_None_500_50_20260920-074014_a3994184_last.pt", "arm": "HC_hmid_perm", "unit": 260919709, "seed": 260919709, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.4, "task_il_mean": 65.82000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.1, "readouts": {"n_tasks": 10, "per_task": {"J": [18.5, 21.4, 25.7, 26.9, 29.0, 24.3, 37.4, 28.6, 34.5, 77.7], "A": [25.1, 22.4, 25.7, 26.5, 27.0, 23.3, 36.3, 26.5, 35.1, 92.5], "C": [50.0, 53.3, 54.4, 66.1, 66.7, 59.1, 72.5, 72.4, 80.7, 83.0], "zg": [2.4333378732129933, 2.3094577408116312, 2.8645373727921397, 3.0717029381375758, 3.075709505983628, 2.8808401422319, 3.54526917200163, 3.0404892431991173, 3.7740922349821777, 7.004114385277033], "lse": [6.266277423167088, 6.202004680398268, 6.791830009809237, 6.6721778984930875, 6.645872549241493, 6.842944283026487, 6.65649066399604, 6.3608393778210885, 6.63479926520869, 7.912553643570668], "lseb": [4.019620569685325, 3.8037618480781217, 4.28356403486804, 4.21585862461817, 4.18370281077099, 4.187078845131329, 4.481691090205925, 3.979004692866519, 4.517979651422407, 7.507856602829813]}, "J": {"all": 32.4, "old": 27.366666666666667, "latest": 77.7}, "A": {"all": 34.04, "old": 27.544444444444444, "latest": 92.5}, "C": {"all": 65.82000000000001, "old": 63.91111111111112, "latest": 83.0}, "zg": {"all": 3.3999550608629825, "old": 2.999492913705866, "latest": 7.004114385277033}, "lse": {"all": 6.698578979473214, "old": 6.563692905684609, "latest": 7.912553643570668}, "lseb": {"all": 4.518011877047664, "old": 4.185806907516314, "latest": 7.507856602829813}}}, {"file": "final_HC_hmid_perm_s260919711_ces-em-corr_seq-cifar100_None_500_50_20260920-075440_dd393acf_last.pt", "arm": "HC_hmid_perm", "unit": 260919711, "seed": 260919711, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 34.1, "task_il_mean": 69.06, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.4, "readouts": {"n_tasks": 10, "per_task": {"J": [20.1, 29.1, 24.1, 29.7, 22.9, 34.8, 29.9, 25.6, 41.5, 83.3], "A": [24.5, 28.9, 24.3, 29.9, 22.2, 33.2, 29.2, 24.1, 40.5, 92.8], "C": [50.7, 61.6, 64.4, 71.3, 60.9, 74.1, 67.8, 69.2, 81.8, 88.8], "zg": [2.2700490377154203, 3.0140259648384524, 2.711058782462962, 3.2789947234410795, 2.4114601272558795, 3.3646024531107397, 3.3698477026391775, 2.872409065133892, 4.263419151887297, 6.528927119538188], "lse": [6.127550462723, 6.437636620636034, 6.394582684684559, 6.590538290918202, 6.240838029323953, 6.557468768809009, 6.733817004639949, 6.407548961765691, 6.657413815786586, 7.3229992450265735], "lseb": [3.895518320203619, 4.240970658508031, 3.9864127082698175, 4.34251981661808, 3.723797434545451, 4.323305856793981, 4.462933020686462, 4.015126558236768, 4.895286308258977, 6.9108151345431095]}, "J": {"all": 34.1, "old": 28.633333333333333, "latest": 83.3}, "A": {"all": 34.96, "old": 28.533333333333335, "latest": 92.8}, "C": {"all": 69.06, "old": 66.86666666666666, "latest": 88.8}, "zg": {"all": 3.408479412802309, "old": 3.0617630009427668, "latest": 6.528927119538188}, "lse": {"all": 6.547039388431355, "old": 6.4608216265874425, "latest": 7.3229992450265735}, "lseb": {"all": 4.479668581666429, "old": 4.209541186902354, "latest": 6.9108151345431095}}}, {"file": "final_HC_hnat_orig_s260919701_ces-em-corr_seq-cifar100_None_500_50_20260920-040202_6a4efcbd_last.pt", "arm": "HC_hnat_orig", "unit": 260919701, "seed": 260919701, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 36.75, "task_il_mean": 74.69000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 35.5, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 23.3, 25.8, 26.7, 33.4, 35.0, 34.1, 32.1, 44.0, 89.2], "A": [26.4, 26.6, 26.6, 29.4, 35.6, 33.7, 33.8, 31.8, 43.5, 95.0], "C": [64.9, 65.2, 64.7, 60.9, 75.0, 77.6, 80.3, 77.0, 87.9, 93.4], "zg": [3.2538855592384937, 3.4715584542676807, 3.374582543540746, 3.2643760688491166, 4.342751807384193, 4.375743787031621, 4.405154546804726, 4.0440507458224895, 5.18066699049808, 8.833033264510334], "lse": [6.96863670031095, 6.941718753509337, 6.986235507205494, 6.786946044688001, 7.278230793147774, 7.538144726744597, 7.398353856712039, 7.113973823931546, 7.581101532599463, 9.29150238203076], "lseb": [4.4099942023890115, 4.591683267156821, 4.474191701648655, 4.428477490728724, 5.1186078741856464, 5.111401117009577, 5.108982701740807, 4.820970626512937, 5.662511947701657, 9.070842449057633]}, "J": {"all": 36.75, "old": 30.922222222222224, "latest": 89.2}, "A": {"all": 38.239999999999995, "old": 31.93333333333333, "latest": 95.0}, "C": {"all": 74.69, "old": 72.61111111111111, "latest": 93.4}, "zg": {"all": 4.454580376794748, "old": 3.9680856114930165, "latest": 8.833033264510334}, "lse": {"all": 7.388484412087996, "old": 7.177037970983245, "latest": 9.29150238203076}, "lseb": {"all": 5.279766337813147, "old": 4.858535658785982, "latest": 9.070842449057633}}}, {"file": "final_HC_hnat_orig_s260919703_ces-em-corr_seq-cifar100_None_500_50_20260920-040339_c4a98f0b_last.pt", "arm": "HC_hnat_orig", "unit": 260919703, "seed": 260919703, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 38.39, "task_il_mean": 75.96000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.1, "readouts": {"n_tasks": 10, "per_task": {"J": [25.3, 28.9, 40.0, 35.5, 29.8, 26.4, 36.9, 39.8, 36.9, 84.4], "A": [30.5, 27.4, 41.3, 35.6, 29.8, 25.1, 36.9, 38.8, 37.5, 92.3], "C": [59.2, 73.6, 70.4, 71.7, 70.7, 75.0, 79.9, 84.0, 85.4, 89.7], "zg": [3.027820462271571, 3.6750681211110203, 4.237438080567866, 3.92844565051049, 3.6281056750402785, 3.4132191610969604, 4.1487564281988885, 4.692742129212245, 4.4818147193416955, 8.08403572320938], "lse": [6.395071986763904, 7.0026356077105945, 7.015957188118368, 6.981302045459305, 6.946855630788388, 6.669670428944556, 6.9243536508356245, 7.4376579179856535, 7.059790530867907, 8.764354511423958], "lseb": [4.349823309337377, 4.565571893079379, 5.107760738945466, 4.82231864678123, 4.556440772972262, 4.262456663365131, 4.863487965308049, 5.25339551570323, 5.043490617160275, 8.408049105279648]}, "J": {"all": 38.39, "old": 33.27777777777778, "latest": 84.4}, "A": {"all": 39.519999999999996, "old": 33.65555555555555, "latest": 92.3}, "C": {"all": 75.96000000000001, "old": 74.43333333333334, "latest": 89.7}, "zg": {"all": 4.3317446150560395, "old": 3.9148233808167796, "latest": 8.08403572320938}, "lse": {"all": 7.1197649498898254, "old": 6.937032776386033, "latest": 8.764354511423958}, "lseb": {"all": 5.123279522793204, "old": 4.758305124739156, "latest": 8.408049105279648}}}, {"file": "final_HC_hnat_orig_s260919705_ces-em-corr_seq-cifar100_None_500_50_20260920-055050_c9a9d3ff_last.pt", "arm": "HC_hnat_orig", "unit": 260919705, "seed": 260919705, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 38.0, "task_il_mean": 75.76, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.3, "readouts": {"n_tasks": 10, "per_task": {"J": [31.4, 38.7, 29.8, 33.3, 27.6, 23.1, 41.0, 40.1, 36.2, 78.8], "A": [34.3, 39.1, 29.5, 35.8, 27.2, 24.2, 41.1, 40.5, 38.4, 87.7], "C": [71.0, 74.4, 72.1, 71.4, 72.3, 67.4, 81.2, 82.7, 76.8, 88.3], "zg": [3.6598574004620312, 4.653807550963014, 3.738145406041294, 4.460561447651125, 3.695558998858556, 3.2781325088273734, 4.937130262902007, 4.7634263114058415, 4.28492354189977, 7.789252439633012], "lse": [6.765999373135629, 7.565108296392738, 7.086909661212846, 7.570030455670741, 7.248264535330069, 6.838372940692745, 7.54331670878573, 7.469449648909825, 6.9323629562731055, 8.643066089778726], "lseb": [4.6947499077303965, 5.480524624001318, 4.643308304899855, 5.345964672577752, 4.599326452648454, 4.288840831514792, 5.532269143515358, 5.370943360285854, 5.037554108775315, 8.17296778669174]}, "J": {"all": 38.0, "old": 33.46666666666667, "latest": 78.8}, "A": {"all": 39.78, "old": 34.455555555555556, "latest": 87.7}, "C": {"all": 75.76, "old": 74.36666666666666, "latest": 88.3}, "zg": {"all": 4.526079586864403, "old": 4.163504825445668, "latest": 7.789252439633012}, "lse": {"all": 7.366288066618216, "old": 7.224423841822603, "latest": 8.643066089778726}, "lseb": {"all": 5.316644919264084, "old": 4.999275711772122, "latest": 8.17296778669174}}}, {"file": "final_HC_hnat_orig_s260919707_ces-em-corr_seq-cifar100_None_500_50_20260920-060133_278d7517_last.pt", "arm": "HC_hnat_orig", "unit": 260919707, "seed": 260919707, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 37.58, "task_il_mean": 73.71000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.0, "readouts": {"n_tasks": 10, "per_task": {"J": [27.1, 29.7, 29.6, 22.8, 46.3, 35.4, 46.9, 27.3, 34.6, 76.1], "A": [39.2, 28.1, 28.7, 23.2, 51.5, 35.4, 47.6, 27.0, 33.1, 85.8], "C": [56.7, 65.2, 68.9, 69.8, 78.1, 74.7, 80.5, 73.9, 83.8, 85.5], "zg": [3.30755557105504, 3.716208156583365, 3.539598297704011, 3.4075554183255883, 5.376036967481486, 4.36523859420605, 4.982475953681394, 3.42971629415825, 4.663377636512742, 7.028420452799648], "lse": [6.477829630686782, 7.096782993987618, 6.895476951379103, 6.849403172787881, 7.7228287665576145, 7.206733958582596, 7.472088849941221, 6.775347522284897, 7.409210806568592, 8.073784355656848], "lseb": [4.654599345676697, 4.818622508680276, 4.49048624299101, 4.399399955677299, 6.069331498712141, 5.163985548959258, 5.604753546702301, 4.301533388835213, 5.335285573344673, 7.497560123854335]}, "J": {"all": 37.58, "old": 33.3, "latest": 76.1}, "A": {"all": 39.96, "old": 34.86666666666667, "latest": 85.8}, "C": {"all": 73.71000000000001, "old": 72.4, "latest": 85.5}, "zg": {"all": 4.381618334250757, "old": 4.087529209967547, "latest": 7.028420452799648}, "lse": {"all": 7.197948700843315, "old": 7.100633628086256, "latest": 8.073784355656848}, "lseb": {"all": 5.233555773343321, "old": 4.981999734397652, "latest": 7.497560123854335}}}, {"file": "final_HC_hnat_orig_s260919709_ces-em-corr_seq-cifar100_None_500_50_20260920-073938_0ea9f376_last.pt", "arm": "HC_hnat_orig", "unit": 260919709, "seed": 260919709, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 35.56, "task_il_mean": 74.52000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 35.1, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 24.0, 27.9, 36.3, 32.6, 27.4, 42.8, 26.9, 32.6, 81.2], "A": [27.1, 26.2, 27.2, 36.5, 32.0, 26.4, 41.4, 27.0, 34.2, 92.7], "C": [60.5, 64.3, 66.7, 76.1, 80.6, 71.3, 84.1, 73.8, 82.6, 85.2], "zg": [3.2293772225081923, 3.1884987300485372, 3.829322474859655, 4.280804145146162, 4.125981060745195, 3.8299365645628423, 4.538278999349102, 3.5793571235872803, 4.334389861833304, 7.443929169744253], "lse": [6.694278573202138, 6.588857060312861, 7.400810571945866, 7.210548477582183, 7.154237782461327, 7.255214000825993, 7.092628024066949, 6.679349672007709, 7.172431919066802, 8.281826601340653], "lseb": [4.52505282987322, 4.3087792783889025, 4.890732532683056, 5.063053812267231, 4.836478924646208, 4.719601414053322, 5.115199944277927, 4.4051090759615805, 4.941218003886457, 7.905105420625476]}, "J": {"all": 35.56, "old": 30.488888888888887, "latest": 81.2}, "A": {"all": 37.07, "old": 30.88888888888889, "latest": 92.7}, "C": {"all": 74.52, "old": 73.33333333333333, "latest": 85.2}, "zg": {"all": 4.237987535238452, "old": 3.8817717980711413, "latest": 7.443929169744253}, "lse": {"all": 7.153018268281248, "old": 7.027595120163536, "latest": 8.281826601340653}, "lseb": {"all": 5.0710331236663375, "old": 4.756136201781989, "latest": 7.905105420625476}}}, {"file": "final_HC_hnat_orig_s260919711_ces-em-corr_seq-cifar100_None_500_50_20260920-075404_7b2f4691_last.pt", "arm": "HC_hnat_orig", "unit": 260919711, "seed": 260919711, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 38.49, "task_il_mean": 76.22, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.0, "readouts": {"n_tasks": 10, "per_task": {"J": [32.4, 34.3, 32.7, 35.6, 31.6, 36.9, 28.1, 31.1, 43.3, 78.9], "A": [40.2, 33.2, 32.3, 37.1, 31.2, 35.9, 28.5, 32.5, 42.3, 87.1], "C": [66.9, 73.8, 72.2, 76.4, 72.1, 78.6, 73.5, 75.7, 84.8, 88.2], "zg": [3.7022043118961157, 3.8617414859863928, 3.5186167343799024, 4.069590960539878, 3.618453631051816, 4.077215345462784, 3.9184560660002754, 3.915298599280417, 4.5728571592886, 6.556309799220413], "lse": [6.545288165185902, 6.91129573834666, 6.670074179846832, 7.134708288019612, 6.760805197047542, 6.965040443633749, 7.109240567487815, 6.851620758418087, 6.853047070387062, 7.490453864876057], "lseb": [4.843637909438772, 4.727696735083869, 4.432082961197604, 4.8465779139865965, 4.475031155572927, 4.837642446725638, 4.796051556015738, 4.772060158754559, 5.110948010129324, 6.925921840584353]}, "J": {"all": 38.489999999999995, "old": 34.0, "latest": 78.9}, "A": {"all": 40.03, "old": 34.8, "latest": 87.1}, "C": {"all": 76.22, "old": 74.88888888888889, "latest": 88.2}, "zg": {"all": 4.181074409310659, "old": 3.917159365987353, "latest": 6.556309799220413}, "lse": {"all": 6.929157427324933, "old": 6.8667911564859185, "latest": 7.490453864876057}, "lseb": {"all": 4.9767650687489375, "old": 4.760192094100558, "latest": 6.925921840584353}}}, {"file": "final_HC_hnat_perm_s260919701_ces-em-corr_seq-cifar100_None_500_50_20260920-040214_9e283660_last.pt", "arm": "HC_hnat_perm", "unit": 260919701, "seed": 260919701, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 31.23, "task_il_mean": 63.27, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.3, "readouts": {"n_tasks": 10, "per_task": {"J": [20.5, 16.7, 18.3, 17.4, 22.0, 29.4, 29.1, 25.9, 42.7, 90.3], "A": [23.8, 21.2, 19.8, 19.1, 24.1, 27.6, 28.2, 25.7, 41.0, 97.3], "C": [52.4, 45.2, 48.9, 44.7, 58.0, 65.7, 67.7, 74.3, 83.5, 92.3], "zg": [2.7103079576157034, 2.428616506157443, 2.415569739853963, 1.9862764714574441, 2.898349039829336, 3.288621826935734, 3.4605559466769917, 3.494177988883108, 4.827871287632734, 8.77550152624771], "lse": [6.809050108398843, 6.6338719471803085, 6.7268300297665276, 6.504448466166563, 6.84285428244123, 7.128737939776242, 7.039087743360383, 6.8452534329739745, 7.364270481703081, 9.220862496329529], "lseb": [4.243539867737255, 4.097756073038571, 3.977157841091161, 3.7168854186837312, 4.2581709800017515, 4.393872967726304, 4.528059678326978, 4.404124776410429, 5.409035268249071, 9.036018397072258]}, "J": {"all": 31.23, "old": 24.666666666666668, "latest": 90.3}, "A": {"all": 32.78, "old": 25.61111111111111, "latest": 97.3}, "C": {"all": 63.27, "old": 60.044444444444444, "latest": 92.3}, "zg": {"all": 3.6285848291290166, "old": 3.0567051961158285, "latest": 8.77550152624771}, "lse": {"all": 7.111526692809669, "old": 6.877156047974129, "latest": 9.220862496329529}, "lseb": {"all": 4.806462126833751, "old": 4.336511430140583, "latest": 9.036018397072258}}}, {"file": "final_HC_hnat_perm_s260919703_ces-em-corr_seq-cifar100_None_500_50_20260920-040351_1eeb1ec6_last.pt", "arm": "HC_hnat_perm", "unit": 260919703, "seed": 260919703, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.81, "task_il_mean": 62.73, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.1, "readouts": {"n_tasks": 10, "per_task": {"J": [20.0, 17.7, 29.1, 26.5, 22.9, 19.8, 29.9, 34.6, 40.2, 87.4], "A": [27.1, 17.0, 29.8, 25.5, 21.8, 20.2, 29.3, 32.9, 39.6, 95.5], "C": [43.2, 47.8, 57.5, 56.3, 56.1, 56.8, 63.5, 72.2, 83.5, 90.4], "zg": [2.3875432376815007, 2.295940085045062, 3.019033821076155, 2.783352000663057, 2.513226838526316, 2.4547536199809983, 3.2304156640321016, 3.8824689856627956, 4.27485368142277, 8.12940807666257], "lse": [6.2516921708381945, 6.681003526154875, 6.6011670428042235, 6.648130883022764, 6.671541950782252, 6.593461077019747, 6.763041603861947, 7.168711442701915, 6.880957038710513, 8.722724749133539], "lseb": [4.1455530153264375, 3.975972136348234, 4.365446660812555, 4.139049466430644, 3.9256722571793174, 3.8387698675636375, 4.377620297925635, 4.774775291600306, 4.925684855801789, 8.444859489015863]}, "J": {"all": 32.81, "old": 26.744444444444444, "latest": 87.4}, "A": {"all": 33.87, "old": 27.022222222222222, "latest": 95.5}, "C": {"all": 62.73, "old": 59.65555555555555, "latest": 90.4}, "zg": {"all": 3.4970996010753326, "old": 2.9823986593434175, "latest": 8.12940807666257}, "lse": {"all": 6.8982431485029965, "old": 6.6955229706551584, "latest": 8.722724749133539}, "lseb": {"all": 4.691340333800442, "old": 4.274282649887617, "latest": 8.444859489015863}}}, {"file": "final_HC_hnat_perm_s260919705_ces-em-corr_seq-cifar100_None_500_50_20260920-055102_57c8af63_last.pt", "arm": "HC_hnat_perm", "unit": 260919705, "seed": 260919705, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.06, "task_il_mean": 63.45, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.5, "readouts": {"n_tasks": 10, "per_task": {"J": [27.1, 30.5, 20.9, 25.1, 19.7, 16.4, 35.8, 36.0, 35.4, 83.7], "A": [33.7, 30.1, 19.9, 25.3, 18.9, 18.6, 34.9, 34.8, 36.7, 93.5], "C": [51.4, 60.2, 51.9, 52.8, 56.4, 50.5, 73.9, 77.0, 72.3, 88.1], "zg": [3.0289260814487933, 3.518756946632173, 2.6475242884550245, 2.9064473494924603, 2.5237515346203, 2.2519149783523753, 4.114246503976173, 4.198500315813348, 3.957515002589673, 8.358650747507811], "lse": [6.595855850925408, 7.113398150399111, 6.9309023979687066, 7.16990358739467, 6.946872182913501, 6.719185323993646, 7.238646194227673, 7.2200491172919925, 6.765068872631058, 9.018272285581121], "lseb": [4.561795066873338, 4.815388359850447, 4.1175217041810965, 4.4206070835696645, 3.9192317048799215, 3.8053654063075633, 4.993228478627974, 4.995272535935505, 4.878616188791132, 8.69809703887429]}, "J": {"all": 33.06, "old": 27.433333333333334, "latest": 83.7}, "A": {"all": 34.64, "old": 28.1, "latest": 93.5}, "C": {"all": 63.45, "old": 60.71111111111111, "latest": 88.1}, "zg": {"all": 3.750623374888813, "old": 3.2386203334867023, "latest": 8.358650747507811}, "lse": {"all": 7.171815396332688, "old": 6.96665351974953, "latest": 9.018272285581121}, "lseb": {"all": 4.920512356789093, "old": 4.500780725446294, "latest": 8.69809703887429}}}, {"file": "final_HC_hnat_perm_s260919707_ces-em-corr_seq-cifar100_None_500_50_20260920-060145_53e0d0ca_last.pt", "arm": "HC_hnat_perm", "unit": 260919707, "seed": 260919707, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 32.83, "task_il_mean": 61.910000000000004, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.0, "readouts": {"n_tasks": 10, "per_task": {"J": [21.6, 27.5, 19.1, 17.4, 36.3, 24.9, 38.4, 24.4, 35.8, 82.9], "A": [34.0, 27.4, 17.3, 16.8, 39.5, 23.6, 39.4, 23.1, 33.2, 93.5], "C": [38.7, 53.4, 53.6, 51.3, 60.3, 58.5, 69.5, 67.1, 79.3, 87.4], "zg": [2.4429027083441617, 3.4854677726342342, 2.2006701864730567, 2.4572349329614083, 3.668630629815161, 2.894814143967815, 4.285552274200134, 3.056376156076789, 4.4411486997157334, 7.659132412705571], "lse": [6.347322466200946, 7.167753671038161, 6.626312575012662, 6.774660757627254, 7.065865985640458, 6.861102657635155, 7.408858548579585, 6.721387099531548, 7.256277840965192, 8.41608338206393], "lseb": [4.327015084486842, 4.938692721071659, 3.6320936444624086, 3.95681029613291, 5.038122221232215, 4.228067937102272, 5.270319580987154, 4.176301796836416, 5.185784227696227, 8.069317948606678]}, "J": {"all": 32.83, "old": 27.266666666666666, "latest": 82.9}, "A": {"all": 34.78, "old": 28.255555555555556, "latest": 93.5}, "C": {"all": 61.910000000000004, "old": 59.07777777777778, "latest": 87.4}, "zg": {"all": 3.6591929916894066, "old": 3.2147552782431656, "latest": 7.659132412705571}, "lse": {"all": 7.06456249842949, "old": 6.914393511358996, "latest": 8.41608338206393}, "lseb": {"all": 4.882252545861478, "old": 4.528134167778678, "latest": 8.069317948606678}}}, {"file": "final_HC_hnat_perm_s260919709_ces-em-corr_seq-cifar100_None_500_50_20260920-073950_37ce894d_last.pt", "arm": "HC_hnat_perm", "unit": 260919709, "seed": 260919709, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 31.52, "task_il_mean": 62.089999999999996, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.8, "readouts": {"n_tasks": 10, "per_task": {"J": [20.1, 16.8, 24.0, 27.9, 28.3, 22.2, 35.1, 28.0, 32.6, 80.2], "A": [25.4, 19.0, 23.7, 27.2, 27.1, 22.2, 33.1, 26.5, 32.7, 93.6], "C": [46.1, 46.1, 50.7, 58.5, 61.3, 57.2, 68.0, 67.1, 81.3, 84.6], "zg": [2.5065059031285344, 2.279998772760853, 2.8676399809671564, 2.9260271283257753, 3.100603557256982, 2.9054034682698546, 3.509960522625595, 3.076221300061792, 3.7960430438462645, 7.218842881008983], "lse": [6.428774994274884, 6.430045169101195, 7.1306118256384385, 6.666632896835692, 6.8677591600508245, 7.057528235592633, 6.725699046151949, 6.506175685441355, 6.783185275225106, 8.062666250875123], "lseb": [4.189018197219757, 3.8895338562509565, 4.43990551321935, 4.240132984674281, 4.307895276397418, 4.244226994295948, 4.555509019363887, 4.170931149188161, 4.5561733524397185, 7.697468504135568]}, "J": {"all": 31.52, "old": 26.11111111111111, "latest": 80.2}, "A": {"all": 33.05, "old": 26.322222222222223, "latest": 93.6}, "C": {"all": 62.089999999999996, "old": 59.58888888888888, "latest": 84.6}, "zg": {"all": 3.418724655825179, "old": 2.996489297471423, "latest": 7.218842881008983}, "lse": {"all": 6.865907853918721, "old": 6.732934698701342, "latest": 8.062666250875123}, "lseb": {"all": 4.629079484718504, "old": 4.288147371449941, "latest": 7.697468504135568}}}, {"file": "final_HC_hnat_perm_s260919711_ces-em-corr_seq-cifar100_None_500_50_20260920-075416_6c2ddc56_last.pt", "arm": "HC_hnat_perm", "unit": 260919711, "seed": 260919711, "dataset": "seq-cifar100", "model": "ces-em-corr", "buffer": 500, "class_il_mean": 33.05, "task_il_mean": 63.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.1, "readouts": {"n_tasks": 10, "per_task": {"J": [25.5, 23.9, 23.7, 26.0, 23.2, 31.8, 27.9, 27.0, 38.9, 82.6], "A": [34.3, 23.1, 22.1, 25.0, 21.3, 29.8, 26.6, 26.6, 38.7, 92.0], "C": [47.2, 49.0, 56.2, 62.4, 54.6, 69.9, 63.6, 65.8, 79.0, 88.1], "zg": [2.834822257272899, 2.622827132549137, 2.53881356115418, 2.855492751477286, 2.2640067990664394, 3.269143968219403, 3.3354415043704213, 3.02653677473031, 4.28011425825581, 6.825479762870819], "lse": [6.340219711780097, 6.578681504064025, 6.424631277167995, 6.673876998604722, 6.343862863247368, 6.703980031016277, 6.932116055901399, 6.559712004878669, 6.814701463539541, 7.63669361419746], "lseb": [4.473289707799142, 4.241623419836633, 3.9460283001420993, 4.099623816742659, 3.75462125324648, 4.268817820134425, 4.513686727047124, 4.274662856602025, 5.002104961322346, 7.203509997580662]}, "J": {"all": 33.05, "old": 27.544444444444444, "latest": 82.6}, "A": {"all": 33.95, "old": 27.5, "latest": 92.0}, "C": {"all": 63.58, "old": 60.85555555555556, "latest": 88.1}, "zg": {"all": 3.38526787699667, "old": 3.0030221118995426, "latest": 6.825479762870819}, "lse": {"all": 6.700847552439756, "old": 6.596864656688899, "latest": 7.63669361419746}, "lseb": {"all": 4.57779688604536, "old": 4.2860509847636585, "latest": 7.203509997580662}}}, {"file": "final_H_full_b2000_s260919202_ces-nstat_seq-cifar100_None_2000_50_20260919-075039_179f6de5_last.pt", "arm": "H_full_b2000", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 52.970000000000006, "task_il_mean": 82.71000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.9, "readouts": {"n_tasks": 10, "per_task": {"J": [48.9, 45.7, 55.2, 45.8, 38.3, 49.6, 53.7, 45.6, 66.9, 80.0], "A": [50.9, 49.3, 56.3, 44.7, 39.1, 50.9, 55.2, 46.0, 69.4, 90.3], "C": [83.1, 74.8, 82.5, 80.2, 77.8, 79.6, 84.0, 87.1, 91.5, 86.5], "zg": [5.381690638568252, 5.481960067828186, 6.725129028588533, 5.277116438579745, 4.845497018407099, 6.305081398933194, 6.15496925368812, 5.618439249899239, 8.03261695574224, 8.394627724997699], "lse": [7.774245304304508, 7.878044415162442, 8.7675237540734, 7.843822783188329, 7.838071275524406, 8.667558717181088, 8.384129661215312, 7.9976589159391125, 9.438373777074561, 9.196491884440782], "lseb": [6.094425768970866, 6.267592190684355, 7.308051837522946, 5.928464902060102, 5.570610961875981, 6.974717114241975, 6.742791861387441, 6.110126116444961, 8.345418796117626, 8.809946815749596]}, "J": {"all": 52.970000000000006, "old": 49.96666666666667, "latest": 80.0}, "A": {"all": 55.21, "old": 51.31111111111111, "latest": 90.3}, "C": {"all": 82.71000000000001, "old": 82.28888888888889, "latest": 86.5}, "zg": {"all": 6.221712777523231, "old": 5.980277783359401, "latest": 8.394627724997699}, "lse": {"all": 8.378592048810393, "old": 8.287714289295906, "latest": 9.196491884440782}, "lseb": {"all": 6.815214636505584, "old": 6.593577727700694, "latest": 8.809946815749596}}}, {"file": "final_H_full_b2000_s260919204_ces-nstat_seq-cifar100_None_2000_50_20260919-075305_c5bf0136_last.pt", "arm": "H_full_b2000", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 53.11, "task_il_mean": 80.81, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.2, "readouts": {"n_tasks": 10, "per_task": {"J": [51.6, 47.2, 48.1, 48.8, 53.0, 47.2, 42.9, 59.6, 52.5, 80.2], "A": [58.7, 50.3, 54.1, 49.3, 54.9, 51.8, 45.8, 60.1, 53.9, 85.0], "C": [78.9, 70.7, 79.0, 82.0, 81.8, 78.5, 76.7, 87.1, 83.1, 90.3], "zg": [5.431743995752186, 5.687156659185886, 6.323455336954445, 6.0189714070260525, 6.40817854943173, 5.558037525756284, 5.3804117436781524, 6.905039039276541, 6.011796696128323, 8.427467426642776], "lse": [7.6479987115080075, 8.18398277650077, 8.66071436834619, 8.430555954782971, 8.758197342693935, 7.919310779305598, 7.9657984680692175, 8.820704112389791, 8.14256456439635, 9.240420745556952], "lseb": [6.232045512480343, 6.542383278784762, 6.990692453542317, 6.612766061775463, 7.0031471017064435, 6.222915520100152, 6.1227019519349986, 7.33349925277517, 6.580950288938462, 8.734835402681016]}, "J": {"all": 53.11, "old": 50.099999999999994, "latest": 80.2}, "A": {"all": 56.39, "old": 53.21111111111111, "latest": 85.0}, "C": {"all": 80.81, "old": 79.75555555555555, "latest": 90.3}, "zg": {"all": 6.215225837983238, "old": 5.9694212170210665, "latest": 8.427467426642776}, "lse": {"all": 8.377024782354978, "old": 8.28109189755476, "latest": 9.240420745556952}, "lseb": {"all": 6.837593682471914, "old": 6.626789046893124, "latest": 8.734835402681016}}}, {"file": "final_H_full_b200_s260919201_ces-nstat_seq-cifar100_None_200_50_20260919-074851_f0c815f2_last.pt", "arm": "H_full_b200", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 25.880000000000003, "task_il_mean": 68.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.9, "readouts": {"n_tasks": 10, "per_task": {"J": [14.6, 11.4, 17.4, 26.3, 7.9, 11.4, 32.2, 20.6, 27.2, 89.8], "A": [22.5, 11.9, 15.7, 26.1, 7.7, 10.3, 32.0, 19.2, 27.5, 97.0], "C": [51.3, 58.1, 66.0, 67.6, 63.3, 63.5, 77.5, 70.8, 75.9, 91.8], "zg": [2.6888926384821534, 2.4398849212909117, 2.668865377476439, 3.2792629343550654, 2.126505546572618, 1.7666774805355816, 3.892389796009287, 2.832364876798354, 3.5316387097500264, 8.604298607289792], "lse": [6.607268444249272, 6.780449994552902, 6.618339035420143, 6.760684755827933, 6.553658372383893, 6.625284423095824, 7.034468291609551, 6.63836659133413, 6.754014388509883, 9.052107967216045], "lseb": [4.198865467301863, 3.7178612033209784, 3.745547292772341, 4.287728903076144, 3.3171529890622122, 3.0173302748014974, 4.632527738863506, 3.784539432465491, 4.372609748045835, 8.855368969324724]}, "J": {"all": 25.880000000000003, "old": 18.77777777777778, "latest": 89.8}, "A": {"all": 26.99, "old": 19.211111111111112, "latest": 97.0}, "C": {"all": 68.58, "old": 66.0, "latest": 91.8}, "zg": {"all": 3.383078088856023, "old": 2.802942475696715, "latest": 8.604298607289792}, "lse": {"all": 6.942464226419958, "old": 6.708059366331503, "latest": 9.052107967216045}, "lseb": {"all": 4.392953201903459, "old": 3.8971292277455407, "latest": 8.855368969324724}}}, {"file": "final_H_full_b200_s260919202_ces-nstat_seq-cifar100_None_200_50_20260919-075003_45d80aa8_last.pt", "arm": "H_full_b200", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 24.35, "task_il_mean": 66.72999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.2, "readouts": {"n_tasks": 10, "per_task": {"J": [9.3, 8.0, 15.0, 11.7, 14.6, 19.4, 18.4, 17.1, 44.3, 85.7], "A": [11.5, 7.5, 15.2, 11.2, 14.6, 18.9, 18.6, 16.0, 46.9, 97.8], "C": [55.8, 45.3, 58.0, 61.5, 61.2, 65.7, 68.1, 76.7, 87.3, 87.7], "zg": [2.380858885584399, 1.8227070318600163, 2.303961451716721, 2.319419910410419, 2.4363241139948366, 2.7386872896719723, 2.868684062917251, 3.252028925234219, 5.304898415941745, 8.681233828000725], "lse": [6.752589849999433, 6.912303188716006, 6.682232606513767, 6.693495656743231, 6.905167448584307, 6.674774677588493, 6.849135614605577, 7.295173919762486, 7.656003730954838, 9.318597080999739], "lseb": [3.857246287338862, 3.4427859013405224, 3.6039675110263323, 3.4942139684096762, 3.5944750217251014, 3.7989962437096465, 3.8809341257396714, 4.109405444161645, 5.775054361938712, 9.152572799881368]}, "J": {"all": 24.35, "old": 17.53333333333333, "latest": 85.7}, "A": {"all": 25.82, "old": 17.822222222222223, "latest": 97.8}, "C": {"all": 66.72999999999999, "old": 64.4, "latest": 87.7}, "zg": {"all": 3.4108803915332304, "old": 2.825285565259064, "latest": 8.681233828000725}, "lse": {"all": 7.173947377446789, "old": 6.935652965940904, "latest": 9.318597080999739}, "lseb": {"all": 4.4709651665271535, "old": 3.9507865405989073, "latest": 9.152572799881368}}}, {"file": "final_H_full_b200_s260919203_ces-nstat_seq-cifar100_None_200_50_20260919-075116_4d3b3db6_last.pt", "arm": "H_full_b200", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 25.57, "task_il_mean": 67.61, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.9, "readouts": {"n_tasks": 10, "per_task": {"J": [12.5, 19.3, 16.1, 14.7, 11.5, 11.0, 32.1, 27.3, 20.3, 90.9], "A": [16.5, 18.0, 14.2, 13.9, 11.7, 9.4, 38.5, 26.3, 19.5, 95.8], "C": [49.3, 60.0, 56.1, 58.8, 62.4, 65.4, 70.6, 80.2, 79.3, 94.0], "zg": [2.185044544154778, 2.4298758789440615, 2.2170768392141906, 2.103092394290492, 1.9127808100841939, 2.094248157413676, 3.78539246885851, 3.3777003489676862, 3.527073167568073, 8.354147238940001], "lse": [6.595499489919655, 6.530762638417887, 6.548542868977544, 6.293795503567677, 6.611876373235803, 6.4350689107482895, 6.706587116070796, 6.524611189859576, 6.671657928295384, 8.814489831370262], "lseb": [3.7928604787294353, 3.6777528258400003, 3.5074575605997005, 3.3648286374231384, 3.1532774014917893, 3.224157907072175, 4.702503399451, 4.113841985661438, 4.221976941194546, 8.573796980809245]}, "J": {"all": 25.57, "old": 18.311111111111114, "latest": 90.9}, "A": {"all": 26.380000000000003, "old": 18.666666666666668, "latest": 95.8}, "C": {"all": 67.61, "old": 64.67777777777778, "latest": 94.0}, "zg": {"all": 3.1986431848435664, "old": 2.625809401055074, "latest": 8.354147238940001}, "lse": {"all": 6.773289185046288, "old": 6.5464891132325125, "latest": 8.814489831370262}, "lseb": {"all": 4.233245411827246, "old": 3.7509619041625806, "latest": 8.573796980809245}}}, {"file": "final_H_full_b200_s260919205_ces-nstat_seq-cifar100_None_200_50_20260919-075341_68eed927_last.pt", "arm": "H_full_b200", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 22.14, "task_il_mean": 65.97, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.8, "readouts": {"n_tasks": 10, "per_task": {"J": [6.2, 14.9, 19.5, 3.9, 18.6, 13.2, 21.7, 8.1, 23.3, 92.0], "A": [8.9, 15.3, 17.7, 3.3, 17.4, 14.8, 21.3, 7.8, 23.5, 98.2], "C": [46.7, 57.3, 64.5, 56.6, 69.6, 56.7, 73.7, 64.4, 76.7, 93.5], "zg": [2.121714441431686, 2.388707747241482, 2.4146364973783494, 1.4249249974412377, 2.6649456848409026, 2.027633077990264, 3.043992805255577, 1.9710718262828886, 3.3593530342318116, 9.067862786289304], "lse": [6.930170755366721, 6.45827146068175, 6.585689381586787, 6.808455619684347, 6.891986857891143, 6.592539548033223, 6.836903116125954, 6.677192784047801, 6.960529500587552, 9.418542078303034], "lseb": [3.7684759276384043, 3.7099657427890524, 3.572510995637775, 2.7862062141379487, 3.6813294704599864, 3.3693412645382517, 3.908483546265366, 3.1369587282241196, 4.15406287524491, 9.273301083257746]}, "J": {"all": 22.14, "old": 14.377777777777778, "latest": 92.0}, "A": {"all": 22.82, "old": 14.444444444444445, "latest": 98.2}, "C": {"all": 65.97, "old": 62.91111111111112, "latest": 93.5}, "zg": {"all": 3.04848428983835, "old": 2.3796644568993552, "latest": 9.067862786289304}, "lse": {"all": 7.016028110230832, "old": 6.749082113778364, "latest": 9.418542078303034}, "lseb": {"all": 4.136063584819356, "old": 3.565259418326202, "latest": 9.273301083257746}}}, {"file": "final_H_full_b500_s260919201_ces-nstat_seq-cifar100_None_500_50_20260919-094908_a642d479_last.pt", "arm": "H_full_b500", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.01, "task_il_mean": 75.4, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.4, 30.9, 35.4, 34.4, 25.3, 25.5, 36.8, 36.4, 37.4, 84.6], "A": [27.9, 31.0, 35.2, 35.1, 24.5, 24.8, 38.2, 36.2, 37.1, 90.6], "C": [60.2, 69.0, 74.3, 73.6, 69.8, 75.1, 80.9, 79.4, 79.6, 92.1], "zg": [2.8559325358523058, 3.689758510693908, 4.187805583493784, 3.8894163552597165, 3.1974432702520863, 3.2857703632952178, 4.438000378152355, 3.773814719237387, 4.207738811350893, 7.65178233858943], "lse": [6.447768668691806, 6.787437712235954, 7.1211782663395935, 6.818649685206494, 6.647729715723336, 6.730634137548443, 7.285603308561979, 6.598209699995906, 6.994762293267288, 8.303581214527085], "lseb": [4.17920078574182, 4.649792374465576, 5.000577948231836, 4.7567162339761335, 4.155021849462285, 4.153288370356588, 5.073124387880947, 4.507235343818288, 4.893695926739039, 7.886532216656799]}, "J": {"all": 37.01, "old": 31.72222222222222, "latest": 84.6}, "A": {"all": 38.06, "old": 32.22222222222222, "latest": 90.6}, "C": {"all": 75.4, "old": 73.54444444444444, "latest": 92.1}, "zg": {"all": 4.117746286617708, "old": 3.725075614176406, "latest": 7.65178233858943}, "lse": {"all": 6.973555470209789, "old": 6.8257748319523115, "latest": 8.303581214527085}, "lseb": {"all": 4.925518543732931, "old": 4.596517024519168, "latest": 7.886532216656799}}}, {"file": "final_H_full_b500_s260919203_ces-nstat_seq-cifar100_None_500_50_20260919-095242_72f7d456_last.pt", "arm": "H_full_b500", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.63, "task_il_mean": 77.19, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [30.0, 32.9, 21.6, 27.0, 28.8, 32.0, 33.7, 45.5, 37.9, 86.9], "A": [36.5, 31.8, 20.9, 26.5, 27.3, 31.3, 35.7, 44.9, 36.7, 91.9], "C": [65.5, 75.2, 69.0, 69.1, 73.5, 76.9, 74.9, 87.8, 86.2, 93.8], "zg": [3.6755449911877514, 3.731324718084186, 3.1022146720532326, 3.181042261074297, 3.514775416196324, 3.731538422340527, 3.8213480718247594, 4.929037978481501, 4.676814992912114, 8.261855376556516], "lse": [6.757632599453367, 6.8285380482830345, 6.6830500027434345, 6.574512886890418, 6.79870990803418, 6.6736272731518005, 6.750865131665542, 7.286656309647978, 7.284194793024747, 8.865187032310196], "lseb": [4.818435000676159, 4.558792036984121, 4.090687938105062, 4.174662392984628, 4.34851977355952, 4.494172566116315, 4.628564366321632, 5.426655839541179, 5.211974798513329, 8.492967185352105]}, "J": {"all": 37.63, "old": 32.15555555555555, "latest": 86.9}, "A": {"all": 38.35, "old": 32.400000000000006, "latest": 91.9}, "C": {"all": 77.19, "old": 75.34444444444445, "latest": 93.8}, "zg": {"all": 4.262549690071121, "old": 3.8181823915727438, "latest": 8.261855376556516}, "lse": {"all": 7.05029739852047, "old": 6.848642994766056, "latest": 8.865187032310196}, "lseb": {"all": 5.024543189815406, "old": 4.639162745866883, "latest": 8.492967185352105}}}, {"file": "final_H_full_b500_s260919205_ces-nstat_seq-cifar100_None_500_50_20260919-095536_ea3281d6_last.pt", "arm": "H_full_b500", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.44, "task_il_mean": 75.31, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.0, "readouts": {"n_tasks": 10, "per_task": {"J": [30.7, 34.4, 42.2, 29.9, 24.6, 28.2, 33.6, 17.6, 47.5, 85.7], "A": [36.0, 36.0, 42.4, 30.4, 23.1, 30.5, 33.6, 18.9, 49.6, 90.9], "C": [67.8, 66.3, 74.8, 73.6, 76.5, 69.2, 79.7, 71.7, 80.8, 92.7], "zg": [3.6867794909654186, 3.850202789977193, 4.371648816124536, 3.600141602303833, 3.3196242484441028, 3.2209982908293604, 3.7065571077074857, 2.66712407772243, 5.368832292238251, 8.067102406710386], "lse": [6.992012702480839, 7.068012027483482, 7.146486275959095, 6.80175365050129, 6.779366543665114, 6.46070729436816, 6.79108377799148, 6.326192456592233, 7.6415583660130295, 8.684485474665566], "lseb": [4.7844390144907765, 4.837538685522977, 5.150588747555805, 4.486882466894429, 4.150763809685542, 4.2112633201940195, 4.44928590204089, 3.662472430400794, 5.993162242724165, 8.28775222441851]}, "J": {"all": 37.44, "old": 32.077777777777776, "latest": 85.7}, "A": {"all": 39.14, "old": 33.388888888888886, "latest": 90.9}, "C": {"all": 75.31, "old": 73.37777777777778, "latest": 92.7}, "zg": {"all": 4.185901112302299, "old": 3.7546565240347345, "latest": 8.067102406710386}, "lse": {"all": 7.069165856972029, "old": 6.889685899450525, "latest": 8.684485474665566}, "lseb": {"all": 5.001414884392791, "old": 4.6362662910566, "latest": 8.28775222441851}}}, {"file": "final_H_iso_b2000_s260919201_ces-iso_seq-cifar100_None_2000_50_20260919-074939_c7670f58_last.pt", "arm": "H_iso_b2000", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 2000, "class_il_mean": 48.769999999999996, "task_il_mean": 78.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.9, "readouts": {"n_tasks": 10, "per_task": {"J": [45.6, 39.6, 49.0, 43.2, 34.8, 39.1, 53.6, 44.6, 53.6, 84.6], "A": [49.4, 40.7, 48.5, 44.5, 33.7, 38.8, 54.4, 44.3, 52.8, 91.5], "C": [75.7, 74.0, 78.0, 73.6, 72.7, 75.6, 81.1, 80.6, 83.5, 91.4], "zg": [4.648155725307762, 4.761068991228007, 5.533920586053282, 5.266991397096776, 3.7155645176935943, 4.075019303107634, 5.88273527232185, 4.783458441688679, 6.064504941550549, 8.454368370212615], "lse": [7.371174996100584, 7.782699539970862, 8.27363759326673, 8.196971635469222, 7.048819501920157, 7.383215406381429, 8.515103230751055, 7.439736481535055, 8.267491042167137, 9.079043845301483], "lseb": [5.679722595743661, 5.73157848096899, 6.366825951257029, 6.236491664048737, 4.722565612626223, 5.002283046162291, 6.5811827390483035, 5.50849494381796, 6.653718334805158, 8.723069027862248]}, "J": {"all": 48.769999999999996, "old": 44.78888888888889, "latest": 84.6}, "A": {"all": 49.86, "old": 45.233333333333334, "latest": 91.5}, "C": {"all": 78.62, "old": 77.19999999999999, "latest": 91.4}, "zg": {"all": 5.318578754626075, "old": 4.97015768622757, "latest": 8.454368370212615}, "lse": {"all": 7.935789327286372, "old": 7.808761047506915, "latest": 9.079043845301483}, "lseb": {"all": 6.12059323963406, "old": 5.831429263164261, "latest": 8.723069027862248}}}, {"file": "final_H_iso_b2000_s260919203_ces-iso_seq-cifar100_None_2000_50_20260919-075204_3e059fc1_last.pt", "arm": "H_iso_b2000", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 2000, "class_il_mean": 49.63, "task_il_mean": 80.13, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 35.1, "readouts": {"n_tasks": 10, "per_task": {"J": [41.9, 49.3, 39.4, 41.3, 44.0, 38.3, 47.3, 51.9, 55.2, 87.7], "A": [52.1, 48.4, 39.1, 40.1, 41.9, 36.3, 49.2, 49.8, 54.3, 90.1], "C": [73.6, 78.5, 75.4, 72.9, 78.8, 77.5, 77.4, 84.9, 88.4, 93.9], "zg": [4.241135299209505, 5.6899410739382725, 4.147179289374501, 4.235991828028113, 4.862336631637066, 4.149134104911238, 4.867418669065926, 5.637577452609316, 5.445576470700092, 8.107328851178288], "lse": [6.8169530920767425, 8.195375446995948, 7.119992575617907, 7.28131556716126, 7.876965529101242, 7.3833907983536875, 7.752853606845726, 8.036371073541575, 7.460921926303374, 8.678721442623912], "lseb": [5.3923836741561155, 6.533632733739545, 5.118483555940095, 5.213403519262372, 5.680318036539837, 5.014750822267914, 5.722923668360854, 6.24643590334584, 5.9171281015469805, 8.30336168849746]}, "J": {"all": 49.63, "old": 45.4, "latest": 87.7}, "A": {"all": 50.13, "old": 45.68888888888889, "latest": 90.1}, "C": {"all": 80.13000000000001, "old": 78.6, "latest": 93.9}, "zg": {"all": 5.138361967065231, "old": 4.808476757719337, "latest": 8.107328851178288}, "lse": {"all": 7.660286105862137, "old": 7.547126623999718, "latest": 8.678721442623912}, "lseb": {"all": 5.914282170365701, "old": 5.6488288905732835, "latest": 8.30336168849746}}}, {"file": "final_H_iso_b2000_s260919205_ces-iso_seq-cifar100_None_2000_50_20260919-094752_4861f235_last.pt", "arm": "H_iso_b2000", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 2000, "class_il_mean": 50.17, "task_il_mean": 79.2, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.3, "readouts": {"n_tasks": 10, "per_task": {"J": [52.2, 49.8, 50.9, 42.3, 42.1, 38.2, 50.9, 40.4, 51.8, 83.1], "A": [58.5, 51.8, 49.7, 41.5, 40.8, 39.4, 51.4, 39.5, 52.9, 86.5], "C": [80.2, 75.1, 79.4, 76.4, 77.7, 69.9, 81.9, 76.1, 82.5, 92.8], "zg": [5.254210093338043, 5.85762300439924, 5.648684869532473, 4.525735827616416, 4.252760154162534, 3.8109121073107235, 5.215971614963375, 3.6868750918656588, 5.668610965520143, 7.72752648958005], "lse": [7.549113556335002, 8.318173145147917, 8.28123621626794, 7.469784768681022, 7.292584126612522, 6.900349862467498, 7.612769366724878, 6.696488877373516, 7.856148041367676, 8.49803136577279], "lseb": [6.128909031862204, 6.7656847265768585, 6.428920851229125, 5.407317862055179, 5.119655511303504, 4.863527998311136, 5.913153317260115, 4.59421247232178, 6.283882280509686, 7.957995818511113]}, "J": {"all": 50.17, "old": 46.51111111111111, "latest": 83.1}, "A": {"all": 51.2, "old": 47.27777777777778, "latest": 86.5}, "C": {"all": 79.2, "old": 77.6888888888889, "latest": 92.8}, "zg": {"all": 5.164891021828866, "old": 4.8801537476342896, "latest": 7.72752648958005}, "lse": {"all": 7.647467932675076, "old": 7.552960884553108, "latest": 8.49803136577279}, "lseb": {"all": 5.94632598699407, "old": 5.722807116825511, "latest": 7.957995818511113}}}, {"file": "final_H_iso_b200_s260919202_ces-iso_seq-cifar100_None_200_50_20260919-075015_223e75bd_last.pt", "arm": "H_iso_b200", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 200, "class_il_mean": 25.35, "task_il_mean": 59.410000000000004, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.2, "readouts": {"n_tasks": 10, "per_task": {"J": [10.6, 10.3, 12.8, 14.0, 15.5, 19.6, 22.4, 19.4, 47.1, 81.8], "A": [19.5, 8.8, 12.0, 11.5, 15.0, 17.6, 20.3, 18.5, 46.8, 94.1], "C": [51.8, 36.8, 48.8, 53.4, 54.8, 58.9, 57.1, 65.4, 81.3, 85.8], "zg": [1.821537261386402, 1.460209986786358, 1.4870052703879773, 1.5789925856245681, 1.7480691915936768, 1.9114173273942434, 2.095142021498643, 2.425974778816104, 4.458522027430124, 6.516194010704756], "lse": [5.973916676658203, 6.153961912856185, 5.853299647034888, 5.826898846604721, 5.966575395461712, 5.91715201736745, 6.054693721849225, 6.262839129782467, 6.940623648069341, 7.3877380770521395], "lseb": [3.5691976422972935, 3.3216810362618943, 3.078354131725895, 3.0746661731828158, 3.2068542401716833, 3.2807648711259523, 3.415762407383456, 3.6022664986836768, 5.190593089725796, 6.998421005725247]}, "J": {"all": 25.35, "old": 19.077777777777776, "latest": 81.8}, "A": {"all": 26.410000000000004, "old": 18.88888888888889, "latest": 94.1}, "C": {"all": 59.410000000000004, "old": 56.47777777777778, "latest": 85.8}, "zg": {"all": 2.5503064461622853, "old": 2.109652272324233, "latest": 6.516194010704756}, "lse": {"all": 6.233769907273634, "old": 6.105551221742688, "latest": 7.3877380770521395}, "lseb": {"all": 3.8738561096283712, "old": 3.5266822322842737, "latest": 6.998421005725247}}}, {"file": "final_H_iso_b200_s260919204_ces-iso_seq-cifar100_None_200_50_20260919-075241_b79abe64_last.pt", "arm": "H_iso_b200", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 200, "class_il_mean": 22.45, "task_il_mean": 57.160000000000004, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.7, "readouts": {"n_tasks": 10, "per_task": {"J": [12.7, 5.3, 19.6, 12.6, 22.0, 7.8, 22.5, 21.5, 23.6, 76.9], "A": [22.3, 8.1, 22.7, 12.8, 21.1, 7.5, 25.9, 19.2, 24.5, 87.0], "C": [45.8, 33.5, 50.0, 54.6, 56.8, 50.6, 55.1, 69.4, 70.0, 85.8], "zg": [1.8074782810583712, 1.0665606599748134, 1.9568472110982984, 1.6317548451134936, 2.2486653964668513, 1.111326918978244, 2.378685197367333, 2.119200648413971, 2.4509680897733195, 5.989783466137945], "lse": [5.767311467856518, 5.790372008218661, 5.998796603111734, 6.026340268408598, 6.368283798777531, 5.8155494595975075, 6.305386247475691, 6.1026193756309315, 5.948348339908487, 7.012467460660818], "lseb": [3.5938550218888703, 3.049483018642115, 3.6050800901133337, 3.105362807443554, 3.6474689246765415, 2.7292361826971194, 3.8150942700544257, 3.1976451038272704, 3.543636011138756, 6.415772077464957]}, "J": {"all": 22.45, "old": 16.4, "latest": 76.9}, "A": {"all": 25.11, "old": 18.233333333333334, "latest": 87.0}, "C": {"all": 57.160000000000004, "old": 53.97777777777778, "latest": 85.8}, "zg": {"all": 2.276127071438264, "old": 1.8634985831382995, "latest": 5.989783466137945}, "lse": {"all": 6.113547502964648, "old": 6.0136675076650725, "latest": 7.012467460660818}, "lseb": {"all": 3.670263350794694, "old": 3.365206825609109, "latest": 6.415772077464957}}}, {"file": "final_H_iso_b500_s260919202_ces-iso_seq-cifar100_None_500_50_20260919-094956_aecc6e05_last.pt", "arm": "H_iso_b500", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 35.120000000000005, "task_il_mean": 71.16, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [28.4, 20.0, 30.9, 19.6, 23.1, 34.3, 33.7, 33.6, 49.7, 77.9], "A": [37.2, 22.1, 29.8, 17.5, 22.0, 31.9, 31.5, 30.7, 48.6, 88.7], "C": [68.8, 54.7, 65.5, 64.1, 67.4, 67.5, 73.4, 79.0, 85.6, 85.6], "zg": [2.835167776906863, 2.484166540501639, 3.109093994915485, 2.069288748044055, 2.4510348497841044, 3.2241710626427085, 3.2177663923203945, 3.500018860582262, 4.947240557463839, 6.090192524984479], "lse": [6.146366434623146, 6.238097401625277, 6.442450139652036, 6.051910971279449, 6.4710088840026, 6.557047202178245, 6.567019815465153, 6.630951394753496, 7.3856814250123115, 7.1089866926362495], "lseb": [4.228823141105236, 3.99821824976453, 4.295726664441663, 3.3587653425329886, 3.6926743631279697, 4.338751809099362, 4.187670841814318, 4.315573391258121, 5.6138502925568385, 6.553702038968961]}, "J": {"all": 35.12, "old": 30.366666666666667, "latest": 77.9}, "A": {"all": 36.0, "old": 30.144444444444446, "latest": 88.7}, "C": {"all": 71.16, "old": 69.55555555555556, "latest": 85.6}, "zg": {"all": 3.392814130814583, "old": 3.0931054203512613, "latest": 6.090192524984479}, "lse": {"all": 6.559952036122796, "old": 6.49894818539908, "latest": 7.1089866926362495}, "lseb": {"all": 4.458375613466999, "old": 4.225561566189003, "latest": 6.553702038968961}}}, {"file": "final_H_iso_b500_s260919204_ces-iso_seq-cifar100_None_500_50_20260919-095512_74b2e6cb_last.pt", "arm": "H_iso_b500", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.35, "task_il_mean": 69.1, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [25.7, 17.0, 26.3, 22.1, 36.1, 32.2, 19.4, 44.7, 37.3, 82.7], "A": [34.8, 17.5, 26.6, 21.1, 34.5, 36.1, 19.4, 42.9, 34.7, 91.8], "C": [59.4, 53.8, 63.5, 66.3, 72.9, 69.0, 60.8, 81.7, 75.1, 88.5], "zg": [2.798873620876111, 2.549210704816505, 2.597304541690275, 2.637826386271394, 3.7682910149730744, 3.265547169114463, 2.2649715600125493, 4.528021840368165, 3.631709612239152, 7.715821180265396], "lse": [6.2236170457935485, 6.555384730057899, 6.584702189724045, 6.673844575504915, 6.867870193815362, 6.461280970160584, 6.49841095463158, 7.1553829158489926, 6.4971165594616, 8.40716918210328], "lseb": [4.293381823584167, 4.060918738168019, 4.074016162719667, 3.8362659991871024, 4.729942062043386, 4.3605402693640904, 3.5733613910022917, 5.198259028962818, 4.4753635674267835, 8.06464902901932]}, "J": {"all": 34.35, "old": 28.977777777777778, "latest": 82.7}, "A": {"all": 35.94, "old": 29.733333333333334, "latest": 91.8}, "C": {"all": 69.1, "old": 66.94444444444444, "latest": 88.5}, "zg": {"all": 3.5757577630627084, "old": 3.115750716706854, "latest": 7.715821180265396}, "lse": {"all": 6.792477931710181, "old": 6.613067792777614, "latest": 8.40716918210328}, "lseb": {"all": 4.666669807147764, "old": 4.289116560273147, "latest": 8.06464902901932}}}, {"file": "final_H_perm_b2000_s260919202_ces-nstat_seq-cifar100_None_2000_50_20260919-075104_d6fd6142_last.pt", "arm": "H_perm_b2000", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 49.79, "task_il_mean": 73.9, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [45.0, 41.4, 45.6, 39.1, 35.9, 47.1, 50.9, 44.4, 68.9, 79.6], "A": [51.3, 46.0, 46.9, 38.8, 35.1, 46.8, 51.7, 43.2, 69.4, 88.9], "C": [68.5, 61.6, 67.3, 67.5, 67.4, 72.1, 77.1, 81.0, 89.9, 86.6], "zg": [4.307920584503561, 4.176175929723308, 4.993776026087813, 4.021227623593062, 3.564751443118788, 5.1364013478746635, 5.077640697259456, 4.808872447253205, 7.096222990328446, 7.20074204454571], "lse": [7.053816179622855, 7.119890427051889, 7.723271429329999, 7.0392333410727925, 6.989148645675461, 7.872197544569803, 7.578967945494873, 7.313474998191495, 8.66754123305361, 8.131663951101235], "lseb": [5.435701477987366, 5.405083806086495, 6.004137812576786, 5.093391764047278, 4.720556793927136, 6.096509540854072, 5.881781558025801, 5.505190493652678, 7.554923409744492, 7.667712608845408]}, "J": {"all": 49.79, "old": 46.47777777777778, "latest": 79.6}, "A": {"all": 51.81, "old": 47.68888888888889, "latest": 88.9}, "C": {"all": 73.9, "old": 72.48888888888888, "latest": 86.6}, "zg": {"all": 5.0383731134288015, "old": 4.798109898860257, "latest": 7.20074204454571}, "lse": {"all": 7.548920569516402, "old": 7.484171304895863, "latest": 8.131663951101235}, "lseb": {"all": 5.936498926574751, "old": 5.7441418507669, "latest": 7.667712608845408}}}, {"file": "final_H_perm_b2000_s260919204_ces-nstat_seq-cifar100_None_2000_50_20260919-075329_872be374_last.pt", "arm": "H_perm_b2000", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 48.739999999999995, "task_il_mean": 72.28, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [45.2, 38.8, 40.6, 41.6, 44.0, 43.1, 38.0, 58.2, 56.3, 81.6], "A": [55.6, 42.3, 42.0, 42.1, 44.3, 44.9, 39.4, 58.1, 56.8, 86.9], "C": [66.7, 59.8, 61.1, 67.5, 71.0, 71.1, 68.8, 86.2, 81.3, 89.3], "zg": [4.4733040563818065, 4.417266378279077, 3.739430327747017, 4.7689970251582565, 4.895692241020501, 4.2007482955995945, 4.180270499004051, 6.0382663614600895, 5.435161515697837, 7.497594988770783], "lse": [7.034146756369221, 7.4519884293231735, 7.379791778830652, 7.7501061984390915, 7.848953381752485, 7.084373682532059, 7.324366228283037, 8.082507511875173, 7.466651949657362, 8.345381585633287], "lseb": [5.660632631222384, 5.683254271854907, 5.2977762517000055, 5.825897846253363, 5.904034079296144, 5.235308396985062, 5.260234639433727, 6.557201290135015, 6.06588847613367, 7.862167975265038]}, "J": {"all": 48.739999999999995, "old": 45.08888888888889, "latest": 81.6}, "A": {"all": 51.239999999999995, "old": 47.27777777777778, "latest": 86.9}, "C": {"all": 72.28, "old": 70.38888888888889, "latest": 89.3}, "zg": {"all": 4.964673168911902, "old": 4.683237411149803, "latest": 7.497594988770783}, "lse": {"all": 7.576826750269554, "old": 7.491431768562474, "latest": 8.345381585633287}, "lseb": {"all": 5.935239585827931, "old": 5.7211364314460305, "latest": 7.862167975265038}}}, {"file": "final_H_perm_b200_s260919201_ces-nstat_seq-cifar100_None_200_50_20260919-074915_98df2a19_last.pt", "arm": "H_perm_b200", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 22.169999999999998, "task_il_mean": 52.79, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.9, "readouts": {"n_tasks": 10, "per_task": {"J": [9.0, 10.1, 13.2, 23.3, 7.4, 5.9, 26.8, 17.4, 18.9, 89.7], "A": [16.2, 9.4, 11.7, 22.4, 7.4, 5.6, 26.1, 16.9, 18.7, 98.7], "C": [36.1, 38.0, 46.6, 53.7, 40.6, 40.4, 64.2, 54.3, 63.3, 90.7], "zg": [2.004642076889053, 1.4907726309644058, 1.7428744906270877, 2.693668032568414, 1.306703326414805, 0.9526161450287327, 2.806559805984609, 2.087308502241969, 2.653956192752579, 8.477863703228532], "lse": [6.596187921518742, 6.685818323132058, 6.619737987598867, 6.656315774788064, 6.396607410155236, 6.458287569563675, 6.831672393130786, 6.446160877286881, 6.559999560672787, 8.96394927359787], "lseb": [3.9532473017241214, 3.3365121131575726, 3.415490794467566, 4.13640747030489, 3.127855825277343, 2.756635723304172, 4.01818426252024, 3.5380926531982717, 3.79908242357981, 8.779595857218446]}, "J": {"all": 22.169999999999998, "old": 14.666666666666666, "latest": 89.7}, "A": {"all": 23.31, "old": 14.933333333333334, "latest": 98.7}, "C": {"all": 52.79, "old": 48.577777777777776, "latest": 90.7}, "zg": {"all": 2.621696490670019, "old": 1.971011244830184, "latest": 8.477863703228532}, "lse": {"all": 6.821473709144496, "old": 6.583420868649678, "latest": 8.96394927359787}, "lseb": {"all": 4.086110442475244, "old": 3.564612063059332, "latest": 8.779595857218446}}}, {"file": "final_H_perm_b200_s260919203_ces-nstat_seq-cifar100_None_200_50_20260919-075140_938ce3ba_last.pt", "arm": "H_perm_b200", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 19.55, "task_il_mean": 56.05, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.5, "readouts": {"n_tasks": 10, "per_task": {"J": [6.7, 11.5, 12.1, 7.0, 6.1, 8.5, 17.4, 22.3, 11.6, 92.3], "A": [10.1, 10.2, 10.4, 6.9, 6.1, 7.3, 18.1, 20.9, 11.0, 98.9], "C": [26.5, 45.8, 44.4, 43.4, 42.0, 55.3, 58.0, 73.9, 78.2, 93.0], "zg": [1.5685706790629774, 1.919417593024671, 1.6081414041491224, 1.3539474543291143, 1.0893255997374653, 1.4736746132588014, 2.0332179882694037, 2.861535823101178, 2.80435127742216, 9.64370568870008], "lse": [7.04578600206201, 6.681876528989264, 6.923604055347251, 6.6323454612333865, 6.775010260802226, 6.58541736273521, 6.629051466664813, 6.9374313155750995, 7.180945009055251, 9.97416936588243], "lseb": [3.7386958649679523, 3.5406290012431794, 3.332273661909271, 3.061069586493647, 2.890844364413771, 2.897778531847389, 3.4962197708058445, 3.7788150053615626, 3.626373248158455, 9.86854025873365]}, "J": {"all": 19.55, "old": 11.466666666666667, "latest": 92.3}, "A": {"all": 19.990000000000002, "old": 11.222222222222221, "latest": 98.9}, "C": {"all": 56.05, "old": 51.94444444444444, "latest": 93.0}, "zg": {"all": 2.6355888121054973, "old": 1.8569091591505438, "latest": 9.64370568870008}, "lse": {"all": 7.1365636828346934, "old": 6.8212741624960564, "latest": 9.97416936588243}, "lseb": {"all": 4.023123929393472, "old": 3.3736332261334523, "latest": 9.86854025873365}}}, {"file": "final_H_perm_b200_s260919205_ces-nstat_seq-cifar100_None_200_50_20260919-075405_ca483a9b_last.pt", "arm": "H_perm_b200", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 21.85, "task_il_mean": 55.970000000000006, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [3.8, 13.2, 22.2, 3.2, 16.4, 13.5, 23.0, 8.5, 23.1, 91.6], "A": [7.0, 12.7, 19.4, 2.6, 15.0, 14.5, 22.5, 7.6, 23.6, 98.4], "C": [36.4, 48.1, 58.1, 37.4, 56.6, 41.8, 68.8, 54.5, 65.4, 92.6], "zg": [1.8434357047211378, 1.8523372268909588, 2.011637211099267, 0.9181723377946764, 1.8895507477540523, 1.4781362643553875, 2.6213662223946304, 1.4464243429019117, 2.834999340895563, 8.426452356904745], "lse": [6.8294262994336306, 6.24178466388633, 6.281029878223228, 6.508942731704911, 6.555218914875818, 6.281717181936698, 6.471814233656357, 6.345461123011494, 6.5702334113167895, 8.825599789709033], "lseb": [3.8065880566978207, 3.464134640735515, 3.3606264290111216, 2.7757213205142457, 3.2232707734923722, 3.2856611113270633, 3.658412411958003, 2.9124006351720606, 3.9161897803039762, 8.659825668088155]}, "J": {"all": 21.85, "old": 14.100000000000001, "latest": 91.6}, "A": {"all": 22.330000000000002, "old": 13.877777777777778, "latest": 98.4}, "C": {"all": 55.970000000000006, "old": 51.900000000000006, "latest": 92.6}, "zg": {"all": 2.532251175571233, "old": 1.8773399332008427, "latest": 8.426452356904745}, "lse": {"all": 6.691122822775429, "old": 6.453958715338362, "latest": 8.825599789709033}, "lseb": {"all": 3.906283082730033, "old": 3.3781116843569086, "latest": 8.659825668088155}}}, {"file": "final_H_perm_b500_s260919201_ces-nstat_seq-cifar100_None_500_50_20260919-094932_57d21e6d_last.pt", "arm": "H_perm_b500", "unit": 260919201, "seed": 260919201, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 34.07, "task_il_mean": 64.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.7, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 24.0, 29.3, 28.5, 21.4, 22.8, 38.4, 31.5, 34.5, 86.4], "A": [32.9, 26.0, 28.1, 28.0, 20.8, 22.1, 37.2, 30.0, 34.1, 92.8], "C": [48.4, 53.9, 57.7, 59.9, 58.4, 60.8, 75.1, 70.9, 73.1, 90.4], "zg": [2.619329166297801, 2.6703673246875406, 2.9007434427812697, 2.995176058064215, 2.4379140233891086, 2.3950664961307777, 3.6833883254034445, 3.1123642645552754, 3.52366556045413, 7.183692259252071], "lse": [6.1781124378682275, 6.3647427307556566, 6.5139501728506195, 6.517761000338083, 6.342579296523661, 6.3211865086387995, 6.805765477640576, 6.2568624080991, 6.5852910655117896, 7.868162102092742], "lseb": [4.229952480417648, 4.1325479855555605, 4.232884828922769, 4.273767979602489, 3.763955673530436, 3.711903786287901, 4.546995673139921, 4.09351832907255, 4.4383986779069735, 7.4808794520572786]}, "J": {"all": 34.07, "old": 28.255555555555556, "latest": 86.4}, "A": {"all": 35.2, "old": 28.799999999999997, "latest": 92.8}, "C": {"all": 64.86, "old": 62.022222222222226, "latest": 90.4}, "zg": {"all": 3.3521706921015637, "old": 2.9264460735292848, "latest": 7.183692259252071}, "lse": {"all": 6.575441320031925, "old": 6.431805677580723, "latest": 7.868162102092742}, "lseb": {"all": 4.490480486649353, "old": 4.158213934937361, "latest": 7.4808794520572786}}}, {"file": "final_H_perm_b500_s260919203_ces-nstat_seq-cifar100_None_500_50_20260919-095306_6a8f0924_last.pt", "arm": "H_perm_b500", "unit": 260919203, "seed": 260919203, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.57, "task_il_mean": 65.48, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [25.6, 21.8, 15.9, 21.5, 24.6, 29.8, 31.1, 39.6, 37.2, 88.6], "A": [34.6, 19.9, 17.0, 20.5, 23.4, 27.4, 31.8, 38.0, 36.6, 93.4], "C": [54.5, 53.1, 48.3, 56.3, 57.9, 68.8, 65.1, 79.1, 78.7, 93.0], "zg": [2.844233578762971, 2.3370569321084766, 1.9730376173630357, 2.0876683136932552, 2.352339595474303, 3.052623094545677, 3.0152265318045974, 3.945525651562028, 4.056039316344541, 7.970589925389737], "lse": [6.291002620833874, 6.331569885352289, 6.279641511328564, 6.162813459207452, 6.266100374556385, 6.367593070995482, 6.3346855575908005, 6.739792575476971, 6.912147757000561, 8.538757077068288], "lseb": [4.363025907792676, 3.7944777210143763, 3.6129854943717117, 3.5682504278931817, 3.6663117186688057, 4.0945557212292805, 4.164805626320921, 4.692607011943897, 4.776551483034543, 8.209780714430918]}, "J": {"all": 33.57, "old": 27.45555555555556, "latest": 88.6}, "A": {"all": 34.260000000000005, "old": 27.688888888888886, "latest": 93.4}, "C": {"all": 65.47999999999999, "old": 62.42222222222222, "latest": 93.0}, "zg": {"all": 3.3634340557048623, "old": 2.8515278479620982, "latest": 7.970589925389737}, "lse": {"all": 6.622410388941067, "old": 6.409482979149153, "latest": 8.538757077068288}, "lseb": {"all": 4.494335182670031, "old": 4.081507901363266, "latest": 8.209780714430918}}}, {"file": "final_H_perm_b500_s260919205_ces-nstat_seq-cifar100_None_500_50_20260919-095600_960abf66_last.pt", "arm": "H_perm_b500", "unit": 260919205, "seed": 260919205, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.15, "task_il_mean": 63.720000000000006, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.9, "readouts": {"n_tasks": 10, "per_task": {"J": [24.0, 30.5, 37.0, 22.9, 18.3, 21.9, 31.4, 15.7, 42.0, 87.8], "A": [33.4, 30.5, 35.7, 23.5, 17.2, 22.6, 30.3, 16.7, 43.0, 93.4], "C": [54.6, 54.6, 65.0, 56.2, 55.5, 55.9, 70.4, 55.7, 77.0, 92.3], "zg": [2.9630145677309483, 3.03403112818487, 3.4781876200754196, 2.4718733629402703, 1.919596341785509, 2.2164216201724485, 2.8789972549607046, 1.7823973659658805, 4.504714262815193, 7.553807928472757], "lse": [6.62065346894373, 6.667133131400737, 6.645790827571493, 6.224517300772857, 6.1995543411078735, 6.062613679006554, 6.26185153324788, 5.892549012192541, 7.04091543272652, 8.197721649085633], "lseb": [4.433011537551657, 4.497125251273975, 4.5916673333737235, 3.8157699492980246, 3.2936085188785214, 3.6472807179720923, 3.8394578627009874, 3.16978611267728, 5.312372266133417, 7.829205861102145]}, "J": {"all": 33.15, "old": 27.077777777777776, "latest": 87.8}, "A": {"all": 34.63, "old": 28.1, "latest": 93.4}, "C": {"all": 63.720000000000006, "old": 60.544444444444444, "latest": 92.3}, "zg": {"all": 3.2803041453104003, "old": 2.805470391625694, "latest": 7.553807928472757}, "lse": {"all": 6.581330037605582, "old": 6.401730969663354, "latest": 8.197721649085633}, "lseb": {"all": 4.442928541096182, "old": 4.066675505539965, "latest": 7.829205861102145}}}, {"file": "final_K_Hiso_s260918702_ces-iso_seq-cifar100_None_500_50_20260918-214550_9f332bcc_last.pt", "arm": "K_Hiso", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 33.22, "task_il_mean": 71.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.5, "readouts": {"n_tasks": 10, "per_task": {"J": [22.9, 19.5, 17.5, 28.3, 35.9, 18.6, 28.0, 39.1, 41.5, 80.9], "A": [34.6, 19.9, 16.6, 24.5, 34.8, 17.3, 26.3, 35.0, 39.9, 86.3], "C": [61.3, 56.5, 58.7, 68.1, 75.8, 59.2, 75.5, 83.5, 81.8, 90.0], "zg": [2.85544577088207, 2.6084426771365106, 2.152509107755497, 2.8655628478489814, 3.314658979546279, 1.9518744259467349, 2.763924124367535, 3.712756457633339, 4.374684040307999, 5.904936025232077], "lse": [6.231960168336272, 6.459029048387372, 6.304322622002835, 6.34492898851324, 6.301044901305486, 5.987853903613481, 6.241273093476434, 6.692527793812068, 7.088464664131127, 6.874982789433967], "lseb": [4.309987323698205, 4.072593795480428, 3.5571695838152424, 3.9584207708689747, 4.23103686702767, 3.320596687759048, 3.6775223605571035, 4.405939436783898, 5.084736474402677, 6.2474811461079645]}, "J": {"all": 33.22, "old": 27.922222222222224, "latest": 80.9}, "A": {"all": 33.519999999999996, "old": 27.655555555555555, "latest": 86.3}, "C": {"all": 71.03999999999999, "old": 68.93333333333334, "latest": 90.0}, "zg": {"all": 3.2504794456657025, "old": 2.955539825713883, "latest": 5.904936025232077}, "lse": {"all": 6.452638797301228, "old": 6.405711687064257, "latest": 6.874982789433967}, "lseb": {"all": 4.286548444650121, "old": 4.068667033377028, "latest": 6.2474811461079645}}}, {"file": "final_K_Hiso_s260918704_ces-iso_seq-cifar100_None_500_50_20260918-214751_9d2216ce_last.pt", "arm": "K_Hiso", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 36.18, "task_il_mean": 72.38, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.7, "readouts": {"n_tasks": 10, "per_task": {"J": [30.0, 24.6, 32.0, 28.5, 18.1, 35.9, 28.3, 37.3, 42.6, 84.5], "A": [44.1, 25.7, 27.8, 27.4, 18.4, 34.1, 26.0, 36.6, 39.8, 88.6], "C": [62.7, 64.4, 70.4, 72.3, 60.7, 71.4, 69.6, 76.8, 82.8, 92.7], "zg": [2.880248486232944, 2.8541944429590367, 3.026691573395394, 3.1139790876843034, 1.8536530404742808, 3.2910013724099842, 2.887724631791003, 3.598094954960048, 3.7508297875151038, 6.740625415705145], "lse": [5.943362364743018, 6.4958731819805795, 6.314477126002931, 6.514524735155873, 5.962429822840367, 6.494116842655993, 6.344530848285705, 6.622501340664752, 6.382538825239161, 7.491796150515923], "lseb": [4.3176489209703535, 4.12814996736025, 4.135225225303978, 4.155030226591178, 3.2316763505111874, 4.260907847719816, 3.935520055806806, 4.447935394669941, 4.403706260812048, 6.98907924813088]}, "J": {"all": 36.18, "old": 30.811111111111114, "latest": 84.5}, "A": {"all": 36.85, "old": 31.099999999999998, "latest": 88.6}, "C": {"all": 72.38, "old": 70.12222222222222, "latest": 92.7}, "zg": {"all": 3.3997042793127243, "old": 3.028490819713566, "latest": 6.740625415705145}, "lse": {"all": 6.45661512380843, "old": 6.3415950097298195, "latest": 7.491796150515923}, "lseb": {"all": 4.400487949787644, "old": 4.112866694416173, "latest": 6.98907924813088}}}, {"file": "final_K_Hiso_s260918706_ces-iso_seq-cifar100_None_500_50_20260918-214952_85496060_last.pt", "arm": "K_Hiso", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 33.8, "task_il_mean": 71.53, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 37.9, "readouts": {"n_tasks": 10, "per_task": {"J": [15.3, 16.8, 29.6, 32.1, 14.5, 37.7, 24.8, 26.2, 54.8, 86.2], "A": [23.9, 18.5, 26.5, 30.2, 13.5, 35.1, 22.2, 28.1, 52.5, 91.9], "C": [62.2, 55.8, 69.4, 74.6, 56.5, 81.5, 69.8, 68.0, 86.1, 91.4], "zg": [2.2655366921834648, 1.8967288756426424, 2.7407669212925247, 3.1602172914054245, 1.536654752204544, 3.4648511768151073, 2.5325052866940387, 2.6427637776555493, 4.953136745754629, 7.314638270907104], "lse": [6.12584051901826, 5.891385075495004, 6.269681705820004, 6.63066263423314, 5.871608909854126, 6.5143928265819255, 6.078769078615217, 5.978069485130363, 7.093218708865288, 8.0002198119873], "lseb": [3.805013639534469, 3.4256656509650956, 3.873017750225527, 4.096712864889937, 2.984669284587362, 4.2319036692946534, 3.621410219734925, 3.7510763488456633, 5.4768223418136515, 7.6202451492555765]}, "J": {"all": 33.8, "old": 27.977777777777778, "latest": 86.2}, "A": {"all": 34.239999999999995, "old": 27.833333333333332, "latest": 91.9}, "C": {"all": 71.53, "old": 69.32222222222222, "latest": 91.4}, "zg": {"all": 3.2507799790555025, "old": 2.7992401688497695, "latest": 7.314638270907104}, "lse": {"all": 6.445384875560063, "old": 6.272625438179258, "latest": 8.0002198119873}, "lseb": {"all": 4.2886536919146865, "old": 3.9184768633212537, "latest": 7.6202451492555765}}}, {"file": "final_K_Hiso_s260918708_ces-iso_seq-cifar100_None_500_50_20260919-000915_a4f7da90_last.pt", "arm": "K_Hiso", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.28, "task_il_mean": 69.61, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.8, "readouts": {"n_tasks": 10, "per_task": {"J": [18.2, 29.5, 19.9, 17.9, 24.0, 34.5, 40.0, 39.8, 35.2, 83.8], "A": [25.1, 28.3, 18.5, 16.5, 22.0, 32.9, 39.9, 43.8, 33.5, 92.3], "C": [53.2, 66.4, 63.1, 60.9, 63.9, 70.5, 77.9, 70.3, 80.5, 89.4], "zg": [2.173916488064453, 3.598452226488851, 2.0953186788165477, 1.8827754915780388, 2.303741411584895, 3.374880332746543, 4.1179468887373805, 3.8348442644495515, 3.477216739166528, 6.7762799487039445], "lse": [6.073345491860536, 7.039437710108963, 6.1968804229747905, 6.093589959591161, 6.231093525949091, 6.7873742238217725, 7.00845518997076, 6.793479419689027, 6.541170861233786, 7.579442750101575], "lseb": [3.7945766914584245, 4.778950196554173, 3.372683819772318, 3.259671920881972, 3.570375352813786, 4.421189880785125, 4.915517045535254, 4.88067559148809, 4.250370197962696, 7.13299860610229]}, "J": {"all": 34.28, "old": 28.77777777777778, "latest": 83.8}, "A": {"all": 35.28, "old": 28.944444444444443, "latest": 92.3}, "C": {"all": 69.61, "old": 67.41111111111111, "latest": 89.4}, "zg": {"all": 3.3635372470336735, "old": 2.9843436135147545, "latest": 6.7762799487039445}, "lse": {"all": 6.634426955530147, "old": 6.529425200577766, "latest": 7.579442750101575}, "lseb": {"all": 4.437700930335413, "old": 4.13822341080576, "latest": 7.13299860610229}}}, {"file": "final_K_Hiso_s260918716_ces-iso_seq-cifar100_None_500_50_20260919-002419_d6f660e3_last.pt", "arm": "K_Hiso", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.260000000000005, "task_il_mean": 71.14, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [19.2, 18.6, 21.7, 18.6, 29.2, 38.3, 35.8, 36.3, 44.3, 80.6], "A": [35.5, 20.9, 19.5, 19.5, 27.4, 36.8, 32.9, 34.1, 40.9, 87.0], "C": [55.6, 51.0, 64.2, 60.2, 72.9, 78.6, 76.2, 77.3, 85.9, 89.5], "zg": [2.2985760572068394, 1.917264353979379, 2.212991238697199, 1.87269560704194, 2.910524024411105, 3.6961437808480113, 3.268063572391868, 3.5485147677008064, 4.0531349283233284, 6.3847828876078125], "lse": [5.786590957672236, 5.747216121240059, 6.113481414604522, 5.9423952741739985, 6.143667058263895, 6.6907138943732125, 6.449458150683249, 6.502153452767727, 6.5426630987264005, 7.278858087414679], "lseb": [3.9337220162899804, 3.489429052203157, 3.50200861495319, 3.296176527399047, 3.917349452405944, 4.562202316034547, 4.1789536203386515, 4.371368291312448, 4.637689936088465, 6.695000459716735]}, "J": {"all": 34.26, "old": 29.11111111111111, "latest": 80.6}, "A": {"all": 35.45, "old": 29.72222222222222, "latest": 87.0}, "C": {"all": 71.14, "old": 69.1, "latest": 89.5}, "zg": {"all": 3.2162691218208286, "old": 2.8642120367333863, "latest": 6.3847828876078125}, "lse": {"all": 6.3197197509919985, "old": 6.213148824722811, "latest": 7.278858087414679}, "lseb": {"all": 4.258390028674216, "old": 3.987655536336159, "latest": 6.695000459716735}}}, {"file": "final_K_Hperm_s260918701_ces-nstat_seq-cifar100_None_500_50_20260918-214438_07292bd1_last.pt", "arm": "K_Hperm", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 34.68, "task_il_mean": 63.510000000000005, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [24.6, 25.9, 20.1, 24.2, 29.3, 37.2, 27.5, 31.7, 49.9, 76.4], "A": [28.7, 30.2, 19.4, 24.4, 33.8, 36.8, 26.8, 29.8, 49.7, 85.3], "C": [55.0, 49.7, 52.0, 58.4, 55.6, 62.5, 62.2, 70.6, 81.7, 87.4], "zg": [2.5741454414650797, 2.732071730133146, 1.9437091040611267, 2.6818704823832378, 3.212105168512091, 3.4955682777045296, 2.7063006190173327, 3.221623002529144, 4.940444643261377, 6.307214503522962], "lse": [6.178892993285352, 6.4254619936410515, 6.412254927184557, 6.507844256073245, 6.814360054353113, 6.877288965191072, 6.3418941847483925, 6.730950296829641, 7.212286165524102, 7.37357857275161], "lseb": [4.0420593544076615, 4.295197442808866, 3.4566604789655533, 3.9919786612902683, 4.608950810850299, 4.733140883523063, 3.882906097501726, 4.222451347508088, 5.605999880970062, 6.744425471613918]}, "J": {"all": 34.68, "old": 30.04444444444444, "latest": 76.4}, "A": {"all": 36.489999999999995, "old": 31.06666666666667, "latest": 85.3}, "C": {"all": 63.510000000000005, "old": 60.85555555555556, "latest": 87.4}, "zg": {"all": 3.3815052972590025, "old": 3.0564264965630072, "latest": 6.307214503522962}, "lse": {"all": 6.687481240958213, "old": 6.611248204092281, "latest": 7.37357857275161}, "lseb": {"all": 4.558377042943951, "old": 4.315482773091732, "latest": 6.744425471613918}}}, {"file": "final_K_Hperm_s260918703_ces-nstat_seq-cifar100_None_500_50_20260918-214639_2d8d4f16_last.pt", "arm": "K_Hperm", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 34.0, "task_il_mean": 63.92999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [21.9, 31.2, 25.0, 33.3, 18.9, 27.5, 21.9, 37.7, 36.7, 85.9], "A": [33.3, 29.5, 23.9, 31.9, 16.8, 25.3, 21.4, 36.4, 35.4, 94.5], "C": [46.9, 58.2, 54.3, 63.9, 55.6, 66.2, 58.0, 70.8, 75.4, 90.0], "zg": [2.653668763605878, 3.2235680076917634, 2.347368927555159, 3.5226406779009847, 2.062043852194212, 2.8744160431288184, 2.4745177597366275, 3.638189547206275, 3.5976167267691346, 7.070721119731664], "lse": [6.226493222142284, 6.823286009291549, 6.248354102711475, 6.945076778599021, 6.37709187027209, 6.366895886945248, 6.261236508745522, 6.550369564796552, 6.442178188415649, 7.747697822252927], "lseb": [4.30446668531995, 4.578150646782469, 3.7715379100845716, 4.667670741914069, 3.4999531004224393, 3.9870675615028683, 3.782381433905948, 4.646051076205844, 4.418796957647472, 7.369455104168918]}, "J": {"all": 34.0, "old": 28.233333333333334, "latest": 85.9}, "A": {"all": 34.839999999999996, "old": 28.21111111111111, "latest": 94.5}, "C": {"all": 63.92999999999999, "old": 61.03333333333333, "latest": 90.0}, "zg": {"all": 3.346475142552052, "old": 2.9326700339765392, "latest": 7.070721119731664}, "lse": {"all": 6.598867995417232, "old": 6.471220236879932, "latest": 7.747697822252927}, "lseb": {"all": 4.502553121795455, "old": 4.184008457087292, "latest": 7.369455104168918}}}, {"file": "final_K_Hperm_s260918705_ces-nstat_seq-cifar100_None_500_50_20260918-214839_4914519c_last.pt", "arm": "K_Hperm", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.33, "task_il_mean": 60.42, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [30.2, 30.3, 20.0, 24.9, 23.3, 22.7, 25.5, 32.6, 32.5, 81.3], "A": [43.5, 33.1, 18.3, 23.3, 25.2, 23.5, 25.4, 36.8, 38.4, 90.4], "C": [53.3, 59.8, 57.5, 59.2, 56.5, 49.6, 56.3, 61.1, 64.4, 86.5], "zg": [2.9781168884877114, 3.1339496770706026, 2.1095697671035305, 2.4792172380285336, 2.666484322993085, 2.2523525658734145, 2.6050707957483827, 2.952900485523976, 3.57677303962037, 7.1608229164648804], "lse": [6.149514874240006, 6.560388360512733, 6.302913304351977, 6.304927523213085, 6.54249166882801, 6.699061399389794, 6.382946291105087, 6.131281833117212, 6.7133992956476245, 8.027534613907063], "lseb": [4.4595723332659185, 4.4553507719812515, 3.4728218261856165, 3.778158743167873, 4.016640586103473, 3.9063900300294545, 3.9355521220561434, 4.233959954953775, 4.731010957884534, 7.607570680365655]}, "J": {"all": 32.33, "old": 26.88888888888889, "latest": 81.3}, "A": {"all": 35.79, "old": 29.72222222222222, "latest": 90.4}, "C": {"all": 60.42, "old": 57.522222222222226, "latest": 86.5}, "zg": {"all": 3.1915257696914487, "old": 2.7504927533832895, "latest": 7.1608229164648804}, "lse": {"all": 6.581445916431259, "old": 6.420769394489503, "latest": 8.027534613907063}, "lseb": {"all": 4.459702800599369, "old": 4.1099397028475595, "latest": 7.607570680365655}}}, {"file": "final_K_Hperm_s260918707_ces-nstat_seq-cifar100_None_500_50_20260919-000642_0252273a_last.pt", "arm": "K_Hperm", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.47, "task_il_mean": 61.15, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [28.2, 20.9, 32.4, 17.8, 18.9, 28.5, 37.8, 24.9, 39.6, 75.7], "A": [36.3, 21.3, 31.4, 17.6, 18.0, 28.0, 40.7, 24.9, 42.8, 92.4], "C": [54.1, 49.5, 60.3, 49.5, 51.0, 59.6, 68.5, 64.9, 73.5, 80.6], "zg": [3.2489448798932137, 2.460398784878664, 3.283626462522894, 2.2341259306506256, 2.0816599811483174, 3.1225635853353886, 4.004573622118682, 2.8743971679648386, 4.496300972630269, 7.130884451307356], "lse": [6.639791075171882, 6.6654621445791395, 6.931378429196428, 6.701690168379549, 6.490301582034145, 6.7428084302771545, 6.883748857814509, 6.576032591154953, 7.286663444066491, 8.18883704586993], "lseb": [4.717640809966937, 4.016936064534716, 4.533781810091156, 3.844757814300051, 3.601147777498898, 4.408667872999498, 5.029699751097239, 4.017134785669556, 5.413082413738175, 7.80000757115618]}, "J": {"all": 32.47, "old": 27.666666666666668, "latest": 75.7}, "A": {"all": 35.339999999999996, "old": 29.0, "latest": 92.4}, "C": {"all": 61.15, "old": 58.98888888888889, "latest": 80.6}, "zg": {"all": 3.4937475838450247, "old": 3.089621265238099, "latest": 7.130884451307356}, "lse": {"all": 6.910671376854419, "old": 6.768652969186028, "latest": 8.18883704586993}, "lseb": {"all": 4.738285667105241, "old": 4.398094344432914, "latest": 7.80000757115618}}}, {"file": "final_K_Hperm_s260918715_ces-nstat_seq-cifar100_None_500_50_20260919-002307_ee995f0c_last.pt", "arm": "K_Hperm", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.730000000000004, "task_il_mean": 63.63000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 33.8, "readouts": {"n_tasks": 10, "per_task": {"J": [9.2, 21.3, 24.2, 18.6, 25.3, 28.6, 35.2, 30.1, 49.6, 85.2], "A": [16.3, 24.7, 23.7, 17.5, 26.0, 27.2, 34.4, 28.4, 46.1, 93.7], "C": [38.8, 45.8, 54.6, 52.7, 61.7, 72.1, 64.6, 73.8, 82.6, 89.6], "zg": [1.7961435282602907, 2.685075819235295, 2.5875604804828765, 2.0630537644950673, 2.7521794271869586, 3.20651983715035, 3.2790629454348235, 3.4047809647452087, 4.805904256716371, 7.920100721873343], "lse": [5.999552466090736, 6.791180885738562, 6.726991915062179, 6.183963259634693, 6.698693730542432, 6.601257326686941, 6.521327613698915, 6.7087729309703095, 7.075367413934515, 8.607035474133546], "lseb": [3.669641243593481, 4.3842738670414345, 4.01704661466629, 3.5488630923882702, 4.024639555956922, 4.192050473184063, 4.439824318658524, 4.31767211242471, 5.426662311974987, 8.265077213397127]}, "J": {"all": 32.730000000000004, "old": 26.900000000000002, "latest": 85.2}, "A": {"all": 33.8, "old": 27.144444444444446, "latest": 93.7}, "C": {"all": 63.629999999999995, "old": 60.74444444444444, "latest": 89.6}, "zg": {"all": 3.4500381745580584, "old": 2.9533645581896932, "latest": 7.920100721873343}, "lse": {"all": 6.791414301649283, "old": 6.589678615817698, "latest": 8.607035474133546}, "lseb": {"all": 4.628575080328581, "old": 4.224519287765409, "latest": 8.265077213397127}}}, {"file": "final_K_Hperm_s260918720_ces-nstat_seq-cifar100_None_500_50_20260919-002507_69717be9_last.pt", "arm": "K_Hperm", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.62, "task_il_mean": 62.27, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [19.5, 34.1, 26.6, 26.4, 27.6, 27.5, 34.4, 32.7, 34.1, 73.3], "A": [24.5, 38.2, 26.3, 27.0, 25.2, 26.5, 35.8, 30.7, 34.0, 87.0], "C": [48.2, 59.9, 53.4, 50.1, 65.9, 56.8, 65.2, 67.4, 74.2, 81.6], "zg": [2.2129601181764156, 3.5111772398464383, 2.865237700141035, 2.4597250709496437, 2.7888807996064426, 2.5503159954994916, 3.3149142451919613, 3.2992771761119366, 3.4469448655154555, 6.000703496031464], "lse": [6.247316397124331, 6.668260548206582, 6.664585323919406, 6.386673330220384, 6.287188504680307, 6.34488062822474, 6.5226476907477915, 6.556815094144128, 6.5055774529830375, 7.179120820147516], "lseb": [3.848450273227963, 4.769446639158576, 4.267702700500102, 3.976702262700155, 3.90769312287668, 3.9030712998999135, 4.42425305807253, 4.382547992915068, 4.33246583534059, 6.585907970515353]}, "J": {"all": 33.62, "old": 29.21111111111111, "latest": 73.3}, "A": {"all": 35.519999999999996, "old": 29.799999999999997, "latest": 87.0}, "C": {"all": 62.27, "old": 60.12222222222223, "latest": 81.6}, "zg": {"all": 3.2450136707070287, "old": 2.938825912337647, "latest": 6.000703496031464}, "lse": {"all": 6.536306579039822, "old": 6.464882774472301, "latest": 7.179120820147516}, "lseb": {"all": 4.439824115520693, "old": 4.201370353854619, "latest": 6.585907970515353}}}, {"file": "final_K_Niso_s260918702_ces-nstat_seq-cifar100_None_500_50_20260918-214526_ed0308ea_last.pt", "arm": "K_Niso", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.120000000000005, "task_il_mean": 76.53, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [23.8, 26.1, 24.4, 33.9, 39.5, 22.0, 29.8, 39.3, 42.1, 80.3], "A": [27.4, 28.5, 24.8, 32.8, 40.2, 21.8, 29.3, 38.1, 42.4, 87.0], "C": [70.0, 65.4, 69.2, 73.4, 79.6, 68.4, 78.1, 86.9, 85.6, 88.7], "zg": [3.4561194380261004, 3.7081909880824386, 3.352261850897223, 3.9909744563605636, 4.212332083741203, 3.0341319406218825, 3.8555317212883384, 4.507759624669328, 5.297266841205769, 6.890097564995289], "lse": [6.820097915011253, 7.038821960936975, 6.939971314744286, 7.130082212028549, 6.834785497747993, 6.614359756775106, 6.959649165825447, 7.256524320587508, 7.7409642049959135, 7.773290449431893], "lseb": [4.558713961260566, 4.785136729009942, 4.293186003772952, 4.835033736711093, 4.910058078927519, 4.023453867928904, 4.5872874922817495, 5.044199206851637, 5.786598161898728, 7.221407930965398]}, "J": {"all": 36.12, "old": 31.21111111111111, "latest": 80.3}, "A": {"all": 37.230000000000004, "old": 31.700000000000003, "latest": 87.0}, "C": {"all": 76.53, "old": 75.17777777777778, "latest": 88.7}, "zg": {"all": 4.230466650988814, "old": 3.9349521049880942, "latest": 6.890097564995289}, "lse": {"all": 7.110854679808493, "old": 7.037250705405892, "latest": 7.773290449431893}, "lseb": {"all": 5.004507516960849, "old": 4.758185248738121, "latest": 7.221407930965398}}}, {"file": "final_K_Niso_s260918704_ces-nstat_seq-cifar100_None_500_50_20260918-214727_f8e04f11_last.pt", "arm": "K_Niso", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 39.14, "task_il_mean": 76.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.5, "readouts": {"n_tasks": 10, "per_task": {"J": [32.6, 28.0, 39.1, 32.4, 24.0, 41.6, 32.2, 40.7, 41.6, 79.2], "A": [40.9, 28.7, 37.8, 31.7, 25.2, 42.2, 32.0, 40.9, 40.1, 84.3], "C": [68.0, 64.8, 72.4, 78.9, 69.4, 79.4, 76.6, 78.4, 86.4, 91.9], "zg": [3.5168738545775415, 3.4857878474285826, 3.857951301129535, 3.95921521294117, 2.9517921252408996, 4.366907473487779, 3.834933892655186, 4.442244824480265, 4.393067840069532, 7.2415273348167535], "lse": [6.345967890839632, 7.05501717263086, 6.6709719866800565, 6.9422326221109385, 6.4549201761041255, 7.011285722539405, 6.846344053007341, 6.992854325341867, 6.833386591873849, 8.115771527002668], "lseb": [4.635025449953857, 4.552933075201635, 4.732729391788774, 4.683511521030041, 3.9475153067374844, 5.075539592497678, 4.640502828374505, 5.091065836820791, 4.89143548765167, 7.512933153265739]}, "J": {"all": 39.14, "old": 34.68888888888889, "latest": 79.2}, "A": {"all": 40.38, "old": 35.5, "latest": 84.3}, "C": {"all": 76.62, "old": 74.92222222222223, "latest": 91.9}, "zg": {"all": 4.205030170682724, "old": 3.8676415968900546, "latest": 7.2415273348167535}, "lse": {"all": 6.926875206813074, "old": 6.794775615680897, "latest": 8.115771527002668}, "lseb": {"all": 4.976319164332217, "old": 4.694473165561826, "latest": 7.512933153265739}}}, {"file": "final_K_Niso_s260918706_ces-nstat_seq-cifar100_None_500_50_20260918-214928_2ad36de6_last.pt", "arm": "K_Niso", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.089999999999996, "task_il_mean": 76.61, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [21.2, 26.2, 35.9, 33.1, 18.8, 42.7, 28.8, 24.0, 52.9, 87.3], "A": [25.4, 25.7, 35.1, 31.4, 20.1, 42.5, 28.5, 25.9, 52.1, 92.2], "C": [69.1, 65.5, 72.2, 78.5, 66.3, 83.7, 77.4, 72.3, 88.6, 92.5], "zg": [3.263194332614541, 2.967962995238602, 3.961594872536138, 3.8686794125065207, 2.798884550279472, 4.582972365541384, 3.5130456368951126, 3.2448773739002643, 5.508577787961811, 8.236010323554277], "lse": [6.661903031302677, 6.444507812026097, 7.006232624076215, 7.157065978270849, 6.502170491601403, 7.232118638389466, 6.694218764600037, 6.48976464649186, 7.540036626823225, 8.811584506827133], "lseb": [4.357960726824499, 4.072181483374528, 4.82373248357329, 4.587470350250243, 3.8128904294325188, 5.172540420866036, 4.309213517618614, 4.1620875412760965, 5.897156487021755, 8.480815397075402]}, "J": {"all": 37.089999999999996, "old": 31.511111111111113, "latest": 87.3}, "A": {"all": 37.89, "old": 31.855555555555554, "latest": 92.2}, "C": {"all": 76.61, "old": 74.84444444444445, "latest": 92.5}, "zg": {"all": 4.194579965102813, "old": 3.7455321474970935, "latest": 8.236010323554277}, "lse": {"all": 7.053960312040895, "old": 6.858668734842425, "latest": 8.811584506827133}, "lseb": {"all": 4.9676048837312985, "old": 4.5772481600263974, "latest": 8.480815397075402}}}, {"file": "final_K_Niso_s260918708_ces-nstat_seq-cifar100_None_500_50_20260919-000851_dc1c6fc6_last.pt", "arm": "K_Niso", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.93, "task_il_mean": 75.13, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [21.9, 36.5, 26.5, 25.2, 23.4, 36.3, 44.5, 39.4, 31.5, 84.1], "A": [25.0, 34.6, 25.2, 24.1, 22.1, 35.9, 45.6, 45.8, 31.0, 92.6], "C": [62.8, 70.7, 71.9, 73.9, 66.8, 76.7, 83.9, 72.5, 83.0, 89.1], "zg": [2.8365676411648746, 4.019045956160873, 3.2402557738851754, 3.0784309403644876, 2.852837109150365, 4.33621744164452, 5.141755581684411, 4.541333417662419, 4.068579073719681, 7.887609094470739], "lse": [6.547528551930221, 7.187014683805809, 6.774903274868603, 6.503332343803499, 6.626040780198336, 7.455611316322086, 7.576007999989765, 7.152378905596113, 7.186984318707079, 8.586827561722568], "lseb": [4.09588867674651, 4.939665068277725, 4.177536978621165, 4.008069593726649, 3.8917173485856535, 5.0828666371104685, 5.680410106471501, 5.346535816363259, 4.712233750331438, 8.255462154276268]}, "J": {"all": 36.93, "old": 31.688888888888886, "latest": 84.1}, "A": {"all": 38.19, "old": 32.144444444444446, "latest": 92.6}, "C": {"all": 75.13, "old": 73.57777777777778, "latest": 89.1}, "zg": {"all": 4.2002632029907545, "old": 3.790558103937423, "latest": 7.887609094470739}, "lse": {"all": 7.159662973694408, "old": 7.0010891305801675, "latest": 8.586827561722568}, "lseb": {"all": 5.019038613051064, "old": 4.659435997359375, "latest": 8.255462154276268}}}, {"file": "final_K_Niso_s260918716_ces-nstat_seq-cifar100_None_500_50_20260919-002355_fc986651_last.pt", "arm": "K_Niso", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.05, "task_il_mean": 76.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [22.5, 21.4, 24.8, 21.1, 28.1, 43.0, 34.3, 36.7, 45.3, 83.3], "A": [29.1, 22.2, 24.9, 24.0, 28.7, 43.7, 34.3, 36.2, 44.1, 91.7], "C": [59.1, 62.1, 69.5, 65.6, 76.4, 85.4, 81.5, 81.9, 90.9, 90.2], "zg": [2.9684701843527144, 2.8288445326220244, 3.0954486053604633, 2.8885921271238475, 3.5539901265036313, 4.834451569361613, 4.1615035906489934, 4.462419131048024, 4.941259308384732, 7.531202180758118], "lse": [6.363350144894646, 6.3962324181823895, 6.747437039495752, 6.500967762548001, 6.805317712974213, 7.334259123058847, 7.058233124157364, 7.172307961506974, 7.121564515019293, 8.265394844764973], "lseb": [4.3140264072386545, 4.0263475815437975, 4.100544331624536, 3.9148371220396867, 4.372684212528836, 5.387200162644137, 4.837549809808, 5.087151927873376, 5.3279233903081185, 7.835252317082824]}, "J": {"all": 36.05, "old": 30.799999999999997, "latest": 83.3}, "A": {"all": 37.89, "old": 31.91111111111111, "latest": 91.7}, "C": {"all": 76.26, "old": 74.71111111111111, "latest": 90.2}, "zg": {"all": 4.126618135616416, "old": 3.74833101948956, "latest": 7.531202180758118}, "lse": {"all": 6.976506464660245, "old": 6.833296644648609, "latest": 8.265394844764973}, "lseb": {"all": 4.920351726269197, "old": 4.59647388284546, "latest": 7.835252317082824}}}, {"file": "final_K_Nnone_s260918701_ces-nstat_seq-cifar100_None_500_50_20260918-214414_96bad5b4_last.pt", "arm": "K_Nnone", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 25.880000000000003, "task_il_mean": 82.24, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.7, "readouts": {"n_tasks": 10, "per_task": {"J": [13.4, 8.6, 9.1, 8.3, 22.2, 23.1, 15.7, 19.7, 48.0, 90.7], "A": [12.9, 7.6, 7.9, 6.8, 22.5, 21.9, 14.2, 18.4, 48.0, 99.6], "C": [79.2, 76.1, 83.5, 79.2, 76.9, 79.0, 82.6, 86.1, 89.0, 90.8], "zg": [8.572620230674744, 9.44879872250557, 9.408749702453614, 9.7714395236969, 11.045762015104295, 10.95313084602356, 10.836170287370681, 11.51891384601593, 13.809462214946747, 18.67637655043602], "lse": [13.839922713878517, 15.2505384373767, 14.838892072595169, 15.162791388079405, 15.219594812634448, 15.146951321719708, 15.400243620097758, 15.76710903662212, 15.92353127474164, 19.065637217666907], "lseb": [9.246107159280639, 10.198844203346063, 9.940850539003687, 10.443075388575984, 11.718703529143426, 11.58573494355442, 11.390615677647425, 12.001964174116354, 14.174639221841055, 19.031992945293386]}, "J": {"all": 25.880000000000003, "old": 18.677777777777777, "latest": 90.7}, "A": {"all": 25.98, "old": 17.799999999999997, "latest": 99.6}, "C": {"all": 82.24, "old": 81.28888888888889, "latest": 90.8}, "zg": {"all": 11.404142393922807, "old": 10.596116376532448, "latest": 18.67637655043602}, "lse": {"all": 15.561521189541235, "old": 15.172174964193939, "latest": 19.065637217666907}, "lseb": {"all": 11.973252778180244, "old": 11.188948315167671, "latest": 19.031992945293386}}}, {"file": "final_K_Nnone_s260918703_ces-nstat_seq-cifar100_None_500_50_20260918-214614_0ba25dba_last.pt", "arm": "K_Nnone", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.6, "task_il_mean": 80.84, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.9, "readouts": {"n_tasks": 10, "per_task": {"J": [10.6, 14.7, 9.3, 13.1, 10.5, 13.9, 9.2, 24.9, 30.0, 89.8], "A": [9.6, 12.9, 8.4, 12.2, 9.9, 12.9, 8.8, 24.0, 27.3, 99.5], "C": [77.9, 81.0, 75.4, 82.2, 76.9, 81.3, 78.3, 80.1, 85.1, 90.2], "zg": [8.3396131401062, 9.184931678533554, 8.80914771193266, 9.69820873582363, 8.922274815559387, 9.653360381141304, 9.498504827022552, 10.897514324903488, 11.816009248495101, 18.194686707735062], "lse": [13.266028753867, 14.092882115831651, 14.105858350484292, 14.664476251798712, 14.487959295685856, 14.415291612400678, 14.46063038861756, 14.42828883455289, 14.817879023376776, 18.55169918782965], "lseb": [9.063097660810275, 9.824164456117607, 9.594453001632846, 10.275771479054939, 9.639239460289888, 10.27287118979622, 10.190922636356088, 11.523963798157977, 12.246643201370592, 18.519613356400995]}, "J": {"all": 22.6, "old": 15.133333333333333, "latest": 89.8}, "A": {"all": 22.55, "old": 14.0, "latest": 99.5}, "C": {"all": 80.84, "old": 79.80000000000001, "latest": 90.2}, "zg": {"all": 10.501425157125293, "old": 9.646618318168654, "latest": 18.194686707735062}, "lse": {"all": 14.729099381444508, "old": 14.304366069623935, "latest": 18.55169918782965}, "lseb": {"all": 11.115074023998742, "old": 10.292347431509604, "latest": 18.519613356400995}}}, {"file": "final_K_Nnone_s260918705_ces-nstat_seq-cifar100_None_500_50_20260918-214815_f0ad5db1_last.pt", "arm": "K_Nnone", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.2, "task_il_mean": 77.82000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [13.3, 12.2, 7.5, 10.8, 11.0, 12.4, 14.3, 20.8, 30.7, 89.0], "A": [12.3, 11.4, 6.6, 9.3, 9.5, 11.6, 12.6, 20.3, 32.1, 99.5], "C": [77.0, 80.5, 78.5, 78.4, 79.0, 68.7, 77.5, 74.5, 74.8, 89.3], "zg": [8.159488786458969, 9.738543395280837, 9.041782238483428, 9.247842552423478, 9.982789835214614, 9.683647486567498, 10.287567252635956, 10.51695561492443, 12.34685085129738, 17.851742265224456], "lse": [13.361522271149123, 14.510850230867886, 14.448894707971172, 14.337746533520024, 14.905669931055138, 15.015427117477019, 14.791924488832006, 14.300063274590732, 15.380456245247428, 18.25350294998585], "lseb": [8.934394460123354, 10.330834716222896, 9.70833807047604, 9.958384685409523, 10.6641690430991, 10.601947677514337, 10.98379332943447, 11.293216721954314, 13.144172666498644, 18.217233166040433]}, "J": {"all": 22.2, "old": 14.777777777777779, "latest": 89.0}, "A": {"all": 22.52, "old": 13.966666666666667, "latest": 99.5}, "C": {"all": 77.82000000000001, "old": 76.54444444444444, "latest": 89.3}, "zg": {"all": 10.685721027851105, "old": 9.889496445920733, "latest": 17.851742265224456}, "lse": {"all": 14.930605775069637, "old": 14.561394977856727, "latest": 18.25350294998585}, "lseb": {"all": 11.383648453677312, "old": 10.624361263414743, "latest": 18.217233166040433}}}, {"file": "final_K_Nnone_s260918707_ces-nstat_seq-cifar100_None_500_50_20260919-000618_e1f66f54_last.pt", "arm": "K_Nnone", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.46, "task_il_mean": 77.64, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [10.9, 8.4, 16.7, 10.0, 10.4, 15.6, 23.9, 15.6, 32.4, 80.7], "A": [9.8, 7.2, 16.3, 9.0, 10.0, 14.3, 23.0, 14.6, 31.2, 99.7], "C": [78.9, 70.6, 79.9, 73.3, 77.0, 73.6, 78.8, 80.8, 82.6, 80.9], "zg": [8.655151256561279, 9.008784414529801, 10.127981748938561, 9.014489670157433, 9.199430656671524, 9.973272285461427, 11.236911744832993, 10.670229267835618, 12.835045490980148, 17.22985561132431], "lse": [14.298446789862654, 15.259138603656014, 14.98622161585261, 14.718479881612364, 14.832972663017891, 14.823444590339026, 15.050176597041702, 15.047603654265751, 15.712705021509013, 18.04586849019612], "lseb": [9.331860719832592, 9.818958928596665, 10.766671338571129, 9.78540438380498, 9.946710229224825, 10.749753556809825, 11.890113288816563, 11.283487931002785, 13.328003399829711, 18.017655723840353]}, "J": {"all": 22.46, "old": 15.988888888888889, "latest": 80.7}, "A": {"all": 23.509999999999998, "old": 15.044444444444444, "latest": 99.7}, "C": {"all": 77.64, "old": 77.27777777777777, "latest": 80.9}, "zg": {"all": 10.79511521472931, "old": 10.080144059552087, "latest": 17.22985561132431}, "lse": {"all": 15.277505790735315, "old": 14.969909935239668, "latest": 18.04586849019612}, "lseb": {"all": 11.491861950032943, "old": 10.76677375294323, "latest": 18.017655723840353}}}, {"file": "final_K_Nnone_s260918715_ces-nstat_seq-cifar100_None_500_50_20260919-002243_e35e9e3e_last.pt", "arm": "K_Nnone", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.18, "task_il_mean": 78.87, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.9, "readouts": {"n_tasks": 10, "per_task": {"J": [3.9, 9.0, 7.1, 6.1, 12.0, 12.1, 22.6, 20.3, 38.0, 90.7], "A": [3.8, 8.0, 6.2, 5.1, 10.6, 11.0, 21.9, 18.0, 36.3, 99.7], "C": [65.7, 68.3, 77.9, 73.4, 79.6, 82.2, 77.3, 86.3, 87.2, 90.8], "zg": [7.891279824018478, 9.215764646053314, 9.619546246767044, 9.266531763076783, 10.280524700164795, 10.353634413719178, 10.957788344860077, 11.52216678571701, 13.054187366724014, 18.680045076370238], "lse": [14.343537898855129, 15.044472636245874, 15.273602031492443, 14.820827007821277, 15.201040576102377, 15.225415204091558, 15.28595147729874, 15.607381023462938, 15.663008077772503, 19.044859362540787], "lseb": [8.963954982289131, 10.098000882979191, 10.28490757061056, 10.050222205877546, 10.889098554402521, 10.894851612770678, 11.662018564807688, 11.991489901754516, 13.425741671528037, 19.020664068356346]}, "J": {"all": 22.18, "old": 14.566666666666666, "latest": 90.7}, "A": {"all": 22.06, "old": 13.433333333333332, "latest": 99.7}, "C": {"all": 78.87, "old": 77.54444444444444, "latest": 90.8}, "zg": {"all": 11.084146916747093, "old": 10.240158232344521, "latest": 18.680045076370238}, "lse": {"all": 15.551009529568365, "old": 15.162803992571428, "latest": 19.044859362540787}, "lseb": {"all": 11.728095001537621, "old": 10.917809549668874, "latest": 19.020664068356346}}}, {"file": "final_K_Nnone_s260918720_ces-nstat_seq-cifar100_None_500_50_20260919-002443_ce409ca6_last.pt", "arm": "K_Nnone", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.39, "task_il_mean": 80.66, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.5, "readouts": {"n_tasks": 10, "per_task": {"J": [9.8, 10.9, 10.8, 13.6, 12.5, 10.0, 19.1, 23.5, 26.3, 87.4], "A": [8.4, 9.4, 9.5, 12.7, 11.2, 8.8, 16.2, 22.1, 24.7, 99.9], "C": [79.8, 79.1, 76.3, 71.4, 83.2, 78.1, 84.1, 82.5, 84.6, 87.5], "zg": [8.444624736070633, 9.686031767129897, 9.345423175692558, 9.700848636388779, 9.893658022403717, 9.992804027795792, 10.922871894359588, 11.605435575604439, 11.980926405191422, 17.913085201740266], "lse": [14.253820199972765, 15.134393602594361, 15.123667993571232, 15.052286023547525, 15.003371344212095, 15.270818051083383, 15.10970903787971, 15.416599793082689, 15.546256414502809, 18.449708678218578], "lseb": [9.102128687367134, 10.324389492952353, 10.071844456410618, 10.555212310837256, 10.47904646646432, 10.66195032291635, 11.412289170606009, 12.166640187209756, 12.487114808997482, 18.42539372048453]}, "J": {"all": 22.39, "old": 15.166666666666666, "latest": 87.4}, "A": {"all": 22.29, "old": 13.666666666666666, "latest": 99.9}, "C": {"all": 80.66, "old": 79.9, "latest": 87.5}, "zg": {"all": 10.948570944237709, "old": 10.174736026737426, "latest": 17.913085201740266}, "lse": {"all": 15.436063113866515, "old": 15.101213606716284, "latest": 18.449708678218578}, "lseb": {"all": 11.568600962424581, "old": 10.806735100417919, "latest": 18.42539372048453}}}, {"file": "final_K_full_s260918702_ces-nstat_seq-cifar100_None_500_50_20260918-214502_55ee5f8e_last.pt", "arm": "K_full", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.75, "task_il_mean": 76.47, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [25.2, 25.6, 26.2, 34.1, 39.1, 22.9, 32.6, 39.4, 42.9, 79.5], "A": [28.7, 25.8, 26.0, 34.3, 39.7, 22.3, 31.1, 38.0, 42.1, 85.9], "C": [69.9, 60.2, 71.5, 71.1, 79.2, 69.1, 80.3, 84.7, 88.5, 90.2], "zg": [3.5370925572318956, 3.48110153526254, 3.5494442611972334, 3.8198539424231277, 4.285769666336477, 2.857518797563389, 3.9406422281665727, 4.443568526219576, 5.1359699694123115, 6.950809161677957], "lse": [6.899054760484756, 7.075897256919912, 7.060048058799253, 6.977278749306124, 6.996590380760607, 6.5741846604784095, 6.970960208471715, 7.245019934600223, 7.52948579857313, 7.815779184425882], "lseb": [4.625165275914705, 4.67051945301459, 4.4512378459224875, 4.739737926576916, 4.994496754930732, 3.8693079683176443, 4.636245413518719, 4.990371658031701, 5.60622384518484, 7.269993468085008]}, "J": {"all": 36.75, "old": 32.0, "latest": 79.5}, "A": {"all": 37.39, "old": 32.0, "latest": 85.9}, "C": {"all": 76.47, "old": 74.94444444444444, "latest": 90.2}, "zg": {"all": 4.200177064549107, "old": 3.8945512759792362, "latest": 6.950809161677957}, "lse": {"all": 7.114429899282001, "old": 7.036502200932681, "latest": 7.815779184425882}, "lseb": {"all": 4.985329960949734, "old": 4.731478460156926, "latest": 7.269993468085008}}}, {"file": "final_K_full_s260918704_ces-nstat_seq-cifar100_None_500_50_20260918-214703_4b52e6a3_last.pt", "arm": "K_full", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.85, "task_il_mean": 77.33, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.5, "readouts": {"n_tasks": 10, "per_task": {"J": [34.1, 30.2, 36.7, 35.7, 22.2, 41.8, 31.4, 37.1, 37.8, 81.5], "A": [44.2, 30.1, 35.2, 35.0, 20.8, 41.3, 31.0, 37.3, 38.0, 86.7], "C": [69.0, 66.8, 74.1, 79.2, 72.8, 79.7, 76.5, 79.8, 84.2, 91.2], "zg": [3.7487433573622257, 3.6817747506424783, 4.028592047047801, 4.02945327517204, 3.009821837699041, 4.418053113078699, 3.8361604129653424, 4.346340133922174, 4.215804594729096, 7.56638577568531], "lse": [6.5436669307671105, 7.0876644595280425, 6.8507191962702665, 6.937049516388719, 6.533050513871691, 7.050660869900602, 6.880103120763084, 6.9900817709560314, 6.7857263483734735, 8.344204012272908], "lseb": [4.879666833932533, 4.707777641166595, 4.870839391089784, 4.726318194705845, 3.9470940427152366, 5.122796079673003, 4.613690478698284, 4.960322956538679, 4.770566840348253, 7.8305489350395145]}, "J": {"all": 38.85, "old": 34.111111111111114, "latest": 81.5}, "A": {"all": 39.96, "old": 34.766666666666666, "latest": 86.7}, "C": {"all": 77.33, "old": 75.78888888888889, "latest": 91.2}, "zg": {"all": 4.288112929830421, "old": 3.9238603914020995, "latest": 7.56638577568531}, "lse": {"all": 7.000292673909193, "old": 6.8509691918687805, "latest": 8.344204012272908}, "lseb": {"all": 5.042962139390772, "old": 4.733230273207579, "latest": 7.8305489350395145}}}, {"file": "final_K_full_s260918706_ces-nstat_seq-cifar100_None_500_50_20260918-214903_a7c86268_last.pt", "arm": "K_full", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.2, "task_il_mean": 77.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.8, "readouts": {"n_tasks": 10, "per_task": {"J": [21.6, 26.1, 38.2, 36.8, 18.6, 45.8, 26.6, 27.6, 55.6, 85.1], "A": [24.5, 25.5, 38.5, 36.4, 18.8, 45.4, 25.9, 30.0, 55.0, 90.9], "C": [71.4, 66.1, 75.9, 78.0, 63.7, 87.1, 78.3, 71.7, 88.6, 91.8], "zg": [3.1372829369306565, 2.965638818152249, 4.333935636005364, 4.2579326571859415, 2.7039695185646413, 4.887510561505333, 3.637183315012604, 3.4230989021137357, 5.849994031816721, 8.338078698143363], "lse": [6.700126708225238, 6.5155679792685675, 7.117260259346698, 7.461554553830491, 6.575219765864262, 7.361527311511562, 6.786498914841449, 6.51969376534118, 7.7388909015565455, 8.971110529322738], "lseb": [4.2151148903058955, 4.062273764291611, 5.114658970365555, 4.987356684646837, 3.766540754386297, 5.390590781363677, 4.3964005719378685, 4.346204785032157, 6.253232057680061, 8.599911926781132]}, "J": {"all": 38.2, "old": 32.98888888888889, "latest": 85.1}, "A": {"all": 39.089999999999996, "old": 33.333333333333336, "latest": 90.9}, "C": {"all": 77.26, "old": 75.64444444444445, "latest": 91.8}, "zg": {"all": 4.353462507543061, "old": 3.9107273752541385, "latest": 8.338078698143363}, "lse": {"all": 7.174745068910873, "old": 6.975148906642889, "latest": 8.971110529322738}, "lseb": {"all": 5.11322851867911, "old": 4.725819251112218, "latest": 8.599911926781132}}}, {"file": "final_K_full_s260918708_ces-nstat_seq-cifar100_None_500_50_20260919-000827_d539fbc1_last.pt", "arm": "K_full", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.56, "task_il_mean": 74.95, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [20.0, 36.1, 27.1, 21.2, 23.4, 35.8, 44.6, 42.2, 31.6, 83.6], "A": [25.1, 34.7, 25.6, 19.3, 22.3, 35.0, 44.5, 47.7, 30.7, 92.7], "C": [56.8, 72.0, 71.1, 70.7, 68.0, 78.6, 84.4, 74.5, 84.6, 88.8], "zg": [2.755582260830328, 4.227058567546308, 3.41993676396925, 2.7188089493904264, 2.922041786367074, 4.3081537188794465, 5.171463156841695, 4.701204254575074, 4.093549817900174, 7.81619290369004], "lse": [6.643649610029406, 7.301603568957431, 6.759604544486865, 6.456341769254342, 6.608756212440871, 7.328446202945839, 7.570701292677027, 7.2732481810663705, 7.147232563930657, 8.530589898262285], "lseb": [4.113089069596964, 5.104496218272243, 4.302918268056293, 3.7352223052493168, 3.9424264805829363, 5.016380145497798, 5.68430582870014, 5.473944375278074, 4.710211769333386, 8.185962553861415]}, "J": {"all": 36.56, "old": 31.333333333333332, "latest": 83.6}, "A": {"all": 37.760000000000005, "old": 31.65555555555556, "latest": 92.7}, "C": {"all": 74.95, "old": 73.41111111111111, "latest": 88.8}, "zg": {"all": 4.213399217998981, "old": 3.813088808477753, "latest": 7.81619290369004}, "lse": {"all": 7.162017384405109, "old": 7.009953771754312, "latest": 8.530589898262285}, "lseb": {"all": 5.026895701442856, "old": 4.67588827339635, "latest": 8.185962553861415}}}, {"file": "final_K_full_s260918716_ces-nstat_seq-cifar100_None_500_50_20260919-002331_4767afb2_last.pt", "arm": "K_full", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.12, "task_il_mean": 75.66, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [24.7, 27.0, 24.6, 26.4, 31.0, 43.3, 39.6, 40.2, 48.0, 76.4], "A": [31.3, 28.5, 25.0, 29.0, 30.8, 43.9, 40.0, 39.9, 46.4, 82.7], "C": [60.8, 60.1, 68.2, 69.5, 75.8, 80.1, 80.8, 82.3, 88.5, 90.5], "zg": [3.0437447750978173, 3.08208136458043, 3.1045991059374063, 3.231641385884024, 3.6696697240532377, 4.714225619090721, 4.43550450034067, 4.55893569713831, 5.038020245017484, 6.726044628866017], "lse": [6.289976853582533, 6.394025091926855, 6.5145943734791505, 6.587432138317151, 6.667394458361207, 7.266330041769478, 7.124297892201809, 7.070673412189072, 7.130298537100399, 7.714161173598397], "lseb": [4.3367240350172, 4.318428543908805, 4.099740897201669, 4.19934048993867, 4.474429851189413, 5.362889613897396, 5.125525401507203, 5.188000630443287, 5.4690423165022715, 7.029166322016837]}, "J": {"all": 38.12, "old": 33.86666666666667, "latest": 76.4}, "A": {"all": 39.75, "old": 34.97777777777778, "latest": 82.7}, "C": {"all": 75.66, "old": 74.01111111111112, "latest": 90.5}, "zg": {"all": 4.160446704600611, "old": 3.8753802685711225, "latest": 6.726044628866017}, "lse": {"all": 6.875918397252605, "old": 6.782780310991962, "latest": 7.714161173598397}, "lseb": {"all": 4.960328810162276, "old": 4.730457975511769, "latest": 7.029166322016837}}}, {"file": "final_K_none_s260919007_ces-nstat_seq-cifar100_None_500_50_20260919-051254_96e33ad9_last.pt", "arm": "K_none", "unit": 260919007, "seed": 260919007, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 21.94, "task_il_mean": 79.95, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [9.9, 8.8, 8.2, 12.2, 14.5, 10.0, 13.9, 24.2, 28.0, 89.7], "A": [8.4, 7.8, 7.4, 12.5, 13.2, 8.9, 12.2, 21.7, 26.8, 99.6], "C": [79.4, 71.7, 75.0, 78.3, 82.8, 80.9, 78.2, 80.9, 82.2, 90.1], "zg": [8.438196798801423, 8.824762540578842, 9.838338782072068, 10.419586869955063, 10.377670145273209, 10.249627907276153, 10.335730255365371, 11.841704820632934, 12.385007037878037, 18.40897492170334], "lse": [14.155852191895502, 14.822208534305567, 15.26496024663193, 15.283672451726638, 15.301200942358268, 15.388897437078082, 14.88621315074256, 15.81055330002415, 15.870376435122846, 18.771154230200263], "lseb": [9.153641488737616, 9.69521197994709, 10.612786106492063, 11.078235965422145, 10.910542548479752, 10.853669923206816, 11.029560993521358, 12.448946409216799, 12.927710544025556, 18.73908269731245]}, "J": {"all": 21.94, "old": 14.41111111111111, "latest": 89.7}, "A": {"all": 21.85, "old": 13.211111111111112, "latest": 99.6}, "C": {"all": 79.95, "old": 78.82222222222222, "latest": 90.1}, "zg": {"all": 11.111960007953645, "old": 10.301180573092568, "latest": 18.40897492170334}, "lse": {"all": 15.55550889200858, "old": 15.198214965542839, "latest": 18.771154230200263}, "lseb": {"all": 11.744938865636165, "old": 10.967811773227687, "latest": 18.73908269731245}}}, {"file": "final_K_none_s260919009_ces-nstat_seq-cifar100_None_500_50_20260919-051455_95f5558b_last.pt", "arm": "K_none", "unit": 260919009, "seed": 260919009, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.009999999999998, "task_il_mean": 80.53, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [4.8, 13.6, 13.3, 14.5, 12.9, 7.7, 13.3, 21.2, 37.8, 91.0], "A": [3.5, 12.4, 11.0, 13.3, 12.3, 6.6, 13.4, 19.7, 35.6, 99.6], "C": [68.4, 81.6, 83.2, 79.7, 71.3, 78.8, 79.6, 81.8, 89.6, 91.3], "zg": [7.90913690328598, 9.373616334438324, 9.467552295923234, 9.661761463165282, 9.441160465836525, 9.392436479330064, 10.481992730140686, 11.448924372434616, 13.273078545808792, 18.058834057331087], "lse": [14.152955201216844, 14.480848654110043, 14.732960640475392, 14.482990750155595, 14.699318522837304, 14.943293528217005, 15.295041489491897, 15.394617913652006, 15.77885978504989, 18.419193612528975], "lseb": [8.862233965767215, 9.978436527387805, 10.068933043074498, 10.300006908222043, 10.289235349009312, 10.054149644490607, 11.090506681754842, 11.989188477222731, 13.600402451772043, 18.38994414586622]}, "J": {"all": 23.009999999999998, "old": 15.455555555555556, "latest": 91.0}, "A": {"all": 22.740000000000002, "old": 14.2, "latest": 99.6}, "C": {"all": 80.53, "old": 79.33333333333333, "latest": 91.3}, "zg": {"all": 10.85084936476946, "old": 10.049962176707057, "latest": 18.058834057331087}, "lse": {"all": 15.238008009773495, "old": 14.884542942800664, "latest": 18.419193612528975}, "lseb": {"all": 11.462303719456731, "old": 10.692565894300122, "latest": 18.38994414586622}}}, {"file": "final_K_none_s260919011_ces-nstat_seq-cifar100_None_500_50_20260919-051655_4cf1e91c_last.pt", "arm": "K_none", "unit": 260919011, "seed": 260919011, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.630000000000003, "task_il_mean": 80.89, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [4.8, 15.0, 8.2, 10.7, 10.9, 17.5, 14.2, 19.2, 34.7, 91.1], "A": [3.7, 14.6, 7.0, 9.4, 10.0, 15.6, 13.5, 17.2, 32.9, 99.7], "C": [76.5, 79.2, 71.6, 80.3, 77.8, 79.8, 80.4, 86.2, 85.8, 91.3], "zg": [7.941674297809601, 10.041674913167954, 8.826118330717087, 9.937654443264007, 9.977198792695999, 10.507754811286926, 10.583472677707672, 11.369884412765503, 13.03638450741768, 18.379014760017395], "lse": [14.4817074784134, 15.276687154781799, 14.886409753061232, 15.08020727410617, 15.044183525256845, 14.89622710195013, 15.141750438240381, 15.269768864649121, 16.013982584082854, 18.70080247882105], "lseb": [8.744989504257097, 10.64253267226025, 9.685069266795367, 10.56127194426746, 10.652169862312142, 11.115788137775043, 11.182336029207635, 11.828138716321174, 13.517243776038265, 18.673553941363874]}, "J": {"all": 22.63, "old": 15.02222222222222, "latest": 91.1}, "A": {"all": 22.36, "old": 13.766666666666666, "latest": 99.7}, "C": {"all": 80.89, "old": 79.73333333333333, "latest": 91.3}, "zg": {"all": 11.060083194684982, "old": 10.246868576314714, "latest": 18.379014760017395}, "lse": {"all": 15.479172665336298, "old": 15.121213797171325, "latest": 18.70080247882105}, "lseb": {"all": 11.660309385059831, "old": 10.881059989914938, "latest": 18.673553941363874}}}, {"file": "final_K_original_s260919007_ces-nstat_seq-cifar100_None_500_50_20260919-051206_c0d31ca0_last.pt", "arm": "K_original", "unit": 260919007, "seed": 260919007, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.83, "task_il_mean": 75.43, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 34.7, "readouts": {"n_tasks": 10, "per_task": {"J": [29.8, 24.7, 37.7, 33.4, 31.8, 33.2, 31.6, 43.7, 31.9, 80.5], "A": [32.5, 27.0, 40.6, 37.8, 32.3, 31.9, 32.5, 45.6, 35.6, 88.5], "C": [70.8, 64.2, 68.1, 74.0, 78.9, 78.1, 74.7, 78.8, 78.0, 88.7], "zg": [3.592917620040476, 3.416052326925099, 4.094254895746708, 4.472274525015149, 4.121342475028243, 4.073757028931752, 4.031426354544237, 5.0811338892951605, 4.203400848008692, 7.669711268737912], "lse": [6.844120617061578, 6.841668400238656, 7.00304025936257, 7.444822328602076, 7.382495915416236, 7.072524927484122, 6.922845220360848, 7.47731774433274, 7.06734625455519, 8.45743339309481], "lseb": [4.591557349543419, 4.520527022290212, 5.050010553894663, 5.294434512088575, 4.838838507588141, 4.799199440099425, 4.808947052325888, 5.776176073677198, 4.97669752733247, 8.012364703772244]}, "J": {"all": 37.83, "old": 33.08888888888889, "latest": 80.5}, "A": {"all": 40.43, "old": 35.08888888888889, "latest": 88.5}, "C": {"all": 75.42999999999999, "old": 73.95555555555556, "latest": 88.7}, "zg": {"all": 4.475627123227342, "old": 4.12072888483728, "latest": 7.669711268737912}, "lse": {"all": 7.251361506050882, "old": 7.117353518601557, "latest": 8.45743339309481}, "lseb": {"all": 5.266875274261223, "old": 4.961820893204443, "latest": 8.012364703772244}}}, {"file": "final_K_original_s260919009_ces-nstat_seq-cifar100_None_500_50_20260919-051407_dfc5d94e_last.pt", "arm": "K_original", "unit": 260919009, "seed": 260919009, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.730000000000004, "task_il_mean": 75.99, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [21.0, 38.1, 37.0, 33.6, 29.2, 21.1, 32.6, 41.5, 51.7, 81.5], "A": [29.9, 36.5, 36.5, 34.0, 30.9, 19.7, 35.8, 41.0, 51.2, 87.7], "C": [55.1, 74.1, 76.5, 75.2, 67.8, 76.1, 77.6, 81.1, 86.3, 90.1], "zg": [2.8291800511330365, 4.317581767454743, 4.375737493181601, 3.868277054359205, 3.5908473241366448, 3.1890355548076332, 4.0161813901271675, 4.653075625028461, 5.310051329802722, 7.6811551318317655], "lse": [6.4728229855985235, 7.247869410649857, 7.337457676451202, 6.887980455926883, 6.896556922267382, 6.786948050652141, 6.9317494683145195, 7.178878297791217, 7.316048687289425, 8.474665091306749], "lseb": [4.254597028134255, 5.154358087763444, 5.1531134699656524, 4.673930378524108, 4.602992403407963, 4.02411996166208, 4.757428812265826, 5.287889848208582, 5.782052130486507, 7.993590131984558]}, "J": {"all": 38.730000000000004, "old": 33.97777777777778, "latest": 81.5}, "A": {"all": 40.32, "old": 35.05555555555556, "latest": 87.7}, "C": {"all": 75.99, "old": 74.42222222222222, "latest": 90.1}, "zg": {"all": 4.383112272186298, "old": 4.016663065559024, "latest": 7.6811551318317655}, "lse": {"all": 7.153097704624789, "old": 7.00625688388235, "latest": 8.474665091306749}, "lseb": {"all": 5.168407225240298, "old": 4.854498013379824, "latest": 7.993590131984558}}}, {"file": "final_K_original_s260919011_ces-nstat_seq-cifar100_None_500_50_20260919-051607_674e0247_last.pt", "arm": "K_original", "unit": 260919011, "seed": 260919011, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.71, "task_il_mean": 74.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [16.8, 34.9, 31.1, 33.4, 32.7, 35.0, 32.2, 35.3, 43.2, 82.5], "A": [19.6, 38.2, 31.8, 33.7, 32.4, 36.5, 34.3, 35.8, 43.2, 88.5], "C": [59.1, 68.1, 67.0, 70.4, 73.2, 75.1, 75.9, 83.2, 83.1, 91.1], "zg": [2.474910695919767, 4.388643036924303, 3.461719893053174, 3.7612568932231514, 3.695760375724174, 4.0771122603174295, 3.8334600454233585, 4.044001336812973, 4.867624997496605, 7.677136566489935], "lse": [6.591219983418665, 7.595972820427624, 6.7881124694368005, 7.007080794549597, 6.9604937141028875, 7.0559815746730905, 6.889132374519342, 6.804532654481092, 7.216404918118563, 8.379059207299258], "lseb": [3.876209664084907, 5.345032248363803, 4.4698006868001166, 4.659780963654148, 4.57324013793564, 4.861421625841777, 4.63356257464495, 4.650192534998669, 5.426228210672652, 7.9509326021614335]}, "J": {"all": 37.71, "old": 32.733333333333334, "latest": 82.5}, "A": {"all": 39.4, "old": 33.94444444444444, "latest": 88.5}, "C": {"all": 74.62, "old": 72.78888888888889, "latest": 91.1}, "zg": {"all": 4.2281626101384875, "old": 3.8449432816549933, "latest": 7.677136566489935}, "lse": {"all": 7.128799051102692, "old": 6.98988125596974, "latest": 8.379059207299258}, "lseb": {"all": 5.0446401249158095, "old": 4.721718738555185, "latest": 7.9509326021614335}}}, {"file": "final_K_self_s260919007_ces-anchor_seq-cifar100_None_500_50_20260919-051218_6c5a5fb8_last.pt", "arm": "K_self", "unit": 260919007, "seed": 260919007, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 38.440000000000005, "task_il_mean": 75.3, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.5, "readouts": {"n_tasks": 10, "per_task": {"J": [32.0, 27.6, 38.8, 33.6, 33.6, 29.2, 31.0, 43.7, 34.7, 80.2], "A": [35.9, 30.0, 42.7, 37.6, 32.5, 28.9, 31.6, 46.0, 38.6, 86.4], "C": [68.3, 66.9, 67.8, 73.5, 81.3, 74.5, 74.6, 78.5, 79.1, 88.5], "zg": [3.5663348237751054, 3.4689120031744243, 4.259594094868749, 4.3959439737387, 4.1753743878370155, 3.6704543002340944, 3.747970986176282, 5.031515632204711, 4.29009902482666, 7.489324916660785], "lse": [6.817543252636496, 6.781953667961159, 7.0713131279615435, 7.384009408357856, 7.341545732016912, 6.941898741722934, 6.780148943041525, 7.420211312595205, 7.023215655012679, 8.323604227943605], "lseb": [4.631580812083602, 4.507889714753255, 5.224800323582466, 5.18664965747375, 4.83899988584643, 4.496714579279849, 4.568256036112644, 5.71066147907831, 5.040944976753089, 7.829092351267792]}, "J": {"all": 38.440000000000005, "old": 33.8, "latest": 80.2}, "A": {"all": 41.019999999999996, "old": 35.97777777777778, "latest": 86.4}, "C": {"all": 75.3, "old": 73.83333333333333, "latest": 88.5}, "zg": {"all": 4.409552414349653, "old": 4.067355469648415, "latest": 7.489324916660785}, "lse": {"all": 7.188544406924992, "old": 7.062426649034034, "latest": 8.323604227943605}, "lseb": {"all": 5.203558981623119, "old": 4.9118330516626, "latest": 7.829092351267792}}}, {"file": "final_K_self_s260919009_ces-anchor_seq-cifar100_None_500_50_20260919-051419_1ba358e3_last.pt", "arm": "K_self", "unit": 260919009, "seed": 260919009, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 38.04, "task_il_mean": 76.02000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.8, "readouts": {"n_tasks": 10, "per_task": {"J": [19.0, 35.5, 35.7, 31.1, 28.6, 24.2, 31.9, 39.4, 49.7, 85.3], "A": [25.3, 34.4, 34.7, 31.6, 30.5, 23.4, 33.8, 38.9, 50.2, 92.1], "C": [55.5, 73.7, 75.1, 76.3, 68.0, 75.1, 78.7, 79.9, 86.7, 91.2], "zg": [2.6815409624241293, 4.308031684167683, 4.368401995930821, 3.929200893163681, 3.669026486536488, 3.3700460924301296, 4.123135494843125, 4.651708469796926, 5.467693245600909, 7.826567999947816], "lse": [6.509685160901193, 7.221240233402507, 7.475569497213749, 7.022787969003874, 6.928220022533252, 6.925796573407918, 7.060721092945078, 7.191773241649378, 7.500420115306984, 8.49653723207504], "lseb": [4.113163321134378, 5.126552964053703, 5.157904620328792, 4.71683766015208, 4.631008712747846, 4.222967102505007, 4.810719675937138, 5.323962970272102, 5.953700312115762, 8.114052103369248]}, "J": {"all": 38.04, "old": 32.78888888888889, "latest": 85.3}, "A": {"all": 39.489999999999995, "old": 33.644444444444446, "latest": 92.1}, "C": {"all": 76.02000000000001, "old": 74.33333333333333, "latest": 91.2}, "zg": {"all": 4.439535332484171, "old": 4.063198369432655, "latest": 7.826567999947816}, "lse": {"all": 7.233275113843898, "old": 7.0929126562626585, "latest": 8.49653723207504}, "lseb": {"all": 5.217086944261605, "old": 4.8952019265829785, "latest": 8.114052103369248}}}, {"file": "final_K_self_s260919011_ces-anchor_seq-cifar100_None_500_50_20260919-051619_7f3fad41_last.pt", "arm": "K_self", "unit": 260919011, "seed": 260919011, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 36.37, "task_il_mean": 75.64, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [13.9, 33.5, 24.0, 32.0, 33.5, 37.2, 32.1, 33.5, 38.5, 85.5], "A": [17.0, 36.3, 23.3, 32.1, 33.5, 37.9, 34.4, 32.5, 39.1, 91.8], "C": [60.1, 69.6, 64.9, 73.8, 75.2, 77.6, 78.3, 83.4, 82.8, 90.7], "zg": [2.4665890688169747, 4.43601492697373, 3.076288698531687, 3.796343627911061, 3.8188404213152825, 4.310850964769022, 4.081068959796801, 4.101788575116545, 4.737687091194093, 8.047865962259472], "lse": [6.616605714832725, 7.615966506451666, 6.882306730875161, 7.023730070516805, 7.002969454783236, 7.150641726038551, 7.0829314957987375, 6.9974933805694315, 7.315415124836682, 8.664070478954494], "lseb": [3.836605985230621, 5.327707925459147, 4.147106359245594, 4.622336046369833, 4.624742738745806, 5.05046750058747, 4.8038807124434495, 4.721719192230763, 5.335011466778432, 8.327281141435552]}, "J": {"all": 36.37, "old": 30.91111111111111, "latest": 85.5}, "A": {"all": 37.79, "old": 31.78888888888889, "latest": 91.8}, "C": {"all": 75.64, "old": 73.96666666666667, "latest": 90.7}, "zg": {"all": 4.2873338296684675, "old": 3.8694969260472445, "latest": 8.047865962259472}, "lse": {"all": 7.235213068365749, "old": 7.076451133855888, "latest": 8.664070478954494}, "lseb": {"all": 5.079685906852667, "old": 4.718841991899013, "latest": 8.327281141435552}}}, {"file": "final_K_shuffle_s260919007_ces-anchor_seq-cifar100_None_500_50_20260919-051230_dcfedfaf_last.pt", "arm": "K_shuffle", "unit": 260919007, "seed": 260919007, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.55, "task_il_mean": 74.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [31.9, 25.6, 38.9, 32.5, 32.4, 32.7, 28.9, 43.2, 31.0, 78.4], "A": [36.3, 29.0, 43.3, 35.4, 32.0, 32.6, 31.7, 45.2, 34.2, 86.7], "C": [68.7, 63.6, 67.4, 73.5, 80.2, 76.1, 73.1, 78.3, 77.0, 88.9], "zg": [3.475415259808302, 3.356779303818941, 4.2755393806654025, 4.077762346543372, 4.004204582122155, 4.056133281515329, 3.805651990255807, 5.062558796639554, 4.169205814035609, 7.2728611463308335], "lse": [6.675014530190282, 6.828944117966893, 7.117757404305891, 7.181577599555514, 7.180783072262066, 7.034029662049986, 6.813293764425967, 7.414426088824501, 7.030422939939733, 8.15004810109641], "lseb": [4.55596614287829, 4.51419561637184, 5.243549238624507, 4.922575878670656, 4.7015510041488655, 4.832268422344224, 4.642382222602539, 5.735556077852532, 4.951405282857213, 7.633683196047746]}, "J": {"all": 37.55, "old": 33.01111111111111, "latest": 78.4}, "A": {"all": 40.64, "old": 35.52222222222222, "latest": 86.7}, "C": {"all": 74.67999999999999, "old": 73.1, "latest": 88.9}, "zg": {"all": 4.355611190173531, "old": 4.0314723061560525, "latest": 7.2728611463308335}, "lse": {"all": 7.142629728061723, "old": 7.030694353280093, "latest": 8.15004810109641}, "lseb": {"all": 5.173313308239841, "old": 4.899938876261185, "latest": 7.633683196047746}}}, {"file": "final_K_shuffle_s260919009_ces-anchor_seq-cifar100_None_500_50_20260919-051431_508a38b9_last.pt", "arm": "K_shuffle", "unit": 260919009, "seed": 260919009, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 39.339999999999996, "task_il_mean": 76.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [20.6, 40.9, 38.1, 30.9, 32.9, 23.4, 30.2, 42.2, 52.9, 81.3], "A": [27.6, 39.9, 37.5, 31.6, 34.4, 22.7, 31.9, 41.7, 53.8, 88.9], "C": [54.6, 75.2, 77.9, 73.8, 67.4, 77.3, 75.9, 83.3, 87.9, 89.3], "zg": [2.644943885780871, 4.515203570485115, 4.573050490864553, 3.732993937997613, 3.735599914426915, 3.2772927932715974, 3.7758810651414096, 4.6766524259522555, 5.508145656142384, 7.619132033973933], "lse": [6.383554484930618, 7.254274603067118, 7.4765953387289565, 6.832989749274737, 6.917180797890433, 6.724614168020312, 6.976237096193846, 7.072569595011596, 7.418278716915141, 8.413235307325845], "lseb": [4.07432885581745, 5.327900440402949, 5.313054380966666, 4.581951914292641, 4.744291845564971, 4.101397590946323, 4.548951375439918, 5.29214765195866, 5.958409181783557, 7.957839009941107]}, "J": {"all": 39.339999999999996, "old": 34.67777777777778, "latest": 81.3}, "A": {"all": 41.0, "old": 35.67777777777778, "latest": 88.9}, "C": {"all": 76.26, "old": 74.81111111111112, "latest": 89.3}, "zg": {"all": 4.405889577403665, "old": 4.0488626377847465, "latest": 7.619132033973933}, "lse": {"all": 7.146952985735861, "old": 7.00625495000364, "latest": 8.413235307325845}, "lseb": {"all": 5.190027224711424, "old": 4.882492581908126, "latest": 7.957839009941107}}}, {"file": "final_K_shuffle_s260919011_ces-anchor_seq-cifar100_None_500_50_20260919-051631_b8542813_last.pt", "arm": "K_shuffle", "unit": 260919011, "seed": 260919011, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 38.46, "task_il_mean": 75.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.7, "readouts": {"n_tasks": 10, "per_task": {"J": [18.0, 33.7, 28.9, 33.5, 34.0, 38.9, 33.0, 37.7, 44.5, 82.4], "A": [22.3, 37.3, 28.4, 35.0, 34.6, 41.0, 36.1, 36.4, 45.2, 88.2], "C": [56.9, 67.9, 65.5, 73.4, 73.2, 74.6, 78.7, 85.1, 84.1, 91.0], "zg": [2.4372823627218603, 4.419122247477993, 3.252892978698015, 4.018831887058914, 3.833703764361329, 4.253197243332862, 4.107596823364497, 4.325636966251768, 4.912687572414056, 7.393013292187825], "lse": [6.409929296400879, 7.576244701696695, 6.7830579669737885, 7.1455393163364045, 6.953166550819726, 7.027636379308837, 7.022736000035147, 6.986179518547334, 7.274558796697056, 8.137443638459061], "lseb": [3.8274100487787948, 5.358201964229097, 4.2940611264812905, 4.879222989905535, 4.687662477732172, 5.04544775408864, 4.840232152108444, 4.909301952777821, 5.482170003031452, 7.66640590588455]}, "J": {"all": 38.46, "old": 33.577777777777776, "latest": 82.4}, "A": {"all": 40.45, "old": 35.144444444444446, "latest": 88.2}, "C": {"all": 75.03999999999999, "old": 73.26666666666667, "latest": 91.0}, "zg": {"all": 4.295396513786912, "old": 3.951216871742366, "latest": 7.393013292187825}, "lse": {"all": 7.131649216527492, "old": 7.019894280757319, "latest": 8.137443638459061}, "lseb": {"all": 5.09901163750178, "old": 4.813745607681472, "latest": 7.66640590588455}}}, {"file": "final_K_stage_s260919007_ces-anchor_seq-cifar100_None_500_50_20260919-051242_14019ea5_last.pt", "arm": "K_stage", "unit": 260919007, "seed": 260919007, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.17, "task_il_mean": 74.69, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [32.3, 24.1, 36.5, 32.2, 34.2, 31.3, 29.1, 40.6, 32.6, 78.8], "A": [36.7, 26.9, 39.8, 37.2, 33.6, 31.2, 29.2, 41.1, 36.0, 86.3], "C": [69.1, 62.7, 67.5, 72.8, 81.0, 76.6, 72.3, 79.0, 76.4, 89.5], "zg": [3.602621288098395, 3.2019822285994888, 4.133503527457826, 4.391304868713021, 4.276426901925356, 4.031229393228888, 3.636855178271653, 4.804476234355941, 4.142002897545695, 7.35958222501725], "lse": [6.845605028022401, 6.751030563303877, 7.0334555005329635, 7.367243859115734, 7.380025798279416, 7.042490076064254, 6.725730738192503, 7.372463294703426, 7.0257630649605565, 8.192179880922462], "lseb": [4.684436595912636, 4.356398748075894, 5.118513085693164, 5.218582355803959, 4.946210413257083, 4.806210450052511, 4.4989173790197, 5.477832487328615, 4.926120003933989, 7.686187768374642]}, "J": {"all": 37.17, "old": 32.54444444444445, "latest": 78.8}, "A": {"all": 39.8, "old": 34.63333333333333, "latest": 86.3}, "C": {"all": 74.69, "old": 73.04444444444444, "latest": 89.5}, "zg": {"all": 4.357998474321351, "old": 4.024489168688474, "latest": 7.35958222501725}, "lse": {"all": 7.173598780409759, "old": 7.060423102575014, "latest": 8.192179880922462}, "lseb": {"all": 5.17194092874522, "old": 4.892580168786394, "latest": 7.686187768374642}}}, {"file": "final_K_stage_s260919009_ces-anchor_seq-cifar100_None_500_50_20260919-051443_cc8a433a_last.pt", "arm": "K_stage", "unit": 260919009, "seed": 260919009, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 38.58, "task_il_mean": 75.36, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [19.1, 38.9, 35.6, 30.0, 29.4, 20.5, 31.5, 44.0, 54.3, 82.5], "A": [25.0, 37.9, 34.0, 30.7, 31.2, 19.2, 33.5, 44.5, 53.3, 89.8], "C": [57.4, 71.9, 74.6, 73.9, 66.9, 74.0, 76.7, 81.0, 87.5, 89.7], "zg": [2.70061406044662, 4.2314590551713485, 4.06429826223012, 3.7533830451974644, 3.6900811076629907, 3.1231066040406, 4.04683645074442, 4.898687618321972, 5.544617723330855, 7.566540802977979], "lse": [6.429843397727342, 7.100933800199407, 7.2521135663144545, 6.911498076918548, 6.927107189517217, 6.747013709508758, 7.047210913785597, 7.220023627688163, 7.5102717235303675, 8.313761957626383], "lseb": [4.071208004113609, 5.1103717023707755, 4.876733417168145, 4.601146322372588, 4.695650423394379, 3.967053866898809, 4.781323773373365, 5.523083180271277, 6.015269916872892, 7.8953090150985075]}, "J": {"all": 38.58, "old": 33.7, "latest": 82.5}, "A": {"all": 39.91, "old": 34.36666666666667, "latest": 89.8}, "C": {"all": 75.36, "old": 73.76666666666667, "latest": 89.7}, "zg": {"all": 4.361962473012437, "old": 4.0058982141273765, "latest": 7.566540802977979}, "lse": {"all": 7.145977796281623, "old": 7.016224000576651, "latest": 8.313761957626383}, "lseb": {"all": 5.153714962193435, "old": 4.849093400759538, "latest": 7.8953090150985075}}}, {"file": "final_K_stage_s260919011_ces-anchor_seq-cifar100_None_500_50_20260919-051643_c64800d5_last.pt", "arm": "K_stage", "unit": 260919011, "seed": 260919011, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.12, "task_il_mean": 74.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.9, "readouts": {"n_tasks": 10, "per_task": {"J": [14.3, 35.6, 24.6, 33.9, 30.9, 37.0, 34.2, 37.1, 41.4, 82.2], "A": [16.3, 38.1, 24.8, 33.5, 30.5, 38.5, 36.6, 37.0, 42.8, 88.4], "C": [55.6, 66.0, 62.6, 74.1, 72.5, 76.6, 77.0, 83.2, 84.3, 90.4], "zg": [2.361551955468953, 4.4086125388853254, 3.0926457798276097, 3.777956641945988, 3.56464158699289, 4.127083327975124, 4.10575863249274, 4.297628532232717, 4.947978223379701, 7.4891357754953205], "lse": [6.521017355244963, 7.6429998710276505, 6.8237123062391705, 7.014885338857626, 6.896496827371455, 7.008581548764279, 7.050336897311194, 6.898232284801823, 7.377000438737864, 8.226297066566762], "lseb": [3.7994319716803218, 5.407431722152575, 4.228508446118887, 4.6235820356125314, 4.425128566979252, 4.90689071519888, 4.85841858920679, 4.892173388135239, 5.523181732029106, 7.786465971208242]}, "J": {"all": 37.12, "old": 32.111111111111114, "latest": 82.2}, "A": {"all": 38.65, "old": 33.12222222222223, "latest": 88.4}, "C": {"all": 74.22999999999999, "old": 72.43333333333334, "latest": 90.4}, "zg": {"all": 4.217299299469637, "old": 3.8537619132445604, "latest": 7.4891357754953205}, "lse": {"all": 7.145955993492278, "old": 7.025918096484002, "latest": 8.226297066566762}, "lseb": {"all": 5.045121313832182, "old": 4.74052746301262, "latest": 7.786465971208242}}}, {"file": "final_NGF_disp_s260918701_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144414_47ddafe7_last.pt", "arm": "NGF_disp", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 32.75, "task_il_mean": 78.67, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.8, "readouts": {"n_tasks": 10, "per_task": {"J": [19.6, 16.8, 16.8, 17.4, 27.9, 31.4, 23.0, 30.9, 55.3, 88.4], "A": [18.3, 15.3, 15.5, 14.5, 29.2, 29.6, 21.8, 28.5, 54.8, 98.2], "C": [77.3, 68.4, 77.6, 74.3, 72.9, 74.3, 77.8, 86.1, 88.1, 89.9], "zg": [8.457205627918244, 9.664027402877808, 9.705761390209197, 10.325909090042114, 11.025203330516815, 11.498938440799714, 11.054490835666657, 11.856796677112579, 13.331455189704895, 16.64540477800369], "lse": [13.416340881363883, 14.393795340649024, 14.079782654979923, 14.595625453866132, 14.449410761377075, 14.74823990383172, 14.49490370222628, 14.849646305671936, 14.9624948508792, 17.08912819388934], "lseb": [9.19132599319403, 10.6452218449102, 10.510824695701414, 11.271536709340014, 11.891359695805871, 12.369663486113222, 11.851834783980733, 12.479684814896197, 13.764192558694504, 16.963756889424353]}, "J": {"all": 32.75, "old": 26.566666666666666, "latest": 88.4}, "A": {"all": 32.57, "old": 25.27777777777778, "latest": 98.2}, "C": {"all": 78.67, "old": 77.42222222222222, "latest": 89.9}, "zg": {"all": 11.356519276285171, "old": 10.768865331649781, "latest": 16.64540477800369}, "lse": {"all": 14.707936804873452, "old": 14.443359983871687, "latest": 17.08912819388934}, "lseb": {"all": 12.093940147206053, "old": 11.552849398070686, "latest": 16.963756889424353}}}, {"file": "final_NGF_disp_s260918703_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144503_cf81b9cc_last.pt", "arm": "NGF_disp", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 29.97, "task_il_mean": 78.27000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.5, "readouts": {"n_tasks": 10, "per_task": {"J": [18.2, 24.5, 18.3, 22.2, 16.5, 22.7, 16.2, 33.4, 38.4, 89.3], "A": [16.9, 22.6, 16.2, 20.7, 15.1, 19.6, 14.4, 31.3, 37.7, 99.3], "C": [76.0, 74.9, 69.8, 79.1, 72.3, 80.4, 74.3, 80.2, 85.8, 89.9], "zg": [8.047546444416046, 9.270211748838424, 9.168242181777954, 10.074484987258911, 9.287408168315887, 9.964553025245667, 9.618323780536652, 10.95513309288025, 11.549726804733277, 16.6169787106514], "lse": [12.681516091272536, 13.55890542255684, 13.524270841668793, 14.021620666863146, 13.868533076846125, 13.744382413845383, 13.489915010933023, 13.759161232559046, 14.050600479930846, 17.03939329722939], "lseb": [8.869286141170152, 10.130326697804046, 10.15191798434371, 10.827350619032392, 10.304561045451582, 10.755778455159072, 10.523466135688395, 11.667321675121176, 12.068880288939546, 16.947768178118558]}, "J": {"all": 29.97, "old": 23.37777777777778, "latest": 89.3}, "A": {"all": 29.380000000000003, "old": 21.61111111111111, "latest": 99.3}, "C": {"all": 78.27000000000001, "old": 76.97777777777777, "latest": 89.9}, "zg": {"all": 10.455260894465447, "old": 9.770625581555898, "latest": 16.6169787106514}, "lse": {"all": 13.973829853370512, "old": 13.63321169294175, "latest": 17.03939329722939}, "lseb": {"all": 11.224665722082863, "old": 10.588765449190008, "latest": 16.947768178118558}}}, {"file": "final_NGF_disp_s260918705_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144551_09a09d87_last.pt", "arm": "NGF_disp", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 29.97, "task_il_mean": 74.22, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [22.0, 23.8, 12.8, 21.2, 17.0, 22.2, 21.8, 33.6, 37.0, 88.3], "A": [20.5, 22.1, 11.7, 19.5, 16.0, 21.7, 21.0, 33.3, 39.7, 98.5], "C": [73.6, 75.9, 72.4, 71.9, 73.6, 66.1, 72.0, 73.0, 74.4, 89.3], "zg": [8.399841671943664, 9.749836482286453, 9.093757264375686, 9.792200519323348, 10.233756414413453, 10.671106707096099, 10.799073699951173, 11.272625248908996, 12.042980239391326, 16.06711209487915], "lse": [13.045601389810647, 13.80274611461034, 13.648256818866159, 13.821106851248349, 14.270871761212648, 14.601992010324347, 14.221623564320678, 14.017510700575263, 14.421892214793836, 16.552957990751246], "lseb": [9.236266901361022, 10.55810720539394, 10.066679471193021, 10.714281348049298, 11.137346220776308, 11.68515187185644, 11.703733984759339, 12.167556364315699, 12.820888671421107, 16.422694854276838]}, "J": {"all": 29.97, "old": 23.48888888888889, "latest": 88.3}, "A": {"all": 30.4, "old": 22.833333333333332, "latest": 98.5}, "C": {"all": 74.22, "old": 72.54444444444444, "latest": 89.3}, "zg": {"all": 10.812229034256934, "old": 10.228353138632244, "latest": 16.06711209487915}, "lse": {"all": 14.240455941651351, "old": 13.98351126952914, "latest": 16.552957990751246}, "lseb": {"all": 11.6512706893403, "old": 11.121112448791798, "latest": 16.422694854276838}}}, {"file": "final_NGF_disp_s260918707_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160617_ebebda06_last.pt", "arm": "NGF_disp", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 29.740000000000002, "task_il_mean": 75.55, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [19.4, 16.3, 27.3, 17.8, 13.8, 23.8, 35.5, 22.6, 40.4, 80.5], "A": [17.8, 14.9, 27.0, 16.5, 12.7, 21.5, 34.5, 21.8, 41.7, 99.0], "C": [75.0, 68.9, 75.9, 70.5, 70.8, 71.4, 77.4, 80.5, 83.9, 81.2], "zg": [8.329661154031754, 8.859414393186569, 10.003856067657471, 9.480578979969025, 9.324075367450714, 10.268289988040925, 11.353695509910583, 10.619933766365051, 12.369497241020202, 15.994191268920899], "lse": [13.40477508980207, 14.056498682316043, 14.021651738314462, 13.993653073008979, 13.88515114905333, 14.008766273056668, 14.187882949981836, 14.039306700893933, 14.771610248614563, 16.733318801792237], "lseb": [9.086448186275344, 9.839609943290572, 10.81648596346487, 10.476793988174899, 10.362799990544527, 11.166907967735789, 12.105586928168448, 11.391630362778935, 12.930079137737561, 16.648094179896415]}, "J": {"all": 29.74, "old": 24.1, "latest": 80.5}, "A": {"all": 30.74, "old": 23.155555555555555, "latest": 99.0}, "C": {"all": 75.55, "old": 74.92222222222223, "latest": 81.2}, "zg": {"all": 10.66031937365532, "old": 10.067666940848033, "latest": 15.994191268920899}, "lse": {"all": 14.310261470683411, "old": 14.041032878337987, "latest": 16.733318801792237}, "lseb": {"all": 11.482443664806736, "old": 10.908482496463439, "latest": 16.648094179896415}}}, {"file": "final_NGF_disp_s260918709_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160746_ee59d287_last.pt", "arm": "NGF_disp", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 28.179999999999996, "task_il_mean": 77.41999999999999, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [14.2, 14.9, 18.6, 14.3, 14.8, 25.3, 29.5, 23.6, 32.4, 94.2], "A": [14.6, 13.8, 16.8, 12.4, 12.5, 23.2, 27.9, 21.5, 30.4, 99.1], "C": [73.5, 70.0, 75.6, 69.7, 70.7, 78.0, 86.1, 74.2, 81.7, 94.7], "zg": [8.38827751636505, 9.564709200382232, 10.535655173778533, 10.32245410823822, 10.569691810131072, 11.53309706878662, 12.198382694721221, 11.599989881038665, 12.444645462036133, 17.99720269536972], "lse": [13.91056312353217, 14.739317912966444, 15.10964907648374, 15.140470548669056, 14.990172257203104, 15.205709050999939, 15.225755766223529, 14.725456747394722, 15.136563291728566, 18.22042401209922], "lseb": [9.202898018578935, 10.518158472851018, 11.35295120887941, 11.329950804655724, 11.598650460072033, 12.293841368395666, 12.764403443322255, 12.470121627842186, 13.071177842563474, 18.151774985596777]}, "J": {"all": 28.18, "old": 20.844444444444445, "latest": 94.2}, "A": {"all": 27.22, "old": 19.233333333333334, "latest": 99.1}, "C": {"all": 77.42, "old": 75.5, "latest": 94.7}, "zg": {"all": 11.515410561084746, "old": 10.795211435053083, "latest": 17.99720269536972}, "lse": {"all": 15.24040817873005, "old": 14.909295308355695, "latest": 18.22042401209922}, "lseb": {"all": 12.275392823275748, "old": 11.622461471906744, "latest": 18.151774985596777}}}, {"file": "final_NGF_disp_s260918711_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161036_fff81834_last.pt", "arm": "NGF_disp", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 30.370000000000005, "task_il_mean": 76.88000000000001, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 33.5, "readouts": {"n_tasks": 10, "per_task": {"J": [19.4, 22.2, 18.4, 21.8, 24.8, 18.3, 32.6, 16.3, 40.3, 89.6], "A": [18.3, 20.1, 17.3, 20.3, 23.8, 17.2, 32.0, 13.4, 37.6, 98.5], "C": [75.9, 75.4, 66.5, 75.5, 70.7, 73.4, 79.8, 78.6, 82.5, 90.5], "zg": [8.089842924833297, 9.31244893193245, 9.404678695201873, 9.944591315746308, 10.188503298282622, 10.005656349182129, 10.904093807697295, 10.264231927394867, 11.726166571617126, 16.866301283359526], "lse": [13.176926719488069, 13.662684524688327, 14.012677200398146, 13.768449650878479, 14.02706545800778, 14.037332799388535, 13.885420335162665, 14.102255284466336, 14.15830315975819, 17.27674722478007], "lseb": [8.872016971252725, 10.123463813877455, 10.456846314549301, 10.800718794159406, 11.097541194331317, 10.908397310929496, 11.601497183410977, 11.039863813217046, 12.304737722215732, 17.187552909482058]}, "J": {"all": 30.369999999999997, "old": 23.788888888888888, "latest": 89.6}, "A": {"all": 29.85, "old": 22.22222222222222, "latest": 98.5}, "C": {"all": 76.88, "old": 75.36666666666666, "latest": 90.5}, "zg": {"all": 10.670651510524749, "old": 9.982245980209775, "latest": 16.866301283359526}, "lse": {"all": 14.210786235701658, "old": 13.870123903581836, "latest": 17.27674722478007}, "lseb": {"all": 11.439263602742551, "old": 10.800564790882607, "latest": 17.187552909482058}}}, {"file": "final_NGF_disp_s260918713_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161205_c5f650d2_last.pt", "arm": "NGF_disp", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 29.5, "task_il_mean": 77.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [15.4, 24.5, 22.3, 16.6, 14.5, 16.7, 21.1, 23.0, 54.5, 86.4], "A": [15.0, 22.5, 21.2, 15.6, 12.8, 16.2, 18.9, 21.1, 53.4, 98.8], "C": [73.5, 71.9, 73.3, 72.1, 75.0, 74.5, 77.1, 78.5, 89.3, 87.4], "zg": [7.987186492204666, 8.956449023008346, 9.251793993711471, 9.520942631721496, 9.768867196083068, 9.792370054721832, 10.389251224040985, 10.842808954238892, 12.674211905479432, 16.269783079147338], "lse": [13.360463448829755, 13.394154018574923, 13.57203125164084, 14.177499335587584, 14.337906051737015, 13.766116573171114, 14.372925228333312, 14.288442360218527, 14.393820313010687, 16.81254946576658], "lseb": [8.87977063204345, 9.871965933503624, 10.216194866539377, 10.505914580130495, 10.652598570183807, 10.69044851636605, 11.183023439789405, 11.578732412824811, 13.06152900333735, 16.711946981540304]}, "J": {"all": 29.5, "old": 23.177777777777777, "latest": 86.4}, "A": {"all": 29.55, "old": 21.855555555555554, "latest": 98.8}, "C": {"all": 77.26, "old": 76.13333333333334, "latest": 87.4}, "zg": {"all": 10.545366455435753, "old": 9.909320163912243, "latest": 16.269783079147338}, "lse": {"all": 14.247590804687032, "old": 13.962595397900417, "latest": 16.81254946576658}, "lseb": {"all": 11.335212493625868, "old": 10.737797550524263, "latest": 16.711946981540304}}}, {"file": "final_NGF_disp_s260918715_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161616_1d0b0eb8_last.pt", "arm": "NGF_disp", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 29.18, "task_il_mean": 76.46000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.7, "readouts": {"n_tasks": 10, "per_task": {"J": [6.8, 15.5, 13.9, 13.8, 18.3, 22.9, 30.9, 29.2, 49.7, 90.8], "A": [6.1, 15.0, 13.0, 13.6, 16.8, 21.7, 29.9, 27.2, 46.9, 99.1], "C": [61.5, 68.5, 72.5, 68.9, 76.3, 79.8, 73.7, 81.7, 90.1, 91.6], "zg": [7.521853907585144, 9.414921487331391, 9.48514905977249, 9.390639801502228, 10.223620364665985, 10.716590874671937, 11.130277225971222, 11.29671538257599, 12.912160690307617, 17.23748650407791], "lse": [13.866946401108605, 14.375191352020593, 14.386534503156447, 14.056840462245969, 14.441123683495977, 14.417710042233022, 14.57572154888857, 14.641373349491248, 14.801207475756687, 17.604064661210295], "lseb": [8.713485811199657, 10.379193291958556, 10.436533595488022, 10.4163923085553, 11.113226527331301, 11.470945728349234, 11.999339558306513, 11.958129522079467, 13.312401539175946, 17.53142238840076]}, "J": {"all": 29.18, "old": 22.333333333333332, "latest": 90.8}, "A": {"all": 28.93, "old": 21.133333333333333, "latest": 99.1}, "C": {"all": 76.46000000000001, "old": 74.77777777777777, "latest": 91.6}, "zg": {"all": 10.932941529846191, "old": 10.232436532709334, "latest": 17.23748650407791}, "lse": {"all": 14.716671347960741, "old": 14.39584986871079, "latest": 17.604064661210295}, "lseb": {"all": 11.733107027084476, "old": 11.088849764715999, "latest": 17.53142238840076}}}, {"file": "final_NGF_disp_s260918717_ces-nstat-geom_seq-cifar100_None_500_50_20260920-162934_bf6b3098_last.pt", "arm": "NGF_disp", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 27.139999999999997, "task_il_mean": 77.22, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [7.8, 17.5, 14.3, 24.5, 23.9, 15.9, 21.6, 21.0, 34.9, 90.0], "A": [7.2, 16.3, 12.6, 22.8, 22.7, 14.0, 19.8, 21.0, 33.1, 99.4], "C": [64.7, 65.8, 76.1, 81.5, 67.1, 78.6, 79.0, 81.9, 87.0, 90.5], "zg": [7.610473940849304, 9.47395035648346, 9.485487110614777, 10.538279606819152, 10.685954721450805, 10.090586105823517, 10.800342306137084, 10.941113452911377, 12.063415990352631, 17.082644635677337], "lse": [14.057273058308468, 14.238868978612405, 14.125351791893753, 14.405151046369403, 14.848261601229542, 14.504454124906045, 14.796041968614107, 14.839732723835006, 14.810473926669525, 17.47824619110465], "lseb": [8.740059712315869, 10.502470601009442, 10.383058657062126, 11.234712220204413, 11.71083403954936, 10.92219299580937, 11.579752842994017, 11.62079261043473, 12.562564411595428, 17.395087477003443]}, "J": {"all": 27.139999999999997, "old": 20.155555555555555, "latest": 90.0}, "A": {"all": 26.890000000000004, "old": 18.833333333333332, "latest": 99.4}, "C": {"all": 77.22, "old": 75.74444444444445, "latest": 90.5}, "zg": {"all": 10.877224822711945, "old": 10.187733732382457, "latest": 17.082644635677337}, "lse": {"all": 14.81038554115429, "old": 14.513956580048696, "latest": 17.47824619110465}, "lseb": {"all": 11.66515255679782, "old": 11.028493121219418, "latest": 17.395087477003443}}}, {"file": "final_NGF_disp_s260918719_ces-nstat-geom_seq-cifar100_None_500_50_20260920-175141_d02b394f_last.pt", "arm": "NGF_disp", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 28.580000000000002, "task_il_mean": 77.68, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [12.4, 27.2, 14.5, 15.4, 13.7, 19.6, 17.2, 29.2, 49.3, 87.3], "A": [11.4, 25.7, 14.1, 14.2, 12.4, 18.0, 15.9, 28.8, 47.2, 98.2], "C": [75.0, 79.5, 74.2, 75.1, 73.2, 73.9, 67.2, 80.2, 89.6, 88.9], "zg": [7.983707938432693, 9.936369119167328, 9.748760337829589, 9.779556701660157, 10.01564100933075, 10.305328065395356, 10.326601752281189, 11.510837470531463, 12.92515375328064, 16.209298816680906], "lse": [13.431244145325016, 14.09959108278769, 14.284544537332224, 14.145656798029858, 14.258609408755143, 14.13913414728118, 14.504254342909716, 14.655802185019263, 14.920568546024816, 16.716892451844974], "lseb": [8.772829288359533, 10.643130487945726, 10.650739516801476, 10.66112115281611, 10.922511232385537, 11.181956220780602, 11.38173482932025, 12.229010710685795, 13.328931305140795, 16.600716797291728]}, "J": {"all": 28.580000000000002, "old": 22.055555555555557, "latest": 87.3}, "A": {"all": 28.589999999999996, "old": 20.855555555555554, "latest": 98.2}, "C": {"all": 77.67999999999999, "old": 76.43333333333334, "latest": 88.9}, "zg": {"all": 10.874125496459007, "old": 10.281328460878797, "latest": 16.209298816680906}, "lse": {"all": 14.515629764530988, "old": 14.2710450214961, "latest": 16.716892451844974}, "lseb": {"all": 11.637268154152755, "old": 11.085773860470646, "latest": 16.600716797291728}}}, {"file": "final_NGF_level_s260918701_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144402_3679c193_last.pt", "arm": "NGF_level", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 27.810000000000002, "task_il_mean": 81.71000000000001, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [16.0, 8.1, 9.7, 8.8, 22.4, 25.8, 19.7, 23.2, 54.8, 89.6], "A": [15.1, 7.3, 8.8, 8.0, 23.2, 25.0, 19.4, 22.3, 55.5, 98.7], "C": [76.1, 73.8, 81.7, 78.6, 76.6, 79.0, 85.3, 86.9, 88.9, 90.2], "zg": [5.953319344878197, 5.130039323523641, 5.210643587466329, 5.187630662655458, 6.282960479248315, 6.331559036033228, 6.075503154166043, 6.98487520429492, 9.382398826740681, 13.65470680218935], "lse": [10.091684211196151, 10.560364739278487, 10.5065395785732, 10.754143000649963, 10.662206010131781, 10.65969794835125, 10.71441938570246, 11.163694948615015, 11.503159732164217, 14.090896154865929], "lseb": [6.854941556910555, 5.95346207165211, 5.77806952301512, 5.877664737110839, 6.991422224626549, 6.984713774956361, 6.510043047086358, 7.396186977445454, 9.714781665924546, 14.037617113113987]}, "J": {"all": 27.809999999999995, "old": 20.944444444444443, "latest": 89.6}, "A": {"all": 28.330000000000002, "old": 20.51111111111111, "latest": 98.7}, "C": {"all": 81.71000000000001, "old": 80.76666666666667, "latest": 90.2}, "zg": {"all": 7.019363642119616, "old": 6.282103291000757, "latest": 13.65470680218935}, "lse": {"all": 11.070680570952845, "old": 10.73510106162917, "latest": 14.090896154865929}, "lseb": {"all": 7.609890269184189, "old": 6.8956983976364326, "latest": 14.037617113113987}}}, {"file": "final_NGF_level_s260918703_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144451_9b3220de_last.pt", "arm": "NGF_level", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 25.130000000000003, "task_il_mean": 80.88, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [12.8, 12.8, 11.6, 14.9, 14.4, 17.9, 10.4, 29.9, 36.6, 90.0], "A": [13.1, 11.7, 10.6, 13.8, 13.2, 16.9, 9.6, 28.8, 36.3, 99.0], "C": [70.6, 80.9, 72.7, 86.4, 76.1, 83.4, 78.7, 82.5, 86.9, 90.6], "zg": [6.303919518113136, 6.011078883115202, 5.14281533493381, 6.2521343521289525, 5.093915125401691, 6.096898904332891, 5.459912715805695, 7.2009784403592345, 7.931304728247225, 14.190371677905322], "lse": [10.338027257875618, 11.1048366771845, 10.543857159348294, 11.275531549624576, 10.791705835494788, 10.720126632295399, 10.563262095805976, 10.63219310920872, 10.968556270228124, 14.592879399503968], "lseb": [7.31141489098968, 6.645040405807142, 5.950556888805193, 6.676365561902411, 5.800243290030729, 6.588994036239062, 6.117036606613362, 7.750138694886184, 8.319389629744489, 14.539462329568787]}, "J": {"all": 25.130000000000003, "old": 17.922222222222224, "latest": 90.0}, "A": {"all": 25.3, "old": 17.11111111111111, "latest": 99.0}, "C": {"all": 80.88, "old": 79.80000000000001, "latest": 90.6}, "zg": {"all": 6.968332968034316, "old": 6.165884222493093, "latest": 14.190371677905322}, "lse": {"all": 11.153097598656995, "old": 10.77089962078511, "latest": 14.592879399503968}, "lseb": {"all": 7.569864233458704, "old": 6.795464445002028, "latest": 14.539462329568787}}}, {"file": "final_NGF_level_s260918705_ces-nstat-geom_seq-cifar100_None_500_50_20260920-144539_897ae251_last.pt", "arm": "NGF_level", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 24.31, "task_il_mean": 76.78999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [13.1, 14.2, 7.9, 14.7, 10.3, 16.2, 16.8, 26.9, 34.7, 88.3], "A": [13.5, 12.9, 7.1, 13.3, 9.7, 17.1, 16.3, 26.8, 37.5, 98.6], "C": [72.3, 73.5, 78.4, 76.5, 78.1, 68.7, 77.0, 74.3, 79.9, 89.2], "zg": [6.163801631450653, 5.816481523763389, 5.029333813864738, 4.995878155739978, 5.455503701198846, 5.491726639505476, 5.778053905090317, 6.464124926328659, 7.74008715291135, 13.522669427514076], "lse": [10.204262019379334, 10.698235152953682, 10.631598379909, 10.285850737151964, 10.662606904721262, 10.841568039608344, 10.408366593069935, 10.189939259002955, 10.728459778045162, 13.999260828701349], "lseb": [7.122381286471839, 6.730307123442829, 5.690746120314645, 5.698451627967584, 6.1130140987682635, 6.392014159383729, 6.420474800418257, 7.27502768183441, 8.44095000096446, 13.941535601945429]}, "J": {"all": 24.31, "old": 17.200000000000003, "latest": 88.3}, "A": {"all": 25.28, "old": 17.133333333333333, "latest": 98.6}, "C": {"all": 76.78999999999999, "old": 75.41111111111111, "latest": 89.2}, "zg": {"all": 6.645766087736749, "old": 5.881665716650378, "latest": 13.522669427514076}, "lse": {"all": 10.865014769254298, "old": 10.516765207093515, "latest": 13.999260828701349}, "lseb": {"all": 7.382490250151145, "old": 6.6537074332851125, "latest": 13.941535601945429}}}, {"file": "final_NGF_level_s260918707_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160605_2e170120_last.pt", "arm": "NGF_level", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 24.14, "task_il_mean": 77.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [12.9, 7.1, 16.9, 10.2, 8.2, 18.8, 28.7, 16.8, 40.8, 81.0], "A": [12.6, 6.7, 16.0, 9.3, 7.7, 18.3, 29.6, 16.9, 44.8, 99.3], "C": [74.9, 70.2, 77.4, 75.7, 77.1, 76.7, 78.9, 81.2, 85.1, 81.4], "zg": [6.56856180357933, 5.232024498776533, 6.12938323315978, 4.945102062638849, 4.816113723463379, 5.777215623065829, 6.961381418405101, 6.291378788530826, 8.465780020222068, 12.85909840399772], "lse": [10.839033851217621, 11.061787683526186, 11.093517437285294, 10.62867298437523, 10.596322243858307, 10.462516413815774, 10.776303155540006, 10.719188146789989, 11.366907606364723, 13.641989460915225], "lseb": [7.432662967223479, 6.179955938004662, 6.811338749782745, 5.655500720852163, 5.492820055770619, 6.453220224200955, 7.618364777787549, 6.872298752372423, 8.924968998519521, 13.589590055529753]}, "J": {"all": 24.14, "old": 17.822222222222223, "latest": 81.0}, "A": {"all": 26.119999999999997, "old": 17.98888888888889, "latest": 99.3}, "C": {"all": 77.86, "old": 77.46666666666667, "latest": 81.4}, "zg": {"all": 6.804603957583941, "old": 6.131882352426855, "latest": 12.85909840399772}, "lse": {"all": 11.118623898368835, "old": 10.838249946974791, "latest": 13.641989460915225}, "lseb": {"all": 7.503072124004388, "old": 6.826792353834901, "latest": 13.589590055529753}}}, {"file": "final_NGF_level_s260918709_ces-nstat-geom_seq-cifar100_None_500_50_20260920-160734_b372b30d_last.pt", "arm": "NGF_level", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 24.439999999999998, "task_il_mean": 78.77000000000001, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [8.9, 11.0, 11.9, 11.2, 9.7, 18.1, 21.3, 25.9, 31.7, 94.7], "A": [10.0, 10.1, 10.8, 10.6, 9.1, 17.4, 20.6, 26.5, 31.5, 99.0], "C": [67.1, 71.4, 80.7, 72.1, 73.9, 81.6, 87.6, 74.4, 83.6, 95.3], "zg": [5.740910733938217, 5.0181338626239445, 5.475663396008312, 4.9095985607970505, 4.332352643301711, 5.971680734701454, 6.964964217849076, 6.088445418342948, 7.211920958638191, 14.060685561656951], "lse": [10.519976967616403, 10.213974488538888, 10.494605573312219, 10.262706299810862, 10.076248000321044, 10.641379992822468, 10.762635899574432, 9.624668032302285, 10.618883471995073, 14.271083280105945], "lseb": [6.769018700885872, 5.934176070809065, 6.05434444350541, 5.730572765805391, 5.096313177929191, 6.538844791645953, 7.3565378358233025, 6.872375091191518, 7.737441379926212, 14.232035123382172]}, "J": {"all": 24.44, "old": 16.633333333333333, "latest": 94.7}, "A": {"all": 24.56, "old": 16.288888888888888, "latest": 99.0}, "C": {"all": 78.77000000000001, "old": 76.93333333333334, "latest": 95.3}, "zg": {"all": 6.577435608785786, "old": 5.7459633918001005, "latest": 14.060685561656951}, "lse": {"all": 10.748616200639962, "old": 10.357230969588185, "latest": 14.271083280105945}, "lseb": {"all": 7.232165938090408, "old": 6.454402695280212, "latest": 14.232035123382172}}}, {"file": "final_NGF_level_s260918711_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161024_0f090893_last.pt", "arm": "NGF_level", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 26.830000000000002, "task_il_mean": 79.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [11.7, 13.4, 12.5, 16.3, 18.8, 15.9, 33.7, 17.6, 37.9, 90.5], "A": [11.4, 12.6, 11.8, 15.3, 18.5, 15.2, 33.9, 16.4, 36.8, 99.3], "C": [73.8, 72.6, 68.6, 80.5, 77.0, 79.1, 85.3, 83.3, 85.4, 91.2], "zg": [6.1080934543609615, 5.1585283632799985, 5.279432865194976, 6.0632670512693005, 5.710740069031716, 5.800237266659737, 7.501320735692978, 6.1078344506546856, 7.403109246077016, 13.626182203441859], "lse": [10.446884559964108, 10.378776453474806, 10.810761256354938, 10.571139114298784, 10.33957133141481, 10.728286859971053, 10.9119892042936, 10.760652137741353, 10.617113072203345, 14.054139691563266], "lseb": [7.084571555304317, 5.92599775155042, 6.2034881551579115, 6.624543342812216, 6.403085010739926, 6.433754723816328, 7.917998836652005, 6.612568647380967, 7.895787467947852, 14.009507962778256]}, "J": {"all": 26.830000000000002, "old": 19.755555555555556, "latest": 90.5}, "A": {"all": 27.119999999999997, "old": 19.1, "latest": 99.3}, "C": {"all": 79.67999999999999, "old": 78.4, "latest": 91.2}, "zg": {"all": 6.875874570566323, "old": 6.125840389135708, "latest": 13.626182203441859}, "lse": {"all": 10.961931368128006, "old": 10.618352665524089, "latest": 14.054139691563266}, "lseb": {"all": 7.51113034541402, "old": 6.789088387929104, "latest": 14.009507962778256}}}, {"file": "final_NGF_level_s260918713_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161153_d737a45e_last.pt", "arm": "NGF_level", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 24.630000000000003, "task_il_mean": 79.91, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [10.2, 16.6, 15.1, 13.1, 9.6, 13.8, 14.8, 20.8, 48.0, 84.3], "A": [10.2, 15.3, 14.1, 12.9, 9.1, 14.3, 14.3, 20.4, 47.6, 98.6], "C": [68.7, 78.0, 81.0, 74.8, 78.9, 78.0, 83.4, 82.0, 89.2, 85.1], "zg": [6.003844224452973, 5.846263972315006, 5.673485026657581, 5.265960832575336, 5.495077417630703, 5.6105940102003515, 6.037897671381011, 6.580280276592821, 8.46014122041315, 13.135918666273355], "lse": [10.298956266028718, 10.438744289173208, 10.616002344026095, 10.824535422529799, 10.94680580291337, 10.507741282037479, 11.012857719770928, 10.81603344540146, 10.808869945055323, 13.777616175981112], "lseb": [7.024377892099928, 6.526520466761018, 6.2403919638165615, 6.006845072957347, 6.0810780580639365, 6.266464235405268, 6.572876996977156, 7.147356523313495, 8.762747342457258, 13.714402752634188]}, "J": {"all": 24.630000000000003, "old": 18.0, "latest": 84.3}, "A": {"all": 25.68, "old": 17.577777777777776, "latest": 98.6}, "C": {"all": 79.91, "old": 79.33333333333333, "latest": 85.1}, "zg": {"all": 6.8109463318492285, "old": 6.108171628024326, "latest": 13.135918666273355}, "lse": {"all": 11.004816269291748, "old": 10.69672739077071, "latest": 13.777616175981112}, "lseb": {"all": 7.434306130448616, "old": 6.736517616872441, "latest": 13.714402752634188}}}, {"file": "final_NGF_level_s260918715_ces-nstat-geom_seq-cifar100_None_500_50_20260920-161604_7850ef39_last.pt", "arm": "NGF_level", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 24.46, "task_il_mean": 79.01, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [4.6, 9.6, 9.1, 7.5, 12.5, 18.0, 26.7, 22.5, 42.9, 91.2], "A": [5.1, 9.2, 8.2, 7.0, 11.8, 17.1, 27.3, 21.4, 41.8, 98.9], "C": [61.8, 64.9, 78.2, 75.0, 81.8, 82.9, 77.4, 87.1, 88.8, 92.2], "zg": [5.496775133252144, 5.4927639898881315, 5.521668197456747, 5.071635526644066, 5.933289802236483, 6.145867682792247, 6.406656597154215, 7.360031480092555, 8.63954297744669, 13.961415197849274], "lse": [10.595359344564107, 11.153351907593658, 11.246732206464115, 10.653093664271502, 10.996681892229297, 10.795311597114251, 10.740138053013855, 11.484820284561186, 11.376512178259302, 14.299690377799754], "lseb": [6.773128411019398, 6.454537589692797, 6.134353510446269, 5.806945560685967, 6.456131577030873, 6.673077332029401, 7.1244313370489305, 7.752073732315369, 9.030655056597517, 14.253004505669164]}, "J": {"all": 24.46, "old": 17.044444444444444, "latest": 91.2}, "A": {"all": 24.78, "old": 16.544444444444444, "latest": 98.9}, "C": {"all": 79.01, "old": 77.54444444444444, "latest": 92.2}, "zg": {"all": 7.002964658481256, "old": 6.229803487440364, "latest": 13.961415197849274}, "lse": {"all": 11.334169150587103, "old": 11.004666792007919, "latest": 14.299690377799754}, "lseb": {"all": 7.645833861253569, "old": 6.911703789651836, "latest": 14.253004505669164}}}, {"file": "final_NGF_level_s260918717_ces-nstat-geom_seq-cifar100_None_500_50_20260920-162922_e6d234a2_last.pt", "arm": "NGF_level", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 22.740000000000002, "task_il_mean": 80.72999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [6.5, 12.6, 8.7, 15.2, 16.0, 11.7, 15.0, 17.2, 34.8, 89.7], "A": [6.9, 12.0, 7.8, 15.3, 15.5, 10.8, 14.6, 16.6, 33.0, 99.2], "C": [61.5, 71.2, 82.8, 84.9, 73.2, 86.2, 85.5, 84.0, 87.7, 90.3], "zg": [5.5504341143369675, 5.618090112475678, 5.200948594447225, 6.718683263503015, 5.6674793669208885, 5.443082904979587, 6.51078595886752, 6.825801055515535, 7.6057320847436785, 13.393117947876453], "lse": [10.57285639984655, 10.673474314791996, 10.690149230245384, 11.243331658541766, 10.864525264895548, 10.857930045337772, 11.306546462212971, 11.700935615404308, 10.947630219284113, 13.81134008699236], "lseb": [6.797985617969397, 6.479290396146296, 5.735731699022189, 7.159850876115499, 6.482299844025802, 5.90141103318645, 6.957442844502829, 7.275926499224819, 8.001760055195373, 13.76080554221911]}, "J": {"all": 22.740000000000002, "old": 15.299999999999999, "latest": 89.7}, "A": {"all": 23.17, "old": 14.722222222222221, "latest": 99.2}, "C": {"all": 80.72999999999999, "old": 79.66666666666667, "latest": 90.3}, "zg": {"all": 6.853415540366655, "old": 6.126781939532233, "latest": 13.393117947876453}, "lse": {"all": 11.266871929755277, "old": 10.984153245617824, "latest": 13.81134008699236}, "lseb": {"all": 7.455250440760777, "old": 6.754633207265406, "latest": 13.76080554221911}}}, {"file": "final_NGF_level_s260918719_ces-nstat-geom_seq-cifar100_None_500_50_20260920-175129_1e9d5d27_last.pt", "arm": "NGF_level", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-nstat-geom", "buffer": 500, "class_il_mean": 24.97, "task_il_mean": 81.13, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [12.9, 19.4, 9.1, 11.8, 11.7, 13.5, 14.4, 23.6, 44.5, 88.8], "A": [12.2, 17.9, 7.8, 11.3, 10.5, 13.7, 14.3, 24.0, 44.5, 99.2], "C": [79.2, 81.7, 79.1, 79.8, 79.3, 77.2, 71.2, 84.9, 89.6, 89.3], "zg": [6.282828081011772, 6.417944848779589, 5.023897744430695, 5.621054905679077, 5.245401937197894, 5.154997590532527, 5.055997977185063, 6.770179811868816, 8.622143225491048, 13.39752399134636], "lse": [10.368938214028061, 10.903999190688141, 10.593493512859345, 10.995307982028745, 10.413050368817037, 9.872318531225652, 10.552735361462714, 10.893926603079409, 11.280757704677283, 13.858776770628868], "lseb": [7.1168202337029065, 6.973655693243132, 5.669270029447316, 6.1932647245606605, 5.868193498739952, 5.782180784048349, 5.9213831962211545, 7.238686689827057, 8.943663009715985, 13.810689219710975]}, "J": {"all": 24.97, "old": 17.87777777777778, "latest": 88.8}, "A": {"all": 25.54, "old": 17.355555555555554, "latest": 99.2}, "C": {"all": 81.13, "old": 80.22222222222223, "latest": 89.3}, "zg": {"all": 6.759197011352283, "old": 6.021605124686276, "latest": 13.39752399134636}, "lse": {"all": 10.973330423949525, "old": 10.652725274318488, "latest": 13.858776770628868}, "lseb": {"all": 7.351780707921749, "old": 6.634124206611834, "latest": 13.810689219710975}}}, {"file": "final_PC_pooled_s260919002_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202820_94b46850_last.pt", "arm": "PC_pooled", "unit": 260919002, "seed": 260919002, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 37.230000000000004, "task_il_mean": 74.46000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [18.2, 28.9, 20.7, 19.8, 33.6, 45.8, 40.4, 35.0, 43.7, 86.2], "A": [24.2, 32.3, 20.0, 18.9, 33.9, 45.8, 39.8, 34.1, 43.8, 95.6], "C": [56.3, 65.3, 67.1, 67.8, 74.0, 82.3, 81.0, 81.3, 80.1, 89.4], "zg": [3.0956732543744145, 3.8767966958284377, 3.1699289851980286, 3.121321066971868, 3.9987365143094213, 5.505792699675076, 4.577401872299611, 4.120800550208427, 4.630047757096588, 8.940477820530534], "lse": [6.898000044711689, 7.2217706497217975, 7.1661526615077715, 6.983519504081355, 7.170751456878589, 8.070049334399544, 7.248234449966169, 7.150228410181656, 7.155578086367364, 9.482589129899234], "lseb": [4.506035052479757, 4.920551823400318, 4.213076269695414, 4.149997102774629, 4.845408428832206, 6.08554904168273, 5.243968590946997, 4.775774003225103, 5.249598887446994, 9.25979451826782]}, "J": {"all": 37.230000000000004, "old": 31.78888888888889, "latest": 86.2}, "A": {"all": 38.839999999999996, "old": 32.53333333333333, "latest": 95.6}, "C": {"all": 74.46000000000001, "old": 72.8, "latest": 89.4}, "zg": {"all": 4.503697721649241, "old": 4.010722155106874, "latest": 8.940477820530534}, "lse": {"all": 7.454687372771517, "old": 7.2293649553128825, "latest": 9.482589129899234}, "lseb": {"all": 5.324975371875197, "old": 4.887773244498239, "latest": 9.25979451826782}}}, {"file": "final_PC_pooled_s260919004_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202844_652155cb_last.pt", "arm": "PC_pooled", "unit": 260919004, "seed": 260919004, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 35.46, "task_il_mean": 76.17999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [31.1, 14.7, 20.0, 25.1, 29.0, 23.6, 37.6, 43.0, 41.5, 89.0], "A": [36.6, 13.5, 20.6, 23.3, 27.4, 22.3, 39.2, 42.7, 42.2, 97.1], "C": [68.2, 59.7, 69.3, 77.8, 74.5, 72.4, 81.2, 84.7, 82.9, 91.1], "zg": [3.73512422692962, 2.578570064689964, 3.107705819984898, 3.385561387747526, 3.5482250816915184, 2.9461252486426384, 4.8245104454122485, 5.128888595802244, 5.280270387301221, 10.15590432691574], "lse": [6.810501091872825, 6.792896089732283, 7.095563740876672, 6.983088976289718, 7.142123173738243, 6.569662269688058, 7.5550100480879, 7.589471121190422, 7.6920731090269605, 10.599684891949085], "lseb": [4.884693037240829, 3.848127208961145, 4.0510283876053945, 4.165398165129477, 4.440382247600834, 3.8695557564941447, 5.450955760159823, 5.68529636344382, 5.793706810708192, 10.44289894865795]}, "J": {"all": 35.46, "old": 29.511111111111113, "latest": 89.0}, "A": {"all": 36.489999999999995, "old": 29.755555555555556, "latest": 97.1}, "C": {"all": 76.17999999999999, "old": 74.52222222222223, "latest": 91.1}, "zg": {"all": 4.469088558511762, "old": 3.837220139800209, "latest": 10.15590432691574}, "lse": {"all": 7.483007451245217, "old": 7.136709957833675, "latest": 10.599684891949085}, "lseb": {"all": 5.263204268600161, "old": 4.687682637482628, "latest": 10.44289894865795}}}, {"file": "final_PC_pooled_s260919006_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202909_43e705ca_last.pt", "arm": "PC_pooled", "unit": 260919006, "seed": 260919006, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 35.82, "task_il_mean": 74.78, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [26.5, 33.5, 28.1, 17.7, 27.0, 35.2, 30.2, 33.6, 42.2, 84.2], "A": [33.8, 35.7, 27.2, 17.7, 28.0, 34.0, 35.6, 34.2, 43.2, 90.7], "C": [65.1, 69.7, 66.2, 67.5, 71.4, 81.7, 74.7, 76.6, 83.5, 91.4], "zg": [3.032834881806746, 3.8340085309464484, 3.3650913489665837, 2.810094221493462, 3.5567408040435984, 4.419946252013557, 3.990600145123899, 4.160764025731012, 4.685033562920988, 8.492190639495849], "lse": [6.4461856913483615, 6.91040247904005, 6.909393791078431, 6.704143796496547, 7.04029514709084, 7.424150698326944, 6.9635911646019295, 7.09985584107682, 7.19348202081976, 9.08988900793825], "lseb": [4.2502683563221275, 4.805716670412396, 4.412827795453899, 3.854844614326796, 4.473518186713934, 5.024486586827003, 4.812552776351928, 4.965360134928825, 5.248109601859015, 8.729092009562425]}, "J": {"all": 35.82, "old": 30.444444444444443, "latest": 84.2}, "A": {"all": 38.010000000000005, "old": 32.15555555555555, "latest": 90.7}, "C": {"all": 74.78, "old": 72.93333333333334, "latest": 91.4}, "zg": {"all": 4.234730441254214, "old": 3.761679308116255, "latest": 8.492190639495849}, "lse": {"all": 7.178138963781794, "old": 6.965722292208854, "latest": 9.08988900793825}, "lseb": {"all": 5.057677673275835, "old": 4.64974274702177, "latest": 8.729092009562425}}}, {"file": "final_SPLIT_F_s1994_ces-arms_seq-cifar100_None_500_50_20260916-090640_c0377249_last.pt", "arm": "SPLIT_F", "unit": 1994, "seed": 1994, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 36.12, "task_il_mean": 74.69, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.8, "readouts": {"n_tasks": 10, "per_task": {"J": [21.8, 28.5, 23.9, 26.0, 35.5, 22.8, 38.1, 43.0, 36.7, 84.9], "A": [23.3, 29.6, 25.0, 27.1, 35.8, 24.2, 42.3, 42.8, 40.9, 91.1], "C": [63.8, 66.5, 67.2, 72.1, 79.5, 75.9, 74.9, 82.6, 73.1, 91.3], "zg": [2.7828996887542305, 4.081379081740975, 3.333689882690087, 3.6139308872465046, 4.677669716567267, 3.5542971698343755, 4.400484163030982, 5.0699861365491525, 4.36907354118675, 8.917054466962814], "lse": [6.711039980273174, 7.51796006732442, 6.9687514835454065, 7.024160023105634, 7.775683984517454, 7.26662531596267, 7.006217442408931, 7.662367150282, 7.078395113175631, 9.556440536722366], "lseb": [4.024490994116809, 5.054921841912581, 4.330937460029887, 4.461259483526593, 5.356837514847654, 4.370448166121182, 5.171825710528659, 5.641311967500555, 5.2034790237750395, 9.190992566794542]}, "J": {"all": 36.12, "old": 30.700000000000003, "latest": 84.9}, "A": {"all": 38.209999999999994, "old": 32.333333333333336, "latest": 91.1}, "C": {"all": 74.69, "old": 72.84444444444445, "latest": 91.3}, "zg": {"all": 4.480046473456314, "old": 3.987045585288925, "latest": 8.917054466962814}, "lse": {"all": 7.456764109731769, "old": 7.223466728955036, "latest": 9.556440536722366}, "lseb": {"all": 5.28065047291535, "old": 4.846168018039885, "latest": 9.190992566794542}}}, {"file": "final_SPLIT_F_s1996_ces-arms_seq-cifar100_None_500_50_20260916-090640_c0cf52db_last.pt", "arm": "SPLIT_F", "unit": 1996, "seed": 1996, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 36.28, "task_il_mean": 74.42999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [27.3, 39.4, 33.0, 41.9, 23.0, 19.9, 26.1, 29.6, 42.9, 79.7], "A": [31.5, 43.1, 34.7, 45.6, 22.4, 21.5, 25.9, 28.6, 42.2, 92.4], "C": [65.7, 70.9, 71.8, 75.9, 73.3, 69.1, 74.1, 74.9, 83.6, 85.0], "zg": [3.317658095065504, 4.623321085739881, 3.6688740899888796, 4.704640607454116, 3.5177918363697827, 3.1799020732967183, 3.5649242270272223, 3.93199185958039, 5.0305326683409515, 7.844768367819488], "lse": [6.691700701152827, 7.357741470921612, 6.874738491795224, 7.507177338231245, 7.17511514764122, 7.026829109910465, 6.950497048590046, 7.175062281338685, 7.5817798679047845, 8.680490797639935], "lseb": [4.478399780129282, 5.462835066547456, 4.588583942299543, 5.429523605114946, 4.408459096459553, 4.1291102807716955, 4.410959818547997, 4.779048217031954, 5.595907771329653, 8.333064812669395]}, "J": {"all": 36.28, "old": 31.45555555555556, "latest": 79.7}, "A": {"all": 38.790000000000006, "old": 32.833333333333336, "latest": 92.4}, "C": {"all": 74.42999999999999, "old": 73.25555555555555, "latest": 85.0}, "zg": {"all": 4.338440491068293, "old": 3.9488485047626054, "latest": 7.844768367819488}, "lse": {"all": 7.3021132255126044, "old": 7.1489601619429015, "latest": 8.680490797639935}, "lseb": {"all": 5.161589239090147, "old": 4.809203064248009, "latest": 8.333064812669395}}}, {"file": "final_SPLIT_F_s260916002_ces-arms_seq-cifar100_None_500_50_20260916-102110_2cd1840f_last.pt", "arm": "SPLIT_F", "unit": 260916002, "seed": 260916002, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 38.92, "task_il_mean": 75.06, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [26.7, 35.1, 29.4, 28.9, 30.8, 38.4, 35.8, 40.2, 38.3, 85.6], "A": [31.0, 35.1, 29.5, 31.2, 29.7, 40.9, 34.2, 39.8, 36.3, 91.7], "C": [61.3, 67.6, 67.6, 69.4, 73.8, 74.2, 79.5, 82.4, 83.5, 91.3], "zg": [3.3736156219178812, 4.066348657540977, 3.6758313456173055, 3.907155970857479, 3.7769678425230087, 4.344406694829464, 4.043882114045089, 4.6108986286344, 4.4455161606445905, 8.380141780529172], "lse": [6.801627667945642, 7.230230617450853, 7.0418802565861105, 7.340659930713586, 7.070778198122839, 7.022637419793823, 6.904985302109739, 7.1991898664275285, 7.438005059012052, 9.054568097074181], "lseb": [4.628318495785411, 5.058296501177031, 4.6554891408343275, 4.833538614040622, 4.660504816722566, 5.145520033757649, 4.7600057283597605, 5.1852508431425965, 5.030929719180991, 8.695249996599742]}, "J": {"all": 38.92, "old": 33.733333333333334, "latest": 85.6}, "A": {"all": 39.94, "old": 34.18888888888889, "latest": 91.7}, "C": {"all": 75.06, "old": 73.25555555555555, "latest": 91.3}, "zg": {"all": 4.462476481713937, "old": 4.027180337401132, "latest": 8.380141780529172}, "lse": {"all": 7.310456241523636, "old": 7.116666035351353, "latest": 9.054568097074181}, "lseb": {"all": 5.265310388960069, "old": 4.8842059881112165, "latest": 8.695249996599742}}}, {"file": "final_SPLIT_F_s260916004_ces-arms_seq-cifar100_None_500_50_20260916-102110_a663e72d_last.pt", "arm": "SPLIT_F", "unit": 260916004, "seed": 260916004, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 36.730000000000004, "task_il_mean": 74.87, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [15.5, 25.9, 24.8, 33.1, 30.7, 31.0, 34.7, 48.3, 42.6, 80.7], "A": [18.8, 25.8, 28.0, 32.3, 30.1, 32.1, 36.2, 47.6, 43.2, 87.8], "C": [57.3, 65.4, 62.8, 72.1, 73.2, 76.6, 76.4, 85.8, 89.1, 90.0], "zg": [2.377561985231936, 3.2425096257179975, 3.065588483152911, 3.90314183433447, 3.589770860530436, 3.743719005096704, 4.04571903234534, 5.526739926982671, 5.244985503407195, 7.456933906160295], "lse": [6.531506920188732, 6.768146293700361, 6.561457852837652, 7.165628751488836, 6.745727645369568, 6.884761675603734, 6.831561699929884, 7.797854753505625, 7.6288367100681205, 8.236908750327009], "lseb": [3.808192720562576, 4.300444729916922, 4.167400501251468, 4.7757118207225036, 4.437286890252297, 4.515957235394087, 4.796301216650951, 6.018735733829174, 5.703415123408607, 7.765472651064687]}, "J": {"all": 36.730000000000004, "old": 31.84444444444445, "latest": 80.7}, "A": {"all": 38.19, "old": 32.67777777777778, "latest": 87.8}, "C": {"all": 74.87, "old": 73.1888888888889, "latest": 90.0}, "zg": {"all": 4.219667016295995, "old": 3.859970695199962, "latest": 7.456933906160295}, "lse": {"all": 7.115239105301953, "old": 6.990609144743612, "latest": 8.236908750327009}, "lseb": {"all": 5.028891862305327, "old": 4.724827330220954, "latest": 7.765472651064687}}}, {"file": "final_SPLIT_F_s260916006_ces-arms_seq-cifar100_None_500_50_20260916-102110_046a69b4_last.pt", "arm": "SPLIT_F", "unit": 260916006, "seed": 260916006, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 35.75, "task_il_mean": 74.85, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [11.0, 28.8, 33.1, 33.4, 35.4, 28.6, 36.5, 28.0, 35.6, 87.1], "A": [15.7, 31.4, 34.1, 34.1, 36.5, 28.3, 36.2, 28.2, 34.5, 93.7], "C": [57.1, 71.7, 73.8, 69.6, 73.0, 75.8, 78.4, 74.2, 82.9, 92.0], "zg": [2.26784582692571, 4.3236997558949515, 3.973025721678976, 3.841529662720859, 3.921399399742484, 3.468471607811749, 4.09895932020247, 3.604472466703504, 4.398851190298796, 9.583808628559112], "lse": [6.33368948216891, 7.671740070712091, 7.240901742960633, 6.976693929196028, 6.822223120632917, 6.860104682737939, 6.902436661097381, 6.895414958716455, 7.0677380401262955, 10.11691987693957], "lseb": [3.6623207794203942, 5.22462384680666, 4.836560574247952, 4.755750868324271, 4.785915379192987, 4.284216855988263, 4.8162441352607726, 4.4437876927237365, 4.993692464967742, 9.862038603966967]}, "J": {"all": 35.75, "old": 30.04444444444444, "latest": 87.1}, "A": {"all": 37.269999999999996, "old": 31.0, "latest": 93.7}, "C": {"all": 74.85, "old": 72.94444444444444, "latest": 92.0}, "zg": {"all": 4.348206358053861, "old": 3.766472772442166, "latest": 9.583808628559112}, "lse": {"all": 7.288786256528821, "old": 6.974549187594294, "latest": 10.11691987693957}, "lseb": {"all": 5.166515120089974, "old": 4.644790288548086, "latest": 9.862038603966967}}}, {"file": "final_SPLIT_F_s260916008_ces-arms_seq-cifar100_None_500_50_20260916-121106_b447d210_last.pt", "arm": "SPLIT_F", "unit": 260916008, "seed": 260916008, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 37.410000000000004, "task_il_mean": 76.28999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.6, "readouts": {"n_tasks": 10, "per_task": {"J": [20.3, 37.2, 28.6, 32.4, 35.9, 28.6, 29.4, 34.3, 48.7, 78.7], "A": [29.9, 35.6, 27.5, 32.6, 35.7, 30.0, 29.7, 33.7, 48.5, 86.0], "C": [59.1, 74.2, 70.0, 76.6, 76.7, 71.1, 78.1, 81.6, 86.6, 88.9], "zg": [2.8274426373280583, 3.9906879220716656, 3.3536745006386193, 3.868716451303102, 4.010990874427371, 3.4545889828503134, 3.592055221308023, 4.333925410654396, 5.052378396404907, 7.354781571999192], "lse": [6.1803412151084265, 6.853135810932428, 6.634182397602346, 6.886167169327441, 6.908134692015169, 6.664634988842683, 6.702844555724446, 7.307153719483695, 7.136115351652339, 8.193846404050706], "lseb": [4.1818646129791945, 4.836894401295537, 4.304569796101454, 4.6388807838522315, 4.775428386586172, 4.373720821014169, 4.358225269252359, 4.95068439387593, 5.530251656331804, 7.677695937898094]}, "J": {"all": 37.410000000000004, "old": 32.82222222222222, "latest": 78.7}, "A": {"all": 38.92, "old": 33.68888888888889, "latest": 86.0}, "C": {"all": 76.28999999999999, "old": 74.88888888888889, "latest": 88.9}, "zg": {"all": 4.183924196898564, "old": 3.831606710776273, "latest": 7.354781571999192}, "lse": {"all": 6.946655630473968, "old": 6.808078877854331, "latest": 8.193846404050706}, "lseb": {"all": 4.962821605918695, "old": 4.661168902365429, "latest": 7.677695937898094}}}, {"file": "final_SPLIT_H_s1994_ces-arms_seq-cifar100_None_500_50_20260916-090640_90508b4e_last.pt", "arm": "SPLIT_H", "unit": 1994, "seed": 1994, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 22.37, "task_il_mean": 79.89, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [8.5, 11.0, 5.0, 8.6, 13.3, 5.7, 21.8, 24.7, 31.9, 93.2], "A": [7.6, 10.2, 4.4, 7.1, 12.0, 4.9, 20.8, 24.0, 32.1, 100.0], "C": [76.8, 74.1, 74.6, 79.8, 82.2, 78.1, 77.7, 83.5, 78.9, 93.2], "zg": [7.709650877475738, 9.0295219707489, 8.618267695903779, 8.886274748444556, 9.698473703026771, 9.222877817869186, 10.4730486536026, 11.392857215881348, 11.991139319181443, 18.55096867418289], "lse": [13.966051436023823, 15.077457504623881, 14.677899940813198, 14.368133230964322, 14.951476333438732, 15.069164443192175, 14.386080990271365, 15.33788765944991, 14.962593349634712, 18.824150566460492], "lseb": [8.468606920434901, 9.801567571169953, 9.405400339734374, 9.535714962193111, 10.272874871844474, 9.890505782711992, 11.12921853801058, 11.900323144251452, 12.654609372318406, 18.80446957310386]}, "J": {"all": 22.369999999999997, "old": 14.5, "latest": 93.2}, "A": {"all": 22.31, "old": 13.677777777777777, "latest": 100.0}, "C": {"all": 79.89, "old": 78.41111111111111, "latest": 93.2}, "zg": {"all": 10.55730806763172, "old": 9.669123555792702, "latest": 18.55096867418289}, "lse": {"all": 15.162089545487262, "old": 14.755193876490235, "latest": 18.824150566460492}, "lseb": {"all": 11.186329107577311, "old": 10.33986905585214, "latest": 18.80446957310386}}}, {"file": "final_SPLIT_H_s1996_ces-arms_seq-cifar100_None_500_50_20260916-090640_e70cf99e_last.pt", "arm": "SPLIT_H", "unit": 1996, "seed": 1996, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 22.65, "task_il_mean": 79.02000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.5, "readouts": {"n_tasks": 10, "per_task": {"J": [10.9, 14.1, 10.3, 20.4, 10.7, 8.8, 10.5, 15.6, 40.8, 84.4], "A": [10.3, 12.7, 8.1, 20.4, 9.9, 9.2, 9.3, 14.7, 38.7, 99.7], "C": [75.1, 79.4, 75.5, 78.6, 79.9, 74.7, 76.5, 79.0, 87.0, 84.5], "zg": [7.706550497770309, 9.24865615594387, 8.714442472219467, 9.909521003127098, 9.031980897426605, 8.752216949105263, 9.486126845359802, 10.275870501995087, 12.363989693164825, 17.674954474925993], "lse": [13.240222383473252, 14.147250818049239, 13.924547870097177, 14.103386553003995, 14.591779510545875, 14.334129237982948, 14.581211596715091, 14.638553131868413, 15.079095457092468, 18.3163314005692], "lseb": [8.514518327637887, 9.88451940052094, 9.473516799012051, 10.57061237341022, 9.701743914238536, 9.559709416314343, 10.22943674743792, 10.938595443597787, 12.780292026163938, 18.292339767380195]}, "J": {"all": 22.65, "old": 15.788888888888888, "latest": 84.4}, "A": {"all": 23.3, "old": 14.811111111111112, "latest": 99.7}, "C": {"all": 79.02000000000001, "old": 78.41111111111111, "latest": 84.5}, "zg": {"all": 10.316430949103832, "old": 9.49881722401248, "latest": 17.674954474925993}, "lse": {"all": 14.695650795939766, "old": 14.293352950980939, "latest": 18.3163314005692}, "lseb": {"all": 10.994528421571381, "old": 10.183660494259293, "latest": 18.292339767380195}}}, {"file": "final_SPLIT_H_s260916002_ces-arms_seq-cifar100_None_500_50_20260916-102110_e59b5e68_last.pt", "arm": "SPLIT_H", "unit": 260916002, "seed": 260916002, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 24.009999999999998, "task_il_mean": 80.25, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [9.4, 12.1, 9.1, 9.4, 13.3, 16.6, 14.9, 28.4, 36.2, 90.7], "A": [8.7, 11.2, 7.7, 7.8, 12.2, 15.8, 14.4, 26.0, 34.3, 99.6], "C": [75.8, 75.9, 78.2, 74.5, 76.1, 77.9, 81.1, 85.1, 86.8, 91.1], "zg": [7.634717664361, 8.713215605020523, 8.685737927675246, 8.974911527872086, 9.069576522797346, 9.948128415584565, 9.802372561573982, 11.157367295384407, 12.170894386827946, 17.84427660894394], "lse": [13.336126434178484, 13.87225623207464, 14.119763347875152, 14.370949870850373, 14.083881919086688, 14.165467738400972, 14.358415561827053, 14.364485704234966, 15.132778131232644, 18.231471759866558], "lseb": [8.477021615240224, 9.45553327700749, 9.409159373062998, 9.70716521724262, 9.812593668538362, 10.613254731606933, 10.393982032257988, 11.653177664821227, 12.616015429746094, 18.205991403288433]}, "J": {"all": 24.009999999999998, "old": 16.6, "latest": 90.7}, "A": {"all": 23.77, "old": 15.344444444444443, "latest": 99.6}, "C": {"all": 80.25, "old": 79.04444444444444, "latest": 91.1}, "zg": {"all": 10.400119851604105, "old": 9.57299132301079, "latest": 17.84427660894394}, "lse": {"all": 14.603559669962753, "old": 14.200458326640108, "latest": 18.231471759866558}, "lseb": {"all": 11.034389441281238, "old": 10.237544778835993, "latest": 18.205991403288433}}}, {"file": "final_SPLIT_H_s260916004_ces-arms_seq-cifar100_None_500_50_20260916-102110_b95af57e_last.pt", "arm": "SPLIT_H", "unit": 260916004, "seed": 260916004, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 20.11, "task_il_mean": 80.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.8, "readouts": {"n_tasks": 10, "per_task": {"J": [2.7, 3.7, 3.7, 10.0, 11.3, 10.1, 12.7, 29.3, 26.4, 91.2], "A": [2.1, 3.1, 3.5, 8.7, 9.7, 9.2, 11.1, 27.6, 25.4, 99.8], "C": [71.2, 79.2, 70.6, 79.9, 74.6, 80.8, 79.6, 88.0, 87.4, 91.3], "zg": [7.053985825061798, 8.104177273452281, 8.120058094263078, 9.154829339027405, 8.998619156002999, 9.330391773223877, 9.842219703137875, 12.05305650281906, 12.052251955986023, 17.477671287059785], "lse": [13.990899747143272, 14.436659598383939, 14.200781749784602, 14.712338868077198, 14.279373144502713, 14.880810215790957, 14.514399554917752, 15.42495560693781, 15.585215833207402, 17.792707851338996], "lseb": [8.014523509884391, 8.809147268841494, 8.963800711177258, 9.798427094946012, 9.752990072569267, 9.972694326415702, 10.471132274463026, 12.446630131497265, 12.471778311359351, 17.766355855764957]}, "J": {"all": 20.11, "old": 12.211111111111112, "latest": 91.2}, "A": {"all": 20.02, "old": 11.155555555555555, "latest": 99.8}, "C": {"all": 80.26, "old": 79.03333333333333, "latest": 91.3}, "zg": {"all": 10.218726091003418, "old": 9.412176624774933, "latest": 17.477671287059785}, "lse": {"all": 14.981814217008463, "old": 14.66949270208285, "latest": 17.792707851338996}, "lseb": {"all": 10.846747955691871, "old": 10.077902633461528, "latest": 17.766355855764957}}}, {"file": "final_SPLIT_H_s260916006_ces-arms_seq-cifar100_None_500_50_20260916-102110_13bba8f4_last.pt", "arm": "SPLIT_H", "unit": 260916006, "seed": 260916006, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 24.060000000000002, "task_il_mean": 78.98, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 34.5, "readouts": {"n_tasks": 10, "per_task": {"J": [4.0, 13.0, 16.1, 12.2, 19.6, 12.2, 23.5, 18.8, 31.1, 90.1], "A": [3.0, 12.0, 15.7, 11.3, 17.8, 10.0, 20.8, 17.5, 29.4, 99.8], "C": [68.0, 79.3, 79.4, 75.0, 75.8, 78.4, 80.6, 76.8, 86.4, 90.1], "zg": [7.111445235967636, 9.086429741621018, 8.62719520521164, 8.59259363257885, 9.096367395877838, 8.422905984520913, 9.850500774145127, 9.58147926169634, 10.958839621782303, 17.923249937534333], "lse": [13.036247599837855, 14.442419736995744, 13.330903690047704, 13.482976699148756, 13.246845653293526, 13.434297633190452, 13.793629884842739, 13.877914967577402, 13.951380943811328, 18.313458707668094], "lseb": [8.113008053055221, 9.685350847841596, 9.280791813292469, 9.334586003134577, 9.85448244418991, 9.099366334472622, 10.458327072342243, 10.283623842489535, 11.391703251959674, 18.289209845539848]}, "J": {"all": 24.06, "old": 16.72222222222222, "latest": 90.1}, "A": {"all": 23.73, "old": 15.277777777777779, "latest": 99.8}, "C": {"all": 78.97999999999999, "old": 77.74444444444445, "latest": 90.1}, "zg": {"all": 9.9251006790936, "old": 9.03641742815574, "latest": 17.923249937534333}, "lse": {"all": 14.09100755164136, "old": 13.621846312082834, "latest": 18.313458707668094}, "lseb": {"all": 10.579044950831769, "old": 9.722359962530872, "latest": 18.289209845539848}}}, {"file": "final_SPLIT_H_s260916008_ces-arms_seq-cifar100_None_500_50_20260916-121116_427ecac0_last.pt", "arm": "SPLIT_H", "unit": 260916008, "seed": 260916008, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 21.9, "task_il_mean": 79.99000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [2.6, 11.6, 9.1, 7.7, 13.2, 12.9, 15.3, 20.0, 36.6, 90.0], "A": [2.5, 9.3, 7.4, 7.0, 12.0, 11.7, 13.0, 19.6, 34.6, 99.5], "C": [68.2, 82.5, 78.5, 80.8, 78.6, 73.0, 77.3, 83.0, 87.4, 90.6], "zg": [7.10499143910408, 8.89512225675583, 8.471144515037537, 9.231976541280746, 9.406773715734483, 9.104597443699836, 9.961546256303787, 10.573120868682862, 12.335040291786195, 17.566470430850984], "lse": [13.427231848734504, 13.861973085501647, 14.146657203513145, 14.840041572998508, 14.2145843930505, 14.462540786442727, 14.481140468316891, 14.81820574875118, 14.923609589635083, 17.953525247237184], "lseb": [8.098253580604, 9.468632959266804, 9.161784857787579, 9.830714180731883, 10.073402811623358, 9.920071259125736, 10.659474071766505, 11.107612814853974, 12.702512464718913, 17.919303863062172]}, "J": {"all": 21.9, "old": 14.333333333333334, "latest": 90.0}, "A": {"all": 21.66, "old": 13.011111111111113, "latest": 99.5}, "C": {"all": 79.99, "old": 78.8111111111111, "latest": 90.6}, "zg": {"all": 10.265078375923633, "old": 9.453812592042816, "latest": 17.566470430850984}, "lse": {"all": 14.712950994418136, "old": 14.352887188549353, "latest": 17.953525247237184}, "lseb": {"all": 10.894176286354092, "old": 10.113606555608749, "latest": 17.919303863062172}}}, {"file": "final_SPLIT_O_s1994_ces-arms_seq-cifar100_None_500_50_20260916-090640_59b9778a_last.pt", "arm": "SPLIT_O", "unit": 1994, "seed": 1994, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 32.6, "task_il_mean": 69.96000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [21.2, 25.2, 23.6, 26.4, 31.6, 20.3, 28.3, 32.5, 30.5, 86.4], "A": [19.9, 25.8, 23.0, 26.2, 29.8, 18.7, 28.8, 30.3, 31.0, 94.0], "C": [61.6, 60.1, 58.5, 67.3, 75.0, 68.1, 68.7, 77.1, 71.7, 91.5], "zg": [-0.838946789726615, 0.2084296463895589, 0.31656412573345005, 0.9890120392292738, 1.7806744021177292, 1.1124768741535953, 1.5231097867321224, 2.0962662832066417, 1.7634975402075797, 5.804845802051947], "lse": [4.8110403706503755, 4.981185282542618, 4.736288804779069, 4.719445681755795, 5.016147927189905, 4.69796906683087, 4.43635199079297, 4.891941601451065, 4.515493637711445, 6.417678681119007], "lseb": [0.5550313472250125, 1.5079588442214833, 1.6476904107876569, 1.9996006622974252, 2.6367089681900224, 2.191998137906948, 2.5541102956233313, 2.9690814429158197, 2.7725140404972293, 6.062998901306722]}, "J": {"all": 32.6, "old": 26.62222222222222, "latest": 86.4}, "A": {"all": 32.75, "old": 25.944444444444443, "latest": 94.0}, "C": {"all": 69.96000000000001, "old": 67.56666666666666, "latest": 91.5}, "zg": {"all": 1.4755929710095281, "old": 0.9945648786714817, "latest": 5.804845802051947}, "lse": {"all": 4.922354304482312, "old": 4.756207151522679, "latest": 6.417678681119007}, "lseb": {"all": 2.489769305097165, "old": 2.0927437944072143, "latest": 6.062998901306722}}}, {"file": "final_SPLIT_O_s1996_ces-arms_seq-cifar100_None_500_50_20260916-090640_a47f216b_last.pt", "arm": "SPLIT_O", "unit": 1996, "seed": 1996, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 32.9, "task_il_mean": 68.89, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.5, "readouts": {"n_tasks": 10, "per_task": {"J": [23.7, 35.9, 27.8, 42.1, 20.5, 16.6, 18.7, 25.0, 41.6, 77.1], "A": [24.2, 37.5, 27.7, 47.5, 19.0, 17.2, 17.7, 24.1, 39.9, 92.4], "C": [61.3, 66.2, 64.5, 69.1, 63.8, 58.3, 64.9, 73.0, 83.7, 84.1], "zg": [0.020896167178638278, 1.6657556263133884, 1.0618247955329716, 2.7046788118518887, 1.3299673534873873, 1.2860242187584519, 1.4479064675243571, 2.1048305154489353, 3.0494039787529035, 5.328468513734639], "lse": [5.1761656635549835, 5.378658768692953, 4.9530337847866885, 5.422521047534295, 5.02521136610642, 5.073888307824102, 4.8868915134377975, 5.111133890615166, 5.338996520618592, 6.282582246771906], "lseb": [1.3205373367789754, 2.750926765073208, 2.273779382037407, 3.640772624354794, 2.4988051848758555, 2.608498031893459, 2.618836718208334, 3.0999861981664716, 3.711510963186843, 5.873206646312214]}, "J": {"all": 32.9, "old": 27.98888888888889, "latest": 77.1}, "A": {"all": 34.72, "old": 28.311111111111114, "latest": 92.4}, "C": {"all": 68.89, "old": 67.19999999999999, "latest": 84.1}, "zg": {"all": 1.999975644858356, "old": 1.6301431038721024, "latest": 5.328468513734639}, "lse": {"all": 5.264908310994291, "old": 5.151833429241222, "latest": 6.282582246771906}, "lseb": {"all": 3.0396859850887563, "old": 2.7248503560639272, "latest": 5.873206646312214}}}, {"file": "final_SPLIT_O_s260916002_ces-arms_seq-cifar100_None_500_50_20260916-102110_755e5cdd_last.pt", "arm": "SPLIT_O", "unit": 260916002, "seed": 260916002, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 34.4, "task_il_mean": 71.66999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 34.8, "readouts": {"n_tasks": 10, "per_task": {"J": [22.0, 29.5, 24.3, 24.8, 25.4, 34.2, 28.8, 34.2, 34.5, 86.3], "A": [21.4, 29.1, 22.9, 24.3, 23.5, 31.8, 27.3, 31.7, 30.6, 96.4], "C": [57.6, 63.5, 66.6, 62.3, 67.2, 71.9, 73.1, 81.7, 82.4, 90.4], "zg": [-0.8166396050900221, 1.1265196516942233, 1.2988311902160057, 1.5765591033529491, 1.7795469792410732, 2.396334950665478, 2.221349144084379, 2.832974171047099, 2.828126996641513, 6.178860653109848], "lse": [5.2655938650767204, 5.444966103909595, 5.2648196900336695, 5.284474253544012, 5.2138889531034, 5.2239855506395525, 5.12074828211043, 5.4055421350196085, 5.517180123194061, 6.772452487235784], "lseb": [0.6575929178369656, 2.3473777607841573, 2.36059071722084, 2.7260808331038198, 2.877247705292171, 3.341647509274442, 3.177528013843601, 3.527246814697284, 3.535408316173229, 6.485443629444303]}, "J": {"all": 34.4, "old": 28.633333333333333, "latest": 86.3}, "A": {"all": 33.9, "old": 26.955555555555556, "latest": 96.4}, "C": {"all": 71.67, "old": 69.58888888888889, "latest": 90.4}, "zg": {"all": 2.1422463234962548, "old": 1.6937336202058555, "latest": 6.178860653109848}, "lse": {"all": 5.451365144386683, "old": 5.304577661847894, "latest": 6.772452487235784}, "lseb": {"all": 3.1036164217670814, "old": 2.727857843136279, "latest": 6.485443629444303}}}, {"file": "final_SPLIT_O_s260916004_ces-arms_seq-cifar100_None_500_50_20260916-102110_ab13bc12_last.pt", "arm": "SPLIT_O", "unit": 260916004, "seed": 260916004, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 27.869999999999997, "task_il_mean": 70.96000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [8.6, 17.1, 13.1, 19.6, 21.0, 20.3, 20.9, 36.5, 34.1, 87.5], "A": [8.4, 16.3, 14.2, 19.0, 19.6, 18.0, 21.1, 35.3, 33.0, 98.1], "C": [52.0, 61.2, 59.6, 66.4, 66.5, 68.4, 73.0, 85.2, 88.1, 89.2], "zg": [-2.801466382467188, -0.13143740670057014, 0.15254587491275742, 1.2225125403311103, 1.5692989055607467, 1.7812053834013641, 2.1509125355300496, 3.5132792519644136, 3.5226103449612856, 7.394174305893481], "lse": [5.503105202542122, 5.540213867128607, 5.434868440290086, 5.752088302981312, 5.526804097193388, 5.614849471988597, 5.465112421718174, 6.051288896521248, 6.256083282171599, 7.854186687653208], "lseb": [-1.1211743951432358, 1.0643794971532579, 1.454586399095075, 2.372489295696444, 2.6860865963818297, 2.8761873036716397, 3.1180410103034624, 4.12464881568863, 4.042000392145702, 7.707197741538875]}, "J": {"all": 27.869999999999997, "old": 21.244444444444444, "latest": 87.5}, "A": {"all": 28.3, "old": 20.544444444444444, "latest": 98.1}, "C": {"all": 70.96000000000001, "old": 68.93333333333334, "latest": 89.2}, "zg": {"all": 1.837363535338745, "old": 1.2199401163882186, "latest": 7.394174305893481}, "lse": {"all": 5.8998600670188335, "old": 5.682712664726126, "latest": 7.854186687653208}, "lseb": {"all": 2.832444265653168, "old": 2.290804990554756, "latest": 7.707197741538875}}}, {"file": "final_SPLIT_O_s260916006_ces-arms_seq-cifar100_None_500_50_20260916-102110_ecdb9995_last.pt", "arm": "SPLIT_O", "unit": 260916006, "seed": 260916006, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 32.21, "task_il_mean": 69.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [13.0, 23.7, 33.1, 31.8, 34.5, 26.3, 27.9, 20.4, 24.7, 86.7], "A": [16.0, 23.5, 34.1, 32.6, 32.7, 23.8, 25.9, 21.0, 21.1, 95.5], "C": [50.9, 69.8, 68.7, 64.3, 70.3, 67.0, 71.0, 64.6, 80.0, 90.8], "zg": [-1.826384196517989, 0.9744800802394747, 1.6535664448924363, 1.584296765677631, 1.910563537210226, 1.5568920884041582, 1.828598579036072, 1.4859228095412254, 1.8292138047770132, 6.265670321840793], "lse": [4.6660709037456405, 5.303547402018576, 5.312266516430142, 5.006635001151338, 4.911549907579638, 4.896961895137761, 4.805040310898185, 4.771273685901883, 4.729861720949533, 6.836451254371454], "lseb": [-0.13964802673897214, 1.9696733398077124, 2.672264582853648, 2.7090844761123734, 2.90845923398368, 2.6814319330807823, 2.8377715530356444, 2.641034740307021, 2.6997530064484145, 6.570156548528838]}, "J": {"all": 32.21, "old": 26.155555555555555, "latest": 86.7}, "A": {"all": 32.62, "old": 25.633333333333336, "latest": 95.5}, "C": {"all": 69.74, "old": 67.4, "latest": 90.8}, "zg": {"all": 1.7262820235101042, "old": 1.2219055459178054, "latest": 6.265670321840793}, "lse": {"all": 5.123965859818415, "old": 4.933689704868077, "latest": 6.836451254371454}, "lseb": {"all": 2.754998138741914, "old": 2.3310916487655895, "latest": 6.570156548528838}}}, {"file": "final_SPLIT_O_s260916008_ces-arms_seq-cifar100_None_500_50_20260916-121126_7f9158d1_last.pt", "arm": "SPLIT_O", "unit": 260916008, "seed": 260916008, "dataset": "seq-cifar100", "model": "ces-arms", "buffer": 500, "class_il_mean": 30.74, "task_il_mean": 69.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [12.2, 26.0, 19.5, 23.6, 26.7, 20.6, 23.8, 30.4, 41.8, 82.8], "A": [12.4, 24.6, 17.9, 22.2, 24.6, 20.5, 22.2, 29.0, 40.7, 92.7], "C": [49.7, 64.8, 61.5, 65.8, 72.1, 63.2, 70.8, 75.1, 83.5, 89.7], "zg": [-2.211377414735034, 0.8009583899751306, 0.5988364963219501, 1.505922803359106, 1.8201054959176108, 1.5632219486301764, 1.881818619196303, 2.463201383050531, 3.1556352834757417, 5.983975959539413], "lse": [4.881317858884048, 5.068554619615673, 5.116332333196109, 5.281747525285752, 5.085214699039819, 5.139837971084951, 5.141644597082931, 5.482030139609049, 5.296708836971039, 6.704690659393153], "lseb": [-0.2965847455141617, 1.8788042228357946, 1.8211462143834354, 2.579804082268169, 2.796282993534506, 2.7683764026608926, 2.8873645479641232, 3.361755403292134, 3.7733681038256655, 6.33289182107443]}, "J": {"all": 30.74, "old": 24.955555555555556, "latest": 82.8}, "A": {"all": 30.68, "old": 23.788888888888888, "latest": 92.7}, "C": {"all": 69.62, "old": 67.38888888888889, "latest": 89.7}, "zg": {"all": 1.756229896473093, "old": 1.2864803339101685, "latest": 5.983975959539413}, "lse": {"all": 5.319807924016252, "old": 5.16593206452993, "latest": 6.704690659393153}, "lseb": {"all": 2.790320904632499, "old": 2.3967019139167287, "latest": 6.33289182107443}}}, {"file": "final_S_none_b2000_s260919202_ces-nstat_seq-cifar100_None_2000_50_20260919-120037_f5b9ab4b_last.pt", "arm": "S_none_b2000", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 43.21, "task_il_mean": 86.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [30.4, 28.1, 39.9, 30.2, 26.4, 45.1, 41.6, 37.6, 66.2, 86.6], "A": [27.9, 26.9, 37.8, 28.6, 24.6, 43.5, 40.5, 36.7, 67.9, 98.7], "C": [91.5, 83.0, 83.6, 84.2, 85.7, 82.9, 86.1, 87.1, 92.1, 88.2], "zg": [10.626570910692214, 11.738659764766693, 12.862488882780076, 12.226773042678833, 12.35560318851471, 13.446452013492584, 13.803589524269103, 13.393470231890678, 15.930066388607026, 17.866707360744478], "lse": [14.193983935564358, 15.259426242086729, 15.885337537965976, 15.635182846246533, 15.856960104152783, 16.186988139701075, 16.382116242060803, 16.238188297738354, 17.163917976015583, 18.40317594036005], "lseb": [10.936317701819105, 12.286650154746003, 13.383009746604603, 12.692794595051383, 12.777319599299743, 14.007225224969456, 14.246767654774732, 13.797941641244378, 16.189428248457737, 18.318194898893832]}, "J": {"all": 43.21, "old": 38.388888888888886, "latest": 86.6}, "A": {"all": 43.31, "old": 37.15555555555555, "latest": 98.7}, "C": {"all": 86.44, "old": 86.24444444444445, "latest": 88.2}, "zg": {"all": 13.42503813084364, "old": 12.931519327521324, "latest": 17.866707360744478}, "lse": {"all": 16.120527726189223, "old": 15.866900146836912, "latest": 18.40317594036005}, "lseb": {"all": 13.863564946586099, "old": 13.36860606299635, "latest": 18.318194898893832}}}, {"file": "final_S_none_b2000_s260919204_ces-nstat_seq-cifar100_None_2000_50_20260919-122417_17940f87_last.pt", "arm": "S_none_b2000", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 40.4, "task_il_mean": 85.16, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [29.7, 26.8, 32.1, 28.4, 36.6, 32.6, 28.8, 48.9, 51.9, 88.2], "A": [28.7, 25.7, 34.1, 26.6, 35.7, 31.5, 28.6, 48.2, 51.3, 98.1], "C": [86.7, 80.7, 83.8, 87.1, 85.1, 82.5, 80.6, 89.9, 85.7, 89.5], "zg": [10.12133352780342, 11.349870617866516, 12.242322542667388, 12.486059990644454, 12.941736548423767, 12.386723448753356, 12.788230214834213, 14.418547196388245, 14.259911642074584, 18.528871325492858], "lse": [13.71073454494674, 15.090936837688183, 15.587161343590038, 16.067461937071705, 15.933071621542059, 15.307059025684282, 16.111501873482243, 16.45651427683884, 16.14487394209966, 18.98238270325838], "lseb": [10.567890203562463, 11.95558389581315, 12.753995408625151, 12.918715334315976, 13.363129980112703, 12.909366343684438, 13.392787306932457, 14.737109887274626, 14.69383124006218, 18.905588648003185]}, "J": {"all": 40.4, "old": 35.08888888888889, "latest": 88.2}, "A": {"all": 40.85, "old": 34.48888888888889, "latest": 98.1}, "C": {"all": 85.16, "old": 84.67777777777778, "latest": 89.5}, "zg": {"all": 13.15236070549488, "old": 12.554970636606216, "latest": 18.528871325492858}, "lse": {"all": 15.939169810620214, "old": 15.601035044771528, "latest": 18.98238270325838}, "lseb": {"all": 13.619799824838633, "old": 13.032489955598127, "latest": 18.905588648003185}}}, {"file": "final_S_none_b2000_s260919206_ces-nstat_seq-cifar100_None_2000_50_20260919-142808_aae90ed9_last.pt", "arm": "S_none_b2000", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 41.12, "task_il_mean": 87.01, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [23.8, 28.8, 32.9, 30.6, 31.5, 45.7, 33.7, 38.4, 57.8, 88.0], "A": [23.2, 28.0, 30.7, 28.7, 30.8, 43.6, 33.5, 36.1, 57.6, 98.7], "C": [85.8, 81.6, 86.9, 84.6, 84.8, 91.8, 84.5, 89.9, 90.9, 89.3], "zg": [10.044299897193909, 12.605416562080384, 12.381498658657074, 12.44637805533409, 12.22540895652771, 14.043940095424652, 13.42457547736168, 13.319449995040893, 15.29839193058014, 18.52572203063965], "lse": [14.08307220413495, 16.179224453894445, 15.733969127241838, 15.759501723320076, 15.393271940366485, 16.438765685918888, 16.453074503927798, 15.996920130567265, 16.950170277526382, 18.99395226416502], "lseb": [10.489369973391073, 13.140798975647355, 12.791734919066771, 12.94941274361818, 12.666815027876915, 14.317488600075038, 13.919763205257155, 13.639360242773142, 15.610440061864859, 18.92270613040102]}, "J": {"all": 41.12, "old": 35.91111111111111, "latest": 88.0}, "A": {"all": 41.089999999999996, "old": 34.68888888888889, "latest": 98.7}, "C": {"all": 87.01, "old": 86.75555555555555, "latest": 89.3}, "zg": {"all": 13.431508165884017, "old": 12.865484403133392, "latest": 18.52572203063965}, "lse": {"all": 16.198192231106315, "old": 15.887552227433126, "latest": 18.99395226416502}, "lseb": {"all": 13.844788987997152, "old": 13.280575972174498, "latest": 18.92270613040102}}}, {"file": "final_S_none_b2000_s260919208_ces-nstat_seq-cifar100_None_2000_50_20260919-154000_134d3a4d_last.pt", "arm": "S_none_b2000", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 42.18, "task_il_mean": 86.81, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [34.5, 24.6, 30.2, 36.0, 28.0, 33.5, 42.4, 42.3, 60.0, 90.3], "A": [32.6, 23.1, 28.9, 35.8, 29.6, 32.0, 39.5, 41.5, 59.9, 98.6], "C": [90.2, 81.1, 85.4, 83.7, 81.8, 88.8, 86.0, 89.2, 89.7, 92.2], "zg": [10.67251887178421, 11.588963228940964, 12.186986814498901, 12.918755910634994, 12.382918936252594, 12.900721006155013, 13.520976620674134, 13.96374820804596, 15.76593980550766, 18.10651826286316], "lse": [13.948137721796092, 15.615647327663625, 15.763737432796631, 16.199513828435023, 16.117085700579242, 15.955180604747554, 16.11714165432427, 16.399564537450505, 17.3020935813091, 18.459201374734842], "lseb": [11.016049372567235, 12.127334889921135, 12.650578480485743, 13.410748677050751, 12.973664423016668, 13.272557471728323, 13.952647448406893, 14.319424402361584, 16.098830370990385, 18.3689689450257]}, "J": {"all": 42.18, "old": 36.833333333333336, "latest": 90.3}, "A": {"all": 42.15, "old": 35.87777777777777, "latest": 98.6}, "C": {"all": 86.81, "old": 86.21111111111111, "latest": 92.2}, "zg": {"all": 13.40080476653576, "old": 12.87794771138827, "latest": 18.10651826286316}, "lse": {"all": 16.18773037638369, "old": 15.935344709900228, "latest": 18.459201374734842}, "lseb": {"all": 13.819080448155441, "old": 13.313537281836524, "latest": 18.3689689450257}}}, {"file": "final_S_none_b200_s260919202_ces-nstat_seq-cifar100_None_200_50_20260919-101234_2e4567ac_last.pt", "arm": "S_none_b200", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 16.020000000000003, "task_il_mean": 71.7, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [0.9, 3.6, 2.4, 4.1, 2.8, 7.6, 10.3, 9.5, 33.3, 85.7], "A": [0.7, 3.1, 1.8, 3.7, 2.2, 6.0, 9.0, 8.7, 34.3, 100.0], "C": [67.6, 56.8, 61.8, 65.6, 66.9, 70.1, 74.2, 78.4, 89.8, 85.8], "zg": [7.10377425289154, 7.68894252872467, 7.954523365736008, 8.252243152618409, 8.600744545459747, 8.999624479532242, 10.060276888251305, 9.749596967816354, 12.753187385797501, 18.33905475330353], "lse": [14.779395761477526, 14.940274694354025, 15.12343608239249, 15.18794290173667, 15.309244866232712, 14.872239632015933, 15.44148399910434, 15.557693050441367, 15.61936850939105, 18.88673373314648], "lseb": [8.185146553169636, 8.963036598889818, 9.140114910983069, 9.309422473264151, 9.631733216225008, 9.92601593270264, 10.881937410576713, 10.438354891138763, 13.127071711380616, 18.870976571505455]}, "J": {"all": 16.02, "old": 8.277777777777779, "latest": 85.7}, "A": {"all": 16.95, "old": 7.722222222222222, "latest": 100.0}, "C": {"all": 71.7, "old": 70.13333333333334, "latest": 85.8}, "zg": {"all": 9.95019683201313, "old": 9.018101507425309, "latest": 18.33905475330353}, "lse": {"all": 15.57178132302926, "old": 15.203453277460678, "latest": 18.88673373314648}, "lseb": {"all": 10.847381026983587, "old": 9.955870410925602, "latest": 18.870976571505455}}}, {"file": "final_S_none_b200_s260919204_ces-nstat_seq-cifar100_None_200_50_20260919-121926_f484fd37_last.pt", "arm": "S_none_b200", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 15.13, "task_il_mean": 70.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.5, "readouts": {"n_tasks": 10, "per_task": {"J": [2.9, 2.6, 5.2, 2.9, 6.2, 1.4, 10.5, 11.7, 18.2, 89.7], "A": [2.6, 2.3, 6.8, 2.2, 5.7, 1.2, 10.2, 10.4, 15.6, 100.0], "C": [66.7, 50.5, 65.2, 66.8, 70.2, 63.6, 68.3, 81.4, 82.0, 89.7], "zg": [7.188525246620178, 7.057925436735153, 8.592545000076294, 8.111013520479203, 8.482320523500443, 8.084256491661073, 9.959843955039979, 10.048666197776795, 11.155202425092458, 18.55591364431381], "lse": [14.166584243363753, 14.882975011716955, 14.82702970653692, 15.336640580166959, 14.689449239255122, 14.725364372811582, 15.729003083136876, 15.348045386856207, 15.139550756860384, 18.954877323030573], "lseb": [8.303268557722687, 8.503523708257914, 9.613213542414309, 9.159105687245658, 9.408445068887303, 9.149632471380244, 10.920998088525348, 10.659818478329846, 11.755157501229599, 18.93883957093214]}, "J": {"all": 15.13, "old": 6.844444444444445, "latest": 89.7}, "A": {"all": 15.7, "old": 6.333333333333333, "latest": 100.0}, "C": {"all": 70.44, "old": 68.30000000000001, "latest": 89.7}, "zg": {"all": 9.723621244129538, "old": 8.742255421886842, "latest": 18.55591364431381}, "lse": {"all": 15.379951970373531, "old": 14.982738042300529, "latest": 18.954877323030573}, "lseb": {"all": 10.641200267492504, "old": 9.7192403448881, "latest": 18.93883957093214}}}, {"file": "final_S_none_b200_s260919206_ces-nstat_seq-cifar100_None_200_50_20260919-141028_6467a983_last.pt", "arm": "S_none_b200", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 14.9, "task_il_mean": 71.45, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [3.2, 2.4, 3.3, 2.2, 5.9, 10.0, 3.4, 9.8, 20.0, 88.8], "A": [2.4, 2.4, 2.7, 1.8, 5.2, 9.2, 2.7, 9.0, 17.7, 100.0], "C": [59.8, 60.1, 62.2, 60.6, 66.7, 75.2, 71.4, 83.0, 86.7, 88.8], "zg": [7.227699512481689, 8.649847408771516, 7.587507837295532, 7.8746948330402375, 8.631261224508286, 9.847758795022964, 9.13067797088623, 10.350518964529037, 11.769186707496644, 19.137504676818846], "lse": [14.843311279347361, 15.921141112291936, 14.84187158816185, 15.389091179058688, 15.046864481804374, 15.696306586588134, 15.734648418460313, 15.576650760697216, 15.913812290502591, 19.596046390091924], "lseb": [8.398538560160558, 9.767443003864486, 8.713742545743129, 9.045345504101606, 9.61997508288716, 10.591981054446753, 10.023169883991482, 10.922715339545082, 12.221887462281304, 19.583746192849137]}, "J": {"all": 14.9, "old": 6.688888888888889, "latest": 88.8}, "A": {"all": 15.309999999999999, "old": 5.9, "latest": 100.0}, "C": {"all": 71.45, "old": 69.52222222222223, "latest": 88.8}, "zg": {"all": 10.020665793085097, "old": 9.007683694892458, "latest": 19.137504676818846}, "lse": {"all": 15.855974408700439, "old": 15.440410855212498, "latest": 19.596046390091924}, "lseb": {"all": 10.88885446298707, "old": 9.922755381891285, "latest": 19.583746192849137}}}, {"file": "final_S_none_b200_s260919208_ces-nstat_seq-cifar100_None_200_50_20260919-150409_58e13577_last.pt", "arm": "S_none_b200", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 15.190000000000001, "task_il_mean": 72.77000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.7, "readouts": {"n_tasks": 10, "per_task": {"J": [0.9, 2.6, 6.4, 3.8, 8.0, 1.8, 9.3, 10.3, 16.7, 92.1], "A": [0.6, 2.2, 5.3, 3.4, 8.5, 1.0, 8.2, 8.4, 15.1, 99.9], "C": [66.8, 67.7, 58.8, 70.3, 64.3, 70.2, 72.3, 79.9, 85.2, 92.2], "zg": [6.995667594432831, 7.457550004959106, 7.944529014825821, 8.137706418514252, 8.583145287513734, 7.688245886087418, 9.062430208921432, 10.110306364774704, 11.32092643713951, 18.323702840805055], "lse": [14.18343133083085, 14.786696558618008, 14.969230892087063, 14.75353212578518, 15.01433729426903, 14.859636433400384, 14.522241911479952, 15.122897355410098, 15.17057894643551, 18.592457850219805], "lseb": [8.084231685665191, 8.502964135259791, 9.169325531724274, 9.042562390745024, 9.657709301863877, 8.634118502268253, 9.957525571315877, 10.766126620352232, 11.81604917346765, 18.573764112211382]}, "J": {"all": 15.190000000000001, "old": 6.644444444444445, "latest": 92.1}, "A": {"all": 15.26, "old": 5.855555555555555, "latest": 99.9}, "C": {"all": 72.77000000000001, "old": 70.61111111111111, "latest": 92.2}, "zg": {"all": 9.562421005797386, "old": 8.58894524635209, "latest": 18.323702840805055}, "lse": {"all": 15.197504069853588, "old": 14.82028698314623, "latest": 18.592457850219805}, "lseb": {"all": 10.420437702487355, "old": 9.514512545851353, "latest": 18.573764112211382}}}, {"file": "final_S_none_b500_s260919202_ces-nstat_seq-cifar100_None_500_50_20260919-115731_5ce91992_last.pt", "arm": "S_none_b500", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 24.45, "task_il_mean": 80.56, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [14.3, 7.3, 9.9, 7.4, 11.8, 22.2, 19.9, 23.1, 43.1, 85.5], "A": [11.7, 7.0, 9.0, 6.2, 10.3, 21.4, 18.8, 20.7, 40.0, 99.4], "C": [84.7, 70.0, 75.2, 76.3, 78.7, 76.1, 82.6, 84.5, 91.3, 86.2], "zg": [8.868012512922286, 8.34382066988945, 9.432187172055244, 8.96942371082306, 9.518496491909026, 10.276929896712304, 11.141895560264587, 11.178191534757614, 12.967100138664245, 17.532937938690186], "lse": [14.081980778181617, 14.251302975733797, 14.586561530305662, 14.48412322559733, 14.885013842178695, 14.716009898065623, 15.369361993002489, 15.184895844933576, 15.367704753738238, 18.12273765681715], "lseb": [9.424948760507432, 9.241393068219999, 10.214106488232318, 9.718533938970051, 10.18034139851191, 11.041336360229169, 11.680450993222616, 11.713307323502532, 13.259449431360588, 18.085236372658738]}, "J": {"all": 24.45, "old": 17.666666666666668, "latest": 85.5}, "A": {"all": 24.45, "old": 16.12222222222222, "latest": 99.4}, "C": {"all": 80.56, "old": 79.93333333333334, "latest": 86.2}, "zg": {"all": 10.8228995626688, "old": 10.077339743110867, "latest": 17.532937938690186}, "lse": {"all": 15.104969249855419, "old": 14.769661649081891, "latest": 18.12273765681715}, "lseb": {"all": 11.455910413541535, "old": 10.719318640306291, "latest": 18.085236372658738}}}, {"file": "final_S_none_b500_s260919204_ces-nstat_seq-cifar100_None_500_50_20260919-122111_9631874e_last.pt", "arm": "S_none_b500", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.3, "task_il_mean": 79.46000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.2, "readouts": {"n_tasks": 10, "per_task": {"J": [12.1, 7.4, 9.3, 7.1, 21.8, 14.2, 5.4, 28.9, 37.0, 89.8], "A": [10.4, 6.8, 11.5, 6.1, 19.6, 13.7, 4.7, 27.1, 34.4, 99.5], "C": [79.5, 68.6, 74.4, 79.8, 81.9, 75.6, 74.6, 86.3, 84.0, 89.9], "zg": [8.210552493810654, 8.373767798185348, 9.021512065649032, 9.535329987287522, 10.34917146372795, 10.009548722267152, 9.603963187098502, 12.04793809223175, 12.321579909801484, 18.175657825708388], "lse": [13.527376810129454, 14.220458772607268, 14.251069264762563, 15.06902309106924, 14.517329798037522, 14.308187208258632, 15.073230394821579, 15.185573419121814, 15.120878364797381, 18.597361995614435], "lseb": [8.939017452361476, 9.32590158915144, 9.762814684670218, 10.189762320634449, 10.933061483970244, 10.731118080224762, 10.396164266730466, 12.444818835715164, 12.811210416533106, 18.564978586475092]}, "J": {"all": 23.3, "old": 15.91111111111111, "latest": 89.8}, "A": {"all": 23.380000000000003, "old": 14.922222222222224, "latest": 99.5}, "C": {"all": 79.46000000000001, "old": 78.30000000000001, "latest": 89.9}, "zg": {"all": 10.764902154576777, "old": 9.941484857784378, "latest": 18.175657825708388}, "lse": {"all": 14.987048911921988, "old": 14.58590301373394, "latest": 18.597361995614435}, "lseb": {"all": 11.409884771646642, "old": 10.614874347776814, "latest": 18.564978586475092}}}, {"file": "final_S_none_b500_s260919206_ces-nstat_seq-cifar100_None_500_50_20260919-142300_e97ca865_last.pt", "arm": "S_none_b500", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.529999999999998, "task_il_mean": 81.02000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.4, "readouts": {"n_tasks": 10, "per_task": {"J": [6.1, 10.9, 12.7, 7.8, 16.7, 26.5, 11.5, 17.7, 37.6, 87.8], "A": [5.6, 9.5, 10.8, 6.3, 15.4, 24.1, 10.9, 15.5, 35.2, 99.8], "C": [79.4, 75.2, 77.3, 74.2, 79.0, 85.5, 78.1, 86.5, 86.9, 88.1], "zg": [8.449276361703873, 10.055377658367156, 9.700443927526473, 9.515043177127838, 10.0393683385849, 11.403120056152344, 10.439655252695083, 11.11130248594284, 12.850144151210785, 18.14654670572281], "lse": [14.138208463037582, 15.322712506867562, 14.609102096181749, 14.862469342005168, 14.678719553611609, 15.24531454952107, 15.365118471025628, 14.97011686493189, 15.684047756839258, 18.649776087472215], "lseb": [9.13307594244302, 10.795630764001743, 10.406572084121123, 10.320256107530524, 10.653804874975313, 11.85035334817865, 11.10259880105332, 11.572011891723232, 13.25496238945132, 18.616342943475214]}, "J": {"all": 23.529999999999998, "old": 16.38888888888889, "latest": 87.8}, "A": {"all": 23.31, "old": 14.811111111111112, "latest": 99.8}, "C": {"all": 81.02000000000001, "old": 80.23333333333333, "latest": 88.1}, "zg": {"all": 11.17102781150341, "old": 10.395970156590144, "latest": 18.14654670572281}, "lse": {"all": 15.352558569149375, "old": 14.986201067113504, "latest": 18.649776087472215}, "lseb": {"all": 11.770560914695347, "old": 11.009918467053138, "latest": 18.616342943475214}}}, {"file": "final_S_none_b500_s260919208_ces-nstat_seq-cifar100_None_500_50_20260919-153453_cadac3d6_last.pt", "arm": "S_none_b500", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.75, "task_il_mean": 80.66, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [12.4, 4.0, 10.9, 8.8, 12.0, 11.1, 17.2, 21.1, 40.4, 89.6], "A": [10.5, 2.9, 9.8, 8.4, 11.9, 9.6, 14.5, 18.2, 37.5, 99.4], "C": [82.2, 74.9, 75.2, 75.3, 74.8, 80.1, 79.2, 86.1, 88.6, 90.2], "zg": [8.755422162532806, 8.775138466119767, 9.317180769205093, 9.735695079088211, 10.16151987028122, 9.826082076072693, 10.204328486561776, 11.331451867103576, 13.578526260375977, 18.05744380378723], "lse": [13.994964843451669, 14.74353174072202, 14.888576804887473, 14.988463868289454, 15.258662646763186, 14.963372002589944, 14.561589376506774, 15.518743343834911, 16.10394375991388, 18.394918768947672], "lseb": [9.350526408222956, 9.551965322362905, 10.081733458489385, 10.431375505230355, 10.893724642237526, 10.435956412879827, 10.855447389309091, 11.784974127678657, 13.943840648383242, 18.355150757921287]}, "J": {"all": 22.75, "old": 15.322222222222223, "latest": 89.6}, "A": {"all": 22.270000000000003, "old": 13.7, "latest": 99.4}, "C": {"all": 80.66, "old": 79.6, "latest": 90.2}, "zg": {"all": 10.974278884112834, "old": 10.18726055970457, "latest": 18.05744380378723}, "lse": {"all": 15.3416767155907, "old": 15.002427598551034, "latest": 18.394918768947672}, "lseb": {"all": 11.568469467271523, "old": 10.814393768310438, "latest": 18.355150757921287}}}, {"file": "final_S_stage_b2000_s260919202_ces-anchor_seq-cifar100_None_2000_50_20260919-120025_a8863843_last.pt", "arm": "S_stage_b2000", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 2000, "class_il_mean": 52.720000000000006, "task_il_mean": 82.09, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.9, "readouts": {"n_tasks": 10, "per_task": {"J": [48.0, 47.9, 51.7, 46.2, 41.0, 50.1, 53.6, 44.1, 66.3, 78.3], "A": [51.4, 51.9, 53.3, 45.7, 42.9, 50.9, 54.1, 43.5, 69.3, 87.4], "C": [84.4, 75.9, 78.1, 77.7, 79.1, 77.4, 84.5, 85.9, 90.9, 87.0], "zg": [5.221207672201097, 5.70771592422761, 6.041713422350585, 5.2559164685960855, 4.786961008639075, 6.232150861103087, 5.946252973237075, 5.394404846807942, 7.848006096512079, 7.874502967774868], "lse": [7.625131278596129, 8.077197638099015, 8.282499018556472, 7.769986203566245, 7.625218885738521, 8.573682352369758, 8.133893466157327, 7.923356656465549, 9.27054106071756, 8.749010576618167], "lseb": [5.937565229774165, 6.476727068181033, 6.7407954477878285, 5.969879541535597, 5.47620031554624, 6.941000305232494, 6.479730119971644, 5.950354434843886, 8.150745409781404, 8.286672802015438]}, "J": {"all": 52.720000000000006, "old": 49.87777777777777, "latest": 78.3}, "A": {"all": 55.04, "old": 51.44444444444444, "latest": 87.4}, "C": {"all": 82.09, "old": 81.54444444444444, "latest": 87.0}, "zg": {"all": 6.030883224144951, "old": 5.826036585963848, "latest": 7.874502967774868}, "lse": {"all": 8.203051713688474, "old": 8.142389617807398, "latest": 8.749010576618167}, "lseb": {"all": 6.640967067466972, "old": 6.458110874739366, "latest": 8.286672802015438}}}, {"file": "final_S_stage_b2000_s260919204_ces-anchor_seq-cifar100_None_2000_50_20260919-122405_9c9c72f5_last.pt", "arm": "S_stage_b2000", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 2000, "class_il_mean": 53.25, "task_il_mean": 81.28999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [52.3, 45.5, 49.3, 47.6, 52.7, 48.1, 43.3, 61.0, 53.5, 79.2], "A": [60.0, 47.6, 53.5, 48.3, 54.1, 54.3, 46.1, 61.6, 54.9, 85.5], "C": [78.1, 73.0, 77.4, 81.4, 83.8, 78.4, 79.4, 87.5, 84.4, 89.5], "zg": [5.550846681654454, 5.6720827951575625, 6.237504042709712, 5.9471817230768504, 6.446634849816561, 5.575489689745009, 5.43561124361679, 7.073878508213907, 5.908190399833024, 8.372026608780027], "lse": [7.689906476738363, 8.195669084865127, 8.611985611391574, 8.4431460539193, 8.678145470024862, 7.8684385932281184, 8.029396586854618, 8.978880087781183, 8.025694944692475, 9.232993939497442], "lseb": [6.36336445931798, 6.518423457275601, 6.96389273684238, 6.574921691860859, 6.998949402432601, 6.235103252040728, 6.132024930746737, 7.49917527674173, 6.446109211156567, 8.705933020102457]}, "J": {"all": 53.25, "old": 50.36666666666667, "latest": 79.2}, "A": {"all": 56.589999999999996, "old": 53.37777777777777, "latest": 85.5}, "C": {"all": 81.28999999999999, "old": 80.37777777777778, "latest": 89.5}, "zg": {"all": 6.22194465426039, "old": 5.9830466593137634, "latest": 8.372026608780027}, "lse": {"all": 8.375425684899307, "old": 8.28014032327729, "latest": 9.232993939497442}, "lseb": {"all": 6.843789743851763, "old": 6.636884935379465, "latest": 8.705933020102457}}}, {"file": "final_S_stage_b2000_s260919206_ces-anchor_seq-cifar100_None_2000_50_20260919-142756_6191f0e4_last.pt", "arm": "S_stage_b2000", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 2000, "class_il_mean": 52.64, "task_il_mean": 82.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.6, "readouts": {"n_tasks": 10, "per_task": {"J": [36.1, 46.7, 50.9, 49.9, 47.1, 60.1, 49.3, 48.9, 59.9, 77.5], "A": [38.6, 53.0, 52.7, 51.8, 48.5, 59.6, 51.2, 47.7, 61.7, 86.5], "C": [75.5, 75.3, 80.9, 79.5, 81.4, 88.2, 80.6, 89.1, 89.2, 86.8], "zg": [4.1188063912838695, 6.0897676989790055, 6.256500702850521, 5.766983528263867, 6.086671369731426, 7.364716701313155, 6.0271828215159475, 5.89898855547607, 7.2279418164938685, 9.044089103728533], "lse": [7.364897883714912, 8.534637791728764, 8.661421327008938, 8.099776436897963, 8.548831495510658, 9.230821256455839, 8.313766939440999, 8.28580761489407, 8.956750095533593, 9.898287792825775], "lseb": [5.01620980879602, 6.862441651541554, 6.867562935863556, 6.4396505101930686, 6.656105446647954, 7.74585952242707, 6.644639474540632, 6.32026102006533, 7.621640464785271, 9.432638228135286]}, "J": {"all": 52.64, "old": 49.87777777777777, "latest": 77.5}, "A": {"all": 55.129999999999995, "old": 51.644444444444446, "latest": 86.5}, "C": {"all": 82.65, "old": 82.1888888888889, "latest": 86.8}, "zg": {"all": 6.388164868963626, "old": 6.093062176211969, "latest": 9.044089103728533}, "lse": {"all": 8.589499863401151, "old": 8.44407898235397, "latest": 9.898287792825775}, "lseb": {"all": 6.960700906299574, "old": 6.686041203873383, "latest": 9.432638228135286}}}, {"file": "final_S_stage_b2000_s260919208_ces-anchor_seq-cifar100_None_2000_50_20260919-153949_dcea09c3_last.pt", "arm": "S_stage_b2000", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 2000, "class_il_mean": 54.2, "task_il_mean": 82.81, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.5, "readouts": {"n_tasks": 10, "per_task": {"J": [59.2, 44.5, 49.7, 49.3, 38.7, 48.8, 53.4, 54.5, 64.0, 79.9], "A": [63.6, 48.0, 49.5, 50.7, 45.2, 49.3, 53.0, 55.5, 64.1, 84.3], "C": [84.6, 74.8, 79.7, 79.4, 72.2, 84.6, 84.6, 87.7, 89.3, 91.2], "zg": [6.335807329438627, 5.539866228874772, 5.831630995258689, 6.263362383383326, 5.308163694778457, 5.898451129985974, 5.957463546179235, 6.264697003732436, 7.498196572877466, 8.012341808903962], "lse": [8.129076881895477, 8.19173633134295, 8.373987004082986, 8.640036814783437, 8.345966792379771, 8.278197620719327, 8.163815354126823, 8.356805458899743, 9.074115312523276, 8.849358217997334], "lseb": [6.931734149087558, 6.330985739393723, 6.498331623639531, 6.934306752036361, 6.152607988801623, 6.4591780305601, 6.528800617231524, 6.720478711091341, 7.871105514528015, 8.297074052866448]}, "J": {"all": 54.2, "old": 51.34444444444445, "latest": 79.9}, "A": {"all": 56.32000000000001, "old": 53.21111111111111, "latest": 84.3}, "C": {"all": 82.81, "old": 81.87777777777778, "latest": 91.2}, "zg": {"all": 6.290998069341295, "old": 6.099737653834331, "latest": 8.012341808903962}, "lse": {"all": 8.440309578875112, "old": 8.394859730083756, "latest": 8.849358217997334}, "lseb": {"all": 6.872460317923623, "old": 6.714169902929975, "latest": 8.297074052866448}}}, {"file": "final_S_stage_b200_s260919202_ces-anchor_seq-cifar100_None_200_50_20260919-101222_20f35548_last.pt", "arm": "S_stage_b200", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 200, "class_il_mean": 25.369999999999997, "task_il_mean": 66.96000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [10.3, 8.7, 16.1, 13.7, 14.2, 18.9, 22.9, 18.8, 45.3, 84.8], "A": [13.7, 7.9, 15.6, 12.1, 15.0, 16.7, 22.8, 17.5, 47.7, 97.2], "C": [56.5, 41.5, 57.0, 62.2, 61.1, 68.4, 72.1, 77.9, 86.0, 86.9], "zg": [2.350363284751773, 1.8660760635267943, 2.2529740291014315, 2.249007256480865, 2.462763773834333, 2.551930023025954, 3.1944111426733435, 3.1850256684103515, 5.320681127421558, 8.077517367031426], "lse": [6.698958671307039, 6.747512645810659, 6.541442750903651, 6.58346953049555, 6.7330033768597115, 6.472601458648142, 6.7810340415343955, 7.043706671523796, 7.5732074492855785, 8.741102947232246], "lseb": [3.8254205142442785, 3.5304231189286637, 3.583558898760315, 3.421903425226463, 3.6566258177322792, 3.5957409084014613, 4.130571373029715, 4.038306900070532, 5.82262623139667, 8.532947204578996]}, "J": {"all": 25.369999999999997, "old": 18.766666666666666, "latest": 84.8}, "A": {"all": 26.619999999999997, "old": 18.77777777777778, "latest": 97.2}, "C": {"all": 66.96000000000001, "old": 64.74444444444445, "latest": 86.9}, "zg": {"all": 3.3510749736257828, "old": 2.8259147076918225, "latest": 8.077517367031426}, "lse": {"all": 6.991603954360076, "old": 6.79721517737428, "latest": 8.741102947232246}, "lseb": {"all": 4.413812439236938, "old": 3.956130798643376, "latest": 8.532947204578996}}}, {"file": "final_S_stage_b200_s260919204_ces-anchor_seq-cifar100_None_200_50_20260919-121914_7cb205df_last.pt", "arm": "S_stage_b200", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 200, "class_il_mean": 24.509999999999998, "task_il_mean": 65.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [16.3, 6.5, 21.6, 13.7, 23.5, 12.6, 26.9, 18.9, 22.4, 82.7], "A": [19.6, 9.5, 27.3, 12.9, 23.5, 15.1, 31.2, 18.4, 21.4, 92.3], "C": [49.9, 44.9, 61.8, 62.1, 68.2, 61.6, 63.4, 77.9, 76.8, 88.4], "zg": [2.323945822215639, 1.7568474299795926, 3.261025675332174, 2.420859010347631, 3.1736387388641014, 2.2060240150392056, 3.54251525985077, 2.9837901111217215, 3.083209932349622, 7.625430124733597], "lse": [6.278750946711944, 6.424423587820232, 6.891732816091853, 6.884633954152665, 6.891947048522495, 6.433739214533033, 7.091647163270878, 6.831968031536669, 6.366783624178961, 8.379896860039091], "lseb": [3.8160813081245735, 3.3864336750530453, 4.454599431223208, 3.579911792026982, 4.2056729771502015, 3.434620983784415, 4.642201491155282, 3.7792275276361127, 3.9082850211158573, 8.001732764949315]}, "J": {"all": 24.509999999999998, "old": 18.044444444444444, "latest": 82.7}, "A": {"all": 27.119999999999997, "old": 19.87777777777778, "latest": 92.3}, "C": {"all": 65.5, "old": 62.955555555555556, "latest": 88.4}, "zg": {"all": 3.2377286119834054, "old": 2.7502062216778285, "latest": 7.625430124733597}, "lse": {"all": 6.847552324685782, "old": 6.677291820757636, "latest": 8.379896860039091}, "lseb": {"all": 4.3208766972219, "old": 3.911892689696631, "latest": 8.001732764949315}}}, {"file": "final_S_stage_b200_s260919206_ces-anchor_seq-cifar100_None_200_50_20260919-141016_f4e1f129_last.pt", "arm": "S_stage_b200", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 200, "class_il_mean": 23.71, "task_il_mean": 67.17999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [8.9, 15.1, 13.2, 9.6, 17.1, 25.1, 13.6, 21.2, 27.6, 85.7], "A": [12.4, 18.7, 13.3, 9.1, 19.6, 23.9, 13.6, 19.9, 26.9, 96.3], "C": [53.9, 54.0, 57.6, 54.2, 68.8, 77.5, 61.9, 74.3, 81.4, 88.2], "zg": [2.0598260404355826, 2.756027904062532, 2.031602168669924, 1.8555734659912997, 2.898365700064227, 3.37634537401516, 2.439692673841724, 3.0621419410104864, 3.852195007949602, 8.842568205036223], "lse": [6.579186013050514, 7.110573278158357, 6.608180923143466, 6.625158423159613, 6.808982523080452, 7.113859405047593, 6.937371484969392, 6.998883234867687, 7.091880188852573, 9.440264760391582], "lseb": [3.609248504091649, 4.143561613783715, 3.3558006968955336, 3.2857236198071806, 3.848364760462733, 4.10774841023314, 3.644639108883592, 3.9366834619728865, 4.53734205887486, 9.230016290873568]}, "J": {"all": 23.71, "old": 16.822222222222223, "latest": 85.7}, "A": {"all": 25.369999999999997, "old": 17.48888888888889, "latest": 96.3}, "C": {"all": 67.17999999999999, "old": 64.84444444444445, "latest": 88.2}, "zg": {"all": 3.317433848107676, "old": 2.7035300306711707, "latest": 8.842568205036223}, "lse": {"all": 7.1314340234721225, "old": 6.874897274925517, "latest": 9.440264760391582}, "lseb": {"all": 4.369912852587886, "old": 3.8299013594450324, "latest": 9.230016290873568}}}, {"file": "final_S_stage_b200_s260919208_ces-anchor_seq-cifar100_None_200_50_20260919-150357_15c073f9_last.pt", "arm": "S_stage_b200", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 200, "class_il_mean": 25.6, "task_il_mean": 66.2, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [15.2, 15.0, 15.8, 15.3, 21.4, 7.2, 26.9, 30.6, 26.8, 81.8], "A": [22.5, 15.9, 15.1, 14.3, 27.4, 6.4, 24.6, 32.9, 25.7, 89.3], "C": [52.9, 55.3, 56.7, 61.1, 60.1, 58.1, 72.7, 72.7, 82.8, 89.6], "zg": [2.393064538004808, 2.4050885610897095, 2.1060865433516445, 2.259057532164268, 2.702048989109695, 1.8114984550308437, 3.132013757888228, 3.8486233724951746, 4.0483399123335255, 8.128860119231046], "lse": [6.299750567838645, 6.492586330079931, 6.785768045955314, 6.635586734141762, 6.382618424252996, 6.47250543897958, 6.486670425534036, 6.871783993516105, 7.114542694662724, 8.896152995265238], "lseb": [3.8572613209698483, 3.7569281692373213, 3.480562791315595, 3.4350370472721754, 3.8858422437300684, 3.143991471320806, 4.05618143289653, 4.7162799674723335, 4.685767031453329, 8.463421099898856]}, "J": {"all": 25.6, "old": 19.355555555555554, "latest": 81.8}, "A": {"all": 27.410000000000004, "old": 20.533333333333335, "latest": 89.3}, "C": {"all": 66.2, "old": 63.599999999999994, "latest": 89.6}, "zg": {"all": 3.2834681780698944, "old": 2.7450912957186553, "latest": 8.128860119231046}, "lse": {"all": 6.843796565022633, "old": 6.615756961662344, "latest": 8.896152995265238}, "lseb": {"all": 4.348127257556686, "old": 3.8908723861853343, "latest": 8.463421099898856}}}, {"file": "final_S_stage_b500_s260919202_ces-anchor_seq-cifar100_None_500_50_20260919-115719_b7f54a6a_last.pt", "arm": "S_stage_b500", "unit": 260919202, "seed": 260919202, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 39.83, "task_il_mean": 76.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [33.3, 28.9, 36.6, 25.2, 27.7, 38.0, 41.4, 37.1, 52.6, 77.5], "A": [39.5, 31.9, 38.8, 22.9, 28.0, 38.3, 40.4, 37.6, 51.7, 87.1], "C": [71.7, 63.6, 70.4, 71.8, 74.6, 74.1, 81.9, 83.0, 90.0, 84.7], "zg": [3.697653672487475, 3.5324300749544055, 4.167388279683888, 3.0866694510476664, 3.5451944707576186, 4.202270864479244, 4.589433586344123, 4.334199888711796, 5.649585120825097, 6.89892354106903], "lse": [6.658600368051128, 6.772548379820519, 6.952989064799806, 6.503014598544562, 6.899464102465464, 7.034561068596398, 7.253457505406408, 7.096674846555217, 7.733054547400429, 7.897581695137132], "lseb": [4.765653136956636, 4.652400477644295, 5.06717655669244, 4.017424535781407, 4.403604676534567, 5.033067571588564, 5.234330867733335, 4.966378593116892, 6.089062615464938, 7.347921459160236]}, "J": {"all": 39.83, "old": 35.644444444444446, "latest": 77.5}, "A": {"all": 41.62, "old": 36.56666666666667, "latest": 87.1}, "C": {"all": 76.58, "old": 75.67777777777778, "latest": 84.7}, "zg": {"all": 4.370374895036035, "old": 4.089425045476812, "latest": 6.89892354106903}, "lse": {"all": 7.080194617677707, "old": 6.989373831293325, "latest": 7.897581695137132}, "lseb": {"all": 5.15770204906733, "old": 4.914344336834786, "latest": 7.347921459160236}}}, {"file": "final_S_stage_b500_s260919204_ces-anchor_seq-cifar100_None_500_50_20260919-122059_935926cc_last.pt", "arm": "S_stage_b500", "unit": 260919204, "seed": 260919204, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.85, "task_il_mean": 74.47999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.2, "readouts": {"n_tasks": 10, "per_task": {"J": [28.1, 23.0, 32.4, 26.0, 42.3, 37.7, 21.5, 46.5, 36.5, 84.5], "A": [33.4, 23.7, 37.0, 26.9, 42.3, 44.1, 21.5, 46.7, 36.2, 92.3], "C": [66.2, 59.2, 68.8, 71.3, 77.7, 74.0, 70.0, 86.0, 81.9, 89.7], "zg": [3.458060277777724, 3.358996826792136, 4.1871566208992155, 3.8518252993784845, 4.8797659226208925, 4.380945734967943, 3.3021319555034863, 5.376764550827444, 4.560394351359457, 8.685696994330733], "lse": [6.7106831448368105, 7.126314739447041, 7.276491272882893, 7.466283666939154, 7.513867594902141, 7.132008467173556, 7.119858131390935, 7.651504930792676, 7.285132579527837, 9.357098572024935], "lseb": [4.6317505677123085, 4.566695786163178, 5.120882728130983, 4.739027927317988, 5.57995006787272, 5.203901939281079, 4.2691827312001545, 5.8649989237827365, 5.215967913627918, 9.025344645082729]}, "J": {"all": 37.85, "old": 32.666666666666664, "latest": 84.5}, "A": {"all": 40.410000000000004, "old": 34.644444444444446, "latest": 92.3}, "C": {"all": 74.47999999999999, "old": 72.78888888888889, "latest": 89.7}, "zg": {"all": 4.604173853445752, "old": 4.150671282236309, "latest": 8.685696994330733}, "lse": {"all": 7.463924309991798, "old": 7.253571614210338, "latest": 9.357098572024935}, "lseb": {"all": 5.42177032301718, "old": 5.021373176121007, "latest": 9.025344645082729}}}, {"file": "final_S_stage_b500_s260919206_ces-anchor_seq-cifar100_None_500_50_20260919-142249_7282c0fd_last.pt", "arm": "S_stage_b500", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 35.67, "task_il_mean": 75.67, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.6, "readouts": {"n_tasks": 10, "per_task": {"J": [22.3, 33.0, 31.2, 21.0, 29.9, 47.1, 27.9, 25.7, 35.9, 82.7], "A": [24.0, 35.7, 30.4, 21.3, 33.4, 46.1, 27.0, 24.1, 35.9, 91.8], "C": [65.1, 69.4, 71.6, 68.0, 73.9, 83.0, 73.4, 82.5, 81.5, 88.3], "zg": [2.870349720656872, 3.9775477709174156, 3.6799678953252735, 2.698204257015139, 3.9455312276948242, 5.24594827464316, 3.3648215301577, 3.557892478638329, 4.1619682241724805, 7.805277672186494], "lse": [6.698718008444417, 7.07226572360486, 6.7920948452516745, 6.452875038458159, 7.162494997695085, 7.645561294367765, 6.742738386297747, 6.903193431214095, 7.1156935617605255, 8.541390315077566], "lseb": [4.049521800403007, 4.930578804245556, 4.582703661037055, 3.751032885955618, 4.7494271351638595, 5.784902062540399, 4.234345546818034, 4.225016320753041, 4.846628639983155, 8.18207877660854]}, "J": {"all": 35.67, "old": 30.444444444444443, "latest": 82.7}, "A": {"all": 36.97, "old": 30.877777777777776, "latest": 91.8}, "C": {"all": 75.67, "old": 74.26666666666667, "latest": 88.3}, "zg": {"all": 4.1307509051407685, "old": 3.722470153246799, "latest": 7.805277672186494}, "lse": {"all": 7.11270256021719, "old": 6.953959476343814, "latest": 8.541390315077566}, "lseb": {"all": 4.933623563350826, "old": 4.5726840952110805, "latest": 8.18207877660854}}}, {"file": "final_S_stage_b500_s260919208_ces-anchor_seq-cifar100_None_500_50_20260919-153441_016321f5_last.pt", "arm": "S_stage_b500", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 39.11, "task_il_mean": 76.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [34.7, 23.2, 29.3, 31.4, 27.9, 31.0, 36.5, 37.8, 60.0, 79.3], "A": [39.4, 24.7, 29.4, 32.5, 29.2, 29.6, 34.9, 37.5, 60.6, 85.5], "C": [75.3, 65.8, 70.9, 72.0, 67.7, 75.6, 78.5, 85.5, 87.5, 89.8], "zg": [3.8690774883292613, 2.906897558619268, 3.529666010638699, 3.7039394128629937, 3.664541388621554, 3.7160537445712833, 3.659970302853733, 4.268943760734983, 5.977414218558813, 7.310102833881974], "lse": [6.689704220827884, 6.513436023439765, 6.820351286965687, 6.909364441146187, 7.227608398610201, 6.856199809338722, 6.582628058032297, 7.0547962949116565, 7.68310179763723, 8.142214020296345], "lseb": [4.811038359727944, 4.016225292363787, 4.478122386151623, 4.573025686192068, 4.6326063141465985, 4.555458990893156, 4.388682676481526, 4.840402256126292, 6.412111503586366, 7.622181648855783]}, "J": {"all": 39.11, "old": 34.644444444444446, "latest": 79.3}, "A": {"all": 40.33, "old": 35.31111111111111, "latest": 85.5}, "C": {"all": 76.86, "old": 75.42222222222222, "latest": 89.8}, "zg": {"all": 4.260660671967257, "old": 3.9218337650878428, "latest": 7.310102833881974}, "lse": {"all": 7.047940435120597, "old": 6.926354481212181, "latest": 8.142214020296345}, "lseb": {"all": 5.032985511452514, "old": 4.74529705174104, "latest": 7.622181648855783}}}, {"file": "final_TCF_disp_s260919408_ces-nstat_seq-tinyimg_None_500_100_20260920-202912_15b66d8f_last.pt", "arm": "TCF_disp", "unit": 260919408, "seed": 260919408, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 12.180000000000001, "task_il_mean": 54.31, "gate": {"J_vs_classil": 1.7763568394002505e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 123.5, "readouts": {"n_tasks": 10, "per_task": {"J": [2.1, 4.5, 2.8, 6.7, 2.1, 2.7, 6.4, 8.0, 8.4, 78.1], "A": [1.5, 3.4, 2.3, 5.6, 1.9, 2.2, 5.5, 6.8, 6.5, 99.9], "C": [46.0, 52.6, 48.9, 56.2, 44.5, 43.3, 52.8, 58.4, 62.2, 78.2], "zg": [8.169358379840851, 9.58641331911087, 9.657765948295593, 9.925773717880249, 9.619703092575072, 9.75409171962738, 10.410721039295197, 10.711286921977997, 11.121487429141999, 18.69001437520981], "lse": [15.804468681098623, 15.852695606185199, 15.807130998875003, 15.853403516017169, 15.940235579446012, 16.274747353536853, 15.879341462953889, 16.039653345595166, 16.081115427630476, 19.680661341896318], "lseb": [9.963536487284014, 11.285497353927802, 11.44141785972053, 11.583396718066734, 11.535802715825529, 11.716397500318514, 12.073727526085392, 12.246672852907542, 12.499571714563325, 19.582352213865523]}, "J": {"all": 12.18, "old": 4.855555555555556, "latest": 78.1}, "A": {"all": 13.559999999999999, "old": 3.966666666666667, "latest": 99.9}, "C": {"all": 54.31, "old": 51.65555555555555, "latest": 78.2}, "zg": {"all": 10.764661594295502, "old": 9.884066840860578, "latest": 18.69001437520981}, "lse": {"all": 16.32134533132347, "old": 15.948087996815376, "latest": 19.680661341896318}, "lseb": {"all": 12.392837294256491, "old": 11.594002303188821, "latest": 19.582352213865523}}}, {"file": "final_TCF_level_s260919408_ces-nstat_seq-tinyimg_None_500_100_20260920-202811_85d9a7f5_last.pt", "arm": "TCF_level", "unit": 260919408, "seed": 260919408, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.629999999999999, "task_il_mean": 60.2, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 123.8, "readouts": {"n_tasks": 10, "per_task": {"J": [1.1, 2.4, 1.1, 2.5, 0.8, 1.7, 5.9, 10.7, 12.9, 77.2], "A": [2.9, 1.6, 0.9, 2.3, 0.6, 1.4, 4.2, 9.8, 12.6, 99.6], "C": [39.4, 56.4, 57.8, 64.5, 55.1, 56.9, 59.5, 67.3, 67.7, 77.4], "zg": [5.889245689988137, 4.4687191534619775, 4.528143428949639, 4.53055474041216, 3.3984407187625765, 4.110711531080305, 5.102790689887479, 5.967411814148538, 6.782402922924608, 14.676104219943285], "lse": [12.120667139950125, 12.347883462206038, 11.994745265858027, 12.107365761209547, 12.059916947215546, 12.372151545431064, 11.90698707101271, 12.17138602292799, 12.274090865868606, 15.745367436613504], "lseb": [7.950814961196216, 5.900592676048707, 5.879754583630794, 5.679265309498091, 4.907012411519267, 5.518943110135967, 6.44401043487506, 7.084986016094529, 7.984420660330012, 15.695152235066812]}, "J": {"all": 11.629999999999999, "old": 4.344444444444445, "latest": 77.2}, "A": {"all": 13.59, "old": 4.033333333333333, "latest": 99.6}, "C": {"all": 60.2, "old": 58.28888888888889, "latest": 77.4}, "zg": {"all": 5.945452490955871, "old": 4.975380076623936, "latest": 14.676104219943285}, "lse": {"all": 12.510056151829316, "old": 12.150577120186629, "latest": 15.745367436613504}, "lseb": {"all": 7.304495239839545, "old": 6.372200018147627, "latest": 15.695152235066812}}}, {"file": "final_TH_iso_s260919304_ces-iso_seq-tinyimg_None_500_100_20260919-112532_3e89d8e8_last.pt", "arm": "TH_iso", "unit": 260919304, "seed": 260919304, "dataset": "seq-tinyimg", "model": "ces-iso", "buffer": 500, "class_il_mean": 14.919999999999998, "task_il_mean": 41.07, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 125.0, "readouts": {"n_tasks": 10, "per_task": {"J": [10.2, 10.0, 6.9, 8.9, 10.0, 8.4, 9.6, 13.2, 14.4, 57.6], "A": [58.1, 7.5, 4.3, 7.2, 7.0, 5.3, 7.0, 8.9, 8.9, 57.6], "C": [31.2, 32.3, 32.7, 36.5, 42.6, 37.5, 42.1, 42.7, 47.7, 65.4], "zg": [2.341801094673574, 1.302144119746983, 0.954596293980605, 1.1527551643410698, 1.2448545311503112, 0.8488638286401984, 1.11593457174208, 1.2776541677080095, 1.5329229574669152, 4.5070020500533285], "lse": [6.294835953517579, 6.245799511310813, 6.236156917358935, 6.30126944344675, 6.328152101598131, 6.197723585552983, 6.257276078286626, 6.358087417487275, 6.224566951737882, 6.852565523581244], "lseb": [4.945060598942602, 3.747937534544371, 3.395883902089568, 3.49255636623473, 3.4241315478313346, 3.1404452452200253, 3.2790054855836996, 3.4036686698307466, 3.4296926840374278, 5.733221618531676]}, "J": {"all": 14.919999999999998, "old": 10.177777777777777, "latest": 57.6}, "A": {"all": 17.18, "old": 12.68888888888889, "latest": 57.6}, "C": {"all": 41.07, "old": 38.36666666666667, "latest": 65.4}, "zg": {"all": 1.6278528779503074, "old": 1.3079474143833052, "latest": 4.5070020500533285}, "lse": {"all": 6.329643348387822, "old": 6.271540884477441, "latest": 6.852565523581244}, "lseb": {"all": 3.799160365284618, "old": 3.58426467047939, "latest": 5.733221618531676}}}, {"file": "final_TN_full_s260919407_ces-nstat_seq-tinyimg_None_500_100_20260919-220656_c5c5d3cc_last.pt", "arm": "TN_full", "unit": 260919407, "seed": 260919407, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.259999999999998, "task_il_mean": 52.410000000000004, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 123.7, "readouts": {"n_tasks": 10, "per_task": {"J": [15.7, 14.8, 20.2, 16.3, 10.6, 11.8, 15.7, 7.8, 19.2, 70.5], "A": [35.0, 14.9, 17.2, 15.9, 8.8, 10.0, 14.1, 7.3, 17.4, 86.3], "C": [39.1, 43.1, 54.9, 47.1, 47.2, 46.8, 55.1, 52.5, 63.5, 74.8], "zg": [3.058486400751397, 2.7421573440632785, 3.201158867928898, 2.7483497078474612, 2.22995529165864, 2.2607450180267916, 2.8028844205597414, 2.240599234926049, 3.1796435599839317, 6.958438042271882], "lse": [6.977514054571149, 7.178976165556505, 7.332625317903439, 7.046149302069652, 7.023732788101539, 6.86309669830054, 7.0598174300563565, 7.1315824932719805, 7.1727715010692465, 8.36263448211614], "lseb": [5.160604817924585, 4.667086907247277, 4.628555075379226, 4.462724297695886, 4.068290857333279, 4.115044402589677, 4.369952296794241, 3.9871660100258026, 4.546637907983753, 7.784181712723568]}, "J": {"all": 20.259999999999998, "old": 14.677777777777777, "latest": 70.5}, "A": {"all": 22.69, "old": 15.622222222222222, "latest": 86.3}, "C": {"all": 52.410000000000004, "old": 49.922222222222224, "latest": 74.8}, "zg": {"all": 3.1422417888018073, "old": 2.7182199828606874, "latest": 6.958438042271882}, "lse": {"all": 7.214890023301654, "old": 7.087362861211156, "latest": 8.36263448211614}, "lseb": {"all": 4.77902442856973, "old": 4.445118063663747, "latest": 7.784181712723568}}}, {"file": "final_TN_niso_s260919407_ces-nstat_seq-tinyimg_None_500_100_20260919-220756_55f0b763_last.pt", "arm": "TN_niso", "unit": 260919407, "seed": 260919407, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.41, "task_il_mean": 52.879999999999995, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 122.4, "readouts": {"n_tasks": 10, "per_task": {"J": [18.0, 13.5, 18.5, 13.9, 9.7, 13.7, 17.4, 8.7, 22.2, 68.5], "A": [42.7, 13.2, 16.4, 11.4, 8.2, 11.2, 14.9, 7.1, 19.4, 82.6], "C": [40.1, 42.2, 55.3, 49.3, 45.9, 49.8, 55.1, 51.9, 64.5, 74.7], "zg": [3.1202369582299143, 2.640204832127318, 3.070409127317369, 2.53899610815011, 2.181313117414713, 2.366620822611265, 2.7217649859003723, 2.1995283938483334, 3.3224361156206577, 6.789276660501957], "lse": [6.879470879330833, 7.136710175375738, 7.205483240485735, 6.943200306769577, 6.9103899382508835, 6.808317542312504, 6.990712854212387, 6.974021048045531, 7.101816743384183, 8.252581023718937], "lseb": [5.252254685746306, 4.572992461423957, 4.487892730948617, 4.227400249018772, 3.993962309654237, 4.137377745423692, 4.305891837955983, 3.9330220876780184, 4.616984410747681, 7.616152606824707]}, "J": {"all": 20.41, "old": 15.066666666666666, "latest": 68.5}, "A": {"all": 22.71, "old": 16.055555555555557, "latest": 82.6}, "C": {"all": 52.879999999999995, "old": 50.455555555555556, "latest": 74.7}, "zg": {"all": 3.0950787121722008, "old": 2.684612273468895, "latest": 6.789276660501957}, "lse": {"all": 7.12027037518863, "old": 6.994458080907486, "latest": 8.252581023718937}, "lseb": {"all": 4.714393112542197, "old": 4.391975390955252, "latest": 7.616152606824707}}}, {"file": "final_TN_none_s260919407_ces-nstat_seq-tinyimg_None_500_100_20260919-220856_7c30849a_last.pt", "arm": "TN_none", "unit": 260919407, "seed": 260919407, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 10.809999999999999, "task_il_mean": 61.760000000000005, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 124.3, "readouts": {"n_tasks": 10, "per_task": {"J": [0.2, 1.4, 2.5, 0.7, 1.0, 2.1, 5.0, 4.4, 13.3, 77.5], "A": [0.1, 1.2, 1.8, 0.5, 0.7, 1.5, 4.1, 3.2, 11.3, 99.7], "C": [58.9, 52.3, 63.3, 53.5, 54.6, 57.4, 65.1, 63.4, 71.5, 77.6], "zg": [8.656145303010941, 9.408117095470429, 10.595408771514892, 10.510599607944489, 10.233435929775238, 10.699509252071381, 11.300053411960603, 11.647327002763749, 13.558569599151612, 20.616493708610534], "lse": [17.62505317348305, 17.937253907409453, 18.102673388855045, 17.8758546856606, 17.66668958211712, 17.674551391274438, 17.846405349894297, 18.25696428396602, 18.407640643604907, 21.630401176499163], "lseb": [10.03962832643969, 10.974037032086226, 11.801798538806601, 12.03212315541373, 11.782395626588835, 12.170270839171616, 12.535175839119535, 12.916228587163772, 14.54409848296274, 21.601693492923346]}, "J": {"all": 10.809999999999999, "old": 3.4000000000000004, "latest": 77.5}, "A": {"all": 12.41, "old": 2.7111111111111112, "latest": 99.7}, "C": {"all": 61.760000000000005, "old": 60.0, "latest": 77.6}, "zg": {"all": 11.722565968227388, "old": 10.734351774851483, "latest": 20.616493708610534}, "lse": {"all": 18.30234875827641, "old": 17.93256515625166, "latest": 21.630401176499163}, "lseb": {"all": 13.039744992067607, "old": 12.088417380861417, "latest": 21.601693492923346}}}, {"file": "final_V_mean_s260917311_ces-ntarget_seq-tinyimg_None_500_100_20260918-005455_b3dc9bd6_last.pt", "arm": "V_mean", "unit": 260917311, "seed": 260917311, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 19.779999999999998, "task_il_mean": 54.06, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 123.0, "readouts": {"n_tasks": 10, "per_task": {"J": [11.1, 13.7, 19.2, 10.1, 10.3, 14.7, 14.6, 15.6, 18.7, 69.8], "A": [28.4, 12.4, 18.2, 8.5, 9.0, 13.5, 14.0, 15.8, 16.6, 88.5], "C": [36.6, 51.0, 55.7, 47.2, 54.0, 51.3, 53.1, 57.8, 60.9, 73.0], "zg": [2.755724297016859, 2.689262930887751, 3.1831206904649734, 2.2764084703642875, 2.5635084950011224, 2.735493434900418, 2.7700256692767145, 2.9137050794875248, 3.0906579109933228, 7.268402994234115], "lse": [6.972597795627832, 7.156664533226588, 7.30145151435806, 7.125082936794046, 7.127186713317133, 7.0233572853971165, 7.1233898810242975, 7.175058890685847, 7.132202440758047, 8.708583970460376], "lseb": [4.927846565185453, 4.359503302183263, 4.664403740858432, 4.117970921882957, 4.167640216170322, 4.439897187109249, 4.381783205252835, 4.452066688164369, 4.511702102842023, 8.181541678101869]}, "J": {"all": 19.779999999999998, "old": 14.222222222222221, "latest": 69.8}, "A": {"all": 22.490000000000002, "old": 15.155555555555557, "latest": 88.5}, "C": {"all": 54.06, "old": 51.955555555555556, "latest": 73.0}, "zg": {"all": 3.2246309972627087, "old": 2.7753229975992193, "latest": 7.268402994234115}, "lse": {"all": 7.284557596164935, "old": 7.12633244346544, "latest": 8.708583970460376}, "lseb": {"all": 4.820435560775077, "old": 4.446979325516545, "latest": 8.181541678101869}}}, {"file": "final_V_mean_s260917313_ces-ntarget_seq-tinyimg_None_500_100_20260918-011108_f082c5e9_last.pt", "arm": "V_mean", "unit": 260917313, "seed": 260917313, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 18.94, "task_il_mean": 51.339999999999996, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 125.4, "readouts": {"n_tasks": 10, "per_task": {"J": [16.6, 17.6, 15.3, 10.3, 13.3, 12.5, 13.8, 16.4, 12.2, 61.4], "A": [34.3, 13.9, 14.4, 9.6, 10.8, 13.3, 12.0, 15.3, 10.8, 82.7], "C": [43.5, 45.7, 47.2, 41.2, 50.2, 47.0, 49.2, 60.6, 59.1, 69.7], "zg": [3.2633317331410945, 2.5963110925145445, 2.582723629033193, 2.0933444217606447, 2.4370329513042233, 2.371116273316089, 2.3758034677505493, 2.9955876165088267, 2.7201937369965017, 6.138785624973476], "lse": [6.986153383401676, 7.021791520280728, 6.892503922429303, 6.779972059931511, 6.954203443776244, 6.932301471642892, 6.846186365924355, 7.136556590984821, 6.929320806020577, 7.88071786767472], "lseb": [5.175922132300396, 4.385882949696614, 4.291182288651271, 4.102111263206235, 4.080947954502822, 4.216572039089131, 4.152137031065741, 4.3979424128560405, 4.215143865776928, 7.150864649593563]}, "J": {"all": 18.94, "old": 14.222222222222221, "latest": 61.4}, "A": {"all": 21.71, "old": 14.933333333333334, "latest": 82.7}, "C": {"all": 51.339999999999996, "old": 49.300000000000004, "latest": 69.7}, "zg": {"all": 2.9574230547299143, "old": 2.6039383247028516, "latest": 6.138785624973476}, "lse": {"all": 7.035970743206683, "old": 6.942109951599123, "latest": 7.88071786767472}, "lseb": {"all": 4.616870658673874, "old": 4.335315770793908, "latest": 7.150864649593563}}}, {"file": "final_V_mean_s260917402_ces-ntarget_seq-cifar100_None_500_50_20260917-033740_e9671343_last.pt", "arm": "V_mean", "unit": 260917402, "seed": 260917402, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 34.57, "task_il_mean": 75.45, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.6, "readouts": {"n_tasks": 10, "per_task": {"J": [21.3, 34.6, 22.4, 21.8, 33.2, 32.3, 24.2, 29.3, 44.3, 82.3], "A": [23.9, 34.7, 21.3, 21.0, 32.7, 34.2, 23.6, 28.2, 45.8, 91.4], "C": [63.5, 73.6, 70.5, 71.1, 76.2, 70.8, 77.0, 82.3, 80.8, 88.7], "zg": [3.152202472064644, 4.374696925833821, 3.1264105589920654, 3.0632262766130736, 4.252601062059402, 3.9111246923594734, 3.280420058218762, 3.74394749786146, 4.939353882266208, 8.43778476428613], "lse": [7.044049801491897, 7.487714147940573, 6.926878904275358, 7.12618404117807, 7.3916074181964575, 7.026038209693754, 6.637164324629265, 7.112082748193928, 7.353703084277131, 9.129323090313646], "lseb": [4.366795272999693, 5.222315987213218, 4.070808869753898, 3.997187889883553, 5.038401732163314, 4.817565102050222, 4.05437879700363, 4.376344095720427, 5.559562113800087, 8.778468919490452]}, "J": {"all": 34.57, "old": 29.266666666666666, "latest": 82.3}, "A": {"all": 35.68, "old": 29.488888888888887, "latest": 91.4}, "C": {"all": 75.45, "old": 73.97777777777777, "latest": 88.7}, "zg": {"all": 4.228176819055504, "old": 3.760442602918768, "latest": 8.43778476428613}, "lse": {"all": 7.323474577019008, "old": 7.122824742208493, "latest": 9.129323090313646}, "lseb": {"all": 5.028182878007849, "old": 4.611484428954227, "latest": 8.778468919490452}}}, {"file": "final_V_mean_s260917404_ces-ntarget_seq-cifar100_None_500_50_20260917-040647_831a4c15_last.pt", "arm": "V_mean", "unit": 260917404, "seed": 260917404, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 34.010000000000005, "task_il_mean": 74.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 31.4, "readouts": {"n_tasks": 10, "per_task": {"J": [23.1, 25.1, 25.6, 23.2, 25.1, 28.3, 20.4, 38.5, 43.7, 87.1], "A": [26.6, 24.7, 26.7, 24.0, 24.5, 29.3, 19.7, 38.0, 44.2, 95.6], "C": [63.4, 65.9, 68.4, 68.5, 74.9, 73.2, 70.0, 82.0, 83.7, 90.3], "zg": [3.5077061373516916, 3.4834011609442532, 3.773918105180317, 3.3774398449677974, 3.4682986114509404, 3.58053008248657, 2.9712077177064495, 4.393893619002775, 5.07870454059355, 9.023103130936622], "lse": [7.529844781775023, 7.181828193835644, 7.609380500632674, 7.174472754661894, 7.534254404368868, 7.056094928297474, 6.775470843109385, 7.1609177057214435, 7.495877720149987, 9.558190560496575], "lseb": [4.710883465284388, 4.567230412963743, 4.790323802616709, 4.384130494689257, 4.2998982430289505, 4.437731964151256, 3.95150385637852, 5.006161135372957, 5.641622570312397, 9.31803109754468]}, "J": {"all": 34.010000000000005, "old": 28.11111111111111, "latest": 87.1}, "A": {"all": 35.33, "old": 28.633333333333333, "latest": 95.6}, "C": {"all": 74.03, "old": 72.22222222222223, "latest": 90.3}, "zg": {"all": 4.265820295062097, "old": 3.73723331329826, "latest": 9.023103130936622}, "lse": {"all": 7.507633239304897, "old": 7.279793536950265, "latest": 9.558190560496575}, "lseb": {"all": 5.110751704234286, "old": 4.643276216088687, "latest": 9.31803109754468}}}, {"file": "final_V_mean_s260917406_ces-ntarget_seq-cifar100_None_500_50_20260917-040717_15105655_last.pt", "arm": "V_mean", "unit": 260917406, "seed": 260917406, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 38.47, "task_il_mean": 77.12, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 31.3, "readouts": {"n_tasks": 10, "per_task": {"J": [25.4, 32.8, 32.3, 35.5, 24.4, 29.1, 36.5, 36.5, 44.1, 88.1], "A": [36.1, 32.4, 32.8, 35.2, 24.4, 30.2, 36.0, 36.7, 44.2, 89.9], "C": [62.9, 70.8, 68.0, 74.2, 70.3, 72.7, 85.9, 81.7, 89.2, 95.5], "zg": [3.3418446852713823, 3.9309674353878945, 3.696827049538493, 4.280996156239882, 3.3987533844504507, 3.3245690393932166, 4.411228736240417, 4.130244440875016, 5.0085169778652485, 8.343346801668405], "lse": [6.408212515813831, 6.992161163202584, 6.914243340894022, 7.250722065322842, 7.216433633645254, 6.5731495798933715, 7.1726928071509315, 6.6693361756386675, 7.171506535898244, 8.878256229782595], "lseb": [4.572447723111214, 4.858032801611992, 4.6952870231620105, 5.123604641306362, 4.365678447031178, 4.214156787017883, 4.956512295187546, 4.789335069106182, 5.446975971889903, 8.51164036359]}, "J": {"all": 38.47, "old": 32.955555555555556, "latest": 88.1}, "A": {"all": 39.790000000000006, "old": 34.22222222222222, "latest": 89.9}, "C": {"all": 77.12, "old": 75.07777777777778, "latest": 95.5}, "zg": {"all": 4.386729470693041, "old": 3.947105322806889, "latest": 8.343346801668405}, "lse": {"all": 7.124671404724234, "old": 6.929828646384417, "latest": 8.878256229782595}, "lseb": {"all": 5.153367112301427, "old": 4.78022563993603, "latest": 8.51164036359}}}, {"file": "final_V_mean_s260917408_ces-ntarget_seq-cifar100_None_500_50_20260917-031809_bc540acd_last.pt", "arm": "V_mean", "unit": 260917408, "seed": 260917408, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.95, "task_il_mean": 74.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 31.6, "readouts": {"n_tasks": 10, "per_task": {"J": [23.7, 21.5, 20.6, 36.6, 28.3, 32.4, 35.9, 23.7, 53.2, 83.6], "A": [27.7, 20.8, 18.9, 36.7, 29.7, 31.3, 34.7, 23.8, 55.1, 94.6], "C": [57.4, 63.6, 62.2, 77.8, 72.7, 80.2, 82.1, 78.4, 85.7, 86.7], "zg": [3.098152882335242, 2.9958489417880774, 2.8397878089305015, 4.230660051172599, 3.6647690933113917, 4.081648153727408, 4.235971630638465, 3.437357900426723, 5.829716983154416, 7.974238127581775], "lse": [6.980703190346815, 6.9814898024616525, 6.768611674586981, 7.145118037596119, 7.002713124315611, 7.256350185191353, 7.345431594157063, 6.94116595619411, 7.684766277789992, 8.659142044799221], "lseb": [4.470864283371513, 4.10180158691269, 3.9890143433183587, 4.9375643608769835, 4.5643824851587596, 4.769663784802903, 4.8815160876853385, 4.167006437550373, 6.269988041410663, 8.3742216326498]}, "J": {"all": 35.95, "old": 30.65555555555555, "latest": 83.6}, "A": {"all": 37.33, "old": 30.966666666666665, "latest": 94.6}, "C": {"all": 74.67999999999999, "old": 73.34444444444445, "latest": 86.7}, "zg": {"all": 4.23881515730666, "old": 3.8237681606094247, "latest": 7.974238127581775}, "lse": {"all": 7.276549188743891, "old": 7.1229277602933, "latest": 8.659142044799221}, "lseb": {"all": 5.052602304373738, "old": 4.683533490120842, "latest": 8.3742216326498}}}, {"file": "final_V_original_s260917312_ces-ntarget_seq-tinyimg_None_500_100_20260918-005400_1b97d54b_last.pt", "arm": "V_original", "unit": 260917312, "seed": 260917312, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 22.2, "task_il_mean": 53.279999999999994, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 123.8, "readouts": {"n_tasks": 10, "per_task": {"J": [20.6, 20.5, 12.8, 12.1, 13.7, 12.3, 18.8, 12.7, 25.4, 73.1], "A": [47.3, 16.8, 12.9, 11.4, 11.3, 11.1, 18.3, 9.9, 24.1, 76.8], "C": [40.8, 52.8, 39.4, 43.2, 48.4, 48.4, 57.6, 54.0, 65.8, 82.4], "zg": [3.153797013994306, 2.781818668613676, 2.0696278375890107, 2.221101390503347, 2.2728813433949835, 2.10943267376069, 3.0041876962874086, 2.191458857065067, 3.4211211285591125, 6.577803226321936], "lse": [6.774772848724872, 6.826333598279285, 6.632366519009136, 6.781755932344292, 6.836773939944684, 6.55662846380986, 6.984161419760338, 6.709500162823884, 6.923054862516478, 7.974763220465778], "lseb": [5.225280826528927, 4.364265437198612, 4.09577571217693, 4.124729202018269, 4.034664100620283, 3.91678740841402, 4.496823072780007, 3.8829631512548484, 4.639068382721417, 7.184479335993198]}, "J": {"all": 22.2, "old": 16.544444444444444, "latest": 73.1}, "A": {"all": 23.990000000000002, "old": 18.12222222222222, "latest": 76.8}, "C": {"all": 53.279999999999994, "old": 50.044444444444444, "latest": 82.4}, "zg": {"all": 2.9803229836089535, "old": 2.5806029566408446, "latest": 6.577803226321936}, "lse": {"all": 6.9000110967678605, "old": 6.780594194134759, "latest": 7.974763220465778}, "lseb": {"all": 4.596483662970651, "old": 4.308928588190368, "latest": 7.184479335993198}}}, {"file": "final_V_original_s260917401_ces-ntarget_seq-cifar100_None_500_50_20260917-014701_fa446d8c_last.pt", "arm": "V_original", "unit": 260917401, "seed": 260917401, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.78, "task_il_mean": 74.97999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.8, "readouts": {"n_tasks": 10, "per_task": {"J": [22.2, 35.5, 27.4, 23.6, 40.7, 30.3, 36.2, 19.6, 42.9, 79.4], "A": [27.5, 36.8, 29.1, 23.5, 41.5, 30.6, 39.0, 19.9, 44.5, 85.4], "C": [64.4, 71.2, 66.3, 70.9, 76.7, 78.0, 80.4, 70.5, 81.1, 90.3], "zg": [3.290135756123811, 4.233821016825735, 3.351214198069647, 3.1197967025199906, 4.489998844042421, 3.859375222092494, 4.505369247077033, 2.92919232897833, 4.510600178485737, 8.120364687621594], "lse": [6.739226385318884, 7.164287001107423, 6.804422727407214, 6.619813894137892, 7.275101328848114, 6.999381283908631, 7.317240046220538, 6.602677689875532, 6.820665355628734, 8.902205517909461], "lseb": [4.457194021634843, 5.143323377079678, 4.384060638919289, 4.118022664547217, 5.221094782734257, 4.634990903909668, 5.196047086971561, 3.9094357531892245, 5.154127587999207, 8.401473775394505]}, "J": {"all": 35.78, "old": 30.93333333333333, "latest": 79.4}, "A": {"all": 37.78, "old": 32.48888888888889, "latest": 85.4}, "C": {"all": 74.97999999999999, "old": 73.27777777777777, "latest": 90.3}, "zg": {"all": 4.240986818183679, "old": 3.8099448326905776, "latest": 8.120364687621594}, "lse": {"all": 7.124502123036242, "old": 6.926979523605884, "latest": 8.902205517909461}, "lseb": {"all": 5.061977059237945, "old": 4.6909218685538825, "latest": 8.401473775394505}}}, {"file": "final_V_original_s260917403_ces-ntarget_seq-cifar100_None_500_50_20260917-014701_4f645ccc_last.pt", "arm": "V_original", "unit": 260917403, "seed": 260917403, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 40.64, "task_il_mean": 75.87, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 32.5, "readouts": {"n_tasks": 10, "per_task": {"J": [40.9, 31.4, 33.7, 31.8, 36.5, 47.2, 39.3, 29.2, 41.1, 75.3], "A": [49.3, 30.9, 33.2, 46.5, 36.3, 47.3, 41.9, 30.5, 40.1, 83.7], "C": [75.2, 67.7, 73.1, 59.8, 75.3, 84.2, 79.4, 74.3, 81.8, 87.9], "zg": [4.299184218794108, 3.5871857153968887, 3.821302987315692, 3.7230192885939033, 3.895419039282948, 5.213831413889304, 4.366870815385133, 3.3912378595741464, 4.574379046102986, 7.295624610371887], "lse": [6.852071659744765, 6.82743304221017, 6.925616605240923, 6.526286861510284, 6.6934761320951575, 7.668248092972041, 6.9876334222345005, 6.628640129247361, 7.187061206797988, 8.322503870291975], "lseb": [5.188458525612687, 4.6002548080921235, 4.715517079572499, 4.872713418018369, 4.700989688216872, 5.76643046355317, 5.05738496122691, 4.249585847225667, 5.212425633591251, 7.689403778487245]}, "J": {"all": 40.64, "old": 36.78888888888889, "latest": 75.3}, "A": {"all": 43.97, "old": 39.55555555555556, "latest": 83.7}, "C": {"all": 75.87, "old": 74.53333333333333, "latest": 87.9}, "zg": {"all": 4.4168054994707, "old": 4.096936709370568, "latest": 7.295624610371887}, "lse": {"all": 7.061897102234516, "old": 6.921829683561466, "latest": 8.322503870291975}, "lseb": {"all": 5.205316420359679, "old": 4.9293067139010605, "latest": 7.689403778487245}}}, {"file": "final_V_original_s260917405_ces-ntarget_seq-cifar100_None_500_50_20260917-022558_f5d1a426_last.pt", "arm": "V_original", "unit": 260917405, "seed": 260917405, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.260000000000005, "task_il_mean": 75.37, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [31.2, 26.2, 18.7, 25.9, 28.5, 33.8, 40.3, 25.2, 55.1, 87.7], "A": [35.1, 26.9, 20.4, 27.1, 29.2, 33.3, 38.3, 25.1, 54.2, 94.3], "C": [68.0, 64.1, 62.6, 64.5, 70.0, 77.3, 87.1, 81.0, 87.2, 91.9], "zg": [3.844160342224874, 3.3358488190677016, 2.866559296734631, 3.1197097470639275, 3.4330029829475097, 4.127757401426323, 4.620468528963626, 3.6618366194162517, 6.1841682317256925, 8.525349904507399], "lse": [6.896625026562138, 6.932640457695623, 6.716553467259842, 6.779955910232264, 6.842037316282071, 7.006228100262664, 7.56274599126442, 7.105746387611322, 8.135254534777724, 9.08191811761306], "lseb": [4.92430170299264, 4.454105776375505, 3.9937472390701934, 4.2153031264365115, 4.404571630996783, 4.9175020124283435, 5.11609456413161, 4.3734922889703824, 6.624391126791628, 8.799071518443775]}, "J": {"all": 37.260000000000005, "old": 31.65555555555555, "latest": 87.7}, "A": {"all": 38.39, "old": 32.17777777777778, "latest": 94.3}, "C": {"all": 75.37, "old": 73.53333333333333, "latest": 91.9}, "zg": {"all": 4.371886187407794, "old": 3.9103902188411706, "latest": 8.525349904507399}, "lse": {"all": 7.305970530956112, "old": 7.108643021327563, "latest": 9.08191811761306}, "lseb": {"all": 5.182258098663737, "old": 4.7803899409104, "latest": 8.799071518443775}}}, {"file": "final_V_original_s260917407_ces-ntarget_seq-cifar100_None_500_50_20260917-031809_ae89a4f6_last.pt", "arm": "V_original", "unit": 260917407, "seed": 260917407, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.93, "task_il_mean": 74.27000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.4, "readouts": {"n_tasks": 10, "per_task": {"J": [22.6, 31.9, 28.1, 28.8, 35.8, 33.7, 30.5, 34.9, 37.9, 75.1], "A": [27.7, 31.6, 26.9, 30.2, 38.1, 34.6, 30.6, 34.7, 37.0, 84.0], "C": [62.2, 74.6, 67.3, 68.0, 72.9, 70.5, 80.1, 77.5, 81.6, 88.0], "zg": [3.160924725018442, 3.879981528699398, 3.1800345901492983, 3.280050050644204, 4.208650299588219, 4.0448972700349985, 3.9273613469246773, 3.9358370790593327, 4.6372461931109425, 7.928906780481339], "lse": [6.731222820534747, 7.145137218712441, 6.654012476149918, 6.609416271605954, 7.112718620973665, 7.140195364446513, 7.044123031380076, 6.996378551218118, 7.1785577042104025, 8.919119964970372], "lseb": [4.427938716164252, 4.723196402641187, 4.197823445966301, 4.286968752634166, 5.06943138807892, 4.953540068377324, 4.625452662731441, 4.6674239264656805, 5.274681540339439, 8.332169018766646]}, "J": {"all": 35.93, "old": 31.577777777777776, "latest": 75.1}, "A": {"all": 37.54, "old": 32.37777777777777, "latest": 84.0}, "C": {"all": 74.27000000000001, "old": 72.74444444444445, "latest": 88.0}, "zg": {"all": 4.218388986371085, "old": 3.8061092314699456, "latest": 7.928906780481339}, "lse": {"all": 7.153088202420221, "old": 6.95686245102576, "latest": 8.919119964970372}, "lseb": {"all": 5.055862592216536, "old": 4.691828544822079, "latest": 8.332169018766646}}}, {"file": "final_V_permute_s260917311_ces-ntarget_seq-tinyimg_None_500_100_20260918-005355_b15d2a30_last.pt", "arm": "V_permute", "unit": 260917311, "seed": 260917311, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 19.01, "task_il_mean": 53.5, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 125.6, "readouts": {"n_tasks": 10, "per_task": {"J": [8.7, 13.6, 18.7, 9.9, 11.2, 12.7, 12.8, 13.4, 20.8, 68.3], "A": [27.3, 11.1, 15.6, 8.7, 9.2, 11.3, 12.0, 14.2, 18.9, 90.3], "C": [35.0, 47.7, 57.7, 44.5, 53.9, 48.6, 54.5, 57.3, 63.1, 72.7], "zg": [2.726196146544069, 2.512565896499902, 3.1092876713462174, 2.154496033901349, 2.5091424811407923, 2.4769621863309292, 2.6923402600800617, 2.8699482004120944, 3.3134734696000816, 7.420918902598322], "lse": [6.95806264772342, 7.132719224970667, 7.271411293941785, 7.159836353063804, 7.178329262440666, 6.98253056706089, 7.088579938240026, 7.227927786543475, 7.199805337995491, 8.85538556494937], "lseb": [4.926564117873535, 4.311958218176299, 4.585516445315934, 4.0617395924108575, 4.136013341323229, 4.277060683585995, 4.310329515304451, 4.416162113882339, 4.6240258344554315, 8.35078375878508]}, "J": {"all": 19.009999999999998, "old": 13.533333333333333, "latest": 68.3}, "A": {"all": 21.86, "old": 14.255555555555556, "latest": 90.3}, "C": {"all": 53.5, "old": 51.36666666666667, "latest": 72.7}, "zg": {"all": 3.178533124845382, "old": 2.707156927317277, "latest": 7.420918902598322}, "lse": {"all": 7.3054587976929595, "old": 7.133244712442247, "latest": 8.85538556494937}, "lseb": {"all": 4.800015362111315, "old": 4.405485540258675, "latest": 8.35078375878508}}}, {"file": "final_V_permute_s260917313_ces-ntarget_seq-tinyimg_None_500_100_20260918-011009_f6503c79_last.pt", "arm": "V_permute", "unit": 260917313, "seed": 260917313, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 18.75, "task_il_mean": 51.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 122.7, "readouts": {"n_tasks": 10, "per_task": {"J": [18.4, 15.4, 15.9, 9.1, 12.6, 13.0, 13.2, 14.8, 13.1, 62.0], "A": [33.9, 13.4, 15.5, 8.3, 11.8, 12.3, 11.5, 11.4, 10.3, 82.3], "C": [44.8, 45.4, 46.3, 42.4, 50.7, 50.3, 49.8, 54.8, 60.5, 71.5], "zg": [3.225848422815092, 2.5184225948415695, 2.5676650257408618, 1.951095186393708, 2.513898512277985, 2.3747595232706518, 2.4125392468608915, 2.733434736143798, 2.6615848792521284, 6.338680569577962], "lse": [7.0325568116010535, 7.05806931900611, 6.96814460439962, 6.811142782236869, 7.038266051435002, 6.934927759583831, 6.837615947695062, 7.153352451105987, 6.8994818957116655, 8.001019679070495], "lseb": [5.161662259526635, 4.338458712953482, 4.354664966921475, 3.9804795462484948, 4.1999448302409865, 4.1442710497249315, 4.1919391961808214, 4.277266948583897, 4.117361995488798, 7.289992658843894]}, "J": {"all": 18.75, "old": 13.944444444444445, "latest": 62.0}, "A": {"all": 21.07, "old": 14.266666666666667, "latest": 82.3}, "C": {"all": 51.65, "old": 49.44444444444444, "latest": 71.5}, "zg": {"all": 2.9297928697174647, "old": 2.551027569732965, "latest": 6.338680569577962}, "lse": {"all": 7.073457730184569, "old": 6.970395291419467, "latest": 8.001019679070495}, "lseb": {"all": 4.605604216471342, "old": 4.307338833985502, "latest": 7.289992658843894}}}, {"file": "final_V_permute_s260917402_ces-ntarget_seq-cifar100_None_500_50_20260917-014700_bb479f64_last.pt", "arm": "V_permute", "unit": 260917402, "seed": 260917402, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.410000000000004, "task_il_mean": 75.05, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.6, "readouts": {"n_tasks": 10, "per_task": {"J": [20.0, 35.6, 25.1, 23.1, 34.1, 34.7, 27.0, 28.3, 45.1, 81.1], "A": [23.6, 36.9, 25.0, 23.7, 33.5, 35.4, 27.5, 26.7, 46.8, 90.9], "C": [61.4, 71.9, 71.2, 70.1, 77.2, 71.9, 75.9, 81.9, 81.6, 87.4], "zg": [2.948257963858545, 4.361112896506907, 3.3187903726836665, 3.3519448246452956, 4.338831530698575, 4.03175482199248, 3.4961084375896023, 3.828708580788225, 4.967020433072001, 8.199492267131806], "lse": [6.941412844976652, 7.383440546494592, 7.0564208520352745, 7.411848807841877, 7.557214613242398, 7.060249584629823, 6.822515633674281, 7.255416542471278, 7.3438960186875555, 8.93499122207248], "lseb": [4.230715001508237, 5.2629305001570525, 4.253941529919803, 4.311449008112619, 5.107641278543438, 4.893761325219679, 4.308341529922346, 4.456801880907379, 5.609440528756142, 8.596195228148142]}, "J": {"all": 35.410000000000004, "old": 30.333333333333332, "latest": 81.1}, "A": {"all": 37.0, "old": 31.011111111111113, "latest": 90.9}, "C": {"all": 75.05, "old": 73.67777777777778, "latest": 87.4}, "zg": {"all": 4.2842022128967105, "old": 3.8491699846483667, "latest": 8.199492267131806}, "lse": {"all": 7.376740666612621, "old": 7.203601716005971, "latest": 8.93499122207248}, "lseb": {"all": 5.103121781119484, "old": 4.715002509227411, "latest": 8.596195228148142}}}, {"file": "final_V_permute_s260917404_ces-ntarget_seq-cifar100_None_500_50_20260917-022558_8081dce7_last.pt", "arm": "V_permute", "unit": 260917404, "seed": 260917404, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 34.910000000000004, "task_il_mean": 75.17999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.8, "readouts": {"n_tasks": 10, "per_task": {"J": [22.0, 26.6, 27.2, 23.2, 26.9, 31.0, 21.5, 40.0, 46.5, 84.2], "A": [26.6, 26.9, 27.5, 24.7, 26.0, 31.0, 22.3, 40.2, 47.7, 93.2], "C": [65.0, 67.4, 71.3, 68.3, 76.0, 75.0, 72.9, 81.7, 84.5, 89.7], "zg": [3.350318263038993, 3.448792065781541, 3.7543946893147657, 3.390802571256645, 3.7317258890867233, 3.7916843230761588, 3.1396264037452637, 4.574538345333189, 5.402869781583548, 8.528932209718972], "lse": [7.209606713740547, 6.985332555637748, 7.455437679534916, 7.076593373433623, 7.627760735206716, 6.978736994694745, 6.693315376588049, 7.138124555227542, 7.627543433160098, 9.13442495337496], "lseb": [4.5393353822013145, 4.463747211658338, 4.717671490821141, 4.381706570632794, 4.541155293135138, 4.589207085388511, 4.030905059638435, 5.174178023754401, 5.960251733206487, 8.83830340260718]}, "J": {"all": 34.910000000000004, "old": 29.43333333333333, "latest": 84.2}, "A": {"all": 36.61, "old": 30.32222222222222, "latest": 93.2}, "C": {"all": 75.17999999999999, "old": 73.56666666666666, "latest": 89.7}, "zg": {"all": 4.3113684541935795, "old": 3.842750259135203, "latest": 8.528932209718972}, "lse": {"all": 7.392687637059895, "old": 7.199161268580443, "latest": 9.13442495337496}, "lseb": {"all": 5.123646125304374, "old": 4.710906427826284, "latest": 8.83830340260718}}}, {"file": "final_V_permute_s260917406_ces-ntarget_seq-cifar100_None_500_50_20260917-040637_ab92d59e_last.pt", "arm": "V_permute", "unit": 260917406, "seed": 260917406, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 38.63, "task_il_mean": 75.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.3, "readouts": {"n_tasks": 10, "per_task": {"J": [24.9, 32.3, 32.2, 31.2, 28.2, 29.8, 37.1, 36.9, 48.2, 85.5], "A": [36.4, 32.6, 31.9, 31.3, 28.3, 31.9, 36.0, 37.4, 47.5, 88.4], "C": [62.3, 68.5, 66.7, 69.7, 73.4, 72.1, 84.1, 77.5, 89.1, 94.0], "zg": [3.133302743887529, 3.9011972163170574, 3.6445281572137027, 3.8254683062713593, 3.569320672692731, 3.3696365935467183, 4.341883930058218, 3.9502296382985076, 4.968492811188102, 7.822715074203908], "lse": [6.312559475711677, 6.972337679529353, 6.860050613756096, 7.059875925839146, 6.968336604891255, 6.503994063200491, 7.130682327565516, 6.562140091530122, 7.0333277423918625, 8.442055237612674], "lseb": [4.422009191748431, 4.886936471449777, 4.659817726863738, 4.778275505700112, 4.480080191905208, 4.288575894753215, 4.939596783693684, 4.6742364214657455, 5.397194199900012, 8.00064948395789]}, "J": {"all": 38.63, "old": 33.422222222222224, "latest": 85.5}, "A": {"all": 40.17, "old": 34.81111111111111, "latest": 88.4}, "C": {"all": 75.74, "old": 73.71111111111111, "latest": 94.0}, "zg": {"all": 4.252677514367783, "old": 3.8560066743859918, "latest": 7.822715074203908}, "lse": {"all": 6.984535976202819, "old": 6.822589391601724, "latest": 8.442055237612674}, "lseb": {"all": 5.052737187143782, "old": 4.7251913763866575, "latest": 8.00064948395789}}}, {"file": "final_V_permute_s260917408_ces-ntarget_seq-cifar100_None_500_50_20260917-031808_5fceab34_last.pt", "arm": "V_permute", "unit": 260917408, "seed": 260917408, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 38.82000000000001, "task_il_mean": 76.0, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.1, "readouts": {"n_tasks": 10, "per_task": {"J": [27.3, 26.8, 22.5, 41.0, 34.0, 33.1, 37.2, 32.3, 55.6, 78.4], "A": [34.3, 24.9, 21.8, 41.2, 33.3, 32.1, 36.3, 31.5, 56.7, 87.4], "C": [65.0, 65.7, 68.5, 76.9, 72.0, 77.4, 80.1, 80.0, 87.5, 86.9], "zg": [3.3667061303569934, 2.943910052286461, 2.918982548779342, 4.272254476159811, 3.8576691455729306, 3.8305964474901555, 4.235529464697465, 3.8710727855041625, 5.858943797480315, 6.820725063078106], "lse": [6.58359985457852, 6.723051314250917, 6.468951003080762, 6.962677241555902, 6.90793209895084, 6.949018073159893, 7.170958177480196, 6.88182555851876, 7.603249178071498, 7.71998982504896], "lseb": [4.587051927917634, 4.054157634054913, 3.9501623534199988, 4.996226877610704, 4.738940183316645, 4.604658260163424, 4.914364014569326, 4.5219300319200775, 6.282068260574197, 7.234166718466157]}, "J": {"all": 38.82, "old": 34.422222222222224, "latest": 78.4}, "A": {"all": 39.95, "old": 34.67777777777778, "latest": 87.4}, "C": {"all": 76.0, "old": 74.78888888888889, "latest": 86.9}, "zg": {"all": 4.197638991140574, "old": 3.9061849831475155, "latest": 6.820725063078106}, "lse": {"all": 6.997125232469625, "old": 6.916806944405255, "latest": 7.71998982504896}, "lseb": {"all": 4.988372626201308, "old": 4.738839949282991, "latest": 7.234166718466157}}}]

==> anc/supplementary_material/data/collected_ur/UR_Dp2.json <==
[{"file": "final_NG2_regen_s260918701_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095005_2c010581_last.pt", "arm": "NG2_regen", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 39.24, "task_il_mean": 77.34, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 26.0, "readouts": {"n_tasks": 10, "per_task": {"J": [27.8, 30.4, 28.0, 29.1, 37.5, 43.6, 34.4, 30.1, 53.9, 77.6], "A": [30.6, 32.9, 27.3, 28.7, 41.9, 45.5, 33.8, 28.5, 53.9, 86.0], "C": [67.6, 68.1, 77.4, 73.8, 73.7, 75.5, 78.6, 82.0, 88.0, 88.7], "zg": [3.367529006043449, 3.81310428240709, 3.6732814696412532, 3.7568774946592747, 4.734109506169334, 4.7781976852193475, 3.9836725821681322, 3.887571106465533, 6.027267023554072, 7.297443528570235], "lse": [6.579663797208419, 6.969813612013153, 7.070379260532261, 7.038633498613833, 7.490392321535616, 7.3679222222957685, 6.940218305620908, 7.278249326387759, 7.953527189859807, 8.203455559654357], "lseb": [4.4743682730014855, 4.817797435723415, 4.457243211348609, 4.6107781759939845, 5.546084678214605, 5.557200363621374, 4.717954426481144, 4.579245549116179, 6.463668377469125, 7.648189991970065]}, "J": {"all": 39.239999999999995, "old": 34.97777777777778, "latest": 77.6}, "A": {"all": 40.910000000000004, "old": 35.900000000000006, "latest": 86.0}, "C": {"all": 77.34, "old": 76.07777777777778, "latest": 88.7}, "zg": {"all": 4.531905368489772, "old": 4.2246233507030535, "latest": 7.297443528570235}, "lse": {"all": 7.289225509372189, "old": 7.187644392674169, "latest": 8.203455559654357}, "lseb": {"all": 5.287253048293999, "old": 5.02492672121888, "latest": 7.648189991970065}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918702_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095029_4b1bd0e3_last.pt", "arm": "NG2_regen", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.269999999999996, "task_il_mean": 77.1, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.5, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 26.0, 24.9, 33.0, 38.3, 23.8, 31.0, 40.5, 42.1, 79.2], "A": [26.8, 24.7, 25.8, 32.6, 39.5, 23.9, 30.1, 40.5, 41.6, 86.5], "C": [69.0, 65.5, 66.4, 74.7, 77.8, 71.7, 81.1, 87.1, 88.0, 89.7], "zg": [3.3517686004843563, 3.6869016859866677, 3.443711320286151, 3.926474276183173, 4.19648346744664, 3.0985337531249972, 3.919664957327768, 4.962339357347227, 5.188795226816088, 6.928876398909837], "lse": [6.704195420694312, 7.11558535909084, 7.026417960944197, 6.993525806645083, 6.890891125829773, 6.594854443885886, 7.013384486069481, 7.514943517707319, 7.551736946641752, 7.804251870674861], "lseb": [4.4523785595640035, 4.7820102961207755, 4.455936661048757, 4.766869222303006, 4.9342416835792084, 4.050359162473963, 4.596806081901296, 5.454755579393091, 5.680634783349199, 7.241829284607418]}, "J": {"all": 36.269999999999996, "old": 31.5, "latest": 79.2}, "A": {"all": 37.2, "old": 31.72222222222222, "latest": 86.5}, "C": {"all": 77.1, "old": 75.69999999999999, "latest": 89.7}, "zg": {"all": 4.270354904391291, "old": 3.9749636272225635, "latest": 6.928876398909837}, "lse": {"all": 7.1209786938183495, "old": 7.045059451945405, "latest": 7.804251870674861}, "lseb": {"all": 5.041582131434072, "old": 4.797110225525922, "latest": 7.241829284607418}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918703_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095053_dcf65618_last.pt", "arm": "NG2_regen", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.730000000000004, "task_il_mean": 76.57000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.5, "readouts": {"n_tasks": 10, "per_task": {"J": [28.4, 36.7, 28.3, 37.6, 24.3, 32.4, 26.4, 40.4, 38.4, 84.4], "A": [35.4, 35.7, 28.4, 36.5, 23.9, 29.5, 26.2, 41.3, 37.0, 91.9], "C": [65.9, 73.8, 67.7, 82.7, 73.4, 79.1, 72.7, 79.0, 81.2, 90.2], "zg": [3.4801412713881583, 4.150685947319492, 3.304582837505266, 4.611325159750879, 3.260890876471996, 3.828571902635973, 3.4699718564357607, 4.6627259888537225, 4.227536024075001, 7.635118464827538], "lse": [6.600030300699839, 7.093987771917562, 6.570629027692922, 7.411051445887905, 6.87085239782079, 6.836861979691901, 6.71001639884627, 7.187055515610978, 6.873865343063421, 8.341255252961812], "lseb": [4.640965655687477, 5.0250717713056305, 4.308942576424521, 5.239014932899302, 4.151471810438313, 4.575343843158357, 4.323139425874525, 5.360185525345482, 4.865421704001328, 7.949777396922568]}, "J": {"all": 37.730000000000004, "old": 32.544444444444444, "latest": 84.4}, "A": {"all": 38.58, "old": 32.65555555555555, "latest": 91.9}, "C": {"all": 76.57000000000001, "old": 75.05555555555556, "latest": 90.2}, "zg": {"all": 4.263155032926379, "old": 3.888492429381805, "latest": 7.635118464827538}, "lse": {"all": 7.049560543419339, "old": 6.906038909025732, "latest": 8.341255252961812}, "lseb": {"all": 5.04393346420575, "old": 4.721061916126104, "latest": 7.949777396922568}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918704_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095117_bc57bc38_last.pt", "arm": "NG2_regen", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 38.25, "task_il_mean": 76.47, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.6, "readouts": {"n_tasks": 10, "per_task": {"J": [34.0, 24.5, 35.8, 33.2, 23.2, 40.7, 33.9, 34.9, 39.1, 83.2], "A": [42.7, 24.1, 35.4, 32.6, 21.3, 39.8, 32.9, 37.1, 39.2, 88.2], "C": [66.7, 66.1, 73.5, 79.2, 70.9, 79.6, 74.7, 78.4, 83.6, 92.0], "zg": [3.70142117235437, 3.3264888715613634, 3.9739299570296427, 4.185173201516271, 2.945275320025161, 4.356609645653516, 4.028764160329476, 4.370693818865344, 4.520917310547084, 7.785039966329932], "lse": [6.54081254844023, 7.059847895751681, 6.885647466677689, 7.237333174503728, 6.556330971596955, 7.1384310909845246, 7.024156721646613, 7.107439076961717, 6.990650876608003, 8.496075179400771], "lseb": [4.857075295561782, 4.383244429420854, 4.815408854733127, 4.877399234241707, 3.8875297582036232, 5.025012768493459, 4.84282172402345, 5.037413310818593, 5.0679017712886685, 8.037303931036709]}, "J": {"all": 38.25, "old": 33.25555555555556, "latest": 83.2}, "A": {"all": 39.33, "old": 33.900000000000006, "latest": 88.2}, "C": {"all": 76.47, "old": 74.74444444444445, "latest": 92.0}, "zg": {"all": 4.3194313424212165, "old": 3.9343637175424697, "latest": 7.785039966329932}, "lse": {"all": 7.103672500257192, "old": 6.9489610914634605, "latest": 8.496075179400771}, "lseb": {"all": 5.083111107782197, "old": 4.754867460753918, "latest": 8.037303931036709}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918705_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095141_dc74d8dd_last.pt", "arm": "NG2_regen", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 39.3, "task_il_mean": 73.97, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.9, "readouts": {"n_tasks": 10, "per_task": {"J": [40.7, 38.1, 31.8, 33.6, 31.3, 32.3, 30.7, 36.5, 41.4, 76.6], "A": [50.5, 38.8, 31.4, 34.4, 31.8, 35.2, 31.2, 41.6, 50.1, 82.4], "C": [69.3, 74.0, 72.6, 74.4, 75.4, 69.0, 71.1, 72.1, 74.6, 87.2], "zg": [4.115162742801011, 4.1526190136801455, 3.552719012774527, 3.887268619948998, 3.841496440382674, 4.143674450602383, 3.7247623345404866, 3.864887047495693, 4.9268137075956915, 7.144470105722546], "lse": [6.649402972952667, 6.9819556946943475, 6.710836282531222, 6.833141931468321, 6.91916035206845, 7.407140347214146, 6.770323716556769, 6.633002412824869, 7.367321229833249, 8.157507374033214], "lseb": [5.149711143605507, 5.005966714178007, 4.426604439008457, 4.73167125405616, 4.654239119721149, 5.076132290111708, 4.604012530286772, 4.800811460400888, 5.7663735981855355, 7.521506965958056]}, "J": {"all": 39.3, "old": 35.15555555555555, "latest": 76.6}, "A": {"all": 42.739999999999995, "old": 38.333333333333336, "latest": 82.4}, "C": {"all": 73.97, "old": 72.5, "latest": 87.2}, "zg": {"all": 4.335387347554415, "old": 4.02326704109129, "latest": 7.144470105722546}, "lse": {"all": 7.042979231417725, "old": 6.919142771127116, "latest": 8.157507374033214}, "lseb": {"all": 5.173702951551224, "old": 4.912835838839353, "latest": 7.521506965958056}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918706_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095206_b62b4ff3_last.pt", "arm": "NG2_regen", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.980000000000004, "task_il_mean": 76.83000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 21.7, "readouts": {"n_tasks": 10, "per_task": {"J": [17.5, 22.9, 35.4, 36.7, 15.7, 41.1, 28.7, 27.8, 55.5, 88.5], "A": [19.9, 23.0, 34.2, 34.5, 16.6, 39.6, 27.7, 28.1, 55.4, 93.8], "C": [66.6, 67.3, 72.2, 79.6, 63.4, 85.1, 77.1, 75.1, 88.8, 93.1], "zg": [3.0040387535877526, 2.9627319152727725, 4.2648405832517895, 4.387323411758989, 2.6348633154528214, 4.531665481563658, 3.645839990530163, 3.5850350371561945, 5.761399070499465, 8.376557610217482], "lse": [6.71725128430343, 6.523156277785772, 7.284613315454223, 7.410832881378593, 6.553493485752564, 7.230301379591407, 6.765565166736164, 6.6283172464155395, 7.674526523165602, 8.902174880197249], "lseb": [4.203785610327903, 4.041088523134442, 5.081440544657915, 5.075060237676784, 3.752250646094958, 5.091467681379241, 4.413708298053674, 4.428840528306226, 6.128435038022934, 8.617021914546143]}, "J": {"all": 36.980000000000004, "old": 31.255555555555556, "latest": 88.5}, "A": {"all": 37.28, "old": 31.0, "latest": 93.8}, "C": {"all": 76.83, "old": 75.02222222222221, "latest": 93.1}, "zg": {"all": 4.315429516929109, "old": 3.8641930621192895, "latest": 8.376557610217482}, "lse": {"all": 7.169023244078055, "old": 6.97645084006481, "latest": 8.902174880197249}, "lseb": {"all": 5.083309902220021, "old": 4.690675234183786, "latest": 8.617021914546143}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918707_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095230_0d9ee41c_last.pt", "arm": "NG2_regen", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.11, "task_il_mean": 74.35, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.6, "readouts": {"n_tasks": 10, "per_task": {"J": [30.9, 24.7, 35.7, 24.1, 22.9, 33.8, 43.4, 24.4, 44.8, 76.4], "A": [36.9, 25.6, 35.2, 23.6, 21.5, 34.6, 45.3, 25.5, 46.8, 93.6], "C": [68.8, 68.0, 72.7, 72.8, 73.5, 70.3, 76.0, 77.3, 83.1, 81.0], "zg": [4.009579811040312, 3.579709410926327, 4.155040603948757, 3.3939326767926103, 3.18151126874052, 3.8889040919570252, 4.988327738367487, 3.461247940311208, 5.397161349833012, 8.143855509165675], "lse": [6.9605989518025115, 7.291261611551628, 7.436060457602499, 7.103013142664167, 6.947582542077131, 7.002133733997093, 7.479232109115231, 6.9314582269248906, 7.763726141666381, 9.026388630369745], "lseb": [5.096600020060256, 4.565216644788009, 5.019147623264815, 4.320916314180499, 4.071598543144344, 4.78628876360364, 5.718067119998291, 4.267093023710882, 5.953007780260615, 8.723412609097918]}, "J": {"all": 36.11, "old": 31.633333333333333, "latest": 76.4}, "A": {"all": 38.86, "old": 32.77777777777778, "latest": 93.6}, "C": {"all": 74.35, "old": 73.61111111111111, "latest": 81.0}, "zg": {"all": 4.419927040108293, "old": 4.006157210213029, "latest": 8.143855509165675}, "lse": {"all": 7.394145554777128, "old": 7.212785213044615, "latest": 9.026388630369745}, "lseb": {"all": 5.252134844210927, "old": 4.866437314779039, "latest": 8.723412609097918}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918708_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095254_6232193e_last.pt", "arm": "NG2_regen", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 35.14, "task_il_mean": 75.55, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.9, "readouts": {"n_tasks": 10, "per_task": {"J": [18.3, 30.7, 27.9, 20.1, 22.8, 34.3, 38.5, 40.8, 32.0, 86.0], "A": [20.9, 29.4, 26.8, 18.7, 22.6, 33.6, 38.5, 46.5, 30.9, 95.1], "C": [60.9, 70.1, 71.4, 71.6, 67.6, 79.7, 84.2, 74.5, 86.1, 89.4], "zg": [2.769384337313473, 3.9239267101502047, 3.630641636078246, 2.972968655711971, 3.1507032078504564, 4.2809984633438285, 4.7433493233583865, 4.893263473965227, 4.297815374031663, 8.520448216512799], "lse": [6.8065421176989735, 7.327925993845313, 7.111007480844274, 6.763863595772497, 6.950664578652298, 7.374731202971731, 7.564729818834004, 7.508443479516501, 7.364183323185217, 9.118359739439303], "lseb": [4.094621981721412, 4.87976700606468, 4.514213006964963, 3.926214436494686, 4.153000074250763, 4.965636620167157, 5.324821914680088, 5.651982494654743, 4.877787458247376, 8.860689175088503]}, "J": {"all": 35.14, "old": 29.488888888888887, "latest": 86.0}, "A": {"all": 36.3, "old": 29.766666666666666, "latest": 95.1}, "C": {"all": 75.55, "old": 74.01111111111112, "latest": 89.4}, "zg": {"all": 4.318349939831625, "old": 3.851450131311495, "latest": 8.520448216512799}, "lse": {"all": 7.389045133076012, "old": 7.196899065702311, "latest": 9.118359739439303}, "lseb": {"all": 5.124873416833437, "old": 4.709782777027319, "latest": 8.860689175088503}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918709_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095318_d093a9bb_last.pt", "arm": "NG2_regen", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.22, "task_il_mean": 75.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.6, "readouts": {"n_tasks": 10, "per_task": {"J": [22.5, 28.8, 34.3, 26.1, 24.0, 35.5, 46.9, 35.9, 30.4, 87.8], "A": [29.8, 30.9, 34.6, 27.5, 24.8, 35.3, 46.7, 44.0, 31.1, 91.1], "C": [58.6, 64.3, 72.6, 70.0, 71.6, 82.2, 86.5, 70.1, 79.7, 94.8], "zg": [3.0471213983297347, 3.5790120885055514, 4.069501917470246, 3.3983704423233867, 3.2369285731352866, 4.563435437405482, 5.175829849243164, 3.8278940199315548, 3.9869961095415056, 9.111346079185605], "lse": [7.061988439865911, 6.950393692920489, 7.276726811058335, 6.804247398303929, 6.91688384245672, 7.414705266020338, 7.4485552213480055, 6.496781057533111, 6.964603736937868, 9.640054576439152], "lseb": [4.344403750472534, 4.682971495300948, 4.93596651587928, 4.338169309539862, 4.193273864856454, 5.200972361725887, 5.663278416228607, 4.791076043296708, 4.699248859525266, 9.288403958350404]}, "J": {"all": 37.22, "old": 31.599999999999998, "latest": 87.8}, "A": {"all": 39.58, "old": 33.855555555555554, "latest": 91.1}, "C": {"all": 75.03999999999999, "old": 72.84444444444445, "latest": 94.8}, "zg": {"all": 4.399643591507152, "old": 3.876121092876213, "latest": 9.111346079185605}, "lse": {"all": 7.297494004288386, "old": 7.037209496271633, "latest": 9.640054576439152}, "lseb": {"all": 5.213776457517595, "old": 4.761040068536172, "latest": 9.288403958350404}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918710_ces-nstat-generic_seq-cifar100_None_500_50_20260920-095343_3d473b29_last.pt", "arm": "NG2_regen", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 34.95, "task_il_mean": 75.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.6, "readouts": {"n_tasks": 10, "per_task": {"J": [19.1, 26.7, 32.2, 21.0, 36.0, 29.5, 21.5, 31.2, 44.8, 87.5], "A": [25.1, 26.8, 30.5, 21.2, 36.7, 29.0, 22.3, 30.8, 44.2, 92.4], "C": [58.8, 70.0, 72.8, 68.4, 73.7, 78.7, 73.9, 82.9, 84.3, 93.3], "zg": [2.969925546275452, 3.633354735800065, 3.6391358924370723, 3.007744954652153, 4.457490669162944, 4.055988030355424, 3.486646493935492, 3.964141025645658, 4.941038906726986, 8.34769586595893], "lse": [6.591738528599552, 6.963696869602173, 7.060902040719666, 6.793255765950757, 7.502329982293012, 7.202841976713441, 6.850454055950558, 6.9194372381969576, 7.291698674889381, 8.88732586957502], "lseb": [4.350477808683574, 4.577823641242406, 4.510779691425045, 4.019260816441131, 5.247825721537662, 4.784772288264786, 4.321854009116519, 4.5962953668627575, 5.501109177980026, 8.559100836907342]}, "J": {"all": 34.95, "old": 29.11111111111111, "latest": 87.5}, "A": {"all": 35.9, "old": 29.622222222222224, "latest": 92.4}, "C": {"all": 75.67999999999999, "old": 73.72222222222223, "latest": 93.3}, "zg": {"all": 4.250316212095017, "old": 3.7950518061101386, "latest": 8.34769586595893}, "lse": {"all": 7.206368100249051, "old": 7.019595014768388, "latest": 8.88732586957502}, "lseb": {"all": 5.046929935846125, "old": 4.656688724617101, "latest": 8.559100836907342}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918711_ces-nstat-generic_seq-cifar100_None_500_50_20260920-125736_88ee1761_last.pt", "arm": "NG2_regen", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.769999999999996, "task_il_mean": 75.99, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.7, "readouts": {"n_tasks": 10, "per_task": {"J": [27.0, 31.2, 30.4, 38.4, 32.0, 29.3, 42.9, 23.2, 40.1, 83.2], "A": [32.8, 30.3, 32.2, 39.6, 32.7, 28.0, 42.7, 21.7, 38.9, 91.9], "C": [65.5, 70.9, 64.7, 77.3, 72.4, 74.9, 84.6, 78.2, 82.3, 89.1], "zg": [3.43812258438766, 3.63604671244137, 3.885816211473197, 4.434918497979641, 3.9306499287225307, 3.6429534049928187, 4.71086578630656, 3.2628596906401217, 4.44830012091063, 8.144065135858954], "lse": [6.845011453755685, 6.88072694199623, 7.179620978133508, 7.233346624187885, 7.044403418677134, 6.991099071696597, 7.289439561386845, 6.676822393758449, 6.9935492073382735, 8.833437791786254], "lseb": [4.587187580897739, 4.536507876578766, 4.933702473977986, 5.216768650765963, 4.8098404445512815, 4.50822037990262, 5.277013166396692, 4.026753186134855, 5.1135998538558605, 8.484550331008927]}, "J": {"all": 37.769999999999996, "old": 32.72222222222222, "latest": 83.2}, "A": {"all": 39.08, "old": 33.21111111111111, "latest": 91.9}, "C": {"all": 75.99, "old": 74.53333333333333, "latest": 89.1}, "zg": {"all": 4.353459807371348, "old": 3.9322814375393924, "latest": 8.144065135858954}, "lse": {"all": 7.196745744271686, "old": 7.014891072325623, "latest": 8.833437791786254}, "lseb": {"all": 5.149414394407069, "old": 4.77884373478464, "latest": 8.484550331008927}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918712_ces-nstat-generic_seq-cifar100_None_500_50_20260920-125841_b80be116_last.pt", "arm": "NG2_regen", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 39.19, "task_il_mean": 75.96, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 21.9, "readouts": {"n_tasks": 10, "per_task": {"J": [31.1, 34.0, 32.1, 43.8, 36.0, 23.9, 26.3, 41.3, 41.9, 81.5], "A": [36.7, 35.6, 32.7, 43.4, 40.4, 25.3, 26.8, 41.5, 40.9, 88.9], "C": [68.4, 74.0, 72.3, 79.9, 72.1, 68.9, 69.7, 81.4, 82.4, 90.5], "zg": [3.5082766498960556, 4.07337171077542, 3.7641130663659426, 4.762400459626689, 4.6036063677798955, 3.283099031580612, 3.1835109424488617, 4.546574902380817, 4.667383251557126, 6.95496962210536], "lse": [6.4613308003848475, 7.0876228324000525, 6.795670913162142, 7.346961204419233, 7.579819631721993, 6.631491438008726, 6.486937819075705, 7.052054937733379, 7.071131945169835, 7.764738260759217], "lseb": [4.579418035034861, 4.894379946490829, 4.633557949882615, 5.454413572125118, 5.5112180712629995, 4.2607353293253905, 4.120493259436985, 5.212696379773061, 5.268668466067907, 7.2630637043311275]}, "J": {"all": 39.19, "old": 34.48888888888889, "latest": 81.5}, "A": {"all": 41.22, "old": 35.922222222222224, "latest": 88.9}, "C": {"all": 75.96000000000001, "old": 74.34444444444445, "latest": 90.5}, "zg": {"all": 4.334730600451678, "old": 4.043592931379047, "latest": 6.95496962210536}, "lse": {"all": 7.027775978283513, "old": 6.945891280230657, "latest": 7.764738260759217}, "lseb": {"all": 5.11986447137309, "old": 4.881731223266641, "latest": 7.2630637043311275}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918713_ces-nstat-generic_seq-cifar100_None_500_50_20260920-125926_e392a569_last.pt", "arm": "NG2_regen", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.65, "task_il_mean": 74.84, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.7, "readouts": {"n_tasks": 10, "per_task": {"J": [23.7, 34.4, 36.0, 28.0, 25.5, 27.1, 28.2, 32.5, 52.4, 78.7], "A": [29.7, 34.9, 36.9, 27.8, 25.0, 28.1, 27.9, 33.7, 51.7, 89.2], "C": [58.5, 69.3, 73.2, 71.2, 72.4, 72.2, 78.1, 78.3, 88.9, 86.3], "zg": [2.970824788916856, 3.923059044715017, 4.366039677510038, 3.801990326039493, 3.39541663301643, 3.652534523593262, 3.802907458154485, 4.162105450103991, 5.284714181631804, 7.751253583520651], "lse": [6.66383461440955, 7.008306055522569, 7.415500167184274, 7.225054095160423, 6.818662119103091, 6.908916754143679, 7.087754013201982, 7.043825905520585, 7.335029546233418, 8.602239100516137], "lseb": [4.300739891258916, 4.880591881977515, 5.265006376458571, 4.736316498681914, 4.261858195372722, 4.537341083555457, 4.5167644571739505, 4.905045407233436, 5.729511868161392, 8.175827138968994]}, "J": {"all": 36.65, "old": 31.977777777777778, "latest": 78.7}, "A": {"all": 38.489999999999995, "old": 32.855555555555554, "latest": 89.2}, "C": {"all": 74.84, "old": 73.56666666666666, "latest": 86.3}, "zg": {"all": 4.3110845667202025, "old": 3.9288435648534863, "latest": 7.751253583520651}, "lse": {"all": 7.210912237099571, "old": 7.056320363386619, "latest": 8.602239100516137}, "lseb": {"all": 5.130900279884287, "old": 4.792575073319319, "latest": 8.175827138968994}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918714_ces-nstat-generic_seq-cifar100_None_500_50_20260920-125950_e94033f1_last.pt", "arm": "NG2_regen", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.660000000000004, "task_il_mean": 75.39, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.8, "readouts": {"n_tasks": 10, "per_task": {"J": [25.3, 37.1, 31.9, 29.4, 32.3, 23.5, 36.7, 29.1, 37.4, 83.9], "A": [28.5, 36.5, 32.8, 30.4, 33.5, 23.7, 39.1, 31.2, 36.4, 92.7], "C": [67.6, 77.3, 69.8, 68.2, 77.0, 71.7, 75.4, 71.4, 86.6, 88.9], "zg": [3.3981049099229277, 4.715864091873169, 3.9389124708827583, 3.5006886190255173, 3.9630939492871984, 3.001551225243602, 3.988172155568376, 3.7151680760523305, 4.849438067581505, 8.597318624183536], "lse": [6.929428111799531, 7.672885117414702, 7.279730107971049, 6.871689783729593, 7.0629919846463665, 6.642214783778265, 6.768667801812428, 6.750461937957526, 7.5065792809547505, 9.326367127472233], "lseb": [4.536214000988769, 5.437313742996791, 4.84524508838145, 4.497769944648687, 4.794667416216, 3.9658250705103746, 4.820494271761482, 4.611636290345816, 5.373089401579394, 8.982073595766758]}, "J": {"all": 36.660000000000004, "old": 31.41111111111111, "latest": 83.9}, "A": {"all": 38.480000000000004, "old": 32.455555555555556, "latest": 92.7}, "C": {"all": 75.39, "old": 73.88888888888889, "latest": 88.9}, "zg": {"all": 4.366831218962092, "old": 3.896777062826376, "latest": 8.597318624183536}, "lse": {"all": 7.281101603753645, "old": 7.053849878896023, "latest": 9.326367127472233}, "lseb": {"all": 5.1864328823195525, "old": 4.764695025269862, "latest": 8.982073595766758}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918715_ces-nstat-generic_seq-cifar100_None_500_50_20260920-130035_4ac4e1a0_last.pt", "arm": "NG2_regen", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.08, "task_il_mean": 74.86999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.6, "readouts": {"n_tasks": 10, "per_task": {"J": [9.8, 28.9, 27.6, 27.6, 34.4, 33.1, 38.0, 36.5, 50.2, 84.7], "A": [15.1, 33.1, 27.2, 28.8, 35.9, 32.5, 40.6, 35.1, 47.8, 93.4], "C": [51.0, 65.8, 74.1, 71.1, 76.6, 80.5, 70.9, 82.1, 87.1, 89.5], "zg": [2.2823143449304624, 4.076787006268278, 3.7677526875576004, 3.405421456160024, 4.258434878174215, 4.0903791917786005, 4.53934317083843, 4.4186789416112005, 5.1444307548808865, 8.579330030761659], "lse": [6.488836387103889, 7.315254743598455, 7.3107650111788, 6.734713903090308, 7.229339533289112, 7.071615593858355, 7.348383773612106, 7.19452094518245, 7.267392252325808, 9.178332833846444], "lseb": [3.856044909372163, 5.10781257887899, 4.6119044818338795, 4.321127599442797, 4.970117227395714, 4.779463777366602, 5.410842875899063, 5.048606685769336, 5.592386445636512, 8.884041499396748]}, "J": {"all": 37.08, "old": 31.78888888888889, "latest": 84.7}, "A": {"all": 38.95, "old": 32.900000000000006, "latest": 93.4}, "C": {"all": 74.86999999999999, "old": 73.24444444444444, "latest": 89.5}, "zg": {"all": 4.456287246296136, "old": 3.998171381355522, "latest": 8.579330030761659}, "lse": {"all": 7.313915497708573, "old": 7.106758015915476, "latest": 9.178332833846444}, "lseb": {"all": 5.25823480809918, "old": 4.855367397955006, "latest": 8.884041499396748}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918716_ces-nstat-generic_seq-cifar100_None_500_50_20260920-130059_ea857935_last.pt", "arm": "NG2_regen", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.18, "task_il_mean": 76.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.1, "readouts": {"n_tasks": 10, "per_task": {"J": [20.4, 24.0, 20.8, 23.2, 31.8, 45.3, 36.2, 38.9, 48.0, 83.2], "A": [26.7, 25.9, 20.7, 25.5, 31.0, 46.4, 38.4, 38.9, 47.7, 89.8], "C": [56.8, 59.8, 70.3, 69.9, 75.7, 85.3, 79.5, 83.4, 88.4, 91.3], "zg": [2.8089957097247242, 2.9150372118093073, 2.9369313532430676, 3.117509721187875, 3.598768277815543, 4.975732405215502, 4.355682296855608, 4.652165704473853, 5.092238618846983, 7.420699091523885], "lse": [6.366127978152305, 6.346297659483602, 6.63240013057671, 6.525043872012161, 6.6893587681034195, 7.360101047809106, 7.119048679932729, 7.212376245369622, 7.142461728476716, 8.142051058041387], "lseb": [4.183545650222647, 4.189373553081102, 3.919268280140847, 4.075558393892287, 4.399145368912119, 5.525813661061978, 5.053118600322428, 5.2608290605767785, 5.516958543965885, 7.686725251394705]}, "J": {"all": 37.18, "old": 32.06666666666667, "latest": 83.2}, "A": {"all": 39.1, "old": 33.46666666666667, "latest": 89.8}, "C": {"all": 76.03999999999999, "old": 74.34444444444445, "latest": 91.3}, "zg": {"all": 4.187376039069635, "old": 3.8281179221302732, "latest": 7.420699091523885}, "lse": {"all": 6.953526716795776, "old": 6.8214684566573744, "latest": 8.142051058041387}, "lseb": {"all": 4.981033636357077, "old": 4.68040123468623, "latest": 7.686725251394705}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918717_ces-nstat-generic_seq-cifar100_None_500_50_20260920-130123_2ba1b4a0_last.pt", "arm": "NG2_regen", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 33.18, "task_il_mean": 75.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.0, "readouts": {"n_tasks": 10, "per_task": {"J": [14.7, 26.3, 25.0, 35.3, 30.2, 24.4, 29.3, 22.9, 37.3, 86.4], "A": [16.6, 28.4, 24.8, 35.8, 32.4, 23.0, 29.6, 23.6, 36.2, 94.8], "C": [56.4, 59.0, 76.4, 79.6, 69.2, 80.2, 79.3, 80.1, 85.7, 90.6], "zg": [2.616521182816476, 3.506023450218141, 3.6494265511799604, 4.528559182245284, 4.271045686725527, 3.7954982362650336, 4.2976787884249354, 3.884788966733962, 4.9107604015506805, 9.077857844799757], "lse": [7.044605882304875, 7.12365746932678, 7.2972541666889645, 7.745692617694683, 7.670449914053737, 7.4207351204441165, 7.6198644173243055, 7.582633719661903, 7.718027319947051, 9.594384298878861], "lseb": [4.052160043394991, 4.7311796979525, 4.436055176031549, 5.1931143412822705, 5.217569563546684, 4.4757603126263685, 4.956258131802693, 4.582548014369677, 5.447254599018581, 9.348561394204067]}, "J": {"all": 33.18, "old": 27.266666666666666, "latest": 86.4}, "A": {"all": 34.519999999999996, "old": 27.822222222222223, "latest": 94.8}, "C": {"all": 75.65, "old": 73.98888888888888, "latest": 90.6}, "zg": {"all": 4.453816029095976, "old": 3.940033605128889, "latest": 9.077857844799757}, "lse": {"all": 7.681730492632528, "old": 7.469213403049602, "latest": 9.594384298878861}, "lseb": {"all": 5.244046127422938, "old": 4.787988875558368, "latest": 9.348561394204067}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918718_ces-nstat-generic_seq-cifar100_None_500_50_20260920-130207_05fa0fcf_last.pt", "arm": "NG2_regen", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 38.43, "task_il_mean": 76.39, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.8, "readouts": {"n_tasks": 10, "per_task": {"J": [30.0, 19.6, 25.5, 34.3, 34.1, 39.5, 34.2, 34.2, 48.3, 84.6], "A": [32.3, 23.5, 25.5, 34.2, 35.8, 39.5, 34.1, 35.8, 49.2, 90.0], "C": [69.8, 53.6, 76.3, 82.2, 71.5, 79.3, 81.5, 76.2, 82.0, 91.5], "zg": [3.2622821707632395, 2.593014137407765, 3.5413959261942654, 4.176916858941317, 3.7593411514069883, 4.788547703063116, 4.3280612018242826, 4.1366243273979055, 5.374974581430201, 7.564636327266693], "lse": [6.600881765696472, 6.3103650199568975, 7.180981334834955, 7.051227290436431, 6.630489342201267, 7.470807399460504, 7.231721384388932, 6.859375904884663, 7.473752564542798, 8.246804395219344], "lseb": [4.341735711809749, 3.9825305020622546, 4.355451144691796, 4.826525579412109, 4.623685670039987, 5.5091158794656, 4.976106751475837, 4.910677179272509, 5.945563161722602, 7.825389015164145]}, "J": {"all": 38.43, "old": 33.3, "latest": 84.6}, "A": {"all": 39.989999999999995, "old": 34.43333333333333, "latest": 90.0}, "C": {"all": 76.39, "old": 74.71111111111111, "latest": 91.5}, "zg": {"all": 4.3525794385695775, "old": 3.995684228714342, "latest": 7.564636327266693}, "lse": {"all": 7.1056406401622265, "old": 6.978844667378102, "latest": 8.246804395219344}, "lseb": {"all": 5.129678059511659, "old": 4.830154619994716, "latest": 7.825389015164145}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918719_ces-nstat-generic_seq-cifar100_None_500_50_20260920-130232_5bc668b4_last.pt", "arm": "NG2_regen", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.089999999999996, "task_il_mean": 75.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 21.6, "readouts": {"n_tasks": 10, "per_task": {"J": [26.6, 40.3, 28.0, 33.2, 26.0, 27.1, 21.1, 37.3, 47.5, 73.8], "A": [27.9, 41.0, 28.0, 34.1, 26.5, 28.4, 20.9, 39.1, 46.5, 83.6], "C": [72.7, 73.1, 72.9, 75.2, 73.9, 72.9, 64.7, 76.9, 86.2, 87.3], "zg": [3.551233349939808, 4.719744395295158, 3.88180908248201, 4.208355118369684, 3.7108055295795204, 3.5360460283439608, 3.3975968635850586, 4.856870635824278, 5.8138278474360705, 7.262702062755823], "lse": [6.957923791056604, 7.679064125490604, 7.1354279398621445, 7.265393431146293, 7.086258496174171, 6.868687591975016, 7.190550673248633, 7.750454859582915, 8.003989161818588, 8.283717582077033], "lseb": [4.535524478621674, 5.5685916948157725, 4.738164041883885, 4.979481892086999, 4.571605436452752, 4.3937744622539245, 4.47446444028544, 5.60841012837106, 6.2969363122535436, 7.659398504064323]}, "J": {"all": 36.089999999999996, "old": 31.900000000000002, "latest": 73.8}, "A": {"all": 37.6, "old": 32.48888888888889, "latest": 83.6}, "C": {"all": 75.58000000000001, "old": 74.27777777777777, "latest": 87.3}, "zg": {"all": 4.493899091361137, "old": 4.186254316761728, "latest": 7.262702062755823}, "lse": {"all": 7.4221467652432, "old": 7.326416674483885, "latest": 8.283717582077033}, "lseb": {"all": 5.282635139108938, "old": 5.018550320780561, "latest": 7.659398504064323}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_regen_s260918720_ces-nstat-generic_seq-cifar100_None_500_50_20260920-130316_66795aa9_last.pt", "arm": "NG2_regen", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 38.980000000000004, "task_il_mean": 76.28999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.6, "readouts": {"n_tasks": 10, "per_task": {"J": [23.4, 37.3, 32.2, 34.2, 42.6, 34.1, 41.7, 34.6, 36.4, 73.3], "A": [25.0, 40.3, 32.5, 36.4, 41.8, 34.1, 42.2, 34.7, 37.0, 85.0], "C": [69.3, 71.1, 71.0, 70.8, 80.3, 72.9, 83.3, 79.5, 79.1, 85.6], "zg": [3.304696859240532, 4.344565071571618, 4.040678841555491, 4.078967578256503, 4.3292567965537305, 3.79779231212195, 4.543881900445558, 4.256424284139648, 4.512035368174314, 6.8505927631407975], "lse": [6.8018158779329685, 7.155671398388687, 7.315148688091426, 7.107000991182592, 6.96994620432369, 6.931198696834684, 7.0239033919360585, 7.113269720590914, 7.143942238117285, 7.965819025425226], "lseb": [4.384705232154552, 5.22536043549652, 4.9619472775228175, 4.984749044226837, 5.017091338151357, 4.653114927762988, 5.122406869447867, 4.941496343653942, 5.171393515164484, 7.342924808710763]}, "J": {"all": 38.980000000000004, "old": 35.166666666666664, "latest": 73.3}, "A": {"all": 40.9, "old": 36.0, "latest": 85.0}, "C": {"all": 76.28999999999999, "old": 75.25555555555555, "latest": 85.6}, "zg": {"all": 4.405889177520014, "old": 4.134255445784372, "latest": 6.8505927631407975}, "lse": {"all": 7.152771623282353, "old": 7.062433023044256, "latest": 7.965819025425226}, "lseb": {"all": 5.180518979229213, "old": 4.940251664842374, "latest": 7.342924808710763}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918701_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-094952_6dad0bd2_last.pt", "arm": "NG2_swap", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 38.690000000000005, "task_il_mean": 76.72, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.7, "readouts": {"n_tasks": 10, "per_task": {"J": [28.6, 27.5, 27.4, 27.4, 36.3, 44.8, 34.2, 33.8, 50.6, 76.3], "A": [32.1, 29.7, 27.8, 26.9, 38.8, 45.6, 34.1, 32.5, 49.9, 84.5], "C": [66.5, 63.5, 77.0, 74.3, 73.1, 77.2, 77.5, 82.8, 86.4, 88.9], "zg": [3.1709599944613873, 3.4421860717982056, 3.5104279682766646, 3.5161264671236276, 4.4547577228313315, 4.809459795868955, 3.7583376467516647, 4.0743211074620485, 5.55249963978678, 7.237779954180121], "lse": [6.436982417430256, 6.771430689022941, 6.852316540250275, 6.879385129477228, 7.375123775907346, 7.3581375542807965, 6.818516058715645, 7.212483373894214, 7.690691005379157, 8.126929440766538], "lseb": [4.312519334040475, 4.549609217297676, 4.316567036982261, 4.356071287553092, 5.3255933837144465, 5.532973990178376, 4.541143945973078, 4.713991665533746, 6.01740836492349, 7.599952269072794]}, "J": {"all": 38.69, "old": 34.51111111111111, "latest": 76.3}, "A": {"all": 40.19, "old": 35.266666666666666, "latest": 84.5}, "C": {"all": 76.72, "old": 75.36666666666666, "latest": 88.9}, "zg": {"all": 4.352685636854078, "old": 4.032119601595629, "latest": 7.237779954180121}, "lse": {"all": 7.152199598512439, "old": 7.043896282706429, "latest": 8.126929440766538}, "lseb": {"all": 5.1265830495269435, "old": 4.851764247355182, "latest": 7.599952269072794}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918702_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-095017_07ec0c31_last.pt", "arm": "NG2_swap", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 35.870000000000005, "task_il_mean": 76.36999999999999, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 22.1, "readouts": {"n_tasks": 10, "per_task": {"J": [27.8, 24.0, 24.0, 33.2, 40.6, 21.6, 29.9, 38.6, 41.4, 77.6], "A": [33.3, 26.3, 25.0, 34.0, 40.5, 22.0, 29.5, 37.6, 40.5, 83.8], "C": [71.4, 61.8, 69.1, 72.0, 79.2, 69.2, 80.5, 83.8, 86.8, 89.9], "zg": [3.762742210574448, 3.4093700932017525, 3.293759374095127, 3.6548533857595173, 4.292886835213751, 2.7560220795720816, 3.6778328745216133, 4.4089392487779255, 4.949752655289136, 6.7785893875956535], "lse": [6.873637870638481, 6.8911988339414, 6.886442275679151, 6.811258500040549, 6.882436621297856, 6.433256550669666, 6.888084706834432, 7.261407729781482, 7.483516583928846, 7.69964412172368], "lseb": [4.816523343769042, 4.549952667410028, 4.267832884683497, 4.536340833227578, 4.998237148248753, 3.7528282988762305, 4.383394156960298, 5.005425828981026, 5.439038897026086, 7.111793773973847]}, "J": {"all": 35.87, "old": 31.233333333333334, "latest": 77.6}, "A": {"all": 37.25, "old": 32.077777777777776, "latest": 83.8}, "C": {"all": 76.37, "old": 74.86666666666666, "latest": 89.9}, "zg": {"all": 4.098474814460101, "old": 3.8006843063339284, "latest": 6.7785893875956535}, "lse": {"all": 7.011088379453554, "old": 6.934582185867985, "latest": 7.69964412172368}, "lseb": {"all": 4.886136783315639, "old": 4.638841562131393, "latest": 7.111793773973847}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918703_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-095041_ecd03a90_last.pt", "arm": "NG2_swap", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 38.68, "task_il_mean": 76.57000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.2, "readouts": {"n_tasks": 10, "per_task": {"J": [29.9, 39.1, 32.7, 36.9, 25.1, 34.7, 29.8, 40.0, 37.2, 81.4], "A": [37.1, 39.2, 31.5, 36.0, 23.7, 32.7, 29.7, 40.2, 36.9, 88.7], "C": [67.4, 71.3, 71.1, 78.4, 70.3, 80.3, 75.0, 79.6, 82.6, 89.7], "zg": [3.4134750303481707, 4.14128719124454, 3.3327767896410077, 4.157281473670155, 3.041777878312394, 3.7395343894939868, 3.4475516831167043, 4.252566390362568, 4.053766145698726, 7.29390046479553], "lse": [6.438104790224415, 6.997286807136547, 6.5081536244625475, 7.181861286097235, 6.710049111404588, 6.634318136620874, 6.511869428822077, 6.854342951675453, 6.654912138236149, 8.06071125005187], "lseb": [4.5754233000300895, 4.996577452667728, 4.287302815143352, 4.888894278191372, 3.9968115354714917, 4.444728128934867, 4.3042752929456425, 4.9598560995118, 4.660397719881211, 7.611617865627664]}, "J": {"all": 38.68, "old": 33.93333333333334, "latest": 81.4}, "A": {"all": 39.57, "old": 34.111111111111114, "latest": 88.7}, "C": {"all": 76.57000000000001, "old": 75.11111111111111, "latest": 89.7}, "zg": {"all": 4.087391743668379, "old": 3.731112996876473, "latest": 7.29390046479553}, "lse": {"all": 6.855160952473176, "old": 6.721210919408876, "latest": 8.06071125005187}, "lseb": {"all": 4.872588448840522, "old": 4.568251846975284, "latest": 7.611617865627664}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918704_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-095105_3c9c3777_last.pt", "arm": "NG2_swap", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 39.23, "task_il_mean": 76.66, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.6, "readouts": {"n_tasks": 10, "per_task": {"J": [31.7, 29.0, 38.4, 35.8, 25.1, 41.1, 33.1, 36.9, 41.9, 79.3], "A": [43.1, 28.9, 37.1, 36.4, 23.9, 40.6, 33.4, 37.1, 40.8, 83.6], "C": [65.5, 67.5, 71.4, 78.3, 71.7, 80.2, 76.5, 79.1, 85.3, 91.1], "zg": [3.467725650828332, 3.4445670615263517, 3.894518517962657, 4.0915422061607245, 2.758658818301512, 4.19554689886421, 3.6661519751604645, 4.199403766594827, 4.211399532711133, 7.138656763195992], "lse": [6.32764664925076, 6.781211185244468, 6.6854122945692716, 6.92352500990867, 6.335733793041439, 6.877609300551267, 6.620187297609514, 6.918367369332696, 6.653149363641201, 7.995581021369663], "lseb": [4.655309592857514, 4.476064689265324, 4.795267045841405, 4.811007915859104, 3.7115676409940903, 4.893876911457191, 4.432022535829792, 4.853673915559605, 4.738136015521743, 7.402996949021609]}, "J": {"all": 39.230000000000004, "old": 34.77777777777778, "latest": 79.3}, "A": {"all": 40.489999999999995, "old": 35.7, "latest": 83.6}, "C": {"all": 76.66, "old": 75.05555555555556, "latest": 91.1}, "zg": {"all": 4.10681711913062, "old": 3.7699460475678013, "latest": 7.138656763195992}, "lse": {"all": 6.811842328451895, "old": 6.680315807016587, "latest": 7.995581021369663}, "lseb": {"all": 4.876992321220738, "old": 4.596325140353974, "latest": 7.402996949021609}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918705_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-095130_f86582b2_last.pt", "arm": "NG2_swap", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 39.4, "task_il_mean": 72.8, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.6, "readouts": {"n_tasks": 10, "per_task": {"J": [43.5, 38.9, 31.7, 32.3, 33.1, 29.0, 32.0, 33.8, 40.7, 79.0], "A": [52.4, 41.2, 32.0, 31.2, 35.1, 31.8, 31.2, 39.5, 48.6, 83.9], "C": [68.7, 70.7, 70.2, 73.9, 72.3, 65.7, 73.2, 71.5, 71.3, 90.5], "zg": [4.179252033825963, 4.184081958598457, 3.525791900854558, 3.490771033438388, 3.7129778195521794, 3.684921053675003, 3.66182043444179, 3.5906022810414435, 4.795193281173706, 7.161900303632021], "lse": [6.603772686364171, 6.993959745192819, 6.6765301520831555, 6.672386259850394, 6.80274397873385, 7.192996484029427, 6.7301925195464545, 6.479108855889615, 7.3029747185437, 8.068585242660683], "lseb": [5.190057344614077, 5.105004809594547, 4.403304511037276, 4.345689709441698, 4.6213580124873195, 4.647614758679993, 4.533891731271933, 4.548038907865801, 5.632778107397072, 7.480757609254948]}, "J": {"all": 39.4, "old": 35.0, "latest": 79.0}, "A": {"all": 42.690000000000005, "old": 38.111111111111114, "latest": 83.9}, "C": {"all": 72.8, "old": 70.83333333333333, "latest": 90.5}, "zg": {"all": 4.198731210023351, "old": 3.8694901996223874, "latest": 7.161900303632021}, "lse": {"all": 6.952325064289427, "old": 6.828296155581509, "latest": 8.068585242660683}, "lseb": {"all": 5.050849550164466, "old": 4.78085976582108, "latest": 7.480757609254948}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918706_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-095154_633e1a20_last.pt", "arm": "NG2_swap", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 36.93, "task_il_mean": 76.41, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.7, "readouts": {"n_tasks": 10, "per_task": {"J": [20.2, 22.7, 36.8, 35.4, 17.0, 40.5, 26.8, 27.2, 54.6, 88.1], "A": [25.0, 22.5, 35.7, 33.9, 17.6, 39.2, 26.2, 28.7, 53.5, 93.2], "C": [69.1, 64.4, 73.9, 78.5, 61.8, 84.8, 77.1, 73.9, 87.3, 93.3], "zg": [3.0876952802687883, 2.823865740635432, 4.174863592397422, 4.012545506673865, 2.5024435513988137, 4.304687941148877, 3.3296915422789755, 3.2787120775803924, 5.601206272829324, 8.347871359989046], "lse": [6.597002240791049, 6.354433477743981, 7.192955022827849, 7.2071746379753385, 6.44566350039237, 7.0651858294045, 6.566795412808039, 6.4629586339297775, 7.616972249830414, 8.889655555496095], "lseb": [4.245677088836661, 3.9488845468625198, 5.006023681645174, 4.732574750646767, 3.6501765980677834, 4.876732816642702, 4.124758841150786, 4.170441289641431, 6.023266548612416, 8.588829051667975]}, "J": {"all": 36.93, "old": 31.244444444444444, "latest": 88.1}, "A": {"all": 37.55, "old": 31.366666666666667, "latest": 93.2}, "C": {"all": 76.41, "old": 74.53333333333333, "latest": 93.3}, "zg": {"all": 4.146358286520093, "old": 3.679523500579099, "latest": 8.347871359989046}, "lse": {"all": 7.0398796561199415, "old": 6.834349000633702, "latest": 8.889655555496095}, "lseb": {"all": 4.936736521377421, "old": 4.530948462456249, "latest": 8.588829051667975}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918707_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-095218_c574a2af_last.pt", "arm": "NG2_swap", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 37.0, "task_il_mean": 73.94, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.8, "readouts": {"n_tasks": 10, "per_task": {"J": [32.6, 28.8, 40.3, 26.6, 23.5, 32.2, 43.2, 24.8, 43.4, 74.6], "A": [40.7, 29.4, 41.8, 25.2, 23.2, 31.5, 44.7, 23.8, 46.6, 91.2], "C": [67.7, 66.6, 73.5, 73.7, 70.0, 69.1, 78.3, 77.5, 82.3, 80.7], "zg": [3.8363205401450395, 3.61649470442161, 4.446843323551119, 3.3648208264373243, 2.974819714728743, 3.70543265645206, 4.709167180393822, 3.186053643139312, 5.190116255832836, 7.498721042230725], "lse": [6.728439664860439, 7.105368244242247, 7.293251537781569, 6.906605014978125, 6.615957028520611, 6.915800202364375, 7.21297265636053, 6.612913845406136, 7.500654984044299, 8.490856939305706], "lseb": [4.964459967909059, 4.626674830875815, 5.291582784662484, 4.236487229586413, 3.9227970677807735, 4.622146299275003, 5.442515627651656, 4.006479463087339, 5.759172565449018, 8.103668028208073]}, "J": {"all": 37.0, "old": 32.82222222222222, "latest": 74.6}, "A": {"all": 39.81, "old": 34.099999999999994, "latest": 91.2}, "C": {"all": 73.94, "old": 73.1888888888889, "latest": 80.7}, "zg": {"all": 4.25287898873326, "old": 3.8922298716779853, "latest": 7.498721042230725}, "lse": {"all": 7.138282011786404, "old": 6.987995908728704, "latest": 8.490856939305706}, "lseb": {"all": 5.0975983864485634, "old": 4.763590648475284, "latest": 8.103668028208073}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918708_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-095242_4dc76d64_last.pt", "arm": "NG2_swap", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 35.760000000000005, "task_il_mean": 75.4, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.2, "readouts": {"n_tasks": 10, "per_task": {"J": [20.3, 33.5, 25.1, 19.1, 24.8, 37.6, 40.4, 40.7, 31.0, 85.1], "A": [25.4, 32.6, 24.0, 17.8, 23.4, 36.7, 40.3, 46.5, 28.6, 93.8], "C": [59.2, 70.6, 70.6, 72.2, 70.7, 77.0, 84.5, 74.1, 86.1, 89.0], "zg": [2.7585982734076677, 3.8915338964350523, 3.1293805831894277, 2.614578515959671, 2.8984698455370963, 4.171994413906709, 4.901140335397795, 4.716616775179282, 3.9367013740204273, 7.979898170221597], "lse": [6.537601748057178, 7.058265340851853, 6.699744284360662, 6.433413973098145, 6.640917114809864, 7.260202152388784, 7.509935137227158, 7.27891698439432, 7.0214121848153415, 8.621753736637448], "lseb": [4.109804436322142, 4.811558330064545, 4.089296555652619, 3.60027929464476, 3.886180585528611, 4.913307424371422, 5.452394178706569, 5.472007424219979, 4.537502651080522, 8.343420797779299]}, "J": {"all": 35.760000000000005, "old": 30.27777777777778, "latest": 85.1}, "A": {"all": 36.910000000000004, "old": 30.58888888888889, "latest": 93.8}, "C": {"all": 75.4, "old": 73.88888888888889, "latest": 89.0}, "zg": {"all": 4.099891218325473, "old": 3.668779334781459, "latest": 7.979898170221597}, "lse": {"all": 7.1062162656640755, "old": 6.937823213333701, "latest": 8.621753736637448}, "lseb": {"all": 4.921575167837046, "old": 4.541370097843464, "latest": 8.343420797779299}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918709_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-095307_4c283e73_last.pt", "arm": "NG2_swap", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 35.89, "task_il_mean": 75.17999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.0, "readouts": {"n_tasks": 10, "per_task": {"J": [21.5, 25.0, 31.1, 23.6, 22.1, 35.5, 46.4, 35.7, 30.9, 87.1], "A": [27.1, 25.5, 31.9, 26.2, 22.0, 35.7, 46.6, 43.8, 31.5, 91.1], "C": [60.3, 63.2, 76.5, 70.3, 72.4, 79.7, 86.5, 68.3, 79.9, 94.7], "zg": [3.0700612976662813, 3.2671860899105667, 4.035089766559657, 3.1928530585756527, 3.0402401110967623, 4.337012211503461, 5.220256038833409, 3.6415971292359752, 3.9862482348531483, 9.247396762534976], "lse": [7.047885505164645, 6.858107058859812, 7.300084732037503, 6.713689855688156, 6.7591601430645945, 7.320501035423571, 7.5025473742934965, 6.339318080580686, 6.9852569719370585, 9.73916764785628], "lseb": [4.3057908691445395, 4.415556168215414, 4.784541008778148, 4.150391314799553, 3.949867357194735, 5.008780433565715, 5.723471680454881, 4.610304557777953, 4.69298533272406, 9.427890892758814]}, "J": {"all": 35.89, "old": 30.200000000000003, "latest": 87.1}, "A": {"all": 38.14, "old": 32.25555555555556, "latest": 91.1}, "C": {"all": 75.17999999999999, "old": 73.01111111111112, "latest": 94.7}, "zg": {"all": 4.3037940700769886, "old": 3.7545048820261013, "latest": 9.247396762534976}, "lse": {"all": 7.256571840490581, "old": 6.980727861894391, "latest": 9.73916764785628}, "lseb": {"all": 5.106957961541381, "old": 4.626854302517222, "latest": 9.427890892758814}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918710_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-095331_e3634dbf_last.pt", "arm": "NG2_swap", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 36.64, "task_il_mean": 76.2, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.0, "readouts": {"n_tasks": 10, "per_task": {"J": [21.1, 33.0, 34.9, 19.7, 39.8, 32.6, 26.9, 32.3, 41.9, 84.2], "A": [28.7, 32.9, 35.9, 19.5, 42.3, 32.1, 27.2, 33.4, 41.8, 89.8], "C": [57.1, 72.3, 70.9, 72.0, 75.3, 77.3, 75.8, 84.3, 84.6, 92.4], "zg": [2.973945689179469, 3.8210831940341743, 3.7108777174390855, 2.8234339269772173, 4.699340074047912, 4.062655394122005, 3.4393822676669807, 3.9458274754378944, 4.736191891230643, 8.125061315178872], "lse": [6.458369783210769, 6.954853872808719, 6.8638476080487, 6.643949830907103, 7.498119085908209, 7.106869634077171, 6.647024180772586, 6.817120549480155, 7.209369980105005, 8.775439905466625], "lseb": [4.321848398889411, 4.724912091487593, 4.624189716161826, 3.7397204650932956, 5.5063732670389784, 4.824051724704066, 4.2378673847626, 4.5630767399996035, 5.279860283569494, 8.366170208216602]}, "J": {"all": 36.64, "old": 31.355555555555554, "latest": 84.2}, "A": {"all": 38.36, "old": 32.644444444444446, "latest": 89.8}, "C": {"all": 76.2, "old": 74.4, "latest": 92.4}, "zg": {"all": 4.233779894531425, "old": 3.801415292237264, "latest": 8.125061315178872}, "lse": {"all": 7.097496443078503, "old": 6.911058280590935, "latest": 8.775439905466625}, "lseb": {"all": 5.018807027992347, "old": 4.6468777857452075, "latest": 8.366170208216602}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918711_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-125725_9e38584d_last.pt", "arm": "NG2_swap", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 37.96, "task_il_mean": 76.42, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 21.1, "readouts": {"n_tasks": 10, "per_task": {"J": [25.7, 35.0, 31.2, 40.5, 31.7, 28.1, 43.4, 22.9, 37.3, 83.8], "A": [29.5, 33.6, 32.9, 41.3, 32.9, 28.9, 43.2, 21.4, 35.5, 91.6], "C": [68.8, 71.8, 64.0, 78.5, 73.1, 74.5, 82.3, 80.6, 81.0, 89.6], "zg": [3.268005882546306, 3.7770845398530364, 3.716856144950725, 4.371219347653911, 3.7278769939960914, 3.6615879469360224, 4.647650395736099, 3.218335975041613, 3.9402878561988475, 7.98302687728405], "lse": [6.612952840641435, 6.921203942552805, 7.048138134515017, 7.126433565372283, 6.949001849397207, 6.940825979996601, 7.185310538127366, 6.573185422854754, 6.748008665160769, 8.63878651429631], "lseb": [4.3956771604578195, 4.662099130614912, 4.828847111602207, 5.132698380896832, 4.592618784372777, 4.505945096868124, 5.242205425642222, 3.9150274355662904, 4.6320251150299985, 8.3172586022846]}, "J": {"all": 37.959999999999994, "old": 32.86666666666667, "latest": 83.8}, "A": {"all": 39.08, "old": 33.24444444444444, "latest": 91.6}, "C": {"all": 76.41999999999999, "old": 74.95555555555556, "latest": 89.6}, "zg": {"all": 4.23119319601967, "old": 3.814322786990294, "latest": 7.98302687728405}, "lse": {"all": 7.0743847452914554, "old": 6.900562326513137, "latest": 8.63878651429631}, "lseb": {"all": 5.022440224333578, "old": 4.656349293450131, "latest": 8.3172586022846}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918712_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-125829_ab1157cf_last.pt", "arm": "NG2_swap", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 39.760000000000005, "task_il_mean": 74.71000000000001, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.1, "readouts": {"n_tasks": 10, "per_task": {"J": [27.9, 37.9, 33.6, 43.5, 35.4, 24.4, 28.1, 41.9, 47.8, 77.1], "A": [34.8, 38.9, 34.2, 44.4, 38.7, 24.3, 30.6, 42.7, 46.3, 84.3], "C": [64.1, 73.4, 71.1, 77.8, 69.2, 68.4, 69.4, 80.5, 84.3, 88.9], "zg": [3.205510252665728, 3.9076711602546275, 3.709691631520167, 4.55539855838567, 4.412821605922654, 3.0679293693397196, 3.1077236543688924, 4.335486015532166, 4.741619166126474, 6.785502831073478], "lse": [6.284981297676655, 6.847345619316846, 6.774398461624149, 7.142262504789008, 7.473666061585554, 6.5468775938362125, 6.330142287871785, 6.850671510354589, 6.968635606708393, 7.702487147025485], "lseb": [4.389208559368082, 4.760476074811261, 4.583511970226998, 5.3047678354359435, 5.334658520053546, 4.072521927596757, 4.062001630006974, 5.003432083357669, 5.27871699409277, 7.128166018672582]}, "J": {"all": 39.76, "old": 35.611111111111114, "latest": 77.1}, "A": {"all": 41.92, "old": 37.21111111111111, "latest": 84.3}, "C": {"all": 74.71000000000001, "old": 73.13333333333334, "latest": 88.9}, "zg": {"all": 4.182935424518957, "old": 3.893761268235122, "latest": 6.785502831073478}, "lse": {"all": 6.892146809078868, "old": 6.802108993751466, "latest": 7.702487147025485}, "lseb": {"all": 4.991746161362259, "old": 4.754366177216666, "latest": 7.128166018672582}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918713_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-125914_d5e69209_last.pt", "arm": "NG2_swap", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 37.019999999999996, "task_il_mean": 75.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.1, "readouts": {"n_tasks": 10, "per_task": {"J": [24.1, 37.3, 34.8, 28.3, 26.2, 27.6, 30.5, 31.8, 50.4, 79.2], "A": [28.1, 37.4, 35.3, 29.0, 25.3, 28.7, 29.9, 32.4, 48.7, 90.4], "C": [62.3, 68.0, 75.1, 69.1, 75.6, 72.9, 78.2, 75.8, 87.4, 85.9], "zg": [2.8838483788026497, 3.9836925975717605, 4.108685980474577, 3.7658933584983463, 3.5016370801944285, 3.4887690561246125, 3.7739643284138293, 4.061763276878744, 5.161888257874176, 7.83643130107969], "lse": [6.630225475480998, 7.0835122421984, 7.153565257197948, 7.155083108553011, 6.910133627254268, 6.817156013179054, 6.979797330892459, 6.957853493148876, 7.372820258603568, 8.677952008646598], "lseb": [4.151986862977919, 4.9831977435388195, 4.9239741072758045, 4.744678487786974, 4.297762559804527, 4.369171825429584, 4.496006812281643, 4.837473417124439, 5.629903632897843, 8.284800216290765]}, "J": {"all": 37.019999999999996, "old": 32.333333333333336, "latest": 79.2}, "A": {"all": 38.519999999999996, "old": 32.75555555555556, "latest": 90.4}, "C": {"all": 75.03, "old": 73.82222222222222, "latest": 85.9}, "zg": {"all": 4.256657361591282, "old": 3.858904701648125, "latest": 7.83643130107969}, "lse": {"all": 7.173809881515519, "old": 7.006682978500954, "latest": 8.677952008646598}, "lseb": {"all": 5.071895566540832, "old": 4.714906161013062, "latest": 8.284800216290765}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918714_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-125938_45706875_last.pt", "arm": "NG2_swap", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 36.94, "task_il_mean": 75.27000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.1, "readouts": {"n_tasks": 10, "per_task": {"J": [27.6, 36.3, 29.2, 28.5, 29.2, 26.3, 38.3, 31.4, 39.9, 82.7], "A": [32.2, 36.5, 30.3, 29.1, 29.6, 25.8, 39.8, 32.4, 39.0, 91.9], "C": [68.2, 75.7, 71.3, 65.9, 73.2, 72.4, 74.9, 75.6, 86.7, 88.8], "zg": [3.315162719383836, 4.554370294746011, 3.5994171472210437, 3.2343696809550746, 3.483975827170536, 2.967887930086814, 3.924161492119543, 3.55061834622547, 4.730770499713719, 8.215866643369198], "lse": [6.6823378495429715, 7.547524061862139, 6.9880663943360375, 6.703362029121968, 6.774680777643016, 6.303074897488159, 6.639342267405957, 6.548267821350835, 7.266010022784815, 8.929826967508005], "lseb": [4.429863080148855, 5.318830626886775, 4.485726481350331, 4.286565162399781, 4.374108194679188, 3.863626773261099, 4.729946506560504, 4.388035981849915, 5.21129613095546, 8.569137277603676]}, "J": {"all": 36.94, "old": 31.855555555555554, "latest": 82.7}, "A": {"all": 38.660000000000004, "old": 32.74444444444444, "latest": 91.9}, "C": {"all": 75.27000000000001, "old": 73.76666666666667, "latest": 88.8}, "zg": {"all": 4.1576600580991245, "old": 3.706748215291339, "latest": 8.215866643369198}, "lse": {"all": 7.0382493089043905, "old": 6.828074013503989, "latest": 8.929826967508005}, "lseb": {"all": 4.965713621569558, "old": 4.5653332153435455, "latest": 8.569137277603676}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918715_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-130022_4a585db2_last.pt", "arm": "NG2_swap", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 36.910000000000004, "task_il_mean": 74.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.1, "readouts": {"n_tasks": 10, "per_task": {"J": [9.2, 29.9, 25.0, 22.3, 33.3, 35.7, 40.1, 38.8, 50.1, 84.7], "A": [12.5, 34.5, 23.6, 22.5, 33.6, 36.0, 40.5, 37.6, 48.1, 91.6], "C": [49.1, 63.4, 72.0, 67.3, 78.8, 78.5, 73.7, 82.5, 86.6, 90.4], "zg": [1.9554517763080075, 4.009750841556117, 3.2957156957024707, 2.764351783839986, 3.7958427962008865, 4.06748063937435, 4.246700273281895, 4.374259279346093, 4.97906852450408, 8.221330389529466], "lse": [6.191824552198519, 7.110248958510799, 6.996893881766562, 6.43959498555811, 6.872580544283449, 6.909279293000963, 7.0301946660933785, 7.045215679907011, 7.072406086792935, 8.881054855021873], "lseb": [3.574404023152523, 5.057042083760816, 4.202653982034761, 3.760956338689455, 4.504019626790945, 4.779586801425455, 5.077397253001484, 4.993174093577316, 5.4619726711876435, 8.524907073074864]}, "J": {"all": 36.910000000000004, "old": 31.599999999999998, "latest": 84.7}, "A": {"all": 38.05, "old": 32.099999999999994, "latest": 91.6}, "C": {"all": 74.22999999999999, "old": 72.43333333333334, "latest": 90.4}, "zg": {"all": 4.170995199964335, "old": 3.72095795667932, "latest": 8.221330389529466}, "lse": {"all": 7.05492935031336, "old": 6.852026516456858, "latest": 8.881054855021873}, "lseb": {"all": 4.993611394669527, "old": 4.601245208180044, "latest": 8.524907073074864}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918716_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-130047_c47a47ae_last.pt", "arm": "NG2_swap", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 37.71, "task_il_mean": 75.52000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.6, 24.2, 27.1, 24.2, 33.1, 43.2, 40.2, 38.8, 46.1, 75.6], "A": [28.8, 25.6, 27.1, 26.2, 32.9, 43.0, 40.8, 39.8, 45.2, 82.5], "C": [61.6, 57.4, 72.2, 67.5, 77.1, 82.3, 79.0, 79.2, 88.1, 90.8], "zg": [2.7983812761623414, 2.756012418873608, 3.1812944000477437, 2.967908042335883, 3.6487399606658144, 4.565177650488913, 4.450999463297427, 4.500232430739328, 4.86457955670543, 6.762293108463288], "lse": [6.30402023946977, 6.342333325323797, 6.582323404893616, 6.5045468819098495, 6.660603772159128, 7.124146377329729, 7.077839817353525, 7.0861259230203935, 7.03083059238734, 7.7250425404670136], "lseb": [4.097492390416275, 4.072289979350126, 4.109584861588407, 3.975886899294594, 4.438100702072124, 5.1786915948148255, 5.132080080140799, 5.158409195351457, 5.2931038934786905, 7.073329524467998]}, "J": {"all": 37.71, "old": 33.5, "latest": 75.6}, "A": {"all": 39.19, "old": 34.37777777777777, "latest": 82.5}, "C": {"all": 75.52000000000001, "old": 73.82222222222222, "latest": 90.8}, "zg": {"all": 4.049561830777978, "old": 3.7481472443684987, "latest": 6.762293108463288}, "lse": {"all": 6.843781287431416, "old": 6.745863370427461, "latest": 7.7250425404670136}, "lseb": {"all": 4.852896912097529, "old": 4.6061821773897, "latest": 7.073329524467998}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918717_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-130111_1ed3a32b_last.pt", "arm": "NG2_swap", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 34.38, "task_il_mean": 75.18, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 21.0, "readouts": {"n_tasks": 10, "per_task": {"J": [12.7, 32.4, 26.1, 36.1, 32.2, 22.7, 31.0, 26.1, 36.9, 87.6], "A": [16.7, 33.8, 25.9, 35.9, 33.2, 21.4, 31.4, 27.2, 35.4, 95.2], "C": [48.9, 65.5, 72.0, 78.8, 67.9, 81.5, 80.6, 80.0, 85.9, 90.7], "zg": [2.3469231023024766, 3.8142898757895454, 3.3445155422324313, 4.192985442054458, 4.0702695997972045, 3.392746473768726, 3.9763702649623154, 3.7990416417391972, 4.459731206098572, 8.349612640932202], "lse": [6.754993846048112, 6.956957146043004, 6.913797751849591, 7.201950805227849, 7.412302090932358, 7.093000301350869, 7.2479194729522405, 7.233160236790468, 7.259941483197432, 8.864320468584898], "lseb": [3.9485226929546746, 4.859263723155451, 4.226221466330158, 4.8423683975206515, 5.044384126252215, 4.082473005470575, 4.658771041044154, 4.467822720953283, 4.964527755728502, 8.621290430639668]}, "J": {"all": 34.38, "old": 28.466666666666665, "latest": 87.6}, "A": {"all": 35.61, "old": 28.988888888888887, "latest": 95.2}, "C": {"all": 75.17999999999999, "old": 73.45555555555556, "latest": 90.7}, "zg": {"all": 4.174648578967713, "old": 3.71076368319388, "latest": 8.349612640932202}, "lse": {"all": 7.293834360297683, "old": 7.119335903821325, "latest": 8.864320468584898}, "lseb": {"all": 4.971564536004934, "old": 4.5660394366010735, "latest": 8.621290430639668}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918718_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-130155_d4516738_last.pt", "arm": "NG2_swap", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 37.58, "task_il_mean": 75.8, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.8, "readouts": {"n_tasks": 10, "per_task": {"J": [29.7, 17.3, 28.9, 31.2, 32.5, 36.4, 32.9, 31.7, 48.0, 87.2], "A": [32.6, 21.2, 28.9, 30.8, 33.7, 36.9, 32.2, 31.5, 48.6, 92.7], "C": [66.9, 49.7, 74.9, 80.8, 73.0, 76.8, 82.0, 77.5, 83.5, 92.9], "zg": [3.332598502788693, 2.326750041641295, 3.7730029475837945, 3.943509079438634, 3.6691543191596865, 4.432282270573079, 4.31707309207879, 3.913794237628812, 5.301278481770307, 8.264255041107536], "lse": [6.60964487017472, 6.30383105064349, 7.264116126179726, 6.990964542488749, 6.668167480898733, 7.320927806029452, 7.346486154826051, 6.894003518621816, 7.442936333746312, 8.845066569074477], "lseb": [4.435862280344898, 3.8155035993764685, 4.608533116001824, 4.645860235312947, 4.541387735872108, 5.174882172260902, 4.959361400398169, 4.67393797492603, 5.872126927745492, 8.502871044124156]}, "J": {"all": 37.58, "old": 32.06666666666667, "latest": 87.2}, "A": {"all": 38.910000000000004, "old": 32.93333333333333, "latest": 92.7}, "C": {"all": 75.8, "old": 73.9, "latest": 92.9}, "zg": {"all": 4.3273698013770625, "old": 3.8899381080736766, "latest": 8.264255041107536}, "lse": {"all": 7.168614445268352, "old": 6.982341987067672, "latest": 8.845066569074477}, "lseb": {"all": 5.123032648636299, "old": 4.747495049137648, "latest": 8.502871044124156}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918719_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-130220_e493c056_last.pt", "arm": "NG2_swap", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 37.57, "task_il_mean": 75.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.8, "readouts": {"n_tasks": 10, "per_task": {"J": [30.5, 39.2, 33.5, 33.4, 29.7, 30.0, 22.8, 36.2, 48.4, 72.0], "A": [34.5, 40.0, 33.6, 34.5, 29.3, 32.3, 23.0, 38.6, 48.4, 80.9], "C": [69.5, 72.9, 76.0, 74.0, 74.6, 71.9, 63.3, 76.7, 86.3, 87.1], "zg": [3.538806772112846, 4.380979212219361, 3.7443224805574866, 3.7421613829191775, 3.531012733478099, 3.4691003947108983, 3.157406218298245, 4.542904092757031, 5.391629052978009, 6.729997920177877], "lse": [6.702486808725385, 7.238788033051025, 6.790798344376733, 6.954475254735274, 6.684823460867715, 6.555441292911748, 6.777226967890083, 7.332843594437657, 7.573742627886474, 7.862870877478465], "lseb": [4.576531453199663, 5.202621882639365, 4.570189746946085, 4.595569776056541, 4.360569546486169, 4.345441106773949, 4.256403732833716, 5.289203474152595, 5.876028425680134, 7.125183319828697]}, "J": {"all": 37.57, "old": 33.74444444444444, "latest": 72.0}, "A": {"all": 39.510000000000005, "old": 34.91111111111111, "latest": 80.9}, "C": {"all": 75.22999999999999, "old": 73.91111111111111, "latest": 87.1}, "zg": {"all": 4.222832026020903, "old": 3.944258037781239, "latest": 6.729997920177877}, "lse": {"all": 7.047349726236055, "old": 6.956736264986899, "latest": 7.862870877478465}, "lseb": {"all": 5.019774246459692, "old": 4.785839904974246, "latest": 7.125183319828697}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}, {"file": "final_NG2_swap_s260918720_ces-nstat-generic2_seq-cifar100_None_500_50_20260920-130304_7518d702_last.pt", "arm": "NG2_swap", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-nstat-generic2", "buffer": 500, "class_il_mean": 39.3, "task_il_mean": 75.38, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.8, "readouts": {"n_tasks": 10, "per_task": {"J": [28.1, 41.3, 28.9, 36.5, 36.5, 36.9, 42.4, 33.4, 37.2, 71.8], "A": [31.6, 45.3, 29.2, 40.9, 37.6, 36.9, 42.1, 33.1, 38.2, 81.2], "C": [69.2, 72.8, 68.5, 64.9, 79.5, 74.2, 80.0, 77.9, 81.8, 85.0], "zg": [3.419344121805392, 4.368555722422898, 3.458466490019113, 4.022384862444829, 3.9948587676770986, 3.805580791618675, 4.226505530577153, 3.8200954634174704, 4.3122947237938645, 6.355915189534426], "lse": [6.586935527264297, 7.0323660330423365, 6.8572855090944485, 6.937831146166825, 6.784370058440687, 6.741647160306457, 6.804038785448233, 6.773463116258747, 6.9744863394471155, 7.5885300556860775], "lseb": [4.514359474115231, 5.24327904467349, 4.451784863385596, 5.037598368947498, 4.699823504587406, 4.622513165486175, 4.833705960945682, 4.569000552655233, 4.9236053498042445, 6.877263256716406]}, "J": {"all": 39.3, "old": 35.68888888888889, "latest": 71.8}, "A": {"all": 41.61, "old": 37.21111111111111, "latest": 81.2}, "C": {"all": 75.38, "old": 74.3111111111111, "latest": 85.0}, "zg": {"all": 4.178400166331092, "old": 3.936454052641833, "latest": 6.355915189534426}, "lse": {"all": 6.908095373115522, "old": 6.832491519496572, "latest": 7.5885300556860775}, "lseb": {"all": 4.977293354131696, "old": 4.76618558717784, "latest": 6.877263256716406}}, "supplement_gate": {"max_dev": 0.0, "status": "PASS"}}]

==> anc/supplementary_material/data/collected_ur/UR_F0.json <==
[{"file": "final_DD_full_s260919504_ces-hdir-der_seq-cifar100_None_500_50_20260919-185825_b26f6dd4_last.pt", "arm": "DD_full", "unit": 260919504, "seed": 260919504, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 34.769999999999996, "task_il_mean": 74.42999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.3, "readouts": {"n_tasks": 10, "per_task": {"J": [19.0, 29.3, 31.3, 23.3, 21.8, 40.5, 35.0, 26.3, 37.2, 84.0], "A": [21.9, 28.5, 31.2, 23.2, 22.9, 39.7, 34.4, 25.7, 41.1, 91.1], "C": [64.1, 70.4, 75.3, 66.2, 66.3, 78.1, 79.3, 75.2, 78.4, 91.0], "zg": [2.7481394328027964, 3.7140053518153726, 3.9688266152627767, 3.1083257464263587, 3.3331208024942316, 4.783606182251126, 4.044607642969116, 4.117579360302537, 4.870645978014916, 8.394234380424022], "lse": [6.616226556011449, 7.391052892640629, 7.194654760688667, 6.996312129178359, 7.298082768658191, 7.637034758763191, 6.984767800146229, 7.4670356531209165, 7.430522792198384, 9.101917718653755], "lseb": [3.9445942490748944, 4.681618978009483, 4.765215683012168, 4.153694302936359, 4.351478659636851, 5.466000846826994, 4.74900315209719, 4.948633441232145, 5.573654401633241, 8.692364709356973]}, "J": {"all": 34.769999999999996, "old": 29.299999999999997, "latest": 84.0}, "A": {"all": 35.97, "old": 29.84444444444445, "latest": 91.1}, "C": {"all": 74.42999999999999, "old": 72.58888888888889, "latest": 91.0}, "zg": {"all": 4.308309149276325, "old": 3.854317456926581, "latest": 8.394234380424022}, "lse": {"all": 7.411760783005977, "old": 7.223965567934002, "latest": 9.101917718653755}, "lseb": {"all": 5.13262584238163, "old": 4.737099301606592, "latest": 8.692364709356973}}}, {"file": "final_DD_full_s260919505_ces-hdir-der_seq-cifar100_None_500_50_20260919-185849_99e98a2c_last.pt", "arm": "DD_full", "unit": 260919505, "seed": 260919505, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 35.06, "task_il_mean": 74.85, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [17.8, 25.5, 21.0, 24.4, 23.5, 33.9, 47.7, 25.7, 45.3, 85.8], "A": [24.7, 24.6, 20.6, 25.9, 22.7, 32.5, 46.9, 25.4, 46.8, 93.2], "C": [60.2, 64.6, 69.8, 72.2, 70.9, 80.1, 81.1, 73.2, 85.6, 90.8], "zg": [2.9022884852923454, 3.723815303259529, 2.78827657834813, 3.4131646647593006, 3.122094862660393, 4.315003561213612, 5.486356419805437, 3.6142320046932435, 5.474166762337089, 8.673189286358655], "lse": [6.618128138898317, 7.650581100459383, 6.806370282332105, 7.05424986294698, 6.662007094635529, 7.24768799535177, 7.921471741296055, 7.023682290232348, 7.7176252121472935, 9.244721508299927], "lseb": [4.2473705295814534, 4.801311641567367, 3.7735469659481304, 4.294861421220541, 4.0641455945229845, 5.012759365051047, 6.078097659912714, 4.49156057397847, 5.981637742942096, 8.947089762538935]}, "J": {"all": 35.06, "old": 29.422222222222224, "latest": 85.8}, "A": {"all": 36.33, "old": 30.011111111111113, "latest": 93.2}, "C": {"all": 74.85, "old": 73.07777777777778, "latest": 90.8}, "zg": {"all": 4.351258792872773, "old": 3.8710442935965648, "latest": 8.673189286358655}, "lse": {"all": 7.39465252265997, "old": 7.1890893020333095, "latest": 9.244721508299927}, "lseb": {"all": 5.169238125726374, "old": 4.749476832747201, "latest": 8.947089762538935}}}, {"file": "final_DD_hperm_s260919504_ces-hdir-der_seq-cifar100_None_500_50_20260919-185837_83c68c3b_last.pt", "arm": "DD_hperm", "unit": 260919504, "seed": 260919504, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 28.839999999999996, "task_il_mean": 58.839999999999996, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [12.5, 21.1, 25.5, 13.6, 17.6, 30.9, 24.4, 25.4, 31.8, 85.6], "A": [17.3, 21.5, 25.6, 15.4, 18.6, 30.2, 24.4, 25.1, 34.7, 94.9], "C": [40.1, 49.7, 59.8, 45.7, 44.2, 64.6, 61.2, 64.1, 69.9, 89.1], "zg": [1.7020121215991675, 2.2407799718203023, 2.8594948108019307, 1.6236145210126416, 2.413000656059012, 3.371009197479114, 2.6707019577082245, 3.15704391769506, 3.8882267509137747, 8.073407078966499], "lse": [6.249230103498364, 6.968597897494167, 6.753884343590468, 6.4596020063973345, 7.015362413686066, 7.070205463654146, 6.531873799997098, 6.904060867235359, 6.8687332319525956, 8.721404040647926], "lseb": [3.4874316968683927, 3.8788174411363183, 4.116274783345213, 3.293831270125525, 4.119288048600199, 4.523943495020229, 3.8849050836333032, 4.343704075167083, 4.874119501221146, 8.410735332951637]}, "J": {"all": 28.839999999999996, "old": 22.533333333333335, "latest": 85.6}, "A": {"all": 30.77, "old": 23.644444444444446, "latest": 94.9}, "C": {"all": 58.839999999999996, "old": 55.47777777777778, "latest": 89.1}, "zg": {"all": 3.1999290984055726, "old": 2.658431545009914, "latest": 8.073407078966499}, "lse": {"all": 6.954295416815353, "old": 6.757950014167289, "latest": 8.721404040647926}, "lseb": {"all": 4.493305072806905, "old": 4.058035043901935, "latest": 8.410735332951637}}}, {"file": "final_DD_hperm_s260919505_ces-hdir-der_seq-cifar100_None_500_50_20260919-185901_735d33d4_last.pt", "arm": "DD_hperm", "unit": 260919505, "seed": 260919505, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 30.389999999999997, "task_il_mean": 61.67, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.9, "readouts": {"n_tasks": 10, "per_task": {"J": [7.6, 22.3, 12.8, 17.5, 17.2, 21.4, 42.3, 25.5, 48.8, 88.5], "A": [13.6, 22.1, 11.5, 19.1, 16.7, 20.8, 40.0, 25.2, 47.7, 95.9], "C": [34.9, 50.2, 50.3, 50.1, 56.4, 62.4, 77.1, 63.1, 81.3, 90.9], "zg": [1.7083721463549881, 2.973290022429079, 1.5718094364835415, 2.0813284180066547, 2.102490709794685, 2.8836684931907803, 4.660103362329071, 3.1814145708717407, 5.13322112057358, 8.860230434142053], "lse": [6.461893920055136, 7.332392176473242, 6.681375599971929, 6.818399983575954, 6.407640919673691, 6.7704904878510925, 7.551536182523284, 6.907491032169904, 7.496783498520916, 9.357544287048137], "lseb": [3.6345913451476304, 4.478634592595871, 3.1710766314274514, 3.7077981008060896, 3.552661794700892, 4.0805038856261, 5.436184801779745, 4.372738522443972, 5.765133982623217, 9.148021688673719]}, "J": {"all": 30.389999999999997, "old": 23.933333333333334, "latest": 88.5}, "A": {"all": 31.26, "old": 24.07777777777778, "latest": 95.9}, "C": {"all": 61.67, "old": 58.42222222222222, "latest": 90.9}, "zg": {"all": 3.515592871417618, "old": 2.9217442533371245, "latest": 8.860230434142053}, "lse": {"all": 7.178554808786329, "old": 6.936444866757238, "latest": 9.357544287048137}, "lseb": {"all": 4.7347345345824685, "old": 4.244369295238997, "latest": 9.148021688673719}}}, {"file": "final_H_full_b2000_s260919206_ces-nstat_seq-cifar100_None_2000_50_20260919-080026_8e4560eb_last.pt", "arm": "H_full_b2000", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 52.629999999999995, "task_il_mean": 82.84, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.1, "readouts": {"n_tasks": 10, "per_task": {"J": [37.0, 47.8, 50.9, 50.0, 46.9, 62.4, 48.3, 47.6, 58.3, 77.1], "A": [40.5, 52.9, 51.7, 52.6, 48.6, 61.3, 50.1, 47.5, 58.4, 84.7], "C": [75.6, 75.3, 81.9, 79.3, 82.1, 88.7, 80.6, 88.0, 88.9, 88.0], "zg": [4.2187927665561435, 6.248732595864683, 6.273303044972941, 5.595495118781924, 6.06056043629907, 7.703773504180834, 6.033902061050758, 5.828781216233969, 7.148681340198964, 9.153729749456048], "lse": [7.476785251788446, 8.662655218387163, 8.676222721169168, 8.011448408808905, 8.457694791047041, 9.434762122779778, 8.33042026042186, 8.25247041724642, 8.991969991573562, 9.988713661666056], "lseb": [5.10835606667638, 6.999628637420746, 6.87650224866185, 6.275543001187239, 6.628893540397486, 8.075493809159163, 6.640704151463011, 6.278328378152146, 7.538921935731255, 9.514958002759288]}, "J": {"all": 52.629999999999995, "old": 49.91111111111111, "latest": 77.1}, "A": {"all": 54.83, "old": 51.51111111111111, "latest": 84.7}, "C": {"all": 82.84, "old": 82.26666666666667, "latest": 88.0}, "zg": {"all": 6.4265751833595335, "old": 6.123558009348809, "latest": 9.153729749456048}, "lse": {"all": 8.628314284488841, "old": 8.477158798135816, "latest": 9.988713661666056}, "lseb": {"all": 6.993732977160856, "old": 6.713596863205475, "latest": 9.514958002759288}}}, {"file": "final_H_full_b200_s260919206_ces-nstat_seq-cifar100_None_200_50_20260919-075914_95e8c5ff_last.pt", "arm": "H_full_b200", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 22.939999999999998, "task_il_mean": 66.53, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [10.2, 14.1, 14.9, 11.6, 13.6, 23.8, 13.1, 17.0, 25.5, 85.6], "A": [13.9, 18.0, 15.1, 11.7, 14.4, 22.3, 13.3, 16.5, 24.1, 97.1], "C": [46.5, 52.5, 58.7, 54.0, 65.8, 77.9, 64.8, 76.3, 81.0, 87.8], "zg": [2.233642743756995, 2.8872166073145347, 2.2821213314952327, 2.1341166330464185, 2.456147827975452, 3.5274211136563682, 2.42913150177896, 2.8525553385699167, 3.87638899968192, 8.986977836325766], "lse": [6.788875487837568, 7.259548533144014, 6.700182637795316, 6.782024242418828, 6.929806142845838, 7.284146755557835, 7.013366882988582, 6.9214020078801575, 7.276687207274197, 9.559951931237288], "lseb": [3.8907750644647785, 4.255460032330886, 3.5635906171634724, 3.476048033525666, 3.4553863386708374, 4.263119749123084, 3.5888707059064155, 3.6805120205653536, 4.588537469019962, 9.397506378267279]}, "J": {"all": 22.94, "old": 15.97777777777778, "latest": 85.6}, "A": {"all": 24.64, "old": 16.58888888888889, "latest": 97.1}, "C": {"all": 66.53, "old": 64.16666666666667, "latest": 87.8}, "zg": {"all": 3.3665719933601563, "old": 2.7420824552528664, "latest": 8.986977836325766}, "lse": {"all": 7.251599182897962, "old": 6.995115544193593, "latest": 9.559951931237288}, "lseb": {"all": 4.415980640903774, "old": 3.8624777811967173, "latest": 9.397506378267279}}}, {"file": "final_H_full_b500_s260919206_ces-nstat_seq-cifar100_None_500_50_20260919-075950_60a75a1f_last.pt", "arm": "H_full_b500", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.260000000000005, "task_il_mean": 75.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [21.4, 31.9, 28.8, 26.5, 32.2, 46.6, 27.9, 30.1, 37.6, 79.6], "A": [24.5, 36.4, 27.3, 27.0, 33.3, 44.4, 26.5, 28.7, 35.6, 88.9], "C": [64.7, 67.1, 71.6, 69.2, 75.3, 83.1, 73.0, 84.1, 82.9, 85.8], "zg": [3.0387338506802917, 4.08351780045405, 3.4323548779366537, 3.136263014871627, 4.032019101765007, 5.076911776416003, 3.5457590926862323, 3.9051713281460105, 4.440336699236185, 7.622876604579389], "lse": [6.718527580563921, 7.238578794291546, 6.812383596614343, 6.6165611048704, 7.156422302338275, 7.576350107465336, 6.799912653636873, 7.020956535088236, 7.163160583370453, 8.464548496848641], "lseb": [4.245560798251905, 5.0730790649015844, 4.358056887278117, 4.123295655936543, 4.7792063169929815, 5.612654177706668, 4.394207502843908, 4.528838465043526, 5.024011996065786, 8.064419477181987]}, "J": {"all": 36.260000000000005, "old": 31.444444444444443, "latest": 79.6}, "A": {"all": 37.260000000000005, "old": 31.522222222222222, "latest": 88.9}, "C": {"all": 75.67999999999999, "old": 74.55555555555556, "latest": 85.8}, "zg": {"all": 4.231394414677145, "old": 3.854563060243562, "latest": 7.622876604579389}, "lse": {"all": 7.156740175508803, "old": 7.0114281398043765, "latest": 8.464548496848641}, "lseb": {"all": 5.0203330342203, "old": 4.682101207224558, "latest": 8.064419477181987}}}, {"file": "final_H_iso_b2000_s260919206_ces-iso_seq-cifar100_None_2000_50_20260919-080038_9fb0634b_last.pt", "arm": "H_iso_b2000", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 2000, "class_il_mean": 50.1, "task_il_mean": 79.17999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [35.6, 41.7, 47.8, 42.9, 41.0, 56.0, 47.4, 50.0, 59.9, 78.7], "A": [41.1, 44.8, 48.6, 44.1, 42.0, 54.9, 48.4, 49.6, 60.7, 88.1], "C": [69.3, 72.0, 78.1, 75.0, 76.3, 87.1, 75.5, 84.1, 87.4, 87.0], "zg": [3.559293735485524, 4.521595307416282, 5.210191915908829, 4.344200032316149, 4.946987150604837, 6.304129549320788, 5.2058343229610475, 5.325071628857404, 6.603438616979867, 8.089903523288667], "lse": [6.9244383155869285, 7.4874152811393575, 7.958841580889647, 7.211089920041448, 7.8548298286138465, 8.434274316701478, 7.752369786670475, 7.811007405633395, 8.4507333471914, 8.971001993974818], "lseb": [4.7100686451072775, 5.560952739558535, 6.029546635942882, 5.255858851467044, 5.814116702128867, 6.823322264869386, 6.0424129828667965, 5.91092843946769, 7.103107537738699, 8.509090423352905]}, "J": {"all": 50.1, "old": 46.922222222222224, "latest": 78.7}, "A": {"all": 52.23, "old": 48.24444444444444, "latest": 88.1}, "C": {"all": 79.17999999999999, "old": 78.3111111111111, "latest": 87.0}, "zg": {"all": 5.4110645783139395, "old": 5.113415806650081, "latest": 8.089903523288667}, "lse": {"all": 7.88560017764428, "old": 7.764999975829775, "latest": 8.971001993974818}, "lseb": {"all": 6.175940522250008, "old": 5.916701644349686, "latest": 8.509090423352905}}}, {"file": "final_H_iso_b200_s260919206_ces-iso_seq-cifar100_None_200_50_20260919-075926_960c3a53_last.pt", "arm": "H_iso_b200", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 200, "class_il_mean": 23.330000000000002, "task_il_mean": 59.82000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [9.1, 15.3, 12.4, 10.7, 13.7, 21.5, 17.0, 22.2, 26.9, 84.5], "A": [14.2, 18.7, 12.6, 9.4, 12.5, 19.9, 15.9, 19.9, 25.7, 95.8], "C": [38.8, 51.8, 50.4, 44.3, 57.2, 66.1, 53.7, 74.0, 74.3, 87.6], "zg": [1.4698487594146281, 2.060548181817867, 1.4952380951633677, 1.299488396441564, 1.545554907437414, 2.096930006197654, 1.8111926544739398, 2.5483086787862703, 2.963680136119481, 7.064558905281126], "lse": [6.070415686921205, 6.14364657800713, 6.095018932310407, 5.857088515288883, 6.1016413860325365, 6.316443071310951, 6.05421050223047, 6.1848694592215505, 6.240587992165739, 7.8032165934631506], "lseb": [3.3626240315758538, 3.6367634678338487, 3.108681932861643, 3.0113653827564684, 2.942963428617619, 3.2270071002925516, 3.229589835571885, 3.5243845840059915, 3.8734209691677006, 7.4807557444032655]}, "J": {"all": 23.330000000000002, "old": 16.533333333333335, "latest": 84.5}, "A": {"all": 24.46, "old": 16.53333333333333, "latest": 95.8}, "C": {"all": 59.81999999999999, "old": 56.73333333333333, "latest": 87.6}, "zg": {"all": 2.435534872113331, "old": 1.9211988684280206, "latest": 7.064558905281126}, "lse": {"all": 6.286713871695202, "old": 6.118213569276541, "latest": 7.8032165934631506}, "lseb": {"all": 3.7397556477086824, "old": 3.3240889702981735, "latest": 7.4807557444032655}}}, {"file": "final_H_iso_b500_s260919206_ces-iso_seq-cifar100_None_500_50_20260919-080002_e64e9c0e_last.pt", "arm": "H_iso_b500", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 32.83, "task_il_mean": 69.39, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [20.1, 25.4, 23.6, 21.8, 27.4, 41.6, 23.7, 28.4, 38.0, 78.3], "A": [30.4, 29.7, 23.3, 23.7, 26.7, 40.1, 22.4, 25.5, 36.5, 88.3], "C": [54.9, 61.8, 66.5, 60.0, 66.5, 79.1, 65.4, 75.9, 78.3, 85.5], "zg": [2.3845796675272286, 2.975574082804844, 2.5345691507970916, 2.2148232980780302, 2.4881202232715443, 3.9169984684472436, 2.2955242462628522, 2.8372349996976554, 3.8100809623114764, 6.334404110953212], "lse": [6.070208351058315, 6.27151413636928, 6.093351434616523, 5.904985635324707, 6.346473007163895, 6.759790724853835, 6.022295155947503, 6.335734547595115, 6.74874202402611, 7.307266292483587], "lseb": [3.956638381031568, 4.310152478337685, 3.7461469532129223, 3.571663853744375, 3.6874781227025712, 4.6993936243692955, 3.447691993043036, 3.769391275710249, 4.601836350239236, 6.797781146601183]}, "J": {"all": 32.83, "old": 27.77777777777778, "latest": 78.3}, "A": {"all": 34.660000000000004, "old": 28.700000000000003, "latest": 88.3}, "C": {"all": 69.39, "old": 67.6, "latest": 85.5}, "zg": {"all": 3.1791909210151177, "old": 2.828611677688663, "latest": 6.334404110953212}, "lse": {"all": 6.386036130943888, "old": 6.2836772241061425, "latest": 7.307266292483587}, "lseb": {"all": 4.258817417899212, "old": 3.9767103369323262, "latest": 6.797781146601183}}}, {"file": "final_H_perm_b2000_s260919206_ces-nstat_seq-cifar100_None_2000_50_20260919-080050_d299b138_last.pt", "arm": "H_perm_b2000", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 47.86, "task_il_mean": 74.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.1, "readouts": {"n_tasks": 10, "per_task": {"J": [34.6, 39.8, 42.6, 42.2, 42.1, 52.2, 41.6, 45.0, 57.6, 80.9], "A": [40.0, 44.9, 43.3, 43.0, 43.1, 51.0, 41.7, 43.1, 56.6, 90.6], "C": [65.4, 62.0, 66.6, 68.6, 70.2, 83.1, 74.3, 81.9, 85.3, 88.4], "zg": [3.6164301714021714, 4.652808873223141, 4.704957753579132, 4.4026927469270305, 4.739920900164172, 6.070535938076675, 4.78754685931094, 4.992817761622369, 6.282855122704059, 8.238829772479832], "lse": [6.961703888323894, 7.787182557523417, 7.953981100824258, 7.38403201160261, 7.7240863601516425, 8.350231940092824, 7.6655274785428436, 7.720245657721393, 8.328552022417533, 9.055102494802444], "lseb": [4.815348587600286, 5.914155087390526, 5.7936016013724, 5.4342707555268435, 5.768511849006489, 6.668325435761404, 5.683356286402938, 5.617138213539374, 6.807445044088982, 8.660354217226418]}, "J": {"all": 47.86, "old": 44.18888888888889, "latest": 80.9}, "A": {"all": 49.730000000000004, "old": 45.18888888888889, "latest": 90.6}, "C": {"all": 74.58, "old": 73.04444444444444, "latest": 88.4}, "zg": {"all": 5.248939589948952, "old": 4.916729569667743, "latest": 8.238829772479832}, "lse": {"all": 7.893064551200285, "old": 7.76394922413338, "latest": 9.055102494802444}, "lseb": {"all": 6.116250707791567, "old": 5.833572540076583, "latest": 8.660354217226418}}}, {"file": "final_H_perm_b200_s260919206_ces-nstat_seq-cifar100_None_200_50_20260919-075937_bfa630a6_last.pt", "arm": "H_perm_b200", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 22.33, "task_il_mean": 52.910000000000004, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.0, "readouts": {"n_tasks": 10, "per_task": {"J": [7.0, 11.0, 12.8, 9.7, 13.3, 19.7, 14.8, 21.8, 31.3, 81.9], "A": [9.8, 14.3, 11.7, 9.3, 12.6, 18.6, 13.5, 19.9, 30.3, 94.9], "C": [30.1, 40.2, 45.5, 37.7, 45.9, 59.5, 49.2, 66.0, 69.8, 85.2], "zg": [1.136547221750021, 1.6864582822672092, 1.4282963368622585, 1.2764588235281409, 1.5652749424465, 2.4377832109029405, 1.8712854068512097, 2.5996104670558124, 3.5559529528487475, 7.274941474318505], "lse": [6.234052930510606, 6.497835794877145, 6.207120776918045, 6.2328196383445595, 6.247481966052652, 6.684538707031534, 6.43297729843837, 6.4520317519603925, 6.735065705230598, 8.094536203874807], "lseb": [3.1942443609632463, 3.515108242649398, 3.143543599039368, 3.198059773422787, 3.1979268017954, 3.6769214836608426, 3.393695095528116, 3.7176128191358195, 4.551992699591081, 7.784694774115597]}, "J": {"all": 22.330000000000002, "old": 15.711111111111112, "latest": 81.9}, "A": {"all": 23.490000000000002, "old": 15.555555555555555, "latest": 94.9}, "C": {"all": 52.910000000000004, "old": 49.32222222222222, "latest": 85.2}, "zg": {"all": 2.4832609118831344, "old": 1.9508519605014267, "latest": 7.274941474318505}, "lse": {"all": 6.581846077323871, "old": 6.413769396595989, "latest": 8.094536203874807}, "lseb": {"all": 3.9373799649901655, "old": 3.5099005417540066, "latest": 7.784694774115597}}}, {"file": "final_H_perm_b500_s260919206_ces-nstat_seq-cifar100_None_500_50_20260919-080014_acec870b_last.pt", "arm": "H_perm_b500", "unit": 260919206, "seed": 260919206, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.28, "task_il_mean": 64.11, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [17.1, 25.7, 25.2, 18.9, 27.8, 40.5, 21.2, 29.1, 37.3, 80.0], "A": [24.1, 31.2, 25.1, 20.9, 31.7, 38.6, 20.0, 28.1, 35.5, 91.3], "C": [47.2, 52.1, 59.6, 52.8, 55.7, 74.7, 62.8, 72.4, 78.7, 85.1], "zg": [2.1536625468991697, 2.947065827927552, 2.5811145378137006, 2.049855698973173, 2.8067371033933015, 4.256986772382632, 2.3723648754488678, 3.131793505252339, 3.867483259631321, 6.770281695075333], "lse": [6.156228236381448, 6.636810519475916, 6.303616347195492, 6.112003353719198, 6.589808780172181, 7.192144431188912, 6.21482444914336, 6.545143427281949, 6.736880228222796, 7.706214739231812], "lseb": [3.8206121525182044, 4.5087932083154945, 3.9072736011356177, 3.5730071574393056, 4.2486696712448095, 5.086376186430805, 3.6038440315046323, 4.072074181328637, 4.637034577922263, 7.266133541304554]}, "J": {"all": 32.28, "old": 26.977777777777778, "latest": 80.0}, "A": {"all": 34.65, "old": 28.355555555555554, "latest": 91.3}, "C": {"all": 64.11, "old": 61.77777777777778, "latest": 85.1}, "zg": {"all": 3.293734582279739, "old": 2.907451569746895, "latest": 6.770281695075333}, "lse": {"all": 6.619367451201306, "old": 6.498606641420139, "latest": 7.706214739231812}, "lseb": {"all": 4.472381830914432, "old": 4.161964974204419, "latest": 7.266133541304554}}}, {"file": "final_K_Hiso_s260918709_ces-iso_seq-cifar100_None_500_50_20260918-214708_083983c3_last.pt", "arm": "K_Hiso", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 32.21, "task_il_mean": 69.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [16.0, 21.4, 27.6, 23.1, 18.2, 29.1, 40.3, 27.8, 28.3, 90.3], "A": [25.2, 22.6, 26.1, 23.4, 17.6, 28.8, 38.8, 32.7, 28.3, 94.5], "C": [54.8, 61.0, 66.9, 63.4, 58.6, 73.6, 82.8, 65.6, 75.6, 94.7], "zg": [2.342703882664442, 2.6624927092790602, 2.9651373209219893, 2.451776033963077, 1.9169885648740455, 3.2615171670410783, 4.029758439979516, 2.6912232293225826, 3.271488399878144, 8.66985953232646], "lse": [6.634971700940724, 6.374520321326292, 6.722513448237447, 6.347343682077205, 6.358428770753248, 6.918640071717243, 6.837806185598253, 5.917493080215676, 6.584601638442049, 9.12621224358383], "lseb": [3.9622193157777104, 4.014677713927336, 4.121227106623422, 3.73967085505961, 3.312043493763941, 4.2129296096796125, 4.719034065749317, 3.88745674223866, 4.135088221072976, 8.850644513862049]}, "J": {"all": 32.21, "old": 25.755555555555556, "latest": 90.3}, "A": {"all": 33.8, "old": 27.055555555555557, "latest": 94.5}, "C": {"all": 69.7, "old": 66.92222222222222, "latest": 94.7}, "zg": {"all": 3.426294528025039, "old": 2.8436761942137707, "latest": 8.66985953232646}, "lse": {"all": 6.782253114289196, "old": 6.521813211034238, "latest": 9.12621224358383}, "lseb": {"all": 4.495499163775463, "old": 4.011594124876954, "latest": 8.850644513862049}}}, {"file": "final_K_Hiso_s260918710_ces-iso_seq-cifar100_None_500_50_20260918-214808_f0c9b697_last.pt", "arm": "K_Hiso", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 33.69, "task_il_mean": 71.8, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.0, "readouts": {"n_tasks": 10, "per_task": {"J": [16.9, 26.7, 27.5, 17.3, 34.2, 29.9, 24.4, 30.1, 45.1, 84.8], "A": [31.4, 25.9, 26.1, 15.5, 33.7, 28.9, 23.0, 29.6, 42.8, 88.8], "C": [55.8, 68.4, 63.7, 65.6, 70.1, 72.0, 70.8, 77.3, 81.9, 92.4], "zg": [2.3766687530465425, 2.701768672561273, 2.503764751202427, 1.8382403714647517, 3.419686733634211, 3.0790547474101184, 2.506791893746704, 2.911972439147532, 4.044322970598936, 6.920902881473303], "lse": [6.003083766810387, 6.286466215016375, 6.212024002295298, 6.055140418787507, 6.731359908615235, 6.473442712966538, 6.121605558632918, 6.13497871726905, 6.6657807921657035, 7.670640384694438], "lseb": [4.0131781329422065, 3.92351722184187, 3.7528303444307474, 3.153044887991525, 4.488970693444293, 4.099563084714142, 3.591240333586374, 3.8137610782294202, 4.7581904886908655, 7.176949670689159]}, "J": {"all": 33.69, "old": 28.01111111111111, "latest": 84.8}, "A": {"all": 34.57, "old": 28.54444444444444, "latest": 88.8}, "C": {"all": 71.8, "old": 69.51111111111112, "latest": 92.4}, "zg": {"all": 3.2303174214285795, "old": 2.8202523703124993, "latest": 6.920902881473303}, "lse": {"all": 6.435452247725346, "old": 6.298209121395446, "latest": 7.670640384694438}, "lseb": {"all": 4.27712459365606, "old": 3.954921807319049, "latest": 7.176949670689159}}}, {"file": "final_K_Hiso_s260918711_ces-iso_seq-cifar100_None_500_50_20260919-000439_ce59964e_last.pt", "arm": "K_Hiso", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.459999999999994, "task_il_mean": 70.17999999999999, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [24.0, 29.2, 25.0, 32.9, 28.8, 22.2, 37.5, 23.4, 38.9, 82.7], "A": [27.9, 28.1, 25.7, 32.6, 27.2, 20.7, 36.8, 21.9, 37.7, 92.9], "C": [56.8, 65.5, 58.8, 69.1, 67.7, 65.1, 77.2, 72.8, 80.2, 88.6], "zg": [2.616735824426636, 2.8283630727045237, 2.828333752552979, 3.1336260288930498, 2.8560087500866502, 2.3467011163132265, 3.6301933678472413, 2.4693790691792965, 3.851611495524645, 7.450830291561783], "lse": [6.3614991343947915, 6.361013452411772, 6.486908844608349, 6.479131100419093, 6.411279667115603, 6.265228689238993, 6.675336205032115, 6.182282835456652, 6.478217098320614, 8.1803687317987], "lseb": [4.111218199011912, 4.019003274611489, 4.151020943440958, 4.241255932287846, 3.9699502446341777, 3.5434818442838467, 4.506867045090084, 3.471742987154893, 4.630457964504252, 7.801954152302698]}, "J": {"all": 34.46, "old": 29.099999999999998, "latest": 82.7}, "A": {"all": 35.15, "old": 28.733333333333334, "latest": 92.9}, "C": {"all": 70.17999999999999, "old": 68.13333333333334, "latest": 88.6}, "zg": {"all": 3.401178276909003, "old": 2.951216941947583, "latest": 7.450830291561783}, "lse": {"all": 6.588126575879668, "old": 6.411210780777553, "latest": 8.1803687317987}, "lseb": {"all": 4.4446952587322155, "old": 4.07166649277994, "latest": 7.801954152302698}}}, {"file": "final_K_Hiso_s260918712_ces-iso_seq-cifar100_None_500_50_20260919-001946_5b8653b4_last.pt", "arm": "K_Hiso", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 35.83, "task_il_mean": 70.67, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 29.3, 27.1, 37.3, 33.5, 22.9, 24.4, 36.5, 42.1, 81.3], "A": [32.7, 28.5, 26.0, 35.1, 34.4, 22.0, 26.2, 35.1, 40.2, 89.4], "C": [59.7, 65.6, 71.2, 76.2, 64.1, 62.3, 58.7, 80.1, 80.3, 88.5], "zg": [2.6108871220983563, 2.9696630828902126, 2.772882078928873, 3.589330368076451, 3.406046379533829, 2.4770532065955924, 2.2370545316673813, 3.4793551043067126, 3.964398502442986, 6.404684306200593], "lse": [5.963435565413691, 6.4904234883217296, 6.337389021348755, 6.63119794724771, 7.050889667417862, 6.2512935057342975, 5.941958094904066, 6.298832786655703, 6.596051704609557, 7.235220891358165], "lseb": [4.083385848191286, 4.153956726091224, 3.954829807863022, 4.50898698564469, 4.6224747908950174, 3.7584363608347426, 3.5331642206808214, 4.249801331769338, 4.674808992855398, 6.757951799083329]}, "J": {"all": 35.83, "old": 30.77777777777778, "latest": 81.3}, "A": {"all": 36.96, "old": 31.133333333333333, "latest": 89.4}, "C": {"all": 70.67, "old": 68.6888888888889, "latest": 88.5}, "zg": {"all": 3.3911354682740984, "old": 3.0562967085044885, "latest": 6.404684306200593}, "lse": {"all": 6.479669267301153, "old": 6.395719086850374, "latest": 7.235220891358165}, "lseb": {"all": 4.429779686390886, "old": 4.171093896091727, "latest": 6.757951799083329}}}, {"file": "final_K_Hperm_s260918709_ces-nstat_seq-cifar100_None_500_50_20260918-214656_0a6d7956_last.pt", "arm": "K_Hperm", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 30.82, "task_il_mean": 61.14, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [15.5, 21.3, 23.6, 20.1, 17.1, 28.4, 37.0, 25.5, 29.5, 90.2], "A": [24.9, 22.7, 24.7, 21.8, 17.0, 27.1, 36.2, 31.7, 29.2, 93.3], "C": [43.0, 49.7, 52.3, 50.6, 47.4, 68.8, 77.7, 55.7, 71.7, 94.5], "zg": [2.24441914781183, 2.5505521859759464, 2.635127318194136, 2.278944354793057, 1.9499387816125526, 3.406071528550237, 4.086655139230191, 2.6095294143110515, 3.467295777671039, 9.029743876323105], "lse": [6.6797005053492695, 6.593915940991376, 6.816118213814051, 6.465483953718492, 6.571083413071615, 7.043445900901281, 7.01780222670418, 6.109333933096927, 6.665161102766344, 9.487341599806227], "lseb": [4.0154987270641715, 4.081615774817352, 4.07345330243133, 3.764007311764348, 3.5367771251084665, 4.440195720058981, 4.8922007772753915, 4.00541098790579, 4.408279343339129, 9.207983956178467]}, "J": {"all": 30.82, "old": 24.22222222222222, "latest": 90.2}, "A": {"all": 32.86, "old": 26.144444444444446, "latest": 93.3}, "C": {"all": 61.14, "old": 57.43333333333333, "latest": 94.5}, "zg": {"all": 3.425827752447314, "old": 2.8031704053500044, "latest": 9.029743876323105}, "lse": {"all": 6.944938679021976, "old": 6.662449465601504, "latest": 9.487341599806227}, "lseb": {"all": 4.642542302594343, "old": 4.135271007751663, "latest": 9.207983956178467}}}, {"file": "final_K_Hperm_s260918710_ces-nstat_seq-cifar100_None_500_50_20260918-214756_00c1d118_last.pt", "arm": "K_Hperm", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 31.49, "task_il_mean": 62.45, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.6, "readouts": {"n_tasks": 10, "per_task": {"J": [17.4, 21.1, 22.6, 13.8, 35.9, 28.3, 21.2, 29.2, 39.8, 85.6], "A": [26.8, 20.9, 23.2, 14.0, 36.1, 27.8, 22.2, 29.2, 39.9, 91.4], "C": [41.0, 51.9, 55.1, 47.7, 65.1, 61.9, 59.9, 73.3, 77.2, 91.4], "zg": [2.3601506134308874, 2.3258213201416655, 2.418401123900898, 1.691689958847128, 3.6958326506521555, 3.204183669235557, 2.5784528617672624, 3.131696923682699, 4.153660003499128, 7.812423406802118], "lse": [6.337401279599442, 6.493521864401705, 6.617677941273161, 6.319219869976344, 7.057950177519191, 6.895042834526384, 6.492146189932505, 6.503235921549461, 6.9468326915255085, 8.443573311040316], "lseb": [4.117914319281643, 3.830606180503349, 3.883225571522529, 3.3276923798548323, 4.851411225808975, 4.436830279700061, 3.8983546617314278, 4.1042299284444415, 4.948922528330815, 8.076432073107679]}, "J": {"all": 31.49, "old": 25.477777777777778, "latest": 85.6}, "A": {"all": 33.15, "old": 26.677777777777777, "latest": 91.4}, "C": {"all": 62.45, "old": 59.233333333333334, "latest": 91.4}, "zg": {"all": 3.33723125319595, "old": 2.839987680573042, "latest": 7.812423406802118}, "lse": {"all": 6.8106602081344025, "old": 6.629225418922633, "latest": 8.443573311040316}, "lseb": {"all": 4.5475619148285755, "old": 4.1554652305753415, "latest": 8.076432073107679}}}, {"file": "final_K_Hperm_s260918711_ces-nstat_seq-cifar100_None_500_50_20260919-000427_58610c4a_last.pt", "arm": "K_Hperm", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.980000000000004, "task_il_mean": 62.910000000000004, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.7, "readouts": {"n_tasks": 10, "per_task": {"J": [22.1, 29.7, 25.4, 31.0, 27.1, 22.7, 35.5, 26.9, 36.3, 83.1], "A": [27.4, 28.7, 25.6, 31.2, 28.3, 23.0, 35.8, 23.6, 36.5, 93.1], "C": [44.3, 57.1, 54.7, 61.4, 57.7, 57.2, 69.2, 67.0, 72.3, 88.2], "zg": [2.4626105951024218, 2.7959059143010525, 2.725931050551124, 3.0330794267468155, 2.687893409527838, 2.5213063143119214, 3.49862169921305, 2.7028967107720674, 3.6696859423089774, 7.603182708691806], "lse": [6.469113753967474, 6.427838754689604, 6.498842093248536, 6.6056550100177915, 6.4719387601029235, 6.52639102149635, 6.753523464390963, 6.353402671186287, 6.548253886295609, 8.32248752914806], "lseb": [4.159798582949901, 4.15614667823867, 4.156530604365896, 4.297856992045443, 4.040331988534874, 3.861257859421044, 4.5489029361473, 3.825816669849442, 4.617059077613924, 7.964884101189887]}, "J": {"all": 33.980000000000004, "old": 28.522222222222222, "latest": 83.1}, "A": {"all": 35.32, "old": 28.900000000000002, "latest": 93.1}, "C": {"all": 62.910000000000004, "old": 60.099999999999994, "latest": 88.2}, "zg": {"all": 3.370111377152708, "old": 2.8997701180928077, "latest": 7.603182708691806}, "lse": {"all": 6.69774469445436, "old": 6.517217712821727, "latest": 8.32248752914806}, "lseb": {"all": 4.562858549035638, "old": 4.184855709907388, "latest": 7.964884101189887}}}, {"file": "final_K_Hperm_s260918712_ces-nstat_seq-cifar100_None_500_50_20260919-001934_94e232ac_last.pt", "arm": "K_Hperm", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.67, "task_il_mean": 63.2, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.7, "readouts": {"n_tasks": 10, "per_task": {"J": [23.1, 25.8, 23.9, 36.1, 29.5, 20.5, 19.8, 34.3, 40.1, 83.6], "A": [30.0, 26.2, 23.7, 34.9, 30.8, 23.3, 19.9, 33.7, 37.9, 92.5], "C": [49.8, 52.3, 56.4, 68.4, 59.0, 51.6, 54.3, 74.5, 76.8, 88.9], "zg": [2.604188628928736, 2.508571030501509, 2.4405992178749294, 3.644798332518898, 3.150555526157841, 2.349722922490677, 2.1366345841307193, 3.647805222496856, 4.040650258385576, 6.837191465958953], "lse": [6.137887866391643, 6.445638631322443, 6.3723157071425, 6.837697251890781, 7.053821157322638, 6.25035197290675, 6.039945314152833, 6.673429577869967, 6.784271583506167, 7.594783104203006], "lseb": [4.168443786281583, 4.005690274173121, 3.8830973879268185, 4.686826285097724, 4.574111999231174, 3.8612777502534246, 3.5512915069002813, 4.522846958745737, 4.815331634798907, 7.196309270661037]}, "J": {"all": 33.67, "old": 28.12222222222222, "latest": 83.6}, "A": {"all": 35.29, "old": 28.93333333333333, "latest": 92.5}, "C": {"all": 63.2, "old": 60.34444444444445, "latest": 88.9}, "zg": {"all": 3.3360717189444693, "old": 2.9470584137206384, "latest": 6.837191465958953}, "lse": {"all": 6.619014216670872, "old": 6.510595451389524, "latest": 7.594783104203006}, "lseb": {"all": 4.526522685406981, "old": 4.229879731489863, "latest": 7.196309270661037}}}, {"file": "final_K_Niso_s260918709_ces-nstat_seq-cifar100_None_500_50_20260918-214644_12635275_last.pt", "arm": "K_Niso", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.760000000000005, "task_il_mean": 75.27000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [21.7, 26.6, 30.9, 26.9, 26.3, 36.9, 44.8, 33.1, 33.5, 86.9], "A": [29.5, 27.1, 33.4, 28.4, 25.7, 37.5, 45.0, 40.4, 34.5, 90.6], "C": [63.7, 63.9, 71.9, 70.6, 74.8, 79.4, 84.7, 69.5, 79.7, 94.5], "zg": [3.1569288508445026, 3.3546015112493186, 3.9726882750196384, 3.36426688858401, 3.3531811723913996, 4.51708693062095, 4.977433693427592, 3.527475171133876, 4.068632488682866, 9.197511628963053], "lse": [7.0363388070316, 6.918671792679892, 7.217837890189125, 6.793108435634067, 6.899883996712686, 7.378023049834073, 7.331526119669879, 6.357757914388362, 7.010427309245393, 9.729959988532954], "lseb": [4.344030028961662, 4.483465880541193, 4.842373277413142, 4.337674547609464, 4.210157486172302, 5.188111786922194, 5.517571525583041, 4.503431762574688, 4.764650989016063, 9.372182422782933]}, "J": {"all": 36.760000000000005, "old": 31.188888888888886, "latest": 86.9}, "A": {"all": 39.209999999999994, "old": 33.5, "latest": 90.6}, "C": {"all": 75.27000000000001, "old": 73.13333333333334, "latest": 94.5}, "zg": {"all": 4.348980661091721, "old": 3.8102549979949054, "latest": 9.197511628963053}, "lse": {"all": 7.267353530391803, "old": 6.993730590598342, "latest": 9.729959988532954}, "lseb": {"all": 5.156364970757668, "old": 4.687940809421527, "latest": 9.372182422782933}}}, {"file": "final_K_Niso_s260918710_ces-nstat_seq-cifar100_None_500_50_20260918-214744_f60e20d9_last.pt", "arm": "K_Niso", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.78, "task_il_mean": 77.19, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.7, "readouts": {"n_tasks": 10, "per_task": {"J": [20.9, 35.7, 35.3, 23.2, 39.5, 34.8, 27.5, 32.5, 46.7, 81.7], "A": [29.4, 34.9, 35.0, 23.5, 40.5, 34.6, 28.9, 33.0, 47.0, 86.5], "C": [60.7, 73.7, 74.0, 71.4, 76.3, 78.0, 76.7, 83.1, 85.2, 92.8], "zg": [3.0777076704613866, 4.0585285193193705, 3.892611243730411, 2.9955332053788006, 4.660995721202344, 4.147565937302075, 3.5755452714189886, 3.9552524939440192, 5.009952745180577, 7.560764931567014], "lse": [6.415611818126102, 6.906217523296565, 6.973582217790392, 6.598875364846928, 7.47311563730264, 7.093899893153446, 6.6446465948131905, 6.783629650674135, 7.276074811601809, 8.32922674670324], "lseb": [4.412214011171004, 4.888649682825831, 4.745760335722918, 3.8993376009772494, 5.428942667677058, 4.911445115311863, 4.3587284991458475, 4.58034052850476, 5.541052000748146, 7.809858616630619]}, "J": {"all": 37.78, "old": 32.900000000000006, "latest": 81.7}, "A": {"all": 39.33, "old": 34.08888888888889, "latest": 86.5}, "C": {"all": 77.19, "old": 75.45555555555556, "latest": 92.8}, "zg": {"all": 4.2934457739504985, "old": 3.930410311993108, "latest": 7.560764931567014}, "lse": {"all": 7.049488025830845, "old": 6.9072948346228005, "latest": 8.32922674670324}, "lseb": {"all": 5.05763290587153, "old": 4.751830049120519, "latest": 7.809858616630619}}}, {"file": "final_K_Niso_s260918711_ces-nstat_seq-cifar100_None_500_50_20260919-000415_b8235f8b_last.pt", "arm": "K_Niso", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.56, "task_il_mean": 76.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.0, "readouts": {"n_tasks": 10, "per_task": {"J": [26.4, 34.8, 28.5, 35.7, 33.8, 29.6, 43.7, 23.2, 36.4, 83.5], "A": [30.2, 35.0, 29.8, 37.3, 35.1, 29.5, 44.7, 21.7, 35.2, 91.3], "C": [69.5, 71.5, 68.1, 75.7, 74.0, 74.8, 81.6, 78.9, 80.8, 90.1], "zg": [3.291874551143497, 3.888518000472337, 3.7401505264611914, 4.133692217653617, 3.920678175646812, 3.6838845616467295, 4.646128755874932, 3.1744769540866837, 4.101760539583862, 8.14501225244999], "lse": [6.722304887163191, 7.01140950068103, 7.122645813066766, 6.996661938764177, 6.982006815234026, 6.940291042631462, 7.2200190961719235, 6.653775591295713, 6.817793176002199, 8.803336799979869], "lseb": [4.410573034453262, 4.76398971785746, 4.776263940548011, 4.925364622270076, 4.764991684842114, 4.521617580254839, 5.255103642984109, 3.9014966237399653, 4.791288135669607, 8.462951531984734]}, "J": {"all": 37.56, "old": 32.455555555555556, "latest": 83.5}, "A": {"all": 38.980000000000004, "old": 33.166666666666664, "latest": 91.3}, "C": {"all": 76.5, "old": 74.98888888888888, "latest": 90.1}, "zg": {"all": 4.272617653501965, "old": 3.8423515869521845, "latest": 8.14501225244999}, "lse": {"all": 7.127024466099035, "old": 6.940767540112277, "latest": 8.803336799979869}, "lseb": {"all": 5.057364051460418, "old": 4.678965442513271, "latest": 8.462951531984734}}}, {"file": "final_K_Niso_s260918712_ces-nstat_seq-cifar100_None_500_50_20260919-001922_a1c92db9_last.pt", "arm": "K_Niso", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.54, "task_il_mean": 75.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [27.2, 35.6, 29.7, 41.4, 39.1, 25.0, 25.6, 38.3, 41.5, 82.0], "A": [33.8, 35.3, 30.0, 41.8, 44.2, 25.7, 25.9, 38.4, 41.0, 89.5], "C": [64.7, 72.3, 74.1, 77.7, 71.4, 71.2, 69.5, 81.3, 84.5, 90.7], "zg": [3.414710832558572, 3.876175392938778, 3.625046727072913, 4.7307214008532465, 4.7864048609621825, 3.3461302192732694, 3.0669629740975797, 4.411048225024715, 4.665597894363105, 7.102093728512526], "lse": [6.511082967039259, 6.970718599510436, 6.8831690245653485, 7.362493848306626, 7.718320100689862, 6.669253359686069, 6.432343770363074, 7.028122306040883, 7.097229217258496, 7.859510138940567], "lseb": [4.599705541499811, 4.739833044210933, 4.4667189250862664, 5.4230460724406795, 5.698441192911366, 4.3106439186697205, 4.003855504513747, 5.054296491094046, 5.2202500255615965, 7.397067166770178]}, "J": {"all": 38.54, "old": 33.71111111111111, "latest": 82.0}, "A": {"all": 40.559999999999995, "old": 35.12222222222222, "latest": 89.5}, "C": {"all": 75.74, "old": 74.07777777777778, "latest": 90.7}, "zg": {"all": 4.302489225565688, "old": 3.991422058571596, "latest": 7.102093728512526}, "lse": {"all": 7.053224333240062, "old": 6.963637021495561, "latest": 7.859510138940567}, "lseb": {"all": 5.091385788275835, "old": 4.835198968443129, "latest": 7.397067166770178}}}, {"file": "final_K_Nnone_s260918709_ces-nstat_seq-cifar100_None_500_50_20260918-214632_9d74b608_last.pt", "arm": "K_Nnone", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.45, "task_il_mean": 81.15, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [9.1, 9.6, 12.2, 6.3, 9.7, 17.0, 18.1, 19.2, 28.5, 94.8], "A": [9.0, 8.7, 10.4, 5.7, 8.1, 15.6, 16.3, 17.3, 27.3, 99.8], "C": [76.9, 75.3, 81.2, 75.8, 78.6, 83.1, 87.5, 74.5, 83.5, 95.1], "zg": [8.296959324836731, 8.917786747217178, 9.98933882188797, 9.354288944005965, 9.61271422123909, 10.781346654415131, 11.720065927028656, 11.01434122800827, 12.328073689699172, 18.58675024652481], "lse": [13.949635244918444, 14.764598607759677, 15.209305853505402, 15.144751785313357, 15.068228536317065, 15.368670572094745, 15.420190514471166, 14.779833042840727, 15.391105702912553, 18.772085200040728], "lseb": [9.0444459072176, 9.7280766442843, 10.580105548643278, 10.10784684810608, 10.344660470120973, 11.34971984298299, 12.121512425355927, 11.78140043852904, 12.852923195313519, 18.75049315115326]}, "J": {"all": 22.45, "old": 14.41111111111111, "latest": 94.8}, "A": {"all": 21.82, "old": 13.155555555555557, "latest": 99.8}, "C": {"all": 81.15, "old": 79.6, "latest": 95.1}, "zg": {"all": 11.060166580486298, "old": 10.223879506482017, "latest": 18.58675024652481}, "lse": {"all": 15.386840506017387, "old": 15.010702206681458, "latest": 18.772085200040728}, "lseb": {"all": 11.666118447170698, "old": 10.878965702283745, "latest": 18.75049315115326}}}, {"file": "final_K_Nnone_s260918710_ces-nstat_seq-cifar100_None_500_50_20260918-214732_3f6a692c_last.pt", "arm": "K_Nnone", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 21.28, "task_il_mean": 80.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.6, "readouts": {"n_tasks": 10, "per_task": {"J": [7.1, 7.1, 9.4, 6.0, 16.1, 13.9, 5.8, 18.7, 35.8, 92.9], "A": [6.2, 5.8, 8.2, 5.0, 14.4, 12.7, 4.9, 18.6, 34.2, 100.0], "C": [72.5, 78.7, 76.4, 79.2, 77.0, 78.9, 78.7, 83.2, 87.4, 93.0], "zg": [8.081040190458298, 9.290652593851089, 9.629444238424302, 9.29950293326378, 10.68681286931038, 9.985169060468674, 10.172312592744827, 11.225330038547515, 13.146004495859145, 18.46301460838318], "lse": [14.603942776208351, 15.029429407746827, 15.164796517925877, 15.158977965565917, 15.327715117887392, 15.407630662623278, 15.717562697444594, 15.37445179661415, 15.99541771349983, 18.73644565245373], "lseb": [8.959434784240763, 9.925054646437294, 10.345399883826017, 9.96445753191562, 11.368798748795445, 10.640635702469478, 10.790434181776213, 11.732645934851487, 13.511620993385124, 18.719081599368486]}, "J": {"all": 21.28, "old": 13.322222222222221, "latest": 92.9}, "A": {"all": 21.0, "old": 12.222222222222221, "latest": 100.0}, "C": {"all": 80.5, "old": 79.11111111111111, "latest": 93.0}, "zg": {"all": 10.99792836213112, "old": 10.168474334769778, "latest": 18.46301460838318}, "lse": {"all": 15.651637030796994, "old": 15.308880517279581, "latest": 18.73644565245373}, "lseb": {"all": 11.595756400706593, "old": 10.804275823077495, "latest": 18.719081599368486}}}, {"file": "final_K_Nnone_s260918711_ces-nstat_seq-cifar100_None_500_50_20260919-000403_1ddc4dc7_last.pt", "arm": "K_Nnone", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.7, "task_il_mean": 80.17, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [12.8, 10.9, 11.6, 16.3, 14.3, 12.0, 26.5, 8.6, 33.7, 90.3], "A": [11.5, 9.6, 10.3, 14.5, 13.2, 11.1, 25.9, 6.6, 30.7, 99.6], "C": [81.0, 76.0, 69.4, 80.7, 75.7, 79.0, 82.5, 82.1, 84.6, 90.7], "zg": [8.278757001638413, 8.705541691064834, 9.14121754336357, 10.019000052452087, 9.677792274475097, 9.706048884391784, 10.936592699050903, 9.757000394105912, 11.68014831161499, 17.994720326423646], "lse": [13.578584565905127, 14.072676696538394, 14.704603128742994, 14.433139453112739, 14.447068472111248, 14.711934564351056, 14.509021624718633, 14.791210815458534, 14.625158711398289, 18.402579381978946], "lseb": [8.949005826183361, 9.402528175092868, 10.059792922807828, 10.635875476266165, 10.407557334637964, 10.37352802964403, 11.445421294316997, 10.320707322900207, 12.214476365665298, 18.37088644937457]}, "J": {"all": 23.7, "old": 16.3, "latest": 90.3}, "A": {"all": 23.3, "old": 14.822222222222223, "latest": 99.6}, "C": {"all": 80.17, "old": 79.0, "latest": 90.7}, "zg": {"all": 10.589681917858124, "old": 9.766899872461956, "latest": 17.994720326423646}, "lse": {"all": 14.827597741431594, "old": 14.430377559148557, "latest": 18.402579381978946}, "lseb": {"all": 11.217977919688929, "old": 10.423210305279413, "latest": 18.37088644937457}}}, {"file": "final_K_Nnone_s260918712_ces-nstat_seq-cifar100_None_500_50_20260919-001910_25a98525_last.pt", "arm": "K_Nnone", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.130000000000003, "task_il_mean": 79.53, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [8.6, 9.0, 9.2, 15.0, 19.1, 11.5, 8.2, 20.1, 29.8, 90.8], "A": [7.2, 7.2, 7.7, 12.9, 20.3, 10.1, 7.6, 18.5, 27.0, 99.5], "C": [75.9, 79.2, 77.9, 81.7, 71.4, 73.0, 75.5, 84.0, 85.5, 91.2], "zg": [8.199046600341797, 9.130466934680939, 9.25444299840927, 10.055736160993575, 10.354134180903435, 9.63395678138733, 9.12734580886364, 11.138959224700928, 12.08115286040306, 17.665204971551894], "lse": [13.595973252455963, 14.687534575567913, 14.738142283657021, 14.61674543409638, 15.214431211987542, 14.655268336807078, 14.237600255834247, 15.038131884773932, 15.272136705506972, 17.99253921290484], "lseb": [8.93863864020467, 9.73799933479547, 9.952605392678086, 10.621018566216845, 11.24975287415926, 10.455055363502284, 9.92196419553416, 11.638063920680047, 12.520979377080375, 17.958469304189187]}, "J": {"all": 22.130000000000003, "old": 14.5, "latest": 90.8}, "A": {"all": 21.8, "old": 13.166666666666666, "latest": 99.5}, "C": {"all": 79.53, "old": 78.23333333333333, "latest": 91.2}, "zg": {"all": 10.664044652223586, "old": 9.886137950075998, "latest": 17.665204971551894}, "lse": {"all": 15.004850315359189, "old": 14.67288488229856, "latest": 17.99253921290484}, "lseb": {"all": 11.29945469690404, "old": 10.559564184983465, "latest": 17.958469304189187}}}, {"file": "final_K_full_s260918709_ces-nstat_seq-cifar100_None_500_50_20260918-214620_8866539e_last.pt", "arm": "K_full", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.58, "task_il_mean": 75.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.1, "readouts": {"n_tasks": 10, "per_task": {"J": [22.0, 24.8, 30.9, 26.6, 23.2, 36.3, 46.8, 32.3, 34.5, 88.4], "A": [29.9, 25.9, 31.4, 27.9, 24.1, 36.6, 46.5, 37.9, 35.4, 91.7], "C": [64.2, 61.3, 75.3, 68.6, 70.8, 79.6, 85.8, 71.2, 81.3, 94.2], "zg": [3.343353619527072, 3.2319363360325806, 3.8187510691192, 3.2912263932507484, 3.178236378148198, 4.463735506149009, 5.049958358667791, 3.603697795217857, 4.238977375023067, 8.970523738086223], "lse": [7.03033187874667, 6.860539505383611, 7.095981050477971, 6.780872352635458, 6.77526142913287, 7.3488431330498765, 7.301349172834808, 6.435709978334725, 7.032448077462269, 9.488347264642776], "lseb": [4.499011969418778, 4.410967369219356, 4.663420262052062, 4.2634445849103155, 4.1391561899854485, 5.140158806006075, 5.561916442581503, 4.557208795833807, 4.894328444219416, 9.16389906186898]}, "J": {"all": 36.58, "old": 30.82222222222222, "latest": 88.4}, "A": {"all": 38.730000000000004, "old": 32.84444444444445, "latest": 91.7}, "C": {"all": 75.22999999999999, "old": 73.12222222222222, "latest": 94.2}, "zg": {"all": 4.3190396569221745, "old": 3.802208092348392, "latest": 8.970523738086223}, "lse": {"all": 7.214968384270104, "old": 6.962370730895362, "latest": 9.488347264642776}, "lseb": {"all": 5.129351192609574, "old": 4.681068096025196, "latest": 9.16389906186898}}}, {"file": "final_K_full_s260918710_ces-nstat_seq-cifar100_None_500_50_20260918-214720_9c584760_last.pt", "arm": "K_full", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.089999999999996, "task_il_mean": 76.27000000000001, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.6, "readouts": {"n_tasks": 10, "per_task": {"J": [22.3, 37.9, 34.7, 24.1, 40.7, 34.2, 28.3, 30.7, 45.5, 82.5], "A": [30.1, 38.8, 34.3, 25.2, 42.0, 34.5, 28.6, 32.7, 44.8, 87.9], "C": [58.8, 74.5, 71.3, 71.8, 75.2, 75.9, 76.9, 81.7, 84.0, 92.6], "zg": [3.0142939951904117, 4.296127833366394, 3.8258144025374206, 3.1164743794389067, 4.5902687596129255, 4.002888417717069, 3.6142921431083233, 3.804501005104743, 4.79721298959665, 7.8200531465262175], "lse": [6.419009229941232, 7.133909124709544, 6.909606419426195, 6.667548393460215, 7.3778671157565165, 7.065450747413288, 6.7162371732696595, 6.75477914012606, 7.190492526531796, 8.536422879061668], "lseb": [4.339506509727034, 5.102939374210997, 4.709736861387442, 4.049375858812249, 5.34419261515884, 4.814549388756085, 4.396235836940771, 4.495675713943933, 5.349726314336894, 8.068473299979564]}, "J": {"all": 38.09, "old": 33.15555555555556, "latest": 82.5}, "A": {"all": 39.89, "old": 34.55555555555556, "latest": 87.9}, "C": {"all": 76.27000000000001, "old": 74.45555555555556, "latest": 92.6}, "zg": {"all": 4.288192707219906, "old": 3.8957637695192044, "latest": 7.8200531465262175}, "lse": {"all": 7.077132274969617, "old": 6.914988874514945, "latest": 8.536422879061668}, "lseb": {"all": 5.067041177325381, "old": 4.733548719252694, "latest": 8.068473299979564}}}, {"file": "final_K_full_s260918711_ces-nstat_seq-cifar100_None_500_50_20260919-000351_967c1450_last.pt", "arm": "K_full", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 36.86, "task_il_mean": 76.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [25.5, 34.1, 29.1, 39.3, 29.6, 25.8, 41.1, 21.8, 36.7, 85.6], "A": [29.2, 33.8, 29.8, 39.1, 30.0, 25.1, 42.0, 19.1, 34.7, 93.4], "C": [67.9, 72.4, 65.5, 76.1, 70.9, 73.3, 81.5, 81.4, 80.9, 90.4], "zg": [3.382566228572279, 3.9104772138111294, 3.799409677999094, 4.236484428808093, 3.5648175606429575, 3.401551311247051, 4.702371226776391, 3.2189119863407685, 4.13929724424798, 8.410231808882207], "lse": [6.8469469669914975, 6.96928886796515, 7.22232240270293, 7.12675610598965, 6.974459590848186, 6.931397069651319, 7.2980294581154626, 6.743379981708932, 6.850971236607736, 9.021793614652598], "lseb": [4.522291900515246, 4.7878204304041585, 4.848713649532466, 5.034049223375508, 4.458961270268382, 4.279749416405561, 5.296108906585847, 3.9113548391222306, 4.822010420752986, 8.732015129506411]}, "J": {"all": 36.86, "old": 31.444444444444443, "latest": 85.6}, "A": {"all": 37.62, "old": 31.422222222222224, "latest": 93.4}, "C": {"all": 76.03, "old": 74.43333333333334, "latest": 90.4}, "zg": {"all": 4.276611868732795, "old": 3.8173207642717495, "latest": 8.410231808882207}, "lse": {"all": 7.198534529523346, "old": 6.995950186731207, "latest": 9.021793614652598}, "lseb": {"all": 5.0693075186468795, "old": 4.6623400063291545, "latest": 8.732015129506411}}}, {"file": "final_K_full_s260918712_ces-nstat_seq-cifar100_None_500_50_20260919-001858_b8228dc6_last.pt", "arm": "K_full", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.43, "task_il_mean": 75.50999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [30.4, 33.4, 30.3, 42.5, 36.0, 24.7, 23.7, 39.6, 40.3, 83.4], "A": [36.3, 34.9, 28.8, 42.4, 38.4, 26.0, 25.3, 40.5, 39.9, 91.1], "C": [63.7, 74.9, 71.6, 79.3, 68.8, 70.1, 71.0, 82.7, 82.7, 90.3], "zg": [3.358561856608838, 3.9375372183807196, 3.4647639210950585, 4.6382655317070896, 4.218280548825394, 3.3432582988571378, 3.1499538744837046, 4.608053990200162, 4.448818065127358, 7.229507712900639], "lse": [6.430310243421402, 6.938271549717899, 6.742716016816705, 7.222605311891378, 7.433166101132781, 6.6614069346494205, 6.468803331983064, 7.113935340632893, 6.968171959955275, 7.973227411181556], "lseb": [4.516679885429031, 4.779447833662634, 4.340506627841306, 5.3321416537370006, 5.1678298748685805, 4.294430899955328, 4.067926414958485, 5.220046951054617, 5.036161708432555, 7.5536545646714455]}, "J": {"all": 38.43, "old": 33.43333333333333, "latest": 83.4}, "A": {"all": 40.36, "old": 34.72222222222222, "latest": 91.1}, "C": {"all": 75.51, "old": 73.86666666666666, "latest": 90.3}, "zg": {"all": 4.2397001018186105, "old": 3.9074992561428292, "latest": 7.229507712900639}, "lse": {"all": 6.995261420138237, "old": 6.886598532244536, "latest": 7.973227411181556}, "lseb": {"all": 5.0308826414610985, "old": 4.750574649993282, "latest": 7.5536545646714455}}}, {"file": "final_K_none_s260919005_ces-nstat_seq-cifar100_None_500_50_20260919-023847_ce94811e_last.pt", "arm": "K_none", "unit": 260919005, "seed": 260919005, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.98, "task_il_mean": 80.31, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [10.3, 9.3, 10.8, 5.5, 17.8, 17.3, 24.6, 20.1, 31.8, 92.3], "A": [10.4, 8.2, 10.2, 4.0, 16.6, 16.6, 23.4, 18.2, 30.0, 99.9], "C": [76.0, 80.2, 76.2, 77.1, 76.5, 79.1, 81.0, 80.3, 84.2, 92.5], "zg": [8.541808407068253, 9.76011071228981, 9.750697939395904, 9.749069892644883, 10.387677521467209, 10.866463305473328, 11.653438341379166, 11.084548609972, 12.39432967376709, 18.939497550964354], "lse": [14.287441058051533, 15.813414724658617, 15.180603440688696, 15.36040571818782, 15.018375715405407, 15.444280760674603, 15.370664247193512, 15.33400913936308, 15.325125141531007, 19.22811445042319], "lseb": [9.304349551496689, 10.354305695077215, 10.454693276440787, 10.494316883310939, 11.1187819734623, 11.521326316109736, 12.236149257132322, 11.684766551135816, 12.864624373604716, 19.20787091156806]}, "J": {"all": 23.98, "old": 16.38888888888889, "latest": 92.3}, "A": {"all": 23.75, "old": 15.288888888888888, "latest": 99.9}, "C": {"all": 80.31, "old": 78.95555555555556, "latest": 92.5}, "zg": {"all": 11.312764195442199, "old": 10.46534937816196, "latest": 18.939497550964354}, "lse": {"all": 15.636243439617747, "old": 15.237146660639363, "latest": 19.22811445042319}, "lseb": {"all": 11.924118478933858, "old": 11.114812653085615, "latest": 19.20787091156806}}}, {"file": "final_K_none_s260919006_ces-nstat_seq-cifar100_None_500_50_20260919-023947_8c459b28_last.pt", "arm": "K_none", "unit": 260919006, "seed": 260919006, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 21.71, "task_il_mean": 79.91, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.1, "readouts": {"n_tasks": 10, "per_task": {"J": [8.0, 12.2, 13.7, 3.1, 12.4, 11.0, 16.4, 17.9, 30.7, 91.7], "A": [7.4, 11.6, 12.1, 2.6, 11.5, 9.7, 18.8, 16.3, 30.2, 99.8], "C": [73.4, 77.0, 78.2, 73.8, 75.0, 85.4, 78.2, 80.3, 86.1, 91.7], "zg": [8.108002881526946, 9.370663805246354, 9.540149094581604, 8.671639904499054, 9.546628598451614, 10.30647484755516, 10.198691009759903, 10.704272103786469, 12.637431313514709, 18.63257062768936], "lse": [13.664817014343207, 14.370122605311527, 14.653814270555795, 14.821629646401808, 15.070761386050794, 15.375703035988314, 14.718746779180092, 15.209885712688232, 15.64329267169897, 18.94251330968965], "lseb": [8.918329631882802, 10.120703384599803, 10.242418068808826, 9.51694961858817, 10.332138606744547, 10.79594283992586, 10.910815119493774, 11.31518203391374, 13.077071427103446, 18.920179973372644]}, "J": {"all": 21.71, "old": 13.933333333333332, "latest": 91.7}, "A": {"all": 22.0, "old": 13.355555555555556, "latest": 99.8}, "C": {"all": 79.91, "old": 78.6, "latest": 91.7}, "zg": {"all": 10.771652418661116, "old": 9.898217062102425, "latest": 18.63257062768936}, "lse": {"all": 15.24712864319084, "old": 14.836530346913195, "latest": 18.94251330968965}, "lseb": {"all": 11.414973070443361, "old": 10.581061192340108, "latest": 18.920179973372644}}}, {"file": "final_K_original_s260919005_ces-nstat_seq-cifar100_None_500_50_20260919-023759_cb0c374a_last.pt", "arm": "K_original", "unit": 260919005, "seed": 260919005, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.019999999999996, "task_il_mean": 76.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [27.1, 31.2, 30.2, 30.4, 34.8, 37.7, 40.2, 27.8, 35.6, 85.2], "A": [32.4, 31.2, 31.7, 31.7, 36.8, 38.8, 39.0, 27.6, 36.6, 91.7], "C": [63.5, 73.0, 71.9, 72.3, 72.6, 78.3, 82.0, 78.6, 82.8, 91.5], "zg": [3.3076803026348354, 4.259636190913618, 3.9003537788707763, 3.6295473143886774, 3.8349087114408613, 4.541542772414163, 4.544462545238435, 3.6560374123752117, 4.168707658527419, 7.997045454926789], "lse": [6.69999346079947, 7.601798013678978, 7.042876739506054, 6.965243241737934, 6.807972394892559, 7.293417347672666, 7.161633909312328, 6.761655309197765, 6.853187886819994, 8.625766628775878], "lseb": [4.484011733340173, 5.106947498262032, 4.773046334646059, 4.508878254510461, 4.753696982537982, 5.247317476519461, 5.207457571506117, 4.379888560354768, 4.821554610407267, 8.271684755800022]}, "J": {"all": 38.019999999999996, "old": 32.77777777777778, "latest": 85.2}, "A": {"all": 39.75, "old": 33.97777777777778, "latest": 91.7}, "C": {"all": 76.65, "old": 75.0, "latest": 91.5}, "zg": {"all": 4.3839922141730785, "old": 3.982541854089333, "latest": 7.997045454926789}, "lse": {"all": 7.181354493239363, "old": 7.020864255957528, "latest": 8.625766628775878}, "lseb": {"all": 5.155448377788434, "old": 4.809199891342702, "latest": 8.271684755800022}}}, {"file": "final_K_original_s260919006_ces-nstat_seq-cifar100_None_500_50_20260919-023900_de5b5783_last.pt", "arm": "K_original", "unit": 260919006, "seed": 260919006, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 34.29, "task_il_mean": 73.05, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.1, "readouts": {"n_tasks": 10, "per_task": {"J": [25.4, 31.1, 29.0, 17.6, 25.6, 28.8, 25.5, 32.0, 42.2, 85.7], "A": [31.2, 35.3, 28.7, 17.4, 26.1, 26.9, 31.8, 32.9, 42.8, 93.2], "C": [62.1, 66.1, 68.3, 64.6, 69.5, 83.0, 70.8, 74.1, 81.0, 91.0], "zg": [3.1057143214680254, 3.744218717902899, 3.4527439606990664, 2.7669721736442296, 3.382429434010759, 4.101137092023157, 3.696154451721348, 4.051651710104197, 4.6615839055404065, 8.831663659334183], "lse": [6.6393890131061335, 6.933815906899655, 6.9577146141841775, 6.888597361977979, 7.018753723574884, 7.434085168507642, 6.9379066756271435, 7.076303774157298, 7.2406092328792715, 9.402530161627054], "lseb": [4.344451782879483, 4.771425132972563, 4.448161674288143, 3.8333959405366933, 4.310334113525594, 4.721224007561138, 4.612084483874714, 4.874328796273407, 5.274532367079436, 9.114389532854531]}, "J": {"all": 34.290000000000006, "old": 28.577777777777776, "latest": 85.7}, "A": {"all": 36.63, "old": 30.34444444444444, "latest": 93.2}, "C": {"all": 73.05, "old": 71.05555555555556, "latest": 91.0}, "zg": {"all": 4.1794269426448265, "old": 3.662511751901565, "latest": 8.831663659334183}, "lse": {"all": 7.252970563254124, "old": 7.014130607879354, "latest": 9.402530161627054}, "lseb": {"all": 5.030432783184571, "old": 4.576659810999019, "latest": 9.114389532854531}}}, {"file": "final_K_self_s260919005_ces-anchor_seq-cifar100_None_500_50_20260919-023811_2b465207_last.pt", "arm": "K_self", "unit": 260919005, "seed": 260919005, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 38.089999999999996, "task_il_mean": 75.9, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.0, "readouts": {"n_tasks": 10, "per_task": {"J": [29.1, 30.2, 29.2, 26.9, 40.4, 32.8, 41.9, 32.4, 34.9, 83.1], "A": [36.5, 31.1, 32.3, 28.7, 42.0, 34.0, 40.9, 32.3, 35.7, 90.3], "C": [63.5, 72.3, 70.0, 69.7, 74.1, 76.5, 80.3, 80.1, 81.7, 90.8], "zg": [3.4709301349446178, 4.194475648446009, 3.800209779171273, 3.462819261452183, 4.22114360548649, 4.096448058404029, 4.550027065970469, 3.8390828689262273, 4.126322778403759, 8.100231581658125], "lse": [6.706922709640548, 7.483157192148917, 6.995752637081478, 6.842912115828972, 6.917357209858659, 7.142564814108136, 7.148838552119432, 6.787837366769723, 6.8923836345293985, 8.742973792713817], "lseb": [4.619685891284673, 5.0824622459876325, 4.705668260322812, 4.410105443250038, 5.060097780378544, 4.859399563545345, 5.22052515383385, 4.505023282259478, 4.808746227605019, 8.385680022165904]}, "J": {"all": 38.089999999999996, "old": 33.08888888888889, "latest": 83.1}, "A": {"all": 40.38, "old": 34.833333333333336, "latest": 90.3}, "C": {"all": 75.9, "old": 74.24444444444445, "latest": 90.8}, "zg": {"all": 4.3861690782863185, "old": 3.973495466800562, "latest": 8.100231581658125}, "lse": {"all": 7.166070002479908, "old": 6.9908584702316965, "latest": 8.742973792713817}, "lseb": {"all": 5.165739387063329, "old": 4.807968205385266, "latest": 8.385680022165904}}}, {"file": "final_K_self_s260919006_ces-anchor_seq-cifar100_None_500_50_20260919-023912_04bd37b9_last.pt", "arm": "K_self", "unit": 260919006, "seed": 260919006, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 35.31, "task_il_mean": 74.21000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.6, "readouts": {"n_tasks": 10, "per_task": {"J": [24.6, 35.1, 31.5, 16.8, 27.4, 30.8, 28.9, 31.0, 40.2, 86.8], "A": [30.3, 40.3, 32.1, 17.4, 27.7, 29.4, 33.9, 32.5, 41.2, 93.5], "C": [63.2, 68.0, 70.7, 64.6, 71.4, 82.7, 72.9, 75.8, 81.4, 91.4], "zg": [2.905011760968715, 4.066618845265359, 3.7645652869828043, 2.8566816956698893, 3.540758579428308, 4.30492657462135, 3.7893705741241575, 4.21874236490205, 4.569477124329657, 8.661130224987865], "lse": [6.454475003469306, 7.024454906209137, 7.056589892929815, 6.8477498268054795, 7.025411081616114, 7.568145239879471, 6.950995310472922, 7.157560441624102, 7.246351495558423, 9.20502246761272], "lseb": [4.143336929554704, 5.0570792386541275, 4.700811914065082, 3.9078767229069817, 4.432040462920271, 4.912663937157129, 4.660798424924359, 5.01083096947379, 5.158261564888598, 8.90281246223471]}, "J": {"all": 35.31, "old": 29.58888888888889, "latest": 86.8}, "A": {"all": 37.83, "old": 31.644444444444446, "latest": 93.5}, "C": {"all": 74.21000000000001, "old": 72.30000000000001, "latest": 91.4}, "zg": {"all": 4.267728303128015, "old": 3.779572534032477, "latest": 8.661130224987865}, "lse": {"all": 7.253675566617749, "old": 7.036859244284974, "latest": 9.20502246761272}, "lseb": {"all": 5.088651262677975, "old": 4.664855573838338, "latest": 8.90281246223471}}}, {"file": "final_K_shuffle_s260919005_ces-anchor_seq-cifar100_None_500_50_20260919-023823_4e231a35_last.pt", "arm": "K_shuffle", "unit": 260919005, "seed": 260919005, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 38.79, "task_il_mean": 76.33, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [27.7, 32.1, 29.6, 28.9, 35.8, 35.0, 42.2, 34.3, 37.8, 84.5], "A": [34.1, 33.2, 30.1, 29.5, 36.6, 35.0, 41.9, 34.8, 37.6, 90.3], "C": [63.2, 70.1, 72.1, 72.4, 71.4, 78.5, 81.0, 80.8, 82.0, 91.8], "zg": [3.4037088932003825, 4.352840182008221, 3.7668961456594987, 3.4579425054071473, 3.915850688839331, 4.165789768450428, 4.620177706846968, 4.043861306849867, 4.180132417685818, 7.913137588154525], "lse": [6.621122037017056, 7.508475013511573, 7.009416405977093, 6.8356981683076885, 6.839787364327815, 7.108070985959796, 7.1776720350612555, 6.94003425507508, 6.860479871739094, 8.565228738701157], "lseb": [4.599415725534863, 5.245177514141094, 4.631453591712584, 4.3735605108612505, 4.808279314334807, 4.880932671233014, 5.302099539231859, 4.6919035404108245, 4.837067445915226, 8.168493503711057]}, "J": {"all": 38.79, "old": 33.71111111111111, "latest": 84.5}, "A": {"all": 40.31, "old": 34.75555555555556, "latest": 90.3}, "C": {"all": 76.33, "old": 74.61111111111111, "latest": 91.8}, "zg": {"all": 4.382033720310218, "old": 3.989688846105296, "latest": 7.913137588154525}, "lse": {"all": 7.14659848756776, "old": 6.988972904108495, "latest": 8.565228738701157}, "lseb": {"all": 5.153838335708658, "old": 4.818876650375058, "latest": 8.168493503711057}}}, {"file": "final_K_shuffle_s260919006_ces-anchor_seq-cifar100_None_500_50_20260919-023924_0691a2ea_last.pt", "arm": "K_shuffle", "unit": 260919006, "seed": 260919006, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 35.63, "task_il_mean": 74.64, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 33.5, 33.7, 19.0, 27.0, 33.7, 27.0, 32.3, 41.8, 84.4], "A": [28.7, 37.4, 34.2, 19.7, 26.8, 32.9, 31.1, 33.0, 42.0, 91.6], "C": [61.4, 69.0, 69.7, 65.7, 70.7, 83.8, 74.6, 77.8, 83.3, 90.4], "zg": [2.839921857530251, 3.95876872850582, 3.7834924858249726, 2.788434964961372, 3.400395421396941, 4.4975099606513975, 3.7077627425096, 4.282371049953625, 4.822397269591689, 8.595555295735597], "lse": [6.565275452790569, 7.018823251912452, 6.944998325431482, 6.723651749113695, 6.978110867457068, 7.527620455120556, 6.906589321926247, 7.153559894061691, 7.349380519074194, 9.201870094620395], "lseb": [4.121280059880926, 4.960432554690032, 4.761339523748716, 3.825923887704923, 4.334585864672345, 5.0911829460056985, 4.564576200270068, 5.047609867353658, 5.392623537015112, 8.85698849410409]}, "J": {"all": 35.63, "old": 30.21111111111111, "latest": 84.4}, "A": {"all": 37.739999999999995, "old": 31.755555555555556, "latest": 91.6}, "C": {"all": 74.64, "old": 72.88888888888889, "latest": 90.4}, "zg": {"all": 4.267660977666127, "old": 3.786783831213963, "latest": 8.595555295735597}, "lse": {"all": 7.236987993150835, "old": 7.0186677596542175, "latest": 9.201870094620395}, "lseb": {"all": 5.095654293544557, "old": 4.677728271260164, "latest": 8.85698849410409}}}, {"file": "final_K_stage_s260919005_ces-anchor_seq-cifar100_None_500_50_20260919-023835_bbfdafe8_last.pt", "arm": "K_stage", "unit": 260919005, "seed": 260919005, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.5, "task_il_mean": 75.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.5, "readouts": {"n_tasks": 10, "per_task": {"J": [27.3, 30.4, 28.9, 25.3, 36.0, 37.0, 40.0, 29.9, 34.8, 85.4], "A": [33.5, 31.5, 30.0, 26.9, 36.9, 36.3, 39.4, 29.6, 35.0, 91.6], "C": [61.0, 71.9, 71.1, 71.5, 72.8, 77.1, 79.5, 78.0, 82.1, 91.2], "zg": [3.4260565690193325, 4.135966652321629, 3.855023554131389, 3.3787658751588316, 4.027705387311056, 4.505241386266192, 4.563523067571222, 3.8185632759220898, 4.386014835359994, 8.228828126281499], "lse": [6.764207626708859, 7.456658946782107, 7.062147631743651, 6.871460617457173, 6.984788652183263, 7.402359349893413, 7.24373420653339, 6.91820079844601, 7.10076164988325, 8.844754059577797], "lseb": [4.634137339523653, 5.007290469033954, 4.736664237702375, 4.2824675093879465, 4.912276142206663, 5.23888599256932, 5.268564226102513, 4.520930510397348, 5.03548993451538, 8.504411583641659]}, "J": {"all": 37.5, "old": 32.17777777777778, "latest": 85.4}, "A": {"all": 39.07, "old": 33.233333333333334, "latest": 91.6}, "C": {"all": 75.62, "old": 73.88888888888889, "latest": 91.2}, "zg": {"all": 4.432568872934324, "old": 4.010762289229081, "latest": 8.228828126281499}, "lse": {"all": 7.264907353920892, "old": 7.089368831070124, "latest": 8.844754059577797}, "lseb": {"all": 5.214111794508081, "old": 4.848522929048794, "latest": 8.504411583641659}}}, {"file": "final_K_stage_s260919006_ces-anchor_seq-cifar100_None_500_50_20260919-023936_ea896acf_last.pt", "arm": "K_stage", "unit": 260919006, "seed": 260919006, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 34.12, "task_il_mean": 74.3, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [24.9, 31.7, 28.7, 14.6, 26.6, 30.3, 27.2, 30.9, 42.0, 84.3], "A": [29.7, 35.2, 28.5, 14.1, 26.7, 28.7, 30.9, 30.6, 42.2, 91.1], "C": [63.2, 68.1, 72.4, 63.8, 71.4, 83.5, 73.6, 74.2, 81.2, 91.6], "zg": [2.9625293734930453, 3.7686208944655957, 3.493152924977243, 2.4947297899965197, 3.4890722180828453, 4.251183876883238, 3.612052432855591, 4.040548970805481, 4.6477550478205085, 8.46933879444003], "lse": [6.615544761105412, 6.875839158192424, 6.8926622943825855, 6.81440004022249, 6.870347878346199, 7.43133036419126, 6.892095102716854, 7.189938411628003, 7.1876030331169485, 9.097700504819075], "lseb": [4.170492011987877, 4.7874889877246005, 4.395320228541634, 3.6410793463558155, 4.377296599423391, 4.845284709978465, 4.5012639379142705, 4.851456169112351, 5.273545793114464, 8.743394186234422]}, "J": {"all": 34.12, "old": 28.54444444444444, "latest": 84.3}, "A": {"all": 35.769999999999996, "old": 29.622222222222224, "latest": 91.1}, "C": {"all": 74.3, "old": 72.37777777777778, "latest": 91.6}, "zg": {"all": 4.12289843238201, "old": 3.6399606143755627, "latest": 8.46933879444003}, "lse": {"all": 7.186746154872125, "old": 6.974417893766908, "latest": 9.097700504819075}, "lseb": {"all": 4.958662197038729, "old": 4.53813642046143, "latest": 8.743394186234422}}}, {"file": "final_PC_pooled_s260919007_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202857_b853f4d6_last.pt", "arm": "PC_pooled", "unit": 260919007, "seed": 260919007, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 38.07, "task_il_mean": 74.37, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.0, "readouts": {"n_tasks": 10, "per_task": {"J": [34.9, 24.7, 35.9, 33.5, 36.9, 31.4, 28.9, 41.8, 33.1, 79.6], "A": [40.4, 26.7, 38.8, 37.0, 36.1, 31.9, 30.3, 44.0, 36.6, 87.3], "C": [67.9, 61.5, 69.1, 73.0, 79.6, 74.9, 73.0, 78.1, 77.6, 89.0], "zg": [3.8665110465344044, 3.272413508042693, 3.8466706865611484, 4.128976122632623, 4.222932431831956, 3.9718184991609307, 3.7203483770433814, 4.941795321501791, 4.179666338969022, 7.360024968370795], "lse": [6.785457048309233, 6.748548174481953, 6.806334476639392, 7.162726036512059, 7.265713710804132, 7.016135800002147, 6.70733890199342, 7.347879528192763, 7.059233799589007, 8.235176520538172], "lseb": [4.922614850374232, 4.44773739280953, 4.8198640248474, 4.985011761480934, 4.912293069890104, 4.785038874793296, 4.552765781310399, 5.620942046215886, 4.956439638164817, 7.705460801864245]}, "J": {"all": 38.07, "old": 33.45555555555555, "latest": 79.6}, "A": {"all": 40.910000000000004, "old": 35.75555555555556, "latest": 87.3}, "C": {"all": 74.37, "old": 72.74444444444445, "latest": 89.0}, "zg": {"all": 4.351115730064874, "old": 4.016792481364217, "latest": 7.360024968370795}, "lse": {"all": 7.113454399706228, "old": 6.988818608502679, "latest": 8.235176520538172}, "lseb": {"all": 5.170816824175084, "old": 4.889189715542956, "latest": 7.705460801864245}}}, {"file": "final_PC_pooled_s260919008_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202909_02fe0640_last.pt", "arm": "PC_pooled", "unit": 260919008, "seed": 260919008, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 32.86, "task_il_mean": 74.19, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.3, "readouts": {"n_tasks": 10, "per_task": {"J": [16.1, 28.7, 24.6, 22.0, 22.8, 27.6, 24.3, 29.9, 44.6, 88.0], "A": [20.5, 28.5, 24.6, 21.1, 23.6, 28.2, 23.5, 30.7, 44.6, 95.3], "C": [62.6, 66.9, 71.1, 73.1, 67.4, 73.9, 75.6, 73.7, 86.4, 91.2], "zg": [2.9301822161599995, 3.6095022275899535, 3.2134803771562876, 3.2390439727948976, 3.219158929841593, 3.2724129617940636, 3.288494692424312, 3.9326229499541223, 4.687604579435662, 9.583462137639522], "lse": [6.688228152839567, 7.16075156780978, 6.936690189289062, 7.161016053739019, 6.943850309480235, 6.6269553529260214, 6.817366390710831, 7.103471662835348, 6.944494290047122, 10.055374590713278], "lseb": [4.232899604012804, 4.620048950732379, 4.183059100291669, 4.155311823613871, 4.2630750956638686, 4.1195646628715314, 4.1066886759379795, 4.797563305687036, 5.187468126623346, 9.840685018871817]}, "J": {"all": 32.86, "old": 26.733333333333334, "latest": 88.0}, "A": {"all": 34.06, "old": 27.255555555555556, "latest": 95.3}, "C": {"all": 74.19, "old": 72.30000000000001, "latest": 91.2}, "zg": {"all": 4.097596504479041, "old": 3.4880558785723212, "latest": 9.583462137639522}, "lse": {"all": 7.243819856039027, "old": 6.9314248855196645, "latest": 10.055374590713278}, "lseb": {"all": 4.95063643643063, "old": 4.407297705048276, "latest": 9.840685018871817}}}, {"file": "final_PC_pooled_s260919009_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202922_8ff4b95a_last.pt", "arm": "PC_pooled", "unit": 260919009, "seed": 260919009, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 37.69, "task_il_mean": 76.16, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [20.0, 36.7, 35.7, 29.5, 29.6, 21.4, 31.0, 39.3, 51.0, 82.7], "A": [25.8, 36.0, 34.4, 30.4, 31.9, 20.3, 32.9, 40.0, 50.9, 89.7], "C": [58.1, 73.2, 77.5, 74.3, 65.1, 75.6, 78.5, 81.3, 87.6, 90.4], "zg": [2.828239119511098, 4.3085190338082615, 4.399672255616635, 3.7013527028802784, 3.426583450203296, 3.1959409580575304, 3.8894121177289636, 4.550449824519456, 5.518504622016102, 7.780465477466583], "lse": [6.49454543540094, 7.191982177727885, 7.406522289480085, 6.786124614556677, 6.818428472702494, 6.797558771181851, 6.9264818655856315, 7.058574598720724, 7.53257186480635, 8.498390720080172], "lseb": [4.185702257122989, 5.132126708705649, 5.179146231759628, 4.540725822955877, 4.470399319977828, 4.05483750486326, 4.612987284663017, 5.20444820941945, 5.992120150183033, 8.091236746476442]}, "J": {"all": 37.69, "old": 32.68888888888889, "latest": 82.7}, "A": {"all": 39.230000000000004, "old": 33.62222222222223, "latest": 89.7}, "C": {"all": 76.16, "old": 74.57777777777777, "latest": 90.4}, "zg": {"all": 4.3599139561808204, "old": 3.9798526760379582, "latest": 7.780465477466583}, "lse": {"all": 7.151118081024281, "old": 7.001421121129182, "latest": 8.498390720080172}, "lseb": {"all": 5.146373023612717, "old": 4.819165943294525, "latest": 8.091236746476442}}}, {"file": "final_PC_pooled_s260919010_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202934_c900b6bc_last.pt", "arm": "PC_pooled", "unit": 260919010, "seed": 260919010, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 36.1, "task_il_mean": 75.13, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.1, "readouts": {"n_tasks": 10, "per_task": {"J": [19.5, 29.7, 21.4, 34.3, 33.9, 30.3, 26.2, 29.5, 46.2, 90.0], "A": [28.2, 30.1, 20.2, 35.8, 31.5, 29.3, 25.9, 30.4, 45.8, 93.0], "C": [57.1, 65.8, 63.2, 81.8, 75.2, 77.6, 73.6, 76.8, 84.8, 95.4], "zg": [2.99432061689347, 3.2854624451547862, 2.63498704838939, 4.552096027238295, 3.6274489993327297, 3.6352749834991993, 3.7830949329659345, 3.780321571989916, 4.840475391127169, 9.10572148989141], "lse": [6.553386170091672, 6.812960507540516, 6.354340277521586, 7.548167304727549, 6.743134518588371, 6.9325960361970305, 7.19210696010252, 6.766018063681269, 7.093350946727767, 9.528149364610243], "lseb": [4.37584598050371, 4.379830791824614, 3.7816683134581073, 5.191918191265324, 4.444042771133526, 4.435895504421416, 4.642516312317286, 4.58867826032895, 5.370299140339744, 9.254209512369146]}, "J": {"all": 36.1, "old": 30.11111111111111, "latest": 90.0}, "A": {"all": 37.019999999999996, "old": 30.799999999999997, "latest": 93.0}, "C": {"all": 75.13, "old": 72.87777777777778, "latest": 95.4}, "zg": {"all": 4.22392035064823, "old": 3.681498001843432, "latest": 9.10572148989141}, "lse": {"all": 7.152421014978853, "old": 6.888451198353142, "latest": 9.528149364610243}, "lseb": {"all": 5.0464904777961825, "old": 4.578966140621408, "latest": 9.254209512369146}}}, {"file": "final_PC_pooled_s260919011_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202946_d5118bae_last.pt", "arm": "PC_pooled", "unit": 260919011, "seed": 260919011, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 36.94, "task_il_mean": 75.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.4, "readouts": {"n_tasks": 10, "per_task": {"J": [14.4, 35.1, 24.3, 30.6, 33.2, 36.3, 33.4, 36.6, 39.7, 85.8], "A": [17.4, 37.7, 25.5, 30.9, 32.3, 36.5, 35.3, 35.0, 39.5, 92.1], "C": [59.4, 68.8, 64.8, 71.8, 75.0, 76.4, 78.8, 84.0, 84.9, 91.5], "zg": [2.398905091729015, 4.4382320058811455, 3.081818890048191, 3.7236128528835253, 3.6631278273523784, 4.012738945178688, 3.9722327818623744, 4.246305940656923, 4.875101183375343, 8.041968809574842], "lse": [6.507670739850015, 7.698567626066906, 6.776702267076614, 6.990546189985004, 6.945088720872319, 6.978031354230367, 6.97279924543747, 7.032160798924801, 7.3208875081692195, 8.626459623684212], "lseb": [3.7735436495549357, 5.385563532059356, 4.164952283577813, 4.606561137594192, 4.4880106681622856, 4.768635661562914, 4.714328470697961, 4.849434565925321, 5.427978011605892, 8.297516269501662]}, "J": {"all": 36.94, "old": 31.511111111111113, "latest": 85.8}, "A": {"all": 38.22, "old": 32.233333333333334, "latest": 92.1}, "C": {"all": 75.53999999999999, "old": 73.76666666666667, "latest": 91.5}, "zg": {"all": 4.245404432854242, "old": 3.8235639465519538, "latest": 8.041968809574842}, "lse": {"all": 7.184891407429693, "old": 7.024717161179191, "latest": 8.626459623684212}, "lseb": {"all": 5.047652425024234, "old": 4.686556442304519, "latest": 8.297516269501662}}}, {"file": "final_PC_pooled_s260919012_ces-nstat-pool_seq-cifar100_None_500_50_20260919-202958_02f5d6c6_last.pt", "arm": "PC_pooled", "unit": 260919012, "seed": 260919012, "dataset": "seq-cifar100", "model": "ces-nstat-pool", "buffer": 500, "class_il_mean": 36.7, "task_il_mean": 73.27000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [32.7, 21.4, 21.6, 33.2, 30.1, 30.1, 32.9, 37.1, 44.6, 83.3], "A": [35.6, 24.9, 22.9, 36.8, 31.9, 32.9, 32.1, 38.1, 44.9, 91.5], "C": [70.5, 56.9, 66.2, 70.3, 70.3, 69.5, 76.5, 78.0, 84.6, 89.9], "zg": [3.518821211195551, 2.749247412480414, 3.140771795059554, 3.9160984190199524, 3.6218810217063875, 3.729028620524332, 3.7204919239394365, 4.3979348711948845, 4.891553111539222, 7.646539400711656], "lse": [6.650036596775127, 6.3740699897655215, 7.084548992955387, 7.006839977293749, 6.893834380485219, 6.931302063611642, 6.75725802154611, 7.475473143973345, 7.2961655553749525, 8.337130297958877], "lseb": [4.53044297640079, 4.051515336637416, 4.183093156623843, 4.836907050287023, 4.5547524886396324, 4.672451313131348, 4.49562741565211, 5.117410233907211, 5.484355319142747, 7.968845023311465]}, "J": {"all": 36.7, "old": 31.522222222222222, "latest": 83.3}, "A": {"all": 39.160000000000004, "old": 33.34444444444445, "latest": 91.5}, "C": {"all": 73.27000000000001, "old": 71.42222222222222, "latest": 89.9}, "zg": {"all": 4.133236778737139, "old": 3.742869820739971, "latest": 7.646539400711656}, "lse": {"all": 7.080665901973992, "old": 6.941058746864561, "latest": 8.337130297958877}, "lseb": {"all": 4.989540031373359, "old": 4.658506143380236, "latest": 7.968845023311465}}}, {"file": "final_TCF_disp_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260920-202922_32337dec_last.pt", "arm": "TCF_disp", "unit": 260919405, "seed": 260919405, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.64, "task_il_mean": 53.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 102.0, "readouts": {"n_tasks": 10, "per_task": {"J": [1.7, 2.7, 2.6, 3.4, 2.0, 3.3, 7.5, 6.9, 10.1, 76.2], "A": [1.4, 2.0, 1.7, 2.7, 1.7, 2.6, 6.2, 6.0, 8.3, 99.8], "C": [51.2, 47.6, 48.8, 46.6, 38.6, 46.3, 54.3, 64.7, 62.3, 76.4], "zg": [8.208441499471665, 9.46287403011322, 9.781395165920257, 9.729216850757599, 9.453038634300231, 9.97564142036438, 10.564478427410126, 10.883158410072326, 11.52348866224289, 18.85139733529091], "lse": [15.98292831733995, 16.188028003865142, 16.33450542752977, 16.03542979539023, 16.1252583348389, 16.4218604730489, 15.950061948444835, 16.49590327502132, 16.235007795285526, 20.00207804363616], "lseb": [9.760118014747231, 11.264888556105998, 11.518641208719615, 11.604748460039703, 11.569003412644458, 11.85824765270885, 12.193144881620386, 12.282986401639397, 12.87310918645928, 19.910543051893494]}, "J": {"all": 11.64, "old": 4.466666666666667, "latest": 76.2}, "A": {"all": 13.24, "old": 3.6222222222222222, "latest": 99.8}, "C": {"all": 53.67999999999999, "old": 51.15555555555555, "latest": 76.4}, "zg": {"all": 10.84331304359436, "old": 9.953525900072522, "latest": 18.85139733529091}, "lse": {"all": 16.577106141440073, "old": 16.19655370786273, "latest": 20.00207804363616}, "lseb": {"all": 12.48354308265784, "old": 11.65832086385388, "latest": 19.910543051893494}}}, {"file": "final_TCF_disp_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-203122_714e467e_last.pt", "arm": "TCF_disp", "unit": 260919406, "seed": 260919406, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.14, "task_il_mean": 53.870000000000005, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 101.9, "readouts": {"n_tasks": 10, "per_task": {"J": [0.6, 3.6, 0.8, 2.5, 2.8, 5.6, 2.9, 7.8, 10.1, 74.7], "A": [0.3, 2.9, 0.5, 1.7, 2.4, 3.7, 2.4, 5.9, 9.0, 99.7], "C": [44.7, 54.4, 37.1, 45.7, 45.0, 53.2, 52.5, 57.8, 73.4, 74.9], "zg": [7.881185824155808, 9.785472970962525, 9.356582508087158, 9.99562616109848, 10.095859691143035, 10.512183348178864, 10.770126973152161, 11.322567034721375, 12.237439321994781, 18.953063675403595], "lse": [16.45244518393431, 16.441640417104463, 16.649260988621105, 16.426884252407824, 16.593987275535177, 16.400241436402954, 16.587187216128786, 16.599969884563922, 16.727555760203767, 20.047564592493394], "lseb": [9.70701664851308, 11.436738745089812, 11.538502537463724, 11.870488348918524, 12.026777970455516, 12.227105476965955, 12.495112106845067, 12.818841589578797, 13.299897868486445, 19.946143466866243]}, "J": {"all": 11.14, "old": 4.0777777777777775, "latest": 74.7}, "A": {"all": 12.85, "old": 3.2, "latest": 99.7}, "C": {"all": 53.870000000000005, "old": 51.53333333333333, "latest": 74.9}, "zg": {"all": 11.091010750889778, "old": 10.217449314832686, "latest": 18.953063675403595}, "lse": {"all": 16.89267370073957, "old": 16.54213026832248, "latest": 20.047564592493394}, "lseb": {"all": 12.736662475918317, "old": 11.935609032479658, "latest": 19.946143466866243}}}, {"file": "final_TCF_level_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260920-202822_1e53a3b9_last.pt", "arm": "TCF_level", "unit": 260919405, "seed": 260919405, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.42, "task_il_mean": 59.089999999999996, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 119.0, "readouts": {"n_tasks": 10, "per_task": {"J": [1.2, 1.4, 1.7, 1.7, 1.6, 2.2, 6.0, 7.0, 15.4, 76.0], "A": [1.8, 1.1, 1.2, 1.3, 1.4, 1.8, 5.2, 5.7, 14.7, 99.2], "C": [49.1, 45.7, 60.9, 55.0, 49.9, 54.3, 61.5, 68.2, 69.7, 76.6], "zg": [5.845316088438034, 3.903971007102169, 4.27107628190238, 3.7672001124871897, 3.253559899904765, 3.9175041746124624, 4.7986874842280525, 5.942719853091985, 6.797910448680632, 14.275255075924099], "lse": [11.836540193006437, 12.095803751254518, 12.04912535589208, 11.740125751198159, 11.742498956018563, 11.958857706588589, 11.71820672977343, 12.234582680930096, 11.884983453717446, 15.515131425043299], "lseb": [7.703816406817515, 5.786228110258119, 5.520614317629263, 5.30244434822346, 5.015675835109429, 5.4796349242018545, 6.086870748259421, 6.9481158418247855, 7.927752948538767, 15.450787664467263]}, "J": {"all": 11.42, "old": 4.2444444444444445, "latest": 76.0}, "A": {"all": 13.34, "old": 3.8000000000000003, "latest": 99.2}, "C": {"all": 59.089999999999996, "old": 57.14444444444444, "latest": 76.6}, "zg": {"all": 5.677320042637176, "old": 4.721993927827519, "latest": 14.275255075924099}, "lse": {"all": 12.277585600342261, "old": 11.917858286486592, "latest": 15.515131425043299}, "lseb": {"all": 7.122194114532988, "old": 6.196794831206957, "latest": 15.450787664467263}}}, {"file": "final_TCF_level_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-203022_a3dc70dd_last.pt", "arm": "TCF_level", "unit": 260919406, "seed": 260919406, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.23, "task_il_mean": 56.79, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 120.0, "readouts": {"n_tasks": 10, "per_task": {"J": [0.7, 1.5, 0.2, 0.9, 2.0, 2.8, 4.0, 8.2, 16.6, 75.4], "A": [1.3, 1.3, 0.0, 0.4, 1.7, 2.4, 3.3, 7.9, 16.4, 99.2], "C": [38.2, 54.2, 40.8, 47.8, 53.0, 57.7, 58.2, 68.4, 73.9, 75.7], "zg": [5.597616076946259, 4.148407742870972, 2.7033563421061264, 3.5679366380055435, 3.853402319266461, 4.164780502768815, 4.587826100411825, 6.068697679935955, 7.262802004344762, 13.803170621186494], "lse": [11.927556816825307, 12.089625806235267, 11.88659108013501, 11.63978541129588, 11.796198919519398, 11.748994465853356, 11.837173704910716, 11.979036833445747, 12.31453801868376, 14.97369808831707], "lseb": [7.684591974399233, 5.652711203719052, 4.79568009068955, 5.24148293088334, 5.486886003977746, 5.595774209195113, 6.053877798018434, 7.2082275602708465, 8.180272653298353, 14.914698294659276]}, "J": {"all": 11.23, "old": 4.1, "latest": 75.4}, "A": {"all": 13.39, "old": 3.855555555555555, "latest": 99.2}, "C": {"all": 56.79, "old": 54.6888888888889, "latest": 75.7}, "zg": {"all": 5.575799602784321, "old": 4.661647267406302, "latest": 13.803170621186494}, "lse": {"all": 12.219319914522151, "old": 11.913277895211605, "latest": 14.97369808831707}, "lseb": {"all": 7.081420271911094, "old": 6.211056047161296, "latest": 14.914698294659276}}}, {"file": "final_TH_full_s260919301_ces-nstat_seq-tinyimg_None_500_100_20260919-103452_f047ec67_last.pt", "arm": "TH_full", "unit": 260919301, "seed": 260919301, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.66, "task_il_mean": 51.83, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 121.5, "readouts": {"n_tasks": 10, "per_task": {"J": [17.3, 12.9, 19.5, 11.2, 15.7, 11.4, 10.1, 16.4, 22.4, 69.7], "A": [35.1, 10.6, 18.4, 9.4, 15.3, 11.1, 9.2, 14.3, 22.3, 83.3], "C": [39.3, 44.1, 47.9, 47.3, 48.3, 48.7, 50.1, 57.5, 58.2, 76.9], "zg": [2.8550878209248185, 2.1521665207706393, 2.747685497860424, 2.1966703544408084, 2.4256828939439727, 2.390407618110068, 2.2179663918400183, 2.6898891206663103, 3.1279048786461354, 6.537741219844669], "lse": [6.700717782241256, 6.76029460340188, 6.913128302811729, 6.825811384413941, 6.772258649795772, 6.93058967636211, 6.779520669841666, 6.784295370492141, 6.904170718813983, 8.023570582284302], "lseb": [4.953723996629977, 4.097743482007829, 4.534333791385267, 3.9849772386706896, 4.2145584925359705, 4.160392456829551, 3.9884665622112756, 4.223850763219466, 4.573612192254187, 7.318707415804619]}, "J": {"all": 20.66, "old": 15.211111111111112, "latest": 69.7}, "A": {"all": 22.9, "old": 16.188888888888886, "latest": 83.3}, "C": {"all": 51.83, "old": 49.044444444444444, "latest": 76.9}, "zg": {"all": 2.9341202317047865, "old": 2.533717899689244, "latest": 6.537741219844669}, "lse": {"all": 6.9394357740458785, "old": 6.818976350908276, "latest": 8.023570582284302}, "lseb": {"all": 4.605036639154883, "old": 4.303517663971579, "latest": 7.318707415804619}}}, {"file": "final_TH_iso_s260919301_ces-iso_seq-tinyimg_None_500_100_20260919-103552_d3af426f_last.pt", "arm": "TH_iso", "unit": 260919301, "seed": 260919301, "dataset": "seq-tinyimg", "model": "ces-iso", "buffer": 500, "class_il_mean": 16.31, "task_il_mean": 42.33, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 112.3, "readouts": {"n_tasks": 10, "per_task": {"J": [10.5, 5.9, 13.6, 6.5, 9.1, 10.3, 9.7, 13.1, 17.3, 67.1], "A": [60.5, 3.7, 10.9, 3.9, 7.0, 7.8, 6.5, 9.2, 12.8, 64.0], "C": [29.9, 34.1, 38.0, 32.8, 38.0, 41.5, 37.6, 48.2, 49.1, 74.1], "zg": [2.0492932609692214, 0.9432282845852896, 1.603151661267504, 0.5131398533545435, 0.8647449690666981, 1.121014850090258, 0.8463711198263336, 1.3596908732783048, 1.5250565091636963, 5.005858456555754], "lse": [6.03744854292071, 6.051579656769807, 6.204013405002978, 6.157109563617578, 6.09725397182746, 6.290602742050728, 6.1620906915030975, 6.169287934531702, 6.156197194670108, 6.9442059438852315], "lseb": [4.6913765128777, 3.4206835749872297, 3.908010296382268, 2.9560008716881843, 3.157909578709129, 3.3052244589022495, 3.122512468841697, 3.3208278666684676, 3.414363463110292, 5.925301049156613]}, "J": {"all": 16.31, "old": 10.666666666666666, "latest": 67.1}, "A": {"all": 18.630000000000003, "old": 13.588888888888889, "latest": 64.0}, "C": {"all": 42.33, "old": 38.8, "latest": 74.1}, "zg": {"all": 1.5831549838157604, "old": 1.202854597955761, "latest": 5.005858456555754}, "lse": {"all": 6.22697896467794, "old": 6.147287078099351, "latest": 6.9442059438852315}, "lseb": {"all": 3.7222210141323826, "old": 3.4774343435741355, "latest": 5.925301049156613}}}, {"file": "final_TH_perm_s260919301_ces-nstat_seq-tinyimg_None_500_100_20260919-103652_1159915a_last.pt", "arm": "TH_perm", "unit": 260919301, "seed": 260919301, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 14.4, "task_il_mean": 34.31, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 110.6, "readouts": {"n_tasks": 10, "per_task": {"J": [8.4, 5.7, 8.7, 4.0, 8.5, 6.4, 6.5, 9.0, 15.2, 71.6], "A": [25.5, 4.9, 7.7, 3.5, 7.4, 5.2, 5.5, 9.1, 14.9, 89.2], "C": [19.5, 23.3, 26.5, 22.9, 28.4, 28.3, 27.4, 43.1, 48.5, 75.2], "zg": [1.7724395803976805, 0.7831810606466606, 1.2361983229476028, 0.7182379587264731, 1.2658727146461606, 1.20234454799816, 1.25935028204415, 1.7326624399553985, 2.402194362895563, 6.856256729379297], "lse": [6.608946475294673, 6.700264226813243, 6.746285929603891, 6.783765396804357, 6.666395461848922, 6.825522520381262, 6.726461975473086, 6.6887947665177, 6.740885266435655, 8.303900178650334], "lseb": [4.635366930821949, 3.6157686468032226, 3.967011624439987, 3.476421310629182, 3.783642055096602, 3.7816282261145298, 3.75654786731428, 3.8209769723360916, 4.259202968668538, 7.760229872754752]}, "J": {"all": 14.4, "old": 8.044444444444444, "latest": 71.6}, "A": {"all": 17.29, "old": 9.3, "latest": 89.2}, "C": {"all": 34.31, "old": 29.766666666666666, "latest": 75.2}, "zg": {"all": 1.9228737999637147, "old": 1.374720141139761, "latest": 6.856256729379297}, "lse": {"all": 6.879122219782312, "old": 6.720813557685865, "latest": 8.303900178650334}, "lseb": {"all": 4.285679647497913, "old": 3.899618511358265, "latest": 7.760229872754752}}}, {"file": "final_TN_full_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260919-221538_0bb73412_last.pt", "arm": "TN_full", "unit": 260919405, "seed": 260919405, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.93, "task_il_mean": 54.010000000000005, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 111.8, "readouts": {"n_tasks": 10, "per_task": {"J": [20.4, 19.3, 17.2, 14.8, 9.1, 12.2, 17.5, 15.4, 16.7, 66.7], "A": [46.7, 16.3, 14.2, 12.6, 6.4, 9.5, 14.2, 12.3, 14.9, 80.8], "C": [42.2, 48.7, 56.9, 51.2, 42.2, 48.8, 54.9, 61.6, 60.8, 72.8], "zg": [3.178769748777151, 2.8694615588802845, 2.763441378382966, 2.348015962205827, 1.9080288169234991, 2.2579812525790186, 2.6061300396695732, 2.7101086637461558, 2.876168602798134, 6.299503850243986], "lse": [6.7443745078736965, 6.903513022851223, 6.928334288788613, 6.795271761594735, 6.75973146906471, 6.746807724570423, 6.762165290020289, 6.896917229457534, 6.774956815437191, 7.985646771476064], "lseb": [5.163670983186612, 4.569198656204747, 4.246326586657612, 4.025406991729516, 3.8701151934730316, 4.000078354954331, 4.175862735753268, 4.112443788720368, 4.308218836413739, 7.234075396347719]}, "J": {"all": 20.93, "old": 15.844444444444443, "latest": 66.7}, "A": {"all": 22.79, "old": 16.344444444444445, "latest": 80.8}, "C": {"all": 54.010000000000005, "old": 51.922222222222224, "latest": 72.8}, "zg": {"all": 2.9817609874206594, "old": 2.613122891551401, "latest": 6.299503850243986}, "lse": {"all": 6.929771888113448, "old": 6.812452456628713, "latest": 7.985646771476064}, "lseb": {"all": 4.570539752344095, "old": 4.274591347454803, "latest": 7.234075396347719}}}, {"file": "final_TN_full_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-063238_e02df8cf_last.pt", "arm": "TN_full", "unit": 260919406, "seed": 260919406, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 15.679999999999998, "task_il_mean": 50.4, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 112.3, "readouts": {"n_tasks": 10, "per_task": {"J": [5.9, 14.5, 5.1, 10.4, 9.4, 9.0, 7.2, 12.9, 13.2, 69.2], "A": [15.5, 13.0, 4.3, 9.2, 10.0, 7.7, 6.5, 11.5, 11.8, 94.9], "C": [31.4, 49.7, 38.3, 44.2, 45.7, 50.5, 49.6, 55.7, 68.2, 70.7], "zg": [2.4326957410881294, 2.814447066385299, 1.9038443419728428, 2.1708507751086725, 2.5276573865693064, 2.3796591542270034, 2.2988405358567836, 2.8155071724550798, 3.208936939040199, 7.817003648642451], "lse": [7.335219353822381, 7.453876444997272, 7.398468053248827, 7.3041892748710335, 7.6505449503827085, 7.437875438654321, 7.449792110741828, 7.382220801309133, 7.426382622501052, 9.35424053870969], "lseb": [4.726244773157754, 4.470810268116531, 4.010211427747708, 4.095887818393169, 4.398318354557665, 4.110391024438493, 4.083070601983664, 4.345332376681313, 4.38300027936626, 8.996705529600108]}, "J": {"all": 15.680000000000001, "old": 9.733333333333333, "latest": 69.2}, "A": {"all": 18.44, "old": 9.944444444444445, "latest": 94.9}, "C": {"all": 50.4, "old": 48.144444444444446, "latest": 70.7}, "zg": {"all": 3.0369442761345766, "old": 2.505826568078146, "latest": 7.817003648642451}, "lse": {"all": 7.619280958923824, "old": 7.42650767228095, "latest": 9.35424053870969}, "lseb": {"all": 4.761997245404267, "old": 4.291474102715839, "latest": 8.996705529600108}}}, {"file": "final_TN_niso_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260919-221638_dc0cd301_last.pt", "arm": "TN_niso", "unit": 260919405, "seed": 260919405, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.759999999999998, "task_il_mean": 53.32000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 108.1, "readouts": {"n_tasks": 10, "per_task": {"J": [18.0, 19.8, 19.0, 15.6, 7.5, 12.9, 16.9, 15.3, 16.4, 66.2], "A": [46.5, 19.4, 13.2, 13.6, 8.2, 11.1, 13.4, 12.2, 14.6, 75.1], "C": [39.8, 50.4, 55.0, 49.9, 41.2, 48.9, 54.8, 58.4, 60.3, 74.5], "zg": [2.9951644821055234, 2.856287731960416, 2.6460276437727734, 2.439722481496632, 1.8389816009043716, 2.1777195625975727, 2.482694804577157, 2.5269224868598394, 2.611083292003721, 6.085396255068481], "lse": [6.6560791829148815, 6.877386858265609, 6.824031120892337, 6.732474298873008, 6.7025956849597055, 6.632598239708647, 6.689985077525998, 6.7527914835570435, 6.6678586092483245, 7.833208716738198], "lseb": [5.078040513722456, 4.509119182298185, 4.211717832001301, 4.178781180203507, 3.8517884871607606, 3.939480397028315, 4.082005740654679, 4.0154286305127975, 4.091040116311914, 6.983608204237467]}, "J": {"all": 20.759999999999998, "old": 15.711111111111112, "latest": 66.2}, "A": {"all": 22.729999999999997, "old": 16.91111111111111, "latest": 75.1}, "C": {"all": 53.32000000000001, "old": 50.96666666666667, "latest": 74.5}, "zg": {"all": 2.866000034134649, "old": 2.508289342919779, "latest": 6.085396255068481}, "lse": {"all": 6.836900927268376, "old": 6.726200061771729, "latest": 7.833208716738198}, "lseb": {"all": 4.494101028413138, "old": 4.217489119988213, "latest": 6.983608204237467}}}, {"file": "final_TN_niso_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-063338_f20180ef_last.pt", "arm": "TN_niso", "unit": 260919406, "seed": 260919406, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 18.98, "task_il_mean": 52.29, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 108.2, "readouts": {"n_tasks": 10, "per_task": {"J": [7.5, 16.6, 8.8, 12.3, 13.0, 13.4, 11.5, 17.2, 20.7, 68.8], "A": [19.6, 15.3, 8.6, 11.0, 11.6, 12.9, 10.4, 15.9, 18.3, 89.2], "C": [32.7, 54.2, 38.1, 45.7, 44.2, 50.0, 54.3, 60.2, 70.1, 73.4], "zg": [2.319394904233515, 2.7590186263229697, 1.954354501652997, 2.1700226532379165, 2.309714295141399, 2.436680607777089, 2.415515050073154, 2.9314095100648703, 3.457328004577896, 6.807251796353609], "lse": [6.852239956395406, 6.942406529355877, 6.928424602566292, 6.888234253844825, 7.04450299388663, 6.898518189524452, 6.962917899800748, 7.020856206448783, 6.997686128133504, 8.306021539566716], "lseb": [4.603188935540019, 4.318441753660705, 4.053814408896254, 3.9954804746572554, 4.158274612917113, 4.121347080891837, 4.055077081514507, 4.408531048321032, 4.570784551860727, 7.743451531254583]}, "J": {"all": 18.98, "old": 13.444444444444445, "latest": 68.8}, "A": {"all": 21.28, "old": 13.733333333333334, "latest": 89.2}, "C": {"all": 52.29, "old": 49.94444444444444, "latest": 73.4}, "zg": {"all": 2.9560689949435415, "old": 2.5281597947868675, "latest": 6.807251796353609}, "lse": {"all": 7.084180829952324, "old": 6.94842075110628, "latest": 8.306021539566716}, "lseb": {"all": 4.6028391479514035, "old": 4.253882216473272, "latest": 7.743451531254583}}}, {"file": "final_TN_none_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260919-221738_c49ba2d1_last.pt", "arm": "TN_none", "unit": 260919405, "seed": 260919405, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 10.3, "task_il_mean": 60.71, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 108.4, "readouts": {"n_tasks": 10, "per_task": {"J": [0.4, 0.7, 0.7, 2.3, 1.5, 1.2, 4.5, 6.5, 10.3, 74.9], "A": [0.3, 0.4, 0.4, 1.3, 1.3, 0.8, 3.4, 4.8, 7.5, 99.9], "C": [58.6, 55.7, 61.1, 55.5, 50.6, 55.0, 60.9, 69.4, 65.4, 74.9], "zg": [8.445724136590957, 9.585827709197998, 10.262580673694611, 10.189438938140869, 9.960225393772125, 10.656290741920472, 11.2021540350914, 12.167846510410309, 12.801157878518104, 20.369628655910493], "lse": [17.499609116269536, 17.694689889162923, 17.916570274446528, 17.635285822752586, 17.639298851256832, 17.84629747451761, 17.594026972022892, 18.25624942499367, 17.878551694374313, 21.50839911706603], "lseb": [9.790831854249713, 11.024844045209573, 11.544316369273835, 11.692810208722134, 11.627312324953595, 12.197440087324571, 12.500382522206726, 13.221489648166267, 13.970605677204102, 21.481562258410527]}, "J": {"all": 10.3, "old": 3.1222222222222222, "latest": 74.9}, "A": {"all": 12.010000000000002, "old": 2.2444444444444445, "latest": 99.9}, "C": {"all": 60.71, "old": 59.13333333333334, "latest": 74.9}, "zg": {"all": 11.564087467324734, "old": 10.585694001926317, "latest": 20.369628655910493}, "lse": {"all": 18.14689786368629, "old": 17.773397724421876, "latest": 21.50839911706603}, "lseb": {"all": 12.905159499572104, "old": 11.952225859701167, "latest": 21.481562258410527}}}, {"file": "final_TN_none_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-063438_184fc3de_last.pt", "arm": "TN_none", "unit": 260919406, "seed": 260919406, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 10.49, "task_il_mean": 60.11, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 108.5, "readouts": {"n_tasks": 10, "per_task": {"J": [0.2, 1.2, 0.1, 1.3, 1.9, 2.8, 1.9, 6.7, 11.6, 77.2], "A": [0.1, 0.8, 0.0, 0.9, 1.6, 2.4, 1.1, 5.7, 10.0, 100.0], "C": [50.5, 61.9, 43.8, 49.9, 56.6, 59.8, 60.1, 65.1, 76.2, 77.2], "zg": [8.158552834033966, 9.851981106519698, 9.252829402446746, 10.372599786281585, 10.736024120092392, 11.120957466125489, 11.439122043609618, 12.562329074859619, 13.99524236869812, 20.925795979499817], "lse": [18.18690787033806, 18.28391296150792, 18.300260486481793, 18.215421166858544, 18.548452666389164, 18.20223025083802, 18.292520539376003, 18.493297129240798, 18.646219319853564, 21.984463800931458], "lseb": [9.762448736760435, 11.09861381592878, 11.07575614013767, 11.972684456645293, 12.210680875831859, 12.512282989776685, 12.794897350102705, 13.7668865167005, 14.846204135122303, 21.95940247801782]}, "J": {"all": 10.49, "old": 3.0777777777777775, "latest": 77.2}, "A": {"all": 12.26, "old": 2.511111111111111, "latest": 100.0}, "C": {"all": 60.11, "old": 58.21111111111111, "latest": 77.2}, "zg": {"all": 11.841543418216705, "old": 10.832182022518582, "latest": 20.925795979499817}, "lse": {"all": 18.715368619181532, "old": 18.35213582120932, "latest": 21.984463800931458}, "lseb": {"all": 13.199985749502407, "old": 12.226717224111802, "latest": 21.95940247801782}}}, {"file": "final_V_mean_s260917314_ces-ntarget_seq-tinyimg_None_500_100_20260918-013207_8aa7459b_last.pt", "arm": "V_mean", "unit": 260917314, "seed": 260917314, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 20.27, "task_il_mean": 52.35, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 107.6, "readouts": {"n_tasks": 10, "per_task": {"J": [15.9, 13.0, 15.7, 14.2, 6.5, 7.1, 20.9, 15.2, 18.7, 75.5], "A": [27.8, 12.3, 14.5, 12.9, 6.1, 6.3, 19.8, 13.7, 15.8, 91.5], "C": [41.5, 50.5, 43.4, 45.1, 42.1, 42.0, 60.5, 55.9, 63.7, 78.8], "zg": [2.935310144307092, 2.526842697193846, 2.5307956657456234, 2.362865286499262, 1.8462112334538252, 1.882143756547477, 3.1583692607991396, 2.5867465174421667, 3.0761444795113055, 7.594666024517268], "lse": [6.939914354424338, 7.004989971088201, 7.1594170036833304, 6.934667388809233, 6.850784573715918, 6.886249580353992, 7.070599242567403, 6.87128829838431, 7.002512473040799, 8.755756017709967], "lseb": [4.930588751261181, 4.213078674461814, 4.452834853723234, 4.2084070571001115, 3.819341493322969, 3.865948740909461, 4.604571331162018, 4.1607751583254515, 4.450153063652227, 8.286880737901395]}, "J": {"all": 20.27, "old": 14.133333333333333, "latest": 75.5}, "A": {"all": 22.07, "old": 14.355555555555554, "latest": 91.5}, "C": {"all": 52.35, "old": 49.41111111111111, "latest": 78.8}, "zg": {"all": 3.050009506601701, "old": 2.5450476712777483, "latest": 7.594666024517268}, "lse": {"all": 7.14761789037775, "old": 6.968935876229725, "latest": 8.755756017709967}, "lseb": {"all": 4.699257986181986, "old": 4.30063323599094, "latest": 8.286880737901395}}}, {"file": "final_V_original_s260917314_ces-ntarget_seq-tinyimg_None_500_100_20260918-013007_5b4dd822_last.pt", "arm": "V_original", "unit": 260917314, "seed": 260917314, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 20.48, "task_il_mean": 51.36, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 107.1, "readouts": {"n_tasks": 10, "per_task": {"J": [18.0, 15.2, 16.5, 12.3, 8.0, 8.6, 22.6, 14.9, 13.9, 74.8], "A": [29.4, 14.6, 15.2, 11.5, 6.6, 7.2, 22.1, 14.7, 12.3, 89.5], "C": [43.2, 45.8, 42.8, 45.4, 40.3, 43.3, 59.8, 51.1, 62.1, 79.8], "zg": [2.9908867918197064, 2.577855987528339, 2.4562329058293253, 2.2605790586993098, 1.9262544323699549, 1.8947981897890567, 3.067542293428909, 2.582391759842634, 2.7441239023171367, 7.244853618569672], "lse": [6.926992899479072, 7.006105390797446, 7.029199771800445, 6.874715191726026, 6.838824884817618, 6.815073111028785, 6.948864962198704, 6.877116517038833, 6.900202428303327, 8.470064684893948], "lseb": [4.975677932375441, 4.356337494083776, 4.419120196413141, 4.164102553168729, 3.886818569118793, 3.831316121501959, 4.541737044383178, 4.24222764313487, 4.155002181123833, 7.929920278807119]}, "J": {"all": 20.48, "old": 14.444444444444445, "latest": 74.8}, "A": {"all": 22.31, "old": 14.844444444444443, "latest": 89.5}, "C": {"all": 51.36, "old": 48.2, "latest": 79.8}, "zg": {"all": 2.9745518940194042, "old": 2.50007392462493, "latest": 7.244853618569672}, "lse": {"all": 7.06871598420842, "old": 6.91301057302114, "latest": 8.470064684893948}, "lseb": {"all": 4.650226001411084, "old": 4.285815526144858, "latest": 7.929920278807119}}}, {"file": "final_V_permute_s260917314_ces-ntarget_seq-tinyimg_None_500_100_20260918-013107_05dd53c4_last.pt", "arm": "V_permute", "unit": 260917314, "seed": 260917314, "dataset": "seq-tinyimg", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 19.2, "task_il_mean": 51.870000000000005, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 108.0, "readouts": {"n_tasks": 10, "per_task": {"J": [16.6, 13.4, 15.1, 11.6, 5.3, 6.8, 20.4, 13.8, 13.5, 75.5], "A": [27.4, 11.7, 13.2, 11.3, 4.1, 6.8, 19.8, 14.4, 11.0, 92.2], "C": [43.2, 51.3, 43.0, 46.0, 41.5, 43.8, 58.1, 52.2, 60.1, 79.5], "zg": [3.0787566415015606, 2.52618923195824, 2.3760480918958784, 2.3328417777353896, 1.7840501415217296, 2.033878787531052, 3.1075047447439283, 2.6380814856691286, 2.7991128638163207, 7.950909016489983], "lse": [7.11631914181092, 7.190836993123364, 7.149316486722833, 7.080254557441021, 6.988745144501998, 7.04525505218011, 7.1223261679300265, 7.0465378364998505, 7.0616998523190855, 9.027719851992607], "lseb": [5.027438639241323, 4.1901443357940495, 4.362850621301742, 4.161796816739822, 3.806763405490633, 3.970034359399165, 4.598842979692918, 4.292434760101595, 4.282892749071682, 8.607383350167373]}, "J": {"all": 19.2, "old": 12.944444444444445, "latest": 75.5}, "A": {"all": 21.19, "old": 13.3, "latest": 92.2}, "C": {"all": 51.870000000000005, "old": 48.8, "latest": 79.5}, "zg": {"all": 3.0627372782863214, "old": 2.5196070851525807, "latest": 7.950909016489983}, "lse": {"all": 7.282901108452182, "old": 7.089032359169912, "latest": 9.027719851992607}, "lseb": {"all": 4.7300582017000306, "old": 4.299244296314771, "latest": 8.607383350167373}}}]

==> anc/supplementary_material/data/collected_ur/UR_G0.json <==
[{"file": "final_DD_full_s260919506_ces-hdir-der_seq-cifar100_None_500_50_20260919-192831_b33295a5_last.pt", "arm": "DD_full", "unit": 260919506, "seed": 260919506, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 34.9, "task_il_mean": 73.72, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 25.4, "readouts": {"n_tasks": 10, "per_task": {"J": [16.3, 21.6, 20.3, 26.3, 26.7, 22.7, 43.0, 42.1, 46.7, 83.3], "A": [21.3, 21.9, 20.8, 27.4, 26.3, 23.7, 41.9, 40.1, 48.5, 91.2], "C": [60.0, 62.3, 64.3, 64.9, 72.6, 71.9, 82.1, 85.6, 83.3, 90.2], "zg": [2.5441561992429196, 3.0589319339068606, 3.6016617421163244, 3.3139977076044307, 3.626205482627265, 3.2910660498328506, 5.132082690246404, 5.025723500989377, 5.70705692271702, 8.566433970987797], "lse": [6.76094021215566, 7.141170166290238, 7.479605394266195, 6.7671015221335376, 6.9455055220022786, 6.590530256870124, 7.588290060169583, 7.833015373808671, 7.957233562303803, 9.218513147644511], "lseb": [3.841611133703074, 4.207422996100377, 4.64110326789089, 4.371186729080224, 4.531197709931761, 4.209536562983901, 5.719360745171636, 5.580772292626535, 6.209179007402093, 8.85444740513152]}, "J": {"all": 34.9, "old": 29.522222222222222, "latest": 83.3}, "A": {"all": 36.31, "old": 30.21111111111111, "latest": 91.2}, "C": {"all": 73.72, "old": 71.88888888888889, "latest": 90.2}, "zg": {"all": 4.386731620027125, "old": 3.9223202476981616, "latest": 8.566433970987797}, "lse": {"all": 7.428190521764461, "old": 7.229265785555565, "latest": 9.218513147644511}, "lseb": {"all": 5.216581785002201, "old": 4.812374493876721, "latest": 8.85444740513152}}}, {"file": "final_DD_full_s260919507_ces-hdir-der_seq-cifar100_None_500_50_20260919-192855_045743d9_last.pt", "arm": "DD_full", "unit": 260919507, "seed": 260919507, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 33.87, "task_il_mean": 71.84, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.8, "readouts": {"n_tasks": 10, "per_task": {"J": [16.1, 35.4, 25.9, 26.7, 31.8, 26.4, 38.4, 22.4, 35.4, 80.2], "A": [18.9, 37.2, 26.9, 26.6, 33.2, 27.9, 39.9, 21.8, 37.6, 91.0], "C": [60.5, 73.5, 62.0, 66.4, 76.2, 67.2, 76.0, 74.6, 75.2, 86.8], "zg": [2.5008727400880306, 4.490304077237845, 3.7931054901359604, 3.4069719618186354, 4.009559639316052, 3.486534717093222, 4.464486342713236, 3.2056556790918114, 4.298480692977086, 7.952620653025806], "lse": [6.4952369816608195, 7.540454169275232, 7.572173365329926, 6.889465521224104, 7.057316439778766, 6.8509077395276385, 7.389336598498155, 6.780034443598738, 7.015816385432554, 8.721791986044252], "lseb": [3.8258367260182182, 5.2981799055157115, 4.911966385551173, 4.441248341264045, 4.792876489614175, 4.479960582137138, 5.275581121251887, 4.0654798987236225, 5.054386930010036, 8.344557558044306]}, "J": {"all": 33.87, "old": 28.72222222222222, "latest": 80.2}, "A": {"all": 36.1, "old": 30.0, "latest": 91.0}, "C": {"all": 71.84, "old": 70.17777777777778, "latest": 86.8}, "zg": {"all": 4.160859199349768, "old": 3.7395523711635423, "latest": 7.952620653025806}, "lse": {"all": 7.231253363037018, "old": 7.065637960480659, "latest": 8.721791986044252}, "lseb": {"all": 5.049007393813031, "old": 4.682835153342889, "latest": 8.344557558044306}}}, {"file": "final_DD_hperm_s260919506_ces-hdir-der_seq-cifar100_None_500_50_20260919-192843_00d7afa7_last.pt", "arm": "DD_hperm", "unit": 260919506, "seed": 260919506, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 31.259999999999998, "task_il_mean": 59.89, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.9, "readouts": {"n_tasks": 10, "per_task": {"J": [13.0, 17.6, 19.3, 21.9, 15.7, 16.9, 40.8, 37.5, 45.5, 84.4], "A": [21.2, 15.7, 20.7, 21.5, 17.3, 18.3, 40.3, 36.2, 45.0, 92.1], "C": [38.3, 46.7, 46.0, 51.0, 46.9, 52.9, 71.9, 74.5, 80.0, 90.7], "zg": [1.772347322024405, 1.7632047152323649, 2.4812244919682853, 2.11266219968535, 1.9337476789634676, 2.048597397928126, 4.383208046197425, 3.9971974998321382, 4.57218457486853, 7.632321895278991], "lse": [6.222138070231889, 6.366434771519988, 6.734073623437551, 6.141582943520912, 6.3002952394731, 6.082519429690324, 7.037137307172175, 7.019386136518796, 7.16683445784999, 8.30408958617058], "lseb": [3.6787457505369687, 3.4260539906649363, 4.100744115011559, 3.6394757814966106, 3.5436437476336318, 3.5388202548106, 5.279138293601252, 4.866033436786195, 5.3294466742482625, 7.93438455578799]}, "J": {"all": 31.26, "old": 25.355555555555554, "latest": 84.4}, "A": {"all": 32.83, "old": 26.244444444444444, "latest": 92.1}, "C": {"all": 59.89, "old": 56.46666666666667, "latest": 90.7}, "zg": {"all": 3.2696695821979085, "old": 2.7849304363000105, "latest": 7.632321895278991}, "lse": {"all": 6.73744915655853, "old": 6.563377997712747, "latest": 8.30408958617058}, "lseb": {"all": 4.533648660057801, "old": 4.155789116087779, "latest": 7.93438455578799}}}, {"file": "final_DD_hperm_s260919507_ces-hdir-der_seq-cifar100_None_500_50_20260919-192907_000d0411_last.pt", "arm": "DD_hperm", "unit": 260919507, "seed": 260919507, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 28.49, "task_il_mean": 58.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.4, "readouts": {"n_tasks": 10, "per_task": {"J": [12.0, 22.9, 21.0, 18.7, 22.7, 19.3, 32.5, 22.1, 30.5, 83.2], "A": [16.3, 27.1, 23.9, 19.2, 24.4, 20.3, 33.3, 20.8, 30.2, 95.0], "C": [37.1, 51.9, 45.8, 46.8, 58.0, 51.1, 67.4, 72.9, 67.8, 87.0], "zg": [1.8699055488966405, 3.1986953909881413, 2.565310809499584, 2.245778254329227, 2.6306217379849404, 2.291368473558687, 3.7190532983476294, 2.873048059134744, 3.589815705297049, 8.316768531750888], "lse": [6.39691068113304, 7.352138002628475, 7.002965197889475, 6.695342895661591, 6.611297700692254, 6.551775148874814, 7.141297992999926, 6.581418727493098, 6.840900295020627, 9.029330890797015], "lseb": [3.7255756338795165, 4.724753442175354, 4.230739526602358, 3.9220996654317903, 4.005499385197797, 3.851415127214766, 4.792403028578228, 3.8348697323113656, 4.568615822101087, 8.75833435889083]}, "J": {"all": 28.49, "old": 22.41111111111111, "latest": 83.2}, "A": {"all": 31.05, "old": 23.944444444444443, "latest": 95.0}, "C": {"all": 58.58, "old": 55.422222222222224, "latest": 87.0}, "zg": {"all": 3.330036580978753, "old": 2.7759552531151828, "latest": 8.316768531750888}, "lse": {"all": 7.020337753319032, "old": 6.797116293599256, "latest": 9.029330890797015}, "lseb": {"all": 4.641430572238309, "old": 4.183996818165807, "latest": 8.75833435889083}}}, {"file": "final_H_full_b2000_s260919207_ces-nstat_seq-cifar100_None_2000_50_20260919-080027_75c93630_last.pt", "arm": "H_full_b2000", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 52.65, "task_il_mean": 83.07, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 21.7, "readouts": {"n_tasks": 10, "per_task": {"J": [44.7, 55.5, 60.0, 55.2, 52.0, 50.8, 46.9, 44.2, 48.3, 68.9], "A": [51.5, 60.8, 62.4, 54.7, 53.2, 50.9, 45.6, 44.6, 50.1, 77.6], "C": [79.3, 78.9, 82.7, 86.4, 81.1, 84.6, 86.1, 82.7, 84.0, 84.9], "zg": [4.902583914086223, 6.71773056749627, 7.3550018126480285, 6.207225129552185, 6.108527026537806, 6.363710400586948, 5.937526127982885, 5.011686887034215, 5.60345670216158, 7.030575455650688], "lse": [7.313141480219741, 8.801808964857987, 9.196712802235858, 8.365837253632542, 8.31626706249883, 8.669519354278734, 8.3967530987912, 7.586608916272414, 7.7258159744418045, 8.293347236835832], "lseb": [5.745342226073524, 7.394730140160852, 7.911710331523739, 6.696704853916292, 6.746706132990601, 6.9490948198606235, 6.424800069421805, 5.6042754777940615, 6.137178634630878, 7.49576562788887]}, "J": {"all": 52.65, "old": 50.84444444444445, "latest": 68.9}, "A": {"all": 55.14, "old": 52.644444444444446, "latest": 77.6}, "C": {"all": 83.07000000000001, "old": 82.86666666666666, "latest": 84.9}, "zg": {"all": 6.123802402373682, "old": 6.0230498408984605, "latest": 7.030575455650688}, "lse": {"all": 8.266581214406495, "old": 8.263607211914346, "latest": 8.293347236835832}, "lseb": {"all": 6.7106308314261245, "old": 6.623393631819153, "latest": 7.49576562788887}}}, {"file": "final_H_full_b200_s260919207_ces-nstat_seq-cifar100_None_200_50_20260919-075914_806c8d5d_last.pt", "arm": "H_full_b200", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 21.52, "task_il_mean": 65.94, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.6, "readouts": {"n_tasks": 10, "per_task": {"J": [11.5, 25.0, 21.0, 18.6, 13.8, 8.4, 13.0, 15.5, 13.6, 74.8], "A": [13.2, 26.1, 19.5, 16.2, 13.3, 7.9, 11.4, 14.2, 13.2, 91.5], "C": [49.9, 65.3, 64.9, 66.4, 56.8, 62.6, 72.3, 68.8, 70.9, 81.5], "zg": [1.7930734418220817, 2.913182629699819, 2.8893161164093764, 2.1947543212734164, 2.104975037654862, 1.737800919109024, 2.5139288051879265, 2.660900086195208, 2.6648069978225974, 7.1999150600582364], "lse": [6.604061014845264, 6.518580588178996, 6.67585370500348, 6.334591234780623, 6.4796234056072635, 6.475865956171664, 6.923443536365008, 6.792651026043263, 6.780997765160402, 8.195162009332053], "lseb": [3.349150964761354, 4.00369960761513, 3.947909466381898, 3.317926758191917, 3.44121920392592, 2.9830715555443525, 3.4872647453692975, 3.6784295993272487, 3.6905121135524044, 7.787844320697416]}, "J": {"all": 21.52, "old": 15.600000000000001, "latest": 74.8}, "A": {"all": 22.65, "old": 15.0, "latest": 91.5}, "C": {"all": 65.94, "old": 64.21111111111111, "latest": 81.5}, "zg": {"all": 2.8672653415232547, "old": 2.38585981724159, "latest": 7.1999150600582364}, "lse": {"all": 6.778083024148802, "old": 6.620629803572886, "latest": 8.195162009332053}, "lseb": {"all": 3.968702833536694, "old": 3.5443537794077247, "latest": 7.787844320697416}}}, {"file": "final_H_full_b500_s260919207_ces-nstat_seq-cifar100_None_500_50_20260919-075950_b6a6e435_last.pt", "arm": "H_full_b500", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.12, "task_il_mean": 75.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.9, 42.0, 42.6, 40.4, 27.6, 32.0, 31.1, 22.6, 47.4, 70.6], "A": [29.8, 47.5, 42.3, 39.5, 27.8, 32.1, 30.4, 22.1, 47.8, 84.1], "C": [66.6, 71.2, 76.8, 79.5, 71.5, 75.3, 79.7, 76.4, 80.3, 81.3], "zg": [3.1237967305742202, 4.66127136844024, 4.692478383302689, 4.3844882126897575, 3.2622731159534304, 3.8208020063210277, 4.095596872520633, 3.3196539923232047, 4.922499027440325, 6.81798137369752], "lse": [6.5164429688637995, 7.321714056915047, 7.416554947929348, 7.143235376007129, 6.724117147124263, 7.092675016803815, 7.29566255281234, 6.678052815359345, 7.230870394572841, 7.943613756567507], "lseb": [4.313348774780676, 5.508790919158256, 5.422663383092499, 5.083415422952194, 4.242996908636236, 4.654835447742233, 4.766735529096196, 4.112599202409706, 5.578894790504247, 7.37336047784131]}, "J": {"all": 38.12, "old": 34.51111111111111, "latest": 70.6}, "A": {"all": 40.339999999999996, "old": 35.47777777777778, "latest": 84.1}, "C": {"all": 75.86, "old": 75.25555555555555, "latest": 81.3}, "zg": {"all": 4.310084108326305, "old": 4.031428856618392, "latest": 6.81798137369752}, "lse": {"all": 7.1362939032955435, "old": 7.046591697376437, "latest": 7.943613756567507}, "lseb": {"all": 5.105764085621355, "old": 4.853808930930249, "latest": 7.37336047784131}}}, {"file": "final_H_iso_b2000_s260919207_ces-iso_seq-cifar100_None_2000_50_20260919-080039_971c7064_last.pt", "arm": "H_iso_b2000", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 2000, "class_il_mean": 50.58, "task_il_mean": 79.85, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.7, "readouts": {"n_tasks": 10, "per_task": {"J": [40.3, 52.6, 51.4, 51.0, 47.9, 48.6, 44.5, 48.3, 51.5, 69.7], "A": [45.2, 56.5, 52.6, 49.6, 48.3, 48.3, 43.7, 47.3, 51.9, 82.2], "C": [71.7, 77.9, 79.0, 81.7, 77.8, 81.0, 81.9, 82.1, 83.2, 82.2], "zg": [4.024767396012321, 5.825021441157907, 6.092682952174917, 5.436029166815337, 5.289405244227499, 5.625974549075589, 5.202808034400456, 4.776856338586658, 5.258634917328134, 6.6636378870159385], "lse": [6.897671243086815, 8.224911644638423, 8.567081145147938, 7.998546836773042, 7.928494996811762, 8.228379900316616, 8.01432454930718, 7.338257549347646, 7.503386364175451, 7.854635210404582], "lseb": [5.13183911666868, 6.6995273524643615, 6.855822100370194, 6.126406495394916, 6.114571044837584, 6.384944693053116, 5.885062534537004, 5.437935310066864, 5.861100647732334, 7.221354140701141]}, "J": {"all": 50.58, "old": 48.455555555555556, "latest": 69.7}, "A": {"all": 52.56, "old": 49.266666666666666, "latest": 82.2}, "C": {"all": 79.85, "old": 79.58888888888889, "latest": 82.2}, "zg": {"all": 5.419581792679476, "old": 5.281353337753202, "latest": 6.6636378870159385}, "lse": {"all": 7.855568944000946, "old": 7.85567269217832, "latest": 7.854635210404582}, "lseb": {"all": 6.17185634358262, "old": 6.055245477236117, "latest": 7.221354140701141}}}, {"file": "final_H_iso_b200_s260919207_ces-iso_seq-cifar100_None_200_50_20260919-075926_3d137ea5_last.pt", "arm": "H_iso_b200", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 200, "class_il_mean": 20.14, "task_il_mean": 58.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.4, "readouts": {"n_tasks": 10, "per_task": {"J": [11.6, 21.9, 17.4, 16.4, 11.4, 6.8, 12.3, 14.5, 12.9, 76.2], "A": [13.7, 20.2, 17.2, 14.4, 10.8, 6.5, 11.3, 14.1, 13.3, 93.2], "C": [50.8, 60.4, 57.6, 59.1, 56.1, 47.0, 61.6, 52.7, 57.7, 82.0], "zg": [1.6645458006970584, 2.0864218484163284, 1.991615150054684, 1.569317416145932, 1.5097380341440438, 0.9101075045289472, 1.6251183670859317, 1.644036693772301, 1.711984300586395, 6.591919574027881], "lse": [6.0643569247347155, 5.994529754032872, 6.161133167736716, 5.851187465318909, 5.9483632939299, 6.006459166887164, 6.254164879185538, 6.173430593428963, 6.257669668894177, 7.516662661001621], "lseb": [3.3140393021309165, 3.4846764089526765, 3.3333146928387736, 2.958859557786982, 3.0068893939199475, 2.6501547703126964, 2.9290806706424877, 3.095414018271599, 3.1156067250977064, 7.136812404674539]}, "J": {"all": 20.14, "old": 13.911111111111111, "latest": 76.2}, "A": {"all": 21.47, "old": 13.5, "latest": 93.2}, "C": {"all": 58.5, "old": 55.888888888888886, "latest": 82.0}, "zg": {"all": 2.13048046894595, "old": 1.6347650128257358, "latest": 6.591919574027881}, "lse": {"all": 6.222795757515057, "old": 6.079032768238772, "latest": 7.516662661001621}, "lseb": {"all": 3.502484794462833, "old": 3.0986706155504202, "latest": 7.136812404674539}}}, {"file": "final_H_iso_b500_s260919207_ces-iso_seq-cifar100_None_500_50_20260919-080002_90070a44_last.pt", "arm": "H_iso_b500", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 33.980000000000004, "task_il_mean": 69.3, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.5, "readouts": {"n_tasks": 10, "per_task": {"J": [18.8, 34.8, 34.2, 33.9, 23.5, 28.7, 28.3, 21.8, 41.4, 74.4], "A": [23.1, 36.8, 34.2, 32.7, 21.8, 28.3, 26.4, 20.1, 43.1, 89.7], "C": [57.7, 66.6, 67.9, 72.0, 64.1, 64.0, 73.3, 68.5, 77.3, 81.6], "zg": [2.0921681405976416, 3.1701379467062654, 3.328827998972265, 3.18742130532302, 2.342309899173677, 2.74249861821346, 3.174933383597061, 2.439543246347457, 4.239574929546565, 6.065954532403499], "lse": [6.058810432533527, 6.465698133627065, 6.564167469701703, 6.527045386246416, 6.223022489238509, 6.54131109974259, 6.733234219130991, 6.128248800422712, 6.722920789236309, 7.141743574601266], "lseb": [3.578358988469892, 4.380851726637323, 4.410490837751196, 4.1983429180205585, 3.57991424675959, 3.9334130724265015, 4.146327247871515, 3.5369049176928953, 5.033697362988264, 6.625885467020668]}, "J": {"all": 33.980000000000004, "old": 29.488888888888887, "latest": 74.4}, "A": {"all": 35.62, "old": 29.61111111111111, "latest": 89.7}, "C": {"all": 69.3, "old": 67.93333333333334, "latest": 81.6}, "zg": {"all": 3.278337000088091, "old": 2.9686017187197127, "latest": 6.065954532403499}, "lse": {"all": 6.510620239448109, "old": 6.4404954244310915, "latest": 7.141743574601266}, "lseb": {"all": 4.34241867856384, "old": 4.088700146513081, "latest": 6.625885467020668}}}, {"file": "final_H_perm_b2000_s260919207_ces-nstat_seq-cifar100_None_2000_50_20260919-080051_fa98b2db_last.pt", "arm": "H_perm_b2000", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 49.739999999999995, "task_il_mean": 75.16999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 22.9, "readouts": {"n_tasks": 10, "per_task": {"J": [41.8, 50.8, 47.7, 49.1, 44.3, 48.7, 46.1, 43.0, 52.1, 73.8], "A": [49.0, 54.1, 49.2, 47.9, 45.6, 48.0, 45.6, 42.1, 51.9, 85.0], "C": [68.5, 70.2, 71.0, 74.4, 69.7, 75.7, 80.2, 77.2, 82.1, 82.7], "zg": [4.269085684679449, 5.512482530131936, 5.344819235084579, 4.918383071080316, 4.946366125610657, 5.189473626986146, 5.307867288576439, 4.28380940461345, 5.335387456785887, 6.8464416120424865], "lse": [7.026795213253891, 8.117597627312357, 8.171096926890284, 7.66717746522227, 7.8061042094234, 7.842514935760817, 7.971956357260283, 7.109509206331283, 7.494692707341445, 7.9804043344026825], "lseb": [5.378593449252162, 6.569065897906313, 6.311157820791018, 5.752619062731664, 5.941340656272675, 5.990566441425188, 5.984224315898868, 5.096961367212445, 5.963943512450146, 7.387831918938727]}, "J": {"all": 49.739999999999995, "old": 47.06666666666667, "latest": 73.8}, "A": {"all": 51.839999999999996, "old": 48.15555555555555, "latest": 85.0}, "C": {"all": 75.17, "old": 74.33333333333333, "latest": 82.7}, "zg": {"all": 5.195411603559135, "old": 5.011963824838762, "latest": 6.8464416120424865}, "lse": {"all": 7.71878489831987, "old": 7.689716072088448, "latest": 7.9804043344026825}, "lseb": {"all": 6.03763044428792, "old": 5.8876080582156085, "latest": 7.387831918938727}}}, {"file": "final_H_perm_b200_s260919207_ces-nstat_seq-cifar100_None_200_50_20260919-075938_216ad591_last.pt", "arm": "H_perm_b200", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 18.73, "task_il_mean": 50.9, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.7, "readouts": {"n_tasks": 10, "per_task": {"J": [9.3, 21.7, 16.3, 14.5, 10.5, 5.4, 11.1, 12.8, 9.7, 76.0], "A": [11.4, 21.3, 15.0, 13.1, 9.3, 4.7, 9.7, 12.3, 9.3, 94.3], "C": [33.7, 55.8, 47.5, 52.7, 48.8, 35.3, 54.4, 50.6, 48.9, 81.3], "zg": [1.3551460524871946, 2.3668837435822936, 1.6389009250421076, 1.6835152823580428, 1.3584193725055083, 0.8676197022963316, 1.793660156597849, 1.9626183088102844, 1.9949978316444903, 7.006871444478631], "lse": [6.446992970737081, 6.445089016985554, 6.427052327511471, 6.253724884437737, 6.3794232577258105, 6.488322346774003, 6.664920447417062, 6.634600063811835, 6.767962771085112, 7.953417248068697], "lseb": [3.2811962456153414, 3.791054137825684, 3.2528330560616308, 3.1461976809638075, 2.967090229463986, 2.8139570964847476, 3.25073135814468, 3.4473561753331388, 3.555288518169958, 7.61150862733544]}, "J": {"all": 18.73, "old": 12.366666666666667, "latest": 76.0}, "A": {"all": 20.04, "old": 11.78888888888889, "latest": 94.3}, "C": {"all": 50.9, "old": 47.52222222222222, "latest": 81.3}, "zg": {"all": 2.2028632819802736, "old": 1.6690845972582335, "latest": 7.006871444478631}, "lse": {"all": 6.646150533455436, "old": 6.500898676276185, "latest": 7.953417248068697}, "lseb": {"all": 3.7117213125398414, "old": 3.278411610895886, "latest": 7.61150862733544}}}, {"file": "final_H_perm_b500_s260919207_ces-nstat_seq-cifar100_None_500_50_20260919-080014_ca1bfe11_last.pt", "arm": "H_perm_b500", "unit": 260919207, "seed": 260919207, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.92, "task_il_mean": 62.470000000000006, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.9, "readouts": {"n_tasks": 10, "per_task": {"J": [17.7, 33.5, 29.1, 33.9, 21.2, 29.0, 27.6, 17.6, 44.7, 74.9], "A": [21.5, 36.4, 28.8, 32.9, 19.9, 28.3, 26.4, 16.9, 44.8, 89.9], "C": [46.8, 56.1, 59.8, 66.3, 53.0, 59.5, 65.1, 58.1, 77.6, 82.4], "zg": [2.0236844729185104, 3.366101088166237, 2.9572858236171307, 3.281223465003073, 2.3083355367463083, 3.0429250515000894, 3.256963229805231, 2.4279312592456117, 4.595046285912394, 6.5691808437332515], "lse": [6.193737394487422, 6.771955960773651, 6.727767856180412, 6.648228048342687, 6.4361924025893344, 6.752815455541069, 7.0208072992418575, 6.413714929214275, 6.936925134458547, 7.6206687891601845], "lseb": [3.6529136776020246, 4.790655605577072, 4.217362474421678, 4.360005844410482, 3.7579381174318875, 4.304685374359594, 4.352179747267205, 3.6606505406215732, 5.382719302196397, 7.141844743088748]}, "J": {"all": 32.92, "old": 28.255555555555556, "latest": 74.9}, "A": {"all": 34.58, "old": 28.43333333333333, "latest": 89.9}, "C": {"all": 62.470000000000006, "old": 60.25555555555555, "latest": 82.4}, "zg": {"all": 3.3828677056647836, "old": 3.028832912546065, "latest": 6.5691808437332515}, "lse": {"all": 6.752281326998944, "old": 6.655793831203251, "latest": 7.6206687891601845}, "lseb": {"all": 4.562095542697667, "old": 4.275456742654212, "latest": 7.141844743088748}}}, {"file": "final_K_Hiso_s260918713_ces-iso_seq-cifar100_None_500_50_20260918-214909_d1f4f0d7_last.pt", "arm": "K_Hiso", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.620000000000005, "task_il_mean": 70.66, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.8, "readouts": {"n_tasks": 10, "per_task": {"J": [23.0, 32.3, 26.0, 25.2, 23.2, 24.3, 25.8, 31.2, 54.5, 80.7], "A": [31.4, 31.8, 24.3, 23.7, 21.4, 23.1, 23.5, 30.7, 51.9, 92.3], "C": [54.9, 64.9, 63.6, 66.0, 68.2, 69.8, 73.2, 75.1, 84.7, 86.2], "zg": [2.396145186725771, 3.292907791053876, 2.6939419975010677, 2.8305099455497693, 2.5114470535125584, 2.667144314198289, 2.8160414357557895, 3.1743622147664428, 4.767063506424427, 6.580666450552642], "lse": [6.040063169041369, 6.556669454796818, 6.471507299602848, 6.589930104834496, 6.3342322766070644, 6.325121575359288, 6.376944501165183, 6.36891457914597, 6.949942758619739, 7.462537809340477], "lseb": [3.9563729946966637, 4.516106754535662, 3.9088379782361056, 4.046010930946512, 3.633121693967089, 3.8124785948233653, 3.8058885762768653, 4.112525141245573, 5.299905476384698, 7.028706208086686]}, "J": {"all": 34.62, "old": 29.5, "latest": 80.7}, "A": {"all": 35.410000000000004, "old": 29.08888888888889, "latest": 92.3}, "C": {"all": 70.66, "old": 68.93333333333334, "latest": 86.2}, "zg": {"all": 3.3730229896040633, "old": 3.016618160609777, "latest": 6.580666450552642}, "lse": {"all": 6.547586352851326, "old": 6.445925079908086, "latest": 7.462537809340477}, "lseb": {"all": 4.4119954349199215, "old": 4.121249793456949, "latest": 7.028706208086686}}}, {"file": "final_K_Hiso_s260918714_ces-iso_seq-cifar100_None_500_50_20260918-215009_0cd80c3b_last.pt", "arm": "K_Hiso", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 33.22, "task_il_mean": 70.64, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.9, "readouts": {"n_tasks": 10, "per_task": {"J": [25.3, 30.7, 21.5, 23.9, 29.6, 21.3, 33.7, 25.1, 36.3, 84.8], "A": [34.1, 31.4, 19.4, 22.7, 29.5, 21.3, 32.0, 25.4, 33.6, 93.3], "C": [64.2, 71.1, 68.0, 65.3, 68.0, 62.5, 70.1, 66.4, 81.8, 89.0], "zg": [2.843111997809261, 3.652020918864757, 2.269599126253277, 2.5263284961795436, 2.93752131546475, 2.1991365141062995, 3.074147376747802, 2.4602581217694097, 3.914603460691869, 7.4635320024490355], "lse": [6.282161150551575, 7.0266377833894405, 6.311995247165134, 6.2467037082964465, 6.419401706484366, 6.136098093629174, 6.26136668329857, 5.97296643146969, 6.877403746373013, 8.189587592781079], "lseb": [4.274090242946079, 4.715052902990639, 3.4809150107063087, 3.7766750645015077, 4.046357917187915, 3.480502878486679, 4.076909077987568, 3.653194166574862, 4.575774133776619, 7.841359326653432]}, "J": {"all": 33.22, "old": 27.48888888888889, "latest": 84.8}, "A": {"all": 34.269999999999996, "old": 27.711111111111112, "latest": 93.3}, "C": {"all": 70.64, "old": 68.6, "latest": 89.0}, "zg": {"all": 3.3340259330336, "old": 2.8751919253207743, "latest": 7.4635320024490355}, "lse": {"all": 6.5724322143438485, "old": 6.392748283406379, "latest": 8.189587592781079}, "lseb": {"all": 4.392083072181161, "old": 4.008830155017575, "latest": 7.841359326653432}}}, {"file": "final_K_Hperm_s260918713_ces-nstat_seq-cifar100_None_500_50_20260918-214857_9d5c3332_last.pt", "arm": "K_Hperm", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.86, "task_il_mean": 63.739999999999995, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.6, "readouts": {"n_tasks": 10, "per_task": {"J": [22.2, 30.2, 29.5, 23.6, 20.1, 18.6, 24.4, 28.5, 51.2, 80.3], "A": [26.9, 31.4, 27.6, 22.9, 19.0, 19.2, 24.4, 29.7, 49.3, 91.6], "C": [49.0, 57.5, 56.6, 52.8, 58.8, 58.3, 64.6, 70.1, 83.8, 85.9], "zg": [2.4148759971470573, 3.1431731775002554, 2.9013571805255487, 2.745497971046716, 2.4296361417714505, 2.2616628450863066, 2.8614595750626175, 3.4880403669364752, 4.847865763261915, 7.198863320428878], "lse": [6.350348908460006, 6.577423943947886, 6.748030687618249, 6.776696293543411, 6.571570650479745, 6.482507631520998, 6.58198850923937, 6.67543291861335, 7.062137806347522, 8.07888565329022], "lseb": [4.0301813565385665, 4.4596059696515615, 4.192620716827414, 4.1906880929438755, 3.766631539536741, 3.688348104750128, 3.993378624173288, 4.496560945552014, 5.409101858567986, 7.686895058408011]}, "J": {"all": 32.86, "old": 27.58888888888889, "latest": 80.3}, "A": {"all": 34.2, "old": 27.82222222222222, "latest": 91.6}, "C": {"all": 63.739999999999995, "old": 61.27777777777778, "latest": 85.9}, "zg": {"all": 3.429243233876722, "old": 3.010396557593149, "latest": 7.198863320428878}, "lse": {"all": 6.790502300306076, "old": 6.647348594418948, "latest": 8.07888565329022}, "lseb": {"all": 4.591401226694958, "old": 4.24745746761573, "latest": 7.686895058408011}}}, {"file": "final_K_Hperm_s260918714_ces-nstat_seq-cifar100_None_500_50_20260918-214957_66a3283e_last.pt", "arm": "K_Hperm", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 30.93, "task_il_mean": 61.95, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.0, "readouts": {"n_tasks": 10, "per_task": {"J": [21.6, 28.1, 20.9, 21.8, 23.6, 16.8, 30.0, 26.0, 35.2, 85.3], "A": [26.8, 27.0, 20.8, 23.6, 23.3, 17.0, 33.4, 27.1, 33.1, 94.4], "C": [54.1, 63.3, 54.8, 53.1, 57.8, 52.0, 60.7, 58.4, 76.8, 88.5], "zg": [2.5565269179977475, 3.6003985461974515, 2.395907316151075, 2.6075742225083522, 2.527077643116936, 2.0146076411195097, 3.148400083396584, 2.6686324236057697, 3.966986031346023, 8.003816350139678], "lse": [6.502542601558049, 7.235845752152867, 6.60047401264545, 6.596862119678174, 6.551004385572052, 6.312916613835023, 6.5090168103341455, 6.400480858024702, 6.98395915962166, 8.712914429513665], "lseb": [4.092203236678715, 4.7946862136037005, 3.894510481859722, 4.10599020073268, 3.872680154055833, 3.5579024219797297, 4.401206478126179, 4.021292381901135, 4.7139377691800135, 8.411155349600778]}, "J": {"all": 30.93, "old": 24.88888888888889, "latest": 85.3}, "A": {"all": 32.65, "old": 25.788888888888888, "latest": 94.4}, "C": {"all": 61.95, "old": 59.0, "latest": 88.5}, "zg": {"all": 3.3489927175579126, "old": 2.831790091715494, "latest": 8.003816350139678}, "lse": {"all": 6.840601674293579, "old": 6.632566923713569, "latest": 8.712914429513665}, "lseb": {"all": 4.586556468771848, "old": 4.161601037568634, "latest": 8.411155349600778}}}, {"file": "final_K_Niso_s260918713_ces-nstat_seq-cifar100_None_500_50_20260918-214845_fac12bf0_last.pt", "arm": "K_Niso", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.2, "task_il_mean": 74.67, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 22.9, "readouts": {"n_tasks": 10, "per_task": {"J": [25.0, 36.9, 33.9, 27.8, 28.5, 27.4, 26.3, 32.8, 54.7, 78.7], "A": [29.7, 37.6, 34.4, 27.7, 27.1, 29.9, 26.3, 33.5, 54.3, 90.3], "C": [54.9, 69.3, 74.8, 68.1, 75.9, 72.6, 77.4, 80.6, 87.8, 85.3], "zg": [2.912522042589262, 4.202919929301366, 4.207698668620549, 3.6697375426273795, 3.6750945986479056, 3.7551834936090747, 3.7355516680609435, 4.091271364230662, 5.621884989133105, 7.756160935774446], "lse": [6.707120375667933, 7.198082119562022, 7.409965288854367, 7.103931957314413, 6.942921669511704, 6.970227531248382, 7.068244864177526, 6.949807411209378, 7.59558757292794, 8.626533303390266], "lseb": [4.279671887999204, 5.168078855860046, 5.069557207869029, 4.632624781663931, 4.463087929625252, 4.603451739074208, 4.495553316298089, 4.77852709594297, 6.084017428027207, 8.220551205378142]}, "J": {"all": 37.2, "old": 32.58888888888889, "latest": 78.7}, "A": {"all": 39.08, "old": 33.388888888888886, "latest": 90.3}, "C": {"all": 74.66999999999999, "old": 73.48888888888888, "latest": 85.3}, "zg": {"all": 4.36280252325947, "old": 3.985762699646694, "latest": 7.756160935774446}, "lse": {"all": 7.257242209386393, "old": 7.1050987544970745, "latest": 8.626533303390266}, "lseb": {"all": 5.179512144773808, "old": 4.841618915817771, "latest": 8.220551205378142}}}, {"file": "final_K_Niso_s260918714_ces-nstat_seq-cifar100_None_500_50_20260918-214945_81057e4e_last.pt", "arm": "K_Niso", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.41, "task_il_mean": 75.75, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.5, "readouts": {"n_tasks": 10, "per_task": {"J": [29.6, 39.2, 29.6, 30.0, 30.5, 24.9, 39.5, 28.6, 40.6, 81.6], "A": [31.3, 38.7, 30.2, 30.6, 31.8, 25.4, 40.2, 31.6, 39.8, 90.4], "C": [70.2, 76.4, 72.1, 69.7, 75.1, 70.1, 76.3, 72.6, 86.3, 88.7], "zg": [3.611245014321059, 4.726476705152542, 3.6857175368648023, 3.3275827673021703, 3.9295184822361917, 3.018394397843629, 4.184076526062563, 3.6621014831457286, 4.8836889614611865, 8.242140240719541], "lse": [6.9441004921311915, 7.5733016573985825, 7.075151008609932, 6.835580867606646, 7.015288575673171, 6.562452843444714, 6.860085471740156, 6.712484396693316, 7.379008238700409, 8.971030981370959], "lseb": [4.6785367871395485, 5.458192656878982, 4.535249177207434, 4.299523130235528, 4.753465414554172, 4.011972374658452, 4.986001024450424, 4.546945292186844, 5.38841230388425, 8.57765216970467]}, "J": {"all": 37.410000000000004, "old": 32.5, "latest": 81.6}, "A": {"all": 39.0, "old": 33.28888888888889, "latest": 90.4}, "C": {"all": 75.75, "old": 74.3111111111111, "latest": 88.7}, "zg": {"all": 4.327094211510941, "old": 3.89208909715443, "latest": 8.242140240719541}, "lse": {"all": 7.192848453336907, "old": 6.9952726168886805, "latest": 8.971030981370959}, "lseb": {"all": 5.12359503309003, "old": 4.739810906799515, "latest": 8.57765216970467}}}, {"file": "final_K_Nnone_s260918713_ces-nstat_seq-cifar100_None_500_50_20260918-214833_f34e8731_last.pt", "arm": "K_Nnone", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.31, "task_il_mean": 79.98, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 22.4, "readouts": {"n_tasks": 10, "per_task": {"J": [8.1, 15.4, 13.2, 10.6, 8.0, 8.6, 11.6, 14.4, 46.7, 86.5], "A": [7.5, 13.3, 12.0, 9.6, 6.7, 8.1, 10.7, 13.4, 44.0, 99.5], "C": [74.9, 78.8, 76.9, 77.1, 76.0, 77.6, 82.1, 81.6, 87.9, 86.9], "zg": [8.235721088886262, 9.002288797974586, 8.99707229167223, 9.042701848387718, 9.321190301895141, 9.292406302213669, 10.014889866352082, 10.570588583946227, 12.733806669950486, 17.542179302215576], "lse": [13.8110401683637, 14.016977848614449, 14.181834035701268, 14.629540116255487, 15.108741915707409, 14.58429597367677, 14.922677692770124, 15.128079312388605, 14.912723123319402, 18.046966311693254], "lseb": [9.02121937874652, 9.710002896280638, 9.69056112968988, 9.793509244753782, 10.047869783050537, 9.978826950762896, 10.580389036106777, 11.187551871866088, 13.093293719952765, 18.009662047486128]}, "J": {"all": 22.31, "old": 15.177777777777777, "latest": 86.5}, "A": {"all": 22.48, "old": 13.922222222222222, "latest": 99.5}, "C": {"all": 79.97999999999999, "old": 79.21111111111111, "latest": 86.9}, "zg": {"all": 10.475284505349398, "old": 9.690073972364267, "latest": 17.542179302215576}, "lse": {"all": 14.934287649849045, "old": 14.58843446519969, "latest": 18.046966311693254}, "lseb": {"all": 11.1112886058696, "old": 10.34480266791221, "latest": 18.009662047486128}}}, {"file": "final_K_Nnone_s260918714_ces-nstat_seq-cifar100_None_500_50_20260918-214933_e1548bd0_last.pt", "arm": "K_Nnone", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 21.81, "task_il_mean": 81.05, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.1, "readouts": {"n_tasks": 10, "per_task": {"J": [10.3, 12.2, 10.8, 9.8, 12.9, 8.2, 16.5, 17.3, 29.8, 90.3], "A": [8.9, 10.1, 10.2, 8.5, 11.5, 7.4, 14.1, 16.3, 27.1, 99.7], "C": [82.5, 86.6, 80.1, 73.8, 78.8, 73.8, 80.4, 74.7, 89.1, 90.7], "zg": [8.82432903265953, 10.706113280296325, 9.611191946029663, 9.424048660755158, 10.185394498586655, 9.575053249120712, 10.86623245191574, 10.738985316753388, 12.76920559835434, 18.59741661310196], "lse": [14.625469595561722, 15.780430932551546, 15.16687668007713, 15.104150000338162, 15.47771830616258, 15.013906988948907, 14.996114905594416, 14.849574826527581, 15.847341523357326, 18.985910612290354], "lseb": [9.408955053883561, 11.130337558422493, 10.22677674560569, 10.20793860081355, 10.831750841478094, 10.401306475914218, 11.506950319644965, 11.490569356443588, 13.134191744007103, 18.96299348137985]}, "J": {"all": 21.81, "old": 14.2, "latest": 90.3}, "A": {"all": 21.380000000000003, "old": 12.677777777777777, "latest": 99.7}, "C": {"all": 81.05, "old": 79.97777777777777, "latest": 90.7}, "zg": {"all": 11.129797064757346, "old": 10.300061559385723, "latest": 18.59741661310196}, "lse": {"all": 15.584749437140971, "old": 15.20684263990215, "latest": 18.985910612290354}, "lseb": {"all": 11.730177017759312, "old": 10.926530744023696, "latest": 18.96299348137985}}}, {"file": "final_K_full_s260918713_ces-nstat_seq-cifar100_None_500_50_20260918-214821_ce37899a_last.pt", "arm": "K_full", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.03, "task_il_mean": 74.58000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.8, "readouts": {"n_tasks": 10, "per_task": {"J": [26.1, 36.2, 34.7, 30.6, 30.2, 25.9, 31.9, 34.3, 52.6, 77.8], "A": [32.6, 36.1, 34.4, 30.2, 29.9, 28.3, 33.2, 36.5, 52.6, 88.1], "C": [60.9, 67.9, 72.7, 67.8, 77.4, 71.0, 77.9, 78.7, 85.7, 85.8], "zg": [3.145715852724388, 3.888828893280588, 4.292770443171262, 3.771065659157932, 3.7861181472260506, 3.5288899052888154, 3.806404766337946, 4.183505538543686, 5.3283772861287, 7.484431104511023], "lse": [6.601316492160822, 6.901278724327476, 7.267355195973736, 7.1008090629617895, 6.932991317581781, 6.822453958420766, 6.905461988535943, 6.887679816156908, 7.422789862048645, 8.394995307930863], "lseb": [4.394488356041614, 4.880810079894651, 5.106336378060246, 4.733450608634016, 4.559052873289263, 4.421667308344062, 4.582167871415878, 4.878551044570928, 5.808195818308372, 7.915754215047838]}, "J": {"all": 38.03, "old": 33.611111111111114, "latest": 77.8}, "A": {"all": 40.19, "old": 34.86666666666667, "latest": 88.1}, "C": {"all": 74.58000000000001, "old": 73.33333333333333, "latest": 85.8}, "zg": {"all": 4.321610759637039, "old": 3.970186276873263, "latest": 7.484431104511023}, "lse": {"all": 7.123713172609873, "old": 6.982459602018652, "latest": 8.394995307930863}, "lseb": {"all": 5.1280474553606865, "old": 4.818302259839893, "latest": 7.915754215047838}}}, {"file": "final_K_full_s260918714_ces-nstat_seq-cifar100_None_500_50_20260918-214921_735072c0_last.pt", "arm": "K_full", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.04, "task_il_mean": 77.09, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.8, "readouts": {"n_tasks": 10, "per_task": {"J": [25.7, 34.0, 32.2, 28.5, 30.5, 23.9, 39.2, 28.9, 42.7, 84.8], "A": [28.7, 32.5, 33.5, 29.3, 29.7, 23.2, 39.3, 28.9, 41.3, 92.4], "C": [71.5, 78.0, 74.1, 72.0, 74.0, 71.8, 77.9, 73.4, 87.7, 90.5], "zg": [3.6269886724203824, 4.533015053094365, 3.958190808289684, 3.52360918055661, 3.733385348495096, 3.1004675365313887, 4.153600410044193, 3.566596293611452, 5.1242394225746395, 8.618353330299259], "lse": [6.954545109217621, 7.582517082279516, 7.196279758677849, 6.9551957548917684, 6.919159913486339, 6.5882500166680735, 6.79891873406343, 6.63554748364116, 7.497434909226201, 9.240256222312585], "lseb": [4.694373752166789, 5.2788681866212634, 4.803636985229941, 4.452703828127031, 4.560662821025473, 4.043468242785269, 4.884055137983683, 4.39913662513603, 5.585259136809049, 8.939165417596582]}, "J": {"all": 37.04, "old": 31.733333333333334, "latest": 84.8}, "A": {"all": 37.88, "old": 31.82222222222222, "latest": 92.4}, "C": {"all": 77.09, "old": 75.6, "latest": 90.5}, "zg": {"all": 4.393844605591707, "old": 3.924454747290868, "latest": 8.618353330299259}, "lse": {"all": 7.236810498446454, "old": 7.014205418016884, "latest": 9.240256222312585}, "lseb": {"all": 5.164133013348112, "old": 4.744684968431614, "latest": 8.939165417596582}}}, {"file": "final_K_none_s260919001_ces-nstat_seq-cifar100_None_500_50_20260919-011509_e2ca099f_last.pt", "arm": "K_none", "unit": 260919001, "seed": 260919001, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 21.57, "task_il_mean": 81.76, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.0, "readouts": {"n_tasks": 10, "per_task": {"J": [3.3, 7.9, 7.1, 10.9, 14.0, 15.9, 18.5, 17.0, 27.9, 93.2], "A": [2.3, 8.0, 5.5, 9.6, 12.9, 14.1, 16.7, 15.2, 26.7, 99.9], "C": [79.0, 72.2, 81.9, 78.6, 80.3, 79.3, 85.5, 83.2, 84.3, 93.3], "zg": [7.947593468427658, 8.613053035974502, 9.127484984397888, 9.254154418945312, 9.678419513940812, 9.794732875823975, 10.356080204367638, 10.533563005208968, 11.684189827680587, 17.731745493888855], "lse": [14.140460535476866, 14.17513878425466, 14.546875117981514, 14.478014359933114, 14.557238412531724, 14.69732713802249, 14.651912694300107, 14.655928403408216, 14.998845841892074, 17.99347267882643], "lseb": [8.656942420712838, 9.457384141220329, 9.720050980959613, 9.954074584776043, 10.291111753862815, 10.432859888299584, 10.876234188684823, 11.055458383035525, 12.19334348990281, 17.969172546885368]}, "J": {"all": 21.57, "old": 13.61111111111111, "latest": 93.2}, "A": {"all": 21.09, "old": 12.333333333333334, "latest": 99.9}, "C": {"all": 81.76, "old": 80.47777777777777, "latest": 93.3}, "zg": {"all": 10.472101682865619, "old": 9.665474592751927, "latest": 17.731745493888855}, "lse": {"all": 14.889521396662719, "old": 14.544637920866753, "latest": 17.99347267882643}, "lseb": {"all": 11.060663237833975, "old": 10.29305109238382, "latest": 17.969172546885368}}}, {"file": "final_K_none_s260919002_ces-nstat_seq-cifar100_None_500_50_20260919-011609_09cf796d_last.pt", "arm": "K_none", "unit": 260919002, "seed": 260919002, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 25.470000000000002, "task_il_mean": 79.6, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.1, "readouts": {"n_tasks": 10, "per_task": {"J": [5.2, 11.2, 9.5, 10.1, 19.7, 30.3, 23.0, 22.1, 34.0, 89.6], "A": [4.2, 10.6, 8.7, 9.7, 18.6, 28.5, 21.9, 20.0, 33.0, 99.7], "C": [74.9, 75.2, 76.1, 75.5, 78.0, 84.6, 80.2, 82.5, 79.1, 89.9], "zg": [8.278563183546066, 9.218163414239884, 9.032599613189698, 9.390122718572616, 10.456800546646118, 11.757041717529297, 11.495567972421647, 11.360794454574584, 12.172631432056427, 18.27315307712555], "lse": [14.338437145750847, 14.414378120138268, 14.875814783099555, 14.858854248726171, 14.936298267889653, 15.356387099311831, 15.235031189104854, 15.426185998535344, 15.312996789857053, 18.69237319671118], "lseb": [9.071740020557595, 9.92421730692942, 9.78149325336666, 10.1593590703802, 11.153779838121562, 12.22686527780809, 12.097604332756063, 11.88739155342232, 12.80938292682551, 18.664455361657662]}, "J": {"all": 25.47, "old": 18.344444444444445, "latest": 89.6}, "A": {"all": 25.490000000000002, "old": 17.244444444444444, "latest": 99.7}, "C": {"all": 79.6, "old": 78.45555555555556, "latest": 89.9}, "zg": {"all": 11.143543812990188, "old": 10.351365005864038, "latest": 18.27315307712555}, "lse": {"all": 15.344675683912476, "old": 14.97270929360151, "latest": 18.69237319671118}, "lseb": {"all": 11.77762889418251, "old": 11.012425953351935, "latest": 18.664455361657662}}}, {"file": "final_K_original_s260919001_ces-nstat_seq-cifar100_None_500_50_20260919-011421_648c7211_last.pt", "arm": "K_original", "unit": 260919001, "seed": 260919001, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 35.11, "task_il_mean": 77.21000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.0, "readouts": {"n_tasks": 10, "per_task": {"J": [16.1, 25.4, 23.2, 28.3, 34.2, 31.6, 35.7, 30.4, 39.2, 87.0], "A": [19.4, 30.3, 21.4, 27.7, 33.5, 30.9, 33.3, 30.9, 41.1, 92.1], "C": [64.8, 64.4, 71.4, 74.1, 79.2, 79.6, 81.5, 82.7, 81.5, 92.9], "zg": [2.870372236555442, 3.381249834956601, 3.2233200090359895, 3.482043716263026, 4.355547236801125, 4.001670140816365, 4.29557875277102, 4.088757432762534, 4.510723007788882, 8.252116245605052], "lse": [6.721826229354384, 6.711772233005332, 7.167151689747286, 6.9555989377595635, 7.327734741416682, 7.266093792357901, 7.268930474016924, 7.064898503794557, 6.99466898893933, 8.80363563257511], "lseb": [4.111631042021375, 4.472817778103361, 4.155820368468339, 4.322950501950587, 5.082714602004011, 4.7081150676826375, 4.9325945540217075, 4.732284127970706, 5.112828180753409, 8.489059503376012]}, "J": {"all": 35.11, "old": 29.34444444444445, "latest": 87.0}, "A": {"all": 36.059999999999995, "old": 29.833333333333332, "latest": 92.1}, "C": {"all": 77.21000000000001, "old": 75.46666666666667, "latest": 92.9}, "zg": {"all": 4.246137861335603, "old": 3.8010291519723314, "latest": 8.252116245605052}, "lse": {"all": 7.228231122296707, "old": 7.053186176710217, "latest": 8.80363563257511}, "lseb": {"all": 5.012081572635215, "old": 4.625750691441793, "latest": 8.489059503376012}}}, {"file": "final_K_original_s260919002_ces-nstat_seq-cifar100_None_500_50_20260919-011521_547b979c_last.pt", "arm": "K_original", "unit": 260919002, "seed": 260919002, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.12, "task_il_mean": 74.59, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.2, "readouts": {"n_tasks": 10, "per_task": {"J": [18.1, 31.3, 21.8, 19.6, 33.8, 44.7, 41.9, 33.6, 39.1, 87.3], "A": [23.4, 36.2, 22.8, 19.4, 34.9, 45.0, 42.5, 32.7, 39.0, 95.2], "C": [58.9, 66.5, 67.0, 69.1, 72.3, 81.3, 81.3, 78.8, 80.4, 90.3], "zg": [2.98338802921772, 4.118498975228518, 3.2819280615746975, 3.23594327904284, 4.031938162952196, 5.377450234089046, 4.597658558452502, 4.1523092200420795, 4.4861749371774495, 9.210275908887386], "lse": [6.854681287402618, 7.307040626884133, 7.147291134936962, 7.0961424247474065, 7.174792663165513, 8.021457417587138, 7.224797721379983, 7.217673160751946, 7.08399288149831, 9.734533032258653], "lseb": [4.319290936992511, 5.139382869245774, 4.3338575027048245, 4.204332284973983, 4.901997856903701, 5.998591977715018, 5.257719944319174, 4.835468595879324, 5.1336985944498705, 9.509866969541482]}, "J": {"all": 37.12, "old": 31.54444444444444, "latest": 87.3}, "A": {"all": 39.11, "old": 32.87777777777777, "latest": 95.2}, "C": {"all": 74.59, "old": 72.84444444444445, "latest": 90.3}, "zg": {"all": 4.547556536666443, "old": 4.0294766064196725, "latest": 9.210275908887386}, "lse": {"all": 7.486240235061267, "old": 7.236429924261557, "latest": 9.734533032258653}, "lseb": {"all": 5.363420753272566, "old": 4.902704507020464, "latest": 9.509866969541482}}}, {"file": "final_K_self_s260919001_ces-anchor_seq-cifar100_None_500_50_20260919-011433_451cc6cc_last.pt", "arm": "K_self", "unit": 260919001, "seed": 260919001, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 33.38, "task_il_mean": 76.14, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.0, "readouts": {"n_tasks": 10, "per_task": {"J": [13.4, 24.3, 20.3, 23.4, 32.4, 29.4, 30.7, 31.4, 40.1, 88.4], "A": [16.2, 28.7, 19.0, 22.6, 32.2, 28.2, 29.6, 30.8, 41.2, 94.6], "C": [55.2, 63.1, 71.1, 71.3, 79.5, 79.5, 83.0, 83.0, 83.2, 92.5], "zg": [2.562279312157072, 3.3355135607728736, 2.9893495310647413, 3.038707589548081, 4.044857511804439, 3.806082627998665, 3.9494740399941803, 4.132447047397494, 4.66030188819021, 9.025610826306044], "lse": [6.947772804444626, 6.811064444808822, 7.092938038612031, 7.003254554209458, 7.179676365675991, 7.255996250820363, 7.232775368553912, 7.195260244675011, 7.086569754058438, 9.503039662932832], "lseb": [4.015365035574549, 4.450087133746901, 3.9328837949652553, 3.9788497763864985, 4.779362318422626, 4.490465560282228, 4.600411265082891, 4.748727206030236, 5.253598484880531, 9.265957511525205]}, "J": {"all": 33.38, "old": 27.266666666666666, "latest": 88.4}, "A": {"all": 34.31, "old": 27.61111111111111, "latest": 94.6}, "C": {"all": 76.14, "old": 74.32222222222222, "latest": 92.5}, "zg": {"all": 4.15446239352338, "old": 3.613223678769751, "latest": 9.025610826306044}, "lse": {"all": 7.330834748879148, "old": 7.089478647317629, "latest": 9.503039662932832}, "lseb": {"all": 4.951570808689692, "old": 4.472194508374635, "latest": 9.265957511525205}}}, {"file": "final_K_self_s260919002_ces-anchor_seq-cifar100_None_500_50_20260919-011533_0572457a_last.pt", "arm": "K_self", "unit": 260919002, "seed": 260919002, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 38.269999999999996, "task_il_mean": 74.83000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 22.2, "readouts": {"n_tasks": 10, "per_task": {"J": [19.9, 31.5, 20.5, 23.0, 34.1, 47.3, 42.5, 38.0, 40.0, 85.9], "A": [27.3, 36.5, 20.5, 22.0, 34.9, 46.6, 41.5, 36.6, 40.2, 92.9], "C": [58.2, 66.6, 65.6, 71.7, 72.9, 81.3, 80.5, 80.4, 80.7, 90.4], "zg": [3.025010110434145, 4.0364144035317, 3.1459694401994347, 3.201820725475438, 4.0105707738669585, 5.461493313886225, 4.5083062706794585, 4.22278703603521, 4.279297647103667, 8.615637834221126], "lse": [6.692311030396284, 7.1659498123245235, 7.024998894844852, 6.937757502713831, 7.115916027190594, 7.9366959558628825, 7.077942686184947, 7.093718789370914, 6.883044141742216, 9.222623303153185], "lseb": [4.405676536239094, 5.0627975886790955, 4.232060172649975, 4.176252094820499, 4.87668114536612, 6.065542047517974, 5.146011005698242, 4.857940924363662, 4.910003674033095, 8.917395458521003]}, "J": {"all": 38.269999999999996, "old": 32.97777777777778, "latest": 85.9}, "A": {"all": 39.9, "old": 34.01111111111111, "latest": 92.9}, "C": {"all": 74.83, "old": 73.1, "latest": 90.4}, "zg": {"all": 4.450730755543336, "old": 3.987963302356915, "latest": 8.615637834221126}, "lse": {"all": 7.315095814378422, "old": 7.103148315625671, "latest": 9.222623303153185}, "lseb": {"all": 5.265036064788876, "old": 4.859218354374195, "latest": 8.917395458521003}}}, {"file": "final_K_shuffle_s260919001_ces-anchor_seq-cifar100_None_500_50_20260919-011445_0ca8e475_last.pt", "arm": "K_shuffle", "unit": 260919001, "seed": 260919001, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 34.82, "task_il_mean": 76.8, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.1, "readouts": {"n_tasks": 10, "per_task": {"J": [13.9, 24.0, 27.1, 25.5, 35.0, 35.4, 33.6, 27.3, 40.0, 86.4], "A": [16.0, 28.9, 27.0, 25.8, 34.8, 34.0, 32.9, 27.2, 40.5, 91.4], "C": [65.2, 63.7, 73.3, 73.9, 79.4, 78.9, 80.6, 78.8, 81.1, 93.1], "zg": [2.6604486620239913, 3.230428004607558, 3.605360054855235, 3.5047337374854832, 4.345541103877127, 4.251565515212249, 4.225082888803445, 3.7182820416614413, 4.516993116001599, 8.3344400363639], "lse": [6.899610180372859, 6.706926139795899, 7.2252636038007205, 7.052128219185116, 7.1987944345238315, 7.323988362287027, 7.302476222633809, 7.0142868289791585, 6.944698268025492, 8.886895289064869], "lseb": [3.917784060652133, 4.352416972890716, 4.462501806162603, 4.368861430659698, 5.0406688958537, 4.956095737200362, 4.892102770575031, 4.454229136741707, 5.1084000623544314, 8.563286396503756]}, "J": {"all": 34.82, "old": 29.08888888888889, "latest": 86.4}, "A": {"all": 35.85, "old": 29.67777777777778, "latest": 91.4}, "C": {"all": 76.8, "old": 74.98888888888888, "latest": 93.1}, "zg": {"all": 4.2392875160892025, "old": 3.7842705693920147, "latest": 8.3344400363639}, "lse": {"all": 7.255506754866877, "old": 7.0742413621782125, "latest": 8.886895289064869}, "lseb": {"all": 5.0116347269594135, "old": 4.617006763676709, "latest": 8.563286396503756}}}, {"file": "final_K_shuffle_s260919002_ces-anchor_seq-cifar100_None_500_50_20260919-011545_d91d8c5b_last.pt", "arm": "K_shuffle", "unit": 260919002, "seed": 260919002, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.989999999999995, "task_il_mean": 74.85, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.7, "readouts": {"n_tasks": 10, "per_task": {"J": [18.1, 33.1, 20.9, 22.4, 35.8, 42.1, 41.8, 34.7, 44.1, 86.9], "A": [22.7, 36.2, 21.4, 21.3, 36.1, 41.9, 43.2, 34.6, 45.4, 96.8], "C": [59.0, 69.8, 66.4, 69.6, 73.3, 81.1, 79.0, 79.0, 82.2, 89.1], "zg": [2.910708560933359, 4.31052288357541, 3.1714933979120103, 3.393462263875408, 4.274952830094844, 5.119008537137881, 4.844525292655453, 4.401878044562414, 4.782086823403835, 8.975762080267073], "lse": [6.810850011274194, 7.372234212001838, 7.205988844166935, 7.156621489047272, 7.320342224325011, 7.940992136130952, 7.378771929678352, 7.39769973687768, 7.137598479099904, 9.507489869612343], "lseb": [4.249528065816413, 5.2502857663404345, 4.239603232430672, 4.3696788312597175, 5.130137077186859, 5.765684490115557, 5.542797398986353, 5.10366153527174, 5.349829193169162, 9.2902252864479]}, "J": {"all": 37.989999999999995, "old": 32.55555555555556, "latest": 86.9}, "A": {"all": 39.96, "old": 33.644444444444446, "latest": 96.8}, "C": {"all": 74.85, "old": 73.26666666666667, "latest": 89.1}, "zg": {"all": 4.618440071441769, "old": 4.134293181572291, "latest": 8.975762080267073}, "lse": {"all": 7.522858893221448, "old": 7.302344340289126, "latest": 9.507489869612343}, "lseb": {"all": 5.429143087702481, "old": 5.000133954508545, "latest": 9.2902252864479}}}, {"file": "final_K_stage_s260919001_ces-anchor_seq-cifar100_None_500_50_20260919-011457_ddf235c7_last.pt", "arm": "K_stage", "unit": 260919001, "seed": 260919001, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 33.65, "task_il_mean": 75.9, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.2, "readouts": {"n_tasks": 10, "per_task": {"J": [12.0, 20.7, 23.5, 23.6, 31.7, 30.6, 35.2, 31.5, 38.9, 88.8], "A": [15.2, 24.1, 23.7, 23.0, 30.0, 29.8, 34.0, 32.3, 39.8, 95.0], "C": [55.4, 61.9, 71.3, 72.2, 77.9, 79.6, 81.9, 84.5, 82.2, 92.1], "zg": [2.4917426673588343, 3.2150804729769007, 3.3164913223381154, 3.1021193907372653, 4.138974145770073, 4.079844558008015, 4.247621816836298, 4.391354386819526, 4.692734889246523, 9.03800008673966], "lse": [6.991929932019363, 6.868425610354214, 7.262212182978846, 7.083083936792372, 7.356173466694497, 7.4749049216475685, 7.303258121849294, 7.361695650866886, 7.1786369659828155, 9.482723826163449], "lseb": [3.9199909905041674, 4.382823830129497, 4.256682305397831, 4.026823502927797, 4.8903169845327366, 4.774355659672418, 4.85322405291147, 4.962786832893404, 5.285950417482722, 9.274549717184073]}, "J": {"all": 33.65, "old": 27.522222222222222, "latest": 88.8}, "A": {"all": 34.69, "old": 27.98888888888889, "latest": 95.0}, "C": {"all": 75.9, "old": 74.1, "latest": 92.1}, "zg": {"all": 4.271396373683121, "old": 3.7417737388990613, "latest": 9.03800008673966}, "lse": {"all": 7.436304461534931, "old": 7.208924532131762, "latest": 9.482723826163449}, "lseb": {"all": 5.062750429363612, "old": 4.594772730716894, "latest": 9.274549717184073}}}, {"file": "final_K_stage_s260919002_ces-anchor_seq-cifar100_None_500_50_20260919-011557_6215f415_last.pt", "arm": "K_stage", "unit": 260919002, "seed": 260919002, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 36.339999999999996, "task_il_mean": 74.36, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.9, "readouts": {"n_tasks": 10, "per_task": {"J": [17.3, 26.4, 20.2, 22.3, 32.9, 42.7, 40.8, 34.7, 38.3, 87.8], "A": [21.6, 29.0, 20.5, 21.5, 35.4, 42.4, 40.1, 35.0, 39.0, 96.6], "C": [56.6, 66.2, 64.8, 70.9, 71.9, 79.8, 80.5, 81.2, 82.1, 89.6], "zg": [2.9513159975335004, 3.940627529154532, 3.0761425664853306, 3.2322967799212785, 4.187634898323566, 5.147485592887737, 4.737809599836357, 4.345019605069421, 4.628583159506321, 9.243581751301885], "lse": [6.876979808346036, 7.333280506821604, 7.1678718216699675, 7.092371839756005, 7.367084075791601, 7.933989098687475, 7.4532310262809185, 7.356803026798413, 7.218795337056997, 9.796935495331834], "lseb": [4.362089022252993, 4.989918341825643, 4.186360087702527, 4.205705640450373, 5.047118743487873, 5.795002797353023, 5.3797577358253035, 4.957947020166941, 5.237359223971175, 9.598331326897984]}, "J": {"all": 36.339999999999996, "old": 30.622222222222224, "latest": 87.8}, "A": {"all": 38.11, "old": 31.61111111111111, "latest": 96.6}, "C": {"all": 74.36, "old": 72.66666666666667, "latest": 89.6}, "zg": {"all": 4.549049748001993, "old": 4.027435080968671, "latest": 9.243581751301885}, "lse": {"all": 7.559734203654085, "old": 7.311156282356557, "latest": 9.796935495331834}, "lseb": {"all": 5.375958993993383, "old": 4.906806512559538, "latest": 9.598331326897984}}}, {"file": "final_NG_generic_s260918701_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211902_dc45cf09_last.pt", "arm": "NG_generic", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 38.08, "task_il_mean": 76.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.1, "readouts": {"n_tasks": 10, "per_task": {"J": [28.9, 27.0, 24.2, 29.3, 41.0, 42.1, 33.7, 29.5, 47.9, 77.2], "A": [31.3, 29.3, 24.3, 29.4, 44.4, 43.7, 33.3, 28.2, 48.5, 85.3], "C": [67.4, 62.8, 77.1, 71.3, 73.0, 75.3, 77.4, 82.9, 86.2, 88.9], "zg": [3.3060946466885506, 3.515244216944091, 3.5682115281771405, 3.722275132085197, 4.945237840201706, 4.817364272050559, 3.8989253985174, 3.8761964280495884, 5.705561485424638, 7.44192400534451], "lse": [6.626446349687096, 6.857990989289649, 7.071271999776908, 7.110940955668259, 7.5950757904107, 7.464502241438597, 6.929970957886462, 7.25343010927982, 7.868008277008853, 8.33667902571966], "lseb": [4.42015066688544, 4.659343459302865, 4.3678698945728645, 4.6556905356351646, 5.783774793855443, 5.583961903078116, 4.674872068445896, 4.526379823588772, 6.214341035877143, 7.807003826118067]}, "J": {"all": 38.08, "old": 33.733333333333334, "latest": 77.2}, "A": {"all": 39.769999999999996, "old": 34.71111111111111, "latest": 85.3}, "C": {"all": 76.22999999999999, "old": 74.82222222222222, "latest": 88.9}, "zg": {"all": 4.479703495348338, "old": 4.150567883126541, "latest": 7.44192400534451}, "lse": {"all": 7.3114316696166, "old": 7.19751529671626, "latest": 8.33667902571966}, "lseb": {"all": 5.269338800735977, "old": 4.987376020137967, "latest": 7.807003826118067}}}, {"file": "final_NG_generic_s260918702_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211914_a3f88346_last.pt", "arm": "NG_generic", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.02, "task_il_mean": 76.78, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.8, "readouts": {"n_tasks": 10, "per_task": {"J": [26.2, 25.3, 29.2, 34.7, 38.8, 22.0, 32.3, 40.4, 43.1, 78.2], "A": [30.8, 26.5, 28.9, 32.9, 40.2, 23.2, 30.2, 38.2, 42.6, 84.8], "C": [68.9, 62.6, 71.3, 73.7, 78.3, 69.3, 80.9, 86.7, 86.7, 89.4], "zg": [3.564612356199883, 3.521587640292011, 3.6290210118116812, 3.938149997923523, 4.264555404445156, 3.0770343994367866, 3.816192071221769, 4.696136745084077, 5.276239826761186, 6.750662061974406], "lse": [6.877400566639249, 6.978826416518205, 6.978792942578318, 6.983030748571085, 6.960862555621142, 6.553718538214031, 6.889079462557783, 7.329746403971525, 7.635319443370195, 7.689415746505853], "lseb": [4.644377236573161, 4.653429793796752, 4.570694587346561, 4.757802706073024, 5.011851068915713, 4.049381971558983, 4.4830304149831255, 5.227582656691338, 5.760857355025167, 7.096275997833562]}, "J": {"all": 37.019999999999996, "old": 32.44444444444444, "latest": 78.2}, "A": {"all": 37.83, "old": 32.611111111111114, "latest": 84.8}, "C": {"all": 76.78, "old": 75.37777777777778, "latest": 89.4}, "zg": {"all": 4.253419151515049, "old": 3.9759477170195634, "latest": 6.750662061974406}, "lse": {"all": 7.087619282454739, "old": 7.0207530086712815, "latest": 7.689415746505853}, "lseb": {"all": 5.025528378879739, "old": 4.795445310107092, "latest": 7.096275997833562}}}, {"file": "final_NG_generic_s260918703_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211926_08b3a99b_last.pt", "arm": "NG_generic", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.87, "task_il_mean": 76.13, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.3, "readouts": {"n_tasks": 10, "per_task": {"J": [26.1, 39.5, 32.0, 34.9, 22.6, 30.7, 27.1, 40.4, 39.6, 85.8], "A": [34.4, 39.5, 33.0, 34.3, 21.3, 28.4, 27.1, 41.0, 38.1, 93.0], "C": [62.5, 74.6, 67.5, 77.9, 74.1, 77.3, 75.2, 78.8, 82.9, 90.5], "zg": [3.3740973684713245, 4.533826683300547, 3.5704712850954383, 4.312011426106095, 3.1240211706608534, 3.6442683654138817, 3.4916812048368158, 4.523117834435776, 4.329288137936965, 7.972998484559358], "lse": [6.616841206844679, 7.2916601908683445, 6.778867016321987, 7.410303789017279, 6.846068707560263, 6.742311108171757, 6.721211731188807, 7.073865000688445, 6.8862264183782385, 8.640901237666922], "lseb": [4.580636631033728, 5.344329975924451, 4.552766671257298, 5.039050778531014, 3.9734286107143895, 4.4134112836942245, 4.328911456599328, 5.233807776083309, 4.934117044602487, 8.274379400754523]}, "J": {"all": 37.87, "old": 32.544444444444444, "latest": 85.8}, "A": {"all": 39.010000000000005, "old": 33.01111111111111, "latest": 93.0}, "C": {"all": 76.13, "old": 74.53333333333333, "latest": 90.5}, "zg": {"all": 4.287578196081705, "old": 3.8780870529175218, "latest": 7.972998484559358}, "lse": {"all": 7.1008256406706725, "old": 6.929706129893311, "latest": 8.640901237666922}, "lseb": {"all": 5.067483962919475, "old": 4.71116224760447, "latest": 8.274379400754523}}}, {"file": "final_NG_generic_s260918704_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211938_58161d61_last.pt", "arm": "NG_generic", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.989999999999995, "task_il_mean": 76.64, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.1, "readouts": {"n_tasks": 10, "per_task": {"J": [30.7, 29.8, 32.5, 32.7, 19.2, 38.4, 32.3, 37.8, 42.3, 84.2], "A": [39.5, 30.1, 31.4, 32.3, 18.2, 38.8, 31.7, 36.9, 41.9, 88.4], "C": [64.3, 67.4, 71.8, 77.6, 70.9, 78.8, 77.2, 80.4, 85.3, 92.7], "zg": [3.5226023352202027, 3.709945366958156, 3.6309494500998407, 4.0881960541699085, 2.78173402330745, 4.30624700477533, 3.8197927858904004, 4.526107825186104, 4.52460697575286, 7.894468402117491], "lse": [6.485130615986086, 7.083899409148025, 6.673271988140526, 7.1503832623221335, 6.581448023130739, 7.1309918567862995, 6.999443360837709, 7.213772855253402, 6.933925500220534, 8.585396252996876], "lseb": [4.707103509081394, 4.7298013171852835, 4.5449818768403265, 4.833220479335164, 3.750220405956707, 5.031425346942367, 4.627699736506027, 5.137534213968034, 5.045990367714401, 8.132399699316322]}, "J": {"all": 37.989999999999995, "old": 32.855555555555554, "latest": 84.2}, "A": {"all": 38.92, "old": 33.422222222222224, "latest": 88.4}, "C": {"all": 76.64, "old": 74.85555555555555, "latest": 92.7}, "zg": {"all": 4.280465022347775, "old": 3.8789090912622504, "latest": 7.894468402117491}, "lse": {"all": 7.083766312482233, "old": 6.916918541313939, "latest": 8.585396252996876}, "lseb": {"all": 5.0540376952846024, "old": 4.711997472614411, "latest": 8.132399699316322}}}, {"file": "final_NG_generic_s260918705_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211951_30f932a1_last.pt", "arm": "NG_generic", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.12, "task_il_mean": 72.35, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.7, "readouts": {"n_tasks": 10, "per_task": {"J": [33.4, 34.4, 26.7, 30.7, 27.9, 27.2, 27.4, 36.8, 35.3, 81.4], "A": [40.8, 36.5, 26.7, 31.6, 28.8, 29.4, 28.7, 39.3, 39.4, 89.3], "C": [63.5, 71.2, 76.7, 71.2, 69.8, 65.6, 73.3, 72.3, 72.1, 87.8], "zg": [3.8931755750849844, 4.2240184419984, 3.4814009662913157, 3.708214699411765, 3.643856444261968, 3.7042128656897693, 3.840587843313813, 3.9560434207990767, 4.557818683486432, 7.934010922893882], "lse": [6.782736703859542, 7.238481705530398, 6.777652412045512, 6.935128512828285, 7.120839944028729, 7.315301127709138, 7.050940927710008, 6.798756067267813, 7.384539112753952, 8.702246253350136], "lseb": [5.037503508074486, 5.129963049307673, 4.283966143257101, 4.618503666715007, 4.606936190773157, 4.717790810518128, 4.681210581480868, 4.897712481559969, 5.419969073850721, 8.302906851825925]}, "J": {"all": 36.12, "old": 31.08888888888889, "latest": 81.4}, "A": {"all": 39.05, "old": 33.46666666666667, "latest": 89.3}, "C": {"all": 72.35, "old": 70.63333333333334, "latest": 87.8}, "zg": {"all": 4.2943339863231405, "old": 3.8899254378152808, "latest": 7.934010922893882}, "lse": {"all": 7.210662276708351, "old": 7.044930723748153, "latest": 8.702246253350136}, "lseb": {"all": 5.1696462357363036, "old": 4.821506167281901, "latest": 8.302906851825925}}}, {"file": "final_NG_generic_s260918706_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212003_d3b95124_last.pt", "arm": "NG_generic", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.440000000000005, "task_il_mean": 76.76, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.3, "readouts": {"n_tasks": 10, "per_task": {"J": [22.3, 22.6, 35.9, 34.9, 15.9, 39.2, 26.2, 24.7, 54.0, 88.7], "A": [25.1, 22.3, 34.9, 33.8, 16.0, 38.0, 26.5, 26.3, 54.6, 94.0], "C": [71.1, 65.0, 73.2, 77.5, 65.0, 84.4, 75.6, 73.5, 89.7, 92.6], "zg": [3.4520534275081007, 2.903197402611375, 4.194504131849855, 4.239845865579322, 2.628049879205413, 4.442971781917848, 3.48342843709141, 3.412789438005537, 5.82229407124687, 8.644903771460056], "lse": [6.873325295446352, 6.57502309617378, 7.23804580486078, 7.549850488041814, 6.613981203553007, 7.20431962819163, 6.7920465261776135, 6.582413555278734, 7.6841553379277, 9.174231883610174], "lseb": [4.519337524425271, 3.99502878418714, 5.047368161956577, 4.953625008489158, 3.710675864286474, 5.026350544750908, 4.299890962870239, 4.292265294596823, 6.202371778106596, 8.901883253388881]}, "J": {"all": 36.44, "old": 30.633333333333333, "latest": 88.7}, "A": {"all": 37.15, "old": 30.833333333333332, "latest": 94.0}, "C": {"all": 76.76, "old": 75.0, "latest": 92.6}, "zg": {"all": 4.322403820647579, "old": 3.842126048335081, "latest": 8.644903771460056}, "lse": {"all": 7.228739281926158, "old": 7.012573437294601, "latest": 9.174231883610174}, "lseb": {"all": 5.0948797177058065, "old": 4.6718793248521315, "latest": 8.901883253388881}}}, {"file": "final_NG_generic_s260918707_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212015_8aa1d911_last.pt", "arm": "NG_generic", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.2, "task_il_mean": 73.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.8, "readouts": {"n_tasks": 10, "per_task": {"J": [29.8, 25.6, 41.6, 25.7, 23.8, 32.6, 43.2, 30.2, 45.4, 74.1], "A": [36.3, 27.8, 42.2, 24.7, 23.3, 33.2, 44.9, 29.5, 50.3, 91.0], "C": [65.5, 65.3, 75.6, 70.9, 71.5, 71.4, 75.6, 79.5, 82.0, 79.7], "zg": [3.71333283393085, 3.4865584707260133, 4.673126635969616, 3.4977533898353577, 3.0978557417690755, 3.735521228840575, 4.7474835891677065, 3.624889126788825, 5.536778318796307, 7.419397977665067], "lse": [6.759482050455534, 7.055921348085113, 7.442687531832906, 6.988778926654982, 6.8035328233608015, 6.796542883230541, 7.247200156408933, 6.756930031588624, 7.773094943030849, 8.439306393293268], "lseb": [4.888966339772485, 4.574300296036327, 5.471162364560508, 4.43100995336793, 4.027971580318593, 4.636579396118772, 5.504657834332654, 4.404629809204707, 6.128137701130843, 8.026620337148188]}, "J": {"all": 37.2, "old": 33.099999999999994, "latest": 74.1}, "A": {"all": 40.32, "old": 34.68888888888889, "latest": 91.0}, "C": {"all": 73.7, "old": 73.03333333333333, "latest": 79.7}, "zg": {"all": 4.35326973134894, "old": 4.012588815091592, "latest": 7.419397977665067}, "lse": {"all": 7.206347708794155, "old": 7.069352299405365, "latest": 8.439306393293268}, "lseb": {"all": 5.2094035611991005, "old": 4.896379474982535, "latest": 8.026620337148188}}}, {"file": "final_NG_generic_s260918708_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212027_a1332fc3_last.pt", "arm": "NG_generic", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.39, "task_il_mean": 74.94, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.3, "readouts": {"n_tasks": 10, "per_task": {"J": [21.7, 34.3, 26.9, 21.9, 24.0, 37.6, 43.2, 37.3, 32.6, 84.4], "A": [26.0, 33.1, 27.4, 20.2, 23.8, 37.0, 43.9, 45.3, 30.6, 92.5], "C": [58.1, 66.9, 72.9, 71.7, 70.5, 80.4, 83.4, 71.8, 84.1, 89.6], "zg": [2.8507742687370627, 4.051193426497281, 3.593553739052266, 2.966739180453122, 3.066921178416349, 4.56343162830919, 5.231208229601383, 4.835442587146535, 4.490340141189285, 8.10944853447005], "lse": [6.722581568457066, 7.347896979241001, 6.969166388172042, 6.616683453015989, 6.793722865927974, 7.4244202223611016, 7.692754478203906, 7.46646707472419, 7.3767127770674925, 8.77940035855221], "lseb": [4.167878954414078, 5.045044197733214, 4.5134524039387385, 3.9152402584421955, 4.030431464602208, 5.243202159248842, 5.795076529338567, 5.6581187536389965, 5.071766599636085, 8.452415657374486]}, "J": {"all": 36.39, "old": 31.055555555555557, "latest": 84.4}, "A": {"all": 37.980000000000004, "old": 31.922222222222224, "latest": 92.5}, "C": {"all": 74.94, "old": 73.31111111111112, "latest": 89.6}, "zg": {"all": 4.3759052913872525, "old": 3.9610671532669417, "latest": 8.10944853447005}, "lse": {"all": 7.318980616572297, "old": 7.156711756352307, "latest": 8.77940035855221}, "lseb": {"all": 5.189262697836741, "old": 4.826690146776992, "latest": 8.452415657374486}}}, {"file": "final_NG_generic_s260918709_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212039_2d20ff75_last.pt", "arm": "NG_generic", "unit": 260918709, "seed": 260918709, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 34.12, "task_il_mean": 74.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 22.7, "readouts": {"n_tasks": 10, "per_task": {"J": [17.8, 22.9, 30.6, 24.8, 19.6, 33.5, 39.2, 31.9, 32.9, 88.0], "A": [22.5, 23.5, 30.9, 26.0, 18.9, 33.1, 38.6, 36.9, 32.6, 92.2], "C": [57.6, 64.8, 71.0, 69.5, 69.5, 80.2, 85.3, 69.7, 83.1, 93.7], "zg": [2.8768919168934226, 3.266832475868519, 4.008843421192839, 3.550313967677299, 2.961172758728266, 4.611259190727025, 5.077190978918225, 3.752910912748426, 4.37543988898024, 9.628123587846757], "lse": [7.189302525067764, 7.088670692276879, 7.393119445911665, 7.144733166219261, 7.02192700084187, 7.657308294737323, 7.606094281321694, 6.630637527789724, 7.269169699509712, 10.102659876307767], "lseb": [4.183427745273139, 4.382639323192171, 4.8942521515198045, 4.519091840987054, 3.945913621483707, 5.291741592628692, 5.581728353796864, 4.707996244506047, 5.029781519308812, 9.814878550551683]}, "J": {"all": 34.12, "old": 28.133333333333333, "latest": 88.0}, "A": {"all": 35.519999999999996, "old": 29.22222222222222, "latest": 92.2}, "C": {"all": 74.44, "old": 72.30000000000001, "latest": 93.7}, "zg": {"all": 4.410897909958102, "old": 3.8312061679704734, "latest": 9.628123587846757}, "lse": {"all": 7.510362250998367, "old": 7.2223291815195445, "latest": 10.102659876307767}, "lseb": {"all": 5.235145094324798, "old": 4.726285821410699, "latest": 9.814878550551683}}}, {"file": "final_NG_generic_s260918710_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212052_7eb783a7_last.pt", "arm": "NG_generic", "unit": 260918710, "seed": 260918710, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.78, "task_il_mean": 76.05, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.7, "readouts": {"n_tasks": 10, "per_task": {"J": [22.3, 33.0, 34.5, 25.5, 37.0, 30.4, 25.4, 34.2, 41.2, 84.3], "A": [29.6, 34.3, 34.0, 26.4, 38.0, 30.6, 26.4, 35.1, 41.7, 89.2], "C": [61.8, 71.5, 73.3, 71.1, 72.9, 75.5, 75.2, 83.2, 83.4, 92.6], "zg": [3.125659709407948, 3.9710298652704803, 3.7657425935631617, 3.3152731863334775, 4.6325155889466405, 4.039653664642014, 3.463413983957842, 4.252264793913811, 4.705558750234545, 7.694453972697258], "lse": [6.508372393576974, 7.048927694558924, 6.919750634534728, 6.789989639123644, 7.60748081934563, 7.184685509953253, 6.685144148054637, 6.958247779149572, 7.161503497286928, 8.425194596010785], "lseb": [4.452964966235749, 4.869005114761375, 4.660645680882365, 4.251249484479602, 5.463095809627536, 4.836122104211341, 4.274939109218053, 4.838612003775879, 5.284086972282954, 7.950225661699818]}, "J": {"all": 36.78, "old": 31.5, "latest": 84.3}, "A": {"all": 38.53, "old": 32.900000000000006, "latest": 89.2}, "C": {"all": 76.05, "old": 74.21111111111111, "latest": 92.6}, "zg": {"all": 4.296556610896718, "old": 3.919012459585547, "latest": 7.694453972697258}, "lse": {"all": 7.128929671159507, "old": 6.984900235064921, "latest": 8.425194596010785}, "lseb": {"all": 5.088094690717467, "old": 4.770080138386096, "latest": 7.950225661699818}}}, {"file": "final_TCF_disp_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-202925_db74b0bc_last.pt", "arm": "TCF_disp", "unit": 260919401, "seed": 260919401, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.790000000000001, "task_il_mean": 53.23, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 120.4, "readouts": {"n_tasks": 10, "per_task": {"J": [1.6, 1.9, 4.5, 6.0, 4.0, 4.5, 2.0, 7.5, 10.5, 75.4], "A": [1.3, 1.5, 3.8, 4.6, 3.3, 3.3, 1.4, 7.5, 7.3, 99.9], "C": [48.2, 46.8, 50.1, 50.8, 51.0, 49.8, 42.9, 54.9, 62.4, 75.4], "zg": [7.98018356871605, 9.381738575458527, 9.805693484306335, 10.331710258483886, 10.239369381904602, 10.388785866737365, 10.117863023281098, 11.081827486991882, 11.789409264087677, 18.687327483654023], "lse": [16.186951165995715, 16.144751286142355, 16.056117141927732, 16.402845417450102, 16.219754104061256, 16.387098402574846, 16.298286309265308, 16.25006960509572, 16.222438788230363, 19.8298938683575], "lseb": [9.634399692914336, 11.198525940125283, 11.547646724952914, 11.988995247632657, 12.019214398033103, 12.230932510085342, 12.13620534090399, 12.687035433710424, 13.156933654716163, 19.72850336408532]}, "J": {"all": 11.790000000000001, "old": 4.722222222222222, "latest": 75.4}, "A": {"all": 13.39, "old": 3.7777777777777777, "latest": 99.9}, "C": {"all": 53.23, "old": 50.766666666666666, "latest": 75.4}, "zg": {"all": 10.980390839362144, "old": 10.124064545551937, "latest": 18.687327483654023}, "lse": {"all": 16.59982060891009, "old": 16.240923580082598, "latest": 19.8298938683575}, "lseb": {"all": 12.632839230715954, "old": 11.844432104786023, "latest": 19.72850336408532}}}, {"file": "final_TCF_disp_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-203125_a1d25e38_last.pt", "arm": "TCF_disp", "unit": 260919402, "seed": 260919402, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.680000000000001, "task_il_mean": 53.48, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 129.6, "readouts": {"n_tasks": 10, "per_task": {"J": [1.2, 1.3, 2.5, 5.4, 3.6, 3.6, 3.9, 5.3, 10.6, 79.4], "A": [1.0, 0.9, 2.3, 5.0, 3.3, 3.0, 2.8, 4.2, 8.0, 99.7], "C": [44.9, 35.2, 37.4, 49.7, 50.1, 54.7, 50.3, 61.5, 71.1, 79.9], "zg": [8.055945721149445, 8.553884175777435, 9.080260204792022, 9.604496837615967, 9.671751968860626, 9.988649708271026, 9.857685571670531, 10.81312436914444, 11.62485792350769, 18.747185741901397], "lse": [15.59193261746525, 15.645494931310786, 15.945337621934751, 15.886927133947877, 15.983649441064975, 16.11676105912234, 15.579316596880062, 16.048934768792204, 16.076409051427234, 19.66077333361322], "lseb": [9.883023063294202, 10.736207602826537, 11.1492644931367, 11.366602167279517, 11.497701675769886, 11.691909931294767, 11.7347324898831, 12.23435106258475, 12.729280367106242, 19.562279439612343]}, "J": {"all": 11.680000000000001, "old": 4.155555555555555, "latest": 79.4}, "A": {"all": 13.02, "old": 3.388888888888889, "latest": 99.7}, "C": {"all": 53.48, "old": 50.544444444444444, "latest": 79.9}, "zg": {"all": 10.599784222269058, "old": 9.694517386754354, "latest": 18.747185741901397}, "lse": {"all": 16.25355365555587, "old": 15.874973691327275, "latest": 19.66077333361322}, "lseb": {"all": 12.258535229278804, "old": 11.447008094797301, "latest": 19.562279439612343}}}, {"file": "final_TCF_level_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-202825_8111cb24_last.pt", "arm": "TCF_level", "unit": 260919401, "seed": 260919401, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.129999999999999, "task_il_mean": 57.71, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 158.6, "readouts": {"n_tasks": 10, "per_task": {"J": [1.1, 0.6, 2.5, 3.2, 3.2, 3.2, 2.1, 7.1, 11.5, 76.8], "A": [1.9, 0.3, 2.1, 2.5, 2.8, 2.8, 1.8, 7.1, 10.7, 99.3], "C": [41.9, 47.5, 57.9, 60.1, 55.7, 51.8, 57.0, 62.2, 65.8, 77.2], "zg": [5.570506953477859, 3.6909989966377617, 3.649998916050419, 4.530051659442484, 4.182279401345179, 4.01073327303119, 3.861729969743639, 5.50663509745989, 5.942445146843791, 13.813430397309363], "lse": [11.687314465344247, 11.72971547101584, 11.560603303957409, 11.791926019011042, 11.490020319893757, 11.604141441599724, 11.499276123612452, 11.634857399372569, 11.388665871596846, 14.975474735800528], "lseb": [7.594862770937804, 5.411821548874642, 4.978516425423144, 5.864231814399366, 5.631055509582307, 5.5585064938537165, 5.292818635808157, 6.766484263294891, 7.136036867118826, 14.917636327675996]}, "J": {"all": 11.129999999999999, "old": 3.8333333333333335, "latest": 76.8}, "A": {"all": 13.129999999999999, "old": 3.5555555555555554, "latest": 99.3}, "C": {"all": 57.71, "old": 55.544444444444444, "latest": 77.2}, "zg": {"all": 5.475880981134158, "old": 4.549486601559135, "latest": 13.813430397309363}, "lse": {"all": 11.93619951512044, "old": 11.598502268378208, "latest": 14.975474735800528}, "lseb": {"all": 6.915197065696885, "old": 6.026037147699206, "latest": 14.917636327675996}}}, {"file": "final_TCF_level_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-203025_9c9c759b_last.pt", "arm": "TCF_level", "unit": 260919402, "seed": 260919402, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.7, "task_il_mean": 58.42999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 169.2, "readouts": {"n_tasks": 10, "per_task": {"J": [1.3, 0.6, 1.3, 4.8, 3.0, 2.0, 4.2, 6.6, 14.7, 78.5], "A": [3.5, 0.3, 1.2, 3.8, 2.3, 1.5, 3.3, 5.7, 13.8, 99.0], "C": [37.4, 36.5, 48.3, 62.6, 61.4, 60.5, 56.9, 66.4, 75.6, 78.7], "zg": [5.904271404743195, 3.241526086270809, 3.547573163665831, 4.691490306917578, 3.8639346800781786, 4.601192222815007, 4.307705379933119, 6.119433852549642, 7.294486425545067, 14.51447295481339], "lse": [11.811449459690904, 11.54036731545117, 12.092470542353444, 11.836770666970429, 11.950488052648375, 12.156373369445927, 11.518651390361754, 12.242663453663361, 12.256921220513656, 15.506544864253314], "lseb": [7.970656319511428, 5.488880501572829, 5.408796720372341, 5.9182606693519935, 5.145140419751828, 5.848580027237723, 5.837533798339778, 7.248171483939391, 8.132384672463136, 15.443724626620037]}, "J": {"all": 11.7, "old": 4.277777777777778, "latest": 78.5}, "A": {"all": 13.440000000000001, "old": 3.933333333333333, "latest": 99.0}, "C": {"all": 58.42999999999999, "old": 56.17777777777778, "latest": 78.7}, "zg": {"all": 5.808608647733182, "old": 4.841290391390936, "latest": 14.51447295481339}, "lse": {"all": 12.291270033535232, "old": 11.934017274566559, "latest": 15.506544864253314}, "lseb": {"all": 7.244212923916048, "old": 6.33315606806005, "latest": 15.443724626620037}}}, {"file": "final_TH_full_s260919302_ces-nstat_seq-tinyimg_None_500_100_20260919-104503_c6999685_last.pt", "arm": "TH_full", "unit": 260919302, "seed": 260919302, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.339999999999996, "task_il_mean": 52.089999999999996, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 190.1, "readouts": {"n_tasks": 10, "per_task": {"J": [10.9, 15.4, 11.7, 10.6, 12.4, 15.6, 17.4, 16.5, 24.0, 68.9], "A": [21.2, 14.8, 10.4, 9.0, 12.4, 13.5, 14.3, 15.3, 24.7, 88.3], "C": [36.3, 42.6, 45.6, 49.7, 45.9, 52.7, 54.2, 59.1, 61.1, 73.7], "zg": [2.5691999621884896, 2.4200131348446012, 2.1701853222120553, 2.2061907903589306, 2.362462023396045, 2.5336997808367014, 2.6613814499936996, 3.0188398243151604, 3.540093398677185, 6.536643394812941], "lse": [6.846038909265344, 6.998521392990978, 6.851311394259378, 6.874724755705708, 6.902433102130154, 6.9269663449377035, 6.9094860073478825, 7.050733014022765, 7.006517158069399, 8.090865121066265], "lseb": [4.676117745262303, 4.342914441715653, 3.9945895689722444, 3.9738008842166157, 4.215520881225791, 4.189952219579913, 4.269410221043911, 4.489509691404397, 4.890081452665753, 7.471834652724814]}, "J": {"all": 20.34, "old": 14.944444444444445, "latest": 68.9}, "A": {"all": 22.39, "old": 15.066666666666666, "latest": 88.3}, "C": {"all": 52.089999999999996, "old": 49.68888888888889, "latest": 73.7}, "zg": {"all": 3.001870908163581, "old": 2.6091184096469853, "latest": 6.536643394812941}, "lse": {"all": 7.045759719979557, "old": 6.92963689763659, "latest": 8.090865121066265}, "lseb": {"all": 4.651373175881139, "old": 4.337988567342953, "latest": 7.471834652724814}}}, {"file": "final_TH_iso_s260919302_ces-iso_seq-tinyimg_None_500_100_20260919-104603_7d9d4725_last.pt", "arm": "TH_iso", "unit": 260919302, "seed": 260919302, "dataset": "seq-tinyimg", "model": "ces-iso", "buffer": 500, "class_il_mean": 16.720000000000002, "task_il_mean": 43.269999999999996, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 144.0, "readouts": {"n_tasks": 10, "per_task": {"J": [8.9, 9.3, 6.9, 6.6, 10.0, 13.8, 17.0, 12.7, 19.4, 62.6], "A": [52.1, 6.5, 4.8, 4.6, 6.3, 9.5, 11.8, 11.2, 13.7, 67.8], "C": [26.9, 34.3, 32.0, 35.8, 39.2, 45.4, 43.4, 48.8, 54.8, 72.1], "zg": [1.9037068272847681, 1.1885710340943187, 0.8226942864730954, 0.9401236029607244, 1.0661912938999012, 1.3090982681051828, 1.4906105165820336, 1.4930539217293262, 1.922892055696575, 4.706775053746998], "lse": [6.125003441399451, 6.1887396525876195, 6.032665324296899, 6.075050400197477, 6.1399896773698055, 6.125392355592129, 6.285783881079145, 6.1972374512059485, 6.184681558838777, 6.792916945042003], "lseb": [4.5850750711056465, 3.6059963117888008, 3.299472955609148, 3.3276597254415723, 3.333353306242678, 3.3854542734536577, 3.5491878402630634, 3.4993319360523696, 3.6518325421691102, 5.779614232515201]}, "J": {"all": 16.72, "old": 11.622222222222222, "latest": 62.6}, "A": {"all": 18.830000000000002, "old": 13.38888888888889, "latest": 67.8}, "C": {"all": 43.269999999999996, "old": 40.06666666666666, "latest": 72.1}, "zg": {"all": 1.6843716860572926, "old": 1.3485490896473251, "latest": 4.706775053746998}, "lse": {"all": 6.214746068760926, "old": 6.15050486028525, "latest": 6.792916945042003}, "lseb": {"all": 3.801697819464125, "old": 3.581929329125116, "latest": 5.779614232515201}}}, {"file": "final_TH_perm_s260919302_ces-nstat_seq-tinyimg_None_500_100_20260919-104703_7f7d5254_last.pt", "arm": "TH_perm", "unit": 260919302, "seed": 260919302, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 13.75, "task_il_mean": 35.61, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 145.9, "readouts": {"n_tasks": 10, "per_task": {"J": [4.1, 6.6, 1.9, 4.5, 5.4, 7.4, 11.0, 7.2, 16.7, 72.7], "A": [10.6, 6.5, 2.1, 3.9, 5.1, 5.9, 9.5, 7.1, 15.8, 96.5], "C": [19.2, 24.5, 20.7, 23.2, 29.5, 34.8, 36.9, 39.9, 53.5, 73.9], "zg": [1.4238977294978685, 1.179490723889321, 0.6502685139365494, 1.0621363429790363, 1.3057664790465497, 1.4288917713658884, 1.6844444413110613, 1.9854440949875862, 2.8342422034433112, 7.96823962250445], "lse": [7.028336740178107, 7.1382579822121395, 7.0659191363749105, 6.940920934662516, 7.059320401717696, 7.01665916111979, 7.0835081938484645, 7.2356648726371136, 7.1483717006945735, 9.297539002542631], "lseb": [4.32875225773207, 3.9720759623598485, 3.5640034020496754, 3.6984623150086797, 3.8389782106959514, 3.7606342180595558, 3.8874377187072646, 4.107423900417752, 4.574240100151134, 8.946562496243303]}, "J": {"all": 13.75, "old": 7.199999999999999, "latest": 72.7}, "A": {"all": 16.3, "old": 7.388888888888889, "latest": 96.5}, "C": {"all": 35.61, "old": 31.355555555555554, "latest": 73.9}, "zg": {"all": 2.152282192296162, "old": 1.506064700050797, "latest": 7.96823962250445}, "lse": {"all": 7.301449812598794, "old": 7.079662124827256, "latest": 9.297539002542631}, "lseb": {"all": 4.467857058142523, "old": 3.97022312057577, "latest": 8.946562496243303}}}, {"file": "final_TN_full_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-010419_fcd17092_last.pt", "arm": "TN_full", "unit": 260919401, "seed": 260919401, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 19.009999999999998, "task_il_mean": 51.08, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 139.9, "readouts": {"n_tasks": 10, "per_task": {"J": [10.8, 10.2, 17.3, 24.0, 14.9, 10.6, 7.5, 12.7, 12.6, 69.5], "A": [28.0, 9.2, 15.1, 19.8, 15.2, 9.3, 6.6, 14.1, 11.4, 85.5], "C": [34.0, 44.9, 45.5, 56.3, 49.6, 47.5, 47.5, 52.9, 57.1, 75.5], "zg": [2.554812415063381, 2.270819732468575, 2.6476991181746126, 3.1530940875709055, 2.6065011681821195, 2.1853579715690574, 1.9022942289086058, 2.4919197219032796, 2.4901592562124133, 6.470016029641032], "lse": [6.726597433264784, 6.927910511441438, 7.018396984941123, 7.014495180786973, 6.866207234882914, 6.884464082839982, 6.731088907093772, 6.9144056720518225, 6.7237258810455565, 8.054248024593102], "lseb": [4.7932628612441555, 4.10756188590024, 4.41399982546847, 4.647702753120518, 4.308941278437531, 3.9896538321203128, 3.7542920577127226, 4.12112489494344, 4.052630779604502, 7.3874410887660265]}, "J": {"all": 19.009999999999998, "old": 13.399999999999999, "latest": 69.5}, "A": {"all": 21.419999999999998, "old": 14.299999999999999, "latest": 85.5}, "C": {"all": 51.08, "old": 48.36666666666667, "latest": 75.5}, "zg": {"all": 2.8772673729693983, "old": 2.478073077783661, "latest": 6.470016029641032}, "lse": {"all": 6.986153991294147, "old": 6.867476876483152, "latest": 8.054248024593102}, "lseb": {"all": 4.557661125731792, "old": 4.243241129839099, "latest": 7.3874410887660265}}}, {"file": "final_TN_full_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-093517_b99336a6_last.pt", "arm": "TN_full", "unit": 260919402, "seed": 260919402, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 18.130000000000003, "task_il_mean": 52.36, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 136.6, "readouts": {"n_tasks": 10, "per_task": {"J": [13.2, 7.6, 8.8, 15.3, 12.9, 10.1, 8.7, 15.9, 17.0, 71.8], "A": [34.1, 5.6, 6.5, 12.3, 11.3, 8.4, 7.3, 14.2, 14.3, 86.2], "C": [34.3, 36.6, 45.6, 50.8, 49.6, 54.1, 47.2, 61.3, 68.2, 75.9], "zg": [2.70068425445538, 1.9000186016205698, 2.0640593965239824, 2.5572893120227382, 2.3294354385307523, 2.462103196867276, 1.9524238889366388, 2.9282936027841644, 3.2646409658063202, 6.9985330041199925], "lse": [6.812636944284822, 6.756266530803995, 6.970335979695781, 7.104926446249784, 6.983713079896642, 6.942606452883663, 6.718403062359857, 6.938448937575835, 7.106656845746612, 8.344774381217638], "lseb": [4.9383616240310735, 3.9718055501034164, 3.902275419880326, 4.255974992068946, 4.095332579265256, 4.054946558396661, 3.84818150964733, 4.295652769105375, 4.456172903819362, 7.767424200205695]}, "J": {"all": 18.130000000000003, "old": 12.166666666666666, "latest": 71.8}, "A": {"all": 20.020000000000003, "old": 12.666666666666666, "latest": 86.2}, "C": {"all": 52.36, "old": 49.74444444444444, "latest": 75.9}, "zg": {"all": 2.9157481661667815, "old": 2.4621054063942025, "latest": 6.9985330041199925}, "lse": {"all": 7.067876866071463, "old": 6.925999364388555, "latest": 8.344774381217638}, "lseb": {"all": 4.558612810652344, "old": 4.202078211813083, "latest": 7.767424200205695}}}, {"file": "final_TN_niso_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-010519_6a4459cb_last.pt", "arm": "TN_niso", "unit": 260919401, "seed": 260919401, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 17.53, "task_il_mean": 51.31, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 142.1, "readouts": {"n_tasks": 10, "per_task": {"J": [8.6, 8.7, 13.1, 17.1, 12.9, 10.3, 7.0, 11.5, 14.0, 72.1], "A": [28.2, 6.9, 10.8, 13.6, 11.7, 9.3, 6.1, 12.0, 12.0, 88.4], "C": [30.8, 43.5, 49.3, 53.1, 52.1, 47.3, 45.4, 55.7, 60.7, 75.2], "zg": [2.6102564298026265, 2.1561153020143973, 2.3190823830589653, 2.714926303192973, 2.5162027473989874, 2.229864678922575, 1.8452242920901627, 2.4988111974736675, 2.676371349666151, 7.205931165041402], "lse": [6.8414296764039015, 6.952593355880885, 6.986485043327828, 7.179249421181492, 6.969422097073306, 6.974660497108867, 6.815030033166282, 6.984726925697435, 6.823329903268559, 8.6112467834148], "lseb": [4.930772888580354, 4.074959364347887, 4.111776813437501, 4.335741105356933, 4.1293597270669595, 4.054819939505929, 3.7363126813515155, 4.025739748138475, 4.137298357207317, 8.103486265706694]}, "J": {"all": 17.529999999999998, "old": 11.466666666666667, "latest": 72.1}, "A": {"all": 19.9, "old": 12.288888888888888, "latest": 88.4}, "C": {"all": 51.31, "old": 48.65555555555555, "latest": 75.2}, "zg": {"all": 2.8772785848661906, "old": 2.396317187068945, "latest": 7.205931165041402}, "lse": {"all": 7.113817373652336, "old": 6.947436328123173, "latest": 8.6112467834148}, "lseb": {"all": 4.564026689069957, "old": 4.1707534027769855, "latest": 8.103486265706694}}}, {"file": "final_TN_niso_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-093617_d52285a1_last.pt", "arm": "TN_niso", "unit": 260919402, "seed": 260919402, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 17.47, "task_il_mean": 53.39, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 139.2, "readouts": {"n_tasks": 10, "per_task": {"J": [11.2, 7.8, 7.5, 14.2, 11.5, 9.9, 8.4, 13.2, 15.9, 75.1], "A": [28.1, 6.7, 5.8, 12.1, 9.0, 8.8, 6.8, 10.7, 13.1, 90.3], "C": [33.6, 39.4, 43.1, 51.0, 50.3, 57.1, 47.7, 63.3, 70.4, 78.0], "zg": [2.6131339790904895, 2.064683046415448, 1.9328348156574648, 2.6513828915227204, 2.308334931103513, 2.636251822695136, 2.0619968222416936, 2.82618552921433, 3.2690632499251513, 7.524544056460261], "lse": [6.897946470557972, 6.868215452756977, 7.081310734841965, 7.262633948473165, 7.079382764536764, 7.098226014397068, 6.7549398424114, 6.98524388741143, 7.164969614811363, 8.746192366757619], "lseb": [4.86229480030738, 4.119463615678393, 3.8666367949481084, 4.314789614193715, 3.9888582389033975, 4.164677683014139, 3.886973640633669, 4.186129323184179, 4.391790510642053, 8.278140482698046]}, "J": {"all": 17.47, "old": 11.066666666666666, "latest": 75.1}, "A": {"all": 19.14, "old": 11.233333333333333, "latest": 90.3}, "C": {"all": 53.39, "old": 50.65555555555555, "latest": 78.0}, "zg": {"all": 2.9888411144326206, "old": 2.4848741208739944, "latest": 7.524544056460261}, "lse": {"all": 7.193906109695573, "old": 7.021429858910901, "latest": 8.746192366757619}, "lseb": {"all": 4.605975470420308, "old": 4.197957135722782, "latest": 8.278140482698046}}}, {"file": "final_TN_none_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-010619_fd98a08e_last.pt", "arm": "TN_none", "unit": 260919401, "seed": 260919401, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 10.23, "task_il_mean": 59.14, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 135.0, "readouts": {"n_tasks": 10, "per_task": {"J": [0.2, 0.5, 2.1, 3.2, 1.9, 2.3, 1.4, 5.8, 9.3, 75.6], "A": [0.2, 0.4, 1.6, 2.1, 1.6, 1.9, 0.7, 5.5, 7.8, 99.6], "C": [52.8, 55.9, 56.6, 58.2, 56.0, 55.0, 57.4, 60.7, 63.1, 75.7], "zg": [8.225023412942887, 9.274245140552521, 9.691640296936034, 10.708978481769561, 10.677278040885925, 10.857257176637649, 10.70823359298706, 11.936850008487701, 12.801812273025513, 20.56810855102539], "lse": [17.599767873281873, 17.82088938601571, 17.698674741441845, 17.852127389008643, 17.828998939044634, 17.912037756054282, 17.727110993383242, 17.87105016086627, 17.8444788404739, 21.657127433310674], "lseb": [9.72736481368566, 10.758172914995527, 11.114092381130465, 12.078288223111954, 12.129904613810368, 12.388479771948647, 12.197459362556037, 13.284618739383246, 14.085013800947978, 21.62308933390655]}, "J": {"all": 10.23, "old": 2.966666666666667, "latest": 75.6}, "A": {"all": 12.139999999999999, "old": 2.4222222222222225, "latest": 99.6}, "C": {"all": 59.14, "old": 57.300000000000004, "latest": 75.7}, "zg": {"all": 11.544942697525025, "old": 10.542368713802762, "latest": 20.56810855102539}, "lse": {"all": 18.18122635128811, "old": 17.795015119952268, "latest": 21.657127433310674}, "lseb": {"all": 12.938648395547641, "old": 11.973710513507765, "latest": 21.62308933390655}}}, {"file": "final_TN_none_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-093718_4b4139fb_last.pt", "arm": "TN_none", "unit": 260919402, "seed": 260919402, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 10.540000000000001, "task_il_mean": 59.879999999999995, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 145.9, "readouts": {"n_tasks": 10, "per_task": {"J": [0.5, 0.3, 0.9, 3.2, 2.1, 1.8, 2.5, 3.7, 10.9, 79.5], "A": [0.3, 0.1, 0.6, 2.8, 1.4, 1.2, 1.9, 2.9, 8.8, 100.0], "C": [47.3, 44.4, 50.2, 57.6, 59.1, 62.6, 57.6, 65.0, 75.5, 79.5], "zg": [8.160642645835877, 8.502330383062363, 9.288988311052323, 10.117024653434754, 10.243484060764313, 10.713016695022583, 10.445547793388366, 11.663325898647308, 13.226022953510284, 20.507156030893327], "lse": [17.089284677806575, 17.22562376012251, 17.51377460557204, 17.403810437220738, 17.708140720747668, 17.92399549983076, 17.13485533336781, 17.799522244407314, 17.843890638438737, 21.398027394569713], "lseb": [9.837262065014784, 10.295939288349171, 10.969777434111924, 11.564390303504537, 11.610632864868636, 11.985097375527626, 11.911807772522268, 12.849880719107137, 14.107152905041072, 21.373872714573384]}, "J": {"all": 10.540000000000001, "old": 2.877777777777778, "latest": 79.5}, "A": {"all": 12.0, "old": 2.2222222222222223, "latest": 100.0}, "C": {"all": 59.879999999999995, "old": 57.699999999999996, "latest": 79.5}, "zg": {"all": 11.28675394256115, "old": 10.262264821635352, "latest": 20.507156030893327}, "lse": {"all": 17.904092531208384, "old": 17.51587754639046, "latest": 21.398027394569713}, "lseb": {"all": 12.650581344262054, "old": 11.681326747560796, "latest": 21.373872714573384}}}, {"file": "final_V_mean_s260917501_ces-ntarget_seq-cifar100_None_500_50_20260917-141447_dc5bcb83_last.pt", "arm": "V_mean", "unit": 260917501, "seed": 260917501, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.83, "task_il_mean": 75.2, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 32.1, "readouts": {"n_tasks": 10, "per_task": {"J": [16.3, 36.0, 41.4, 31.4, 34.8, 33.0, 33.9, 24.5, 45.0, 82.0], "A": [20.1, 35.3, 41.4, 33.7, 34.6, 33.7, 33.4, 25.0, 48.2, 88.5], "C": [63.1, 73.4, 78.5, 72.2, 69.9, 73.1, 77.9, 76.1, 77.2, 90.6], "zg": [2.6476886674501, 4.171684185335413, 4.633732433367521, 3.935035851040855, 3.918934345440939, 3.860243866741657, 3.8215341537264176, 3.5298950771614908, 4.760117149814963, 8.043659661345185], "lse": [6.82595280690096, 7.46895255396292, 7.3503833561216165, 6.992359823852444, 7.210414545765085, 7.069354475270639, 6.847498322541289, 7.095440578315913, 7.070942136903201, 8.74741482156096], "lseb": [3.9043078791115655, 5.033265156356177, 5.359380127199043, 4.81413458735117, 4.824212225161315, 4.734394884790116, 4.595364898969193, 4.354805649826116, 5.497397483089149, 8.309658668709643]}, "J": {"all": 37.83, "old": 32.922222222222224, "latest": 82.0}, "A": {"all": 39.39, "old": 33.93333333333333, "latest": 88.5}, "C": {"all": 75.2, "old": 73.48888888888888, "latest": 90.6}, "zg": {"all": 4.332252539142454, "old": 3.9198739700088177, "latest": 8.043659661345185}, "lse": {"all": 7.267871342119503, "old": 7.103477622181563, "latest": 8.74741482156096}, "lseb": {"all": 5.1426921560563486, "old": 4.7908069879837605, "latest": 8.309658668709643}}}, {"file": "final_V_mean_s260917502_ces-ntarget_seq-cifar100_None_500_50_20260917-141512_779a0afc_last.pt", "arm": "V_mean", "unit": 260917502, "seed": 260917502, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.410000000000004, "task_il_mean": 74.8, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.2, "readouts": {"n_tasks": 10, "per_task": {"J": [23.7, 30.6, 29.5, 29.4, 24.4, 32.8, 19.0, 38.8, 44.2, 81.7], "A": [27.0, 31.8, 28.3, 31.2, 24.0, 31.5, 17.8, 39.5, 44.2, 93.9], "C": [65.2, 71.8, 70.1, 69.7, 74.8, 77.8, 71.8, 78.4, 82.2, 86.2], "zg": [3.124486493989825, 4.043539021842181, 3.959739981871098, 3.4564019360076634, 3.3221674485318364, 3.7219240601323547, 3.110647894273512, 4.591155316919088, 5.301233599717729, 8.563251646816731], "lse": [6.758510251819416, 7.503712111756299, 7.417828849476244, 6.727546583547241, 6.9067096081814885, 7.042064917414467, 6.911091466135129, 7.339235770434901, 7.58431410106294, 9.233123746759933], "lseb": [4.322263649934664, 4.961158704510786, 4.888277115655574, 4.425179936051331, 4.199801559997293, 4.503864158530396, 4.036095007372272, 5.296023064404275, 5.86661582234349, 8.980593841310887]}, "J": {"all": 35.410000000000004, "old": 30.266666666666666, "latest": 81.7}, "A": {"all": 36.92, "old": 30.58888888888889, "latest": 93.9}, "C": {"all": 74.8, "old": 73.53333333333333, "latest": 86.2}, "zg": {"all": 4.319454740010202, "old": 3.847921750365032, "latest": 8.563251646816731}, "lse": {"all": 7.342413740658806, "old": 7.132334851092015, "latest": 9.233123746759933}, "lseb": {"all": 5.147987286011096, "old": 4.722142113200009, "latest": 8.980593841310887}}}, {"file": "final_V_mean_s260917503_ces-ntarget_seq-cifar100_None_500_50_20260917-161117_88f9b191_last.pt", "arm": "V_mean", "unit": 260917503, "seed": 260917503, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.75, "task_il_mean": 75.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.4, "readouts": {"n_tasks": 10, "per_task": {"J": [34.3, 33.0, 27.9, 28.7, 28.3, 26.3, 25.7, 44.2, 44.0, 85.1], "A": [40.7, 33.7, 27.9, 31.2, 27.3, 29.7, 28.4, 45.5, 42.3, 89.3], "C": [73.3, 66.4, 67.5, 66.3, 73.3, 70.1, 71.4, 81.7, 90.6, 92.0], "zg": [3.98239216673933, 3.691772605101578, 3.3706416159151122, 3.6110122627182863, 3.8085020542610435, 3.4952380970623342, 3.768693318565376, 4.930092012290843, 5.081258651263081, 8.237132650405169], "lse": [6.995136737907279, 6.948067811843942, 6.8939924633372245, 6.980015433265298, 7.356106006479377, 6.762452832780168, 7.0342179090043775, 7.256014436526582, 7.289619166963312, 8.883956661150565], "lseb": [4.990978854862919, 4.743819384200062, 4.366624227738231, 4.629787791527642, 4.667686128355008, 4.394074698080421, 4.660868692233669, 5.531991833469126, 5.475970185562751, 8.475594731467488]}, "J": {"all": 37.75, "old": 32.48888888888889, "latest": 85.1}, "A": {"all": 39.6, "old": 34.077777777777776, "latest": 89.3}, "C": {"all": 75.26, "old": 73.4, "latest": 92.0}, "zg": {"all": 4.397673543432215, "old": 3.971066975990776, "latest": 8.237132650405169}, "lse": {"all": 7.239957945925812, "old": 7.057291422011951, "latest": 8.883956661150565}, "lseb": {"all": 5.193739652749732, "old": 4.829089088447759, "latest": 8.475594731467488}}}, {"file": "final_V_mean_s260917504_ces-ntarget_seq-cifar100_None_500_50_20260917-163052_9fa8e45f_last.pt", "arm": "V_mean", "unit": 260917504, "seed": 260917504, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 39.83, "task_il_mean": 75.56, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.8, "readouts": {"n_tasks": 10, "per_task": {"J": [37.5, 26.6, 25.8, 40.3, 34.7, 33.0, 28.7, 47.2, 40.9, 83.6], "A": [46.1, 28.1, 26.3, 40.2, 34.5, 32.3, 33.4, 46.6, 42.4, 86.4], "C": [66.4, 63.0, 67.7, 78.7, 74.7, 76.0, 69.5, 81.9, 83.1, 94.6], "zg": [3.9815602080523966, 3.243335586782545, 3.077002926557325, 4.260592595510185, 3.611494458570145, 3.7286904348805545, 3.5123610073290767, 4.71303697042726, 4.482180681671947, 7.8915873532146215], "lse": [6.639328191581668, 6.7733314150606265, 6.5930472470018175, 7.12921512194045, 6.5217240306561255, 6.909949353199998, 6.584167178023338, 6.942613218678854, 6.908565996863532, 8.555629973976766], "lseb": [5.078855005673647, 4.3616906840466365, 4.062054138750188, 4.960990482172322, 4.432381879374998, 4.463861546263841, 4.426652600595472, 5.295279752447404, 5.090561368288969, 8.069495423462504]}, "J": {"all": 39.83, "old": 34.96666666666667, "latest": 83.6}, "A": {"all": 41.63, "old": 36.65555555555555, "latest": 86.4}, "C": {"all": 75.56, "old": 73.44444444444444, "latest": 94.6}, "zg": {"all": 4.250184222299605, "old": 3.8455838744201594, "latest": 7.8915873532146215}, "lse": {"all": 6.955757172698317, "old": 6.777993528111823, "latest": 8.555629973976766}, "lseb": {"all": 5.024182288107598, "old": 4.685814161957053, "latest": 8.069495423462504}}}, {"file": "final_V_mean_s260917505_ces-ntarget_seq-cifar100_None_500_50_20260917-181327_60a535c6_last.pt", "arm": "V_mean", "unit": 260917505, "seed": 260917505, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 36.64, "task_il_mean": 76.21000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.6, "readouts": {"n_tasks": 10, "per_task": {"J": [24.1, 36.2, 36.5, 33.8, 26.7, 25.4, 45.8, 22.2, 36.5, 79.2], "A": [27.4, 38.3, 33.2, 36.6, 25.2, 24.1, 46.4, 21.2, 35.6, 91.1], "C": [64.0, 69.1, 77.8, 70.7, 70.6, 75.0, 88.4, 77.9, 83.0, 85.6], "zg": [3.3340370753286406, 4.555481439322233, 4.0477791565433145, 4.11159592516534, 3.3792784484541043, 3.6705904303146526, 5.409777751524001, 3.423032304096967, 4.566558386173099, 7.347555479183793], "lse": [6.829071725924837, 7.446165605185463, 7.005668355993185, 7.319757562954173, 6.968396709067056, 7.242368869084139, 7.613803264698819, 7.008961550677761, 7.378252405832447, 8.19258907897489], "lseb": [4.553399412294755, 5.50155017973812, 4.766017294616106, 5.003130198637566, 4.305562789773876, 4.538565430018405, 5.849639128006359, 4.222877240614586, 5.188530020592993, 7.800229636855918]}, "J": {"all": 36.64, "old": 31.91111111111111, "latest": 79.2}, "A": {"all": 37.910000000000004, "old": 32.0, "latest": 91.1}, "C": {"all": 76.21000000000001, "old": 75.16666666666667, "latest": 85.6}, "zg": {"all": 4.384568639610615, "old": 4.055347879658039, "latest": 7.347555479183793}, "lse": {"all": 7.300503512839278, "old": 7.2013828943797655, "latest": 8.19258907897489}, "lseb": {"all": 5.172950133114869, "old": 4.881030188254751, "latest": 7.800229636855918}}}, {"file": "final_V_mean_s260917506_ces-ntarget_seq-cifar100_None_500_50_20260917-181402_b6e3d0e1_last.pt", "arm": "V_mean", "unit": 260917506, "seed": 260917506, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.35, "task_il_mean": 74.75, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 31.3, "readouts": {"n_tasks": 10, "per_task": {"J": [15.4, 30.8, 27.8, 31.5, 20.3, 45.3, 40.8, 28.1, 48.1, 85.4], "A": [21.1, 30.3, 28.1, 30.7, 19.2, 44.9, 42.6, 29.0, 45.6, 90.7], "C": [58.1, 66.0, 63.5, 69.7, 73.0, 83.6, 77.0, 78.6, 86.2, 91.8], "zg": [2.4494126944467425, 3.7685473805172367, 3.281944084554445, 3.2109361598109825, 2.8830332709252833, 4.7827893237825485, 4.166659815054387, 3.670921646666713, 4.718528087452054, 8.007601046204567], "lse": [6.309039771749309, 7.096319497689273, 6.7010582100367255, 6.376862092941419, 6.332083046964055, 7.240226141663162, 6.942077952096934, 6.817206422090853, 6.942194695542545, 8.602474706295185], "lseb": [3.844935414628782, 4.7891367194993935, 4.393001745375123, 4.1748780239340295, 3.795342717877587, 5.399849053014453, 4.901127541101303, 4.365089400671421, 5.202061467597668, 8.24628967744609]}, "J": {"all": 37.35, "old": 32.01111111111111, "latest": 85.4}, "A": {"all": 38.22, "old": 32.388888888888886, "latest": 90.7}, "C": {"all": 74.75, "old": 72.85555555555555, "latest": 91.8}, "zg": {"all": 4.0940373509414965, "old": 3.65919694035671, "latest": 8.007601046204567}, "lse": {"all": 6.935954253706946, "old": 6.750785314530475, "latest": 8.602474706295185}, "lseb": {"all": 4.911171176114585, "old": 4.540602453744418, "latest": 8.24628967744609}}}, {"file": "final_V_mean_s260917507_ces-ntarget_seq-cifar100_None_500_50_20260917-201529_47c40c3a_last.pt", "arm": "V_mean", "unit": 260917507, "seed": 260917507, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.13, "task_il_mean": 76.36, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.7, "readouts": {"n_tasks": 10, "per_task": {"J": [20.8, 28.9, 20.7, 22.8, 30.2, 32.9, 30.2, 46.5, 34.2, 84.1], "A": [24.7, 28.6, 20.2, 21.6, 29.6, 31.7, 29.3, 45.6, 33.7, 94.6], "C": [60.8, 69.5, 66.1, 71.3, 77.5, 80.2, 75.9, 89.2, 85.4, 87.7], "zg": [2.9849853345099837, 3.70157556516584, 3.16974034903571, 3.128099970221985, 3.883701746182516, 4.058891890462488, 4.002827167777345, 5.482094550397247, 4.331040064703673, 8.365825675435364], "lse": [6.772273530592388, 7.239735224522873, 7.1817747745608145, 7.046707480965899, 7.27764259497867, 7.297109633251854, 7.38542192146615, 7.734313217976718, 7.113187273088985, 9.006102963730918], "lseb": [4.33039264731308, 4.6655033279700335, 4.204891323944066, 4.101500476889897, 4.586427049288968, 4.760549013425809, 4.7829571213786375, 5.880301968634533, 4.8777109628064945, 8.758635806751355]}, "J": {"all": 35.13, "old": 29.688888888888886, "latest": 84.1}, "A": {"all": 35.96, "old": 29.444444444444443, "latest": 94.6}, "C": {"all": 76.36, "old": 75.1, "latest": 87.7}, "zg": {"all": 4.310878231389215, "old": 3.860328515384088, "latest": 8.365825675435364}, "lse": {"all": 7.4054268615135275, "old": 7.22757396126715, "latest": 9.006102963730918}, "lseb": {"all": 5.094886969840287, "old": 4.687803765739058, "latest": 8.758635806751355}}}, {"file": "final_V_mean_s260917508_ces-ntarget_seq-cifar100_None_500_50_20260917-201554_ba5dc891_last.pt", "arm": "V_mean", "unit": 260917508, "seed": 260917508, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 36.1, "task_il_mean": 75.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.8, "readouts": {"n_tasks": 10, "per_task": {"J": [14.5, 29.6, 36.2, 29.7, 34.5, 23.4, 30.2, 41.5, 37.2, 84.2], "A": [17.2, 31.7, 35.9, 29.5, 34.7, 22.9, 30.9, 41.6, 40.0, 90.4], "C": [53.3, 70.1, 77.3, 74.7, 76.9, 66.4, 76.8, 82.1, 80.5, 92.2], "zg": [2.4695105765331538, 3.8589891552715563, 4.574321165509522, 3.8577587466603145, 4.353950029731728, 3.2080893243248574, 4.140644842764362, 5.167034579163883, 4.897215493647382, 7.984658880695701], "lse": [6.853501912889723, 7.138727351735358, 7.501435438092948, 7.188086949588677, 7.369975806765763, 6.972889749122009, 7.1854898220183925, 7.859108279614996, 7.505688393006056, 8.626540701926174], "lseb": [3.897719281961526, 4.830795125276151, 5.333737042609046, 4.6508355871322795, 5.099792500704624, 4.266465470512561, 4.866881305600697, 5.77438174404559, 5.490001388322425, 8.25223895870917]}, "J": {"all": 36.1, "old": 30.755555555555556, "latest": 84.2}, "A": {"all": 37.480000000000004, "old": 31.599999999999998, "latest": 90.4}, "C": {"all": 75.03, "old": 73.12222222222222, "latest": 92.2}, "zg": {"all": 4.451217279430246, "old": 4.0586126570674175, "latest": 7.984658880695701}, "lse": {"all": 7.42014444047601, "old": 7.286100411425991, "latest": 8.626540701926174}, "lseb": {"all": 5.246284840487407, "old": 4.9122899384627665, "latest": 8.25223895870917}}}, {"file": "final_V_mean_s260917509_ces-ntarget_seq-cifar100_None_500_50_20260917-201629_659f5013_last.pt", "arm": "V_mean", "unit": 260917509, "seed": 260917509, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.55, "task_il_mean": 74.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 28.0, "readouts": {"n_tasks": 10, "per_task": {"J": [23.6, 33.2, 21.7, 22.5, 30.6, 40.5, 40.1, 40.8, 36.4, 86.1], "A": [28.7, 34.8, 21.4, 22.2, 36.1, 41.7, 39.7, 41.6, 37.1, 91.3], "C": [59.4, 70.1, 66.8, 63.0, 65.7, 83.8, 82.3, 81.1, 80.9, 92.3], "zg": [3.3271993996761737, 3.902136762913782, 3.0329760386962445, 2.8858609231300654, 3.7040201645027846, 4.8533831948018635, 4.426132564369589, 4.4453345538303255, 4.278349801602308, 8.065416092016735], "lse": [7.005325712177507, 6.944385973596221, 6.838589032287652, 6.801414199626998, 6.838363261556049, 7.580534127417379, 7.070344735973187, 7.020453694251583, 6.886065818999698, 8.682625965653665], "lseb": [4.6548953924269725, 4.799866234644382, 4.044524850926652, 3.9864080650370695, 4.747770750408877, 5.448707301953417, 5.049299735690669, 5.055876852321747, 4.9335287316472485, 8.308434992542418]}, "J": {"all": 37.55, "old": 32.15555555555555, "latest": 86.1}, "A": {"all": 39.46, "old": 33.7, "latest": 91.3}, "C": {"all": 74.53999999999999, "old": 72.56666666666666, "latest": 92.3}, "zg": {"all": 4.292080949553987, "old": 3.8728214892803488, "latest": 8.065416092016735}, "lse": {"all": 7.166810252153994, "old": 6.998386283987363, "latest": 8.682625965653665}, "lseb": {"all": 5.102931290759946, "old": 4.7467642127841145, "latest": 8.308434992542418}}}, {"file": "final_V_mean_s260917510_ces-ntarget_seq-cifar100_None_500_50_20260917-221744_51410fea_last.pt", "arm": "V_mean", "unit": 260917510, "seed": 260917510, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.72, "task_il_mean": 76.41, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 31.3, "readouts": {"n_tasks": 10, "per_task": {"J": [18.9, 35.5, 29.9, 28.0, 36.5, 36.2, 41.6, 19.6, 52.8, 78.2], "A": [25.7, 36.3, 28.4, 27.0, 37.1, 36.3, 41.0, 18.9, 55.3, 87.5], "C": [56.8, 72.1, 74.8, 72.3, 79.3, 78.4, 78.9, 78.7, 85.2, 87.6], "zg": [3.0133093260657042, 4.423541695312597, 3.755993521820754, 3.456072527077049, 4.466048297451809, 4.639995876457542, 4.52106961333286, 3.251290060095489, 6.102401415177621, 7.401676665175706], "lse": [6.686132923576722, 7.33747047513068, 7.23851869209413, 6.901412957036405, 7.358577873356047, 7.595497894682302, 7.3090878008585465, 6.839428155169524, 8.019073633915593, 8.29595594303869], "lseb": [4.391325067242952, 5.297850065924752, 4.6238669578566745, 4.363644313305174, 5.167523546026034, 5.361717280278831, 5.224986381387227, 4.0231271232760495, 6.629766261954734, 7.791704531550348]}, "J": {"all": 37.72, "old": 33.22222222222222, "latest": 78.2}, "A": {"all": 39.35, "old": 34.0, "latest": 87.5}, "C": {"all": 76.41, "old": 75.16666666666667, "latest": 87.6}, "zg": {"all": 4.503139899796713, "old": 4.181080259199047, "latest": 7.401676665175706}, "lse": {"all": 7.3581156348858645, "old": 7.253911156202217, "latest": 8.29595594303869}, "lseb": {"all": 5.287551152880278, "old": 5.009311888583603, "latest": 7.791704531550348}}}, {"file": "final_V_mean_s260917511_ces-ntarget_seq-cifar100_None_500_50_20260917-221819_fbf26a5d_last.pt", "arm": "V_mean", "unit": 260917511, "seed": 260917511, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.31, "task_il_mean": 74.56, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.4, "readouts": {"n_tasks": 10, "per_task": {"J": [29.2, 28.0, 39.0, 26.1, 28.0, 21.7, 33.8, 24.6, 32.2, 90.5], "A": [32.6, 31.2, 39.9, 26.5, 28.0, 22.1, 34.7, 24.5, 32.9, 94.5], "C": [69.4, 63.6, 74.8, 67.8, 73.6, 72.6, 72.3, 83.8, 73.7, 94.0], "zg": [3.9605949276313184, 3.4955947759747503, 5.0719647303614765, 3.3706621427405628, 3.8858062366414816, 3.1348930804589763, 4.012807790720835, 4.308449489071966, 4.148957667130046, 9.75450585104525], "lse": [7.365483137766381, 6.744336209418531, 8.20634607752719, 6.930334636663325, 7.303607006820993, 6.898455927913372, 7.055289839727632, 7.8283326604576216, 7.2140465491941965, 10.20100614267919], "lseb": [4.980757330771408, 4.613973556942616, 5.846197411094455, 4.4148882909215335, 4.700933289300406, 4.064559292711559, 4.882123232230768, 4.8778214788451, 4.977982767539855, 9.951041853209544]}, "J": {"all": 35.31, "old": 29.17777777777778, "latest": 90.5}, "A": {"all": 36.69, "old": 30.266666666666666, "latest": 94.5}, "C": {"all": 74.56, "old": 72.4, "latest": 94.0}, "zg": {"all": 4.514423669177666, "old": 3.9321923156368235, "latest": 9.75450585104525}, "lse": {"all": 7.574723818816844, "old": 7.282914671721027, "latest": 10.20100614267919}, "lseb": {"all": 5.331027850356724, "old": 4.817692961150856, "latest": 9.951041853209544}}}, {"file": "final_V_mean_s260917512_ces-ntarget_seq-cifar100_None_500_50_20260917-221954_9c20273c_last.pt", "arm": "V_mean", "unit": 260917512, "seed": 260917512, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 38.65, "task_il_mean": 76.92999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 31.2, "readouts": {"n_tasks": 10, "per_task": {"J": [24.4, 34.3, 39.9, 30.1, 28.8, 36.8, 33.9, 30.2, 42.8, 85.3], "A": [30.5, 35.7, 37.7, 34.8, 29.1, 35.7, 34.4, 27.8, 43.8, 93.3], "C": [67.0, 70.4, 78.5, 64.6, 71.6, 77.6, 78.3, 83.4, 87.4, 90.5], "zg": [3.275663424950093, 3.880681889497675, 4.433865963686258, 3.3190765358246863, 3.62502696056664, 4.099411576343817, 3.9050355375846846, 3.9471176429679615, 5.329996777027845, 8.45088646967709], "lse": [6.63092203769745, 6.884738130462534, 7.296049833806168, 6.605909284231251, 6.902253076015709, 6.984874959251633, 6.85410616983169, 7.077647818910169, 7.671712429943356, 9.07491708676528], "lseb": [4.4656924188193825, 4.817981969274345, 5.167581084246965, 4.431417489525296, 4.5103815783412875, 4.863524801111245, 4.621010638282294, 4.590549448974585, 5.7950362297656115, 8.760581115973892]}, "J": {"all": 38.65, "old": 33.46666666666667, "latest": 85.3}, "A": {"all": 40.28, "old": 34.388888888888886, "latest": 93.3}, "C": {"all": 76.92999999999999, "old": 75.42222222222222, "latest": 90.5}, "zg": {"all": 4.426676277812676, "old": 3.979541812049962, "latest": 8.45088646967709}, "lse": {"all": 7.1983130826915245, "old": 6.989801526683329, "latest": 9.07491708676528}, "lseb": {"all": 5.20237567743149, "old": 4.807019517593446, "latest": 8.760581115973892}}}, {"file": "final_V_original_s260917508_ces-ntarget_seq-cifar100_None_500_50_20260917-181722_4e6492dc_last.pt", "arm": "V_original", "unit": 260917508, "seed": 260917508, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 36.87, "task_il_mean": 75.27000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 28.9, "readouts": {"n_tasks": 10, "per_task": {"J": [15.5, 33.9, 36.2, 28.4, 34.7, 26.8, 30.0, 42.2, 36.9, 84.1], "A": [17.9, 38.0, 36.6, 28.6, 34.2, 27.0, 29.6, 42.4, 41.0, 90.5], "C": [55.4, 70.5, 76.3, 74.2, 81.9, 65.3, 77.0, 82.0, 79.0, 91.1], "zg": [2.4516102009899914, 4.364418596167117, 4.416896349527407, 3.8307921142866834, 4.388882461402566, 3.4631628514323385, 4.036226431528107, 5.1814374166335915, 4.901812850818038, 8.103617037490011], "lse": [6.809597440792617, 7.370790216854571, 7.480830382369066, 7.186937030855105, 7.352490142879508, 7.111611423738334, 7.092133810220817, 7.857073145647586, 7.558941174935446, 8.74762806084159], "lseb": [3.817699145001579, 5.2613096757553866, 5.211502246599084, 4.649556085839637, 5.026059407500791, 4.532004881996541, 4.799345093669954, 5.772245273097382, 5.527124165555314, 8.37289538176648]}, "J": {"all": 36.87, "old": 31.622222222222224, "latest": 84.1}, "A": {"all": 38.58, "old": 32.81111111111111, "latest": 90.5}, "C": {"all": 75.27000000000001, "old": 73.51111111111112, "latest": 91.1}, "zg": {"all": 4.513885631027585, "old": 4.115026585865093, "latest": 8.103617037490011}, "lse": {"all": 7.456803282913464, "old": 7.313378307588116, "latest": 8.74762806084159}, "lseb": {"all": 5.296974135678215, "old": 4.9552051083350745, "latest": 8.37289538176648}}}, {"file": "final_V_original_s260917510_ces-ntarget_seq-cifar100_None_500_50_20260917-201753_0a87f49f_last.pt", "arm": "V_original", "unit": 260917510, "seed": 260917510, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.64, "task_il_mean": 75.09, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.4, "readouts": {"n_tasks": 10, "per_task": {"J": [20.4, 36.3, 30.8, 26.2, 38.4, 34.1, 38.5, 20.7, 50.5, 80.5], "A": [27.0, 37.0, 28.7, 26.4, 39.6, 34.5, 38.0, 19.3, 51.6, 88.7], "C": [57.2, 70.5, 73.7, 69.5, 77.9, 76.8, 77.7, 74.3, 84.0, 89.3], "zg": [2.9837576818205416, 4.235038910206407, 3.6362978259525263, 3.355806231354363, 4.659037414917722, 4.290626210691407, 4.342347013492137, 3.2638333932748065, 5.848825410407037, 7.440556949853897], "lse": [6.681375748488319, 7.174008330605169, 7.103297147827485, 6.8149524004785205, 7.439009179378321, 7.365636680153445, 7.23788512243628, 6.736567592851004, 7.868738507677513, 8.295145109733195], "lseb": [4.331083179093128, 5.128673549677783, 4.501058445420534, 4.300888933135086, 5.392906755232932, 5.107055674425057, 5.070250230894021, 4.111146155385449, 6.381650573430301, 7.829364472331669]}, "J": {"all": 37.64, "old": 32.87777777777777, "latest": 80.5}, "A": {"all": 39.08, "old": 33.56666666666667, "latest": 88.7}, "C": {"all": 75.09, "old": 73.51111111111112, "latest": 89.3}, "zg": {"all": 4.405612704197084, "old": 4.068396676901883, "latest": 7.440556949853897}, "lse": {"all": 7.271661581962926, "old": 7.157941189988451, "latest": 8.295145109733195}, "lseb": {"all": 5.215407796902596, "old": 4.924968166299366, "latest": 7.829364472331669}}}, {"file": "final_V_original_s260917512_ces-ntarget_seq-cifar100_None_500_50_20260917-205014_3700bf6d_last.pt", "arm": "V_original", "unit": 260917512, "seed": 260917512, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 39.05, "task_il_mean": 76.02000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 31.9, "readouts": {"n_tasks": 10, "per_task": {"J": [27.2, 34.3, 38.3, 28.9, 30.6, 39.1, 34.8, 29.9, 41.9, 85.5], "A": [31.9, 36.3, 37.2, 30.8, 32.1, 39.3, 36.2, 29.0, 42.1, 93.5], "C": [61.1, 71.0, 76.7, 67.4, 70.5, 77.5, 77.0, 82.6, 86.0, 90.4], "zg": [3.279823609150946, 3.7585915824640543, 4.476412846703083, 3.3850386323686688, 3.5418984808316454, 4.550183551051654, 3.8781865199483, 3.861592828821391, 4.91549014467746, 8.50197085064277], "lse": [6.750766852832632, 6.807912177103029, 7.349244354676556, 6.569221712495671, 6.8135404658041505, 7.203920790679544, 6.750494074374381, 7.045296512269001, 7.403162127812292, 9.125460956845101], "lseb": [4.574711679931253, 4.6844100686134515, 5.2450661128858425, 4.380969021137098, 4.474709386552744, 5.275822898691566, 4.6428125071033985, 4.553102956604454, 5.405187263234662, 8.814844362048213]}, "J": {"all": 39.05, "old": 33.888888888888886, "latest": 85.5}, "A": {"all": 40.839999999999996, "old": 34.98888888888889, "latest": 93.5}, "C": {"all": 76.02000000000001, "old": 74.42222222222222, "latest": 90.4}, "zg": {"all": 4.414918904665997, "old": 3.960802021779689, "latest": 8.50197085064277}, "lse": {"all": 7.1819020024892355, "old": 6.965951007560807, "latest": 9.125460956845101}, "lseb": {"all": 5.205163625680268, "old": 4.804087988306052, "latest": 8.814844362048213}}}, {"file": "final_V_permute_s260917502_ces-ntarget_seq-cifar100_None_500_50_20260917-141357_85c0396b_last.pt", "arm": "V_permute", "unit": 260917502, "seed": 260917502, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 35.96, "task_il_mean": 75.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.4, "readouts": {"n_tasks": 10, "per_task": {"J": [25.1, 29.6, 30.9, 27.8, 26.9, 35.0, 19.4, 34.7, 47.9, 82.3], "A": [29.1, 29.9, 31.5, 29.7, 27.2, 34.0, 18.7, 35.4, 49.0, 93.3], "C": [69.4, 71.0, 68.5, 66.2, 77.5, 79.2, 70.1, 78.7, 83.1, 86.7], "zg": [3.3620190654993056, 3.945251840589568, 4.122694868268445, 3.189820749763865, 3.4916619860287756, 4.015708906581625, 3.0277329671535407, 4.5969697639476506, 5.40747139210254, 8.45852694934979], "lse": [6.724826622979401, 7.3600942365503785, 7.578549398538997, 6.610558345315997, 6.916448189407139, 7.128789651889412, 6.944875965018159, 7.458490522310378, 7.523848031316596, 9.171404452307568], "lseb": [4.480435978499726, 4.875394289075013, 5.12510648209158, 4.240927926247301, 4.314306752683547, 4.746993481664056, 3.9768528304689323, 5.268945808541987, 5.945517090300345, 8.890263219261524]}, "J": {"all": 35.96, "old": 30.811111111111114, "latest": 82.3}, "A": {"all": 37.78, "old": 31.61111111111111, "latest": 93.3}, "C": {"all": 75.03999999999999, "old": 73.74444444444445, "latest": 86.7}, "zg": {"all": 4.361785848928511, "old": 3.906592393326146, "latest": 8.45852694934979}, "lse": {"all": 7.341788541563403, "old": 7.1384978848140515, "latest": 9.171404452307568}, "lseb": {"all": 5.186474385883401, "old": 4.774942293285831, "latest": 8.890263219261524}}}, {"file": "final_V_permute_s260917504_ces-ntarget_seq-cifar100_None_500_50_20260917-161707_b5d9d215_last.pt", "arm": "V_permute", "unit": 260917504, "seed": 260917504, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 39.8, "task_il_mean": 75.92999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 31.1, "readouts": {"n_tasks": 10, "per_task": {"J": [34.2, 26.4, 24.1, 42.4, 31.4, 33.7, 30.3, 49.0, 41.2, 85.3], "A": [39.7, 28.2, 24.5, 41.6, 30.6, 33.1, 37.3, 50.4, 41.7, 89.1], "C": [70.7, 61.9, 67.3, 82.7, 73.7, 76.8, 70.1, 81.9, 80.2, 94.0], "zg": [3.890104596797377, 3.346277601971524, 3.0291407585991545, 4.641521299305372, 3.4545491149034353, 3.892781285174191, 3.8774329994414, 4.943436013763771, 4.518935303270816, 8.059089115273208], "lse": [6.695048792877276, 6.837011357427376, 6.626348552395835, 7.327208148384733, 6.626308860402577, 7.005298022059751, 6.7753612054216115, 7.09068173855365, 6.927286963634487, 8.684286356204778], "lseb": [4.903261500618832, 4.501593925658237, 4.0303172600673856, 5.243683530972497, 4.288466071063629, 4.615484342708643, 4.769493482636973, 5.544563090328482, 5.1575658279481225, 8.258285532580327]}, "J": {"all": 39.8, "old": 34.74444444444444, "latest": 85.3}, "A": {"all": 41.62, "old": 36.34444444444445, "latest": 89.1}, "C": {"all": 75.92999999999999, "old": 73.92222222222222, "latest": 94.0}, "zg": {"all": 4.365326808850025, "old": 3.954908774803004, "latest": 8.059089115273208}, "lse": {"all": 7.059483999736207, "old": 6.8789504045730325, "latest": 8.684286356204778}, "lseb": {"all": 5.131271456458313, "old": 4.783825448000311, "latest": 8.258285532580327}}}, {"file": "final_V_permute_s260917506_ces-ntarget_seq-cifar100_None_500_50_20260917-163017_4277706a_last.pt", "arm": "V_permute", "unit": 260917506, "seed": 260917506, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.910000000000004, "task_il_mean": 74.77000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.2, "readouts": {"n_tasks": 10, "per_task": {"J": [16.6, 33.0, 27.2, 34.7, 20.7, 43.5, 39.7, 30.6, 47.3, 85.8], "A": [24.7, 33.5, 28.6, 34.5, 20.7, 43.9, 42.1, 32.2, 46.3, 90.1], "C": [55.9, 69.7, 64.5, 72.3, 71.6, 79.5, 77.9, 76.9, 86.2, 93.2], "zg": [2.524801403671503, 3.71968196131289, 3.3040628890423105, 3.408550523377955, 2.789059911089949, 4.720552912496962, 4.2381433950737115, 3.796487772613764, 4.4575910818204285, 8.023606471396983], "lse": [6.284017551570153, 6.913842041863346, 6.705573050734147, 6.407091677570851, 6.368113660884649, 7.216298351185163, 6.983128784750921, 6.89384703627055, 6.7634044776900435, 8.623948856941956], "lseb": [3.9569304359687654, 4.695772459984233, 4.393590858613676, 4.3039263654577375, 3.7281712433981897, 5.390569185890403, 4.977234920897458, 4.5339301180721945, 4.989900515882869, 8.22724310977068]}, "J": {"all": 37.910000000000004, "old": 32.58888888888889, "latest": 85.8}, "A": {"all": 39.660000000000004, "old": 34.05555555555556, "latest": 90.1}, "C": {"all": 74.77000000000001, "old": 72.72222222222223, "latest": 93.2}, "zg": {"all": 4.098253832189646, "old": 3.662103538944386, "latest": 8.023606471396983}, "lse": {"all": 6.915926548946177, "old": 6.726146292502203, "latest": 8.623948856941956}, "lseb": {"all": 4.91972692139362, "old": 4.5522251226850585, "latest": 8.22724310977068}}}, {"file": "final_V_permute_s260917508_ces-ntarget_seq-cifar100_None_500_50_20260917-184637_92e9dd17_last.pt", "arm": "V_permute", "unit": 260917508, "seed": 260917508, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.07, "task_il_mean": 75.67, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.1, "readouts": {"n_tasks": 10, "per_task": {"J": [19.4, 29.1, 37.2, 29.5, 35.4, 24.8, 30.6, 43.9, 36.4, 84.4], "A": [22.1, 33.1, 38.0, 29.3, 34.7, 25.1, 30.7, 43.9, 38.5, 91.3], "C": [56.0, 70.0, 75.9, 74.3, 78.6, 67.3, 79.0, 83.1, 81.0, 91.5], "zg": [2.6322512385211887, 4.0934786118716, 4.314632062721998, 3.721597083104774, 4.391437766355928, 3.355770555492956, 3.9317656436469406, 5.362510515092872, 4.927064398735761, 8.039344442240894], "lse": [6.800666735232171, 7.226437699198723, 7.29769167442459, 7.091427049027397, 7.426689584261744, 6.995894241587447, 7.0648067494209235, 7.895949183226882, 7.549297045504006, 8.670882360910344], "lseb": [4.0326165281741275, 5.06953613072946, 5.107887543755037, 4.5631277703485145, 5.086114633256316, 4.436025414175668, 4.660728265062395, 5.9313305020030995, 5.532030237402254, 8.298097669072254]}, "J": {"all": 37.07, "old": 31.811111111111114, "latest": 84.4}, "A": {"all": 38.67, "old": 32.82222222222222, "latest": 91.3}, "C": {"all": 75.67, "old": 73.91111111111111, "latest": 91.5}, "zg": {"all": 4.476985231778491, "old": 4.081167541727114, "latest": 8.039344442240894}, "lse": {"all": 7.401974232279423, "old": 7.260984440209321, "latest": 8.670882360910344}, "lseb": {"all": 5.271749469397912, "old": 4.9354885583229855, "latest": 8.298097669072254}}}, {"file": "final_V_permute_s260917510_ces-ntarget_seq-cifar100_None_500_50_20260917-210249_0ac2a062_last.pt", "arm": "V_permute", "unit": 260917510, "seed": 260917510, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 37.62, "task_il_mean": 75.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 32.5, "readouts": {"n_tasks": 10, "per_task": {"J": [20.7, 35.4, 27.9, 28.9, 35.4, 35.5, 40.1, 21.4, 52.8, 78.1], "A": [29.4, 36.3, 27.3, 29.5, 37.4, 36.3, 39.9, 20.9, 56.0, 86.8], "C": [57.9, 69.1, 73.5, 68.2, 76.4, 78.1, 80.3, 77.3, 83.3, 88.5], "zg": [3.1516983340270817, 4.304393423002213, 3.6222717547472567, 3.5562742900783197, 4.660829899182543, 4.654277062920854, 4.44368795007281, 3.3114433750621974, 6.131993328241632, 7.412237105384469], "lse": [6.740676149792592, 7.262568427212433, 7.225615790100668, 7.0272740704826955, 7.572217691255078, 7.677190306185882, 7.331731382515769, 6.819459851307528, 8.059818348144978, 8.354649942178174], "lseb": [4.480151735390142, 5.22952992829332, 4.502498831952678, 4.553985117210358, 5.3773940947073005, 5.40691012536483, 5.124636180965756, 4.131392875381262, 6.6731137135899425, 7.803005517692486]}, "J": {"all": 37.62, "old": 33.12222222222222, "latest": 78.1}, "A": {"all": 39.980000000000004, "old": 34.77777777777778, "latest": 86.8}, "C": {"all": 75.26, "old": 73.78888888888889, "latest": 88.5}, "zg": {"all": 4.524910652271938, "old": 4.204096601926101, "latest": 7.412237105384469}, "lse": {"all": 7.40712019591758, "old": 7.301839112999736, "latest": 8.354649942178174}, "lseb": {"all": 5.328261812054807, "old": 5.053290289206177, "latest": 7.803005517692486}}}, {"file": "final_V_permute_s260917512_ces-ntarget_seq-cifar100_None_500_50_20260917-221709_ce9838fc_last.pt", "arm": "V_permute", "unit": 260917512, "seed": 260917512, "dataset": "seq-cifar100", "model": "ces-ntarget", "buffer": 500, "class_il_mean": 38.38, "task_il_mean": 75.97999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.7, "readouts": {"n_tasks": 10, "per_task": {"J": [22.7, 32.1, 38.2, 26.9, 29.5, 36.0, 32.5, 30.2, 49.1, 86.6], "A": [26.6, 33.6, 37.1, 29.7, 30.5, 37.0, 31.6, 28.7, 49.7, 94.7], "C": [63.4, 70.1, 79.9, 63.2, 69.3, 74.8, 77.7, 83.6, 87.2, 90.6], "zg": [2.9543476599752903, 3.629970392170828, 4.44765917955339, 3.205427270565182, 3.4506698882095517, 4.005576157949865, 3.7430893888799472, 3.988307301171124, 5.437730084717273, 8.504938126266003], "lse": [6.546251746103353, 6.731153767211312, 7.259476115722225, 6.528524816037207, 6.9129152597819115, 6.968920136464883, 6.745491966807443, 7.047253378210797, 7.565930706804646, 9.072071477092255], "lseb": [4.226154651392768, 4.573261360963955, 5.1715332117203126, 4.314692446605045, 4.417027419064275, 4.845530464040653, 4.50490367548793, 4.629161748244555, 5.87866221381592, 8.793851067223306]}, "J": {"all": 38.38, "old": 33.02222222222222, "latest": 86.6}, "A": {"all": 39.92, "old": 33.833333333333336, "latest": 94.7}, "C": {"all": 75.97999999999999, "old": 74.35555555555555, "latest": 90.6}, "zg": {"all": 4.3367715449458455, "old": 3.8736419247991614, "latest": 8.504938126266003}, "lse": {"all": 7.137798937023604, "old": 6.922879765904864, "latest": 9.072071477092255}, "lseb": {"all": 5.135477825855872, "old": 4.7289919101483795, "latest": 8.793851067223306}}}]

==> anc/supplementary_material/data/collected_ur/UR_H0.json <==
[{"file": "final_DD_full_s260919508_ces-hdir-der_seq-cifar100_None_500_50_20260919-183815_8922273d_last.pt", "arm": "DD_full", "unit": 260919508, "seed": 260919508, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 34.61, "task_il_mean": 74.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.5, "readouts": {"n_tasks": 10, "per_task": {"J": [24.3, 19.8, 25.0, 28.0, 33.9, 36.8, 20.7, 25.7, 43.8, 88.1], "A": [28.8, 20.3, 25.2, 29.1, 34.8, 37.2, 19.9, 26.5, 42.1, 95.4], "C": [63.9, 66.0, 66.4, 73.0, 74.3, 75.9, 74.7, 75.0, 86.1, 91.7], "zg": [3.401968884855509, 3.0869917137250305, 3.4124078524634243, 3.807694528784603, 4.13434295262117, 4.68816916706413, 3.197982077486813, 3.7577553979977965, 5.467463860478253, 9.308037304669618], "lse": [6.862271944423077, 7.062805462192267, 7.075227132904375, 7.498798599479177, 6.997805384522583, 7.838729100331692, 7.210545661065539, 7.294095852340313, 7.95736504960362, 9.829894022065375], "lseb": [4.560236328575155, 4.151016167997948, 4.483822923432651, 4.669250690629834, 4.933019528772434, 5.442262186012957, 4.048342102709601, 4.606904365424201, 5.993556930218426, 9.604862463529463]}, "J": {"all": 34.61, "old": 28.666666666666668, "latest": 88.1}, "A": {"all": 35.93, "old": 29.32222222222222, "latest": 95.4}, "C": {"all": 74.7, "old": 72.8111111111111, "latest": 91.7}, "zg": {"all": 4.426281374014635, "old": 3.8838640483863034, "latest": 9.308037304669618}, "lse": {"all": 7.562753820892802, "old": 7.310849354095849, "latest": 9.829894022065375}, "lseb": {"all": 5.249327368730267, "old": 4.765379024863689, "latest": 9.604862463529463}}}, {"file": "final_DD_hperm_s260919508_ces-hdir-der_seq-cifar100_None_500_50_20260919-183826_979a92ea_last.pt", "arm": "DD_hperm", "unit": 260919508, "seed": 260919508, "dataset": "seq-cifar100", "model": "ces-hdir-der", "buffer": 500, "class_il_mean": 30.380000000000003, "task_il_mean": 57.879999999999995, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [20.1, 17.9, 22.8, 20.8, 25.5, 31.9, 17.2, 18.7, 41.3, 87.6], "A": [27.3, 17.8, 23.6, 21.3, 24.8, 30.1, 16.2, 19.7, 38.8, 96.6], "C": [37.4, 43.8, 53.1, 50.5, 58.6, 62.8, 48.7, 52.8, 81.4, 89.7], "zg": [2.1570989447757603, 1.902218898922205, 2.5865142661454157, 2.23048536744155, 2.701647624549456, 3.3213739908570425, 2.069669683757238, 2.246286287114024, 4.745086389122531, 8.296429231509567], "lse": [6.270253189274648, 6.494734727698839, 6.386172180594046, 6.696315764465812, 6.415785588915828, 6.994018596004642, 6.668345601972458, 6.487848989930408, 7.347383699513224, 8.83317285128319], "lseb": [3.971466739591496, 3.670420551678778, 4.020856790509287, 3.7697502951743567, 4.004495879896612, 4.500504144480006, 3.651261268846998, 3.763353876852313, 5.432550670980079, 8.603605474887576]}, "J": {"all": 30.380000000000003, "old": 24.022222222222222, "latest": 87.6}, "A": {"all": 31.619999999999997, "old": 24.4, "latest": 96.6}, "C": {"all": 57.879999999999995, "old": 54.34444444444445, "latest": 89.7}, "zg": {"all": 3.2256810684194788, "old": 2.6622646058539137, "latest": 8.296429231509567}, "lse": {"all": 6.859403118965309, "old": 6.6400953709299895, "latest": 8.83317285128319}, "lseb": {"all": 4.53882656928975, "old": 4.087184468667769, "latest": 8.603605474887576}}}, {"file": "final_D_dropN_s260917701_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175359_052c11a0_last.pt", "arm": "D_dropN", "unit": 260917701, "seed": 260917701, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 12.13, "task_il_mean": 83.07000000000001, "gate": {"J_vs_classil": 1.7763568394002505e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 0.4, 2.1, 28.6, 90.1], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.3, 2.0, 27.3, 100.0], "C": [78.1, 80.8, 75.1, 82.2, 81.3, 81.4, 82.9, 87.2, 91.6, 90.1], "zg": [8.048684682130814, 14.065759616851807, 19.215873567581177, 25.249205939292906, 29.253925483703615, 32.87658469963074, 37.379847120285035, 41.32796954345703, 46.316390544891355, 54.24509666061402], "lse": [49.356601784325015, 49.81056273524227, 49.70885982406861, 50.06789135249117, 50.227934307094486, 50.091965774832396, 49.168419939165325, 50.18641162200066, 50.1941861802831, 54.61014466773234], "lseb": [8.78745870468582, 14.644680062616716, 19.944237055217656, 25.82743772375624, 29.835838642723985, 33.45277458241974, 37.942069370642876, 41.70554038125689, 46.554170918492744, 54.609163457317266]}, "J": {"all": 12.129999999999999, "old": 3.466666666666667, "latest": 90.1}, "A": {"all": 12.959999999999999, "old": 3.288888888888889, "latest": 100.0}, "C": {"all": 83.07000000000001, "old": 82.28888888888889, "latest": 90.1}, "zg": {"all": 30.79793378584385, "old": 28.19269346642494, "latest": 54.24509666061402}, "lse": {"all": 50.34229781872354, "old": 49.868092613278115, "latest": 54.61014466773234}, "lseb": {"all": 31.330337089912994, "old": 28.74380082686808, "latest": 54.609163457317266}}}, {"file": "final_D_dropN_s260917702_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175519_895893af_last.pt", "arm": "D_dropN", "unit": 260917702, "seed": 260917702, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 10.02, "task_il_mean": 83.84, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 4.9, 9.3, 85.9], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.9, 8.6, 100.0], "C": [79.8, 83.8, 82.4, 81.8, 84.7, 82.3, 84.3, 89.3, 84.1, 85.9], "zg": [7.797779717445374, 14.231420478820802, 20.252320854187012, 25.080897212982176, 28.72756176376343, 32.699978452682494, 37.466117740631105, 42.54302031135559, 45.49776948547363, 54.820584365844724], "lse": [50.77592495970756, 51.30346881987672, 51.312679281711716, 51.00814227810617, 51.1648921181104, 51.26623037618408, 51.69583058845763, 50.88836220514938, 51.1924677991839, 55.44770627949516], "lseb": [8.503791952164553, 14.748078079148975, 20.80665366619461, 25.64134591088319, 29.216141055439206, 33.22751159766141, 37.94275414413832, 42.87956014552247, 45.9540082621175, 55.44626852355726]}, "J": {"all": 10.02, "old": 1.588888888888889, "latest": 85.9}, "A": {"all": 11.25, "old": 1.3888888888888888, "latest": 100.0}, "C": {"all": 83.84, "old": 83.61111111111111, "latest": 85.9}, "zg": {"all": 30.911745038318635, "old": 28.25520733526018, "latest": 54.820584365844724}, "lse": {"all": 51.60557047059827, "old": 51.17866649183195, "latest": 55.44770627949516}, "lseb": {"all": 31.436611333682748, "old": 28.768871645918914, "latest": 55.44626852355726}}}, {"file": "final_D_dropN_s260917703_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190354_2539fc85_last.pt", "arm": "D_dropN", "unit": 260917703, "seed": 260917703, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 11.5, "task_il_mean": 82.28999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.5, 20.3, 91.2], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.0, 17.8, 100.0], "C": [66.2, 76.4, 77.4, 82.5, 85.2, 81.0, 86.5, 88.4, 88.1, 91.2], "zg": [7.533549087524414, 14.993413376808167, 21.377002307891846, 26.398359201431273, 31.327221904754637, 33.847340099334716, 38.63687225151062, 43.4759430809021, 47.322914825439454, 55.03984984207153], "lse": [50.990691306400954, 51.25528045870984, 50.53293014034704, 51.030797334138185, 52.26823460512619, 50.50005799369613, 51.50084215998515, 51.556038078376304, 51.461209576492806, 55.38934113227987], "lseb": [8.562880875048176, 15.674609639328716, 22.028750204513774, 26.923482165857223, 31.748871678878096, 34.42653449081576, 39.08862002021815, 43.83123903218176, 47.70852674671817, 55.3877738227311]}, "J": {"all": 11.5, "old": 2.6444444444444444, "latest": 91.2}, "A": {"all": 12.08, "old": 2.3111111111111113, "latest": 100.0}, "C": {"all": 82.28999999999999, "old": 81.30000000000001, "latest": 91.2}, "zg": {"all": 31.995246597766872, "old": 29.43473512617747, "latest": 55.03984984207153}, "lse": {"all": 51.64854227855525, "old": 51.232897961474734, "latest": 55.38934113227987}, "lseb": {"all": 32.53812886762909, "old": 29.999279428173313, "latest": 55.3877738227311}}}, {"file": "final_D_dropN_s260917704_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190625_dfb65deb_last.pt", "arm": "D_dropN", "unit": 260917704, "seed": 260917704, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 10.31, "task_il_mean": 81.88, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 16.5, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.2, 11.2, 89.7], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 10.9, 100.0], "C": [75.2, 78.3, 84.0, 81.7, 78.9, 81.3, 77.3, 85.7, 86.7, 89.7], "zg": [8.141931439876556, 14.531119830608368, 21.022791982650755, 26.110983304977417, 30.15502621078491, 33.763316349029544, 37.98196824836731, 43.74690965270996, 48.432445552825925, 56.41797878265381], "lse": [52.06295135325011, 52.194271461999705, 53.917278557054004, 52.67756593966994, 52.47116936241628, 52.6243472644245, 53.36615385591674, 52.70486287649885, 53.50301552292139, 56.81690996715204], "lseb": [8.881996790930089, 15.182280846598255, 21.51928022134116, 26.62390125611472, 30.743136191477934, 34.326463037096275, 38.59182682128578, 44.21448067226466, 48.850207014913714, 56.81491097173872]}, "J": {"all": 10.31, "old": 1.4888888888888887, "latest": 89.7}, "A": {"all": 11.24, "old": 1.3777777777777778, "latest": 100.0}, "C": {"all": 81.88, "old": 81.01111111111112, "latest": 89.7}, "zg": {"all": 32.030447135448455, "old": 29.32072139687008, "latest": 56.41797878265381}, "lse": {"all": 53.233852616130356, "old": 52.8357351326835, "latest": 56.81690996715204}, "lseb": {"all": 32.57484838237613, "old": 29.881508094669172, "latest": 56.81491097173872}}}, {"file": "final_D_dropN_s260917705_ces-ntarget-der_seq-cifar100_None_500_50_20260917-201415_f9553070_last.pt", "arm": "D_dropN", "unit": 260917705, "seed": 260917705, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 11.2, "task_il_mean": 82.85, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1, 6.4, 15.8, 89.7], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 5.5, 14.4, 99.9], "C": [83.6, 76.1, 76.2, 77.9, 81.5, 86.3, 87.1, 85.2, 84.8, 89.8], "zg": [8.265053843259812, 15.072358312129975, 20.144054871559142, 25.79221792984009, 30.991941499710084, 35.73823608970642, 39.317300840377804, 44.63876416397095, 48.76996242904663, 57.37634051513672], "lse": [52.97044633770308, 53.326999361114495, 52.51878936391486, 53.27606868237304, 53.86044377730206, 53.09785727575093, 52.72314092738212, 52.538529873305365, 53.723105088958896, 57.76678178995353], "lseb": [8.85258776122763, 15.756359784172977, 20.83621612302207, 26.42720739865557, 31.513551597430283, 36.180311047287574, 39.6972177537628, 45.10563098285365, 49.29958805128598, 57.76421160586236]}, "J": {"all": 11.2, "old": 2.477777777777778, "latest": 89.7}, "A": {"all": 11.98, "old": 2.211111111111111, "latest": 99.9}, "C": {"all": 82.85, "old": 82.07777777777778, "latest": 89.8}, "zg": {"all": 32.610623049473766, "old": 29.8588766644001, "latest": 57.37634051513672}, "lse": {"all": 53.580216247775844, "old": 53.11504229864498, "latest": 57.76678178995353}, "lseb": {"all": 33.14328821055609, "old": 30.40763005552206, "latest": 57.76421160586236}}}, {"file": "final_D_dropN_s260917706_ces-ntarget-der_seq-cifar100_None_500_50_20260917-203156_45d7c3f4_last.pt", "arm": "D_dropN", "unit": 260917706, "seed": 260917706, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 12.02, "task_il_mean": 81.61, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 9.4, 17.7, 93.1], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 8.5, 16.7, 99.9], "C": [72.5, 73.3, 79.1, 76.7, 82.6, 88.8, 78.9, 84.3, 86.7, 93.2], "zg": [8.377177093029022, 13.98808164548874, 20.272512825965883, 26.304747396469118, 30.3479425907135, 35.38870142555237, 37.84780815124512, 43.558403846740724, 47.33651061248779, 56.22846072387695], "lse": [49.98533979976288, 50.76417196257848, 50.483559803625724, 51.17660984888265, 51.077772237714434, 51.002731445719114, 50.714176076934564, 50.873469226124435, 51.60784402825587, 56.48956663706158], "lseb": [9.134542766129515, 14.795648223291838, 20.986963909415035, 26.98512811253382, 30.857340741807597, 35.71618771088234, 38.52747419744579, 44.06681576205528, 47.74619090125865, 56.48626197184526]}, "J": {"all": 12.02, "old": 3.011111111111111, "latest": 93.1}, "A": {"all": 12.510000000000002, "old": 2.8, "latest": 99.9}, "C": {"all": 81.61, "old": 80.32222222222222, "latest": 93.2}, "zg": {"all": 31.965034631156918, "old": 29.269098398632472, "latest": 56.22846072387695}, "lse": {"all": 51.41752410666597, "old": 50.85396382551091, "latest": 56.48956663706158}, "lseb": {"all": 32.53025542966651, "old": 29.868476924979987, "latest": 56.48626197184526}}}, {"file": "final_D_dropN_s260917707_ces-ntarget-der_seq-cifar100_None_500_50_20260917-212356_adf65230_last.pt", "arm": "D_dropN", "unit": 260917707, "seed": 260917707, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 11.15, "task_il_mean": 82.63, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.2, 20.4, 89.9], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.8, 19.4, 100.0], "C": [73.7, 83.4, 80.5, 81.5, 82.8, 80.9, 83.4, 85.4, 84.8, 89.9], "zg": [7.842587055444717, 15.165304062843322, 21.151907796859742, 26.66996235084534, 30.842604831695557, 33.77229362678528, 38.836129356384276, 42.92388579940796, 48.34984031295777, 56.397157890319825], "lse": [51.196448655364996, 51.00607960720363, 51.27062329919227, 52.63251980537444, 51.63049859028072, 52.026166177457426, 51.787335308244884, 52.080271666334085, 53.547146266904456, 56.822859473420536], "lseb": [8.667314010776934, 15.656247417313814, 21.69010847639252, 27.237216555922046, 31.381536183625876, 34.32766200847718, 39.33775762131811, 43.37663513249986, 48.85341464203846, 56.821273630508855]}, "J": {"all": 11.15, "old": 2.4, "latest": 89.9}, "A": {"all": 12.02, "old": 2.2444444444444445, "latest": 100.0}, "C": {"all": 82.63000000000001, "old": 81.82222222222222, "latest": 89.9}, "zg": {"all": 32.19516730835438, "old": 29.50605724369155, "latest": 56.397157890319825}, "lse": {"all": 52.399994884977744, "old": 51.90856548626188, "latest": 56.822859473420536}, "lseb": {"all": 32.73491656788737, "old": 30.058654672040532, "latest": 56.821273630508855}}}, {"file": "final_D_dropN_s260917708_ces-ntarget-der_seq-cifar100_None_500_50_20260917-214306_70ad54b3_last.pt", "arm": "D_dropN", "unit": 260917708, "seed": 260917708, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 10.879999999999999, "task_il_mean": 80.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 5.4, 16.3, 87.1], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 5.2, 15.1, 100.0], "C": [73.5, 76.2, 81.4, 79.3, 74.9, 79.6, 85.3, 84.0, 81.0, 87.1], "zg": [8.043508110761643, 15.105390600204467, 20.863551181793213, 25.828087121009826, 29.882319326400758, 34.60962493896484, 39.43375854492187, 44.14536100006104, 47.3224799079895, 57.4002303276062], "lse": [51.95296204497451, 51.88764866046716, 52.15117369485347, 51.511967559337094, 52.3763781186054, 51.94298259636522, 53.805268936015025, 52.48561350613178, 52.33841531026618, 57.91096659172113], "lseb": [8.842961396759357, 15.792180207268515, 21.425590797444393, 26.425889998604617, 30.633608666656492, 35.19911910963385, 39.8844180546805, 44.59379422062367, 47.93128723248834, 57.91006697690587]}, "J": {"all": 10.879999999999999, "old": 2.4111111111111114, "latest": 87.1}, "A": {"all": 12.03, "old": 2.2555555555555555, "latest": 100.0}, "C": {"all": 80.22999999999999, "old": 79.46666666666667, "latest": 87.1}, "zg": {"all": 32.263431105971335, "old": 29.470453414678573, "latest": 57.4002303276062}, "lse": {"all": 52.836337701873695, "old": 52.272490047446205, "latest": 57.91096659172113}, "lseb": {"all": 32.86389166610656, "old": 30.08098329823997, "latest": 57.91006697690587}}}, {"file": "final_D_dropN_s260917709_ces-ntarget-der_seq-cifar100_None_500_50_20260917-223447_dd86d4a1_last.pt", "arm": "D_dropN", "unit": 260917709, "seed": 260917709, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 11.42, "task_il_mean": 83.83, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.3, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.7, 2.9, 19.8, 90.8], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.7, 2.4, 18.3, 100.0], "C": [78.7, 84.4, 86.1, 76.8, 76.3, 84.4, 85.9, 84.0, 90.9, 90.8], "zg": [8.279285791635512, 15.683233393669129, 21.669761360168458, 25.586732986450194, 29.35437758255005, 35.09564375305176, 40.37156797599793, 43.951455543518065, 48.95296376037598, 56.879353462219235], "lse": [52.59407170765704, 53.06578775340383, 52.16657247540048, 53.31392086868095, 52.056663970372284, 52.994874855256484, 53.463794544098874, 52.89222763333367, 54.11213833592878, 57.24679430994935], "lseb": [8.95159994896964, 16.164439019277395, 22.082843341458595, 26.263655457787504, 30.061305476279106, 35.55720677700114, 40.80602277157118, 44.42253584346992, 49.26378392481627, 57.244676686256945]}, "J": {"all": 11.42, "old": 2.6, "latest": 90.8}, "A": {"all": 12.14, "old": 2.377777777777778, "latest": 100.0}, "C": {"all": 83.83, "old": 83.05555555555556, "latest": 90.8}, "zg": {"all": 32.58243756096363, "old": 29.8827802386019, "latest": 56.879353462219235}, "lse": {"all": 53.39068464540817, "old": 52.96222801601471, "latest": 57.24679430994935}, "lseb": {"all": 33.08180692468877, "old": 30.39704361784786, "latest": 57.244676686256945}}}, {"file": "final_D_dropN_s260917710_ces-ntarget-der_seq-cifar100_None_500_50_20260917-225332_b5b9ffb7_last.pt", "arm": "D_dropN", "unit": 260917710, "seed": 260917710, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 10.88, "task_il_mean": 81.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.5, 16.1, 92.2], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 14.9, 100.0], "C": [63.0, 74.6, 77.5, 80.6, 84.5, 84.1, 83.1, 85.1, 85.7, 92.2], "zg": [7.5387439420223235, 14.165744047641754, 20.203261509895324, 25.40904383468628, 30.75248497390747, 34.947488422393796, 38.603608751296996, 42.965755681991574, 49.008609714508054, 58.8248327217102], "lse": [54.185637168877335, 54.15079218257255, 53.43053429563095, 53.6799575094538, 54.37085004554169, 54.40741050741437, 54.61643437475926, 54.80613472659293, 54.576185652889976, 59.14309739570234], "lseb": [8.57511988214302, 14.942183470046961, 20.886923709112533, 26.02253805200113, 31.270449720336565, 35.415483103450285, 39.07601022120057, 43.40042189242095, 49.45967452449818, 59.14221528920152]}, "J": {"all": 10.88, "old": 1.8444444444444446, "latest": 92.2}, "A": {"all": 11.53, "old": 1.7000000000000002, "latest": 100.0}, "C": {"all": 81.03999999999999, "old": 79.8, "latest": 92.2}, "zg": {"all": 32.24195736000537, "old": 29.288304542038176, "latest": 58.8248327217102}, "lse": {"all": 54.73670338594352, "old": 54.247104051525874, "latest": 59.14309739570234}, "lseb": {"all": 32.81910198644117, "old": 29.894311619467803, "latest": 59.14221528920152}}}, {"file": "final_D_dropN_s260917711_ces-ntarget-der_seq-cifar100_None_500_50_20260917-234438_3de6fdc6_last.pt", "arm": "D_dropN", "unit": 260917711, "seed": 260917711, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 9.669999999999998, "task_il_mean": 79.41, "gate": {"J_vs_classil": 1.7763568394002505e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.2, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.5, 13.5, 82.7], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.3, 12.8, 100.0], "C": [75.1, 72.7, 82.2, 77.4, 78.0, 82.9, 73.5, 81.8, 87.8, 82.7], "zg": [7.585931447267533, 13.922057365894318, 20.958241436958314, 25.69183164024353, 30.334471881866456, 35.33871540641785, 38.355816787719725, 42.54860334014892, 47.64668886566162, 56.06955780029297], "lse": [51.716997653767294, 52.027086301631414, 53.225744661736556, 52.53641899187994, 53.02412525015904, 53.458082889958604, 52.91613629211511, 53.03613284490798, 53.366760198748075, 56.83173896636761], "lseb": [8.380731337101954, 14.687608380267667, 21.490116214110873, 26.34085364153192, 30.984188877837152, 35.83892860724087, 39.139129214317066, 43.118542467572006, 48.06602639376466, 56.83117034445978]}, "J": {"all": 9.67, "old": 1.5555555555555556, "latest": 82.7}, "A": {"all": 11.309999999999999, "old": 1.4555555555555557, "latest": 100.0}, "C": {"all": 79.41, "old": 79.04444444444444, "latest": 82.7}, "zg": {"all": 31.845191597247123, "old": 29.15359535246425, "latest": 56.06955780029297}, "lse": {"all": 53.213922405127164, "old": 52.81194278721156, "latest": 56.83173896636761}, "lseb": {"all": 32.48772954782039, "old": 29.78290279263824, "latest": 56.83117034445978}}}, {"file": "final_D_dropN_s260917712_ces-ntarget-der_seq-cifar100_None_500_50_20260918-000448_f399268c_last.pt", "arm": "D_dropN", "unit": 260917712, "seed": 260917712, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 11.219999999999999, "task_il_mean": 79.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.3, "readouts": {"n_tasks": 10, "per_task": {"J": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.7, 21.4, 89.1], "A": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.3, 20.0, 99.9], "C": [69.3, 72.7, 76.2, 73.6, 81.9, 80.3, 82.7, 81.5, 87.6, 89.2], "zg": [7.59274786400795, 15.057946496009826, 20.139287813186645, 25.48366203689575, 30.997619993209838, 34.97990414237976, 39.16535333251953, 42.27930719947815, 48.393885501861575, 56.95598351287842], "lse": [51.37640527270724, 52.3168450575459, 52.51374602239957, 52.32930116699079, 51.54661810681065, 51.91405352073976, 52.17253402147771, 51.599202558296646, 52.97760030905138, 57.35554069702435], "lseb": [8.504964156562748, 15.722534018085105, 20.812220773353907, 26.299283688182122, 31.52039698745007, 35.55707080061348, 39.70365204723838, 42.89178963639039, 48.82065230814996, 57.35160369876221]}, "J": {"all": 11.219999999999999, "old": 2.5666666666666664, "latest": 89.1}, "A": {"all": 12.120000000000001, "old": 2.3666666666666667, "latest": 99.9}, "C": {"all": 79.5, "old": 78.42222222222222, "latest": 89.2}, "zg": {"all": 32.104569789242746, "old": 29.34330159772767, "latest": 56.95598351287842}, "lse": {"all": 52.6101846733044, "old": 52.08292289289107, "latest": 57.35554069702435}, "lseb": {"all": 32.71841681147883, "old": 29.98139604622513, "latest": 57.35160369876221}}}, {"file": "final_D_full_s260917701_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175339_317329f4_last.pt", "arm": "D_full", "unit": 260917701, "seed": 260917701, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 36.12, "task_il_mean": 74.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [26.2, 28.1, 22.9, 28.1, 22.8, 21.4, 36.8, 37.2, 52.1, 85.6], "A": [30.4, 27.2, 22.7, 28.0, 23.2, 21.1, 36.9, 37.6, 51.6, 93.7], "C": [63.2, 68.6, 65.7, 70.8, 71.8, 72.6, 72.8, 80.4, 88.6, 89.9], "zg": [2.914272520311177, 3.1392029481399804, 2.876682109187357, 3.5498047617357225, 3.6426182506326588, 3.1261907814331353, 4.170932639842853, 4.50776881894935, 6.143383052520454, 8.396303703345358], "lse": [6.395339960344422, 6.674766483681529, 6.6277892988206535, 7.287624619380676, 7.344683568486946, 6.809668132124037, 7.080851255524003, 7.227121929818966, 8.069247401676634, 8.985815207366683], "lseb": [4.100744019067457, 4.13322201968196, 3.9682149158332427, 4.534519454146042, 4.55996570918326, 4.060913982528298, 5.027638814305114, 5.19198621332245, 6.555406907127134, 8.68849896143496]}, "J": {"all": 36.12, "old": 30.622222222222224, "latest": 85.6}, "A": {"all": 37.239999999999995, "old": 30.966666666666665, "latest": 93.7}, "C": {"all": 74.44, "old": 72.72222222222223, "latest": 89.9}, "zg": {"all": 4.246715958609805, "old": 3.7856506536391876, "latest": 8.396303703345358}, "lse": {"all": 7.250290785722454, "old": 7.057454738873096, "latest": 8.985815207366683}, "lseb": {"all": 5.082111099662992, "old": 4.6814013372438845, "latest": 8.68849896143496}}}, {"file": "final_D_full_s260917702_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175459_463051a1_last.pt", "arm": "D_full", "unit": 260917702, "seed": 260917702, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 36.019999999999996, "task_il_mean": 76.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [25.3, 26.7, 29.6, 25.4, 30.4, 35.7, 36.0, 44.9, 26.0, 80.2], "A": [35.1, 24.5, 29.2, 26.2, 28.5, 34.5, 34.0, 44.0, 23.7, 93.1], "C": [67.5, 70.2, 72.9, 71.1, 77.0, 78.0, 76.3, 87.5, 79.0, 85.5], "zg": [3.3192867805361748, 3.252688861064147, 3.676092046029866, 3.3106500587201446, 3.643501414895989, 4.263234732950107, 4.220103802426718, 4.963822279755026, 3.509344238222577, 7.485965337119996], "lse": [6.436837840043754, 6.771999108943076, 6.986257579599627, 6.811367707260232, 6.763639744329124, 7.123501321417076, 7.1658146700059735, 7.282532955412411, 6.607727707850605, 8.310122887576966], "lseb": [4.472966956992353, 4.194579266021531, 4.568834247810398, 4.236410416139613, 4.41660804741506, 4.984787291482755, 4.96984765755681, 5.424437814763933, 4.224041239462143, 7.964211070361466]}, "J": {"all": 36.019999999999996, "old": 31.11111111111111, "latest": 80.2}, "A": {"all": 37.28, "old": 31.077777777777776, "latest": 93.1}, "C": {"all": 76.5, "old": 75.5, "latest": 85.5}, "zg": {"all": 4.164468955172074, "old": 3.795413801622305, "latest": 7.485965337119996}, "lse": {"all": 7.025980152243885, "old": 6.883297626095764, "latest": 8.310122887576966}, "lseb": {"all": 4.945672400800606, "old": 4.610279215293844, "latest": 7.964211070361466}}}, {"file": "final_D_full_s260917703_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190254_fc6d6922_last.pt", "arm": "D_full", "unit": 260917703, "seed": 260917703, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.69, "task_il_mean": 75.15, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [15.1, 24.6, 28.0, 32.1, 29.5, 22.4, 35.2, 38.8, 39.0, 82.2], "A": [20.0, 25.0, 29.9, 32.6, 32.8, 21.1, 34.1, 37.1, 38.9, 87.8], "C": [56.1, 65.3, 69.8, 72.7, 75.7, 74.3, 78.7, 82.2, 85.8, 90.9], "zg": [2.5129455830221996, 3.2431187369963155, 3.3832010533157737, 3.901511304530315, 4.110579742427915, 3.126183315007016, 4.297686074215918, 4.567933800186962, 4.487593323110603, 8.226560298927128], "lse": [6.637432813886254, 6.861527550656462, 6.855241670965106, 7.186182925672277, 7.475113050732406, 6.79624565390152, 7.309549480815308, 7.2551122173476985, 6.967148685764478, 8.948626887641646], "lseb": [3.928820426556693, 4.316559445520236, 4.304198329138793, 4.732878630933601, 4.879701203501289, 4.006550297739684, 5.030679580656597, 5.181481120771734, 5.045018110112566, 8.511823859264542]}, "J": {"all": 34.69, "old": 29.41111111111111, "latest": 82.2}, "A": {"all": 35.93, "old": 30.166666666666668, "latest": 87.8}, "C": {"all": 75.15, "old": 73.4, "latest": 90.9}, "zg": {"all": 4.185731323174014, "old": 3.736750325868113, "latest": 8.226560298927128}, "lse": {"all": 7.229218093738315, "old": 7.038172672193501, "latest": 8.948626887641646}, "lseb": {"all": 4.993771100419574, "old": 4.6028763494368, "latest": 8.511823859264542}}}, {"file": "final_D_full_s260917704_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190545_cf314b43_last.pt", "arm": "D_full", "unit": 260917704, "seed": 260917704, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 36.730000000000004, "task_il_mean": 74.65, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.9, "readouts": {"n_tasks": 10, "per_task": {"J": [30.7, 32.8, 27.8, 29.1, 33.3, 27.4, 18.9, 47.8, 37.9, 81.6], "A": [35.7, 34.0, 27.3, 28.3, 32.7, 27.6, 19.0, 47.8, 39.1, 91.1], "C": [66.8, 67.0, 70.4, 72.0, 72.8, 73.0, 70.5, 82.8, 81.8, 89.4], "zg": [3.5187859964743256, 3.7192309969528576, 3.5374933851950336, 3.779723287330009, 3.97059207933303, 3.486661431990564, 3.1642233881046997, 5.338203049479984, 4.556788922056556, 7.49842362870276], "lse": [6.708443376308448, 7.005640541315347, 6.998561481238147, 7.221120222549524, 7.052777831657487, 6.829855579314032, 6.837827471692621, 7.511683073347535, 7.06086392368116, 8.26127698992201], "lseb": [4.624563814164812, 4.715903213880534, 4.4730677236585095, 4.63021842930642, 4.822715043091649, 4.342930741452745, 4.0925054399820535, 5.913940965774111, 5.156651447172295, 7.831727872203043]}, "J": {"all": 36.73, "old": 31.744444444444444, "latest": 81.6}, "A": {"all": 38.260000000000005, "old": 32.388888888888886, "latest": 91.1}, "C": {"all": 74.65, "old": 73.01111111111112, "latest": 89.4}, "zg": {"all": 4.2570126165619815, "old": 3.8968558374352287, "latest": 7.49842362870276}, "lse": {"all": 7.148805049102632, "old": 7.025197055678255, "latest": 8.26127698992201}, "lseb": {"all": 5.060422469068618, "old": 4.7524996464981255, "latest": 7.831727872203043}}}, {"file": "final_D_full_s260917705_ces-ntarget-der_seq-cifar100_None_500_50_20260917-201240_5e2ac914_last.pt", "arm": "D_full", "unit": 260917705, "seed": 260917705, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.7, "task_il_mean": 75.97999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [31.5, 28.7, 20.5, 22.0, 26.1, 33.2, 30.9, 43.4, 28.4, 82.3], "A": [33.6, 28.6, 19.3, 22.4, 25.2, 33.0, 30.7, 43.8, 27.5, 90.8], "C": [74.4, 67.7, 68.6, 70.7, 72.4, 81.9, 80.3, 81.7, 72.8, 89.3], "zg": [3.7005936640203, 3.7498049292396756, 2.9850967448689043, 3.4257914382233285, 3.471150265328586, 4.074936506962404, 4.11994655000139, 4.999008081936277, 3.818121870598756, 7.852312637418509], "lse": [6.723644911073276, 7.304427131983578, 6.546763951477943, 6.878378183792339, 7.017599229366547, 7.149982774645264, 7.3778981959539855, 7.473383070747128, 7.027484829328892, 8.591859865205226], "lseb": [4.67805056526445, 4.747694488125584, 4.000299276372532, 4.367498807441825, 4.3747710073379515, 4.752824351369827, 4.805426400171785, 5.638263540980043, 4.679708059927894, 8.211633069526858]}, "J": {"all": 34.7, "old": 29.41111111111111, "latest": 82.3}, "A": {"all": 35.489999999999995, "old": 29.34444444444445, "latest": 90.8}, "C": {"all": 75.97999999999999, "old": 74.5, "latest": 89.3}, "zg": {"all": 4.219676268859812, "old": 3.8160500056866247, "latest": 7.852312637418509}, "lse": {"all": 7.209142214357418, "old": 7.0555069198187725, "latest": 8.591859865205226}, "lseb": {"all": 5.025616956651875, "old": 4.671615166332433, "latest": 8.211633069526858}}}, {"file": "final_D_full_s260917706_ces-ntarget-der_seq-cifar100_None_500_50_20260917-201655_88c27c5a_last.pt", "arm": "D_full", "unit": 260917706, "seed": 260917706, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 35.83, "task_il_mean": 74.67, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [31.7, 22.6, 23.1, 30.7, 28.6, 35.1, 24.3, 35.9, 38.0, 88.3], "A": [37.7, 25.4, 22.2, 29.7, 27.9, 34.6, 26.7, 35.0, 38.6, 93.6], "C": [67.1, 64.6, 67.4, 66.3, 72.7, 80.9, 73.2, 78.7, 82.7, 93.1], "zg": [3.7703402962759136, 3.207172112800181, 3.0905921859820373, 3.9600879716221242, 3.7568341547902673, 4.45520222691074, 3.5524689157903193, 4.331921308349818, 4.578479270637035, 9.136573764830828], "lse": [7.091546876229203, 6.760939545957744, 6.946727926577928, 7.35139752169206, 7.286847118244382, 7.583046761665911, 7.171831290098929, 7.173203322688793, 7.1171647277950045, 9.636954047629002], "lseb": [4.824350080026549, 4.292438488904811, 4.121662314102935, 4.9805087618012855, 4.614561309603283, 5.1079426750530414, 4.446666806679081, 5.066573033608981, 5.184972541793361, 9.354252646199846]}, "J": {"all": 35.83, "old": 30.0, "latest": 88.3}, "A": {"all": 37.14, "old": 30.866666666666667, "latest": 93.6}, "C": {"all": 74.67, "old": 72.62222222222222, "latest": 93.1}, "zg": {"all": 4.383967220798927, "old": 3.855899827017604, "latest": 9.136573764830828}, "lse": {"all": 7.4119659138578955, "old": 7.16474501010555, "latest": 9.636954047629002}, "lseb": {"all": 5.199392865777318, "old": 4.737741779063703, "latest": 9.354252646199846}}}, {"file": "final_D_full_s260917707_ces-ntarget-der_seq-cifar100_None_500_50_20260917-212301_5ebece21_last.pt", "arm": "D_full", "unit": 260917707, "seed": 260917707, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.34, "task_il_mean": 74.53999999999999, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [24.6, 39.2, 28.3, 29.7, 32.3, 26.8, 25.0, 26.6, 27.2, 83.7], "A": [29.8, 39.0, 28.9, 29.7, 31.0, 26.6, 24.2, 27.1, 25.5, 92.3], "C": [62.3, 73.4, 67.8, 74.3, 74.2, 73.0, 74.6, 78.7, 77.8, 89.3], "zg": [3.12124177384004, 4.522870898867026, 3.862358773648739, 3.8594572021588682, 3.8414748733798043, 3.2883534356672315, 3.2027849207613617, 3.478416742162779, 3.6139333540219813, 8.215457888273523], "lse": [6.387683054864561, 7.406716260183336, 7.403428097823943, 7.126089902414908, 7.035304595999685, 6.581949146813159, 6.78393940472377, 6.879032543825587, 6.933851025889638, 8.897363106298075], "lseb": [4.393087979382977, 5.359634855145804, 4.839153389840149, 4.65455077522471, 4.676120621486024, 4.16497415495105, 4.078673491161623, 4.2482277476025265, 4.34600748796712, 8.570088906048523]}, "J": {"all": 34.339999999999996, "old": 28.855555555555554, "latest": 83.7}, "A": {"all": 35.410000000000004, "old": 29.08888888888889, "latest": 92.3}, "C": {"all": 74.53999999999999, "old": 72.9, "latest": 89.3}, "zg": {"all": 4.100634986278136, "old": 3.643432441611981, "latest": 8.215457888273523}, "lse": {"all": 7.143535713883667, "old": 6.948666003615398, "latest": 8.897363106298075}, "lseb": {"all": 4.93305194088105, "old": 4.528936722529109, "latest": 8.570088906048523}}}, {"file": "final_D_full_s260917708_ces-ntarget-der_seq-cifar100_None_500_50_20260917-214141_5a139b86_last.pt", "arm": "D_full", "unit": 260917708, "seed": 260917708, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.05, "task_il_mean": 72.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [20.3, 19.8, 27.8, 22.7, 26.7, 36.0, 26.9, 35.5, 29.7, 85.1], "A": [24.9, 21.3, 28.5, 23.4, 28.2, 37.1, 26.1, 34.1, 28.4, 96.9], "C": [63.1, 59.7, 69.3, 69.3, 67.8, 74.4, 77.4, 81.8, 78.2, 87.6], "zg": [3.2365804429501295, 3.0661564979730174, 3.840532710882835, 3.418262510932982, 3.9131661499417385, 4.426472397102043, 4.164744826254901, 4.829947272771969, 3.961834834381938, 9.801117774762213], "lse": [7.179484711497627, 7.050475787580852, 7.635847407820732, 7.25344715409836, 7.541168550854912, 7.468214902203545, 7.904830560799602, 7.826386290288772, 7.141275640491748, 10.299949430056557], "lseb": [4.4668794898398625, 4.252351915209, 4.828160151973614, 4.387092339776338, 4.926155753124094, 5.232624705872568, 4.847504810682876, 5.457694503004404, 4.682702528544033, 10.161440028187748]}, "J": {"all": 33.05, "old": 27.266666666666666, "latest": 85.1}, "A": {"all": 34.89, "old": 28.0, "latest": 96.9}, "C": {"all": 72.86, "old": 71.22222222222223, "latest": 87.6}, "zg": {"all": 4.465881541795377, "old": 3.873077515910173, "latest": 9.801117774762213}, "lse": {"all": 7.730108043569271, "old": 7.444570111737351, "latest": 10.299949430056557}, "lseb": {"all": 5.324260622621454, "old": 4.786796244225199, "latest": 10.161440028187748}}}, {"file": "final_D_full_s260917709_ces-ntarget-der_seq-cifar100_None_500_50_20260917-223337_6e53907c_last.pt", "arm": "D_full", "unit": 260917709, "seed": 260917709, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.989999999999995, "task_il_mean": 76.51, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [26.7, 27.4, 37.2, 18.7, 22.1, 25.6, 40.9, 35.8, 30.2, 85.3], "A": [31.3, 27.2, 35.9, 18.3, 24.1, 24.9, 39.9, 35.4, 29.1, 93.3], "C": [68.6, 70.4, 75.8, 70.1, 66.7, 77.7, 79.8, 79.5, 85.5, 91.0], "zg": [3.6379134896053, 3.924007984397933, 4.502605535144918, 2.9476749354824423, 3.163489894225728, 3.9037535857977343, 5.093794501128606, 4.501982345182449, 4.5513578703776005, 7.951261507444084], "lse": [6.946034438315938, 7.338485967717384, 7.4166523366616826, 6.9810033928933715, 6.7400595584208745, 7.294925282062586, 7.729404792658784, 7.2643767149490985, 7.444765701763339, 8.599806550357844], "lseb": [4.724109811116977, 4.847948087310234, 5.2725344679337205, 3.9474915991098003, 4.224330269271938, 4.689844354377289, 5.7452107870337255, 5.190091866324359, 5.151233508321245, 8.280074656421691]}, "J": {"all": 34.989999999999995, "old": 29.400000000000002, "latest": 85.3}, "A": {"all": 35.94, "old": 29.56666666666667, "latest": 93.3}, "C": {"all": 76.51, "old": 74.9, "latest": 91.0}, "zg": {"all": 4.41778416487868, "old": 4.025175571260301, "latest": 7.951261507444084}, "lse": {"all": 7.3755514735800904, "old": 7.239523131715895, "latest": 8.599806550357844}, "lseb": {"all": 5.207286940722097, "old": 4.865866083422143, "latest": 8.280074656421691}}}, {"file": "final_D_full_s260917710_ces-ntarget-der_seq-cifar100_None_500_50_20260917-225307_fa392bf2_last.pt", "arm": "D_full", "unit": 260917710, "seed": 260917710, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.11, "task_il_mean": 73.33000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [21.1, 16.4, 22.2, 22.7, 28.8, 31.3, 28.9, 28.8, 43.8, 87.1], "A": [29.5, 18.6, 22.3, 22.3, 28.2, 31.3, 31.3, 29.2, 43.6, 93.5], "C": [55.8, 58.6, 65.4, 70.3, 76.5, 78.6, 76.7, 78.7, 80.7, 92.0], "zg": [2.870936097856611, 2.630784264035523, 3.047302099663764, 2.917145023673307, 3.594161995273549, 4.389439078719355, 4.263153879111632, 4.231876537304371, 5.2478985936939715, 8.134157841302455], "lse": [6.519225712277717, 6.7797065096651234, 6.775876067816551, 6.733817945692836, 6.8895787748208335, 7.47465188434786, 7.319872052204462, 7.25786705972245, 7.6611489645567366, 8.72539159395075], "lseb": [4.230380561970988, 3.880736156976284, 4.097117737810799, 3.847593034296181, 4.373148517518763, 5.096316764051815, 4.978720207814461, 4.909313549794414, 5.884019323036932, 8.396261913852094]}, "J": {"all": 33.11, "old": 27.11111111111111, "latest": 87.1}, "A": {"all": 34.980000000000004, "old": 28.477777777777778, "latest": 93.5}, "C": {"all": 73.33, "old": 71.25555555555555, "latest": 92.0}, "zg": {"all": 4.132685541063454, "old": 3.688077507703565, "latest": 8.134157841302455}, "lse": {"all": 7.213713656505531, "old": 7.045749441233841, "latest": 8.72539159395075}, "lseb": {"all": 4.969360776712273, "old": 4.588593983696737, "latest": 8.396261913852094}}}, {"file": "final_D_full_s260917711_ces-ntarget-der_seq-cifar100_None_500_50_20260917-234303_852ca4a5_last.pt", "arm": "D_full", "unit": 260917711, "seed": 260917711, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.28, "task_il_mean": 72.84, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [26.9, 29.3, 27.8, 27.3, 28.6, 29.5, 22.5, 23.8, 38.8, 78.3], "A": [30.4, 31.0, 26.7, 26.4, 29.4, 29.6, 23.1, 22.6, 37.4, 93.6], "C": [65.8, 63.6, 72.3, 69.5, 70.7, 74.9, 64.4, 81.3, 83.0, 82.9], "zg": [3.3297474605999886, 3.4751519447374157, 3.7614146840572356, 3.316082046279684, 3.658674795138184, 3.7682392343040556, 3.0678735937960444, 3.7664657214735633, 5.074808648173697, 8.099162526920438], "lse": [6.58063933189849, 7.026329687968645, 7.387727441657957, 6.813877293376044, 7.213096116243454, 7.052539103726234, 6.8321923057925655, 7.106681388532095, 7.8254530756471805, 8.907812739346488], "lseb": [4.47587920315232, 4.593255191244405, 4.701522125498754, 4.2710899430575955, 4.586722995188678, 4.577319457305534, 4.123203653163646, 4.457599456913725, 5.667396625880735, 8.629297536159612]}, "J": {"all": 33.28, "old": 28.27777777777778, "latest": 78.3}, "A": {"all": 35.019999999999996, "old": 28.511111111111113, "latest": 93.6}, "C": {"all": 72.84, "old": 71.72222222222223, "latest": 82.9}, "zg": {"all": 4.13176206554803, "old": 3.6909397920622076, "latest": 8.099162526920438}, "lse": {"all": 7.274634848418915, "old": 7.0931706383158515, "latest": 8.907812739346488}, "lseb": {"all": 5.008328618756501, "old": 4.605998739045044, "latest": 8.629297536159612}}}, {"file": "final_D_full_s260917712_ces-ntarget-der_seq-cifar100_None_500_50_20260918-000423_0de86f92_last.pt", "arm": "D_full", "unit": 260917712, "seed": 260917712, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.46, "task_il_mean": 71.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [18.8, 26.8, 24.2, 22.0, 29.4, 35.3, 34.1, 35.1, 38.0, 80.9], "A": [26.6, 34.1, 25.0, 22.6, 28.7, 37.4, 33.5, 35.0, 37.2, 91.7], "C": [53.6, 63.1, 66.9, 61.5, 73.9, 71.9, 75.5, 77.2, 83.0, 87.8], "zg": [2.680282098401338, 4.060676652290859, 3.52150051492732, 3.043962804561481, 3.8386796191819013, 4.398852987602353, 4.450661143631675, 4.57254789255932, 4.794528282215818, 8.119304275274276], "lse": [6.451863763046512, 7.480600898927875, 7.355321080161081, 6.851898007848481, 7.206915541613557, 7.387041290988195, 7.271047020442406, 7.567177641241476, 7.392213004565824, 8.872133029876876], "lseb": [4.122830901936346, 5.084065038052749, 4.502230260985892, 4.206509618627084, 4.700345976848538, 5.235993523868848, 5.234866787510555, 5.327920920775788, 5.373972616251394, 8.496096410442615]}, "J": {"all": 34.46, "old": 29.299999999999997, "latest": 80.9}, "A": {"all": 37.18, "old": 31.122222222222224, "latest": 91.7}, "C": {"all": 71.44, "old": 69.62222222222222, "latest": 87.8}, "zg": {"all": 4.348099627064634, "old": 3.9290768883746736, "latest": 8.119304275274276}, "lse": {"all": 7.383621127871228, "old": 7.218230916537268, "latest": 8.872133029876876}, "lseb": {"all": 5.228483205529981, "old": 4.8654150716508, "latest": 8.496096410442615}}}, {"file": "final_D_meanN_s260917701_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175439_cc967083_last.pt", "arm": "D_meanN", "unit": 260917701, "seed": 260917701, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 35.35, "task_il_mean": 74.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [22.8, 27.3, 23.5, 26.9, 21.0, 23.1, 33.7, 36.5, 53.6, 85.1], "A": [28.2, 25.9, 22.1, 26.8, 20.2, 22.4, 33.1, 37.9, 52.7, 94.6], "C": [63.3, 70.1, 67.6, 71.8, 68.8, 68.6, 77.6, 78.8, 89.5, 89.3], "zg": [2.943870532974601, 3.3591516379732638, 2.941156399560161, 3.8726550062578173, 3.3625342953912916, 3.25977226846572, 4.20560873760283, 4.653631818310358, 6.1514252855153755, 8.556906293384731], "lse": [6.54735365913671, 6.87543459595736, 6.721479938170166, 7.48682208104588, 7.351885234834215, 6.959603151581464, 7.12940098357905, 7.3505361892032886, 8.067451709522336, 9.147108208252359], "lseb": [4.1344395798667595, 4.3114322594256915, 3.9444117934044316, 4.786025951947601, 4.347729193704852, 4.2147512087832, 4.976191777530964, 5.347836124176263, 6.541686550297323, 8.88446388014412]}, "J": {"all": 35.35, "old": 29.82222222222222, "latest": 85.1}, "A": {"all": 36.39, "old": 29.922222222222224, "latest": 94.6}, "C": {"all": 74.53999999999999, "old": 72.89999999999999, "latest": 89.3}, "zg": {"all": 4.330671227543615, "old": 3.861089553561269, "latest": 8.556906293384731}, "lse": {"all": 7.363707575128283, "old": 7.165551949225608, "latest": 9.147108208252359}, "lseb": {"all": 5.148896831928121, "old": 4.7338338265707876, "latest": 8.88446388014412}}}, {"file": "final_D_meanN_s260917702_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175559_814727d9_last.pt", "arm": "D_meanN", "unit": 260917702, "seed": 260917702, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.7, "task_il_mean": 75.92999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.7, "readouts": {"n_tasks": 10, "per_task": {"J": [22.8, 21.4, 27.4, 24.9, 35.0, 30.8, 35.2, 41.5, 23.8, 84.2], "A": [26.7, 20.0, 27.6, 23.2, 33.5, 30.1, 35.0, 40.1, 23.0, 96.5], "C": [66.9, 70.1, 65.8, 70.2, 80.0, 77.3, 77.1, 85.9, 80.1, 85.9], "zg": [3.051866985635832, 3.0317582053383814, 3.475605742760934, 3.3889655214101078, 4.033024388208985, 4.311922627303749, 4.572192303689197, 5.2828129496909675, 3.5637294470258056, 8.36039091744274], "lse": [6.615606871716665, 7.058759619742681, 7.271864084901644, 7.032251200866247, 7.1033730655840595, 7.470918607000316, 7.589209354629842, 7.899373693381855, 6.8872443555289795, 9.057171400631498], "lseb": [4.208487041891219, 4.014305530038897, 4.509340152825414, 4.333738266883912, 4.767065643261315, 5.083777917858613, 5.285852332216635, 5.818519221250834, 4.287823839697571, 8.825047182920589]}, "J": {"all": 34.7, "old": 29.200000000000003, "latest": 84.2}, "A": {"all": 35.57, "old": 28.799999999999997, "latest": 96.5}, "C": {"all": 75.92999999999999, "old": 74.82222222222222, "latest": 85.9}, "zg": {"all": 4.30722690885067, "old": 3.85687535234044, "latest": 8.36039091744274}, "lse": {"all": 7.398577225398379, "old": 7.21428898370581, "latest": 9.057171400631498}, "lseb": {"all": 5.1133957128845, "old": 4.700989993991602, "latest": 8.825047182920589}}}, {"file": "final_D_meanN_s260917703_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190519_4f359299_last.pt", "arm": "D_meanN", "unit": 260917703, "seed": 260917703, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 35.760000000000005, "task_il_mean": 75.11999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 17.7, "readouts": {"n_tasks": 10, "per_task": {"J": [13.6, 27.6, 31.5, 30.8, 30.2, 22.8, 37.2, 41.3, 39.8, 82.8], "A": [21.3, 27.7, 33.4, 30.8, 31.9, 21.8, 35.5, 41.3, 40.6, 90.2], "C": [52.8, 66.3, 69.2, 72.8, 78.0, 71.8, 82.6, 83.4, 84.0, 90.3], "zg": [2.597466009804979, 3.4871028315527366, 3.721434528841637, 3.8063582766912876, 4.181356070530601, 3.2060098901223393, 4.781154383987189, 4.941001153510064, 4.739817857163027, 8.241578828141094], "lse": [6.646842740904913, 6.903718287334227, 7.0207921313810955, 7.099666845059037, 7.6008638968874145, 6.740390665520309, 7.549328346401088, 7.433256202808381, 7.21495403592201, 8.988784710091497], "lseb": [4.047298111623605, 4.525712401792028, 4.632924734998806, 4.642198019988243, 4.91955766090659, 4.095405062374441, 5.4243476386620015, 5.526557106026109, 5.300074811286979, 8.53198831678728]}, "J": {"all": 35.760000000000005, "old": 30.533333333333335, "latest": 82.8}, "A": {"all": 37.45, "old": 31.58888888888889, "latest": 90.2}, "C": {"all": 75.12, "old": 73.43333333333334, "latest": 90.3}, "zg": {"all": 4.370327983034495, "old": 3.940189000244873, "latest": 8.241578828141094}, "lse": {"all": 7.319859786230997, "old": 7.13442368357983, "latest": 8.988784710091497}, "lseb": {"all": 5.164606386444609, "old": 4.790452838628756, "latest": 8.53198831678728}}}, {"file": "final_D_meanN_s260917704_ces-ntarget-der_seq-cifar100_None_500_50_20260917-192430_96000ee1_last.pt", "arm": "D_meanN", "unit": 260917704, "seed": 260917704, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 36.28, "task_il_mean": 74.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.3, "readouts": {"n_tasks": 10, "per_task": {"J": [30.4, 29.2, 26.0, 25.4, 34.4, 28.7, 22.5, 47.6, 37.4, 81.2], "A": [35.3, 30.1, 26.7, 25.4, 35.6, 28.2, 22.1, 47.8, 38.7, 90.0], "C": [66.1, 64.9, 70.4, 71.8, 73.9, 74.5, 70.3, 81.2, 82.1, 90.2], "zg": [3.4863833214696496, 3.3913528177905827, 3.3027165781632064, 3.612206496226601, 3.9974976017903536, 3.72447075551562, 3.3993100933469833, 5.254497132986784, 4.494314672708511, 7.547653247900307], "lse": [6.721604498334463, 6.800456095608042, 6.874347851383191, 7.111160081353215, 6.958173440022628, 6.842600438625074, 6.9677922799132705, 7.5040100985899665, 7.036923689240947, 8.348843767070608], "lseb": [4.609551822042008, 4.441204295097299, 4.217122345460766, 4.497248690341858, 4.829845914447398, 4.502501257307487, 4.29624102592395, 5.865913792307797, 5.08098600186841, 7.903176660670077]}, "J": {"all": 36.28, "old": 31.28888888888889, "latest": 81.2}, "A": {"all": 37.989999999999995, "old": 32.21111111111111, "latest": 90.0}, "C": {"all": 74.53999999999999, "old": 72.80000000000001, "latest": 90.2}, "zg": {"all": 4.221040271789859, "old": 3.8514166077775878, "latest": 7.547653247900307}, "lse": {"all": 7.116591224014141, "old": 6.979674274785644, "latest": 8.348843767070608}, "lseb": {"all": 5.024379180546705, "old": 4.70451279386633, "latest": 7.903176660670077}}}, {"file": "final_D_meanN_s260917705_ces-ntarget-der_seq-cifar100_None_500_50_20260917-201635_6359b294_last.pt", "arm": "D_meanN", "unit": 260917705, "seed": 260917705, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.64, "task_il_mean": 75.38, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.2, "readouts": {"n_tasks": 10, "per_task": {"J": [30.5, 31.3, 24.0, 19.0, 27.0, 30.4, 33.7, 41.0, 29.4, 80.1], "A": [32.8, 30.8, 23.2, 18.7, 25.8, 30.4, 32.1, 40.8, 27.5, 89.4], "C": [71.7, 68.4, 66.8, 68.3, 75.1, 74.9, 83.1, 79.5, 77.4, 88.6], "zg": [3.488746424511075, 3.7792404803503303, 2.9912918192707, 3.08150476435665, 3.719500924155116, 3.7088169440813363, 4.547298478331417, 4.6813820807915185, 4.06282198639214, 7.999904889516532], "lse": [6.6264517214470455, 7.100165578116115, 6.574308429505314, 6.8266855377664175, 7.070289405734175, 6.986411193362756, 7.6279169394043755, 7.345088848562795, 7.0257044401514, 8.766650432775496], "lseb": [4.482769425186409, 4.742642432947975, 4.033512610831843, 4.068752227489978, 4.546009886600737, 4.531087499614773, 5.156344644726004, 5.327656679947029, 4.823202316806762, 8.360223620885089]}, "J": {"all": 34.64, "old": 29.58888888888889, "latest": 80.1}, "A": {"all": 35.15, "old": 29.122222222222224, "latest": 89.4}, "C": {"all": 75.38, "old": 73.91111111111111, "latest": 88.6}, "zg": {"all": 4.206050879175682, "old": 3.7845115446933644, "latest": 7.999904889516532}, "lse": {"all": 7.19496725268259, "old": 7.020335788227822, "latest": 8.766650432775496}, "lseb": {"all": 5.00722013450366, "old": 4.63466419157239, "latest": 8.360223620885089}}}, {"file": "final_D_meanN_s260917706_ces-ntarget-der_seq-cifar100_None_500_50_20260917-204846_7ff02ff2_last.pt", "arm": "D_meanN", "unit": 260917706, "seed": 260917706, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 36.5, "task_il_mean": 75.03999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.3, "readouts": {"n_tasks": 10, "per_task": {"J": [32.4, 22.5, 24.2, 32.2, 28.2, 38.5, 24.7, 37.3, 39.2, 85.8], "A": [37.6, 23.3, 23.6, 32.4, 27.3, 36.9, 27.4, 37.6, 40.5, 91.9], "C": [63.7, 59.8, 70.4, 71.8, 71.9, 82.9, 75.1, 78.8, 83.9, 92.1], "zg": [3.6437171818464993, 2.891664799541235, 3.0430909860283135, 4.146420893391129, 3.63524444594048, 4.602819522930309, 3.5703661640305073, 4.383760463132523, 4.4760028241314, 8.902415401160717], "lse": [6.829708087845515, 6.63427073232563, 6.723001013172069, 7.35570233006546, 7.256412834020677, 7.53381552765631, 6.952576834112687, 7.081949030042329, 6.941351244483387, 9.47912855646478], "lseb": [4.792457895919282, 4.096719074425775, 4.0215489112091936, 5.074914485830983, 4.523727023559007, 5.207650472024139, 4.4324312149455825, 5.086269611388929, 5.075466081212941, 9.128239840943337]}, "J": {"all": 36.5, "old": 31.022222222222222, "latest": 85.8}, "A": {"all": 37.85, "old": 31.84444444444445, "latest": 91.9}, "C": {"all": 75.03999999999999, "old": 73.14444444444445, "latest": 92.1}, "zg": {"all": 4.329550268213311, "old": 3.821454142330266, "latest": 8.902415401160717}, "lse": {"all": 7.278791619018884, "old": 7.034309737080452, "latest": 9.47912855646478}, "lseb": {"all": 5.143942461145917, "old": 4.701242752279537, "latest": 9.128239840943337}}}, {"file": "final_D_meanN_s260917707_ces-ntarget-der_seq-cifar100_None_500_50_20260917-212701_e51e1e00_last.pt", "arm": "D_meanN", "unit": 260917707, "seed": 260917707, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.19, "task_il_mean": 74.69, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 38.7, 26.7, 30.3, 36.1, 22.0, 26.8, 25.1, 28.9, 83.4], "A": [28.9, 39.7, 26.6, 30.2, 34.1, 22.5, 25.7, 26.1, 27.7, 91.8], "C": [61.5, 73.4, 69.5, 74.6, 74.9, 67.4, 75.3, 78.2, 82.6, 89.5], "zg": [3.042245027013123, 4.566661753149703, 3.922128110986203, 3.9143374217357487, 4.024672499154694, 2.9925697217201814, 3.365324883904308, 3.5339008910423146, 3.922872842144221, 8.515059790074826], "lse": [6.495173954256559, 7.481646175696026, 7.624590815592766, 7.18842334771407, 7.103453029382226, 6.538402436662121, 6.893472326806618, 6.966500771009342, 6.960260118730466, 9.186655573424401], "lseb": [4.275700223995552, 5.409407951689048, 4.873572055179675, 4.724748008866785, 4.826893435936659, 3.946045659082903, 4.203229424830804, 4.308344699262518, 4.592666142448374, 8.85756516981363]}, "J": {"all": 34.190000000000005, "old": 28.72222222222222, "latest": 83.4}, "A": {"all": 35.33, "old": 29.055555555555557, "latest": 91.8}, "C": {"all": 74.69, "old": 73.04444444444444, "latest": 89.5}, "zg": {"all": 4.179977294092533, "old": 3.6983014612056113, "latest": 8.515059790074826}, "lse": {"all": 7.24385785492746, "old": 7.027991441761133, "latest": 9.186655573424401}, "lseb": {"all": 5.001817277110595, "old": 4.573400844588035, "latest": 8.85756516981363}}}, {"file": "final_D_meanN_s260917708_ces-ntarget-der_seq-cifar100_None_500_50_20260917-220217_0658db83_last.pt", "arm": "D_meanN", "unit": 260917708, "seed": 260917708, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.19, "task_il_mean": 72.64, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [21.3, 19.1, 28.2, 25.2, 26.6, 36.4, 24.1, 36.2, 29.3, 85.5], "A": [26.1, 20.0, 27.1, 26.0, 28.3, 37.8, 23.5, 35.0, 29.8, 97.2], "C": [61.6, 60.3, 67.5, 68.0, 68.0, 72.9, 79.9, 80.6, 79.7, 87.9], "zg": [3.4096113396212457, 2.938850206006318, 3.7197222060607746, 3.4526136898715047, 3.852507898390293, 4.488269154950976, 4.058294128933921, 4.796160026218742, 4.066906921321526, 9.598556213822215], "lse": [7.337467410875128, 7.089839174414839, 7.588476047183172, 7.335127412291884, 7.411344980404812, 7.572421936400607, 7.819101689838765, 7.7705654043258985, 7.193150482429645, 10.124145288699285], "lseb": [4.640862535205244, 4.119525190471045, 4.73560578508456, 4.493047884193898, 4.831484547588905, 5.333175083147181, 4.737248580196432, 5.448550502256281, 4.77324847551, 9.974403213268964]}, "J": {"all": 33.19, "old": 27.37777777777778, "latest": 85.5}, "A": {"all": 35.08, "old": 28.177777777777777, "latest": 97.2}, "C": {"all": 72.64, "old": 70.94444444444444, "latest": 87.9}, "zg": {"all": 4.438149178519752, "old": 3.8647706190417006, "latest": 9.598556213822215}, "lse": {"all": 7.724163982686403, "old": 7.4574993931294165, "latest": 10.124145288699285}, "lseb": {"all": 5.308715179692252, "old": 4.790305398183728, "latest": 9.974403213268964}}}, {"file": "final_D_meanN_s260917709_ces-ntarget-der_seq-cifar100_None_500_50_20260917-225217_0cd56bb7_last.pt", "arm": "D_meanN", "unit": 260917709, "seed": 260917709, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.65, "task_il_mean": 75.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [27.5, 24.2, 35.2, 15.8, 19.2, 25.8, 39.6, 34.9, 27.9, 86.4], "A": [33.8, 22.3, 33.4, 15.3, 20.3, 24.6, 39.5, 33.0, 27.2, 94.7], "C": [67.4, 69.2, 73.6, 68.5, 64.4, 77.4, 79.4, 79.1, 83.7, 89.9], "zg": [3.74597125062719, 3.594749943113886, 4.178078764429316, 2.940986390440026, 2.9283261816147714, 3.880438497256488, 5.057179080836475, 4.454159015892073, 4.597818573391996, 8.303735479384661], "lse": [7.034204289359961, 7.280104307029297, 7.3651680178994585, 7.044417515630172, 6.80282226569602, 7.385181416412658, 7.844384195013949, 7.261297033328293, 7.573937559040733, 8.89402006486528], "lseb": [4.853817188048754, 4.5686924372568, 5.023210555412698, 3.9882425398685384, 4.053272126152585, 4.644142572764731, 5.727000299092923, 5.16579742863413, 5.197322886085049, 8.62974244716218]}, "J": {"all": 33.65, "old": 27.788888888888888, "latest": 86.4}, "A": {"all": 34.410000000000004, "old": 27.711111111111112, "latest": 94.7}, "C": {"all": 75.26, "old": 73.63333333333334, "latest": 89.9}, "zg": {"all": 4.368144317698688, "old": 3.930856410844691, "latest": 8.303735479384661}, "lse": {"all": 7.448553666427583, "old": 7.2879462888233935, "latest": 8.89402006486528}, "lseb": {"all": 5.185124048047839, "old": 4.802388670368468, "latest": 8.62974244716218}}}, {"file": "final_D_meanN_s260917710_ces-ntarget-der_seq-cifar100_None_500_50_20260917-232652_f8a14f93_last.pt", "arm": "D_meanN", "unit": 260917710, "seed": 260917710, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.68, "task_il_mean": 73.51, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [29.0, 16.4, 25.5, 22.5, 30.8, 30.8, 26.1, 28.3, 41.7, 85.7], "A": [43.3, 16.0, 24.7, 23.2, 30.9, 30.3, 29.5, 29.9, 41.9, 91.6], "C": [56.5, 60.2, 67.0, 73.1, 77.1, 77.2, 75.7, 76.4, 80.5, 91.4], "zg": [3.4719159690961243, 2.5383978485707193, 3.017225103716366, 3.0954364742562173, 3.878692623820156, 4.0668228878434745, 4.0697991341874005, 4.127144865296781, 4.807046552207321, 7.939221950124949], "lse": [6.480534992641383, 6.710353409907861, 6.73433282487656, 6.748398793594066, 6.96103682343648, 7.326760759582482, 7.279134616027311, 7.250602726076419, 7.356928683181524, 8.56707162012008], "lseb": [4.773721027420845, 3.7486284274345016, 4.031151715056821, 4.01510919226739, 4.653950148805436, 4.83607806201469, 4.839274298930569, 4.835881727064937, 5.464292743421127, 8.230368886449474]}, "J": {"all": 33.68, "old": 27.9, "latest": 85.7}, "A": {"all": 36.13, "old": 29.966666666666665, "latest": 91.6}, "C": {"all": 73.51, "old": 71.52222222222223, "latest": 91.4}, "zg": {"all": 4.101170340911951, "old": 3.6747201621105066, "latest": 7.939221950124949}, "lse": {"all": 7.141515524944417, "old": 6.983120403258232, "latest": 8.56707162012008}, "lseb": {"all": 4.942845622886579, "old": 4.5775652602684795, "latest": 8.230368886449474}}}, {"file": "final_D_meanN_s260917711_ces-ntarget-der_seq-cifar100_None_500_50_20260918-000348_bc5dcd58_last.pt", "arm": "D_meanN", "unit": 260917711, "seed": 260917711, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.94, "task_il_mean": 73.94, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [27.4, 26.9, 28.7, 28.4, 27.7, 35.8, 24.0, 22.8, 38.7, 79.0], "A": [31.2, 29.4, 28.0, 30.2, 27.6, 36.2, 25.1, 21.8, 37.9, 93.9], "C": [66.6, 61.5, 74.0, 69.1, 73.6, 78.8, 68.1, 79.4, 84.5, 83.8], "zg": [3.1489839471653105, 3.175546598022338, 4.043545534212142, 3.4511424725353717, 3.559660057177767, 4.238288921793923, 3.1748515306133775, 3.497066339069977, 5.146908496458083, 8.086402186840772], "lse": [6.3612250927358875, 6.8182038312248014, 7.353630441731277, 6.943155848478171, 7.010861032130722, 7.143229110239242, 6.791579589219312, 6.950698031558738, 7.8815493773520915, 8.88031660445879], "lseb": [4.264612923930401, 4.3403641684778815, 4.896624148910383, 4.434783094815299, 4.406464701573928, 4.9762617266114795, 4.199481372389288, 4.257722756127658, 5.703475198208748, 8.5998512761868]}, "J": {"all": 33.94, "old": 28.93333333333333, "latest": 79.0}, "A": {"all": 36.13, "old": 29.71111111111111, "latest": 93.9}, "C": {"all": 73.94, "old": 72.84444444444445, "latest": 83.8}, "zg": {"all": 4.152239608388906, "old": 3.715110433005366, "latest": 8.086402186840772}, "lse": {"all": 7.213444895912903, "old": 7.028236928296693, "latest": 8.88031660445879}, "lseb": {"all": 5.007964136723187, "old": 4.608865565671675, "latest": 8.5998512761868}}}, {"file": "final_D_meanN_s260917712_ces-ntarget-der_seq-cifar100_None_500_50_20260918-004104_258d043c_last.pt", "arm": "D_meanN", "unit": 260917712, "seed": 260917712, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.9, "task_il_mean": 71.9, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [17.0, 27.5, 21.7, 21.6, 31.1, 34.5, 30.0, 33.0, 39.6, 83.0], "A": [23.0, 33.8, 22.0, 20.5, 29.4, 37.5, 28.8, 31.5, 39.0, 91.9], "C": [55.7, 65.1, 65.4, 64.1, 71.9, 71.5, 77.3, 75.6, 83.0, 89.4], "zg": [2.571146409712732, 4.191034323794767, 3.2847362718321382, 2.916673521126155, 3.8385698315892367, 4.378708752743434, 3.924569051930681, 4.324800565706566, 4.981774450022727, 8.266046448908746], "lse": [6.383756010884339, 7.471755442719533, 7.251787653883319, 6.776868448238272, 7.178407527900465, 7.445641653002319, 6.992385070205531, 7.512298315043934, 7.485695079382529, 8.99543531796081], "lseb": [3.9520491451495774, 5.214127229808802, 4.280394916618846, 4.078746996724709, 4.7299548813173224, 5.258754700038305, 4.693368747702097, 5.136022587379475, 5.579415084882565, 8.634306185181224]}, "J": {"all": 33.9, "old": 28.444444444444443, "latest": 83.0}, "A": {"all": 35.739999999999995, "old": 29.5, "latest": 91.9}, "C": {"all": 71.9, "old": 69.95555555555556, "latest": 89.4}, "zg": {"all": 4.267805962736718, "old": 3.823557019828715, "latest": 8.266046448908746}, "lse": {"all": 7.349403051922105, "old": 7.166510577917805, "latest": 8.99543531796081}, "lseb": {"all": 5.155714047480292, "old": 4.7692038099579666, "latest": 8.634306185181224}}}, {"file": "final_D_permuteN_s260917701_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175419_d2c7b533_last.pt", "arm": "D_permuteN", "unit": 260917701, "seed": 260917701, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 36.07, "task_il_mean": 74.91, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 29.6, 25.1, 27.0, 22.6, 23.7, 36.2, 38.7, 51.4, 82.5], "A": [28.6, 29.0, 24.4, 26.5, 22.9, 22.4, 36.3, 40.4, 51.3, 91.3], "C": [65.1, 70.0, 67.3, 71.9, 73.0, 70.0, 74.5, 78.6, 89.4, 89.3], "zg": [3.065441765580326, 3.390693845808506, 2.963888425815385, 3.703803989354521, 3.7024851812012494, 3.1184395476095377, 4.101063006263226, 4.593791819707491, 6.057188805505634, 8.365346818357706], "lse": [6.474553879467345, 6.735575323991137, 6.532809357287586, 7.46298944473486, 7.394983024533496, 6.910149229299165, 7.029988391696063, 7.207273710262303, 8.013876018365481, 9.062587464215637], "lseb": [4.2564178279818865, 4.3701370904503225, 4.014307142669876, 4.654939062853183, 4.5676667225199274, 4.085881614556031, 4.904520791141445, 5.302054870864541, 6.465996340195255, 8.708939877393723]}, "J": {"all": 36.07, "old": 30.91111111111111, "latest": 82.5}, "A": {"all": 37.309999999999995, "old": 31.311111111111114, "latest": 91.3}, "C": {"all": 74.91, "old": 73.3111111111111, "latest": 89.3}, "zg": {"all": 4.3062143205203585, "old": 3.8551995985384306, "latest": 8.365346818357706}, "lse": {"all": 7.2824785843853075, "old": 7.084688708848605, "latest": 9.062587464215637}, "lseb": {"all": 5.133086134062619, "old": 4.735769051470275, "latest": 8.708939877393723}}}, {"file": "final_D_permuteN_s260917702_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175539_056cbfee_last.pt", "arm": "D_permuteN", "unit": 260917702, "seed": 260917702, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 36.230000000000004, "task_il_mean": 76.8, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [23.7, 25.7, 29.8, 25.5, 32.8, 31.7, 35.0, 46.8, 28.8, 82.5], "A": [30.0, 23.7, 29.9, 25.4, 31.5, 30.5, 34.2, 46.1, 27.8, 94.2], "C": [67.0, 71.0, 70.0, 72.0, 79.3, 77.6, 78.0, 87.2, 79.6, 86.3], "zg": [3.0701316681466997, 3.3491840487457814, 3.6912660728394986, 3.296500217741355, 3.9990889059286565, 4.024990553243086, 4.399314258852973, 5.473703562479466, 3.812730115454644, 7.851242237649858], "lse": [6.5353726561717975, 6.951055292816218, 7.079641077188464, 6.845097591898394, 7.021437167954491, 7.150659758689361, 7.425643868787106, 7.714959958954834, 6.796106726054474, 8.624676853047479], "lseb": [4.262037991892412, 4.2962046749864395, 4.615271830396632, 4.216830227656519, 4.715566796911809, 4.801207042709551, 5.141499150173407, 5.944167370873596, 4.529093905753616, 8.313917407420924]}, "J": {"all": 36.230000000000004, "old": 31.08888888888889, "latest": 82.5}, "A": {"all": 37.33, "old": 31.011111111111113, "latest": 94.2}, "C": {"all": 76.8, "old": 75.74444444444445, "latest": 86.3}, "zg": {"all": 4.296815164108201, "old": 3.901878822603573, "latest": 7.851242237649858}, "lse": {"all": 7.214465095156262, "old": 7.057774899835016, "latest": 8.624676853047479}, "lseb": {"all": 5.08357963987749, "old": 4.724653221261553, "latest": 8.313917407420924}}}, {"file": "final_D_permuteN_s260917703_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190449_3ad00ac4_last.pt", "arm": "D_permuteN", "unit": 260917703, "seed": 260917703, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 35.07, "task_il_mean": 75.01, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [16.0, 28.0, 26.8, 30.8, 28.1, 21.6, 37.2, 37.9, 41.8, 82.5], "A": [23.5, 28.6, 26.5, 31.6, 29.7, 20.9, 35.7, 37.0, 42.3, 89.0], "C": [52.6, 67.5, 69.7, 74.3, 76.8, 71.5, 80.0, 80.6, 85.4, 91.7], "zg": [2.601736505425535, 3.487063029518351, 3.2790335607584566, 4.004242627259344, 4.092810024358332, 3.040760703357868, 4.641997005462646, 4.547485492937267, 4.9972415345367045, 8.427317453205585], "lse": [6.66492907346436, 6.898524012364157, 6.876284949088932, 7.242886356647831, 7.619542764039372, 6.7154172249402215, 7.522433165257521, 7.269140365442702, 7.32987619174809, 9.108234117438272], "lseb": [4.084053209295861, 4.516710359815498, 4.250812265824541, 4.836309039987062, 4.861945496103049, 3.9983400648542307, 5.333498645359791, 5.183080871012909, 5.494850730349026, 8.69385053470159]}, "J": {"all": 35.07, "old": 29.799999999999997, "latest": 82.5}, "A": {"all": 36.480000000000004, "old": 30.644444444444446, "latest": 89.0}, "C": {"all": 75.01, "old": 73.15555555555555, "latest": 91.7}, "zg": {"all": 4.311968793682009, "old": 3.8547078315127226, "latest": 8.427317453205585}, "lse": {"all": 7.3247268220431465, "old": 7.12655934477702, "latest": 9.108234117438272}, "lseb": {"all": 5.125345121730356, "old": 4.728844520289107, "latest": 8.69385053470159}}}, {"file": "final_D_permuteN_s260917704_ces-ntarget-der_seq-cifar100_None_500_50_20260917-192150_967287d2_last.pt", "arm": "D_permuteN", "unit": 260917704, "seed": 260917704, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 36.62, "task_il_mean": 74.56, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [32.4, 31.0, 32.5, 26.3, 32.9, 29.0, 19.7, 46.7, 38.3, 77.4], "A": [37.2, 31.3, 31.8, 26.5, 32.0, 28.0, 21.2, 47.2, 38.8, 86.4], "C": [66.8, 66.1, 72.7, 71.9, 72.3, 75.5, 68.8, 81.6, 81.4, 88.5], "zg": [3.639459803093225, 3.6245242693675683, 3.8368759562727064, 3.5367093474641442, 3.7976297511188313, 3.686829261953011, 2.995672805553535, 5.287977686895989, 4.331525155648589, 7.161805834293365], "lse": [6.655138065264463, 7.083159534555206, 7.05045200169875, 7.0455598375279935, 6.908815830002707, 6.869982562666407, 6.805873859155712, 7.610526973127815, 7.009397150211964, 8.045887459279722], "lseb": [4.735584857580317, 4.665975497401902, 4.696116890533728, 4.432833746460087, 4.673291722800929, 4.495086717062297, 3.9855540549891213, 5.879489213529496, 4.980353961086502, 7.522926625756796]}, "J": {"all": 36.62, "old": 32.08888888888889, "latest": 77.4}, "A": {"all": 38.040000000000006, "old": 32.666666666666664, "latest": 86.4}, "C": {"all": 74.56, "old": 73.01111111111112, "latest": 88.5}, "zg": {"all": 4.189900987166096, "old": 3.8596893374852885, "latest": 7.161805834293365}, "lse": {"all": 7.108479327349075, "old": 7.004322868245669, "latest": 8.045887459279722}, "lseb": {"all": 5.0067213287201175, "old": 4.727142962382709, "latest": 7.522926625756796}}}, {"file": "final_D_permuteN_s260917705_ces-ntarget-der_seq-cifar100_None_500_50_20260917-201610_8cfe0814_last.pt", "arm": "D_permuteN", "unit": 260917705, "seed": 260917705, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 35.09, "task_il_mean": 75.26, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.2, "readouts": {"n_tasks": 10, "per_task": {"J": [31.5, 31.8, 20.0, 18.1, 27.3, 31.6, 35.0, 43.5, 31.0, 81.1], "A": [34.5, 32.3, 19.7, 18.2, 28.2, 30.0, 33.3, 46.0, 30.9, 89.7], "C": [72.5, 67.6, 67.0, 67.9, 75.3, 76.4, 82.5, 80.1, 75.1, 88.2], "zg": [3.743680037532002, 4.117133163930848, 2.83094151305221, 3.0776171320993453, 3.8527571787908674, 3.842248865829781, 4.440806488581933, 5.033533782679587, 3.974997315737419, 8.081132342331111], "lse": [6.750272111758629, 7.4074796228589275, 6.549845759900542, 6.783937975395667, 7.021790709248562, 7.058957355122492, 7.444361254733586, 7.473553413671503, 7.022507692840969, 8.896567964575729], "lseb": [4.733424515693246, 5.078334041900617, 3.8474088827306265, 4.098985968691623, 4.665938059354084, 4.6278778963587435, 5.067936798289564, 5.693664413997712, 4.776698224888413, 8.47613930204341]}, "J": {"all": 35.089999999999996, "old": 29.977777777777778, "latest": 81.1}, "A": {"all": 36.28, "old": 30.34444444444444, "latest": 89.7}, "C": {"all": 75.26, "old": 73.82222222222222, "latest": 88.2}, "zg": {"all": 4.299484782056511, "old": 3.8793017198037774, "latest": 8.081132342331111}, "lse": {"all": 7.240927386010661, "old": 7.056967321725653, "latest": 8.896567964575729}, "lseb": {"all": 5.106640810394804, "old": 4.732252089100514, "latest": 8.47613930204341}}}, {"file": "final_D_permuteN_s260917706_ces-ntarget-der_seq-cifar100_None_500_50_20260917-203506_9b294c43_last.pt", "arm": "D_permuteN", "unit": 260917706, "seed": 260917706, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 36.03, "task_il_mean": 74.46000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.3, "readouts": {"n_tasks": 10, "per_task": {"J": [32.6, 22.7, 22.9, 30.0, 29.7, 36.2, 23.9, 37.1, 37.5, 87.7], "A": [41.9, 24.4, 21.7, 30.3, 29.0, 35.5, 25.5, 36.9, 39.5, 93.4], "C": [66.3, 58.5, 70.7, 68.2, 72.9, 83.3, 73.2, 76.6, 82.0, 92.9], "zg": [3.730872853849083, 3.018907121614553, 3.104182348959148, 4.139840205362066, 3.9078434835346414, 4.586781856976449, 3.544206106357742, 4.493057195161003, 4.451271209700033, 9.11742722183466], "lse": [6.871257402496489, 6.798445830240589, 6.870011586857799, 7.41762044255635, 7.345836131056424, 7.507111096791208, 7.090363549396661, 7.228949585053197, 7.037353516757265, 9.62431408597906], "lseb": [4.844866142994004, 4.241317663620163, 4.075891679650088, 5.119314065583407, 4.765546540769779, 5.182612719244831, 4.426562384908027, 5.230591712739913, 5.098440548902021, 9.334955011797023]}, "J": {"all": 36.03, "old": 30.28888888888889, "latest": 87.7}, "A": {"all": 37.81, "old": 31.633333333333333, "latest": 93.4}, "C": {"all": 74.46000000000001, "old": 72.41111111111111, "latest": 92.9}, "zg": {"all": 4.4094389603349375, "old": 3.8863291535016353, "latest": 9.11742722183466}, "lse": {"all": 7.379126322718504, "old": 7.129661015689553, "latest": 9.62431408597906}, "lseb": {"all": 5.232009847020925, "old": 4.776127050934693, "latest": 9.334955011797023}}}, {"file": "final_D_permuteN_s260917707_ces-ntarget-der_seq-cifar100_None_500_50_20260917-212636_06b7aaa1_last.pt", "arm": "D_permuteN", "unit": 260917707, "seed": 260917707, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.769999999999996, "task_il_mean": 74.59, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [22.6, 36.4, 29.1, 31.9, 34.0, 21.0, 24.7, 26.4, 27.7, 83.9], "A": [28.0, 37.3, 28.0, 31.4, 33.2, 21.5, 23.9, 26.8, 26.6, 94.3], "C": [62.3, 72.3, 71.5, 74.4, 74.6, 67.2, 74.9, 78.5, 81.6, 88.6], "zg": [3.0173203023299573, 4.490318639758974, 3.79851325380872, 4.051784884113818, 4.009552779707592, 2.987955956034595, 3.258249253740534, 3.5781265585199, 3.9963292653728275, 8.759646720909513], "lse": [6.533558983290757, 7.522984244067402, 7.450162236508114, 7.339569191338783, 7.095101657436999, 6.663891759036895, 6.8714902400204565, 6.915797298892681, 7.135687244533348, 9.36613563559296], "lseb": [4.2854443067468475, 5.349434771349031, 4.740535699427346, 4.884615314711718, 4.812169464605803, 3.987128694271667, 4.112880497339979, 4.3223071631627725, 4.654838485002031, 9.095572882093277]}, "J": {"all": 33.769999999999996, "old": 28.200000000000003, "latest": 83.9}, "A": {"all": 35.1, "old": 28.522222222222222, "latest": 94.3}, "C": {"all": 74.59, "old": 73.03333333333333, "latest": 88.6}, "zg": {"all": 4.194779761429643, "old": 3.687572321487435, "latest": 8.759646720909513}, "lse": {"all": 7.28943784907184, "old": 7.058693650569492, "latest": 9.36613563559296}, "lseb": {"all": 5.024492727871047, "old": 4.572150488513022, "latest": 9.095572882093277}}}, {"file": "final_D_permuteN_s260917708_ces-ntarget-der_seq-cifar100_None_500_50_20260917-215927_9c2a6d5c_last.pt", "arm": "D_permuteN", "unit": 260917708, "seed": 260917708, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.269999999999996, "task_il_mean": 73.14, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [20.7, 22.4, 28.4, 25.3, 30.0, 37.4, 26.4, 37.7, 28.9, 85.5], "A": [24.7, 24.7, 27.8, 26.0, 32.8, 38.1, 25.2, 37.0, 29.8, 96.6], "C": [65.0, 58.5, 68.0, 70.5, 68.4, 74.3, 80.1, 80.2, 78.6, 87.8], "zg": [3.1371524074710906, 3.1852884445637466, 3.558080452701077, 3.390300240756944, 4.103814526950009, 4.436050178306178, 4.04145696503669, 4.919150371225551, 3.856626960739493, 9.337548170208931], "lse": [7.068303462691747, 6.879320002081904, 7.334389011638974, 7.040085347903246, 7.3765120502502475, 7.364777099091001, 7.568121163788569, 7.7277944201320485, 6.937600108519219, 9.856065408392977], "lseb": [4.3244016443302815, 4.385001012581927, 4.514923492994675, 4.358859972301019, 5.056890301180905, 5.255798577238869, 4.691820972584541, 5.568948051345699, 4.578162246884352, 9.685263432350078]}, "J": {"all": 34.269999999999996, "old": 28.577777777777776, "latest": 85.5}, "A": {"all": 36.269999999999996, "old": 29.56666666666667, "latest": 96.6}, "C": {"all": 73.14, "old": 71.51111111111112, "latest": 87.8}, "zg": {"all": 4.396546871795971, "old": 3.847546727527864, "latest": 9.337548170208931}, "lse": {"all": 7.515296807448993, "old": 7.255211407344106, "latest": 9.856065408392977}, "lseb": {"all": 5.242006970379235, "old": 4.7483118079380295, "latest": 9.685263432350078}}}, {"file": "final_D_permuteN_s260917709_ces-ntarget-der_seq-cifar100_None_500_50_20260917-223702_00d16bbc_last.pt", "arm": "D_permuteN", "unit": 260917709, "seed": 260917709, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.75, "task_il_mean": 75.53999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [26.2, 23.1, 34.1, 16.7, 20.9, 26.5, 38.4, 32.9, 30.5, 88.2], "A": [31.5, 21.9, 32.7, 17.1, 20.6, 25.4, 38.4, 32.6, 29.3, 94.8], "C": [68.1, 69.2, 76.3, 66.8, 66.4, 76.9, 79.5, 77.2, 83.6, 91.4], "zg": [3.6913830288723113, 3.5499763951189816, 4.384791767461225, 2.9381815317030995, 3.027994363743812, 3.8217675786484033, 4.929207953591831, 4.2597675001649185, 4.609060478748754, 8.321016014695168], "lse": [6.965034881330916, 7.309992206125246, 7.480387794730351, 7.143375191191776, 6.863386642866885, 7.387308871418551, 7.754948847289149, 7.22588146428261, 7.641671248646681, 8.86003234724812], "lseb": [4.79093860323039, 4.491220606061411, 5.197405816005583, 4.012496971187344, 4.079548215553038, 4.619338929134939, 5.6253045763608585, 5.02236048061433, 5.173115668417061, 8.629249586350294]}, "J": {"all": 33.75, "old": 27.700000000000003, "latest": 88.2}, "A": {"all": 34.43, "old": 27.72222222222222, "latest": 94.8}, "C": {"all": 75.53999999999999, "old": 73.77777777777777, "latest": 91.4}, "zg": {"all": 4.35331466127485, "old": 3.9124589553392592, "latest": 8.321016014695168}, "lse": {"all": 7.463201949513028, "old": 7.307998571986906, "latest": 8.86003234724812}, "lseb": {"all": 5.164097945291525, "old": 4.779081096284995, "latest": 8.629249586350294}}}, {"file": "final_D_permuteN_s260917710_ces-ntarget-der_seq-cifar100_None_500_50_20260917-231232_9b8ed1f7_last.pt", "arm": "D_permuteN", "unit": 260917710, "seed": 260917710, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 33.72, "task_il_mean": 73.27000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [21.0, 16.2, 25.3, 25.4, 30.1, 30.4, 28.5, 31.7, 44.8, 83.8], "A": [33.4, 17.4, 25.2, 25.4, 30.0, 31.8, 32.1, 33.3, 45.3, 90.8], "C": [52.5, 58.3, 68.1, 73.8, 74.6, 77.2, 77.9, 79.7, 80.1, 90.5], "zg": [2.9378317662775517, 2.5811384898675604, 3.062714979967568, 3.272350909365341, 3.730201023735106, 4.301798654283397, 4.136023777063936, 4.186670169728808, 5.047281407099217, 7.656526834353804], "lse": [6.38611915479668, 6.656470179404694, 6.672018045088347, 6.74925780422165, 6.8426027958964095, 7.386382799209816, 7.171617149060655, 7.16572692546611, 7.37559107878989, 8.34851841726398], "lseb": [4.346158498395619, 3.828958831351001, 4.078258937710007, 4.125694496750565, 4.5327919925892, 5.053948577707014, 4.877715627254306, 4.868784863072984, 5.705972564381295, 7.94729400133351]}, "J": {"all": 33.72, "old": 28.155555555555555, "latest": 83.8}, "A": {"all": 36.47, "old": 30.43333333333333, "latest": 90.8}, "C": {"all": 73.27000000000001, "old": 71.35555555555555, "latest": 90.5}, "zg": {"all": 4.091253801174229, "old": 3.6951123530431653, "latest": 7.656526834353804}, "lse": {"all": 7.075430434919824, "old": 6.933976214659362, "latest": 8.34851841726398}, "lseb": {"all": 4.93655783905455, "old": 4.602031598801332, "latest": 7.94729400133351}}}, {"file": "final_D_permuteN_s260917711_ces-ntarget-der_seq-cifar100_None_500_50_20260918-000158_c97bf74f_last.pt", "arm": "D_permuteN", "unit": 260917711, "seed": 260917711, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 34.18, "task_il_mean": 72.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [28.5, 25.2, 30.5, 28.4, 30.3, 36.6, 22.6, 22.0, 39.6, 78.1], "A": [35.2, 27.1, 30.6, 28.4, 29.9, 37.0, 23.1, 21.3, 37.9, 93.1], "C": [63.4, 62.2, 73.0, 68.9, 71.3, 77.8, 65.5, 80.2, 83.2, 83.1], "zg": [3.49858952254802, 3.274303875705693, 4.329516994239762, 3.4804078792454676, 3.604009936301969, 4.233099633984268, 3.0631401103176175, 3.3734567038863896, 5.002707491889596, 8.020936260104179], "lse": [6.653334645086298, 6.933043602364956, 7.5086848015911825, 6.935854813816945, 6.9733618388462055, 7.111405360828226, 6.8349506340794965, 6.92517561687687, 7.688439541892724, 8.830965939556686], "lseb": [4.669088893189725, 4.40549556519846, 5.166885161848326, 4.4548424253129095, 4.5043063346669925, 4.94308404730212, 4.109718403945568, 4.116325474202799, 5.569848740364503, 8.532633190230257]}, "J": {"all": 34.18, "old": 29.299999999999997, "latest": 78.1}, "A": {"all": 36.36, "old": 30.055555555555557, "latest": 93.1}, "C": {"all": 72.86, "old": 71.72222222222223, "latest": 83.1}, "zg": {"all": 4.188016840822296, "old": 3.762136905346532, "latest": 8.020936260104179}, "lse": {"all": 7.239521679493959, "old": 7.062694539486989, "latest": 8.830965939556686}, "lseb": {"all": 5.047222823626166, "old": 4.6599550051146, "latest": 8.532633190230257}}}, {"file": "final_D_permuteN_s260917712_ces-ntarget-der_seq-cifar100_None_500_50_20260918-003723_4c0f72b3_last.pt", "arm": "D_permuteN", "unit": 260917712, "seed": 260917712, "dataset": "seq-cifar100", "model": "ces-ntarget-der", "buffer": 500, "class_il_mean": 35.22, "task_il_mean": 72.55, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.7, "readouts": {"n_tasks": 10, "per_task": {"J": [19.5, 29.3, 28.3, 24.3, 31.0, 34.6, 31.7, 31.3, 39.6, 82.6], "A": [27.3, 34.4, 30.2, 24.6, 30.0, 35.4, 30.8, 31.0, 38.9, 91.4], "C": [54.4, 62.9, 70.6, 65.1, 75.7, 71.1, 78.5, 74.0, 84.2, 89.0], "zg": [2.754706398062408, 4.105801937013864, 3.7576095710135995, 3.215820183424279, 4.053138254340738, 4.284364504924044, 4.268723017923534, 4.1749673907291145, 4.863373559568077, 8.129100314870477], "lse": [6.412953116306328, 7.425534304273238, 7.20064158499397, 6.862062760550634, 7.280994994148905, 7.416487230604495, 7.231722161943844, 7.3723422380936166, 7.423126687651254, 8.843732877748486], "lseb": [4.170071866756227, 5.124475542332649, 4.659252753676234, 4.307814413481575, 4.868389389041445, 5.182898369462699, 5.00622848453009, 4.976402506085285, 5.437676756581921, 8.481220532714982]}, "J": {"all": 35.22, "old": 29.95555555555556, "latest": 82.6}, "A": {"all": 37.4, "old": 31.400000000000002, "latest": 91.4}, "C": {"all": 72.55, "old": 70.72222222222223, "latest": 89.0}, "zg": {"all": 4.360760513187014, "old": 3.94205609077774, "latest": 8.129100314870477}, "lse": {"all": 7.346959795631477, "old": 7.180651675396253, "latest": 8.843732877748486}, "lseb": {"all": 5.221443061466311, "old": 4.8592455646609025, "latest": 8.481220532714982}}}, {"file": "final_H_full_b2000_s260919208_ces-nstat_seq-cifar100_None_2000_50_20260919-080026_8830108a_last.pt", "arm": "H_full_b2000", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 53.720000000000006, "task_il_mean": 82.99, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [56.3, 48.5, 49.2, 52.1, 40.8, 49.0, 50.7, 51.7, 62.4, 76.5], "A": [61.0, 51.6, 50.4, 53.1, 45.7, 48.7, 50.9, 51.8, 62.5, 80.1], "C": [83.7, 75.3, 80.6, 80.0, 75.9, 83.2, 85.2, 86.8, 88.1, 91.1], "zg": [6.102135585527867, 5.723820604832843, 5.934131737142801, 6.190051279557869, 5.347562081392854, 5.859252869359217, 5.740361840204802, 5.977365116350353, 7.164906419218518, 7.693101772777736], "lse": [8.001273511905207, 8.176388004586007, 8.348800090441866, 8.486036205814479, 8.104000102372233, 8.286207256925694, 7.970689847271328, 8.188556356004874, 8.81112012808495, 8.622578772057274], "lseb": [6.743757799047035, 6.512932240331577, 6.5825018187702415, 6.83785924895839, 6.106673731142399, 6.455832403730096, 6.281552620762212, 6.457310307548016, 7.550577518760883, 7.977290572614211]}, "J": {"all": 53.720000000000006, "old": 51.18888888888889, "latest": 76.5}, "A": {"all": 55.58, "old": 52.855555555555554, "latest": 80.1}, "C": {"all": 82.99, "old": 82.08888888888889, "latest": 91.1}, "zg": {"all": 6.173268930636486, "old": 6.004398614843014, "latest": 7.693101772777736}, "lse": {"all": 8.299565027546391, "old": 8.263674611489627, "latest": 8.622578772057274}, "lseb": {"all": 6.750628826166507, "old": 6.614333076561206, "latest": 7.977290572614211}}}, {"file": "final_H_full_b200_s260919208_ces-nstat_seq-cifar100_None_200_50_20260919-075914_78040876_last.pt", "arm": "H_full_b200", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 24.6, "task_il_mean": 66.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [13.8, 15.0, 15.1, 15.0, 19.9, 7.0, 20.5, 31.4, 25.6, 82.7], "A": [21.1, 15.9, 13.8, 13.9, 28.1, 6.2, 19.4, 31.9, 23.6, 91.9], "C": [53.3, 55.6, 56.6, 62.0, 60.5, 62.4, 73.3, 72.1, 82.0, 89.6], "zg": [2.4202021254170685, 2.4726146613173188, 2.2088067501666955, 2.308327237943187, 2.8362430333876985, 1.8126971104703844, 2.8464786279108374, 3.8368424950335176, 3.7633284135255964, 8.600303706534207], "lse": [6.468919072072868, 6.636569120862663, 6.871617889914067, 6.780539575125034, 6.651345545347655, 6.594684271984236, 6.584419443341846, 7.050309720133077, 7.1827417673249805, 9.288753753810127], "lseb": [3.904874948596905, 3.7990219441080417, 3.492505335139296, 3.443247707077225, 4.0483149657766955, 3.0778847300602052, 3.7998064368898934, 4.690255856657763, 4.439000830531089, 8.935170565591099]}, "J": {"all": 24.6, "old": 18.144444444444446, "latest": 82.7}, "A": {"all": 26.580000000000002, "old": 19.322222222222223, "latest": 91.9}, "C": {"all": 66.74, "old": 64.19999999999999, "latest": 89.6}, "zg": {"all": 3.3105844161706512, "old": 2.7228378283524783, "latest": 8.600303706534207}, "lse": {"all": 7.010990015991655, "old": 6.757905156234048, "latest": 9.288753753810127}, "lseb": {"all": 4.3630083320428215, "old": 3.8549903060930126, "latest": 8.935170565591099}}}, {"file": "final_H_full_b500_s260919208_ces-nstat_seq-cifar100_None_500_50_20260919-075950_749cb897_last.pt", "arm": "H_full_b500", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.07, "task_il_mean": 75.42999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [34.1, 21.9, 26.6, 30.8, 27.7, 30.7, 31.8, 37.1, 60.4, 79.6], "A": [38.0, 24.5, 26.7, 30.4, 30.2, 28.9, 29.9, 37.4, 62.3, 86.0], "C": [71.1, 62.0, 68.2, 72.5, 66.3, 75.4, 78.4, 82.9, 87.4, 90.1], "zg": [3.690078047685325, 2.8588651796150955, 3.2956980824368074, 3.5905654140748084, 3.8411315336469563, 3.6098423238340764, 3.4229999735765158, 4.276956476688385, 6.165229533791542, 7.332267393916846], "lse": [6.668920977011119, 6.52951545326763, 6.800270488572231, 6.881982266788191, 7.299955511199646, 6.8351236349596585, 6.5284442561356615, 7.016279825771631, 7.829666261505052, 8.16764104653784], "lseb": [4.681757337553985, 4.017808936969226, 4.270407973629774, 4.482077023063583, 4.789165518438062, 4.470860593193113, 4.171262073743912, 4.861785602016442, 6.611337118490734, 7.637976437459282]}, "J": {"all": 38.07, "old": 33.455555555555556, "latest": 79.6}, "A": {"all": 39.43, "old": 34.25555555555556, "latest": 86.0}, "C": {"all": 75.42999999999999, "old": 73.80000000000001, "latest": 90.1}, "zg": {"all": 4.208363395926636, "old": 3.8612629517055015, "latest": 7.332267393916846}, "lse": {"all": 7.055779972174866, "old": 6.932239852801202, "latest": 8.16764104653784}, "lseb": {"all": 4.999443861455811, "old": 4.706273575233204, "latest": 7.637976437459282}}}, {"file": "final_H_iso_b2000_s260919208_ces-iso_seq-cifar100_None_2000_50_20260919-080038_e0d0eb00_last.pt", "arm": "H_iso_b2000", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 2000, "class_il_mean": 50.39, "task_il_mean": 79.72999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [51.9, 36.5, 43.3, 45.7, 38.6, 42.5, 47.4, 51.9, 64.4, 81.7], "A": [57.9, 37.5, 43.3, 46.3, 41.1, 41.1, 46.6, 50.9, 64.3, 88.3], "C": [80.5, 69.9, 77.3, 75.3, 72.0, 78.8, 81.2, 84.1, 87.2, 91.0], "zg": [5.067792793357745, 4.087132640258409, 5.119881604045863, 5.237230565515347, 4.393972110249102, 4.68480624206923, 4.887506650533527, 5.373751083421055, 6.853475344853476, 7.4026265299394725], "lse": [7.2925524104402895, 7.339337224076527, 7.88399237471198, 8.019698469776936, 7.733871562898215, 7.621771985987026, 7.493141858970321, 7.688787295764006, 8.558018372244659, 8.18556584662311], "lseb": [5.9480151136533985, 5.199799365558233, 6.003586213117017, 6.118579700682228, 5.463383487887835, 5.5219192424836265, 5.623982709359709, 6.009872753788402, 7.307522020443791, 7.711959087899249]}, "J": {"all": 50.39, "old": 46.91111111111111, "latest": 81.7}, "A": {"all": 51.73, "old": 47.666666666666664, "latest": 88.3}, "C": {"all": 79.72999999999999, "old": 78.47777777777777, "latest": 91.0}, "zg": {"all": 5.310817556424323, "old": 5.078394337144861, "latest": 7.4026265299394725}, "lse": {"all": 7.781673740149307, "old": 7.736796839429995, "latest": 8.18556584662311}, "lseb": {"all": 6.0908619694873485, "old": 5.910740067441583, "latest": 7.711959087899249}}}, {"file": "final_H_iso_b200_s260919208_ces-iso_seq-cifar100_None_200_50_20260919-075926_4f3f31f0_last.pt", "arm": "H_iso_b200", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 200, "class_il_mean": 23.44, "task_il_mean": 58.6, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [14.2, 14.0, 16.7, 11.9, 15.5, 6.9, 22.2, 30.0, 23.5, 79.5], "A": [25.7, 15.1, 14.7, 10.4, 18.4, 6.6, 20.3, 31.4, 22.5, 87.8], "C": [45.6, 54.5, 53.9, 48.4, 54.5, 44.2, 63.3, 64.9, 68.4, 88.3], "zg": [1.6690196508746593, 1.9041013387506829, 1.619460898693651, 1.184709068102762, 1.759586906298995, 0.8256371552008204, 2.1511845492059365, 2.772170569974929, 2.706714461831376, 7.187997573070228], "lse": [5.717879651879602, 6.024492638944087, 6.256086616464761, 6.0973752286247285, 5.856890402878424, 5.943800795397962, 5.945125364855201, 6.235251744640781, 6.355993756461343, 8.102780049957573], "lseb": [3.427769353673309, 3.4197845130293243, 3.129550934339135, 2.8233636101835957, 3.2952854444432815, 2.5866283409073962, 3.4021560679648655, 3.953210549511637, 3.71856548898153, 7.57862797956223]}, "J": {"all": 23.44, "old": 17.211111111111112, "latest": 79.5}, "A": {"all": 25.29, "old": 18.344444444444445, "latest": 87.8}, "C": {"all": 58.6, "old": 55.3, "latest": 88.3}, "zg": {"all": 2.3780582172004037, "old": 1.8436205109926458, "latest": 7.187997573070228}, "lse": {"all": 6.253567625010446, "old": 6.048099577794099, "latest": 8.102780049957573}, "lseb": {"all": 3.73349422825963, "old": 3.3062571447815636, "latest": 7.57862797956223}}}, {"file": "final_H_iso_b500_s260919208_ces-iso_seq-cifar100_None_500_50_20260919-080002_2954e395_last.pt", "arm": "H_iso_b500", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.839999999999996, "task_il_mean": 71.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.3, "readouts": {"n_tasks": 10, "per_task": {"J": [31.9, 21.6, 21.1, 24.4, 23.9, 25.6, 29.1, 34.8, 57.1, 78.9], "A": [41.7, 22.9, 20.9, 22.7, 24.4, 23.4, 27.0, 33.3, 57.2, 83.8], "C": [66.4, 61.2, 64.1, 67.3, 63.9, 69.9, 73.4, 76.9, 84.8, 89.5], "zg": [2.8392310140598567, 2.1228768160296605, 2.2840169658493252, 2.3792712986432014, 2.6033219030834736, 2.63493143973127, 2.561001908509061, 3.261978157389909, 5.451598801745567, 6.561157672673464], "lse": [6.036371553743547, 5.985646500872545, 6.1550618865351066, 6.299258189982689, 6.616219290651241, 6.19814910583201, 6.028259989069241, 6.525633321739689, 7.4119967779611065, 7.5124754450613995], "lseb": [4.195098593305178, 3.549043432083425, 3.589351277590954, 3.545021358975156, 3.8628767368772614, 3.750698502745767, 3.5762554953055754, 4.168541256037554, 6.017014744066254, 6.89989118464998]}, "J": {"all": 34.839999999999996, "old": 29.944444444444443, "latest": 78.9}, "A": {"all": 35.730000000000004, "old": 30.38888888888889, "latest": 83.8}, "C": {"all": 71.74, "old": 69.76666666666667, "latest": 89.5}, "zg": {"all": 3.269938597771479, "old": 2.904247589449036, "latest": 6.561157672673464}, "lse": {"all": 6.4769072061448565, "old": 6.361844068487464, "latest": 7.5124754450613995}, "lseb": {"all": 4.315379258163711, "old": 4.028211266331903, "latest": 6.89989118464998}}}, {"file": "final_H_perm_b2000_s260919208_ces-nstat_seq-cifar100_None_2000_50_20260919-080050_6997cffb_last.pt", "arm": "H_perm_b2000", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 2000, "class_il_mean": 50.760000000000005, "task_il_mean": 74.17999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [53.7, 34.6, 42.1, 45.9, 34.6, 46.3, 48.9, 56.0, 65.5, 80.0], "A": [60.8, 38.4, 42.9, 46.5, 39.6, 44.9, 47.8, 55.1, 64.6, 85.2], "C": [75.3, 60.3, 64.0, 67.7, 62.3, 73.2, 78.2, 84.1, 86.3, 90.4], "zg": [4.945475883027538, 4.026310077213682, 4.567492995542474, 4.93088424118422, 3.8951259556692093, 4.708411246730015, 4.932425663501024, 5.621934438597411, 6.924699156312272, 7.367146884761751], "lse": [7.206073764136373, 7.334933826358873, 7.680756811213174, 7.790515456132848, 7.60087298421676, 7.4459765668253395, 7.473133939730553, 7.814596882085162, 8.607694505838172, 8.205410707877666], "lseb": [5.889400073303417, 5.308371036442388, 5.695927113097822, 5.969167686616663, 5.264402274884418, 5.594641481033485, 5.720443825143249, 6.2421525220179275, 7.409747188882127, 7.6840028934049975]}, "J": {"all": 50.760000000000005, "old": 47.51111111111111, "latest": 80.0}, "A": {"all": 52.58, "old": 48.95555555555555, "latest": 85.2}, "C": {"all": 74.17999999999999, "old": 72.37777777777778, "latest": 90.4}, "zg": {"all": 5.19199065425396, "old": 4.950306628641983, "latest": 7.367146884761751}, "lse": {"all": 7.715996544441492, "old": 7.661617192948585, "latest": 8.205410707877666}, "lseb": {"all": 6.07782560948265, "old": 5.899361466824611, "latest": 7.6840028934049975}}}, {"file": "final_H_perm_b200_s260919208_ces-nstat_seq-cifar100_None_200_50_20260919-075938_a3e39fb9_last.pt", "arm": "H_perm_b200", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 200, "class_il_mean": 21.46, "task_il_mean": 52.46, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [9.8, 12.9, 12.4, 11.0, 13.1, 6.8, 18.5, 23.8, 21.3, 85.0], "A": [13.0, 13.4, 11.2, 9.9, 15.9, 7.0, 19.0, 25.5, 20.0, 94.3], "C": [39.9, 42.7, 46.6, 41.9, 44.4, 40.0, 51.0, 57.2, 72.1, 88.8], "zg": [1.5897352008838206, 1.8626619438566268, 1.5643879133150913, 1.183577107483521, 1.502582478409633, 1.1267185660612304, 2.113073653716594, 2.7493422856982797, 2.998709918605164, 8.276498609885573], "lse": [6.1459098744237375, 6.461524216478939, 6.588873276110249, 6.464006863914984, 6.168805506863419, 6.391603499693453, 6.323804299717673, 6.589464173176444, 6.937214817856666, 8.948405289707106], "lseb": [3.432968737625103, 3.6108975084533594, 3.2038585446538876, 2.9606962025942973, 3.263373098678955, 2.9103575747366035, 3.622295075610649, 4.0827114906565045, 3.9358274927853185, 8.632819585514738]}, "J": {"all": 21.46, "old": 14.399999999999999, "latest": 85.0}, "A": {"all": 22.919999999999998, "old": 14.988888888888889, "latest": 94.3}, "C": {"all": 52.46, "old": 48.422222222222224, "latest": 88.8}, "zg": {"all": 2.4967287677915535, "old": 1.8545321186699957, "latest": 8.276498609885573}, "lse": {"all": 6.7019611817942675, "old": 6.452356280915063, "latest": 8.948405289707106}, "lseb": {"all": 3.9655805311309416, "old": 3.446998413977186, "latest": 8.632819585514738}}}, {"file": "final_H_perm_b500_s260919208_ces-nstat_seq-cifar100_None_500_50_20260919-080014_bffbdf76_last.pt", "arm": "H_perm_b500", "unit": 260919208, "seed": 260919208, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 35.18, "task_il_mean": 64.6, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [30.2, 16.9, 23.5, 26.6, 25.0, 29.8, 31.0, 31.7, 54.9, 82.2], "A": [37.7, 17.3, 23.3, 25.5, 26.7, 29.5, 29.4, 31.0, 55.1, 88.6], "C": [55.1, 46.1, 53.0, 60.0, 57.2, 64.9, 66.7, 70.0, 82.7, 90.3], "zg": [2.87935754599981, 1.9406427096296102, 2.356914537058212, 2.7562314877347087, 2.764069972218014, 3.2314404463656246, 2.885839604213834, 3.332903989692219, 5.447657574983314, 7.209385004460811], "lse": [6.299633756972667, 6.233591748406708, 6.416597876695765, 6.616709082079137, 6.9472927428494184, 6.615957810413127, 6.293394092004078, 6.705280786123611, 7.5182395568929925, 8.025187178082248], "lseb": [4.31558924574968, 3.6471847276746217, 3.7988252500940938, 4.062964839391119, 4.166934496108531, 4.357326375837219, 3.961543577740033, 4.308615826929167, 6.065683476151481, 7.525535096097317]}, "J": {"all": 35.18, "old": 29.95555555555556, "latest": 82.2}, "A": {"all": 36.410000000000004, "old": 30.61111111111111, "latest": 88.6}, "C": {"all": 64.6, "old": 61.74444444444445, "latest": 90.3}, "zg": {"all": 3.4804442872356156, "old": 3.0661175408772605, "latest": 7.209385004460811}, "lse": {"all": 6.767188463051975, "old": 6.627410828048612, "latest": 8.025187178082248}, "lseb": {"all": 4.621020291177326, "old": 4.298296423963993, "latest": 7.525535096097317}}}, {"file": "final_K_Hiso_s260918717_ces-iso_seq-cifar100_None_500_50_20260918-215112_a76f3c46_last.pt", "arm": "K_Hiso", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 29.630000000000003, "task_il_mean": 69.97999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [12.9, 23.7, 20.0, 25.6, 26.5, 17.4, 23.1, 21.3, 37.8, 88.0], "A": [17.0, 24.2, 17.4, 24.7, 25.9, 15.7, 21.3, 21.2, 35.2, 97.3], "C": [45.4, 61.9, 63.4, 71.1, 63.4, 73.8, 75.7, 72.1, 83.2, 89.8], "zg": [2.21565152015537, 2.999516902358271, 2.3052129150107503, 3.003073215418961, 2.9170354630858637, 2.302274946386577, 2.8715040017068385, 2.831870182853192, 4.242793827634305, 8.104257433854043], "lse": [6.586022003113129, 6.6930227326472, 6.637201279436592, 7.052979690003024, 6.923889756908505, 6.774136581721483, 6.924324262921272, 6.984301991134454, 7.079083642947001, 8.63808373284839], "lseb": [4.0059662490257715, 4.357742519919168, 3.6022036928783034, 4.059187758687403, 4.2028140972024275, 3.3665444813707923, 3.7917529756811432, 3.8518740853306395, 4.881551167663089, 8.410341219960427]}, "J": {"all": 29.630000000000003, "old": 23.144444444444446, "latest": 88.0}, "A": {"all": 29.99, "old": 22.51111111111111, "latest": 97.3}, "C": {"all": 69.97999999999999, "old": 67.77777777777777, "latest": 89.8}, "zg": {"all": 3.379319040846417, "old": 2.8543258860677923, "latest": 8.104257433854043}, "lse": {"all": 7.029304567368105, "old": 6.850551326759184, "latest": 8.63808373284839}, "lseb": {"all": 4.452997824771916, "old": 4.0132930030843035, "latest": 8.410341219960427}}}, {"file": "final_K_Hiso_s260918718_ces-iso_seq-cifar100_None_500_50_20260918-215212_1df09f2c_last.pt", "arm": "K_Hiso", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 35.65, "task_il_mean": 71.85, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [27.0, 15.0, 24.3, 28.1, 28.9, 34.3, 30.4, 33.7, 52.5, 82.3], "A": [32.8, 17.5, 22.2, 27.6, 30.1, 33.4, 28.7, 33.5, 52.2, 88.3], "C": [63.6, 48.8, 70.3, 70.5, 67.1, 75.7, 76.8, 71.8, 82.4, 91.5], "zg": [2.5276403671689334, 1.5424987527094782, 2.3375863590985535, 2.663180481661111, 2.606726902548224, 3.41281746412348, 3.1984886691868306, 3.140431680999696, 4.537637951439247, 6.621166300460696], "lse": [5.880487818227493, 5.616833325397347, 6.3377505400325, 6.139934201659003, 5.925922877683512, 6.5150962201470195, 6.480707635357768, 6.188796264024114, 6.614394255461298, 7.427228698095894], "lseb": [3.9236815014031707, 3.1811161640431824, 3.4847987970108143, 3.7457766774359804, 3.777836998441815, 4.330703513976884, 4.075071675253101, 4.157180727044985, 5.196804213514499, 6.902002999753001]}, "J": {"all": 35.65, "old": 30.466666666666665, "latest": 82.3}, "A": {"all": 36.63, "old": 30.88888888888889, "latest": 88.3}, "C": {"all": 71.85, "old": 69.66666666666667, "latest": 91.5}, "zg": {"all": 3.258817492939625, "old": 2.8852231809928393, "latest": 6.621166300460696}, "lse": {"all": 6.312715183608595, "old": 6.1888803486655615, "latest": 7.427228698095894}, "lseb": {"all": 4.277497326787744, "old": 3.9858855853471593, "latest": 6.902002999753001}}}, {"file": "final_K_Hiso_s260918719_ces-iso_seq-cifar100_None_500_50_20260919-000921_27f0418e_last.pt", "arm": "K_Hiso", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-iso", "buffer": 500, "class_il_mean": 34.58, "task_il_mean": 71.75999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [30.5, 34.4, 27.4, 25.5, 21.8, 27.7, 19.9, 33.3, 50.1, 75.2], "A": [39.7, 32.3, 26.5, 23.7, 20.5, 27.3, 20.1, 32.8, 49.2, 84.5], "C": [67.2, 69.7, 72.9, 69.2, 66.3, 70.9, 58.7, 73.0, 82.4, 87.3], "zg": [3.028364288419485, 3.4657209014473485, 2.823628315235488, 2.3704668143587186, 2.225713189499453, 2.456460866753943, 2.204283195500262, 3.2119131157118828, 4.783549566946924, 5.934895091407001], "lse": [6.161118005352291, 6.675630361065656, 6.203710954126478, 6.071720623828166, 6.066590388416376, 5.790205480614007, 6.26993976905503, 6.403464191763618, 7.060711682774756, 7.046663168858815], "lseb": [4.353465300553329, 4.537189514149768, 3.881011625418588, 3.5328502619811246, 3.4219783494620177, 3.539859488158719, 3.5469603987424945, 4.171628476907181, 5.426472949263717, 6.350008197359812]}, "J": {"all": 34.58, "old": 30.06666666666667, "latest": 75.2}, "A": {"all": 35.660000000000004, "old": 30.233333333333334, "latest": 84.5}, "C": {"all": 71.76, "old": 70.03333333333335, "latest": 87.3}, "zg": {"all": 3.2504995345280507, "old": 2.9522333615415004, "latest": 5.934895091407001}, "lse": {"all": 6.374975462585519, "old": 6.30034349522182, "latest": 7.046663168858815}, "lseb": {"all": 4.276142456199675, "old": 4.045712929404105, "latest": 6.350008197359812}}}, {"file": "final_K_Hperm_s260918717_ces-nstat_seq-cifar100_None_500_50_20260918-215100_b1c40b8c_last.pt", "arm": "K_Hperm", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 29.99, "task_il_mean": 64.47999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [15.1, 24.8, 20.9, 26.7, 26.5, 19.2, 27.4, 17.9, 33.8, 87.6], "A": [20.1, 25.2, 20.0, 25.1, 27.1, 16.9, 25.9, 17.3, 31.8, 96.5], "C": [39.6, 56.8, 54.1, 65.5, 55.5, 69.2, 68.7, 66.5, 78.9, 90.0], "zg": [2.0927658897247166, 2.9670339586855845, 2.4192410744479855, 3.1003958804900758, 3.2073094714386388, 2.741584282638505, 3.2796966635258866, 2.6763006214648484, 4.1626655214075, 8.10762619639933], "lse": [6.684809133481322, 6.750170071738206, 6.857822369265497, 7.182123543070507, 7.21033741016807, 6.971058129860873, 7.0255218941330115, 7.106774558236306, 7.164669675704609, 8.696510276399483], "lseb": [3.9221692219307243, 4.33410869937468, 3.8139324430010926, 4.2980307579214445, 4.613349902390953, 3.825131481332012, 4.309493125391668, 3.8367452034981064, 4.86972124328466, 8.449350618792097]}, "J": {"all": 29.99, "old": 23.58888888888889, "latest": 87.6}, "A": {"all": 30.589999999999996, "old": 23.266666666666666, "latest": 96.5}, "C": {"all": 64.47999999999999, "old": 61.64444444444444, "latest": 90.0}, "zg": {"all": 3.475461956022307, "old": 2.96077704042486, "latest": 8.10762619639933}, "lse": {"all": 7.164979706205789, "old": 6.994809642850933, "latest": 8.696510276399483}, "lseb": {"all": 4.627203269691743, "old": 4.202520230902816, "latest": 8.449350618792097}}}, {"file": "final_K_Hperm_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215200_eda66eb5_last.pt", "arm": "K_Hperm", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 35.48, "task_il_mean": 64.83, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.7, "readouts": {"n_tasks": 10, "per_task": {"J": [29.1, 17.3, 22.2, 29.1, 28.2, 34.7, 29.2, 28.3, 49.6, 87.1], "A": [36.1, 20.9, 21.4, 29.2, 29.0, 34.0, 28.4, 29.3, 50.4, 92.3], "C": [56.6, 41.8, 54.0, 61.5, 60.0, 67.0, 71.8, 63.5, 80.1, 92.0], "zg": [2.7268617140166462, 1.7650895209889859, 2.126973149373662, 2.8148910546246917, 2.542396571681835, 3.5732379812630826, 3.2842800152692946, 3.0539321869341656, 4.86471040214505, 7.320736913092435], "lse": [6.058692093751513, 5.876822711772657, 6.4773114234190245, 6.412264220814946, 6.087781069981544, 6.835101749596121, 6.773719069265974, 6.401664692731108, 6.99457356975656, 7.982638237432383], "lseb": [4.1557510865561955, 3.5186564101256175, 3.5545043153470686, 4.045740003843631, 3.8479578641101795, 4.65673842846029, 4.2591750504584445, 4.217823789056822, 5.563123501628421, 7.583181068411031]}, "J": {"all": 35.480000000000004, "old": 29.744444444444444, "latest": 87.1}, "A": {"all": 37.1, "old": 30.966666666666665, "latest": 92.3}, "C": {"all": 64.83, "old": 61.8111111111111, "latest": 92.0}, "zg": {"all": 3.407310950938985, "old": 2.972485844033046, "latest": 7.320736913092435}, "lse": {"all": 6.590056883852183, "old": 6.435325622343272, "latest": 7.982638237432383}, "lseb": {"all": 4.54026515179977, "old": 4.202163383287408, "latest": 7.583181068411031}}}, {"file": "final_K_Hperm_s260918719_ces-nstat_seq-cifar100_None_500_50_20260919-000909_7e75fd70_last.pt", "arm": "K_Hperm", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 33.75, "task_il_mean": 63.089999999999996, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [24.0, 35.8, 28.4, 26.1, 20.7, 26.6, 19.6, 32.0, 48.4, 75.9], "A": [31.8, 37.0, 27.5, 26.6, 20.8, 27.2, 20.9, 32.5, 46.5, 85.3], "C": [51.6, 61.2, 59.4, 59.6, 55.5, 62.9, 47.9, 64.5, 80.4, 87.9], "zg": [2.6178505364563316, 3.695150221334072, 2.7927703839056193, 2.6689118294916114, 2.203331083348021, 2.5211116364374755, 2.378555805178359, 3.5999275055788456, 4.882571277797222, 6.344068127654493], "lse": [6.363317331712969, 6.836114613815976, 6.3591262708194485, 6.470407781177625, 6.251255771373861, 6.012177118524474, 6.519288866745507, 6.991956226180907, 7.2942871509790255, 7.402568527408385], "lseb": [4.149425522076686, 4.870757998797506, 4.067578125723033, 3.9656924568772403, 3.6675151092042215, 3.7297789268969965, 3.9724644907953275, 4.736767940958765, 5.576483014923427, 6.762875642115229]}, "J": {"all": 33.75, "old": 29.06666666666667, "latest": 75.9}, "A": {"all": 35.61, "old": 30.08888888888889, "latest": 85.3}, "C": {"all": 63.089999999999996, "old": 60.333333333333336, "latest": 87.9}, "zg": {"all": 3.370424840718205, "old": 3.0400200310586176, "latest": 6.344068127654493}, "lse": {"all": 6.6500499658738175, "old": 6.566436792369977, "latest": 7.402568527408385}, "lseb": {"all": 4.549933922836843, "old": 4.304051509583689, "latest": 6.762875642115229}}}, {"file": "final_K_Niso_s260918717_ces-nstat_seq-cifar100_None_500_50_20260918-215048_319b01d3_last.pt", "arm": "K_Niso", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.38, "task_il_mean": 75.24000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [13.1, 29.6, 21.2, 32.6, 29.2, 21.6, 24.3, 23.7, 40.0, 88.5], "A": [15.8, 31.4, 20.5, 32.6, 30.2, 20.1, 23.8, 23.8, 37.9, 97.2], "C": [47.5, 65.8, 73.2, 80.3, 67.2, 80.8, 81.3, 80.8, 85.2, 90.3], "zg": [2.437046903231181, 3.7796116648837925, 3.313811607211828, 4.282702702148818, 3.9221391015187836, 3.4526582580953837, 3.783598272034898, 3.8826734023429452, 4.909923697367311, 9.035913705736398], "lse": [6.952507372056791, 7.2390819655405485, 7.15867741317306, 7.58573906307079, 7.578461296579015, 7.438551780940447, 7.385377782080791, 7.639121231331296, 7.612870315695474, 9.53254342303404], "lseb": [4.063721770507284, 4.882352969345688, 4.204008620891359, 4.964338240392457, 4.913864999143695, 4.194415589757129, 4.482125583475819, 4.5575466656929775, 5.436805224864889, 9.344254927164519]}, "J": {"all": 32.38, "old": 26.144444444444446, "latest": 88.5}, "A": {"all": 33.33, "old": 26.233333333333334, "latest": 97.2}, "C": {"all": 75.24, "old": 73.56666666666666, "latest": 90.3}, "zg": {"all": 4.280007931457134, "old": 3.751573956537216, "latest": 9.035913705736398}, "lse": {"all": 7.612293164350225, "old": 7.398932024496468, "latest": 9.53254342303404}, "lseb": {"all": 5.104343459123582, "old": 4.633242184896811, "latest": 9.344254927164519}}}, {"file": "final_K_Niso_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215148_0ba5a15d_last.pt", "arm": "K_Niso", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 39.16, "task_il_mean": 75.44, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [31.5, 21.1, 28.4, 31.3, 38.4, 39.3, 37.8, 31.6, 48.8, 83.4], "A": [36.7, 27.9, 28.8, 30.9, 40.8, 39.8, 36.2, 32.8, 49.6, 89.0], "C": [65.9, 52.3, 69.8, 78.4, 74.2, 78.2, 83.9, 77.1, 82.3, 92.3], "zg": [3.302121231559664, 2.4023306971089915, 3.462854582472588, 3.826899669893086, 3.7828933720439673, 4.475142294773832, 4.349034242885187, 3.8442377796545624, 5.185888798847794, 7.63162275326252], "lse": [6.436417915197317, 6.066314412563238, 7.023661492392055, 6.890137056822582, 6.4579713054046275, 7.226192826263908, 7.121160017041354, 6.694173717847758, 7.2896679159034345, 8.330130051248721], "lseb": [4.4254394302624345, 3.7887726787549285, 4.357165125254163, 4.5784327318187605, 4.610081757925415, 5.216839711696358, 4.967139564087134, 4.61343482728673, 5.764983135881168, 7.893307053421523]}, "J": {"all": 39.160000000000004, "old": 34.24444444444444, "latest": 83.4}, "A": {"all": 41.25, "old": 35.94444444444444, "latest": 89.0}, "C": {"all": 75.44, "old": 73.56666666666666, "latest": 92.3}, "zg": {"all": 4.226302542250219, "old": 3.8479336299155187, "latest": 7.63162275326252}, "lse": {"all": 6.9535826710685, "old": 6.800632962159586, "latest": 8.330130051248721}, "lseb": {"all": 5.021559601638861, "old": 4.702476551440788, "latest": 7.893307053421523}}}, {"file": "final_K_Niso_s260918719_ces-nstat_seq-cifar100_None_500_50_20260919-000857_a0926c35_last.pt", "arm": "K_Niso", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.739999999999995, "task_il_mean": 75.97999999999999, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 25.0, "readouts": {"n_tasks": 10, "per_task": {"J": [31.1, 44.2, 32.5, 31.1, 30.8, 31.3, 21.7, 36.2, 51.7, 66.8], "A": [35.3, 44.1, 31.5, 32.7, 29.1, 32.6, 23.1, 38.1, 51.9, 76.2], "C": [70.5, 75.9, 73.9, 77.6, 74.2, 74.8, 64.6, 76.3, 85.4, 86.6], "zg": [3.5269267437942324, 4.719751128476113, 3.640490623274818, 3.7274445965737106, 3.402007461929694, 3.432085001308471, 3.347169523498043, 4.499620927639306, 5.710199371650815, 6.053970521658659], "lse": [6.618976667453525, 7.25454752923864, 6.66152045006544, 6.834667590060854, 6.557889237590653, 6.463587930239022, 6.862934426472562, 7.336706837963794, 7.783623665143761, 7.367314567167731], "lseb": [4.53292394362227, 5.46499855602808, 4.491660561720314, 4.48654068544128, 4.251520490503752, 4.288823196317984, 4.397708194261498, 5.263356326347692, 6.21753748606883, 6.471830360893619]}, "J": {"all": 37.74, "old": 34.51111111111111, "latest": 66.8}, "A": {"all": 39.46, "old": 35.37777777777777, "latest": 76.2}, "C": {"all": 75.97999999999999, "old": 74.80000000000001, "latest": 86.6}, "zg": {"all": 4.205966589980386, "old": 4.000632819793911, "latest": 6.053970521658659}, "lse": {"all": 6.974176890139598, "old": 6.930494926025362, "latest": 7.367314567167731}, "lseb": {"all": 4.986689980120532, "old": 4.821674382256855, "latest": 6.471830360893619}}}, {"file": "final_K_Nnone_s260918717_ces-nstat_seq-cifar100_None_500_50_20260918-215036_54da74a8_last.pt", "arm": "K_Nnone", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.89, "task_il_mean": 80.36999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [6.4, 10.7, 8.8, 13.7, 14.0, 10.2, 13.8, 14.2, 26.6, 90.5], "A": [6.0, 9.5, 8.0, 12.4, 12.5, 9.2, 13.2, 13.1, 25.0, 99.7], "C": [71.4, 71.4, 80.7, 81.0, 73.8, 82.4, 82.8, 81.8, 87.7, 90.7], "zg": [8.05058670949936, 9.638115572929383, 9.4757925927639, 10.835698837041855, 10.362237462759017, 9.927072716236115, 11.150013641357422, 11.148819413900375, 12.435338480949401, 18.287167699337004], "lse": [14.574561973698298, 14.862485536865005, 14.8444228528565, 15.465880128682802, 15.405748892549436, 15.279445936690285, 15.93075576144837, 16.150341557016148, 15.759615214118787, 18.65197151651706], "lseb": [9.009091911464534, 10.498872064864091, 10.072962984427294, 11.388476678817295, 11.178123964454354, 10.468399784606842, 11.673145680142778, 11.67995510213248, 12.831314541463552, 18.62404799533279]}, "J": {"all": 20.89, "old": 13.155555555555557, "latest": 90.5}, "A": {"all": 20.86, "old": 12.100000000000001, "latest": 99.7}, "C": {"all": 80.37, "old": 79.22222222222223, "latest": 90.7}, "zg": {"all": 11.131084312677384, "old": 10.33596393638187, "latest": 18.287167699337004}, "lse": {"all": 15.69252293704427, "old": 15.363695317102847, "latest": 18.65197151651706}, "lseb": {"all": 11.742439070770601, "old": 10.977815856930357, "latest": 18.62404799533279}}}, {"file": "final_K_Nnone_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215136_7b14c428_last.pt", "arm": "K_Nnone", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.22, "task_il_mean": 80.96000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [10.5, 4.4, 9.1, 10.3, 11.0, 22.2, 15.1, 17.0, 40.6, 92.0], "A": [9.0, 3.6, 7.9, 9.0, 9.4, 21.6, 13.9, 16.4, 38.7, 99.8], "C": [82.3, 57.7, 82.2, 86.3, 79.3, 81.4, 85.7, 77.7, 84.9, 92.1], "zg": [8.564952800512314, 7.949547414779663, 9.412531964302064, 9.769291701793671, 9.879179696559905, 10.680376262903213, 10.415546301066875, 10.836048433065415, 12.626948887109757, 18.347191700935365], "lse": [13.67748000088404, 14.151132985641217, 15.033765551085713, 14.788028282353894, 14.556857494559726, 15.030374130932731, 15.414642431270657, 15.044185236712226, 15.18002885519568, 18.632093412457518], "lseb": [9.163047013585192, 9.179377512027896, 10.001741409266357, 10.214730495314008, 10.520773976794699, 11.262813835126176, 10.891950930799057, 11.527174720220481, 13.122631795072902, 18.60288234495118]}, "J": {"all": 23.22, "old": 15.577777777777776, "latest": 92.0}, "A": {"all": 22.93, "old": 14.38888888888889, "latest": 99.8}, "C": {"all": 80.96000000000001, "old": 79.72222222222223, "latest": 92.1}, "zg": {"all": 10.848161516302824, "old": 10.014935940232542, "latest": 18.347191700935365}, "lse": {"all": 15.15085883810934, "old": 14.764054996515098, "latest": 18.632093412457518}, "lseb": {"all": 11.448712403315795, "old": 10.653804632022975, "latest": 18.60288234495118}}}, {"file": "final_K_Nnone_s260918719_ces-nstat_seq-cifar100_None_500_50_20260919-000845_1e8a1d50_last.pt", "arm": "K_Nnone", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 22.72, "task_il_mean": 81.32000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.9, "readouts": {"n_tasks": 10, "per_task": {"J": [10.0, 15.2, 6.6, 9.3, 9.4, 10.9, 12.8, 21.2, 43.0, 88.8], "A": [8.6, 13.8, 5.6, 8.1, 8.4, 10.3, 12.1, 20.2, 41.8, 99.7], "C": [80.5, 83.4, 82.0, 80.9, 79.1, 77.0, 69.2, 81.6, 90.4, 89.1], "zg": [8.240605275392532, 9.7680268201828, 9.232015493392945, 9.572019219875335, 9.532638353109359, 9.534969599723816, 9.355980562210084, 10.96616771236062, 13.434590521812439, 17.717034157276153], "lse": [13.741977927094048, 14.773785447185709, 14.755252018123633, 15.109634594446433, 14.63769306755445, 14.333434108938688, 14.90994753113811, 15.312797629099041, 15.83844512060548, 18.16504049583588], "lseb": [8.91018748173658, 10.300404686827754, 9.844115663400087, 10.14486163497729, 10.214274859400314, 10.24737226208099, 10.26239709105446, 11.54049736402722, 13.76839109835912, 18.135280286867353]}, "J": {"all": 22.72, "old": 15.377777777777778, "latest": 88.8}, "A": {"all": 22.86, "old": 14.322222222222223, "latest": 99.7}, "C": {"all": 81.32000000000001, "old": 80.45555555555556, "latest": 89.1}, "zg": {"all": 10.735404771533608, "old": 9.95966817311777, "latest": 17.717034157276153}, "lse": {"all": 15.157800794002148, "old": 14.823663049353955, "latest": 18.16504049583588}, "lseb": {"all": 11.336778242873118, "old": 10.581389126873757, "latest": 18.135280286867353}}}, {"file": "final_K_full_s260918717_ces-nstat_seq-cifar100_None_500_50_20260918-215024_2116535c_last.pt", "arm": "K_full", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 32.8, "task_il_mean": 75.59, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [13.2, 28.9, 26.7, 35.3, 30.1, 21.0, 27.3, 24.1, 35.3, 86.1], "A": [16.0, 31.2, 25.9, 34.2, 33.4, 20.0, 27.8, 24.4, 34.5, 95.2], "C": [53.9, 65.6, 74.4, 79.7, 67.6, 79.0, 80.0, 80.5, 85.4, 89.8], "zg": [2.677734195563942, 3.9295862483696546, 3.7231344567621125, 4.48936881262064, 4.434699752441608, 3.6534641494145617, 4.233376564526931, 4.042958299892023, 4.842331453113816, 8.965365683330223], "lse": [7.109864282482098, 7.450145399403098, 7.313643974603682, 7.558783013568839, 7.813459168070659, 7.538517565674903, 7.69846913912718, 7.613538141390845, 7.727819533427424, 9.521423048620884], "lseb": [4.167933666888273, 5.027102611746964, 4.524635628942351, 5.138060998537348, 5.413432647822498, 4.381133353718868, 4.892205318358576, 4.730001245529396, 5.383762763614868, 9.291852618583455]}, "J": {"all": 32.8, "old": 26.87777777777778, "latest": 86.1}, "A": {"all": 34.260000000000005, "old": 27.48888888888889, "latest": 95.2}, "C": {"all": 75.59, "old": 74.01111111111112, "latest": 89.8}, "zg": {"all": 4.499201961603552, "old": 4.002961548078365, "latest": 8.965365683330223}, "lse": {"all": 7.734566326636961, "old": 7.536026690860969, "latest": 9.521423048620884}, "lseb": {"all": 5.2950120853742595, "old": 4.85091869279546, "latest": 9.291852618583455}}}, {"file": "final_K_full_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215124_07120a91_last.pt", "arm": "K_full", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.959999999999994, "task_il_mean": 76.64000000000001, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [29.8, 21.6, 30.3, 30.5, 35.8, 42.4, 33.6, 34.1, 47.2, 84.3], "A": [33.6, 27.7, 30.3, 29.8, 36.2, 43.2, 32.3, 36.7, 49.1, 88.1], "C": [69.5, 52.2, 78.1, 80.6, 76.4, 79.0, 80.9, 75.4, 81.7, 92.6], "zg": [3.3725906665120275, 2.4853283645063637, 3.832687564011663, 3.764160113796359, 3.7391020548641682, 4.874768712561577, 4.007831752660219, 4.084102608683985, 5.113244102415629, 7.72062445306778], "lse": [6.505263245135547, 6.182795246661774, 7.128152690360592, 6.851219777576366, 6.545367269246519, 7.411504585152308, 7.012330234810715, 6.8213559324113895, 7.274698622301437, 8.399517967827396], "lseb": [4.4221072239912775, 3.913068540120841, 4.611040716090171, 4.462640245810276, 4.528661187773847, 5.553760283034457, 4.6787198101901675, 4.869047473411971, 5.728400243865125, 7.9577181398867305]}, "J": {"all": 38.96, "old": 33.922222222222224, "latest": 84.3}, "A": {"all": 40.7, "old": 35.43333333333334, "latest": 88.1}, "C": {"all": 76.64, "old": 74.86666666666666, "latest": 92.6}, "zg": {"all": 4.299444039307977, "old": 3.919312882223555, "latest": 7.72062445306778}, "lse": {"all": 7.013220557148405, "old": 6.859187511517406, "latest": 8.399517967827396}, "lseb": {"all": 5.072516386417486, "old": 4.751938413809793, "latest": 7.9577181398867305}}}, {"file": "final_K_full_s260918719_ces-nstat_seq-cifar100_None_500_50_20260919-000833_05eea568_last.pt", "arm": "K_full", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 38.19, "task_il_mean": 76.09, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [29.1, 42.8, 31.6, 31.2, 28.9, 31.9, 24.0, 34.9, 50.3, 77.2], "A": [33.0, 43.6, 31.8, 31.6, 29.3, 34.0, 24.9, 36.3, 50.3, 86.5], "C": [68.2, 74.9, 75.0, 75.4, 73.7, 76.5, 64.9, 78.2, 85.5, 88.6], "zg": [3.4165260644629596, 4.708388337332756, 3.6596402043458074, 3.7704947286304087, 3.59256427372247, 3.5978244341183454, 3.309529411303811, 4.408377470185981, 5.4953219608441, 6.967221095994115], "lse": [6.720064619011995, 7.376935818750665, 6.735579943549079, 6.851737375959841, 6.74716743307035, 6.531588495523639, 6.897378253841427, 7.311878941430235, 7.577259725230784, 7.888825904080037], "lseb": [4.501793715936905, 5.5121180679855, 4.4862931572257505, 4.543539482617783, 4.437024086713816, 4.373345557924685, 4.364107454329387, 5.116940576967728, 5.989230644421723, 7.325376438380395]}, "J": {"all": 38.19, "old": 33.855555555555554, "latest": 77.2}, "A": {"all": 40.13, "old": 34.97777777777778, "latest": 86.5}, "C": {"all": 76.09, "old": 74.7, "latest": 88.6}, "zg": {"all": 4.292588798094075, "old": 3.9954074316607375, "latest": 6.967221095994115}, "lse": {"all": 7.063841651044806, "old": 6.9721767340408904, "latest": 7.888825904080037}, "lseb": {"all": 5.064976918250368, "old": 4.813821416013698, "latest": 7.325376438380395}}}, {"file": "final_K_none_s260919003_ces-nstat_seq-cifar100_None_500_50_20260919-012919_d0f70c7b_last.pt", "arm": "K_none", "unit": 260919003, "seed": 260919003, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 21.78, "task_il_mean": 80.33000000000001, "gate": {"J_vs_classil": 3.552713678800501e-15, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 17.4, "readouts": {"n_tasks": 10, "per_task": {"J": [5.6, 9.0, 10.0, 14.8, 8.0, 12.7, 12.3, 25.0, 30.3, 90.1], "A": [4.4, 7.2, 8.9, 13.9, 7.5, 12.5, 10.8, 23.5, 29.4, 99.6], "C": [78.4, 76.7, 77.1, 78.5, 74.8, 79.8, 82.0, 80.8, 85.0, 90.2], "zg": [8.44637002825737, 9.479595862865448, 10.031269029855729, 10.266768057823182, 9.888098751306535, 10.860559046983719, 10.823280775785447, 12.097914920806884, 13.204867641448974, 18.65611665034294], "lse": [14.759440050274922, 14.706850099697693, 15.470149419647312, 15.601591642083736, 15.214447526938375, 15.744806899694092, 16.07269593412009, 15.905201730975406, 16.482900049509382, 19.06871307166105], "lseb": [9.152935025412257, 10.268947740011942, 10.721456290528048, 10.942043767695498, 10.729633827104365, 11.498166541132939, 11.401796540511613, 12.686392685626377, 13.675104903694372, 19.03531241749869]}, "J": {"all": 21.779999999999998, "old": 14.18888888888889, "latest": 90.1}, "A": {"all": 21.77, "old": 13.122222222222222, "latest": 99.6}, "C": {"all": 80.33, "old": 79.23333333333333, "latest": 90.2}, "zg": {"all": 11.375484076547624, "old": 10.566524901681476, "latest": 18.65611665034294}, "lse": {"all": 15.902679642460205, "old": 15.550898150326779, "latest": 19.06871307166105}, "lseb": {"all": 12.011178973921611, "old": 11.230719702413046, "latest": 19.03531241749869}}}, {"file": "final_K_none_s260919004_ces-nstat_seq-cifar100_None_500_50_20260919-013019_f4e3790f_last.pt", "arm": "K_none", "unit": 260919004, "seed": 260919004, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 23.85, "task_il_mean": 80.0, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 16.1, "readouts": {"n_tasks": 10, "per_task": {"J": [8.6, 5.0, 6.5, 13.5, 14.9, 10.8, 21.3, 30.2, 35.5, 92.2], "A": [7.7, 4.3, 5.8, 11.6, 13.1, 9.3, 21.4, 29.0, 34.5, 99.8], "C": [82.1, 67.9, 78.7, 83.7, 76.1, 73.5, 80.9, 82.1, 82.6, 92.4], "zg": [8.429131855726242, 8.403100469112395, 9.148612814188004, 9.56147070288658, 9.424051798820496, 9.446236381053925, 11.19110540652275, 11.766702630281449, 12.922035647392272, 18.825538728237152], "lse": [13.7523927626462, 14.678517730024195, 14.937665022916987, 14.50718929099397, 14.501457941817105, 14.21258512053303, 15.18840208452735, 15.267681628976396, 15.682762285659281, 19.123727374865755], "lseb": [9.07249396152716, 9.339111108625369, 9.814726733242175, 10.110856618635978, 10.175721336733801, 10.214958593958817, 11.805127714156841, 12.32626623121233, 13.410802419445561, 19.10252536515402]}, "J": {"all": 23.85, "old": 16.255555555555556, "latest": 92.2}, "A": {"all": 23.65, "old": 15.188888888888888, "latest": 99.8}, "C": {"all": 80.0, "old": 78.62222222222222, "latest": 92.4}, "zg": {"all": 10.911798643422127, "old": 10.032494189553791, "latest": 18.825538728237152}, "lse": {"all": 15.185238124296026, "old": 14.747628207566057, "latest": 19.123727374865755}, "lseb": {"all": 11.537259008269206, "old": 10.696673857504226, "latest": 19.10252536515402}}}, {"file": "final_K_original_s260919003_ces-nstat_seq-cifar100_None_500_50_20260919-012831_60e3ff73_last.pt", "arm": "K_original", "unit": 260919003, "seed": 260919003, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 35.54, "task_il_mean": 74.97, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 16.1, "readouts": {"n_tasks": 10, "per_task": {"J": [20.7, 34.4, 23.8, 30.1, 24.7, 33.8, 28.9, 42.0, 39.1, 77.9], "A": [23.5, 40.5, 24.5, 30.3, 24.7, 34.1, 28.2, 43.9, 39.0, 85.9], "C": [64.9, 66.9, 67.7, 73.3, 71.2, 75.5, 81.9, 78.0, 82.2, 88.1], "zg": [2.755324762172997, 3.5970458836983887, 3.1601250856313854, 3.7809453155696393, 3.1543077811505644, 4.2492742244564, 3.8711753121502697, 4.710834923508577, 4.774681660724804, 7.854760791540146], "lse": [6.713401572064882, 6.592994900614197, 7.1562430949278175, 7.440433233606494, 6.622194841399538, 7.382557073662553, 7.1610505891760505, 7.326011818454844, 7.42073423956101, 8.748585764987128], "lseb": [3.956762542682773, 4.641159545014957, 4.200409239148663, 4.616522571858467, 4.096480088417345, 5.026559330595352, 4.53865419977795, 5.4530377520460975, 5.351069783339336, 8.24641032553439]}, "J": {"all": 35.54, "old": 30.833333333333332, "latest": 77.9}, "A": {"all": 37.46, "old": 32.077777777777776, "latest": 85.9}, "C": {"all": 74.97, "old": 73.51111111111112, "latest": 88.1}, "zg": {"all": 4.190847574060317, "old": 3.7837461054514474, "latest": 7.854760791540146}, "lse": {"all": 7.256420712845451, "old": 7.09062459594082, "latest": 8.748585764987128}, "lseb": {"all": 5.012706537841533, "old": 4.653406116986771, "latest": 8.24641032553439}}}, {"file": "final_K_original_s260919004_ces-nstat_seq-cifar100_None_500_50_20260919-012931_ec2c1e14_last.pt", "arm": "K_original", "unit": 260919004, "seed": 260919004, "dataset": "seq-cifar100", "model": "ces-nstat", "buffer": 500, "class_il_mean": 37.540000000000006, "task_il_mean": 74.97999999999999, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 15.9, "readouts": {"n_tasks": 10, "per_task": {"J": [33.5, 20.3, 24.3, 25.3, 32.1, 24.8, 39.8, 44.1, 44.0, 87.2], "A": [40.0, 20.7, 24.2, 24.8, 30.3, 23.1, 41.7, 45.4, 44.9, 94.8], "C": [69.1, 61.4, 70.1, 73.6, 72.6, 70.8, 80.9, 78.7, 81.1, 91.5], "zg": [3.8119418364055453, 2.847291607413441, 3.1884834985686465, 3.2467113514849917, 3.6755565820094196, 3.04470961205475, 4.769266390952281, 5.056352402571589, 4.996037490815856, 9.23561150545627], "lse": [6.726950110298155, 6.58402841980176, 6.848699830314709, 6.862402090091716, 6.937570268701966, 6.4682088369843465, 7.525660666677216, 7.510600315810492, 7.377385107611638, 9.764093246532832], "lseb": [4.930564344225726, 4.042621624748688, 4.1367081902496174, 4.1045793822107175, 4.563699581142865, 3.952116334670845, 5.411934642459228, 5.711365264373094, 5.574800843021226, 9.501454873375733]}, "J": {"all": 37.54, "old": 32.02222222222222, "latest": 87.2}, "A": {"all": 38.989999999999995, "old": 32.78888888888889, "latest": 94.8}, "C": {"all": 74.97999999999999, "old": 73.14444444444445, "latest": 91.5}, "zg": {"all": 4.387196227773279, "old": 3.848483419141836, "latest": 9.23561150545627}, "lse": {"all": 7.260559889282483, "old": 6.982389516254667, "latest": 9.764093246532832}, "lseb": {"all": 5.192984508047774, "old": 4.71426557856689, "latest": 9.501454873375733}}}, {"file": "final_K_self_s260919003_ces-anchor_seq-cifar100_None_500_50_20260919-012842_2324a041_last.pt", "arm": "K_self", "unit": 260919003, "seed": 260919003, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 35.4, "task_il_mean": 74.91, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 15.8, "readouts": {"n_tasks": 10, "per_task": {"J": [21.4, 37.2, 23.7, 33.3, 25.5, 31.3, 24.8, 41.6, 37.9, 77.3], "A": [24.5, 43.7, 24.8, 33.7, 26.5, 32.1, 23.7, 42.8, 38.7, 84.0], "C": [68.0, 66.4, 69.9, 74.9, 65.6, 77.5, 79.3, 76.8, 81.3, 89.4], "zg": [3.0039518096037208, 3.886351673807949, 3.25894365272671, 4.142077866660431, 3.1300463331476784, 4.263194093246013, 3.4828829733752644, 4.472992727646604, 4.699345779538155, 7.6637723092287775], "lse": [6.68643875300403, 6.635138487266957, 7.130385397706704, 7.504361944771894, 6.6051543240905835, 7.442875743427489, 7.0048105678395665, 7.115847342928992, 7.359062377290136, 8.549736931402183], "lseb": [4.124407170185297, 4.900119654193533, 4.228396239107107, 4.975450092364337, 4.160383402679408, 4.993830904343945, 4.212924843465929, 5.189651126448731, 5.28943049513273, 8.015172417816059]}, "J": {"all": 35.4, "old": 30.744444444444444, "latest": 77.3}, "A": {"all": 37.45, "old": 32.27777777777778, "latest": 84.0}, "C": {"all": 74.91, "old": 73.30000000000001, "latest": 89.4}, "zg": {"all": 4.20035592189813, "old": 3.8155318788613917, "latest": 7.6637723092287775}, "lse": {"all": 7.2033811869728535, "old": 7.053786104258483, "latest": 8.549736931402183}, "lseb": {"all": 5.008976634573708, "old": 4.6749548808801125, "latest": 8.015172417816059}}}, {"file": "final_K_self_s260919004_ces-anchor_seq-cifar100_None_500_50_20260919-012943_aa3cf545_last.pt", "arm": "K_self", "unit": 260919004, "seed": 260919004, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 36.62, "task_il_mean": 74.82, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 15.9, "readouts": {"n_tasks": 10, "per_task": {"J": [27.7, 18.1, 21.5, 27.4, 31.4, 26.6, 37.3, 44.0, 43.2, 89.0], "A": [33.4, 18.0, 21.6, 25.2, 29.8, 25.9, 38.2, 43.0, 44.5, 95.5], "C": [64.1, 59.2, 68.3, 73.8, 72.2, 72.4, 80.9, 83.8, 81.7, 91.8], "zg": [3.3367668461054563, 2.7060101083023476, 2.9643257664050906, 3.222234132291749, 3.5765176947163417, 3.2751639559911565, 4.5194386462904514, 4.950658960629254, 5.105364239286631, 9.617386626385152], "lse": [6.590961200423223, 6.720827380495024, 6.849984683470934, 6.821625966903406, 6.922077983483088, 6.601953865515183, 7.366790190317333, 7.349769022006595, 7.515460258166194, 10.10177328573982], "lseb": [4.578106302433632, 3.939206117655907, 4.005215264932527, 4.057888836316718, 4.452451801844384, 4.173237685670019, 5.201426813004699, 5.502355118617319, 5.688478772828757, 9.878138382841703]}, "J": {"all": 36.62, "old": 30.799999999999997, "latest": 89.0}, "A": {"all": 37.510000000000005, "old": 31.06666666666667, "latest": 95.5}, "C": {"all": 74.82000000000001, "old": 72.93333333333334, "latest": 91.8}, "zg": {"all": 4.327386697640363, "old": 3.739608927779831, "latest": 9.617386626385152}, "lse": {"all": 7.28412238365208, "old": 6.971050061197887, "latest": 10.10177328573982}, "lseb": {"all": 5.147650509614566, "old": 4.6220407459226625, "latest": 9.878138382841703}}}, {"file": "final_K_shuffle_s260919003_ces-anchor_seq-cifar100_None_500_50_20260919-012855_5d5c997f_last.pt", "arm": "K_shuffle", "unit": 260919003, "seed": 260919003, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 35.760000000000005, "task_il_mean": 75.27000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 15.8, "readouts": {"n_tasks": 10, "per_task": {"J": [20.3, 34.8, 24.3, 34.1, 21.8, 32.8, 27.5, 39.8, 41.2, 81.0], "A": [23.1, 38.5, 26.2, 33.1, 22.5, 34.1, 27.0, 42.0, 41.1, 87.8], "C": [67.0, 65.5, 68.6, 74.9, 67.7, 78.7, 78.2, 78.8, 83.7, 89.6], "zg": [3.0844972320646047, 3.789466724971309, 3.3312749781794846, 4.193093720721081, 2.8619392256280407, 4.26307541144453, 3.77053350578621, 4.602743929903954, 5.110523363910615, 7.9377615715116265], "lse": [6.812903649088287, 6.820171847363519, 7.321997729782592, 7.626622146414438, 6.59073181172526, 7.442064007485619, 7.2964856166821255, 7.312680618421192, 7.5842158271951154, 8.740136926327233], "lseb": [4.195305012101272, 4.815167625462878, 4.320226306798152, 4.992548110364142, 3.926394106813319, 4.960442532570843, 4.500036132181383, 5.322067949030756, 5.667804520705648, 8.28174431726099]}, "J": {"all": 35.760000000000005, "old": 30.733333333333334, "latest": 81.0}, "A": {"all": 37.54, "old": 31.95555555555556, "latest": 87.8}, "C": {"all": 75.27000000000001, "old": 73.67777777777778, "latest": 89.6}, "zg": {"all": 4.294490966412146, "old": 3.8896831214010925, "latest": 7.9377615715116265}, "lse": {"all": 7.354801018048538, "old": 7.2008748060175725, "latest": 8.740136926327233}, "lseb": {"all": 5.098173661328938, "old": 4.744443588447599, "latest": 8.28174431726099}}}, {"file": "final_K_shuffle_s260919004_ces-anchor_seq-cifar100_None_500_50_20260919-012955_33c637d4_last.pt", "arm": "K_shuffle", "unit": 260919004, "seed": 260919004, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 36.65, "task_il_mean": 75.42999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 15.9, "readouts": {"n_tasks": 10, "per_task": {"J": [29.1, 16.9, 22.5, 29.8, 26.5, 24.6, 40.4, 45.3, 42.6, 88.8], "A": [35.2, 16.2, 22.8, 28.7, 25.7, 24.1, 42.2, 45.4, 42.9, 96.4], "C": [66.6, 59.4, 70.0, 77.8, 74.0, 70.2, 81.2, 81.5, 82.2, 91.4], "zg": [3.5879898866936566, 2.6648704261584206, 3.2820005933754146, 3.6610288125975057, 3.4116610707491635, 3.1012702348199674, 5.029714015403762, 5.171643905187957, 4.932420000489802, 9.681002310097217], "lse": [6.724982673325794, 6.75470483564019, 7.015145589432277, 6.992677729160777, 6.898847228019241, 6.586413734437047, 7.700923625293677, 7.5819791630011215, 7.523854137600776, 10.12819299899059], "lseb": [4.761709516076114, 3.921187117485162, 4.219475570614215, 4.40797471126885, 4.2717899622303825, 4.036277198393468, 5.6640627867201925, 5.778499553495777, 5.5239079411455965, 9.940382595395898]}, "J": {"all": 36.65, "old": 30.855555555555554, "latest": 88.8}, "A": {"all": 37.96, "old": 31.466666666666665, "latest": 96.4}, "C": {"all": 75.42999999999999, "old": 73.65555555555555, "latest": 91.4}, "zg": {"all": 4.452360125557286, "old": 3.871399882830628, "latest": 9.681002310097217}, "lse": {"all": 7.390772171490148, "old": 7.086614301767877, "latest": 10.12819299899059}, "lseb": {"all": 5.252526695282565, "old": 4.731653817492195, "latest": 9.940382595395898}}}, {"file": "final_K_stage_s260919003_ces-anchor_seq-cifar100_None_500_50_20260919-012907_9ba4601f_last.pt", "arm": "K_stage", "unit": 260919003, "seed": 260919003, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 37.019999999999996, "task_il_mean": 76.07000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 16.5, "readouts": {"n_tasks": 10, "per_task": {"J": [21.4, 38.4, 26.4, 34.2, 25.3, 37.8, 25.3, 42.3, 40.2, 78.9], "A": [23.9, 45.6, 27.0, 34.3, 24.4, 37.4, 24.2, 43.4, 40.9, 85.9], "C": [67.7, 66.2, 72.2, 75.4, 69.7, 78.7, 78.6, 77.7, 84.7, 89.8], "zg": [2.8234818788953127, 3.852821703854948, 3.3604424751661717, 4.069239328615367, 2.9968845877293497, 4.2950396618545055, 3.649455406906083, 4.5620745074525475, 4.802381543595343, 7.47668905761838], "lse": [6.560899228486236, 6.584683947105449, 6.935186488531703, 7.286452822893436, 6.53093078752654, 7.3092709892524335, 6.999674069716601, 7.130007466900575, 7.309147320755007, 8.341774698904967], "lseb": [3.979029912387619, 4.888786948252556, 4.27678975929905, 4.881906624986372, 4.012961345363001, 5.018814153637086, 4.374605386147812, 5.273299542749656, 5.37998348934809, 7.814159381466831]}, "J": {"all": 37.019999999999996, "old": 32.36666666666667, "latest": 78.9}, "A": {"all": 38.7, "old": 33.45555555555555, "latest": 85.9}, "C": {"all": 76.07000000000001, "old": 74.54444444444444, "latest": 89.8}, "zg": {"all": 4.188851015168801, "old": 3.823535677118848, "latest": 7.47668905761838}, "lse": {"all": 7.0988027820072945, "old": 6.960694791240886, "latest": 8.341774698904967}, "lseb": {"all": 4.990033654363808, "old": 4.676241906907915, "latest": 7.814159381466831}}}, {"file": "final_K_stage_s260919004_ces-anchor_seq-cifar100_None_500_50_20260919-013007_d49e243c_last.pt", "arm": "K_stage", "unit": 260919004, "seed": 260919004, "dataset": "seq-cifar100", "model": "ces-anchor", "buffer": 500, "class_il_mean": 36.43, "task_il_mean": 75.42, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.2, "readouts": {"n_tasks": 10, "per_task": {"J": [30.4, 16.3, 22.5, 28.7, 29.2, 24.3, 39.5, 41.2, 44.4, 87.8], "A": [37.7, 16.4, 22.1, 27.7, 27.9, 23.6, 41.6, 41.4, 45.8, 94.6], "C": [67.0, 60.6, 70.8, 77.0, 72.2, 73.3, 78.9, 79.4, 83.4, 91.6], "zg": [3.611052875433117, 2.6062699487544596, 3.0480405355617406, 3.6328798867193983, 3.435053269315511, 3.1370931311342867, 4.808107223533094, 4.7474269872913135, 5.209566054262221, 9.40774633845687], "lse": [6.7418648117623725, 6.628751281208596, 6.9626274690351595, 7.009413960939875, 6.871503033557266, 6.527438031096948, 7.564896404076802, 7.426477686261999, 7.552560189762667, 9.91835947442416], "lseb": [4.807671808857128, 3.8603093990897266, 4.010217855495508, 4.434042633681997, 4.326732693412233, 3.9929945865341896, 5.523205902293124, 5.387501423843017, 5.757569346840201, 9.683723166296645]}, "J": {"all": 36.43, "old": 30.72222222222222, "latest": 87.8}, "A": {"all": 37.88, "old": 31.577777777777776, "latest": 94.6}, "C": {"all": 75.42, "old": 73.62222222222222, "latest": 91.6}, "zg": {"all": 4.364323625046201, "old": 3.803943323556127, "latest": 9.40774633845687}, "lse": {"all": 7.320389234212584, "old": 7.031725874189076, "latest": 9.91835947442416}, "lseb": {"all": 5.178396881634377, "old": 4.677805072227459, "latest": 9.683723166296645}}}, {"file": "final_NG_generic_s260918711_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211902_524e4744_last.pt", "arm": "NG_generic", "unit": 260918711, "seed": 260918711, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.85, "task_il_mean": 75.3, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.9, "readouts": {"n_tasks": 10, "per_task": {"J": [24.6, 37.9, 30.4, 32.7, 32.2, 26.7, 39.3, 23.9, 34.9, 85.9], "A": [27.2, 37.0, 31.6, 32.6, 31.5, 26.4, 40.6, 22.6, 34.0, 94.1], "C": [67.3, 71.8, 66.2, 72.8, 70.9, 74.9, 79.0, 79.4, 81.0, 89.7], "zg": [3.597043453969061, 4.117427403763868, 3.88550864474196, 4.046369556752965, 3.8393218719679862, 3.7092634734734893, 4.7096226675733925, 3.4044655718393626, 4.255934355052188, 8.539784599542617], "lse": [7.041596724192491, 7.2064762147745345, 7.314001683080534, 7.215032596908972, 7.084890626497043, 7.155744857050769, 7.560940343652229, 6.87729515470521, 7.011547488762619, 9.13688841454103], "lseb": [4.7026416508118585, 4.978895548453842, 4.934195537536413, 4.881001510423528, 4.721731409551508, 4.550009012311848, 5.402950271741041, 4.150778318165698, 4.944654013210718, 8.862204987977988]}, "J": {"all": 36.85, "old": 31.400000000000002, "latest": 85.9}, "A": {"all": 37.760000000000005, "old": 31.5, "latest": 94.1}, "C": {"all": 75.3, "old": 73.69999999999999, "latest": 89.7}, "zg": {"all": 4.410474159867689, "old": 3.9516618887926973, "latest": 8.539784599542617}, "lse": {"all": 7.360441410416543, "old": 7.163058409958266, "latest": 9.13688841454103}, "lseb": {"all": 5.212906226018444, "old": 4.807428585800717, "latest": 8.862204987977988}}}, {"file": "final_NG_generic_s260918712_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211914_9084bcc4_last.pt", "arm": "NG_generic", "unit": 260918712, "seed": 260918712, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 38.3, "task_il_mean": 74.96000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [27.8, 34.1, 29.0, 41.3, 34.2, 24.9, 26.4, 41.2, 42.3, 81.8], "A": [33.8, 34.3, 29.4, 40.4, 39.6, 27.5, 28.1, 41.4, 41.5, 89.6], "C": [64.8, 70.9, 71.7, 79.7, 66.8, 69.9, 70.7, 81.6, 83.4, 90.1], "zg": [3.3638870081976058, 3.940706149183214, 3.562786120105535, 4.639045917831361, 4.300693779313937, 3.472392890583724, 3.3108323722705246, 4.6088130169110375, 4.839374295995571, 7.271833997905254], "lse": [6.4684137443914755, 7.071600944405581, 6.818254099417433, 7.2901926322077335, 7.484543450480441, 6.7598533249648804, 6.55570128541123, 7.105262370283131, 7.174288722412046, 8.049198518527875], "lseb": [4.516010574805051, 4.810971306820719, 4.436549831323141, 5.3237140503860845, 5.3103727540860595, 4.414172768613443, 4.239017130115446, 5.252029309506805, 5.405020597450529, 7.576389281192116]}, "J": {"all": 38.3, "old": 33.46666666666667, "latest": 81.8}, "A": {"all": 40.559999999999995, "old": 35.111111111111114, "latest": 89.6}, "C": {"all": 74.96000000000001, "old": 73.27777777777777, "latest": 90.1}, "zg": {"all": 4.331036554829777, "old": 4.004281283376945, "latest": 7.271833997905254}, "lse": {"all": 7.077730909250183, "old": 6.969790063774884, "latest": 8.049198518527875}, "lseb": {"all": 5.128424760429939, "old": 4.8564287025674755, "latest": 7.576389281192116}}}, {"file": "final_NG_generic_s260918713_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211926_cdd95386_last.pt", "arm": "NG_generic", "unit": 260918713, "seed": 260918713, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 38.220000000000006, "task_il_mean": 75.85, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [26.9, 38.8, 34.5, 26.6, 32.0, 28.3, 31.4, 32.2, 52.9, 78.6], "A": [32.4, 38.2, 34.1, 24.2, 31.8, 29.0, 30.2, 32.8, 52.8, 89.1], "C": [59.8, 73.6, 72.3, 69.2, 75.8, 73.9, 79.5, 79.6, 88.9, 85.9], "zg": [3.1867062546499074, 4.360006139976904, 4.177408504724503, 3.5480853706803175, 3.85433435835666, 3.5720696549527347, 3.864724155387841, 4.188452588826418, 5.487414340652525, 7.626019195258618], "lse": [6.74001973871163, 7.211464018505417, 7.218112578674331, 7.068257421249732, 6.893654200221014, 6.934242697719035, 6.9276074505460565, 7.049667215134596, 7.46290257162306, 8.515719022565973], "lseb": [4.4687197337690066, 5.203370956742917, 5.019799640156688, 4.5104062001302605, 4.636012960531744, 4.437422282972394, 4.551864081952929, 4.926223450769408, 5.935112713061428, 8.08003298301521]}, "J": {"all": 38.22, "old": 33.733333333333334, "latest": 78.6}, "A": {"all": 39.459999999999994, "old": 33.94444444444444, "latest": 89.1}, "C": {"all": 75.85, "old": 74.73333333333333, "latest": 85.9}, "zg": {"all": 4.386522056346643, "old": 4.026577929800868, "latest": 7.626019195258618}, "lse": {"all": 7.202164691495085, "old": 7.056214210264986, "latest": 8.515719022565973}, "lseb": {"all": 5.176896500310198, "old": 4.854325780009642, "latest": 8.08003298301521}}}, {"file": "final_NG_generic_s260918714_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211939_8541e54e_last.pt", "arm": "NG_generic", "unit": 260918714, "seed": 260918714, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 36.07, "task_il_mean": 75.03, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.9, 33.0, 28.6, 28.5, 31.3, 24.6, 35.4, 33.5, 35.0, 85.9], "A": [28.4, 32.1, 29.3, 28.6, 32.0, 25.8, 36.9, 35.8, 33.3, 93.3], "C": [66.7, 76.0, 70.2, 70.5, 74.9, 68.8, 73.8, 71.6, 87.5, 90.3], "zg": [3.33041424446553, 4.450397943690419, 3.772369150274899, 3.494291490167379, 3.92590846696496, 3.1045442705946042, 4.02723362541385, 3.8006003722976893, 4.716621842954308, 8.645293805040419], "lse": [6.917848976140513, 7.651527400070494, 7.292138753769192, 6.8582991124216255, 7.152196480345073, 6.714847140485306, 6.863854122081341, 6.745322653699311, 7.431172863270089, 9.29055358807081], "lseb": [4.470497951334101, 5.244683787422196, 4.661211911028213, 4.43066035020277, 4.763785619398749, 4.107055614034579, 4.876994259412631, 4.676018176850108, 5.2332809814298775, 9.00276837425141]}, "J": {"all": 36.07, "old": 30.533333333333335, "latest": 85.9}, "A": {"all": 37.55, "old": 31.355555555555554, "latest": 93.3}, "C": {"all": 75.03, "old": 73.33333333333333, "latest": 90.3}, "zg": {"all": 4.326767521186406, "old": 3.846931267424849, "latest": 8.645293805040419}, "lse": {"all": 7.291776109035375, "old": 7.069689722475882, "latest": 9.29055358807081}, "lseb": {"all": 5.146695702536464, "old": 4.718243183457025, "latest": 9.00276837425141}}}, {"file": "final_NG_generic_s260918715_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211951_f7ab89de_last.pt", "arm": "NG_generic", "unit": 260918715, "seed": 260918715, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.71, "task_il_mean": 74.78, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.7, "readouts": {"n_tasks": 10, "per_task": {"J": [10.2, 30.9, 29.9, 26.0, 33.2, 38.1, 37.2, 38.3, 49.6, 83.7], "A": [12.8, 35.3, 29.3, 26.0, 34.3, 36.8, 39.0, 36.5, 48.2, 92.2], "C": [51.0, 66.0, 72.7, 68.7, 75.8, 80.1, 74.4, 82.1, 87.4, 89.6], "zg": [2.2612318905238062, 4.206583698488772, 3.6437201207894834, 3.329475201678695, 3.9844625973179935, 4.338731735517038, 4.402974374171347, 4.715985047714785, 5.246436319902539, 8.325106682360172], "lse": [6.466102622971432, 7.29816115688292, 7.165780484374543, 6.733107696017503, 7.111100980146022, 7.151867342858644, 7.263131551930489, 7.378229322469316, 7.334076781357144, 8.981715522776843], "lseb": [3.8138055869809055, 5.213039249536354, 4.564997901802636, 4.311327910652871, 4.7174613303570645, 5.021006845788914, 5.231898969943185, 5.314900720824715, 5.7066472669926664, 8.641547754020463]}, "J": {"all": 37.71, "old": 32.599999999999994, "latest": 83.7}, "A": {"all": 39.04, "old": 33.13333333333333, "latest": 92.2}, "C": {"all": 74.78, "old": 73.13333333333334, "latest": 89.6}, "zg": {"all": 4.445470766846463, "old": 4.014400109567162, "latest": 8.325106682360172}, "lse": {"all": 7.288327346178486, "old": 7.100173104334224, "latest": 8.981715522776843}, "lseb": {"all": 5.253663353689977, "old": 4.877231753653257, "latest": 8.641547754020463}}}, {"file": "final_NG_generic_s260918716_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212003_c647f6a6_last.pt", "arm": "NG_generic", "unit": 260918716, "seed": 260918716, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.96, "task_il_mean": 76.09, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.0, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 23.3, 23.9, 25.8, 32.0, 46.5, 38.9, 37.0, 47.0, 81.3], "A": [32.1, 23.9, 23.9, 27.6, 31.3, 47.1, 38.5, 36.4, 47.4, 88.0], "C": [65.0, 55.9, 68.9, 68.3, 76.2, 84.7, 80.3, 82.0, 88.1, 91.5], "zg": [3.2576885779388247, 2.7313986461125315, 3.043505127747776, 3.1597201249040663, 3.8804427277045326, 4.9405850004218514, 4.486106140553951, 4.4400188585063445, 5.127680145900697, 7.162486325167119], "lse": [6.4408928292091545, 6.3838353771723195, 6.677360283888709, 6.5274077447970695, 6.852222114910393, 7.315026148798173, 7.131238275571562, 7.126220983987329, 7.2294909583350995, 7.9688416174611065], "lseb": [4.489165903826137, 4.01518519496201, 4.028082343323213, 4.155850934757015, 4.664244198261475, 5.50916113637667, 5.146106354396437, 5.083721837340061, 5.571256853002904, 7.462791700344498]}, "J": {"all": 37.96, "old": 33.144444444444446, "latest": 81.3}, "A": {"all": 39.62, "old": 34.24444444444444, "latest": 88.0}, "C": {"all": 76.09, "old": 74.37777777777778, "latest": 91.5}, "zg": {"all": 4.222963167495769, "old": 3.8963494833100634, "latest": 7.162486325167119}, "lse": {"all": 6.9652536334130914, "old": 6.853743857407756, "latest": 7.9688416174611065}, "lseb": {"all": 5.012556645659042, "old": 4.740308306249547, "latest": 7.462791700344498}}}, {"file": "final_NG_generic_s260918717_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212015_911f5f34_last.pt", "arm": "NG_generic", "unit": 260918717, "seed": 260918717, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 34.019999999999996, "task_il_mean": 75.63000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 19.8, "readouts": {"n_tasks": 10, "per_task": {"J": [12.8, 31.6, 27.2, 35.4, 31.8, 22.0, 29.2, 24.1, 38.6, 87.5], "A": [17.4, 34.1, 26.4, 35.5, 33.3, 19.6, 29.1, 24.0, 37.1, 95.2], "C": [49.9, 64.2, 74.2, 80.2, 68.1, 81.5, 81.6, 79.7, 86.2, 90.7], "zg": [2.592853151138872, 3.9904680433217434, 3.5040851029083133, 4.370750248970464, 4.102989551760256, 3.4172714894833045, 3.9365081658251584, 3.772763219444081, 4.710032669536769, 8.897530540049075], "lse": [6.924241252749627, 7.160661342360229, 7.079814159425452, 7.4346257996987966, 7.42834196589406, 7.270824360147344, 7.283117069882897, 7.375426952358241, 7.4374290221318775, 9.441921962418952], "lseb": [4.153415592346787, 5.04297565743046, 4.341909574246823, 5.034554647993865, 5.087586019780364, 4.159528021254794, 4.596268760887683, 4.473276980796045, 5.219305524628253, 9.187304617985147]}, "J": {"all": 34.019999999999996, "old": 28.077777777777776, "latest": 87.5}, "A": {"all": 35.17, "old": 28.5, "latest": 95.2}, "C": {"all": 75.63, "old": 73.95555555555556, "latest": 90.7}, "zg": {"all": 4.329525218243804, "old": 3.821969071376551, "latest": 8.897530540049075}, "lse": {"all": 7.483640388706748, "old": 7.26605354718317, "latest": 9.441921962418952}, "lseb": {"all": 5.129612539735022, "old": 4.678757864373897, "latest": 9.187304617985147}}}, {"file": "final_NG_generic_s260918718_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212027_4e2bae32_last.pt", "arm": "NG_generic", "unit": 260918718, "seed": 260918718, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 38.65, "task_il_mean": 76.53, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.4, "readouts": {"n_tasks": 10, "per_task": {"J": [30.7, 17.8, 29.3, 35.5, 33.8, 40.0, 34.5, 31.0, 49.2, 84.7], "A": [32.7, 20.6, 27.6, 35.3, 36.0, 40.5, 32.9, 31.4, 49.8, 92.0], "C": [73.0, 50.6, 73.1, 80.6, 76.0, 78.9, 82.3, 76.6, 83.2, 91.0], "zg": [3.301056656308472, 2.3215061259008944, 3.7105206827521324, 4.357823397332802, 3.8100365857500584, 4.759634192927741, 4.397049010969698, 3.9414679962529333, 5.394797367916443, 8.290302698016166], "lse": [6.55523273489612, 6.23749960279008, 7.26663495062196, 7.1895796134331045, 6.639552876638062, 7.43346000304405, 7.322754650738672, 6.814916710878897, 7.4449221824467555, 8.901377438452654], "lseb": [4.317556412284361, 3.7947955273765874, 4.5756517069501035, 5.016263254296552, 4.59903610958293, 5.466923284163035, 5.03070739403867, 4.721022945755086, 5.969122294581395, 8.555000151522766]}, "J": {"all": 38.65, "old": 33.53333333333333, "latest": 84.7}, "A": {"all": 39.88, "old": 34.08888888888889, "latest": 92.0}, "C": {"all": 76.53, "old": 74.92222222222222, "latest": 91.0}, "zg": {"all": 4.428419471412734, "old": 3.9993213351234638, "latest": 8.290302698016166}, "lse": {"all": 7.180593076394035, "old": 6.989394813943077, "latest": 8.901377438452654}, "lseb": {"all": 5.204607908055149, "old": 4.832342103225413, "latest": 8.555000151522766}}}, {"file": "final_NG_generic_s260918719_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212039_505b5af8_last.pt", "arm": "NG_generic", "unit": 260918719, "seed": 260918719, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 37.7, "task_il_mean": 76.6, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.5, "readouts": {"n_tasks": 10, "per_task": {"J": [33.0, 40.4, 30.9, 32.7, 29.2, 29.7, 23.3, 35.0, 48.9, 73.9], "A": [34.7, 40.3, 31.1, 34.1, 27.1, 30.7, 25.3, 37.3, 48.7, 82.4], "C": [74.5, 75.8, 72.7, 74.6, 74.6, 75.5, 65.3, 78.7, 86.6, 87.7], "zg": [3.789670822592452, 4.595334358341992, 3.860361940167844, 4.081335360002704, 3.6885864056460558, 3.5735192961581053, 3.491071641794406, 4.642291886208579, 5.620464756030589, 6.927396232634782], "lse": [6.797443630265766, 7.403129178952083, 7.06698058713151, 7.1799600260414325, 6.9109788594326895, 6.723328675658329, 7.058692583454092, 7.371163860083277, 7.749700864428685, 8.022864912048224], "lseb": [4.724245130605842, 5.394247954315718, 4.716152592289413, 4.892473491190062, 4.503505898012127, 4.392488259145931, 4.55878986580297, 5.3479972846205985, 6.085896667483991, 7.309721491156136]}, "J": {"all": 37.7, "old": 33.67777777777778, "latest": 73.9}, "A": {"all": 39.17, "old": 34.36666666666667, "latest": 82.4}, "C": {"all": 76.6, "old": 75.36666666666666, "latest": 87.7}, "zg": {"all": 4.427003269957751, "old": 4.149181829660304, "latest": 6.927396232634782}, "lse": {"all": 7.228424317749608, "old": 7.140153140605317, "latest": 8.022864912048224}, "lseb": {"all": 5.192551863462279, "old": 4.957310793718516, "latest": 7.309721491156136}}}, {"file": "final_NG_generic_s260918720_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212052_bd567c9f_last.pt", "arm": "NG_generic", "unit": 260918720, "seed": 260918720, "dataset": "seq-cifar100", "model": "ces-nstat-generic", "buffer": 500, "class_il_mean": 38.25, "task_il_mean": 76.28, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.3, "readouts": {"n_tasks": 10, "per_task": {"J": [25.8, 36.8, 29.8, 31.6, 36.8, 33.6, 35.7, 35.2, 38.8, 78.4], "A": [29.0, 38.2, 28.7, 34.2, 36.2, 33.3, 35.4, 33.3, 38.5, 88.0], "C": [71.1, 71.1, 69.6, 65.4, 80.3, 73.2, 83.1, 78.8, 83.1, 87.1], "zg": [3.5091101418361066, 4.275343576516956, 3.6175525534017945, 3.7725244310712442, 4.1189635107256475, 3.8407423621760683, 4.200323463203386, 4.111737929046154, 4.514999990146607, 7.110283718198538], "lse": [6.753349277576635, 7.166248513534809, 7.126820190030717, 6.998389622576876, 7.023462018202411, 6.9772602110974145, 6.9537601169531325, 6.989774461941531, 7.097199022288895, 8.06949702989473], "lseb": [4.5589985010233525, 5.158208354261314, 4.593736074103973, 4.783727487116966, 4.82417063901577, 4.684182998505553, 4.79201906396852, 4.84747635071066, 5.115640666952468, 7.555410038466811]}, "J": {"all": 38.25, "old": 33.78888888888889, "latest": 78.4}, "A": {"all": 39.480000000000004, "old": 34.08888888888889, "latest": 88.0}, "C": {"all": 76.28, "old": 75.07777777777777, "latest": 87.1}, "zg": {"all": 4.307158167632251, "old": 3.995699773124885, "latest": 7.110283718198538}, "lse": {"all": 7.115576046409716, "old": 7.0095848260224916, "latest": 8.06949702989473}, "lseb": {"all": 5.091357017412539, "old": 4.817573348406508, "latest": 7.555410038466811}}}, {"file": "final_TCF_disp_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-202925_def297cf_last.pt", "arm": "TCF_disp", "unit": 260919403, "seed": 260919403, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 13.34, "task_il_mean": 54.46, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 84.0, "readouts": {"n_tasks": 10, "per_task": {"J": [2.7, 3.3, 1.9, 2.6, 4.1, 6.5, 3.2, 6.0, 19.2, 83.9], "A": [2.1, 3.2, 1.6, 1.7, 3.2, 5.7, 2.5, 4.9, 16.3, 99.7], "C": [50.9, 41.9, 42.9, 43.2, 50.5, 56.8, 48.3, 61.3, 64.7, 84.1], "zg": [8.54112403202057, 9.265568936824799, 9.391549624919891, 9.700141659259796, 10.119718254566193, 10.718236107826232, 10.225619719982147, 11.225502313137055, 12.055671494483947, 19.886793377399446], "lse": [16.05662075921393, 16.031986343599396, 15.910331650636405, 16.199626328918807, 16.115164087265683, 16.073821127100604, 16.2300811149422, 16.744650253310937, 16.23181200528113, 20.612609804149756], "lseb": [10.081313554514836, 11.244569054388664, 11.396848106553659, 11.635672212181245, 11.938546671498445, 12.320611260914456, 12.085352451615867, 12.664051894782956, 13.313462736994662, 20.530327835189944]}, "J": {"all": 13.34, "old": 5.5, "latest": 83.9}, "A": {"all": 14.09, "old": 4.577777777777778, "latest": 99.7}, "C": {"all": 54.46, "old": 51.166666666666664, "latest": 84.1}, "zg": {"all": 11.112992552042007, "old": 10.138125793668959, "latest": 19.886793377399446}, "lse": {"all": 16.620670347441884, "old": 16.17712151891879, "latest": 20.612609804149756}, "lseb": {"all": 12.721075577863473, "old": 11.853380882604975, "latest": 20.530327835189944}}}, {"file": "final_TCF_disp_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-203125_957a3ee2_last.pt", "arm": "TCF_disp", "unit": 260919404, "seed": 260919404, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 12.129999999999999, "task_il_mean": 52.580000000000005, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 7.105427357601002e-15, "status": "PASS"}, "elapsed_s": 83.1, "readouts": {"n_tasks": 10, "per_task": {"J": [1.1, 3.5, 4.3, 5.3, 2.3, 4.6, 5.9, 3.6, 8.9, 81.8], "A": [0.7, 3.0, 3.3, 4.4, 1.7, 4.5, 5.2, 2.7, 7.1, 99.7], "C": [50.0, 46.3, 49.0, 43.7, 39.2, 45.2, 52.5, 55.6, 62.2, 82.1], "zg": [8.21638949894905, 9.6800834608078, 10.00959285402298, 10.133749791145325, 9.863575255393982, 10.533016355991364, 10.905689445972442, 10.962886864185334, 12.007155591964722, 20.04925662946701], "lse": [16.430554084501463, 16.558397540026572, 16.303110227795806, 16.545701229772988, 16.41647142539788, 16.933801185712326, 16.632362957693164, 16.43316089173327, 16.847076834108307, 20.82998181576535], "lseb": [9.851077271955685, 11.519072283154848, 11.834869608785374, 12.063916545112535, 11.985427098474059, 12.373772016037822, 12.620485391305156, 12.630283919580211, 13.348909831300807, 20.760525458682807]}, "J": {"all": 12.129999999999999, "old": 4.388888888888889, "latest": 81.8}, "A": {"all": 13.23, "old": 3.6222222222222222, "latest": 99.7}, "C": {"all": 52.58, "old": 49.3, "latest": 82.1}, "zg": {"all": 11.23613957479, "old": 10.256904346492554, "latest": 20.04925662946701}, "lse": {"all": 16.993061819250713, "old": 16.56673737519353, "latest": 20.82998181576535}, "lseb": {"all": 12.89883394243893, "old": 12.025312662856278, "latest": 20.760525458682807}}}, {"file": "final_TCF_level_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-202825_ceacda34_last.pt", "arm": "TCF_level", "unit": 260919403, "seed": 260919403, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 12.41, "task_il_mean": 57.81, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 82.3, "readouts": {"n_tasks": 10, "per_task": {"J": [1.9, 1.5, 1.1, 1.2, 3.0, 3.7, 2.9, 6.3, 20.0, 82.5], "A": [4.0, 1.2, 0.6, 0.8, 2.6, 3.6, 2.0, 5.1, 19.0, 99.5], "C": [42.4, 42.4, 51.3, 54.4, 58.2, 57.6, 54.5, 66.2, 68.3, 82.8], "zg": [5.7568417285680775, 3.7941539616752418, 3.5456744503234514, 3.540116500725038, 4.0316499514319, 4.394119748894125, 3.974062603842467, 6.078486836088821, 6.9072194037996235, 15.377055271826684], "lse": [11.69403878999167, 11.594396206266293, 11.51447002981442, 11.622378903087922, 11.624798545226593, 11.54014845244377, 11.480975734882957, 12.253150109297, 11.818426409526168, 16.131683308659472], "lseb": [7.746213935355212, 5.787575549519275, 5.1490403870201655, 5.0316022998751855, 5.443822406600141, 5.713703765743235, 5.503579927640307, 7.290333977313816, 8.13336623012002, 16.0881795968682]}, "J": {"all": 12.41, "old": 4.622222222222223, "latest": 82.5}, "A": {"all": 13.84, "old": 4.322222222222222, "latest": 99.5}, "C": {"all": 57.81, "old": 55.03333333333333, "latest": 82.8}, "zg": {"all": 5.739938045717543, "old": 4.6691472428165275, "latest": 15.377055271826684}, "lse": {"all": 12.127446648919626, "old": 11.682531464504088, "latest": 16.131683308659472}, "lseb": {"all": 7.188741807605555, "old": 6.199915386576373, "latest": 16.0881795968682}}}, {"file": "final_TCF_level_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-203025_6eb6b423_last.pt", "arm": "TCF_level", "unit": 260919404, "seed": 260919404, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.879999999999999, "task_il_mean": 57.580000000000005, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 7.105427357601002e-15, "status": "PASS"}, "elapsed_s": 83.4, "readouts": {"n_tasks": 10, "per_task": {"J": [1.2, 1.9, 2.2, 3.1, 1.6, 2.5, 5.7, 6.7, 12.7, 81.2], "A": [3.8, 1.8, 1.8, 2.4, 1.2, 2.1, 5.2, 5.6, 11.2, 99.6], "C": [45.8, 53.2, 52.9, 51.0, 49.5, 55.3, 59.4, 61.6, 65.6, 81.5], "zg": [5.795555384159088, 4.026485563236289, 3.6984299079841003, 3.6239095254484566, 2.9683254127074035, 4.430500425042585, 4.920678985336796, 5.299134353825822, 6.341965927183628, 15.05982389074564], "lse": [11.732326281314423, 11.770025437855535, 11.440359110430583, 11.597028180270769, 11.338547545914015, 12.084779775368837, 11.560786743320055, 11.49244869642737, 11.938512907398321, 15.872591117507401], "lseb": [7.7209731372151165, 5.628169744133902, 5.167371814468919, 5.297213411439213, 4.648505938746008, 5.9327453028949115, 6.294813444444616, 6.67277592779025, 7.630784689492887, 15.828443946289424]}, "J": {"all": 11.879999999999999, "old": 4.177777777777778, "latest": 81.2}, "A": {"all": 13.469999999999999, "old": 3.9000000000000004, "latest": 99.6}, "C": {"all": 57.58, "old": 54.922222222222224, "latest": 81.5}, "zg": {"all": 5.616480937566981, "old": 4.567220609436019, "latest": 15.05982389074564}, "lse": {"all": 12.082740579580731, "old": 11.661646075366656, "latest": 15.872591117507401}, "lseb": {"all": 7.082179735691524, "old": 6.1103726011806465, "latest": 15.828443946289424}}}, {"file": "final_TH_full_s260919303_ces-nstat_seq-tinyimg_None_500_100_20260919-102147_c7cce36f_last.pt", "arm": "TH_full", "unit": 260919303, "seed": 260919303, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.59, "task_il_mean": 53.27, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 82.8, "readouts": {"n_tasks": 10, "per_task": {"J": [17.9, 10.5, 18.2, 20.3, 15.3, 8.8, 14.9, 12.4, 19.3, 68.3], "A": [35.4, 8.5, 16.2, 17.0, 13.3, 8.2, 13.4, 11.6, 16.9, 83.6], "C": [42.3, 41.5, 51.0, 52.9, 48.6, 45.2, 57.8, 55.2, 62.3, 75.9], "zg": [3.0364795992970466, 2.0966367517625915, 2.700902853164356, 2.7500096663460134, 2.423175036808476, 2.129791477489285, 2.6891604796815662, 2.643493195431307, 3.039189456280321, 6.485587794050574], "lse": [6.835432767469279, 6.745592174543759, 6.879480349159934, 6.909563763589294, 6.848203233229911, 6.824380536640876, 6.852459576772476, 6.830533837313333, 6.772862226696744, 8.014532056079346], "lseb": [5.051465629118394, 4.009785278592398, 4.327710738300604, 4.407484451387679, 4.166476949941018, 3.9828333717458873, 4.1845871294579915, 4.232386342908363, 4.392872374179392, 7.306355050965946]}, "J": {"all": 20.59, "old": 15.288888888888888, "latest": 68.3}, "A": {"all": 22.41, "old": 15.61111111111111, "latest": 83.6}, "C": {"all": 53.27, "old": 50.75555555555556, "latest": 75.9}, "zg": {"all": 2.9994426310311537, "old": 2.6120931684734403, "latest": 6.485587794050574}, "lse": {"all": 6.951304052149496, "old": 6.8331676072684004, "latest": 8.014532056079346}, "lseb": {"all": 4.606195731659767, "old": 4.306178029514637, "latest": 7.306355050965946}}}, {"file": "final_TH_iso_s260919303_ces-iso_seq-tinyimg_None_500_100_20260919-102247_a60b532a_last.pt", "arm": "TH_iso", "unit": 260919303, "seed": 260919303, "dataset": "seq-tinyimg", "model": "ces-iso", "buffer": 500, "class_il_mean": 17.009999999999998, "task_il_mean": 43.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 83.3, "readouts": {"n_tasks": 10, "per_task": {"J": [16.4, 6.2, 14.2, 11.4, 9.5, 10.6, 13.9, 10.1, 16.9, 60.9], "A": [74.3, 2.2, 8.2, 8.1, 4.1, 5.8, 8.7, 7.3, 8.5, 54.1], "C": [30.1, 29.0, 42.3, 38.2, 39.3, 37.4, 46.0, 40.4, 59.2, 74.6], "zg": [2.2669042378887534, 0.683307475015521, 1.3796714925337583, 1.3009255018848926, 0.8844016810106113, 0.938584308876656, 1.376246843000059, 1.1052997578913346, 1.7532744735479355, 4.567647833228111], "lse": [6.12153024503954, 6.07920806113775, 6.157831879691706, 6.279040996199013, 6.120832304925867, 6.202614252861535, 6.1778067895382955, 6.152853858115756, 6.143006743612377, 6.795038213060777], "lseb": [4.879537898703468, 3.235603190364066, 3.592736535738673, 3.6234942798721925, 3.229999825544432, 3.2284240774922335, 3.440194643155065, 3.302758105330181, 3.4339970623805547, 5.5685553231114415]}, "J": {"all": 17.009999999999998, "old": 12.133333333333333, "latest": 60.9}, "A": {"all": 18.13, "old": 14.133333333333333, "latest": 54.1}, "C": {"all": 43.65, "old": 40.21111111111111, "latest": 74.6}, "zg": {"all": 1.6256263604877634, "old": 1.2987350857388358, "latest": 4.567647833228111}, "lse": {"all": 6.222976334418261, "old": 6.159413903457982, "latest": 6.795038213060777}, "lseb": {"all": 3.7535300941692307, "old": 3.5518606242867627, "latest": 5.5685553231114415}}}, {"file": "final_TH_perm_s260919303_ces-nstat_seq-tinyimg_None_500_100_20260919-102347_d34592c9_last.pt", "arm": "TH_perm", "unit": 260919303, "seed": 260919303, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 15.4, "task_il_mean": 36.0, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 83.0, "readouts": {"n_tasks": 10, "per_task": {"J": [9.3, 3.1, 9.8, 11.1, 7.9, 6.5, 8.5, 10.5, 16.9, 70.4], "A": [31.8, 2.8, 7.5, 11.2, 5.9, 6.0, 7.7, 8.9, 14.8, 85.2], "C": [23.1, 18.5, 29.2, 28.8, 30.4, 27.3, 35.8, 41.7, 50.4, 74.8], "zg": [1.8782876544222236, 0.6137157212290912, 1.2798172160116956, 1.3968055233173073, 1.2020014571775681, 1.1569519763058052, 1.5186918598907069, 1.6608532401723788, 2.329822564568371, 6.147771747170016], "lse": [6.51634713055574, 6.4583459246219554, 6.5229206850029415, 6.5862332308386735, 6.556733132797987, 6.609263388408364, 6.549529117077716, 6.56661287047255, 6.508112258760829, 7.731466673325053], "lseb": [4.622288038061308, 3.546300256344668, 3.8411104044443034, 3.995854010869475, 3.7588998145300394, 3.7413727873007425, 3.761231031633217, 3.824465909042729, 4.089504868382324, 7.036769840798045]}, "J": {"all": 15.4, "old": 9.288888888888888, "latest": 70.4}, "A": {"all": 18.18, "old": 10.733333333333333, "latest": 85.2}, "C": {"all": 36.0, "old": 31.688888888888886, "latest": 74.8}, "zg": {"all": 1.9184718960265166, "old": 1.4485496903439055, "latest": 6.147771747170016}, "lse": {"all": 6.660556441186181, "old": 6.541566415392973, "latest": 7.731466673325053}, "lseb": {"all": 4.221779696140685, "old": 3.9090030134009783, "latest": 7.036769840798045}}}, {"file": "final_TN_full_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-003245_648df789_last.pt", "arm": "TN_full", "unit": 260919403, "seed": 260919403, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.9, "task_il_mean": 52.25, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 83.5, "readouts": {"n_tasks": 10, "per_task": {"J": [10.8, 15.2, 12.9, 12.3, 17.4, 17.4, 9.9, 16.3, 22.3, 74.5], "A": [29.2, 18.6, 11.4, 12.4, 16.9, 16.5, 9.7, 14.6, 23.0, 85.0], "C": [38.3, 42.5, 45.0, 41.9, 50.2, 52.7, 46.6, 61.5, 62.3, 81.5], "zg": [2.485177344130352, 2.389273946966976, 2.1711880272123962, 2.1274039064170793, 2.5548443838055244, 2.543596541022882, 2.158186738025397, 2.863123833194375, 3.2011652153991164, 7.087076775345952], "lse": [6.623018017626812, 6.760074149290392, 6.69532831767987, 6.74433894481359, 6.7847327960776544, 6.689713617033819, 6.707330902767441, 6.990383841678715, 6.852944951430914, 8.370191144483554], "lseb": [4.61692120282993, 4.366091037219645, 4.043809487486577, 4.073321527423529, 4.291754835390668, 4.2013226453148835, 4.0110952352182005, 4.243203635533875, 4.574944868684836, 7.72328485207068]}, "J": {"all": 20.9, "old": 14.944444444444445, "latest": 74.5}, "A": {"all": 23.73, "old": 16.922222222222224, "latest": 85.0}, "C": {"all": 52.25, "old": 49.0, "latest": 81.5}, "zg": {"all": 2.958103671152005, "old": 2.499328881797122, "latest": 7.087076775345952}, "lse": {"all": 6.921805668288276, "old": 6.760873948711023, "latest": 8.370191144483554}, "lseb": {"all": 4.614574932717282, "old": 4.269162719455794, "latest": 7.72328485207068}}}, {"file": "final_TN_full_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-084123_9b0aa54d_last.pt", "arm": "TN_full", "unit": 260919404, "seed": 260919404, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 19.36, "task_il_mean": 50.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 87.6, "readouts": {"n_tasks": 10, "per_task": {"J": [11.9, 19.6, 14.9, 13.8, 6.9, 10.8, 17.8, 9.2, 14.4, 74.3], "A": [35.5, 18.3, 15.8, 13.5, 8.7, 11.7, 19.5, 9.7, 12.6, 83.8], "C": [36.3, 50.3, 44.5, 46.2, 41.9, 45.4, 54.9, 48.8, 57.3, 80.2], "zg": [2.737137715894729, 2.745335503391456, 2.472029996497091, 2.362283677816391, 1.7692839046018198, 2.424478482344188, 2.808822707293555, 2.1847701285998338, 2.6367949442490937, 7.207202669763937], "lse": [6.764055521116862, 6.9601972036123785, 6.770690791476937, 6.804766955472239, 6.59414269035683, 7.116902209987508, 6.814549704236086, 6.672951051677941, 6.7913267629434335, 8.476550836009139], "lseb": [4.903696833809553, 4.423432834520981, 4.344729796202614, 4.227367722839532, 3.8130186647324567, 4.245609734601516, 4.410497477416977, 3.969966848766729, 4.177254388720738, 7.839138692926507]}, "J": {"all": 19.36, "old": 13.255555555555556, "latest": 74.3}, "A": {"all": 22.91, "old": 16.144444444444446, "latest": 83.8}, "C": {"all": 50.58, "old": 47.288888888888884, "latest": 80.2}, "zg": {"all": 2.9348139730452094, "old": 2.4601041178542395, "latest": 7.207202669763937}, "lse": {"all": 6.976613372688935, "old": 6.809953654542245, "latest": 8.476550836009139}, "lseb": {"all": 4.63547129945376, "old": 4.279508255734566, "latest": 7.839138692926507}}}, {"file": "final_TN_niso_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-003345_43b13da7_last.pt", "arm": "TN_niso", "unit": 260919403, "seed": 260919403, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.18, "task_il_mean": 52.720000000000006, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 86.6, "readouts": {"n_tasks": 10, "per_task": {"J": [11.0, 15.8, 12.3, 8.5, 14.7, 15.3, 8.6, 14.5, 24.0, 77.1], "A": [25.5, 17.4, 11.3, 7.4, 13.3, 14.6, 8.3, 12.9, 21.8, 88.1], "C": [35.8, 44.9, 45.9, 44.7, 51.4, 51.7, 46.6, 61.5, 62.0, 82.7], "zg": [2.6060269505288454, 2.6585893900785593, 2.261840463012457, 1.9431535189915448, 2.5306768653991165, 2.536163918136619, 2.1543407861771993, 2.9623897541528565, 3.3217915123701096, 7.989931489201263], "lse": [6.809750435465164, 6.886709408472148, 6.862006840735154, 6.867162429616815, 6.941591518401077, 6.805612327557256, 6.8677670373946755, 7.071630794556016, 7.000508384721347, 9.063820982006924], "lseb": [4.733530545213748, 4.52245801872625, 4.120661769127375, 3.8772229986259013, 4.234257413775583, 4.174767491782517, 3.992693195877848, 4.2952256627940155, 4.696125924252163, 8.572877324610738]}, "J": {"all": 20.18, "old": 13.855555555555556, "latest": 77.1}, "A": {"all": 22.06, "old": 14.722222222222221, "latest": 88.1}, "C": {"all": 52.720000000000006, "old": 49.388888888888886, "latest": 82.7}, "zg": {"all": 3.096490464804857, "old": 2.552774795427479, "latest": 7.989931489201263}, "lse": {"all": 7.117656015892658, "old": 6.901415464102183, "latest": 9.063820982006924}, "lseb": {"all": 4.721982034478614, "old": 4.294104780019489, "latest": 8.572877324610738}}}, {"file": "final_TN_niso_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-084223_3f05440e_last.pt", "arm": "TN_niso", "unit": 260919404, "seed": 260919404, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 20.29, "task_il_mean": 51.14, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 86.8, "readouts": {"n_tasks": 10, "per_task": {"J": [14.6, 18.4, 15.0, 14.5, 11.0, 12.5, 17.7, 10.0, 13.6, 75.6], "A": [32.0, 17.5, 14.7, 15.9, 11.5, 12.9, 21.0, 9.5, 12.6, 84.9], "C": [39.8, 49.6, 43.8, 43.8, 40.7, 47.7, 53.7, 52.5, 58.4, 81.4], "zg": [2.6225206635919167, 2.701129972914234, 2.396111660918221, 2.4193093856256453, 1.9749105565659701, 2.4856397195607425, 2.855342721823603, 2.263408048531972, 2.708508394694887, 7.0678795956987885], "lse": [6.693935719903297, 6.935040363527656, 6.770701751728837, 6.836472971454954, 6.6344388420750136, 6.989642858806054, 6.839126359370769, 6.620721684193896, 6.791239413277309, 8.357467226038722], "lseb": [4.7074260473630325, 4.414689750385931, 4.305440395496242, 4.3176435754356435, 3.9805893409328696, 4.26260637858913, 4.459408214092682, 3.969562885401785, 4.178846787750053, 7.708855770225808]}, "J": {"all": 20.29, "old": 14.144444444444444, "latest": 75.6}, "A": {"all": 23.25, "old": 16.4, "latest": 84.9}, "C": {"all": 51.14, "old": 47.77777777777778, "latest": 81.4}, "zg": {"all": 2.9494760719925983, "old": 2.491875680469688, "latest": 7.0678795956987885}, "lse": {"all": 6.946878719037651, "old": 6.790146662704199, "latest": 8.357467226038722}, "lseb": {"all": 4.630506914567318, "old": 4.288468152827486, "latest": 7.708855770225808}}}, {"file": "final_TN_none_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-003445_ea5abc7c_last.pt", "arm": "TN_none", "unit": 260919403, "seed": 260919403, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.68, "task_il_mean": 61.0, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 86.4, "readouts": {"n_tasks": 10, "per_task": {"J": [0.9, 0.2, 0.8, 0.8, 2.3, 3.7, 2.3, 5.1, 16.1, 84.6], "A": [0.8, 0.0, 0.6, 0.4, 1.6, 2.8, 1.7, 4.1, 14.6, 99.9], "C": [54.4, 55.9, 52.7, 56.0, 55.6, 62.5, 55.8, 65.5, 67.0, 84.6], "zg": [8.43148936367035, 9.466640993118286, 9.489459691047669, 10.046538925647736, 10.702072491645813, 11.439704919815064, 11.128077810764312, 12.59819841337204, 13.725581400871278, 21.913180605888368], "lse": [17.601828468456134, 17.7153136852898, 17.62080196033671, 17.975413114071415, 17.731787686521947, 17.84807645105952, 17.85695405024362, 18.592999800420657, 18.209734652648166, 22.59882396486575], "lseb": [9.904140135390346, 10.991311058522585, 11.080677325439796, 11.489521805443253, 12.125704954670708, 12.742868791847087, 12.620454289455898, 13.737641291931597, 14.8922098527609, 22.572952912782302]}, "J": {"all": 11.68, "old": 3.577777777777778, "latest": 84.6}, "A": {"all": 12.65, "old": 2.9555555555555553, "latest": 99.9}, "C": {"all": 61.0, "old": 58.37777777777777, "latest": 84.6}, "zg": {"all": 11.894094461584093, "old": 10.780862667772505, "latest": 21.913180605888368}, "lse": {"all": 18.37517338339137, "old": 17.90587887433866, "latest": 22.59882396486575}, "lseb": {"all": 13.215748241824448, "old": 12.17605883394024, "latest": 22.572952912782302}}}, {"file": "final_TN_none_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-084323_861961fa_last.pt", "arm": "TN_none", "unit": 260919404, "seed": 260919404, "dataset": "seq-tinyimg", "model": "ces-nstat", "buffer": 500, "class_il_mean": 11.04, "task_il_mean": 60.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 86.7, "readouts": {"n_tasks": 10, "per_task": {"J": [0.1, 1.4, 1.7, 3.0, 1.4, 1.9, 4.8, 3.8, 9.7, 82.6], "A": [0.0, 1.3, 1.3, 2.6, 0.9, 1.7, 4.0, 2.6, 7.9, 99.9], "C": [57.3, 60.2, 58.9, 54.5, 51.8, 54.6, 61.7, 59.9, 65.4, 82.7], "zg": [8.433278755187988, 9.57421088218689, 9.876935104370117, 10.065006381750107, 9.66114175605774, 10.547544230222702, 11.596445352554321, 11.667075550556183, 13.235728137493133, 21.6865235209465], "lse": [17.42099872754154, 17.608631414947762, 17.559554881055934, 17.660936488236807, 17.37941750226926, 18.27162380017758, 17.71230511524055, 17.633453547322787, 18.172324821406306, 22.42027616218428], "lseb": [9.833757674048064, 10.93293976042222, 11.322249787881839, 11.611007590674346, 11.337060786981379, 12.114546872135913, 12.899099899302435, 13.01727287547249, 14.434858928711055, 22.396527304264414]}, "J": {"all": 11.04, "old": 3.0888888888888886, "latest": 82.6}, "A": {"all": 12.22, "old": 2.477777777777778, "latest": 99.9}, "C": {"all": 60.7, "old": 58.25555555555555, "latest": 82.7}, "zg": {"all": 11.634388967132569, "old": 10.517485127819908, "latest": 21.6865235209465}, "lse": {"all": 18.18395224603828, "old": 17.713249588688726, "latest": 22.42027616218428}, "lseb": {"all": 12.989932147989416, "old": 11.944754908403304, "latest": 22.396527304264414}}}, {"file": "final_V_original_s260917501_ces-ntarget-level_seq-cifar100_None_500_50_20260918-024743_5a0ad95a_last.pt", "arm": "V_original", "unit": 260917501, "seed": 260917501, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.1, "task_il_mean": 75.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.2, "readouts": {"n_tasks": 10, "per_task": {"J": [14.5, 29.3, 45.4, 33.2, 33.2, 31.4, 33.6, 22.7, 43.6, 84.1], "A": [17.3, 29.6, 45.5, 35.6, 34.3, 31.5, 33.2, 22.8, 47.8, 89.6], "C": [61.2, 75.5, 79.8, 71.0, 73.4, 74.0, 76.5, 79.0, 75.1, 91.3], "zg": [2.531550343938172, 4.207018195815384, 4.981853698454797, 3.8835281671946866, 4.146288059736602, 3.8924701749477535, 3.862362924095243, 3.5384705774914473, 4.728664794441313, 8.009653769664466], "lse": [6.873704000498002, 7.612959104950132, 7.521762354263349, 7.024024247622707, 7.4024207181678925, 7.067779994482229, 6.845934170326018, 7.090254974952323, 7.144967650522272, 8.70081119018563], "lseb": [3.8052679549936284, 5.035546763408351, 5.66381253684612, 4.787485597871126, 5.016376486339397, 4.721359940628696, 4.611988429532938, 4.282534506327341, 5.515654502613054, 8.28430384913484]}, "J": {"all": 37.1, "old": 31.877777777777776, "latest": 84.1}, "A": {"all": 38.72, "old": 33.06666666666667, "latest": 89.6}, "C": {"all": 75.67999999999999, "old": 73.94444444444444, "latest": 91.3}, "zg": {"all": 4.3781860705779865, "old": 3.9746896595683774, "latest": 8.009653769664466}, "lse": {"all": 7.328461840597055, "old": 7.175978579531659, "latest": 8.70081119018563}, "lseb": {"all": 5.172433056769549, "old": 4.826669635395628, "latest": 8.28430384913484}}}, {"file": "final_V_original_s260917502_ces-ntarget-level_seq-cifar100_None_500_50_20260918-024903_7d575c22_last.pt", "arm": "V_original", "unit": 260917502, "seed": 260917502, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 35.64, "task_il_mean": 74.75, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.1, "readouts": {"n_tasks": 10, "per_task": {"J": [28.1, 30.4, 31.3, 30.5, 25.0, 31.7, 17.5, 33.5, 46.3, 82.1], "A": [34.5, 31.0, 30.0, 31.8, 25.1, 31.2, 17.8, 34.0, 44.8, 93.3], "C": [68.5, 70.9, 68.8, 68.9, 71.7, 78.6, 71.7, 75.9, 85.5, 87.0], "zg": [3.636427218224853, 4.02237609034311, 4.05411329163512, 3.3996175690285164, 3.3559686061162504, 3.922722758803982, 2.919120611816645, 4.340383728809887, 5.296231822554022, 8.456606357455254], "lse": [6.8412189073028165, 7.4855326710023755, 7.4730770074312876, 6.65257505610619, 6.85858459733707, 7.172803691382762, 6.910420411833829, 7.331777959728934, 7.484752616166662, 9.123656248366318], "lseb": [4.756207259024879, 4.937583543871318, 5.038199882557639, 4.372794800439321, 4.24265132512773, 4.680983948901653, 3.896211240207002, 5.084384875201055, 5.807234468055062, 8.854019820046734]}, "J": {"all": 35.64, "old": 30.477777777777778, "latest": 82.1}, "A": {"all": 37.35, "old": 31.133333333333333, "latest": 93.3}, "C": {"all": 74.75, "old": 73.38888888888889, "latest": 87.0}, "zg": {"all": 4.3403568054787645, "old": 3.8829957441480425, "latest": 8.456606357455254}, "lse": {"all": 7.333439916665824, "old": 7.134526990921326, "latest": 9.123656248366318}, "lseb": {"all": 5.167027116343239, "old": 4.757361260376184, "latest": 8.854019820046734}}}, {"file": "final_V_original_s260917503_ces-ntarget-level_seq-cifar100_None_500_50_20260918-050109_d9840e2e_last.pt", "arm": "V_original", "unit": 260917503, "seed": 260917503, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.25, "task_il_mean": 74.72, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.1, "readouts": {"n_tasks": 10, "per_task": {"J": [37.2, 29.2, 25.6, 26.7, 26.8, 31.4, 21.7, 42.2, 44.2, 87.5], "A": [43.5, 29.1, 25.5, 27.1, 26.1, 32.3, 23.9, 44.0, 43.5, 92.0], "C": [71.3, 67.8, 63.6, 65.1, 73.3, 73.0, 69.5, 80.0, 90.9, 92.7], "zg": [4.13210366955772, 3.5068689593160527, 3.101984444078058, 3.5236065298821777, 3.7886476162597535, 3.7370375440083445, 3.534220662087202, 4.788999760720879, 5.191540167571046, 8.62171041609347], "lse": [7.064162327421295, 6.786442747930259, 6.825808315529071, 7.0522982305672635, 7.404385795294346, 6.791442426426746, 7.063060070853497, 7.181444136578386, 7.425141107977625, 9.180944832022456], "lseb": [5.14214626674206, 4.551253197788943, 4.210056786774478, 4.574099549756652, 4.657048513464399, 4.56723662034945, 4.48616268032594, 5.403248590059646, 5.563590971572889, 8.855961962684587]}, "J": {"all": 37.25, "old": 31.666666666666668, "latest": 87.5}, "A": {"all": 38.7, "old": 32.77777777777778, "latest": 92.0}, "C": {"all": 74.72, "old": 72.72222222222223, "latest": 92.7}, "zg": {"all": 4.3926719769574705, "old": 3.9227788170534703, "latest": 8.62171041609347}, "lse": {"all": 7.277512999060095, "old": 7.066020573175388, "latest": 9.180944832022456}, "lseb": {"all": 5.201080513951904, "old": 4.794982575203829, "latest": 8.855961962684587}}}, {"file": "final_V_original_s260917504_ces-ntarget-level_seq-cifar100_None_500_50_20260918-051254_869e0f87_last.pt", "arm": "V_original", "unit": 260917504, "seed": 260917504, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 40.07, "task_il_mean": 76.63, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [37.7, 25.2, 27.4, 42.7, 35.2, 32.6, 28.6, 48.3, 40.0, 83.0], "A": [45.1, 26.9, 28.8, 41.5, 33.7, 31.6, 35.1, 50.4, 41.9, 86.3], "C": [70.2, 62.0, 68.8, 83.1, 76.5, 80.5, 69.7, 81.6, 79.5, 94.4], "zg": [4.2180333827305585, 3.2233366292417047, 3.2480489986855536, 4.477675860241987, 3.6191061074249444, 3.804028135061264, 3.6844361127866434, 4.831291064298246, 4.334961326923222, 7.673766016913578], "lse": [6.784406049050297, 6.834509986206894, 6.56159599506681, 7.105892518549129, 6.58553970795351, 6.889836316600115, 6.632346438607919, 7.009947456520447, 6.858497367588484, 8.402469157634187], "lseb": [5.231341680354374, 4.373006586034785, 4.218202931395754, 5.076090215067224, 4.405640983666663, 4.5070078635179875, 4.592808019025039, 5.427443101838531, 5.010110542963267, 7.867573818284736]}, "J": {"all": 40.07, "old": 35.3, "latest": 83.0}, "A": {"all": 42.13, "old": 37.22222222222222, "latest": 86.3}, "C": {"all": 76.63, "old": 74.65555555555555, "latest": 94.4}, "zg": {"all": 4.3114683634307704, "old": 3.9378797352660135, "latest": 7.673766016913578}, "lse": {"all": 6.966504099377779, "old": 6.806952426238179, "latest": 8.402469157634187}, "lseb": {"all": 5.070922574214836, "old": 4.760183547095958, "latest": 7.867573818284736}}}, {"file": "final_V_original_s260917505_ces-ntarget-level_seq-cifar100_None_500_50_20260918-064610_3d732d96_last.pt", "arm": "V_original", "unit": 260917505, "seed": 260917505, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 34.910000000000004, "task_il_mean": 74.99, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.2, "readouts": {"n_tasks": 10, "per_task": {"J": [20.9, 32.2, 35.7, 30.5, 21.2, 25.8, 46.1, 19.9, 36.0, 80.8], "A": [25.5, 33.7, 33.0, 31.4, 20.5, 24.4, 47.3, 18.9, 36.1, 93.6], "C": [58.9, 68.2, 76.6, 70.6, 66.9, 76.0, 85.1, 80.1, 82.8, 84.7], "zg": [2.9133753353562204, 4.267857116311789, 4.168593580016866, 3.8670640090331436, 3.116736412874423, 3.8384311557430775, 5.302999433482066, 3.483447834584862, 4.640200620744378, 7.497523300938308], "lse": [6.710864072945063, 7.350942252478834, 7.215702818444223, 7.22329018604286, 6.951644321641329, 7.394121125066928, 7.589392325512188, 7.1088715094794095, 7.358597433263975, 8.307141733602736], "lseb": [4.2223463392661635, 5.227562928418358, 4.948283742930617, 4.786119564692063, 4.145989399006416, 4.688948799423312, 5.780680214532134, 4.202386769634975, 5.272694589506791, 7.971436536216089]}, "J": {"all": 34.910000000000004, "old": 29.811111111111114, "latest": 80.8}, "A": {"all": 36.44, "old": 30.08888888888889, "latest": 93.6}, "C": {"all": 74.99, "old": 73.9111111111111, "latest": 84.7}, "zg": {"all": 4.309622879908513, "old": 3.955411722016314, "latest": 7.497523300938308}, "lse": {"all": 7.321056777847754, "old": 7.211491782763868, "latest": 8.307141733602736}, "lseb": {"all": 5.124644888362692, "old": 4.80833470526787, "latest": 7.971436536216089}}}, {"file": "final_V_original_s260917506_ces-ntarget-level_seq-cifar100_None_500_50_20260918-065950_ce6d7e9a_last.pt", "arm": "V_original", "unit": 260917506, "seed": 260917506, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 38.44, "task_il_mean": 74.46000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.1, "readouts": {"n_tasks": 10, "per_task": {"J": [12.4, 32.7, 31.1, 31.7, 21.7, 49.8, 40.9, 29.4, 48.2, 86.5], "A": [19.9, 34.3, 32.7, 31.0, 21.0, 49.1, 42.6, 31.2, 47.8, 91.7], "C": [52.8, 65.0, 67.7, 67.7, 72.2, 84.5, 78.2, 77.9, 86.1, 92.5], "zg": [2.2269706314429643, 3.8868182934671642, 3.6969464809156487, 3.156381329571828, 2.769347113929689, 4.895002860734239, 4.3016551273074, 3.756272441085428, 4.570649126563222, 8.19845799130574], "lse": [6.241363241486769, 7.176426825947872, 6.754244242679691, 6.3661259593544095, 6.238670492612684, 7.123994383696316, 6.954200044343611, 6.92569031694693, 6.820810527670092, 8.784776034906338], "lseb": [3.7337918495303404, 4.96275525651382, 4.694999902700879, 4.18549227950549, 3.6729645624964125, 5.4595373720740366, 4.999415612070882, 4.48473255457873, 5.089790492572271, 8.417226733335482]}, "J": {"all": 38.44, "old": 33.099999999999994, "latest": 86.5}, "A": {"all": 40.13, "old": 34.400000000000006, "latest": 91.7}, "C": {"all": 74.46000000000001, "old": 72.45555555555556, "latest": 92.5}, "zg": {"all": 4.145850139632332, "old": 3.695560378335287, "latest": 8.19845799130574}, "lse": {"all": 6.938630206964471, "old": 6.733502892748708, "latest": 8.784776034906338}, "lseb": {"all": 4.970070661537834, "old": 4.5870533202269845, "latest": 8.417226733335482}}}, {"file": "final_V_original_s260917507_ces-ntarget-level_seq-cifar100_None_500_50_20260918-083141_8eb3a87f_last.pt", "arm": "V_original", "unit": 260917507, "seed": 260917507, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.19, "task_il_mean": 76.25, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.9, "readouts": {"n_tasks": 10, "per_task": {"J": [27.6, 25.3, 24.3, 26.2, 33.4, 34.3, 35.2, 47.3, 37.1, 81.2], "A": [31.7, 24.8, 23.9, 24.9, 32.6, 32.6, 34.8, 45.6, 36.3, 92.8], "C": [69.1, 66.6, 67.1, 69.1, 75.6, 79.2, 76.2, 88.2, 84.1, 87.3], "zg": [3.230150030830875, 3.427232688930817, 3.213888149024686, 3.176190358240157, 3.9714326129811814, 4.155774960195646, 4.3105218615364285, 5.243578744128347, 4.416712256006896, 7.741538149803877], "lse": [6.620740990545605, 7.081185159832549, 7.112543001153516, 6.925391127104458, 7.060505686120558, 7.210711146211447, 7.410578476484691, 7.539532051996816, 7.026695809451491, 8.499815115111735], "lseb": [4.337256024509318, 4.412933818167122, 4.246546898479586, 4.1575056640110075, 4.718777842559175, 4.8828199384138875, 5.066993108919888, 5.686125078009589, 4.991498260765126, 8.153834508334155]}, "J": {"all": 37.19, "old": 32.3, "latest": 81.2}, "A": {"all": 38.0, "old": 31.91111111111111, "latest": 92.8}, "C": {"all": 76.25, "old": 75.02222222222221, "latest": 87.3}, "zg": {"all": 4.2887019811678915, "old": 3.9050535179861146, "latest": 7.741538149803877}, "lse": {"all": 7.248769856401286, "old": 7.109764827655681, "latest": 8.499815115111735}, "lseb": {"all": 5.065429114216885, "old": 4.722272959314967, "latest": 8.153834508334155}}}, {"file": "final_V_original_s260917509_ces-ntarget-level_seq-cifar100_None_500_50_20260918-101657_406e197d_last.pt", "arm": "V_original", "unit": 260917509, "seed": 260917509, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 38.18, "task_il_mean": 75.34, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.9, "readouts": {"n_tasks": 10, "per_task": {"J": [26.0, 34.2, 26.0, 21.9, 29.9, 44.8, 36.6, 38.4, 39.4, 84.6], "A": [31.3, 34.7, 26.1, 22.5, 34.9, 44.8, 36.4, 39.3, 39.6, 89.7], "C": [64.7, 71.9, 65.8, 66.4, 65.7, 84.3, 78.3, 81.8, 83.1, 91.4], "zg": [3.520442998690531, 4.0121660122666505, 3.2104429759886117, 2.849909472245723, 3.7323535714754836, 5.271912865098566, 4.289197872113436, 4.221377734448761, 4.3363529915306716, 7.970270552933216], "lse": [6.9959781106517465, 6.893760786739831, 6.881900122916933, 6.7493394265503195, 6.803359728896158, 7.700394098114052, 7.092053223371852, 6.893523903133034, 6.783367390576047, 8.608616169293756], "lseb": [4.727216783607271, 4.851984028142917, 4.2356975536158155, 3.876810134400563, 4.7529324695079005, 5.840771914440618, 4.96832302156915, 4.8611888984581535, 4.931170666553787, 8.228226352739906]}, "J": {"all": 38.18, "old": 33.02222222222222, "latest": 84.6}, "A": {"all": 39.93, "old": 34.400000000000006, "latest": 89.7}, "C": {"all": 75.34, "old": 73.55555555555556, "latest": 91.4}, "zg": {"all": 4.3414427046791655, "old": 3.938239610428715, "latest": 7.970270552933216}, "lse": {"all": 7.140229296024373, "old": 6.9770751989944415, "latest": 8.608616169293756}, "lseb": {"all": 5.127432182303608, "old": 4.782899496699574, "latest": 8.228226352739906}}}, {"file": "final_V_original_s260917511_ces-ntarget-level_seq-cifar100_None_500_50_20260918-120223_11c03765_last.pt", "arm": "V_original", "unit": 260917511, "seed": 260917511, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 35.339999999999996, "task_il_mean": 75.22999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.9, "readouts": {"n_tasks": 10, "per_task": {"J": [30.2, 28.7, 38.4, 28.2, 27.6, 22.5, 31.1, 25.1, 32.8, 88.8], "A": [32.6, 31.1, 40.1, 29.0, 27.9, 23.4, 32.4, 24.6, 31.7, 93.5], "C": [71.4, 64.4, 77.1, 68.2, 71.3, 71.0, 74.0, 84.9, 76.6, 93.4], "zg": [4.080705380391329, 3.467745128814131, 5.10384922650829, 3.5857855625101367, 3.646998808061704, 3.2879377187378704, 4.013053958731703, 4.320539680387824, 4.062830566935241, 9.678072317928075], "lse": [7.439945498624128, 6.740530401379253, 8.091579512037988, 6.9556166629643625, 7.282861291609494, 6.989018658960545, 7.02655301419864, 7.600741719991856, 7.097307043636162, 10.129217931833809], "lseb": [5.043254959565067, 4.576204775823216, 5.842722374620431, 4.588080558995283, 4.5091135176255435, 4.18723724329199, 4.863724931000361, 4.892190218696057, 4.855314488139473, 9.871680223355549]}, "J": {"all": 35.339999999999996, "old": 29.400000000000002, "latest": 88.8}, "A": {"all": 36.63, "old": 30.311111111111114, "latest": 93.5}, "C": {"all": 75.22999999999999, "old": 73.21111111111111, "latest": 93.4}, "zg": {"all": 4.524751834900631, "old": 3.9521606701198033, "latest": 9.678072317928075}, "lse": {"all": 7.535337173523624, "old": 7.2471282003780475, "latest": 10.129217931833809}, "lseb": {"all": 5.322952329111297, "old": 4.817538118639714, "latest": 9.871680223355549}}}, {"file": "final_V_permute_s260917501_ces-ntarget-level_seq-cifar100_None_500_50_20260918-024803_895ae729_last.pt", "arm": "V_permute", "unit": 260917501, "seed": 260917501, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 36.709999999999994, "task_il_mean": 74.76, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.8, "readouts": {"n_tasks": 10, "per_task": {"J": [11.2, 34.5, 41.9, 33.6, 34.6, 31.0, 33.5, 23.2, 39.5, 84.1], "A": [15.1, 34.7, 43.5, 35.2, 35.5, 31.6, 33.1, 22.1, 43.1, 88.4], "C": [56.8, 74.4, 79.7, 72.9, 72.2, 70.4, 75.4, 77.8, 75.8, 92.2], "zg": [2.3576849985457957, 4.437617155924439, 4.816289799697697, 3.989649174867198, 4.219323867668398, 3.7034835946951064, 3.8517500313818456, 3.602311841500923, 4.693367967840284, 8.22228293955326], "lse": [6.981769013955427, 7.739309235056381, 7.453972718055065, 7.051931358237676, 7.38675090828898, 7.105125342760854, 6.867785692693801, 7.363967939715872, 7.177116343948064, 8.880059010580863], "lseb": [3.7499559420445396, 5.313130916727577, 5.506666302434568, 4.831856308076464, 5.07400873348644, 4.6503002200297345, 4.620188071822514, 4.404453060697696, 5.492806430718272, 8.469342303704853]}, "J": {"all": 36.71, "old": 31.444444444444443, "latest": 84.1}, "A": {"all": 38.230000000000004, "old": 32.65555555555556, "latest": 88.4}, "C": {"all": 74.76, "old": 72.82222222222222, "latest": 92.2}, "zg": {"all": 4.389376137167495, "old": 3.9634976035690763, "latest": 8.22228293955326}, "lse": {"all": 7.400778756329298, "old": 7.236414283634679, "latest": 8.880059010580863}, "lseb": {"all": 5.211270828974266, "old": 4.8492628873375345, "latest": 8.469342303704853}}}, {"file": "final_V_permute_s260917503_ces-ntarget-level_seq-cifar100_None_500_50_20260918-050134_7f716dcb_last.pt", "arm": "V_permute", "unit": 260917503, "seed": 260917503, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 38.7, "task_il_mean": 75.53, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.1, "readouts": {"n_tasks": 10, "per_task": {"J": [36.0, 31.0, 27.0, 29.0, 30.1, 33.8, 25.9, 40.6, 48.6, 85.0], "A": [41.8, 32.1, 26.5, 30.7, 29.1, 37.2, 30.0, 43.1, 47.1, 89.3], "C": [72.7, 67.6, 66.4, 64.4, 73.8, 73.9, 72.2, 81.2, 90.2, 92.9], "zg": [4.189649448585697, 3.6048896596264095, 3.2940030219079928, 3.627785646719858, 4.009950106648728, 3.931579026239924, 3.8473581131417305, 4.676627301480621, 5.4695040224641565, 8.234369687370956], "lse": [7.130298844605748, 6.8738612237784835, 7.017967740942651, 7.050312536414251, 7.520066344396157, 6.850781032049361, 7.099628855932556, 7.152922283020482, 7.469700631659557, 8.864670664132694], "lseb": [5.183753211132358, 4.669929199065996, 4.345844799733084, 4.654904840040893, 4.841830128951459, 4.749191067623017, 4.74626931701602, 5.30009677193735, 5.85237883676602, 8.45733831082703]}, "J": {"all": 38.7, "old": 33.55555555555556, "latest": 85.0}, "A": {"all": 40.69, "old": 35.28888888888889, "latest": 89.3}, "C": {"all": 75.53, "old": 73.6, "latest": 92.9}, "zg": {"all": 4.488571603418608, "old": 4.072371816312791, "latest": 8.234369687370956}, "lse": {"all": 7.3030210156931945, "old": 7.1295043880888045, "latest": 8.864670664132694}, "lseb": {"all": 5.280153648309323, "old": 4.9271331302518, "latest": 8.45733831082703}}}, {"file": "final_V_permute_s260917505_ces-ntarget-level_seq-cifar100_None_500_50_20260918-064915_59962e57_last.pt", "arm": "V_permute", "unit": 260917505, "seed": 260917505, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 36.56, "task_il_mean": 75.81, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.7, 34.0, 37.6, 35.5, 24.9, 27.3, 47.2, 20.2, 37.1, 77.1], "A": [28.3, 35.6, 35.4, 38.7, 23.8, 26.9, 48.1, 19.3, 38.0, 91.5], "C": [62.0, 68.7, 76.2, 73.4, 70.6, 76.7, 85.8, 80.6, 80.3, 83.8], "zg": [3.2722872351296246, 4.425553918312303, 4.249195492982865, 4.446280454218388, 3.3439136779373513, 3.9734548589037733, 5.523444018226117, 3.5234997989051045, 4.753735565792769, 7.160056178368628], "lse": [6.803559290313433, 7.424765086880249, 7.19335410876713, 7.438057245144795, 7.045357611322743, 7.414963042284273, 7.779716731392962, 7.163610320576165, 7.4329065874772535, 8.056707453462186], "lseb": [4.497326509295786, 5.345812932033996, 5.014483976890998, 5.292480692673939, 4.291485292670318, 4.781748029409846, 6.000635319030837, 4.254268258817018, 5.404772852854367, 7.660000572175529]}, "J": {"all": 36.56, "old": 32.05555555555556, "latest": 77.1}, "A": {"all": 38.56, "old": 32.67777777777778, "latest": 91.5}, "C": {"all": 75.81, "old": 74.92222222222222, "latest": 83.8}, "zg": {"all": 4.467142119877693, "old": 4.167929446712034, "latest": 7.160056178368628}, "lse": {"all": 7.375299747762119, "old": 7.299587780462111, "latest": 8.056707453462186}, "lseb": {"all": 5.2543014435852635, "old": 4.987001540408567, "latest": 7.660000572175529}}}, {"file": "final_V_permute_s260917507_ces-ntarget-level_seq-cifar100_None_500_50_20260918-084401_bc98d18b_last.pt", "arm": "V_permute", "unit": 260917507, "seed": 260917507, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 35.13, "task_il_mean": 76.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [28.2, 25.3, 22.7, 21.4, 32.0, 30.7, 33.4, 42.8, 31.8, 83.0], "A": [33.5, 24.9, 21.7, 21.2, 32.1, 29.0, 33.5, 41.3, 31.6, 93.7], "C": [69.3, 66.4, 70.7, 70.9, 76.2, 79.2, 73.6, 86.5, 83.9, 87.7], "zg": [3.3970179848400877, 3.3372028530258686, 3.4103952502682806, 3.1456260152650066, 3.9794606819173786, 4.037605688245967, 3.928921353048645, 5.115795064404606, 4.1271482116393745, 8.075086360305548], "lse": [6.630876228046103, 7.2586005983959625, 7.21968234027804, 6.922987223375722, 7.086488274624296, 7.259992499460351, 7.304303047212814, 7.609148788606838, 7.115277431358833, 8.757617870953604], "lseb": [4.50021269871693, 4.379181546508022, 4.3731762569233394, 4.115799606622509, 4.740692328883545, 4.766103320197965, 4.800978800775843, 5.6062098882191975, 4.716623592051784, 8.466369390407426]}, "J": {"all": 35.13, "old": 29.811111111111114, "latest": 83.0}, "A": {"all": 36.25, "old": 29.866666666666667, "latest": 93.7}, "C": {"all": 76.44, "old": 75.1888888888889, "latest": 87.7}, "zg": {"all": 4.255425946296077, "old": 3.8310192336283575, "latest": 8.075086360305548}, "lse": {"all": 7.316497430231256, "old": 7.156372936817663, "latest": 8.757617870953604}, "lseb": {"all": 5.046534742930656, "old": 4.666553115433237, "latest": 8.466369390407426}}}, {"file": "final_V_permute_s260917509_ces-ntarget-level_seq-cifar100_None_500_50_20260918-103122_332e5fc7_last.pt", "arm": "V_permute", "unit": 260917509, "seed": 260917509, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.730000000000004, "task_il_mean": 74.94, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [27.3, 31.6, 21.0, 18.6, 27.5, 44.0, 40.6, 41.9, 38.9, 85.9], "A": [32.3, 32.4, 19.9, 18.7, 32.5, 44.5, 41.5, 42.6, 39.3, 91.7], "C": [60.9, 72.3, 68.4, 66.1, 64.9, 82.8, 80.5, 80.6, 81.5, 91.4], "zg": [3.4244075910234826, 3.8201243700878695, 3.089359016535804, 2.741958625247702, 3.569540628910065, 5.087736471044365, 4.431367513753473, 4.517028922660276, 4.392126796990633, 8.039847085505723], "lse": [6.879624101154697, 6.93832377613, 6.882521951877692, 6.760104467465407, 6.753780290164758, 7.615368792880646, 7.110715559639807, 7.047281344291115, 6.8265001503152805, 8.653436611914023], "lseb": [4.679372791654731, 4.736238371301498, 4.125189138857164, 3.761635761781485, 4.625884268051844, 5.677177670777512, 5.111922931814994, 5.135185326730844, 4.9879591675047585, 8.293500388463213]}, "J": {"all": 37.730000000000004, "old": 32.37777777777777, "latest": 85.9}, "A": {"all": 39.54, "old": 33.74444444444444, "latest": 91.7}, "C": {"all": 74.94, "old": 73.11111111111111, "latest": 91.4}, "zg": {"all": 4.3113497021759395, "old": 3.897072215139297, "latest": 8.039847085505723}, "lse": {"all": 7.146765704583342, "old": 6.979357825991045, "latest": 8.653436611914023}, "lseb": {"all": 5.113406581693805, "old": 4.760062825386092, "latest": 8.293500388463213}}}, {"file": "final_V_permute_s260917511_ces-ntarget-level_seq-cifar100_None_500_50_20260918-122728_91d63184_last.pt", "arm": "V_permute", "unit": 260917511, "seed": 260917511, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 35.56, "task_il_mean": 74.38, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [29.4, 27.1, 40.0, 26.8, 28.7, 21.8, 34.2, 27.6, 31.1, 88.9], "A": [35.1, 29.5, 41.9, 28.6, 28.3, 23.7, 34.7, 26.8, 31.6, 92.8], "C": [68.5, 64.3, 71.6, 69.3, 73.1, 70.8, 73.2, 82.9, 76.7, 93.4], "zg": [4.155880078643561, 3.387954792989418, 5.018262994423974, 3.3352690391801296, 3.6621930871438235, 3.14256640105322, 4.0791631378335875, 4.286828276923858, 3.991902784768492, 9.682888710975647], "lse": [7.305968073145989, 6.662352289324743, 8.115031525888002, 6.869098044011326, 7.145551130906851, 6.858480767336455, 7.03091090543115, 7.614607413745449, 7.064409907426379, 10.200599062186987], "lseb": [5.152488110918786, 4.525747319601206, 5.882731464041282, 4.382328562558086, 4.491090796007691, 4.0936072591128125, 4.9199074303965835, 4.9039095302727285, 4.791246717865807, 9.88383487697759]}, "J": {"all": 35.56, "old": 29.633333333333333, "latest": 88.9}, "A": {"all": 37.3, "old": 31.133333333333333, "latest": 92.8}, "C": {"all": 74.38, "old": 72.26666666666667, "latest": 93.4}, "zg": {"all": 4.474290930393571, "old": 3.8955578436622296, "latest": 9.682888710975647}, "lse": {"all": 7.486700911940334, "old": 7.1851566730240375, "latest": 10.200599062186987}, "lseb": {"all": 5.302689206775257, "old": 4.79367302119722, "latest": 9.88383487697759}}}, {"file": "final_V_shift_s260917501_ces-ntarget-level_seq-cifar100_None_500_50_20260918-024823_0a10177b_last.pt", "arm": "V_shift", "unit": 260917501, "seed": 260917501, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.07, "task_il_mean": 75.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [13.0, 30.4, 41.7, 33.1, 35.3, 28.9, 36.9, 25.5, 42.1, 83.8], "A": [16.2, 29.1, 42.7, 34.8, 35.2, 29.2, 37.4, 25.8, 44.7, 90.2], "C": [60.2, 74.3, 80.4, 73.1, 71.7, 73.1, 79.0, 78.7, 75.4, 90.9], "zg": [2.7973884655833245, 4.452398949638009, 5.099391510847956, 4.526127234600485, 4.633742959325202, 4.225495853262022, 4.550781945794821, 4.292275624511763, 5.143841760385781, 8.919285544365644], "lse": [7.252239654915071, 7.991962284257787, 7.769082491613231, 7.622697397234323, 7.799172442990117, 7.495899958760324, 7.362407929600787, 7.7223621756316705, 7.637643968597354, 9.507994385272989], "lseb": [4.11049552461681, 5.340317520776923, 5.771963305731771, 5.379595439735329, 5.526044676867984, 5.143791274257907, 5.263679089812769, 5.0480275695400465, 5.906790842078235, 9.169429948172628]}, "J": {"all": 37.07, "old": 31.877777777777776, "latest": 83.8}, "A": {"all": 38.53, "old": 32.78888888888889, "latest": 90.2}, "C": {"all": 75.67999999999999, "old": 73.98888888888888, "latest": 90.9}, "zg": {"all": 4.8640729848315, "old": 4.413493811549929, "latest": 8.919285544365644}, "lse": {"all": 7.8161462688873655, "old": 7.6281631448445175, "latest": 9.507994385272989}, "lseb": {"all": 5.66601351915904, "old": 5.276745027046419, "latest": 9.169429948172628}}}, {"file": "final_V_shift_s260917502_ces-ntarget-level_seq-cifar100_None_500_50_20260918-024943_48aa8f0e_last.pt", "arm": "V_shift", "unit": 260917502, "seed": 260917502, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 34.93, "task_il_mean": 74.75, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [23.6, 27.9, 31.9, 25.6, 28.0, 33.2, 15.1, 35.3, 47.3, 81.4], "A": [28.1, 28.9, 31.7, 26.4, 28.5, 33.1, 14.6, 35.8, 47.9, 95.0], "C": [65.5, 67.8, 72.2, 67.9, 74.0, 78.3, 72.7, 78.0, 85.1, 86.0], "zg": [3.73268795209378, 4.197639401627704, 4.677436219270341, 3.6216586426482538, 3.98135145990178, 4.400543789944612, 3.3268592711593956, 5.094750268010422, 5.9970181105807425, 9.06823250631243], "lse": [7.287031985544442, 7.849355388420851, 8.062254722955808, 7.0800660276089555, 7.4141968498172774, 7.576424984725362, 7.391475486515037, 7.954063758789322, 8.09095151744631, 9.716341266571236], "lseb": [4.895687655737522, 5.198154857836074, 5.574417395331932, 4.6124420137120214, 4.8287314937978785, 5.156130786426896, 4.282324696152525, 5.798313472623015, 6.510427176596478, 9.494259170420124]}, "J": {"all": 34.93, "old": 29.766666666666666, "latest": 81.4}, "A": {"all": 37.0, "old": 30.555555555555557, "latest": 95.0}, "C": {"all": 74.75, "old": 73.5, "latest": 86.0}, "zg": {"all": 4.809817762154946, "old": 4.336660568359671, "latest": 9.06823250631243}, "lse": {"all": 7.842216198839461, "old": 7.633980080202597, "latest": 9.716341266571236}, "lseb": {"all": 5.635088871863447, "old": 5.206292172023816, "latest": 9.494259170420124}}}, {"file": "final_V_shift_s260917503_ces-ntarget-level_seq-cifar100_None_500_50_20260918-050249_663e4c78_last.pt", "arm": "V_shift", "unit": 260917503, "seed": 260917503, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 38.89, "task_il_mean": 75.19, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.1, "readouts": {"n_tasks": 10, "per_task": {"J": [35.3, 32.4, 28.7, 26.8, 29.2, 31.0, 26.8, 44.3, 50.3, 84.1], "A": [42.1, 32.2, 29.6, 29.6, 28.5, 33.5, 29.5, 45.4, 49.5, 88.1], "C": [71.2, 69.3, 66.3, 65.8, 73.3, 71.4, 71.6, 80.7, 89.8, 92.5], "zg": [4.398343786522746, 4.043530901311431, 3.747390517588705, 3.960941102717072, 4.2844049282222985, 4.0724400819595905, 4.272116552338004, 5.3160719135068355, 5.833247075304389, 8.518480061305686], "lse": [7.343130426167808, 7.226992425663281, 7.277587300778518, 7.37028042678594, 7.766890452958018, 7.164338298805034, 7.399832473240061, 7.6588999988205755, 7.788795299897397, 9.20554234401364], "lseb": [5.413250569900762, 5.011816081925078, 4.7638195870827476, 4.964865755655148, 5.119511922815152, 4.984096519054496, 5.1636891423351035, 5.951539876307156, 6.220375674240728, 8.75265540630062]}, "J": {"all": 38.89, "old": 33.86666666666667, "latest": 84.1}, "A": {"all": 40.8, "old": 35.544444444444444, "latest": 88.1}, "C": {"all": 75.19, "old": 73.26666666666667, "latest": 92.5}, "zg": {"all": 4.844696692077676, "old": 4.43649853994123, "latest": 8.518480061305686}, "lse": {"all": 7.620228944713027, "old": 7.444083011457404, "latest": 9.20554234401364}, "lseb": {"all": 5.6345620535617, "old": 5.288107236590708, "latest": 8.75265540630062}}}, {"file": "final_V_shift_s260917504_ces-ntarget-level_seq-cifar100_None_500_50_20260918-051500_29c35a32_last.pt", "arm": "V_shift", "unit": 260917504, "seed": 260917504, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 39.05, "task_il_mean": 76.4, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.4, "readouts": {"n_tasks": 10, "per_task": {"J": [37.8, 23.2, 27.9, 38.2, 31.4, 30.4, 27.4, 46.3, 39.1, 88.8], "A": [44.2, 23.7, 29.0, 38.3, 29.9, 30.0, 34.6, 47.7, 39.7, 91.6], "C": [71.9, 62.7, 70.4, 81.8, 75.3, 74.9, 69.4, 82.5, 80.4, 94.7], "zg": [4.5689920506477355, 3.4257315719183534, 3.7509324896689504, 4.806829138051718, 3.780056274648756, 4.088028527842835, 3.9703933137878775, 5.203317627923563, 4.797126045964658, 8.702404156476259], "lse": [7.165512253596607, 7.217700581424808, 7.060362570270834, 7.591202365840478, 6.912547787759078, 7.343187892051899, 7.056032987997478, 7.46527248475061, 7.312769392905555, 9.20985074938724], "lseb": [5.561252520059871, 4.6077162709613555, 4.662878100110323, 5.430830419895574, 4.5923739945117585, 4.888658545705245, 4.905823260419023, 5.809880393023194, 5.437576817547494, 8.869885617118461]}, "J": {"all": 39.05, "old": 33.52222222222222, "latest": 88.8}, "A": {"all": 40.87, "old": 35.233333333333334, "latest": 91.6}, "C": {"all": 76.4, "old": 74.36666666666667, "latest": 94.7}, "zg": {"all": 4.709381119693071, "old": 4.265711893383827, "latest": 8.702404156476259}, "lse": {"all": 7.433443906598458, "old": 7.236065368510816, "latest": 9.20985074938724}, "lseb": {"all": 5.47668759393523, "old": 5.099665591359315, "latest": 8.869885617118461}}}, {"file": "final_V_shift_s260917505_ces-ntarget-level_seq-cifar100_None_500_50_20260918-065830_4af5d2a9_last.pt", "arm": "V_shift", "unit": 260917505, "seed": 260917505, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 35.739999999999995, "task_il_mean": 75.89, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.6, 34.8, 38.3, 35.2, 21.9, 23.9, 41.8, 22.9, 36.1, 78.9], "A": [26.7, 37.1, 36.0, 36.2, 20.4, 23.0, 43.4, 22.0, 35.1, 92.8], "C": [62.6, 69.0, 80.9, 71.4, 69.6, 72.4, 85.4, 81.0, 82.1, 84.5], "zg": [3.623251858133823, 4.78882363216579, 4.6510860522463915, 4.5299146068282425, 3.5728229611013083, 4.107645905163139, 5.335064431928098, 3.9428678227476777, 4.81596373603493, 7.754713789958041], "lse": [7.1155998076828775, 7.70197218020704, 7.491049560754807, 7.703990526373897, 7.25217452603529, 7.652424752803224, 7.814781800027436, 7.399915011627559, 7.61246045136864, 8.604050679519036], "lseb": [4.846596658337032, 5.7167066498442445, 5.3272859300699045, 5.412960355194532, 4.55380554160491, 4.9820911232458975, 5.822406780147242, 4.66878376896621, 5.488003325479039, 8.24658452410474]}, "J": {"all": 35.739999999999995, "old": 30.944444444444443, "latest": 78.9}, "A": {"all": 37.269999999999996, "old": 31.099999999999998, "latest": 92.8}, "C": {"all": 75.89, "old": 74.93333333333334, "latest": 84.5}, "zg": {"all": 4.7122154796307445, "old": 4.3741601118166, "latest": 7.754713789958041}, "lse": {"all": 7.634841929639981, "old": 7.527152068542309, "latest": 8.604050679519036}, "lseb": {"all": 5.5065224656993745, "old": 5.202071125876556, "latest": 8.24658452410474}}}, {"file": "final_V_shift_s260917506_ces-ntarget-level_seq-cifar100_None_500_50_20260918-071221_774b46f6_last.pt", "arm": "V_shift", "unit": 260917506, "seed": 260917506, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.62, "task_il_mean": 75.63000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [13.3, 33.1, 32.4, 31.7, 23.7, 41.1, 40.4, 27.9, 46.5, 86.1], "A": [17.9, 34.4, 33.4, 32.9, 21.3, 41.8, 42.1, 29.8, 44.6, 91.4], "C": [55.3, 67.2, 70.1, 68.3, 75.6, 80.6, 81.2, 78.7, 86.2, 93.1], "zg": [2.6826836079955103, 4.236465711981058, 4.020403041128069, 3.5926739508444445, 3.359052372418344, 4.943259291417896, 4.623737592501566, 4.135835371769964, 5.113843586422503, 8.513545471414924], "lse": [6.671294280629643, 7.581078233484729, 7.1848965790721975, 6.698215460661489, 6.648836200215997, 7.4455675169817965, 7.2343335144828185, 7.271824694300584, 7.380633083042029, 9.121602631917717], "lseb": [4.1302467210820115, 5.274841973541027, 5.009434467511554, 4.57138879284587, 4.210398358184046, 5.60877188869991, 5.295778475363748, 4.855812083169879, 5.639550548174034, 8.729310498264764]}, "J": {"all": 37.62, "old": 32.233333333333334, "latest": 86.1}, "A": {"all": 38.96, "old": 33.13333333333333, "latest": 91.4}, "C": {"all": 75.63, "old": 73.6888888888889, "latest": 93.1}, "zg": {"all": 4.522149999789428, "old": 4.078661614053262, "latest": 8.513545471414924}, "lse": {"all": 7.3238282194789, "old": 7.124075506985698, "latest": 9.121602631917717}, "lseb": {"all": 5.3325533806836845, "old": 4.955135923174676, "latest": 8.729310498264764}}}, {"file": "final_V_shift_s260917507_ces-ntarget-level_seq-cifar100_None_500_50_20260918-084531_2aa345e3_last.pt", "arm": "V_shift", "unit": 260917507, "seed": 260917507, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 35.54, "task_il_mean": 76.42, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.2, "readouts": {"n_tasks": 10, "per_task": {"J": [17.5, 28.8, 23.7, 24.5, 32.5, 34.0, 33.5, 45.6, 31.9, 83.4], "A": [20.8, 29.5, 23.6, 23.8, 31.7, 33.0, 33.6, 44.5, 31.6, 94.4], "C": [63.4, 68.3, 67.9, 71.3, 78.0, 81.2, 74.4, 87.8, 84.6, 87.3], "zg": [3.162183669876307, 4.029966345846653, 3.5181044869692997, 3.472773480787873, 4.282875862446846, 4.582659825077281, 4.571096480024979, 5.751256904682145, 4.415949677133002, 8.353400073871017], "lse": [6.964413226583085, 7.430201395365338, 7.359479385799047, 7.192919204743901, 7.392571832991929, 7.570175610980663, 7.8245183258395805, 7.9937448574423335, 7.353042835474145, 9.024684773693131], "lseb": [4.466125493189941, 5.013875027814936, 4.552985045609072, 4.388430074852829, 4.959844413240047, 5.2624935552771825, 5.373084923565761, 6.184692144836275, 4.984640278371299, 8.744806307133011]}, "J": {"all": 35.54, "old": 30.22222222222222, "latest": 83.4}, "A": {"all": 36.65, "old": 30.233333333333334, "latest": 94.4}, "C": {"all": 76.42, "old": 75.21111111111111, "latest": 87.3}, "zg": {"all": 4.61402668067154, "old": 4.198540748093821, "latest": 8.353400073871017}, "lse": {"all": 7.610575144891316, "old": 7.4534518528022256, "latest": 9.024684773693131}, "lseb": {"all": 5.393097726389035, "old": 5.020685661861927, "latest": 8.744806307133011}}}, {"file": "final_V_shift_s260917508_ces-ntarget-level_seq-cifar100_None_500_50_20260918-085831_ff56af7c_last.pt", "arm": "V_shift", "unit": 260917508, "seed": 260917508, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 36.66, "task_il_mean": 75.21000000000001, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [12.8, 30.9, 34.1, 28.6, 34.7, 25.7, 31.7, 43.5, 40.5, 84.1], "A": [15.1, 33.9, 34.1, 28.3, 34.9, 26.1, 31.7, 43.9, 42.2, 90.2], "C": [55.1, 68.3, 76.9, 75.9, 78.1, 65.9, 77.3, 81.8, 81.4, 91.4], "zg": [2.7020597056895492, 4.4772555391136555, 4.541359739314765, 4.194640235578642, 4.614648542158306, 3.6543829899486155, 4.61627992451936, 5.882399812051561, 5.560343434166163, 8.30874043148011], "lse": [7.246441074282981, 7.62572488655868, 7.604674206780069, 7.550682061197793, 7.611333651597319, 7.327764709168921, 7.567951560890143, 8.35382585379579, 8.013483190749826, 8.987280459980926], "lseb": [4.147693402040005, 5.4219381856649775, 5.299916694428886, 5.001649268372731, 5.3009252461891005, 4.7672764248062975, 5.358766788174567, 6.469262194828314, 6.143841876342799, 8.56819088207805]}, "J": {"all": 36.660000000000004, "old": 31.38888888888889, "latest": 84.1}, "A": {"all": 38.04, "old": 32.24444444444444, "latest": 90.2}, "C": {"all": 75.21000000000001, "old": 73.41111111111111, "latest": 91.4}, "zg": {"all": 4.855211035402073, "old": 4.471485546948958, "latest": 8.30874043148011}, "lse": {"all": 7.788916165500245, "old": 7.655764577224613, "latest": 8.987280459980926}, "lseb": {"all": 5.647946096292573, "old": 5.32347445342752, "latest": 8.56819088207805}}}, {"file": "final_V_shift_s260917509_ces-ntarget-level_seq-cifar100_None_500_50_20260918-104157_7b07403e_last.pt", "arm": "V_shift", "unit": 260917509, "seed": 260917509, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.410000000000004, "task_il_mean": 74.33, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.3, "readouts": {"n_tasks": 10, "per_task": {"J": [22.4, 33.6, 23.3, 18.8, 28.3, 42.3, 39.9, 40.4, 37.6, 87.5], "A": [26.7, 33.5, 23.3, 18.9, 32.7, 41.8, 39.8, 41.5, 37.9, 93.2], "C": [60.7, 71.5, 62.3, 62.7, 65.2, 84.1, 81.1, 81.5, 82.6, 91.6], "zg": [3.604808202845976, 4.07419778740406, 3.365038605073467, 2.9131366911735386, 3.9383542561065408, 5.363728045052849, 4.781667324349284, 4.885511552577838, 4.729047856627032, 8.703724689438939], "lse": [7.342914602076958, 7.182810281896959, 7.2213524024085265, 7.196458735412976, 7.195719014089682, 7.961912118327505, 7.442932835303199, 7.426103360625256, 7.253104838382915, 9.232905607731912], "lseb": [4.896212394997179, 4.9702550795227305, 4.50250359596339, 4.073312198503573, 4.991098839267073, 5.958939974191129, 5.4079123002362754, 5.4668708005449504, 5.340102947170278, 8.930375341723845]}, "J": {"all": 37.410000000000004, "old": 31.84444444444445, "latest": 87.5}, "A": {"all": 38.93, "old": 32.900000000000006, "latest": 93.2}, "C": {"all": 74.33, "old": 72.41111111111111, "latest": 91.6}, "zg": {"all": 4.635921501064952, "old": 4.183943369023399, "latest": 8.703724689438939}, "lse": {"all": 7.545621379625588, "old": 7.358145354280442, "latest": 9.232905607731912}, "lseb": {"all": 5.453758347212043, "old": 5.067467570044064, "latest": 8.930375341723845}}}, {"file": "final_V_shift_s260917510_ces-ntarget-level_seq-cifar100_None_500_50_20260918-105447_d584969c_last.pt", "arm": "V_shift", "unit": 260917510, "seed": 260917510, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.58, "task_il_mean": 75.6, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [20.0, 35.5, 30.5, 22.5, 38.2, 36.6, 39.0, 20.2, 53.5, 79.8], "A": [25.4, 38.1, 29.1, 22.6, 39.8, 38.0, 39.5, 19.5, 54.0, 87.6], "C": [61.2, 69.7, 74.8, 68.7, 78.4, 78.3, 75.4, 75.4, 84.3, 89.8], "zg": [3.273480849668384, 4.659592859938741, 4.166851371117867, 3.444549382259138, 5.117683649685234, 5.0977240899894385, 4.769684482433833, 3.670253645418212, 6.363970250204206, 7.7822614478170875], "lse": [6.985169220486342, 7.54479764768767, 7.6211160485955425, 7.077153462867378, 7.834437686127621, 7.9819537870423725, 7.679024771368085, 7.1361502665794925, 8.282092015349187, 8.665953749848597], "lseb": [4.563035763956402, 5.533797227231828, 4.991827642052458, 4.453960977806192, 5.80516949403913, 5.831493093684873, 5.5541159609843245, 4.5012765666870065, 6.877713127864618, 8.144370243333405]}, "J": {"all": 37.58, "old": 32.888888888888886, "latest": 79.8}, "A": {"all": 39.36, "old": 34.0, "latest": 87.6}, "C": {"all": 75.6, "old": 74.02222222222223, "latest": 89.8}, "zg": {"all": 4.834605202853214, "old": 4.507087842301672, "latest": 7.7822614478170875}, "lse": {"all": 7.680784865595228, "old": 7.571321656233743, "latest": 8.665953749848597}, "lseb": {"all": 5.625676009764024, "old": 5.345821094922981, "latest": 8.144370243333405}}}, {"file": "final_V_shift_s260917511_ces-ntarget-level_seq-cifar100_None_500_50_20260918-122913_5dad48c7_last.pt", "arm": "V_shift", "unit": 260917511, "seed": 260917511, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 35.040000000000006, "task_il_mean": 75.3, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.1, "readouts": {"n_tasks": 10, "per_task": {"J": [26.0, 27.8, 39.2, 27.7, 27.9, 21.2, 32.9, 27.6, 30.1, 90.0], "A": [30.4, 30.1, 41.0, 28.1, 28.0, 22.1, 33.4, 26.9, 30.4, 94.0], "C": [70.0, 64.3, 76.3, 68.5, 75.5, 70.4, 71.4, 86.2, 76.2, 94.2], "zg": [4.260109624601901, 3.920095958143473, 5.520146560847759, 3.8326853891965, 4.190331552267074, 3.5395164898224176, 4.565845101024024, 4.945922673113644, 4.516136530060321, 9.9856163880229], "lse": [7.57713424126161, 7.184363101995513, 8.590823471957565, 7.265153498710082, 7.559171470556946, 7.237005547040994, 7.519579130285803, 8.032326606729068, 7.595508763564238, 10.423344881330062], "lseb": [5.256647919805858, 4.995918847535673, 6.281142397191191, 4.823144429495494, 4.953006728584089, 4.516758321077035, 5.441113358257734, 5.464444737752236, 5.305822843373385, 10.173604595013204]}, "J": {"all": 35.04, "old": 28.93333333333333, "latest": 90.0}, "A": {"all": 36.44, "old": 30.04444444444444, "latest": 94.0}, "C": {"all": 75.3, "old": 73.19999999999999, "latest": 94.2}, "zg": {"all": 4.9276406267100015, "old": 4.365643319897457, "latest": 9.9856163880229}, "lse": {"all": 7.898441071343188, "old": 7.617896203566868, "latest": 10.423344881330062}, "lseb": {"all": 5.72116041780859, "old": 5.226444398119188, "latest": 10.173604595013204}}}, {"file": "final_V_shift_s260917512_ces-ntarget-level_seq-cifar100_None_500_50_20260918-124223_6215cbd5_last.pt", "arm": "V_shift", "unit": 260917512, "seed": 260917512, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 38.3, "task_il_mean": 76.78999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.2, "readouts": {"n_tasks": 10, "per_task": {"J": [24.3, 31.9, 41.0, 26.5, 29.6, 33.8, 33.0, 29.5, 48.3, 85.1], "A": [26.0, 33.1, 38.9, 28.5, 29.2, 33.7, 34.0, 27.7, 49.4, 93.6], "C": [70.1, 69.3, 79.4, 63.7, 72.4, 76.6, 77.5, 82.7, 86.9, 89.3], "zg": [3.4708018352128565, 3.8459669615775347, 4.9045470879143105, 3.357056831907481, 3.895650250003673, 4.327066445622593, 4.266750316347927, 4.300374279162846, 6.0325290257818995, 9.105993698179722], "lse": [6.994414203191407, 7.023416024342185, 7.69285515096751, 6.781248320003672, 7.300571978803935, 7.296517553913507, 7.205124336979148, 7.45367986886897, 8.153193998715237, 9.718157658238415], "lseb": [4.592063400209612, 4.810193096569499, 5.563648292970744, 4.479727902664003, 4.787602053102346, 5.124250605870695, 5.031450087010357, 4.979786022902021, 6.509940383454644, 9.43418441471688]}, "J": {"all": 38.3, "old": 33.099999999999994, "latest": 85.1}, "A": {"all": 39.410000000000004, "old": 33.388888888888886, "latest": 93.6}, "C": {"all": 76.78999999999999, "old": 75.4, "latest": 89.3}, "zg": {"all": 4.750673673171084, "old": 4.266749225947902, "latest": 9.105993698179722}, "lse": {"all": 7.561917909402399, "old": 7.322335715087285, "latest": 9.718157658238415}, "lseb": {"all": 5.53128462594708, "old": 5.0976290938615465, "latest": 9.43418441471688}}}, {"file": "final_V_shiftperm_s260917501_ces-ntarget-level_seq-cifar100_None_500_50_20260918-024843_ee494c6a_last.pt", "arm": "V_shiftperm", "unit": 260917501, "seed": 260917501, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.14, "task_il_mean": 74.81, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.3, "readouts": {"n_tasks": 10, "per_task": {"J": [14.3, 33.1, 42.7, 33.5, 33.8, 31.3, 31.5, 21.7, 44.3, 85.2], "A": [16.4, 32.7, 43.3, 35.1, 34.1, 31.2, 32.3, 21.3, 47.7, 90.3], "C": [57.4, 74.2, 78.1, 71.0, 71.9, 72.2, 76.3, 77.8, 76.8, 92.4], "zg": [2.8210220449194314, 4.488733483280987, 5.206450707565993, 4.389078284420073, 4.405367107871919, 4.125372872893698, 4.136586744518951, 3.9886655645109714, 5.4481973956376315, 8.695835581988096], "lse": [7.224803449893539, 7.782767125058774, 7.817137179109106, 7.501959491618377, 7.648682411515309, 7.476517593338114, 7.236591859782717, 7.6833438531806975, 7.732422133924199, 9.294961893759304], "lseb": [4.148284779742374, 5.3384037489749385, 5.904216974396895, 5.305699248237567, 5.312883265888115, 5.065912781461423, 4.942376987398676, 4.802360440649773, 6.155288281850795, 8.937658809205884]}, "J": {"all": 37.14, "old": 31.799999999999997, "latest": 85.2}, "A": {"all": 38.44, "old": 32.67777777777778, "latest": 90.3}, "C": {"all": 74.81, "old": 72.85555555555555, "latest": 92.4}, "zg": {"all": 4.7705309787607755, "old": 4.334386022846628, "latest": 8.695835581988096}, "lse": {"all": 7.739918699118013, "old": 7.567136121935649, "latest": 9.294961893759304}, "lseb": {"all": 5.591308531780644, "old": 5.2194918342889505, "latest": 8.937658809205884}}}, {"file": "final_V_shiftperm_s260917502_ces-ntarget-level_seq-cifar100_None_500_50_20260918-025004_df59104f_last.pt", "arm": "V_shiftperm", "unit": 260917502, "seed": 260917502, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.64, "task_il_mean": 75.1, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.2, "readouts": {"n_tasks": 10, "per_task": {"J": [26.9, 31.6, 29.3, 33.0, 29.9, 35.8, 20.7, 38.4, 50.4, 80.4], "A": [30.7, 32.1, 28.6, 33.6, 30.3, 35.9, 20.2, 38.6, 51.7, 92.1], "C": [69.0, 71.5, 66.8, 70.0, 76.8, 75.9, 73.9, 77.1, 83.2, 86.8], "zg": [3.657068402145058, 4.292209820050746, 4.325630455560982, 3.8292072430942206, 4.045936788139865, 4.33585607342422, 3.522595335241873, 5.076818621480371, 5.796843760557473, 8.566981187880039], "lse": [7.128736116112207, 7.546584881328152, 7.843340331618189, 6.918013655544927, 7.259828303316332, 7.442817057412412, 7.267825768305589, 7.8555431484818135, 7.84820634858308, 9.327501313767804], "lseb": [4.730806262745053, 5.2147229192306535, 5.339780436762649, 4.771378451058542, 4.835094961318377, 5.1299935530485, 4.432270261829201, 5.812937482363959, 6.344706424560979, 9.020428038045406]}, "J": {"all": 37.64, "old": 32.888888888888886, "latest": 80.4}, "A": {"all": 39.38, "old": 33.52222222222222, "latest": 92.1}, "C": {"all": 75.1, "old": 73.80000000000001, "latest": 86.8}, "zg": {"all": 4.744914768757485, "old": 4.320240722188313, "latest": 8.566981187880039}, "lse": {"all": 7.643839692447051, "old": 7.456766178966967, "latest": 9.327501313767804}, "lseb": {"all": 5.563211879096332, "old": 5.179076750324213, "latest": 9.020428038045406}}}, {"file": "final_V_shiftperm_s260917503_ces-ntarget-level_seq-cifar100_None_500_50_20260918-050414_3027614f_last.pt", "arm": "V_shiftperm", "unit": 260917503, "seed": 260917503, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 38.010000000000005, "task_il_mean": 75.1, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.2, "readouts": {"n_tasks": 10, "per_task": {"J": [34.5, 32.5, 26.1, 25.3, 25.8, 27.5, 27.1, 47.1, 48.9, 85.3], "A": [39.2, 33.2, 26.1, 27.0, 25.1, 29.3, 29.9, 47.7, 48.4, 89.7], "C": [72.0, 66.3, 67.4, 66.4, 72.9, 69.9, 72.6, 81.8, 90.1, 91.6], "zg": [4.298893060205504, 3.972823325623758, 3.553429072816856, 3.829491183786187, 4.06978831204772, 3.9181890934426336, 4.332076439783909, 5.404766150096432, 5.846344974271953, 8.557128806859255], "lse": [7.306886131505735, 7.173942680302196, 7.222560160360802, 7.369652971627536, 7.664936122735627, 7.173790646815256, 7.46822419767467, 7.685409579499419, 7.878805376082437, 9.194285769389], "lseb": [5.290523406668133, 5.026212378802901, 4.596204627997947, 4.881067220203729, 4.897108410476705, 4.819704463970865, 5.217353291434678, 6.01054204542197, 6.215344809452528, 8.796842948307031]}, "J": {"all": 38.010000000000005, "old": 32.75555555555556, "latest": 85.3}, "A": {"all": 39.56, "old": 33.988888888888894, "latest": 89.7}, "C": {"all": 75.1, "old": 73.26666666666667, "latest": 91.6}, "zg": {"all": 4.778293041893421, "old": 4.358422401341661, "latest": 8.557128806859255}, "lse": {"all": 7.613849363599267, "old": 7.43824531851152, "latest": 9.194285769389}, "lseb": {"all": 5.575090360273649, "old": 5.217117850492162, "latest": 8.796842948307031}}}, {"file": "final_V_shiftperm_s260917504_ces-ntarget-level_seq-cifar100_None_500_50_20260918-051645_671dfd99_last.pt", "arm": "V_shiftperm", "unit": 260917504, "seed": 260917504, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 39.87, "task_il_mean": 75.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.5, "readouts": {"n_tasks": 10, "per_task": {"J": [36.0, 23.3, 27.4, 40.0, 34.2, 30.0, 30.3, 50.4, 41.9, 85.2], "A": [41.3, 24.6, 27.3, 39.0, 34.4, 29.0, 36.9, 52.9, 43.6, 88.3], "C": [69.8, 61.5, 68.7, 80.2, 74.3, 77.8, 67.3, 81.5, 81.4, 94.5], "zg": [4.25836797720939, 3.46627468654979, 3.4891117936279623, 4.617035243945196, 3.9716279172562063, 3.970267590097152, 4.015590931732207, 5.339688023634255, 4.688837485382334, 8.29187412275374], "lse": [7.047807272504833, 7.051854250097139, 6.953369947208383, 7.423992616363714, 6.8967648010921145, 7.233115593156681, 7.028038549365843, 7.372626984950258, 7.137961072642462, 8.908043538881548], "lseb": [5.319620695156264, 4.628816071774165, 4.4694110545099965, 5.259591646983723, 4.8046839769344745, 4.729266026300755, 4.997202544837534, 5.940716414727176, 5.346099383638991, 8.473374237172257]}, "J": {"all": 39.87, "old": 34.833333333333336, "latest": 85.2}, "A": {"all": 41.730000000000004, "old": 36.55555555555556, "latest": 88.3}, "C": {"all": 75.7, "old": 73.61111111111111, "latest": 94.5}, "zg": {"all": 4.610867577218824, "old": 4.201866849937166, "latest": 8.29187412275374}, "lse": {"all": 7.305357462626297, "old": 7.12728123193127, "latest": 8.908043538881548}, "lseb": {"all": 5.396878205203533, "old": 5.055045312762564, "latest": 8.473374237172257}}}, {"file": "final_V_shiftperm_s260917505_ces-ntarget-level_seq-cifar100_None_500_50_20260918-065920_7cf1e558_last.pt", "arm": "V_shiftperm", "unit": 260917505, "seed": 260917505, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 35.55, "task_il_mean": 74.99, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.5, "readouts": {"n_tasks": 10, "per_task": {"J": [21.7, 33.2, 36.4, 29.8, 23.9, 27.0, 47.0, 21.2, 36.5, 78.8], "A": [25.0, 36.3, 33.5, 31.9, 22.4, 27.2, 48.1, 20.8, 37.8, 92.8], "C": [60.2, 66.3, 79.2, 70.8, 70.6, 74.9, 84.9, 79.8, 79.2, 84.0], "zg": [3.392432245919481, 4.644739063005894, 4.520060893328861, 4.339941718232818, 3.694326137408614, 4.303231777228415, 5.661439865067601, 4.065800414746628, 4.99156247382611, 7.56335061776638], "lse": [7.15002422931366, 7.692308259800669, 7.531546638670961, 7.6352980304632805, 7.259285292722161, 7.616529334838781, 7.939730684098851, 7.4584750321202025, 7.713611689234228, 8.455685394856793], "lseb": [4.703198465514299, 5.628585198981446, 5.280968127800044, 5.263861488508335, 4.642329574715003, 5.146365096902074, 6.151803845777374, 4.7785519007052795, 5.683832476635728, 8.069502654637109]}, "J": {"all": 35.55, "old": 30.744444444444444, "latest": 78.8}, "A": {"all": 37.58, "old": 31.444444444444443, "latest": 92.8}, "C": {"all": 74.99, "old": 73.98888888888888, "latest": 84.0}, "zg": {"all": 4.71768852065308, "old": 4.401503843196047, "latest": 7.56335061776638}, "lse": {"all": 7.645249458611959, "old": 7.555201021251422, "latest": 8.455685394856793}, "lseb": {"all": 5.534899883017669, "old": 5.253277352837731, "latest": 8.069502654637109}}}, {"file": "final_V_shiftperm_s260917506_ces-ntarget-level_seq-cifar100_None_500_50_20260918-071421_257d0aca_last.pt", "arm": "V_shiftperm", "unit": 260917506, "seed": 260917506, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.08, "task_il_mean": 73.87, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.1, "readouts": {"n_tasks": 10, "per_task": {"J": [13.3, 30.6, 30.8, 28.7, 23.7, 44.0, 39.1, 26.9, 46.5, 87.2], "A": [19.3, 31.8, 31.0, 28.1, 23.7, 45.0, 41.9, 27.6, 44.1, 92.2], "C": [57.6, 65.0, 65.5, 65.4, 72.0, 80.3, 77.8, 77.4, 84.8, 92.9], "zg": [2.869003641601652, 3.9320704099740835, 3.9352386054694652, 3.3960585553348066, 3.3002967101354153, 5.171754862306639, 4.619298115612939, 3.9952607922586614, 5.036419107444584, 8.594791366785765], "lse": [6.7310108977349445, 7.299807893556577, 7.205439322625516, 6.706469089745267, 6.706644270658993, 7.551932115615395, 7.307231828311833, 7.239233440812247, 7.3172213605633365, 9.17591572795767], "lseb": [4.250253556065446, 4.970631458355774, 4.94241591757163, 4.439290207645562, 4.23639845715311, 5.813188813951184, 5.362464215021504, 4.72516682798186, 5.58734034971362, 8.825691715308478]}, "J": {"all": 37.08, "old": 31.511111111111113, "latest": 87.2}, "A": {"all": 38.47, "old": 32.5, "latest": 92.2}, "C": {"all": 73.87, "old": 71.75555555555555, "latest": 92.9}, "zg": {"all": 4.485019216692401, "old": 4.028377866682027, "latest": 8.594791366785765}, "lse": {"all": 7.324090594758178, "old": 7.118332246624901, "latest": 9.17591572795767}, "lseb": {"all": 5.315284151876817, "old": 4.9252388670510765, "latest": 8.825691715308478}}}, {"file": "final_V_shiftperm_s260917507_ces-ntarget-level_seq-cifar100_None_500_50_20260918-084636_58a788d6_last.pt", "arm": "V_shiftperm", "unit": 260917507, "seed": 260917507, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 36.21, "task_il_mean": 76.16, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.8, "readouts": {"n_tasks": 10, "per_task": {"J": [29.4, 25.9, 20.2, 23.6, 32.8, 34.7, 34.0, 45.8, 33.6, 82.1], "A": [35.1, 25.8, 18.8, 21.4, 31.9, 34.0, 34.7, 43.6, 32.0, 92.2], "C": [62.8, 68.0, 67.9, 73.6, 77.6, 78.9, 74.2, 86.5, 83.4, 88.7], "zg": [3.677743100443855, 3.831809854301624, 3.3246516825133003, 3.5715610479805617, 4.396767102496699, 4.647299894943833, 4.507674715237692, 5.599191626502201, 4.516752204998396, 8.365656381543726], "lse": [7.05143315589123, 7.491494974697327, 7.3563271273648905, 7.270624381085773, 7.474940136059213, 7.717533985348974, 7.71122395688934, 7.906281163449125, 7.4306585086750445, 9.08322281727063], "lseb": [4.876674873878559, 4.828205025652535, 4.350507978496687, 4.468262746961161, 5.099563908321089, 5.36121846220202, 5.318391487576515, 6.074450224128479, 5.131217509295666, 8.758576756280041]}, "J": {"all": 36.209999999999994, "old": 31.11111111111111, "latest": 82.1}, "A": {"all": 36.95, "old": 30.811111111111114, "latest": 92.2}, "C": {"all": 76.16, "old": 74.76666666666667, "latest": 88.7}, "zg": {"all": 4.643910761096189, "old": 4.230383469935351, "latest": 8.365656381543726}, "lse": {"all": 7.649374020673155, "old": 7.4900574877178805, "latest": 9.08322281727063}, "lseb": {"all": 5.426706897279275, "old": 5.056499135168078, "latest": 8.758576756280041}}}, {"file": "final_V_shiftperm_s260917508_ces-ntarget-level_seq-cifar100_None_500_50_20260918-091201_64a9be64_last.pt", "arm": "V_shiftperm", "unit": 260917508, "seed": 260917508, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.05, "task_il_mean": 75.37, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.8, "readouts": {"n_tasks": 10, "per_task": {"J": [18.6, 30.7, 35.9, 32.4, 33.1, 24.3, 30.8, 41.0, 40.3, 83.4], "A": [21.5, 34.5, 36.2, 32.4, 33.1, 24.3, 31.0, 40.6, 43.6, 89.6], "C": [61.0, 67.4, 75.7, 73.4, 77.1, 66.9, 77.9, 82.0, 81.1, 91.2], "zg": [2.987262335434556, 4.356670730724931, 4.770741827251389, 4.424463170053437, 4.543053137212992, 3.6026011329516767, 4.3548261845242235, 5.5055627646632495, 5.665268348049373, 8.191464137554169], "lse": [7.065978737319732, 7.549380006172683, 7.761333991417534, 7.686259428766986, 7.662790686592436, 7.247501159132191, 7.424263692886307, 8.179950011599574, 8.063182582697355, 8.914154547474087], "lseb": [4.242345491152563, 5.348199679643652, 5.583140540384729, 5.2584548750997175, 5.295616746923433, 4.656944025362147, 5.118438439720228, 6.087243679320536, 6.252425925117322, 8.462207142544074]}, "J": {"all": 37.05, "old": 31.900000000000002, "latest": 83.4}, "A": {"all": 38.68, "old": 33.02222222222222, "latest": 89.6}, "C": {"all": 75.37, "old": 73.61111111111111, "latest": 91.2}, "zg": {"all": 4.840191376841999, "old": 4.467827736762869, "latest": 8.191464137554169}, "lse": {"all": 7.755479484405889, "old": 7.626737810731644, "latest": 8.914154547474087}, "lseb": {"all": 5.6305016545268405, "old": 5.315867711413814, "latest": 8.462207142544074}}}, {"file": "final_V_shiftperm_s260917509_ces-ntarget-level_seq-cifar100_None_500_50_20260918-104327_cf6cb934_last.pt", "arm": "V_shiftperm", "unit": 260917509, "seed": 260917509, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 38.519999999999996, "task_il_mean": 75.36, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.7, "readouts": {"n_tasks": 10, "per_task": {"J": [26.3, 31.5, 25.0, 20.5, 30.1, 47.2, 39.9, 40.1, 40.8, 83.8], "A": [30.7, 32.0, 25.8, 21.1, 34.9, 47.0, 39.8, 41.9, 41.1, 89.8], "C": [66.2, 70.6, 68.5, 66.1, 66.2, 83.9, 80.7, 79.4, 80.4, 91.6], "zg": [4.006363898829557, 3.971917202100158, 3.476924154858105, 3.2244831305872648, 4.104851348507218, 5.643211035004817, 4.930062893420458, 4.924797152217478, 4.794954015143215, 8.295261585801839], "lse": [7.382367205469564, 7.206779616784851, 7.221477789838507, 7.136961176073887, 7.216378120692702, 8.098540928347788, 7.563562115860098, 7.479833348809533, 7.204064735121606, 8.949485707641267], "lseb": [5.17743693352003, 4.907268045762451, 4.5035667178907826, 4.2691819785796135, 5.131562200193631, 6.216470719944862, 5.592662531761918, 5.570468011812025, 5.432643908428164, 8.552061249144055]}, "J": {"all": 38.519999999999996, "old": 33.48888888888889, "latest": 83.8}, "A": {"all": 40.410000000000004, "old": 34.922222222222224, "latest": 89.8}, "C": {"all": 75.36, "old": 73.55555555555556, "latest": 91.6}, "zg": {"all": 4.7372826416470115, "old": 4.341951647852031, "latest": 8.295261585801839}, "lse": {"all": 7.545945074463981, "old": 7.3899961152220595, "latest": 8.949485707641267}, "lseb": {"all": 5.535332229703753, "old": 5.200140116432609, "latest": 8.552061249144055}}}, {"file": "final_V_shiftperm_s260917510_ces-ntarget-level_seq-cifar100_None_500_50_20260918-110923_666cc295_last.pt", "arm": "V_shiftperm", "unit": 260917510, "seed": 260917510, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 37.13, "task_il_mean": 75.69, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.9, "readouts": {"n_tasks": 10, "per_task": {"J": [21.0, 35.0, 26.0, 23.8, 36.7, 35.9, 35.9, 20.7, 54.6, 81.7], "A": [25.6, 37.3, 24.4, 25.0, 36.8, 35.7, 36.1, 20.2, 55.2, 89.5], "C": [59.9, 70.0, 73.2, 69.1, 77.0, 78.6, 77.8, 75.2, 86.2, 89.9], "zg": [3.5050098946243526, 4.582548131112009, 3.8034927211366596, 3.6821247783638538, 4.89490037823841, 4.9833109662309285, 4.688114744111895, 3.6117018587552012, 6.573145171780139, 8.028379205226898], "lse": [7.220931777200229, 7.570204447533314, 7.491083940100978, 7.232610748986623, 7.888098925810683, 8.027765804281225, 7.688580498586283, 7.200646972069779, 8.43873934550203, 8.888120556933563], "lseb": [4.800688405476414, 5.5261835157298655, 4.700723516648501, 4.669907974006175, 5.650034658746133, 5.7636837760096045, 5.426980765042794, 4.433866225483788, 7.072938998098108, 8.41014451345708]}, "J": {"all": 37.13, "old": 32.17777777777778, "latest": 81.7}, "A": {"all": 38.58, "old": 32.922222222222224, "latest": 89.5}, "C": {"all": 75.69, "old": 74.11111111111111, "latest": 89.9}, "zg": {"all": 4.835272784958034, "old": 4.480483182705939, "latest": 8.028379205226898}, "lse": {"all": 7.764678301700471, "old": 7.63985138445235, "latest": 8.888120556933563}, "lseb": {"all": 5.645515234869846, "old": 5.33833420391571, "latest": 8.41014451345708}}}, {"file": "final_V_shiftperm_s260917511_ces-ntarget-level_seq-cifar100_None_500_50_20260918-122938_8d84c678_last.pt", "arm": "V_shiftperm", "unit": 260917511, "seed": 260917511, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 34.81, "task_il_mean": 75.1, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 19.0, "readouts": {"n_tasks": 10, "per_task": {"J": [29.5, 25.2, 38.3, 26.6, 27.2, 20.1, 33.5, 27.4, 29.0, 91.3], "A": [32.2, 26.6, 38.8, 27.2, 26.5, 20.3, 33.8, 26.5, 30.1, 96.2], "C": [67.9, 64.8, 76.5, 70.5, 75.8, 71.0, 74.0, 82.1, 73.9, 94.5], "zg": [4.408108913920819, 3.6954564190949313, 5.460826846033335, 3.8985251468010245, 4.0448724636230615, 3.496504110764712, 4.361809949074872, 4.78634779009223, 4.472280168032274, 10.474520257204771], "lse": [7.872498537166776, 7.0763976122875745, 8.637465570606935, 7.2771376247970645, 7.584525909716879, 7.395073444264987, 7.337811517215193, 8.231617918463277, 7.640163475277256, 10.877553355777682], "lseb": [5.442558828597657, 4.812730215433272, 6.201475271355753, 4.881228531319409, 4.825225571223713, 4.425009138289748, 5.206787199728051, 5.405576962116763, 5.327931227912002, 10.659242065447248]}, "J": {"all": 34.81, "old": 28.533333333333335, "latest": 91.3}, "A": {"all": 35.82, "old": 29.11111111111111, "latest": 96.2}, "C": {"all": 75.1, "old": 72.94444444444444, "latest": 94.5}, "zg": {"all": 4.909925206464203, "old": 4.291636867493029, "latest": 10.474520257204771}, "lse": {"all": 7.9930244965573625, "old": 7.672521289977327, "latest": 10.877553355777682}, "lseb": {"all": 5.7187765011423615, "old": 5.169835882886264, "latest": 10.659242065447248}}}, {"file": "final_V_shiftperm_s260917512_ces-ntarget-level_seq-cifar100_None_500_50_20260918-130723_98cf9af9_last.pt", "arm": "V_shiftperm", "unit": 260917512, "seed": 260917512, "dataset": "seq-cifar100", "model": "ces-ntarget-level", "buffer": 500, "class_il_mean": 38.730000000000004, "task_il_mean": 75.53, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.7, "readouts": {"n_tasks": 10, "per_task": {"J": [24.6, 32.0, 39.4, 26.7, 26.7, 36.5, 34.2, 33.0, 47.0, 87.2], "A": [28.0, 32.8, 37.6, 29.8, 28.6, 38.0, 33.8, 31.1, 46.9, 94.8], "C": [62.0, 70.2, 78.1, 63.9, 68.9, 74.6, 76.4, 83.4, 87.3, 90.5], "zg": [3.419658453051001, 3.937081442769617, 4.558380178280175, 3.4828738657627256, 3.881217541677877, 4.452636163795367, 4.074738045712933, 4.319052641194314, 5.610619292184711, 8.90690121948719], "lse": [6.899558914712092, 7.031984378361061, 7.482530157126881, 6.838702307332633, 7.218427306243055, 7.284970607489306, 7.031083213521263, 7.399087034191438, 7.823909940415268, 9.49912127940775], "lseb": [4.677227898533015, 4.867680903622224, 5.318473965400085, 4.581416709499482, 4.851880984320067, 5.284963265250413, 4.873954451290535, 4.963873599346106, 6.051667405816257, 9.220903857536792]}, "J": {"all": 38.730000000000004, "old": 33.34444444444445, "latest": 87.2}, "A": {"all": 40.14, "old": 34.06666666666667, "latest": 94.8}, "C": {"all": 75.53, "old": 73.86666666666666, "latest": 90.5}, "zg": {"all": 4.664315884391591, "old": 4.192917513825413, "latest": 8.90690121948719}, "lse": {"all": 7.450937513880075, "old": 7.223361539932556, "latest": 9.49912127940775}, "lseb": {"all": 5.469204304061497, "old": 5.052348798119798, "latest": 9.220903857536792}}}]

==> anc/supplementary_material/data/collected_ur/UR_NF.json <==
[{"file": "final_NF_a0_s260918701_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041304_de08601a_last.pt", "arm": "NF_a0", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 39.339999999999996, "task_il_mean": 76.8, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.0, "readouts": {"n_tasks": 10, "per_task": {"J": [29.5, 28.1, 27.6, 28.4, 39.6, 44.7, 37.3, 34.0, 49.6, 74.6], "A": [31.5, 29.8, 26.5, 27.6, 42.6, 45.5, 37.2, 33.7, 51.0, 82.1], "C": [68.4, 65.3, 77.1, 73.8, 72.9, 76.0, 79.1, 83.8, 83.6, 88.0], "zg": [3.9514630964547397, 4.150890174567699, 4.250533907715231, 4.136359290795401, 5.350000938391313, 5.501779936315492, 4.801600901592523, 4.948876747928559, 6.297426021989435, 7.746710130386054], "lse": [7.165680042793309, 7.501001457076671, 7.694000019964093, 7.499135249078452, 8.00494560011495, 8.103261970783542, 7.64155514611636, 8.009842395065931, 8.423876238791832, 8.75626523095519], "lseb": [4.994079035383861, 5.213361065261928, 5.0214588521312145, 5.03832244447161, 6.164127866046078, 6.260229392958154, 5.535988405066215, 5.570052447733726, 6.839296745797516, 8.127054841569917]}, "J": {"all": 39.339999999999996, "old": 35.422222222222224, "latest": 74.6}, "A": {"all": 40.75, "old": 36.15555555555556, "latest": 82.1}, "C": {"all": 76.8, "old": 75.55555555555556, "latest": 88.0}, "zg": {"all": 5.113564114613645, "old": 4.820992335083377, "latest": 7.746710130386054}, "lse": {"all": 7.8799563350740325, "old": 7.7825886799761275, "latest": 8.75626523095519}, "lseb": {"all": 5.876397109642022, "old": 5.6263240283167, "latest": 8.127054841569917}}}, {"file": "final_NF_a0_s260918702_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041329_243134f6_last.pt", "arm": "NF_a0", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 36.46, "task_il_mean": 76.8, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.8, "readouts": {"n_tasks": 10, "per_task": {"J": [24.8, 23.8, 24.8, 35.6, 39.7, 21.2, 32.4, 40.5, 41.2, 80.6], "A": [27.9, 24.7, 24.3, 36.1, 41.2, 21.2, 30.6, 40.2, 40.0, 87.5], "C": [70.5, 65.5, 69.8, 70.8, 80.0, 68.2, 80.5, 86.7, 86.1, 89.9], "zg": [3.952578915992752, 4.058273929767311, 4.006981065385044, 4.608533589189872, 4.793259316295385, 3.543393201351166, 4.4749507387802, 5.328933763125911, 5.922338288147002, 7.452950262472034], "lse": [7.3165366637785825, 7.5806534590877614, 7.574755247270233, 7.701464753546217, 7.370592297242342, 7.115769232459892, 7.497299709611848, 7.845577495678741, 8.343303945986468, 8.307856550332707], "lseb": [5.021457986041539, 5.183544985681334, 4.973284787115555, 5.534226788205038, 5.496012260299047, 4.541188518399587, 5.158518711998914, 5.8341804288453405, 6.446288993696045, 7.774197837859196]}, "J": {"all": 36.46, "old": 31.555555555555557, "latest": 80.6}, "A": {"all": 37.37, "old": 31.799999999999997, "latest": 87.5}, "C": {"all": 76.8, "old": 75.34444444444445, "latest": 89.9}, "zg": {"all": 4.814219307050668, "old": 4.521026978670516, "latest": 7.452950262472034}, "lse": {"all": 7.6653809354994795, "old": 7.593994756073566, "latest": 8.307856550332707}, "lseb": {"all": 5.596290129814159, "old": 5.354300384475822, "latest": 7.774197837859196}}}, {"file": "final_NF_a0_s260918703_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041353_3e655f97_last.pt", "arm": "NF_a0", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.9, "task_il_mean": 75.91, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [26.5, 37.0, 31.9, 35.0, 24.9, 33.2, 26.4, 40.2, 37.3, 86.6], "A": [32.2, 36.1, 31.8, 35.3, 24.7, 31.1, 27.1, 40.8, 37.3, 93.2], "C": [63.1, 72.8, 67.4, 79.1, 74.2, 77.2, 73.3, 78.2, 82.7, 91.1], "zg": [3.8582153905294834, 4.5275207251599054, 3.923813985304907, 4.775574307322502, 3.7593950095139443, 4.301895636048168, 3.9082465149061756, 5.069137309737504, 4.721046342960559, 8.455460423380137], "lse": [7.054173172315179, 7.577334084561799, 7.161332076913884, 7.82431185390199, 7.418337346772893, 7.337938417921961, 7.204624588518592, 7.575506138036089, 7.2883319482589375, 9.092559808720774], "lseb": [5.047481461415414, 5.427393656580205, 4.935590581931333, 5.509508085369439, 4.648932433036418, 5.0693290497691885, 4.801517393547265, 5.7833182045006195, 5.364791414551009, 8.739122817788934]}, "J": {"all": 37.9, "old": 32.48888888888889, "latest": 86.6}, "A": {"all": 38.96, "old": 32.93333333333333, "latest": 93.2}, "C": {"all": 75.91, "old": 74.22222222222223, "latest": 91.1}, "zg": {"all": 4.730030564486329, "old": 4.316093913498127, "latest": 8.455460423380137}, "lse": {"all": 7.5534449435922095, "old": 7.382432180800147, "latest": 9.092559808720774}, "lseb": {"all": 5.5326985098489825, "old": 5.1764291423000985, "latest": 8.739122817788934}}}, {"file": "final_NF_a0_s260918704_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041417_d3386f86_last.pt", "arm": "NF_a0", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.239999999999995, "task_il_mean": 76.77000000000001, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [28.8, 24.2, 33.7, 30.4, 19.0, 39.5, 31.0, 37.7, 43.2, 84.9], "A": [35.4, 24.8, 33.4, 30.6, 17.5, 38.5, 30.4, 38.2, 42.4, 90.7], "C": [69.0, 66.0, 72.2, 78.2, 69.6, 80.5, 76.4, 78.1, 85.8, 91.9], "zg": [3.920644265972078, 3.90823404022865, 4.215523991629481, 4.476150663201697, 3.162188455714844, 4.886134307654575, 4.28021467731148, 5.036194149918854, 5.136525017440319, 8.53796635723114], "lse": [6.9190111857913115, 7.524762519218851, 7.235955822235057, 7.646003529111222, 7.039597018159225, 7.622321919530497, 7.362348136922137, 7.660786283436239, 7.411524674450882, 9.190154990315923], "lseb": [5.029662706087796, 4.998096496088566, 5.0876806773522265, 5.238199174432057, 4.1865659938517, 5.5413490130100485, 5.0660390291771815, 5.695668895297036, 5.6230800696699905, 8.78952019609639]}, "J": {"all": 37.24, "old": 31.944444444444443, "latest": 84.9}, "A": {"all": 38.19, "old": 32.355555555555554, "latest": 90.7}, "C": {"all": 76.77000000000001, "old": 75.08888888888889, "latest": 91.9}, "zg": {"all": 4.755977592630312, "old": 4.3357566187857755, "latest": 8.53796635723114}, "lse": {"all": 7.561246607917134, "old": 7.380256787650603, "latest": 9.190154990315923}, "lseb": {"all": 5.5255862251062995, "old": 5.162926894996289, "latest": 8.78952019609639}}}, {"file": "final_NF_a0_s260918705_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041441_11e812b3_last.pt", "arm": "NF_a0", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 36.81, "task_il_mean": 72.67, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.7, "readouts": {"n_tasks": 10, "per_task": {"J": [35.0, 37.5, 29.6, 28.1, 31.1, 30.0, 30.1, 30.9, 36.4, 79.4], "A": [41.6, 38.2, 30.1, 26.9, 31.5, 33.4, 31.1, 35.2, 43.1, 89.2], "C": [68.0, 72.8, 72.4, 73.5, 71.6, 67.5, 73.2, 68.4, 72.3, 87.0], "zg": [4.402768376480788, 4.850715834084898, 4.119410227142274, 3.9546355929141863, 4.6148992621907965, 4.6103530220109965, 4.436858015216887, 4.232928136830684, 5.203549404599587, 8.151774282723665], "lse": [7.248262683174323, 7.705497454593186, 7.360986525768544, 7.384788909761744, 7.701853868671187, 7.956364397794368, 7.428894049324491, 7.227276724832352, 7.8753281916640505, 8.979523223964714], "lseb": [5.467851048804261, 5.673005328151042, 4.959037912194881, 4.854042157372428, 5.484525644339148, 5.56855316033813, 5.292922575616262, 5.236234536984041, 6.066144071133225, 8.52742886750067]}, "J": {"all": 36.81, "old": 32.077777777777776, "latest": 79.4}, "A": {"all": 40.03, "old": 34.56666666666667, "latest": 89.2}, "C": {"all": 72.67, "old": 71.07777777777778, "latest": 87.0}, "zg": {"all": 4.857789215419476, "old": 4.4917908746079, "latest": 8.151774282723665}, "lse": {"all": 7.686877602954896, "old": 7.543250311731583, "latest": 8.979523223964714}, "lseb": {"all": 5.712974530243409, "old": 5.4002573816592685, "latest": 8.52742886750067}}}, {"file": "final_NF_a0_s260918706_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041504_8a2985f5_last.pt", "arm": "NF_a0", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.58, "task_il_mean": 77.7, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.7, "readouts": {"n_tasks": 10, "per_task": {"J": [18.3, 24.0, 35.4, 35.9, 17.9, 42.4, 29.4, 30.3, 55.1, 87.1], "A": [21.3, 24.3, 35.3, 34.2, 17.9, 41.3, 28.5, 31.1, 55.2, 92.2], "C": [69.3, 66.0, 75.7, 81.6, 65.9, 85.1, 77.9, 74.9, 88.3, 92.3], "zg": [3.6945452576950193, 3.5420843748152255, 4.732791257530451, 4.835880583994091, 3.2794308806695045, 5.15538482718449, 4.184448055265471, 4.255699108149856, 6.208312834344804, 8.96387078949809], "lse": [7.28592440452835, 7.08064634450376, 7.775303825481865, 7.933802733566558, 7.123148591075135, 7.8005738037877865, 7.318365217166045, 7.237118209207201, 8.15121199508759, 9.525393074404224], "lseb": [4.81716995887411, 4.588562998412243, 5.534669230319323, 5.457624682931122, 4.338520452800921, 5.710651289458124, 4.972140734765023, 5.12913526850194, 6.6053669897903, 9.217016802337454]}, "J": {"all": 37.58, "old": 32.077777777777776, "latest": 87.1}, "A": {"all": 38.13, "old": 32.12222222222223, "latest": 92.2}, "C": {"all": 77.7, "old": 76.07777777777778, "latest": 92.3}, "zg": {"all": 4.8852447969147, "old": 4.432064131072101, "latest": 8.96387078949809}, "lse": {"all": 7.723148819880852, "old": 7.522899458267143, "latest": 9.525393074404224}, "lseb": {"all": 5.637085840819056, "old": 5.239315733983678, "latest": 9.217016802337454}}}, {"file": "final_NF_a0_s260918707_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041529_c6fa188b_last.pt", "arm": "NF_a0", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 36.29, "task_il_mean": 73.01, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [31.5, 22.0, 39.2, 23.2, 21.6, 30.7, 45.6, 26.1, 47.4, 75.6], "A": [37.2, 23.5, 40.2, 22.3, 20.5, 29.5, 46.7, 25.8, 51.3, 92.9], "C": [68.0, 61.1, 74.3, 69.2, 68.9, 71.1, 77.3, 77.6, 82.7, 79.9], "zg": [4.116533859489485, 3.571600940793753, 4.848815383393317, 3.7441729965433477, 3.4802248384319245, 4.051040151622146, 5.345591673735529, 4.015760746998712, 6.186630273818969, 8.097201750081032], "lse": [7.179797744602215, 7.493583906268908, 7.76931266430529, 7.404310667116534, 7.2964421950684555, 7.270637482960369, 7.761464467209066, 7.333120506884119, 8.312818253676589, 9.045938412820087], "lseb": [5.1991359136844215, 4.752147236406562, 5.685070325654341, 4.718881870021611, 4.469069133323802, 4.951011228551467, 6.089903126577306, 4.848991366397169, 6.747397986027063, 8.690905695725098]}, "J": {"all": 36.29, "old": 31.922222222222224, "latest": 75.6}, "A": {"all": 38.99, "old": 33.0, "latest": 92.9}, "C": {"all": 73.01, "old": 72.24444444444445, "latest": 79.9}, "zg": {"all": 4.745757261490821, "old": 4.3733745405363535, "latest": 8.097201750081032}, "lse": {"all": 7.686742630091163, "old": 7.535720876454617, "latest": 9.045938412820087}, "lseb": {"all": 5.615251388236883, "old": 5.273512020738194, "latest": 8.690905695725098}}}, {"file": "final_NF_a0_s260918708_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041553_abd33b6e_last.pt", "arm": "NF_a0", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 35.32, "task_il_mean": 76.02000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.9, "readouts": {"n_tasks": 10, "per_task": {"J": [18.5, 33.1, 25.8, 19.4, 22.9, 34.2, 41.3, 40.6, 32.3, 85.1], "A": [21.3, 32.4, 25.6, 17.6, 22.4, 33.7, 41.8, 47.9, 30.2, 93.8], "C": [61.5, 70.5, 72.9, 71.8, 71.2, 79.7, 82.8, 75.2, 85.5, 89.1], "zg": [3.280868624569848, 4.674236590376124, 4.0602516684010626, 3.5447616304680705, 3.8128237145096064, 4.939135897258296, 5.706841472744942, 5.526005110580474, 5.013114321885631, 8.925083130538464], "lse": [7.38956075440464, 7.94656016904683, 7.585308959865265, 7.267485856009912, 7.478866593971699, 8.027087415288552, 8.311397810336556, 8.102704045201058, 7.886153608730289, 9.544028680187434], "lseb": [4.5251038396302015, 5.559574079971754, 4.952776079243287, 4.48783067701605, 4.766612528904135, 5.619127656542829, 6.263826426783111, 6.283307556164167, 5.578995377670398, 9.275520557692287]}, "J": {"all": 35.32, "old": 29.78888888888889, "latest": 85.1}, "A": {"all": 36.67, "old": 30.32222222222222, "latest": 93.8}, "C": {"all": 76.02000000000001, "old": 74.56666666666666, "latest": 89.1}, "zg": {"all": 4.948312216133251, "old": 4.50644878119934, "latest": 8.925083130538464}, "lse": {"all": 7.953915389304224, "old": 7.777236134761645, "latest": 9.544028680187434}, "lseb": {"all": 5.731267477961822, "old": 5.337461580213993, "latest": 9.275520557692287}}}, {"file": "final_NF_am2_s260918701_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041316_2b8f143f_last.pt", "arm": "NF_am2", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 38.33, "task_il_mean": 76.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [28.8, 29.0, 28.0, 29.6, 36.0, 40.8, 34.6, 31.4, 47.2, 77.9], "A": [32.3, 30.9, 27.4, 30.6, 39.3, 41.8, 33.9, 30.3, 47.7, 84.9], "C": [65.5, 65.4, 77.9, 73.0, 76.0, 74.8, 77.0, 82.6, 83.9, 88.9], "zg": [2.2899180866740645, 2.4930268745757638, 2.4549533493220808, 2.491081687271595, 3.488677155138925, 3.5269820962399243, 2.665284529333003, 2.8706913884524257, 4.372003040084615, 6.180476369362324], "lse": [5.488427601375929, 5.737310446090582, 5.9148560240984915, 5.865201678354213, 6.282434307663974, 6.290875467133518, 5.680001641658803, 6.1495338128280235, 6.6808073695266375, 7.092712241855284], "lseb": [3.4433716770207146, 3.5375521050714682, 3.2067958186462864, 3.3628139094162943, 4.282600140610367, 4.314831760032398, 3.4072086775299963, 3.4973589223674555, 4.924471397316859, 6.546237512492308]}, "J": {"all": 38.33, "old": 33.93333333333333, "latest": 77.9}, "A": {"all": 39.910000000000004, "old": 34.91111111111111, "latest": 84.9}, "C": {"all": 76.5, "old": 75.12222222222222, "latest": 88.9}, "zg": {"all": 3.2833094576454718, "old": 2.9614020230102662, "latest": 6.180476369362324}, "lse": {"all": 6.118216059058545, "old": 6.009938705414464, "latest": 7.092712241855284}, "lseb": {"all": 4.052324192050415, "old": 3.775222712001315, "latest": 6.546237512492308}}}, {"file": "final_NF_am2_s260918702_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041341_4beeafdc_last.pt", "arm": "NF_am2", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 36.44, "task_il_mean": 76.78, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.9, "readouts": {"n_tasks": 10, "per_task": {"J": [23.0, 27.5, 25.3, 35.4, 38.2, 22.4, 31.5, 40.6, 41.7, 78.8], "A": [30.1, 27.5, 24.9, 32.7, 38.2, 22.6, 29.6, 38.6, 40.3, 84.7], "C": [65.1, 63.3, 71.1, 74.1, 78.0, 72.3, 80.0, 87.1, 86.6, 90.2], "zg": [2.3225064380897673, 2.555681780922692, 2.2059535899013283, 2.7443061418263244, 3.020677405573428, 1.814563193222508, 2.5562133274250662, 3.4555766599234192, 3.9387543944288046, 5.759706354953349], "lse": [5.639671244278074, 5.930315873438444, 5.902235960010206, 5.850289612347055, 5.825089213950976, 5.398604699451016, 5.744801086378642, 6.114878224023796, 6.386045036806875, 6.660183312573483], "lseb": [3.5414949621872176, 3.6750831235787547, 3.199742888466508, 3.580260560651058, 3.7851951983940855, 2.748427502331679, 3.250892647130578, 3.9777610608303666, 4.438745522136315, 6.074570333370001]}, "J": {"all": 36.44, "old": 31.733333333333334, "latest": 78.8}, "A": {"all": 36.92, "old": 31.61111111111111, "latest": 84.7}, "C": {"all": 76.78, "old": 75.28888888888888, "latest": 90.2}, "zg": {"all": 3.0373939286266687, "old": 2.7349147701459264, "latest": 5.759706354953349}, "lse": {"all": 5.945211426325857, "old": 5.865770105631676, "latest": 6.660183312573483}, "lseb": {"all": 3.827217379907656, "old": 3.577511496189618, "latest": 6.074570333370001}}}, {"file": "final_NF_am2_s260918703_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041405_a46ea53c_last.pt", "arm": "NF_am2", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.61, "task_il_mean": 76.21000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [28.9, 39.9, 32.2, 37.3, 23.9, 32.7, 25.1, 37.6, 35.0, 83.5], "A": [39.3, 38.9, 31.5, 35.3, 24.0, 32.3, 26.4, 38.5, 34.1, 89.8], "C": [65.2, 75.0, 71.1, 79.7, 69.5, 79.2, 75.4, 76.6, 81.1, 89.3], "zg": [2.4758917371951976, 3.37290008542221, 2.398645698076114, 3.442777111260686, 1.8805260906424373, 2.7448731472417713, 2.288672802876681, 3.1697890749163924, 2.719945485921577, 6.570090399917215], "lse": [5.46341837229094, 6.157171835142117, 5.555729031288354, 6.434582059283661, 5.680060319411191, 5.720094739306568, 5.514150024414974, 5.939121823284111, 5.57536186249147, 7.2533039729190625], "lseb": [3.6413557492123605, 4.209320676743334, 3.3339678078685018, 4.111193544762765, 2.843896212123305, 3.458421014301882, 3.1175865133960494, 3.9120751419649573, 3.365508153357696, 6.857683589547546]}, "J": {"all": 37.61, "old": 32.51111111111111, "latest": 83.5}, "A": {"all": 39.01, "old": 33.36666666666667, "latest": 89.8}, "C": {"all": 76.21000000000001, "old": 74.75555555555555, "latest": 89.3}, "zg": {"all": 3.1064111633470284, "old": 2.7215579148392295, "latest": 6.570090399917215}, "lse": {"all": 5.929299403983245, "old": 5.7821877852125985, "latest": 7.2533039729190625}, "lseb": {"all": 3.8851008403278398, "old": 3.554813868192317, "latest": 6.857683589547546}}}, {"file": "final_NF_am2_s260918704_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041429_0b2831ed_last.pt", "arm": "NF_am2", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 39.04, "task_il_mean": 76.94, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [34.2, 26.4, 41.6, 33.0, 22.7, 39.9, 31.1, 38.5, 40.8, 82.2], "A": [45.2, 26.9, 40.2, 32.1, 21.9, 39.1, 30.0, 39.5, 40.2, 85.7], "C": [65.8, 64.8, 75.5, 76.3, 72.7, 80.3, 76.4, 79.7, 85.1, 92.8], "zg": [2.649385161979124, 2.3109762493283488, 3.2979584886105733, 2.8312151592976877, 1.8086165088311537, 3.2523141724513844, 2.6946271633161234, 3.4849885018421336, 3.381266665510833, 6.564255792029202], "lse": [5.433327836821589, 5.984154753978867, 5.957437148445437, 5.994843030518687, 5.525466193605855, 6.068015702050023, 5.776105782198406, 6.131002267776438, 5.89415760667489, 7.331913453760336], "lseb": [3.8294342498889353, 3.396712456153998, 4.102483551483803, 3.598397145015673, 2.7646998654698325, 3.9276120565224777, 3.4823450878911335, 4.115614393152087, 3.9001407026808494, 6.790906616977237]}, "J": {"all": 39.04, "old": 34.24444444444444, "latest": 82.2}, "A": {"all": 40.08, "old": 35.01111111111111, "latest": 85.7}, "C": {"all": 76.94, "old": 75.17777777777778, "latest": 92.8}, "zg": {"all": 3.2275603863196567, "old": 2.856816452351929, "latest": 6.564255792029202}, "lse": {"all": 6.009642377583053, "old": 5.8627233691189105, "latest": 7.331913453760336}, "lseb": {"all": 3.990834612523603, "old": 3.679715500917643, "latest": 6.790906616977237}}}, {"file": "final_NF_am2_s260918705_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041453_17305cdc_last.pt", "arm": "NF_am2", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.08, "task_il_mean": 73.28999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.5, "readouts": {"n_tasks": 10, "per_task": {"J": [39.6, 38.3, 28.5, 31.0, 30.5, 28.6, 29.1, 34.4, 33.5, 77.3], "A": [50.3, 39.8, 26.6, 29.9, 32.0, 32.3, 29.0, 37.9, 37.8, 84.1], "C": [69.0, 72.8, 74.6, 74.0, 74.3, 65.2, 72.7, 71.8, 69.8, 88.7], "zg": [3.0432314337641, 3.046138237275183, 2.068747767970897, 2.4147068844633175, 2.72178892937582, 2.582515680356417, 2.4620942367725074, 2.5641201167684047, 3.09409605512768, 6.296240965761244], "lse": [5.572635342378028, 5.931356445988993, 5.490269372156865, 5.628486179136243, 5.87583987835721, 6.046761586144637, 5.669181168957532, 5.472436626940106, 6.016729967236563, 7.211102992025574], "lseb": [4.097677864625848, 3.9310577870256123, 2.938251097171655, 3.2700225882559404, 3.567753849564293, 3.5478748766221644, 3.3239964849959875, 3.4681103097035657, 3.9862580309201627, 6.655324776012455]}, "J": {"all": 37.08, "old": 32.611111111111114, "latest": 77.3}, "A": {"all": 39.97, "old": 35.06666666666666, "latest": 84.1}, "C": {"all": 73.28999999999999, "old": 71.57777777777778, "latest": 88.7}, "zg": {"all": 3.0293680307635573, "old": 2.6663821490971475, "latest": 6.296240965761244}, "lse": {"all": 5.891479955932175, "old": 5.7448551741440195, "latest": 7.211102992025574}, "lseb": {"all": 3.878632766489768, "old": 3.5701114320983587, "latest": 6.655324776012455}}}, {"file": "final_NF_am2_s260918706_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041517_8ef13578_last.pt", "arm": "NF_am2", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.42, "task_il_mean": 77.22, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [21.7, 23.4, 36.4, 38.0, 16.1, 42.9, 28.3, 29.1, 52.7, 85.6], "A": [29.3, 23.1, 34.8, 36.4, 15.6, 39.8, 27.3, 29.6, 51.0, 91.7], "C": [63.9, 66.9, 76.9, 80.1, 63.9, 87.1, 77.5, 73.3, 90.6, 92.0], "zg": [2.090818284334615, 1.8981315936576575, 3.120779007429723, 3.2051812556330113, 1.4192556109149008, 3.5727530211340635, 2.5109931233599783, 2.4630619144178927, 4.3760700539574025, 7.185395814858377], "lse": [5.537113084536576, 5.405244119936059, 6.102306203300828, 6.361997383876099, 5.422573157431851, 6.215418457334378, 5.715870608094709, 5.503300728232804, 6.398539677766204, 7.76236868985585], "lseb": [3.358529782551381, 2.9562065392018746, 3.9014979577404447, 3.868657135526439, 2.4996935479733358, 4.061950404049843, 3.276750019806598, 3.317507549619203, 4.756273652326076, 7.437022309381664]}, "J": {"all": 37.42, "old": 32.06666666666667, "latest": 85.6}, "A": {"all": 37.86, "old": 31.877777777777776, "latest": 91.7}, "C": {"all": 77.22, "old": 75.57777777777778, "latest": 92.0}, "zg": {"all": 3.184243967969762, "old": 2.739671540537694, "latest": 7.185395814858377}, "lse": {"all": 6.042473211036535, "old": 5.851373713389945, "latest": 7.76236868985585}, "lseb": {"all": 3.943408889817686, "old": 3.555229620977244, "latest": 7.437022309381664}}}, {"file": "final_NF_am2_s260918707_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041541_50e4845f_last.pt", "arm": "NF_am2", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.09, "task_il_mean": 73.7, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.9, "readouts": {"n_tasks": 10, "per_task": {"J": [29.3, 28.0, 40.4, 25.3, 21.7, 35.0, 43.0, 28.3, 46.5, 73.4], "A": [39.3, 30.3, 40.7, 24.3, 20.2, 35.3, 45.2, 28.0, 49.2, 89.0], "C": [62.7, 67.0, 75.1, 71.0, 71.5, 72.2, 75.6, 78.6, 83.3, 80.0], "zg": [2.7272832754482517, 2.607493250458385, 3.7133641048558057, 2.3588395630046723, 1.8084215014856309, 2.7891314363032578, 3.6662140464186668, 2.4242932172231377, 4.221138777777552, 6.28155706827715], "lse": [5.711536951991967, 5.9778728666945975, 6.48956691135962, 6.004706924270192, 5.636324602363346, 5.77411984747778, 6.154351473914385, 5.694443654768622, 6.53556405994686, 7.363366768469061], "lseb": [3.9555792001305154, 3.6216052465139628, 4.494015826580046, 3.292685769996121, 2.7441222475701474, 3.656439745682943, 4.416859997269815, 3.1904802257236007, 4.776660619691984, 6.90426728544346]}, "J": {"all": 37.089999999999996, "old": 33.05555555555556, "latest": 73.4}, "A": {"all": 40.15, "old": 34.72222222222222, "latest": 89.0}, "C": {"all": 73.7, "old": 73.0, "latest": 80.0}, "zg": {"all": 3.259773624125251, "old": 2.9240199081083733, "latest": 6.28155706827715}, "lse": {"all": 6.134185406125643, "old": 5.9976096991985965, "latest": 7.363366768469061}, "lseb": {"all": 4.105271616460259, "old": 3.794272097684348, "latest": 6.90426728544346}}}, {"file": "final_NF_am2_s260918708_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-041605_44330edc_last.pt", "arm": "NF_am2", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 36.769999999999996, "task_il_mean": 75.88, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 17.6, "readouts": {"n_tasks": 10, "per_task": {"J": [20.6, 36.5, 28.1, 20.2, 26.0, 37.9, 42.4, 40.7, 30.9, 84.4], "A": [25.4, 34.7, 26.3, 17.6, 23.9, 38.0, 43.2, 45.6, 29.3, 92.8], "C": [59.1, 70.7, 71.6, 72.8, 70.5, 81.7, 84.6, 75.3, 83.3, 89.2], "zg": [1.8290391088649631, 3.3169011163664983, 2.32913845543284, 1.667469368474558, 2.0540005181469025, 3.4327032827846704, 4.086282625664025, 3.723162370370701, 2.900077112864703, 7.021327214737423], "lse": [5.601021639599388, 6.478240245508079, 5.837307268457382, 5.4480852930155095, 5.699454954449723, 6.393303123689855, 6.577306387695331, 6.318118521714221, 6.1842348642857266, 7.711786242749153], "lseb": [3.194419105127871, 4.2100965392366385, 3.2257242579049437, 2.5882711546744215, 2.988501636214275, 4.059575892112048, 4.617000632749375, 4.457880382417387, 3.516747212124308, 7.380210603177773]}, "J": {"all": 36.769999999999996, "old": 31.477777777777778, "latest": 84.4}, "A": {"all": 37.68, "old": 31.555555555555557, "latest": 92.8}, "C": {"all": 75.88, "old": 74.4, "latest": 89.2}, "zg": {"all": 3.2360101173707285, "old": 2.815419328774429, "latest": 7.021327214737423}, "lse": {"all": 6.224885854116437, "old": 6.059674699823913, "latest": 7.711786242749153}, "lseb": {"all": 4.023842741573904, "old": 3.6509129791734742, "latest": 7.380210603177773}}}]

==> anc/supplementary_material/data/collected_ur/UR_NGF2X_F.json <==
[{"file": "final_NGF2_disp_s260918701_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-042954_e529468b_last.pt", "arm": "NGF2_disp", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 34.78, "task_il_mean": 77.39, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 23.8, "readouts": {"n_tasks": 10, "per_task": {"J": [18.2, 17.9, 16.4, 19.3, 29.2, 35.5, 28.7, 34.7, 60.3, 87.6], "A": [16.5, 15.5, 15.1, 16.8, 30.5, 33.5, 26.5, 32.4, 58.3, 96.2], "C": [71.9, 68.0, 71.3, 72.3, 73.6, 75.4, 75.8, 85.3, 89.0, 91.3], "zg": [8.510807283639908, 9.87497871875763, 9.865817829608917, 10.652636246204377, 11.379351566314698, 12.195844041347504, 11.746262660503387, 12.283642474651337, 13.716277184963227, 16.344248814582826], "lse": [13.672027520926516, 14.58893479742863, 14.490191617596246, 14.782423887960597, 14.80242338988028, 15.097697690739148, 14.858025492756283, 15.065051114545625, 15.21723362515396, 16.847121181919], "lseb": [9.378167841945341, 10.866229412842895, 10.845568272834084, 11.638200837855154, 12.307043688204399, 13.014584965625804, 12.606413197192959, 12.935537855515554, 14.14778298960646, 16.643264570653976]}, "J": {"all": 34.78, "old": 28.91111111111111, "latest": 87.6}, "A": {"all": 34.13, "old": 27.233333333333334, "latest": 96.2}, "C": {"all": 77.39, "old": 75.84444444444445, "latest": 91.3}, "zg": {"all": 11.656986682057381, "old": 11.136179778443442, "latest": 16.344248814582826}, "lse": {"all": 14.942113031890628, "old": 14.730445459665255, "latest": 16.847121181919}, "lseb": {"all": 12.438279363227663, "old": 11.971058784624738, "latest": 16.643264570653976}}}, {"file": "final_NGF2_disp_s260918702_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043024_7e53f9df_last.pt", "arm": "NGF2_disp", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 28.32, "task_il_mean": 77.0, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.5, "readouts": {"n_tasks": 10, "per_task": {"J": [12.9, 12.7, 13.5, 22.5, 26.2, 10.8, 19.7, 34.5, 40.4, 90.0], "A": [11.7, 11.9, 12.2, 20.9, 23.6, 8.6, 17.9, 32.5, 38.1, 98.5], "C": [71.1, 64.8, 68.7, 72.4, 78.7, 68.0, 81.1, 88.0, 86.2, 91.0], "zg": [8.346033940792084, 9.347619812011718, 9.589996334552765, 10.510527766227723, 11.113466645240784, 9.955649030208587, 10.964318374156951, 12.222316790103912, 13.026816660404206, 16.130952090740205], "lse": [14.166265550502628, 14.600541851354153, 14.740780037259944, 14.425197605555734, 14.547974611791872, 14.423586895164911, 14.770821565460608, 14.937372440857018, 15.433990482938967, 16.561867877187368], "lseb": [9.246112708362256, 10.449344796752206, 10.635981395480664, 11.4306034753839, 11.897366840584953, 11.115013005617675, 11.76262507399373, 12.7778204538504, 13.558341858209932, 16.419389668879383]}, "J": {"all": 28.32, "old": 21.466666666666665, "latest": 90.0}, "A": {"all": 27.589999999999996, "old": 19.711111111111112, "latest": 98.5}, "C": {"all": 77.0, "old": 75.44444444444444, "latest": 91.0}, "zg": {"all": 11.120769744443894, "old": 10.564082817077637, "latest": 16.130952090740205}, "lse": {"all": 14.86083989180732, "old": 14.671836782320648, "latest": 16.561867877187368}, "lseb": {"all": 11.92925992771151, "old": 11.430356623137301, "latest": 16.419389668879383}}}, {"file": "final_NGF2_disp_s260918703_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043054_6610e0d8_last.pt", "arm": "NGF2_disp", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 30.310000000000002, "task_il_mean": 76.51, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.3, "readouts": {"n_tasks": 10, "per_task": {"J": [16.1, 24.4, 17.1, 22.8, 15.9, 23.6, 16.5, 35.6, 39.7, 91.4], "A": [15.1, 23.2, 16.3, 20.3, 15.2, 21.6, 14.8, 33.6, 38.0, 99.4], "C": [74.5, 68.2, 63.8, 78.3, 70.4, 77.9, 75.2, 79.9, 84.8, 92.1], "zg": [8.00236604642868, 9.188044482707978, 9.09806507730484, 10.081785537719727, 9.232669940471649, 10.182351591587066, 9.742610817432404, 11.339591144084931, 11.546828905582428, 16.096829612731934], "lse": [12.973320155563878, 13.590341473148008, 13.545598236871506, 14.037774602804653, 13.762593791040697, 13.920006432161482, 13.564534697278049, 14.036177946963338, 13.9598593190244, 16.477018450569826], "lseb": [8.858385586206529, 10.206632892883103, 10.25075682257266, 10.901942113069511, 10.308937311196772, 11.045420789719113, 10.7080366500007, 12.072869265856903, 12.122798070693115, 16.375649227067434]}, "J": {"all": 30.310000000000002, "old": 23.522222222222226, "latest": 91.4}, "A": {"all": 29.75, "old": 22.01111111111111, "latest": 99.4}, "C": {"all": 76.51, "old": 74.77777777777777, "latest": 92.1}, "zg": {"all": 10.451114315605164, "old": 9.823812615924412, "latest": 16.096829612731934}, "lse": {"all": 13.986722510542583, "old": 13.710022961650669, "latest": 16.477018450569826}, "lseb": {"all": 11.285142872926585, "old": 10.719531055799823, "latest": 16.375649227067434}}}, {"file": "final_NGF2_level_s260918701_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-042938_6963523c_last.pt", "arm": "NGF2_level", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 27.560000000000002, "task_il_mean": 81.65, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.2, "readouts": {"n_tasks": 10, "per_task": {"J": [15.0, 7.2, 10.0, 9.9, 22.3, 23.7, 19.4, 24.0, 54.3, 89.8], "A": [14.7, 6.7, 8.9, 9.0, 22.0, 22.4, 18.4, 22.4, 55.1, 98.7], "C": [74.9, 69.8, 82.1, 78.9, 77.6, 79.8, 84.3, 88.5, 90.0, 90.6], "zg": [5.9901053493618965, 4.814185720758513, 5.058317034635693, 5.168015420526266, 5.964978669442236, 6.264506669530645, 6.153880837272853, 6.739270576603711, 9.239772202741355, 13.528999532669783], "lse": [9.989945394486133, 10.535015287092495, 10.284101934353322, 10.543881226798852, 10.439258800866783, 10.510596569689906, 10.607865821918365, 10.881638652924524, 11.351968339040942, 13.960328799465564], "lseb": [6.897703739257737, 5.739727674972609, 5.60039645845388, 5.81317167414327, 6.655000151910639, 6.870172905097941, 6.6352606989979215, 7.115044474893876, 9.578649057699776, 13.905262401250138]}, "J": {"all": 27.559999999999995, "old": 20.644444444444442, "latest": 89.8}, "A": {"all": 27.830000000000002, "old": 19.955555555555556, "latest": 98.7}, "C": {"all": 81.65, "old": 80.65555555555555, "latest": 90.6}, "zg": {"all": 6.892203201354294, "old": 6.154781386763685, "latest": 13.528999532669783}, "lse": {"all": 10.910460082663688, "old": 10.571585780796815, "latest": 13.960328799465564}, "lseb": {"all": 7.4810389236677794, "old": 6.7672363150475165, "latest": 13.905262401250138}}}, {"file": "final_NGF2_level_s260918702_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043009_f0afe165_last.pt", "arm": "NGF2_level", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 22.66, "task_il_mean": 81.18, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 20.3, "readouts": {"n_tasks": 10, "per_task": {"J": [12.4, 8.2, 6.5, 14.3, 12.1, 7.9, 11.1, 26.1, 37.5, 90.5], "A": [12.1, 7.8, 5.7, 13.4, 11.2, 7.2, 10.5, 25.5, 36.7, 99.2], "C": [75.8, 66.4, 77.5, 77.1, 82.2, 76.0, 85.9, 89.9, 89.9, 91.1], "zg": [6.118668537259102, 4.828220132267568, 4.84886750953272, 5.267549360381439, 5.6088957310337575, 4.550349851921201, 5.9265395419225095, 7.656562000077217, 8.467128208571113, 13.169424924865366], "lse": [10.721348339635728, 11.148515845846237, 11.052961933582571, 10.261884515851433, 10.519649959565117, 10.552318187301836, 10.937062563920124, 11.195920781980472, 11.483183852866086, 13.578082811587265], "lseb": [7.009629274758254, 5.817132492086178, 5.518808693088984, 5.939565984916766, 6.138722248466444, 5.303850250103693, 6.382219519706517, 7.9760908612084895, 8.7887409115849, 13.522483289304756]}, "J": {"all": 22.66, "old": 15.122222222222222, "latest": 90.5}, "A": {"all": 22.93, "old": 14.455555555555556, "latest": 99.2}, "C": {"all": 81.17999999999999, "old": 80.07777777777778, "latest": 91.1}, "zg": {"all": 6.644220579783199, "old": 5.91919787477407, "latest": 13.169424924865366}, "lse": {"all": 11.145092879213687, "old": 10.87476066450551, "latest": 13.578082811587265}, "lseb": {"all": 7.239724352522498, "old": 6.541640026213359, "latest": 13.522483289304756}}}, {"file": "final_NGF2_level_s260918703_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043039_a64368b9_last.pt", "arm": "NGF2_level", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 24.65, "task_il_mean": 80.52000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.4, "readouts": {"n_tasks": 10, "per_task": {"J": [13.2, 11.0, 9.0, 14.9, 13.6, 18.7, 11.3, 30.1, 34.8, 89.9], "A": [13.9, 9.9, 8.4, 13.6, 12.1, 16.8, 10.6, 28.6, 34.4, 99.2], "C": [69.8, 78.3, 71.6, 87.4, 75.3, 83.7, 79.3, 83.1, 86.5, 90.2], "zg": [6.12510516679287, 5.7824959516376255, 4.949595033219084, 6.222774710334837, 5.017855169503019, 6.034612464960665, 5.78149325633049, 7.193460579967126, 7.767915836684406, 13.978792303442955], "lse": [10.296672345973967, 10.822946649676231, 10.448424288749315, 11.172652983538402, 10.829514308274568, 10.61103638784395, 10.656254327395242, 10.58398850147146, 10.9441840123145, 14.389247747299427], "lseb": [7.169540273819591, 6.464132110072499, 5.802065845171408, 6.617713813366302, 5.7178345067976695, 6.520973735970237, 6.3774193497499585, 7.754030374319426, 8.177387386288279, 14.339336054940414]}, "J": {"all": 24.65, "old": 17.4, "latest": 89.9}, "A": {"all": 24.75, "old": 16.477777777777778, "latest": 99.2}, "C": {"all": 80.52000000000001, "old": 79.44444444444444, "latest": 90.2}, "zg": {"all": 6.885410047287307, "old": 6.097256463270013, "latest": 13.978792303442955}, "lse": {"all": 11.075492155253706, "old": 10.707297089470849, "latest": 14.389247747299427}, "lseb": {"all": 7.494043345049579, "old": 6.733455266172819, "latest": 14.339336054940414}}}]

==> anc/supplementary_material/data/collected_ur/UR_NGF2X_G.json <==
[{"file": "final_NGF2_disp_s260918704_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-042955_8a518a4d_last.pt", "arm": "NGF2_disp", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 29.189999999999998, "task_il_mean": 77.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 24.2, "readouts": {"n_tasks": 10, "per_task": {"J": [12.5, 14.3, 25.7, 20.7, 11.7, 29.3, 18.9, 26.5, 40.0, 92.3], "A": [11.3, 13.4, 23.6, 19.0, 10.1, 26.6, 17.7, 24.6, 38.1, 99.0], "C": [71.9, 69.6, 75.3, 78.0, 68.5, 78.3, 75.4, 80.0, 87.1, 93.3], "zg": [7.830989352226258, 8.670773960113525, 9.608435907125473, 9.94833445072174, 9.174064233779907, 10.713904257297516, 10.177017638206483, 11.141962157726288, 11.51875497531891, 16.374863275051116], "lse": [13.152637270950665, 13.963826543603183, 13.545487918882072, 14.059486675740391, 13.8565091260995, 14.160086862443688, 13.94924183028344, 14.511436835109986, 13.830418776352799, 16.690350074074637], "lseb": [8.750670090230615, 9.706495736835361, 10.497340307179984, 10.74924253883772, 10.271455321500742, 11.503731478600477, 11.100859386934653, 11.859235567204534, 12.016617378634775, 16.598220444921314]}, "J": {"all": 29.189999999999998, "old": 22.177777777777777, "latest": 92.3}, "A": {"all": 28.339999999999996, "old": 20.48888888888889, "latest": 99.0}, "C": {"all": 77.74, "old": 76.01111111111112, "latest": 93.3}, "zg": {"all": 10.515910020756722, "old": 9.864915214724011, "latest": 16.374863275051116}, "lse": {"all": 14.171948191354037, "old": 13.892125759940635, "latest": 16.690350074074637}, "lseb": {"all": 11.305386825088018, "old": 10.717294200662096, "latest": 16.598220444921314}}}, {"file": "final_NGF2_disp_s260918705_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043025_06cba3e4_last.pt", "arm": "NGF2_disp", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 30.2, "task_il_mean": 72.67999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.0, "readouts": {"n_tasks": 10, "per_task": {"J": [18.5, 24.4, 16.2, 22.1, 19.9, 21.2, 25.7, 31.1, 35.1, 87.8], "A": [17.6, 22.5, 14.3, 18.7, 18.6, 19.8, 23.8, 29.8, 36.9, 98.5], "C": [71.2, 68.7, 70.4, 71.7, 70.9, 65.6, 71.3, 72.3, 75.7, 89.0], "zg": [8.45985548710823, 10.098543064594269, 9.863167137622833, 10.48345511341095, 11.076876519680024, 10.990290565490723, 11.696698925495149, 11.817895003318787, 12.7715784573555, 16.431481458663942], "lse": [13.689073306014038, 14.501573370574276, 14.294813539145128, 14.377098035044497, 14.912717428598068, 14.976316306322062, 14.941603393134377, 14.652827819602551, 15.130907537939976, 16.919073547212005], "lseb": [9.352542574532357, 11.05531722260149, 10.875128008011806, 11.400571661816118, 12.042544318979168, 12.0369871389423, 12.62892004908904, 12.7809085690147, 13.557699102175281, 16.774652216605737]}, "J": {"all": 30.2, "old": 23.799999999999997, "latest": 87.8}, "A": {"all": 30.05, "old": 22.444444444444443, "latest": 98.5}, "C": {"all": 72.67999999999999, "old": 70.86666666666666, "latest": 89.0}, "zg": {"all": 11.36898417327404, "old": 10.806484474897385, "latest": 16.431481458663942}, "lse": {"all": 14.839600428358699, "old": 14.60854785959722, "latest": 16.919073547212005}, "lseb": {"all": 12.250527086176799, "old": 11.747846516129139, "latest": 16.774652216605737}}}, {"file": "final_NGF2_disp_s260918706_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043055_616ea964_last.pt", "arm": "NGF2_disp", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 28.560000000000002, "task_il_mean": 77.03, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.1, "readouts": {"n_tasks": 10, "per_task": {"J": [8.0, 11.3, 23.2, 25.7, 7.7, 26.4, 19.5, 22.2, 49.3, 92.3], "A": [7.1, 10.0, 21.4, 23.3, 6.9, 24.4, 16.9, 19.8, 47.8, 99.3], "C": [76.2, 64.2, 72.1, 80.9, 61.1, 82.8, 74.4, 76.7, 89.1, 92.8], "zg": [8.174769643068313, 8.55727741932869, 9.928864047527313, 10.633755204200744, 9.139224514007568, 11.215749671936035, 10.609237656116486, 11.054288187026977, 12.90230896139145, 17.031297280311584], "lse": [14.498951650607285, 14.055957683927277, 14.299662479714822, 14.733779418893409, 14.424691001761706, 14.703592619886377, 14.524628460999754, 14.48045300320111, 15.063272505735151, 17.358160421522285], "lseb": [8.95238358021026, 9.697428018799526, 10.856195893328643, 11.376956207051489, 10.391778531756486, 11.895567710628585, 11.50025423788848, 11.902778509740243, 13.338109249591955, 17.27983041987074]}, "J": {"all": 28.559999999999995, "old": 21.477777777777774, "latest": 92.3}, "A": {"all": 27.689999999999998, "old": 19.733333333333334, "latest": 99.3}, "C": {"all": 77.03, "old": 75.27777777777777, "latest": 92.8}, "zg": {"all": 10.924677258491517, "old": 10.24616392273373, "latest": 17.031297280311584}, "lse": {"all": 14.814314924624918, "old": 14.531665424969654, "latest": 17.358160421522285}, "lseb": {"all": 11.71912823588664, "old": 11.101272437666186, "latest": 17.27983041987074}}}, {"file": "final_NGF2_level_s260918704_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-042949_e314a413_last.pt", "arm": "NGF2_level", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 24.68, "task_il_mean": 80.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 21.1, "readouts": {"n_tasks": 10, "per_task": {"J": [11.8, 8.7, 15.6, 14.7, 7.4, 25.4, 13.5, 20.6, 36.8, 92.3], "A": [11.9, 7.8, 14.8, 13.6, 6.9, 24.1, 12.9, 20.2, 35.9, 98.9], "C": [74.0, 72.7, 76.7, 82.0, 73.4, 82.4, 80.3, 81.4, 90.2, 93.1], "zg": [6.363684348702431, 5.259594431392848, 5.576931535307318, 6.029795940758195, 4.445880644381046, 6.646059183653444, 6.046554264001548, 7.214352639973163, 8.457599592160433, 14.015666984587908], "lse": [10.463261449795183, 11.30119363183957, 10.642464594837124, 11.486314946958831, 10.551744928990413, 10.902897461241617, 11.046009018677156, 11.698807723299355, 11.28423240350573, 14.288296046849375], "lseb": [7.300819853289415, 6.139685361040027, 6.2716879146053, 6.550704578226899, 5.244518171627034, 7.165072793575925, 6.653137067519872, 7.731245506926978, 8.777034451652675, 14.240545047191532]}, "J": {"all": 24.68, "old": 17.166666666666668, "latest": 92.3}, "A": {"all": 24.7, "old": 16.455555555555556, "latest": 98.9}, "C": {"all": 80.62, "old": 79.23333333333333, "latest": 93.1}, "zg": {"all": 7.005611956491833, "old": 6.2267169533700475, "latest": 14.015666984587908}, "lse": {"all": 11.366522220599435, "old": 11.041880684349442, "latest": 14.288296046849375}, "lseb": {"all": 7.6074450745655655, "old": 6.870433966496013, "latest": 14.240545047191532}}}, {"file": "final_NGF2_level_s260918705_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043010_20fd510b_last.pt", "arm": "NGF2_level", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 24.79, "task_il_mean": 77.05, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.8, "readouts": {"n_tasks": 10, "per_task": {"J": [14.2, 15.3, 6.7, 13.7, 12.7, 16.0, 16.9, 27.5, 37.1, 87.8], "A": [14.6, 14.6, 6.1, 12.9, 12.2, 17.0, 16.5, 28.4, 40.5, 98.7], "C": [71.7, 72.2, 76.4, 79.3, 79.3, 71.0, 77.6, 76.0, 78.4, 88.6], "zg": [6.107393269121647, 5.637687330361456, 4.7900140015129, 5.310703690927475, 5.68548428453505, 5.553954924404621, 5.7926618514060975, 6.252735125660896, 7.871105307452381, 13.547357670277357], "lse": [10.20879501229258, 10.709794693665362, 10.716444683399226, 10.508813256466883, 10.760721240368184, 10.916334702567292, 10.49155904016526, 9.96611791289987, 10.710576624801151, 14.042430806659816], "lseb": [7.027393003842326, 6.697096089836424, 5.520977503574283, 5.9352634689087, 6.335485053639687, 6.44110265031132, 6.478346880573971, 7.035359122186698, 8.530984574056458, 13.985873576594745]}, "J": {"all": 24.79, "old": 17.788888888888888, "latest": 87.8}, "A": {"all": 26.15, "old": 18.08888888888889, "latest": 98.7}, "C": {"all": 77.05, "old": 75.76666666666667, "latest": 88.6}, "zg": {"all": 6.654909745565988, "old": 5.889082198375836, "latest": 13.547357670277357}, "lse": {"all": 10.903158797328562, "old": 10.554350796291756, "latest": 14.042430806659816}, "lseb": {"all": 7.398788192352461, "old": 6.666889816325541, "latest": 13.985873576594745}}}, {"file": "final_NGF2_level_s260918706_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043041_923f0c2d_last.pt", "arm": "NGF2_level", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 24.68, "task_il_mean": 81.51, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 20.7, "readouts": {"n_tasks": 10, "per_task": {"J": [5.6, 7.0, 14.8, 18.7, 6.5, 23.1, 16.0, 17.1, 46.0, 92.0], "A": [4.7, 6.2, 14.0, 17.8, 5.3, 22.0, 15.5, 16.1, 45.9, 98.7], "C": [78.8, 69.3, 81.3, 84.2, 69.8, 88.9, 83.2, 75.7, 91.1, 92.8], "zg": [5.980270278930664, 4.549395493499935, 5.631959356173873, 6.3556942432746295, 4.38088642640214, 6.60978319320269, 5.927996391855181, 5.687482185950503, 8.981291258901358, 13.87972565537691], "lse": [10.997413177568166, 10.103555931025083, 10.334281364124104, 11.020495798779898, 10.540555124885703, 10.738828214554344, 10.52872493466345, 10.234226166759438, 11.395528592765022, 14.199161559534899], "lseb": [6.829712747060654, 5.600631111177775, 6.182972303717598, 6.807594033642828, 5.175291174800749, 6.9642097772853475, 6.43828708523184, 6.47689374950291, 9.276682150751364, 14.143406759579257]}, "J": {"all": 24.68, "old": 17.200000000000003, "latest": 92.0}, "A": {"all": 24.62, "old": 16.38888888888889, "latest": 98.7}, "C": {"all": 81.51, "old": 80.25555555555555, "latest": 92.8}, "zg": {"all": 6.798448448356789, "old": 6.011639869798997, "latest": 13.87972565537691}, "lse": {"all": 11.00927708646601, "old": 10.654845478347246, "latest": 14.199161559534899}, "lseb": {"all": 7.389568089275032, "old": 6.63914157035234, "latest": 14.143406759579257}}}]

==> anc/supplementary_material/data/collected_ur/UR_NGF2X_H.json <==
[{"file": "final_NGF2_disp_s260918707_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-042954_09f77a0c_last.pt", "arm": "NGF2_disp", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 29.24, "task_il_mean": 74.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 18.5, "readouts": {"n_tasks": 10, "per_task": {"J": [20.5, 16.0, 26.0, 17.8, 14.8, 22.2, 32.6, 21.8, 41.0, 79.7], "A": [18.6, 14.2, 25.7, 16.2, 13.2, 19.8, 30.4, 20.5, 41.7, 98.5], "C": [73.9, 64.8, 72.7, 72.5, 70.3, 72.2, 77.4, 78.8, 83.5, 81.3], "zg": [8.381644333600997, 8.938121448993682, 9.896785191059113, 9.72584082698822, 9.535050088882446, 10.230868893146514, 11.30017968082428, 10.728899870872498, 12.435265268802643, 15.81438501739502], "lse": [13.30653495917806, 14.077243402516517, 13.988803952411473, 14.094889567040456, 14.013736429669382, 14.076206642461578, 14.262909330306488, 14.110807978809621, 14.786910149070566, 16.549909575041337], "lseb": [9.179250441692215, 10.051280073991562, 10.82254021471638, 10.718149114341102, 10.606216629464997, 11.20421506527966, 12.074474916913015, 11.569202901951497, 13.029969051775836, 16.439942647492877]}, "J": {"all": 29.24, "old": 23.633333333333333, "latest": 79.7}, "A": {"all": 29.880000000000003, "old": 22.255555555555556, "latest": 98.5}, "C": {"all": 74.74, "old": 74.01111111111112, "latest": 81.3}, "zg": {"all": 10.69870406205654, "old": 10.130295067018933, "latest": 15.81438501739502}, "lse": {"all": 14.326795198650547, "old": 14.079782490162682, "latest": 16.549909575041337}, "lseb": {"all": 11.569524105761914, "old": 11.02836649001403, "latest": 16.439942647492877}}}, {"file": "final_NGF2_disp_s260918708_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043024_d8d84de7_last.pt", "arm": "NGF2_disp", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 27.96, "task_il_mean": 75.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 16.3, "readouts": {"n_tasks": 10, "per_task": {"J": [7.7, 20.6, 15.9, 10.6, 17.3, 26.8, 27.4, 30.3, 33.8, 89.2], "A": [6.3, 19.4, 14.4, 9.2, 15.0, 24.7, 25.9, 33.3, 32.5, 99.7], "C": [64.5, 69.2, 71.7, 68.3, 70.8, 80.5, 82.3, 74.5, 85.2, 89.5], "zg": [7.161276105642319, 8.94816194653511, 9.120130389213562, 8.8772054438591, 9.555994219779969, 10.67149123430252, 11.353897634029389, 11.277148565769195, 11.573081283330918, 16.22651301240921], "lse": [13.656440251335852, 13.956429986669978, 13.879493401746505, 13.854694712493044, 13.927132445146396, 14.311261893160097, 14.756394690548492, 14.419699119197565, 14.386906066767638, 16.67928906231633], "lseb": [8.278899911532884, 9.967555500144028, 10.110344751214095, 10.002526345858335, 10.552721040395303, 11.44846876198678, 12.0285179269534, 12.123907790325749, 12.181405183458306, 16.600885656509874]}, "J": {"all": 27.96, "old": 21.155555555555555, "latest": 89.2}, "A": {"all": 28.04, "old": 20.077777777777776, "latest": 99.7}, "C": {"all": 75.65, "old": 74.11111111111111, "latest": 89.5}, "zg": {"all": 10.47648998348713, "old": 9.837598535829121, "latest": 16.22651301240921}, "lse": {"all": 14.38277416293819, "old": 14.127605840785062, "latest": 16.67928906231633}, "lseb": {"all": 11.329523286837874, "old": 10.743816356874321, "latest": 16.600885656509874}}}, {"file": "final_NGF2_level_s260918707_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-042939_d20b952d_last.pt", "arm": "NGF2_level", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 23.880000000000003, "task_il_mean": 77.29, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 16.1, "readouts": {"n_tasks": 10, "per_task": {"J": [12.4, 7.6, 18.1, 10.0, 8.1, 17.1, 26.5, 18.3, 40.2, 80.5], "A": [11.8, 7.4, 17.4, 9.2, 7.4, 16.6, 26.9, 18.6, 44.2, 99.5], "C": [76.7, 68.3, 76.7, 73.1, 77.6, 75.9, 79.5, 80.9, 83.5, 80.7], "zg": [6.640119466662407, 5.384499229446053, 6.460862675264478, 4.981611890217289, 4.7028955559059975, 5.642379792984575, 6.803649823989719, 6.318213483022526, 8.740167897650972, 12.797423665717243], "lse": [10.829888850070724, 11.134487097299985, 11.184282339216555, 10.590871956304701, 10.566397171355021, 10.5688967529227, 10.84482789421593, 10.756052293786503, 11.532412252247664, 13.648294641257616], "lseb": [7.490493073697301, 6.401436567294424, 7.158306704530017, 5.744510148631799, 5.377364510521496, 6.369693791209919, 7.444022046872348, 6.917763747583111, 9.219593587646981, 13.597383720399824]}, "J": {"all": 23.880000000000003, "old": 17.58888888888889, "latest": 80.5}, "A": {"all": 25.9, "old": 17.72222222222222, "latest": 99.5}, "C": {"all": 77.28999999999999, "old": 76.91111111111111, "latest": 80.7}, "zg": {"all": 6.847182348086126, "old": 6.186044423904891, "latest": 12.797423665717243}, "lse": {"all": 11.16564112486774, "old": 10.889790734157753, "latest": 13.648294641257616}, "lseb": {"all": 7.572056789838721, "old": 6.902576019776378, "latest": 13.597383720399824}}}, {"file": "final_NGF2_level_s260918708_ces-nstat-geom2x_seq-cifar100_None_500_50_20260923-043009_b3145ca0_last.pt", "arm": "NGF2_level", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-geom2x", "buffer": 500, "class_il_mean": 24.28, "task_il_mean": 79.42, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 16.1, "readouts": {"n_tasks": 10, "per_task": {"J": [5.5, 11.2, 8.9, 8.0, 9.2, 22.0, 24.5, 28.7, 35.1, 89.7], "A": [5.8, 10.6, 7.9, 7.0, 8.7, 21.5, 22.7, 32.7, 35.3, 99.3], "C": [66.0, 75.1, 76.4, 77.4, 76.4, 85.5, 83.5, 76.0, 87.6, 90.3], "zg": [5.430557611465454, 5.465428086981177, 5.254627968948334, 4.444377006502822, 5.018704005306587, 6.451151993945241, 7.071325421381742, 7.471037741798908, 7.887552634865045, 13.554911782808603], "lse": [10.759714807802485, 10.90041124315436, 10.866514329711157, 10.404419110226371, 10.442561969779957, 11.124454413450266, 11.251336823012638, 11.213034978208544, 11.237873997507194, 14.01210670112721], "lseb": [6.586829261561858, 6.243742437781564, 5.928757090844483, 5.149908638791186, 5.725764360419463, 6.879702398610661, 7.559185808307915, 8.183928547085843, 8.29746052047204, 13.96804199238756]}, "J": {"all": 24.28, "old": 17.01111111111111, "latest": 89.7}, "A": {"all": 25.15, "old": 16.91111111111111, "latest": 99.3}, "C": {"all": 79.42, "old": 78.21111111111111, "latest": 90.3}, "zg": {"all": 6.804967425400392, "old": 6.05497360791059, "latest": 13.554911782808603}, "lse": {"all": 11.22124283739802, "old": 10.911146852539218, "latest": 14.01210670112721}, "lseb": {"all": 7.452332105626257, "old": 6.728364340430557, "latest": 13.96804199238756}}}]

==> anc/supplementary_material/data/collected_ur_w2/UR_W2_Dp.json <==
[{"file": "final_HB_gold_s260918701_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083521_d2751ce5_last.pt", "arm": "HB_gold", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 37.3, "task_il_mean": 70.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 39.3, "readouts": {"n_tasks": 10, "per_task": {"J": [28.9, 26.2, 27.8, 26.6, 35.4, 39.2, 32.0, 32.6, 49.2, 75.1], "A": [31.3, 29.1, 26.3, 25.3, 41.5, 39.7, 32.8, 31.7, 49.0, 84.9], "C": [59.5, 55.8, 68.5, 65.8, 65.0, 70.3, 72.1, 80.7, 82.6, 86.2], "zg": [2.839298966605216, 2.8895263836705127, 3.0178258012579753, 2.955329363015015, 3.9210709813740103, 3.9307157436809503, 3.3306078912951054, 3.6986684568850325, 5.032393970739096, 6.636015791658312], "lse": [6.247587788841367, 6.456595953947121, 6.542073607105756, 6.599758622804754, 6.987149983050374, 6.964852226506906, 6.4743730007430615, 6.840671710451306, 7.250212287682689, 7.679756950544963], "lseb": [4.17093334052006, 4.327549229903006, 4.0316080696505106, 4.08626477799999, 5.1371421297576525, 4.937682179775964, 4.263439466734575, 4.432864322937181, 5.627273919676253, 7.077992157267087]}, "J": {"all": 37.3, "old": 33.099999999999994, "latest": 75.1}, "A": {"all": 39.160000000000004, "old": 34.077777777777776, "latest": 84.9}, "C": {"all": 70.65, "old": 68.92222222222222, "latest": 86.2}, "zg": {"all": 3.825145335018122, "old": 3.5128263953914347, "latest": 6.636015791658312}, "lse": {"all": 6.80430321316783, "old": 6.707030575681482, "latest": 7.679756950544963}, "lseb": {"all": 4.809274959422228, "old": 4.557195270772799, "latest": 7.077992157267087}}}, {"file": "final_HB_gold_s260918702_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083545_72663d07_last.pt", "arm": "HB_gold", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 35.86, "task_il_mean": 71.64, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.5, "readouts": {"n_tasks": 10, "per_task": {"J": [24.9, 22.0, 24.4, 33.4, 40.0, 20.5, 33.4, 41.5, 38.6, 79.9], "A": [30.2, 24.6, 23.6, 33.6, 40.3, 19.4, 31.2, 40.9, 38.1, 85.1], "C": [59.5, 56.3, 59.7, 65.8, 73.7, 65.5, 77.6, 83.1, 84.8, 90.4], "zg": [3.0568181592635812, 3.1679751182086764, 2.965287629520986, 3.362022741906345, 3.8811913841320203, 2.5542476444691418, 3.696036895082332, 4.490609199143946, 4.802450747115538, 6.5168366564400495], "lse": [6.500941152905387, 6.798377822410156, 6.780413566914126, 6.6248666793926665, 6.636609447314714, 6.33723637448565, 6.716637610579243, 7.1787622515366865, 7.34740848913787, 7.49458482859978], "lseb": [4.392857642568146, 4.517413623403657, 4.198761301325928, 4.464395597239601, 4.74197555245612, 3.6984501609205416, 4.483350991345823, 5.131746423189207, 5.392392630502179, 6.852852067862246]}, "J": {"all": 35.86, "old": 30.966666666666665, "latest": 79.9}, "A": {"all": 36.7, "old": 31.32222222222222, "latest": 85.1}, "C": {"all": 71.64, "old": 69.55555555555556, "latest": 90.4}, "zg": {"all": 3.8493476175282617, "old": 3.552959946538063, "latest": 6.5168366564400495}, "lse": {"all": 6.841583822327628, "old": 6.769028154964055, "latest": 7.49458482859978}, "lseb": {"all": 4.787419599081344, "old": 4.557927102550134, "latest": 6.852852067862246}}}, {"file": "final_HB_gold_s260918703_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083609_f2d7f205_last.pt", "arm": "HB_gold", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 35.78, "task_il_mean": 71.38, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.4, "readouts": {"n_tasks": 10, "per_task": {"J": [25.1, 33.6, 24.6, 34.8, 22.4, 33.1, 25.9, 37.6, 34.2, 86.5], "A": [35.1, 32.8, 25.1, 34.2, 20.8, 30.8, 26.6, 38.3, 34.0, 93.9], "C": [56.0, 64.6, 62.0, 76.8, 66.8, 76.7, 70.0, 73.1, 77.0, 90.8], "zg": [3.1086721506919712, 3.6967544751530514, 2.884629016371444, 4.304332903297618, 2.7155011299494656, 3.6252246970012783, 3.1936714089047165, 4.118860015362501, 3.778629541186616, 7.895413128875196], "lse": [6.494472593771581, 7.0084475169047975, 6.581292321648272, 7.377416265718419, 6.719768656293248, 6.759694895534112, 6.636887939957994, 6.936743337371964, 6.773143154509573, 8.519034564785096], "lseb": [4.552476683289536, 4.835379506750155, 4.111313948609137, 5.123234677427807, 3.8073582546631677, 4.441380867084444, 4.2196419957659845, 5.016173634347893, 4.5844265307602585, 8.207732410850134]}, "J": {"all": 35.78, "old": 30.144444444444446, "latest": 86.5}, "A": {"all": 37.160000000000004, "old": 30.855555555555554, "latest": 93.9}, "C": {"all": 71.38, "old": 69.22222222222223, "latest": 90.8}, "zg": {"all": 3.932168846679386, "old": 3.491808370879851, "latest": 7.895413128875196}, "lse": {"all": 6.980690124649506, "old": 6.809762964634441, "latest": 8.519034564785096}, "lseb": {"all": 4.889911850954851, "old": 4.5212651220775975, "latest": 8.207732410850134}}}, {"file": "final_HB_gold_s260918704_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083633_5bb1285b_last.pt", "arm": "HB_gold", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 37.35, "task_il_mean": 70.89, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.6, "readouts": {"n_tasks": 10, "per_task": {"J": [29.3, 26.0, 34.4, 34.5, 21.4, 38.8, 32.2, 35.1, 38.7, 83.1], "A": [37.1, 26.9, 33.2, 32.2, 21.9, 39.0, 31.8, 35.3, 35.8, 87.3], "C": [55.4, 59.7, 63.6, 76.5, 65.2, 72.6, 69.9, 71.8, 81.8, 92.4], "zg": [2.8898435930907724, 3.094766243853606, 3.171220310830511, 3.648771956356242, 2.6613115802956746, 3.94936937517114, 3.343128554172814, 3.7246643607150762, 3.8857838941197844, 7.136323170483112], "lse": [6.143411163182807, 6.767915960048005, 6.35943018276707, 6.621467373508614, 6.289806368539538, 6.838556033230617, 6.558313612751193, 6.749679978807231, 6.581968915565673, 7.940111861719763], "lseb": [4.319625051273797, 4.343833952632937, 4.317325968104685, 4.472976549976712, 3.7971379950061688, 4.83071682153412, 4.346256454569496, 4.66188724265332, 4.5522453949999395, 7.389823944653503]}, "J": {"all": 37.35, "old": 32.266666666666666, "latest": 83.1}, "A": {"all": 38.05, "old": 32.577777777777776, "latest": 87.3}, "C": {"all": 70.89, "old": 68.5, "latest": 92.4}, "zg": {"all": 3.7505183039088736, "old": 3.3743177631784023, "latest": 7.136323170483112}, "lse": {"all": 6.685066145012051, "old": 6.545616620933417, "latest": 7.940111861719763}, "lseb": {"all": 4.7031829375404675, "old": 4.404667270083464, "latest": 7.389823944653503}}}, {"file": "final_HB_gold_s260918705_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083657_3fe3a581_last.pt", "arm": "HB_gold", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 35.86, "task_il_mean": 66.88, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.8, "readouts": {"n_tasks": 10, "per_task": {"J": [32.6, 33.0, 24.8, 30.0, 31.1, 27.8, 31.2, 33.2, 35.7, 79.2], "A": [43.7, 38.0, 23.1, 29.5, 32.8, 30.5, 30.8, 38.2, 41.0, 87.6], "C": [59.3, 61.7, 67.5, 66.0, 66.8, 59.1, 67.1, 65.2, 69.7, 86.4], "zg": [3.194081809138879, 3.459794200299308, 2.637756059422158, 3.218373619553633, 3.39003136373125, 3.011176921098493, 3.424483003174886, 3.1866902782926334, 4.12249568833597, 6.858464263796806], "lse": [6.270471138518937, 6.656833494125149, 6.376798424132391, 6.521413341383585, 6.72342509841441, 6.871763495125371, 6.633988707459419, 6.338487982195991, 6.969830296615338, 7.878715548415739], "lseb": [4.5187376775845385, 4.651593336795224, 3.7606423325294545, 4.314339772738405, 4.459863222305278, 4.372113489756015, 4.441657073311399, 4.372298485377055, 5.1319528869072, 7.325369839549024]}, "J": {"all": 35.86, "old": 31.044444444444448, "latest": 79.2}, "A": {"all": 39.519999999999996, "old": 34.17777777777778, "latest": 87.6}, "C": {"all": 66.88, "old": 64.71111111111111, "latest": 86.4}, "zg": {"all": 3.650334720684402, "old": 3.293875882560801, "latest": 6.858464263796806}, "lse": {"all": 6.724172752638633, "old": 6.59589021977451, "latest": 7.878715548415739}, "lseb": {"all": 4.7348568116853595, "old": 4.447022030811619, "latest": 7.325369839549024}}}, {"file": "final_HB_gold_s260918706_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083721_f1304329_last.pt", "arm": "HB_gold", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 36.730000000000004, "task_il_mean": 71.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.5, "readouts": {"n_tasks": 10, "per_task": {"J": [16.5, 23.5, 36.9, 33.8, 16.0, 42.0, 27.1, 28.3, 55.8, 87.4], "A": [21.3, 22.9, 35.4, 32.1, 17.0, 40.5, 26.6, 29.4, 55.7, 93.1], "C": [56.8, 58.4, 68.9, 71.8, 58.5, 80.8, 72.7, 69.6, 87.3, 91.7], "zg": [2.4196311750896276, 2.603489049622789, 3.8712595382947477, 3.7779712436022237, 2.19901133358106, 4.236598114291206, 3.242752131871879, 3.2555983152315022, 5.618003478527069, 8.001437281027437], "lse": [6.4632615054581715, 6.35418335293315, 6.982439674025507, 7.324132387245479, 6.376746362952421, 7.153427155334305, 6.599794033953498, 6.422764561424451, 7.553667350744297, 8.601414999844517], "lseb": [3.890285223615002, 3.9519026230927747, 4.858660130489943, 4.676754632316633, 3.5729611656646756, 4.9174071074377785, 4.157851584233253, 4.245041630652782, 6.071284239532489, 8.279304961279456]}, "J": {"all": 36.730000000000004, "old": 31.099999999999998, "latest": 87.4}, "A": {"all": 37.4, "old": 31.21111111111111, "latest": 93.1}, "C": {"all": 71.65, "old": 69.42222222222222, "latest": 91.7}, "zg": {"all": 3.922575166113954, "old": 3.4693682644569006, "latest": 8.001437281027437}, "lse": {"all": 6.9831831383915794, "old": 6.8033795982301415, "latest": 8.601414999844517}, "lseb": {"all": 4.8621453298314785, "old": 4.482460926337259, "latest": 8.279304961279456}}}, {"file": "final_HB_gold_s260918707_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083745_f37c61b3_last.pt", "arm": "HB_gold", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 34.19, "task_il_mean": 67.73, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.4, "readouts": {"n_tasks": 10, "per_task": {"J": [28.4, 24.9, 34.0, 22.7, 21.7, 27.2, 41.2, 27.1, 39.4, 75.3], "A": [34.6, 26.9, 32.8, 22.0, 21.0, 27.8, 42.0, 25.8, 41.8, 93.7], "C": [58.3, 52.9, 66.7, 67.2, 66.4, 63.2, 71.9, 74.2, 77.1, 79.4], "zg": [3.4745251029860227, 3.1685101896878334, 3.722030429904349, 3.2112959066238256, 2.903052477153018, 3.304029976912774, 4.458328283639159, 3.2344964697989633, 4.8605754990819845, 7.6156673681288956], "lse": [6.796284602030187, 7.052814577724391, 7.196840654585561, 7.025127676576485, 6.714486372385268, 6.85157211576256, 7.202569579477761, 6.734615189653226, 7.597585918101036, 8.667240973667077], "lseb": [4.843012162096364, 4.626167981187722, 4.803874256459907, 4.302454005848984, 3.9868710860446956, 4.479973898699451, 5.386649897462225, 4.170364889844392, 5.704018476370039, 8.321911952025927]}, "J": {"all": 34.19, "old": 29.622222222222224, "latest": 75.3}, "A": {"all": 36.839999999999996, "old": 30.522222222222222, "latest": 93.7}, "C": {"all": 67.73, "old": 66.43333333333334, "latest": 79.4}, "zg": {"all": 3.9952511703916826, "old": 3.592982703976437, "latest": 7.6156673681288956}, "lse": {"all": 7.183913765996356, "old": 7.01909963181072, "latest": 8.667240973667077}, "lseb": {"all": 5.062529860603971, "old": 4.70037629489042, "latest": 8.321911952025927}}}, {"file": "final_HB_gold_s260918708_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083809_3064457d_last.pt", "arm": "HB_gold", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 35.97, "task_il_mean": 69.97, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.3, "readouts": {"n_tasks": 10, "per_task": {"J": [19.1, 34.6, 26.4, 21.3, 24.5, 38.4, 39.4, 41.4, 31.9, 82.7], "A": [24.7, 33.6, 26.4, 19.2, 22.9, 38.0, 38.6, 46.5, 30.5, 92.6], "C": [51.8, 64.9, 61.2, 61.7, 65.8, 74.0, 78.7, 72.1, 81.2, 88.3], "zg": [2.3242180284671488, 3.6974824626632037, 2.831026955930516, 2.3905676250373946, 2.7348929687710477, 3.9347502981955187, 4.467008802276105, 4.237954057157039, 3.73293456511572, 7.414642241410911], "lse": [6.335948587134049, 7.043227592431211, 6.5470265264515755, 6.229265486250485, 6.431805576176749, 6.938630518600552, 7.139750716619007, 6.962422950093393, 6.837965280553307, 8.180569586681731], "lseb": [3.9257457780023532, 4.850049708731233, 4.034533202246009, 3.6110877131059778, 3.8939411908061654, 4.800040183555759, 5.182756761710277, 5.22212963914104, 4.48114067363609, 7.801689623918802]}, "J": {"all": 35.97, "old": 30.77777777777778, "latest": 82.7}, "A": {"all": 37.3, "old": 31.15555555555555, "latest": 92.6}, "C": {"all": 69.97, "old": 67.93333333333334, "latest": 88.3}, "zg": {"all": 3.7765478005024606, "old": 3.372315084845966, "latest": 7.414642241410911}, "lse": {"all": 6.864661282099206, "old": 6.718449248256703, "latest": 8.180569586681731}, "lseb": {"all": 4.780311447485371, "old": 4.444602761214989, "latest": 7.801689623918802}}}, {"file": "final_HB_other_s260918701_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083533_0a0c3d15_last.pt", "arm": "HB_other", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 36.010000000000005, "task_il_mean": 66.58000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.3, "readouts": {"n_tasks": 10, "per_task": {"J": [26.6, 27.0, 18.6, 22.1, 34.0, 41.8, 29.0, 31.8, 49.9, 79.3], "A": [31.8, 29.3, 17.5, 22.0, 37.0, 44.0, 29.2, 29.6, 49.4, 86.1], "C": [56.4, 50.2, 54.7, 55.5, 63.8, 68.8, 67.4, 73.4, 86.4, 89.2], "zg": [2.822458101875149, 2.866455543560907, 2.098805418091826, 2.5281615965871604, 3.8173318205792457, 4.266011439078487, 3.0186153911123985, 3.330354888081551, 5.374572589725256, 6.828098533105105], "lse": [6.244353733941981, 6.531556243510449, 6.561154088791024, 6.598804016288344, 7.020267799999495, 7.004264855485376, 6.414212023092154, 6.806953784352542, 7.496399564849707, 7.776047474613961], "lseb": [4.233463349766731, 4.333770231788698, 3.4366032560318946, 3.8653433022685046, 4.86707293396531, 5.187899866578977, 4.044338769083755, 4.226773639996288, 5.887327571704316, 7.198255875563629]}, "J": {"all": 36.010000000000005, "old": 31.200000000000003, "latest": 79.3}, "A": {"all": 37.589999999999996, "old": 32.2, "latest": 86.1}, "C": {"all": 66.58000000000001, "old": 64.06666666666666, "latest": 89.2}, "zg": {"all": 3.695086532179708, "old": 3.346974087632442, "latest": 6.828098533105105}, "lse": {"all": 6.845401358492504, "old": 6.741996234479008, "latest": 7.776047474613961}, "lseb": {"all": 4.72808487967481, "old": 4.453621435687164, "latest": 7.198255875563629}}}, {"file": "final_HB_other_s260918702_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083557_1c928a12_last.pt", "arm": "HB_other", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 33.89, "task_il_mean": 66.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.1, "readouts": {"n_tasks": 10, "per_task": {"J": [21.6, 20.2, 19.1, 31.4, 35.1, 21.5, 28.6, 39.5, 41.5, 80.4], "A": [28.3, 21.1, 20.0, 31.7, 36.5, 23.1, 27.0, 39.0, 40.2, 86.9], "C": [53.5, 47.6, 50.3, 63.4, 69.2, 60.2, 68.7, 80.7, 81.3, 90.1], "zg": [2.7582709201145916, 2.708118682121858, 2.2740589528527924, 3.4099429268343373, 3.5388483763802796, 2.5190769417909906, 3.1080415643062445, 4.0082947591592095, 4.49364022612758, 6.4428354261964556], "lse": [6.451205476729429, 6.625936889906372, 6.520007258232059, 6.709991389278572, 6.533118156187517, 6.294080860086036, 6.517819336386164, 6.830092142864268, 7.14155524433273, 7.32702863990271], "lseb": [4.236018663647733, 4.265172494610965, 3.783105333446277, 4.528443011764318, 4.517353915874779, 3.757046161800576, 4.078592892198938, 4.730206807087107, 5.163259216462239, 6.74922363110047]}, "J": {"all": 33.89, "old": 28.72222222222222, "latest": 80.4}, "A": {"all": 35.38, "old": 29.65555555555555, "latest": 86.9}, "C": {"all": 66.5, "old": 63.87777777777777, "latest": 90.1}, "zg": {"all": 3.526112877588434, "old": 3.202032594409765, "latest": 6.4428354261964556}, "lse": {"all": 6.695083539390586, "old": 6.624867417111461, "latest": 7.32702863990271}, "lseb": {"all": 4.5808422127993405, "old": 4.3399109440992145, "latest": 6.74922363110047}}}, {"file": "final_HB_other_s260918703_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083621_dd3b692d_last.pt", "arm": "HB_other", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 33.760000000000005, "task_il_mean": 66.62, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.8, "readouts": {"n_tasks": 10, "per_task": {"J": [25.1, 30.7, 26.7, 30.2, 20.4, 25.5, 20.7, 39.0, 31.5, 87.8], "A": [34.8, 30.2, 26.9, 29.8, 19.4, 24.2, 20.0, 39.3, 30.7, 94.6], "C": [51.4, 61.2, 59.1, 64.6, 63.3, 66.4, 59.2, 73.4, 77.1, 90.5], "zg": [2.977580566767603, 3.4979830113612116, 2.979630201753229, 3.5592865639645606, 2.586882507422939, 2.957824707380496, 2.5818822475001215, 4.150865225995891, 3.6015521430931985, 8.197218057811261], "lse": [6.431894910233505, 6.9796340588593635, 6.625292498505755, 7.204829094985934, 6.832921655432255, 6.665232933152583, 6.5046400825510915, 6.948850983544413, 6.663507048921859, 8.776603981381253], "lseb": [4.482098241387143, 4.694358995492741, 4.212687092646425, 4.647653687904072, 3.7448879928759147, 4.0197358812935615, 3.805800762392119, 4.996768126339356, 4.365565186052725, 8.504312084523933]}, "J": {"all": 33.760000000000005, "old": 27.755555555555556, "latest": 87.8}, "A": {"all": 34.989999999999995, "old": 28.366666666666664, "latest": 94.6}, "C": {"all": 66.62, "old": 63.96666666666667, "latest": 90.5}, "zg": {"all": 3.7090705233050514, "old": 3.210387463915472, "latest": 8.197218057811261}, "lse": {"all": 6.963340724756802, "old": 6.761867029576306, "latest": 8.776603981381253}, "lseb": {"all": 4.747386805090799, "old": 4.329950662931562, "latest": 8.504312084523933}}}, {"file": "final_HB_other_s260918704_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083645_0acb9be2_last.pt", "arm": "HB_other", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 35.68, "task_il_mean": 67.36999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 35.1, "readouts": {"n_tasks": 10, "per_task": {"J": [25.9, 24.3, 32.6, 27.1, 16.0, 35.6, 27.7, 36.3, 44.5, 86.8], "A": [38.5, 23.3, 31.1, 26.4, 15.9, 34.8, 27.2, 37.1, 43.4, 91.4], "C": [49.8, 57.2, 60.7, 67.1, 51.8, 69.7, 67.7, 74.6, 82.7, 92.4], "zg": [2.8647411636477336, 2.706379243220668, 3.227303072280716, 3.186515762073919, 1.8657705772938207, 3.379993659359403, 3.0484297248208896, 3.850263956778683, 4.143457127168775, 7.481592165756971], "lse": [6.164809696421995, 6.723119597807777, 6.544313540993178, 6.723467413526607, 6.168790203763886, 6.725806896116595, 6.448167921504526, 6.782935963288127, 6.58474322333842, 8.116787975688442], "lseb": [4.404310758411962, 4.082213855779436, 4.416507073494005, 4.2298130723648315, 3.3170498961364454, 4.398271629369466, 4.062800652715512, 4.66217058491315, 4.708722060805468, 7.7140113571617634]}, "J": {"all": 35.68, "old": 30.0, "latest": 86.8}, "A": {"all": 36.910000000000004, "old": 30.855555555555554, "latest": 91.4}, "C": {"all": 67.37, "old": 64.58888888888889, "latest": 92.4}, "zg": {"all": 3.5754446452401583, "old": 3.141428254071623, "latest": 7.481592165756971}, "lse": {"all": 6.698294243244955, "old": 6.540683828529012, "latest": 8.116787975688442}, "lseb": {"all": 4.599587094115204, "old": 4.253539953776698, "latest": 7.7140113571617634}}}, {"file": "final_HB_other_s260918705_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083709_d2547f71_last.pt", "arm": "HB_other", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 33.86, "task_il_mean": 64.65, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.5, "readouts": {"n_tasks": 10, "per_task": {"J": [31.7, 30.9, 22.8, 24.8, 26.5, 26.7, 25.9, 33.3, 34.7, 81.3], "A": [41.4, 32.7, 22.3, 25.0, 28.3, 30.8, 26.9, 36.8, 40.3, 88.8], "C": [57.6, 62.3, 57.8, 64.9, 60.8, 57.2, 61.2, 67.7, 68.3, 88.7], "zg": [3.2702443833723662, 3.284894106697291, 2.3799729228042996, 2.7824479579534382, 3.0445656599542126, 3.1348722429368645, 3.0561723571680486, 3.274093529973761, 3.9906166054941714, 7.370293582551182], "lse": [6.380905063597789, 6.696790812163652, 6.374375176395844, 6.518489789350662, 6.703499662492293, 6.931867560171774, 6.595072444029557, 6.2817690213264745, 6.899297957667429, 8.17077157910505], "lseb": [4.616348026268207, 4.489369469131095, 3.6747834065265503, 3.9502966269330675, 4.234273373888875, 4.380271282208584, 4.19182947572903, 4.324924967749801, 4.94761357968765, 7.73492981061485]}, "J": {"all": 33.86, "old": 28.58888888888889, "latest": 81.3}, "A": {"all": 37.33, "old": 31.61111111111111, "latest": 88.8}, "C": {"all": 64.65, "old": 61.977777777777774, "latest": 88.7}, "zg": {"all": 3.5588173348905636, "old": 3.135319974039384, "latest": 7.370293582551182}, "lse": {"all": 6.755283906630052, "old": 6.5980074985772745, "latest": 8.17077157910505}, "lseb": {"all": 4.654464001873771, "old": 4.312190023124762, "latest": 7.73492981061485}}}, {"file": "final_HB_other_s260918706_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083733_dcae9202_last.pt", "arm": "HB_other", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 32.55, "task_il_mean": 66.16, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.2, "readouts": {"n_tasks": 10, "per_task": {"J": [13.2, 15.3, 29.2, 30.8, 13.0, 32.6, 23.0, 25.6, 54.1, 88.7], "A": [19.5, 15.7, 27.8, 29.2, 12.6, 31.0, 22.2, 25.6, 52.8, 95.3], "C": [46.5, 44.9, 62.7, 68.1, 50.6, 74.9, 68.7, 65.6, 87.7, 91.9], "zg": [2.255877056234516, 1.8204694388769567, 3.4369072255929933, 3.392859106613323, 1.7783714825101198, 3.3791730019429234, 2.6536151585448535, 2.891519627245143, 5.3397840533498675, 8.576643057346343], "lse": [6.574597269750727, 6.190774261617858, 6.9474251101351765, 7.090393795011283, 6.3228550046854535, 6.835874283267421, 6.39148974383586, 6.355121286242835, 7.441323637491178, 9.13015537159113], "lseb": [3.9205341984134705, 3.494817905367549, 4.5934340251803985, 4.411394458457587, 3.27634130877823, 4.2278099620312, 3.6940955875743557, 3.983043455171365, 5.766781709589583, 8.859480629177186]}, "J": {"all": 32.55, "old": 26.311111111111114, "latest": 88.7}, "A": {"all": 33.17, "old": 26.266666666666666, "latest": 95.3}, "C": {"all": 66.16, "old": 63.300000000000004, "latest": 91.9}, "zg": {"all": 3.552521920825704, "old": 2.9942862389900773, "latest": 8.576643057346343}, "lse": {"all": 6.928000976362893, "old": 6.683317154670866, "latest": 9.13015537159113}, "lseb": {"all": 4.6227733239740925, "old": 4.152028067840416, "latest": 8.859480629177186}}}, {"file": "final_HB_other_s260918707_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083757_1f4c0fc0_last.pt", "arm": "HB_other", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 35.14, "task_il_mean": 64.42, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.3, "readouts": {"n_tasks": 10, "per_task": {"J": [26.4, 22.1, 37.5, 21.7, 18.0, 32.2, 42.7, 27.4, 48.0, 75.4], "A": [37.2, 23.0, 38.8, 21.3, 17.2, 32.7, 45.0, 28.6, 52.9, 92.4], "C": [55.0, 49.7, 67.0, 55.3, 51.4, 62.5, 71.2, 71.5, 79.8, 80.8], "zg": [3.2160699480623007, 2.659582265727222, 3.9444124889187515, 2.5294224188979717, 2.112976089102216, 3.1816837862469254, 4.330890360804275, 3.2070165085275657, 5.249408519865945, 7.012955852434039], "lse": [6.496432022074729, 6.769021837550672, 7.072651085048212, 6.688085123397509, 6.36273277027339, 6.467436956647622, 6.955242172918025, 6.531035820349998, 7.505249347365588, 8.021214132399734], "lseb": [4.638045169482439, 4.134538383835097, 5.005352668389795, 3.8912810583877544, 3.5748993848500454, 4.333447086999127, 5.228644223956575, 4.182200921582846, 5.913812215071212, 7.594138339267345]}, "J": {"all": 35.14, "old": 30.666666666666668, "latest": 75.4}, "A": {"all": 38.910000000000004, "old": 32.96666666666667, "latest": 92.4}, "C": {"all": 64.42, "old": 62.599999999999994, "latest": 80.8}, "zg": {"all": 3.744441823858721, "old": 3.3812735984614637, "latest": 7.012955852434039}, "lse": {"all": 6.886910126802547, "old": 6.760876348402861, "latest": 8.021214132399734}, "lseb": {"all": 4.849635945182223, "old": 4.5446912347283215, "latest": 7.594138339267345}}}, {"file": "final_HB_other_s260918708_ces-nstat-hblock_seq-cifar100_None_500_50_20260923-083821_648a1307_last.pt", "arm": "HB_other", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-hblock", "buffer": 500, "class_il_mean": 32.64, "task_il_mean": 65.09, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 35.5, "readouts": {"n_tasks": 10, "per_task": {"J": [13.9, 29.6, 18.4, 14.3, 21.5, 31.5, 38.6, 40.0, 32.4, 86.2], "A": [18.9, 26.8, 17.5, 13.4, 19.9, 29.5, 38.3, 45.5, 31.7, 95.9], "C": [42.0, 55.3, 54.9, 51.9, 58.4, 70.3, 73.6, 72.0, 83.4, 89.1], "zg": [2.020296322268434, 3.192464073555544, 2.186095761312172, 1.867762074767612, 2.4996057377625256, 3.3189666210627182, 4.3213086040029305, 4.518593669723719, 3.863837500736117, 8.237919431388379], "lse": [6.479143030654331, 6.949493005935896, 6.5636200822831015, 6.366347893382874, 6.606772405963826, 7.044673091805621, 7.369911588025002, 7.2162890730254885, 7.020398271821181, 8.86204148467953], "lseb": [3.800544661001863, 4.501170035457572, 3.5426925964307627, 3.3161409098477197, 3.8188866297388073, 4.299144085420069, 5.12699141763758, 5.349832650366937, 4.522787701246133, 8.61689925351714]}, "J": {"all": 32.64, "old": 26.688888888888886, "latest": 86.2}, "A": {"all": 33.739999999999995, "old": 26.833333333333332, "latest": 95.9}, "C": {"all": 65.09, "old": 62.42222222222222, "latest": 89.1}, "zg": {"all": 3.602684979658015, "old": 3.0876589294657526, "latest": 8.237919431388379}, "lse": {"all": 7.047868992757685, "old": 6.8462942714330355, "latest": 8.86204148467953}, "lseb": {"all": 4.6895089940664585, "old": 4.253132298571938, "latest": 8.61689925351714}}}]

==> anc/supplementary_material/data/collected_ur_w2/UR_W2_F.json <==
[{"file": "final_NFF_am2_s260918705_ces-nstat-fixednf_seq-cifar100_None_500_50_20260923-102710_a8141b3b_last.pt", "arm": "NFF_am2", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-fixednf", "buffer": 500, "class_il_mean": 36.410000000000004, "task_il_mean": 72.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 36.9, "readouts": {"n_tasks": 10, "per_task": {"J": [34.7, 34.1, 26.6, 29.9, 29.7, 25.8, 30.0, 36.8, 35.5, 81.0], "A": [45.8, 35.2, 26.8, 29.4, 30.2, 29.1, 30.5, 39.5, 39.8, 86.9], "C": [62.6, 74.1, 73.4, 71.0, 74.7, 64.3, 71.4, 70.9, 73.6, 88.4], "zg": [2.4900595099255445, 2.5847721836287527, 1.8855172703163698, 1.9980311562325805, 2.457262357749045, 2.2609625890366734, 2.3149334149709904, 2.3935973703805358, 2.9898987750820814, 6.246328245311975], "lse": [5.259964780623634, 5.564657831968705, 5.3441463538619285, 5.33810402733915, 5.655961096862447, 5.849290696169533, 5.445744050607458, 5.192518094445659, 5.732938288210521, 7.084379944228602], "lseb": [3.633900326064905, 3.4354565209591303, 2.7756523976791674, 2.9065048633387516, 3.337941003262377, 3.2800104628771085, 3.2112356898538343, 3.3267961532798114, 3.8039569638435995, 6.6099124914903475]}, "J": {"all": 36.410000000000004, "old": 31.45555555555556, "latest": 81.0}, "A": {"all": 39.32, "old": 34.03333333333333, "latest": 86.9}, "C": {"all": 72.44, "old": 70.66666666666667, "latest": 88.4}, "zg": {"all": 2.7621362872634547, "old": 2.375003847480286, "latest": 6.246328245311975}, "lse": {"all": 5.646770516431763, "old": 5.4870361355654484, "latest": 7.084379944228602}, "lseb": {"all": 3.632136687264903, "old": 3.3012727090176317, "latest": 6.6099124914903475}}}, {"file": "final_NFF_am2_s260918706_ces-nstat-fixednf_seq-cifar100_None_500_50_20260923-102725_229f1799_last.pt", "arm": "NFF_am2", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-fixednf", "buffer": 500, "class_il_mean": 36.92, "task_il_mean": 77.9, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.1, "readouts": {"n_tasks": 10, "per_task": {"J": [17.2, 23.1, 36.3, 34.0, 17.1, 41.0, 29.3, 29.6, 53.1, 88.5], "A": [18.8, 22.3, 35.6, 32.2, 16.6, 39.0, 29.0, 30.5, 53.6, 93.7], "C": [71.0, 65.6, 75.7, 81.4, 66.0, 85.9, 78.5, 74.3, 88.1, 92.5], "zg": [1.5605912135634572, 1.6013670470155776, 2.9268762489657383, 2.9426448317430913, 1.335611689790152, 3.31960475844983, 2.429080484330887, 2.351680611186661, 4.482099428217858, 7.1973259876444935], "lse": [5.526860387745547, 5.262360952002381, 5.997933137648366, 6.288170204573422, 5.312760483259407, 6.010622283776809, 5.491427267872916, 5.384203049073302, 6.48721592482511, 7.739180761150072], "lseb": [2.6435774657416746, 2.676649465344437, 3.7370426846788796, 3.612714331187144, 2.385995256802959, 3.8552653344061483, 3.1734145074599085, 3.21183593082758, 4.882791715321488, 7.459509379805358]}, "J": {"all": 36.92, "old": 31.188888888888886, "latest": 88.5}, "A": {"all": 37.13, "old": 30.84444444444445, "latest": 93.7}, "C": {"all": 77.9, "old": 76.27777777777777, "latest": 92.5}, "zg": {"all": 3.0146882300907745, "old": 2.5499507014736946, "latest": 7.1973259876444935}, "lse": {"all": 5.950073445192733, "old": 5.7512837434196955, "latest": 7.739180761150072}, "lseb": {"all": 3.7638796071575578, "old": 3.3532540768633576, "latest": 7.459509379805358}}}, {"file": "final_NFF_am2_s260918707_ces-nstat-fixednf_seq-cifar100_None_500_50_20260923-102740_6de46049_last.pt", "arm": "NFF_am2", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-fixednf", "buffer": 500, "class_il_mean": 36.61, "task_il_mean": 73.5, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.0, "readouts": {"n_tasks": 10, "per_task": {"J": [28.5, 27.7, 37.1, 25.0, 24.1, 33.3, 42.2, 27.1, 44.3, 76.8], "A": [33.0, 27.8, 38.0, 23.9, 23.9, 33.6, 44.1, 28.0, 46.9, 94.2], "C": [64.3, 67.4, 72.9, 69.5, 69.6, 72.0, 77.6, 78.3, 82.2, 81.2], "zg": [2.21227016859781, 2.1948950816541912, 2.9540063070617615, 1.996975908666849, 1.7545409722807817, 2.5082810252401977, 3.3944515231074766, 2.314935764459893, 4.06410022265464, 6.831612794455141], "lse": [5.530350099836635, 5.881522644527267, 6.1232579826966465, 5.686352418065939, 5.5928222690202265, 5.593014353636156, 5.922133157666228, 5.622892098444553, 6.420372245511848, 7.676462056502902], "lseb": [3.4076794803397794, 3.210380769440574, 3.7927734100856356, 2.9407855859634706, 2.7367472276281317, 3.374162435779809, 4.136595425978984, 3.109406168575798, 4.656021222194075, 7.407502440795732]}, "J": {"all": 36.61, "old": 32.144444444444446, "latest": 76.8}, "A": {"all": 39.339999999999996, "old": 33.24444444444444, "latest": 94.2}, "C": {"all": 73.5, "old": 72.64444444444445, "latest": 81.2}, "zg": {"all": 3.0226069768178743, "old": 2.599384108191511, "latest": 6.831612794455141}, "lse": {"all": 6.00491793259084, "old": 5.819190807711722, "latest": 7.676462056502902}, "lseb": {"all": 3.877205416678199, "old": 3.484950191776251, "latest": 7.407502440795732}}}, {"file": "final_NFF_am2_s260918708_ces-nstat-fixednf_seq-cifar100_None_500_50_20260923-102755_a93c484d_last.pt", "arm": "NFF_am2", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-fixednf", "buffer": 500, "class_il_mean": 35.39, "task_il_mean": 75.28999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.3, "readouts": {"n_tasks": 10, "per_task": {"J": [15.3, 32.7, 24.5, 20.7, 23.3, 35.3, 41.3, 40.7, 34.1, 86.0], "A": [17.1, 31.3, 23.3, 18.1, 22.1, 35.0, 40.3, 46.6, 33.7, 95.4], "C": [59.9, 68.9, 72.6, 70.6, 68.8, 78.0, 84.0, 75.4, 85.2, 89.5], "zg": [1.2249854199509136, 2.5755453339032828, 1.9906576732201502, 1.4233564489493147, 1.7150868684500455, 2.950231289004907, 3.617082011403516, 3.636490614986047, 3.1727028576973826, 7.07493065616861], "lse": [5.444268625471064, 6.016080518203528, 5.622575182373398, 5.290821434339988, 5.522315780469239, 6.06939929308278, 6.3114133791687586, 6.2349924129119865, 6.050740295102273, 7.700832774073036], "lseb": [2.5788342931775357, 3.518602191663488, 2.8786307586742774, 2.3837396591482354, 2.7373483864180397, 3.6549827607513516, 4.169558234206728, 4.382627697391033, 3.733040005309946, 7.429454222877539]}, "J": {"all": 35.39, "old": 29.766666666666666, "latest": 86.0}, "A": {"all": 36.290000000000006, "old": 29.72222222222222, "latest": 95.4}, "C": {"all": 75.28999999999999, "old": 73.71111111111111, "latest": 89.5}, "zg": {"all": 2.9381069173734167, "old": 2.4784598352850624, "latest": 7.07493065616861}, "lse": {"all": 6.026343969519605, "old": 5.840289657902557, "latest": 7.700832774073036}, "lseb": {"all": 3.7466818209618173, "old": 3.337484887415626, "latest": 7.429454222877539}}}, {"file": "final_NF_am1_s260918701_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-083007_7a528e82_last.pt", "arm": "NF_am1", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 39.24, "task_il_mean": 76.2, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.2, "readouts": {"n_tasks": 10, "per_task": {"J": [26.5, 29.2, 27.7, 29.0, 38.1, 43.0, 34.3, 35.0, 51.2, 78.4], "A": [29.5, 31.6, 27.3, 28.1, 41.2, 44.2, 33.1, 33.5, 51.2, 86.1], "C": [65.8, 67.2, 74.6, 70.1, 73.0, 76.4, 76.0, 84.1, 86.0, 88.8], "zg": [2.959054611131549, 3.4100973208211363, 3.2300120562771335, 3.1583602701295166, 4.333498770867474, 4.496311718164012, 3.661979485830292, 3.944211357260123, 5.4201553230015564, 6.940737357072532], "lse": [6.286459664189397, 6.633605627432673, 6.682446441100285, 6.675918253476192, 7.187927301367563, 7.1010602711391595, 6.678725323194108, 6.966930327214996, 7.50347429704483, 7.818100528664741], "lseb": [4.116381481814749, 4.4318847010799995, 4.047439174405609, 4.085153774427082, 5.187718285352813, 5.2491640719722685, 4.426726646334952, 4.525620158737787, 5.910497802733539, 7.308824891260564]}, "J": {"all": 39.239999999999995, "old": 34.888888888888886, "latest": 78.4}, "A": {"all": 40.58, "old": 35.52222222222222, "latest": 86.1}, "C": {"all": 76.2, "old": 74.80000000000001, "latest": 88.8}, "zg": {"all": 4.155441827055532, "old": 3.845964545942533, "latest": 6.940737357072532}, "lse": {"all": 6.953464803482395, "old": 6.857394167351022, "latest": 7.818100528664741}, "lseb": {"all": 4.928941098811936, "old": 4.664509566317644, "latest": 7.308824891260564}}}, {"file": "final_NF_am1_s260918702_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-083047_13cd1e18_last.pt", "arm": "NF_am1", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 36.43, "task_il_mean": 76.44, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.0, "readouts": {"n_tasks": 10, "per_task": {"J": [26.5, 23.8, 25.4, 32.4, 40.6, 21.9, 31.9, 39.1, 43.4, 79.3], "A": [32.2, 24.4, 26.1, 32.3, 41.3, 22.7, 31.2, 37.9, 42.8, 85.4], "C": [67.2, 62.9, 69.8, 73.6, 78.2, 67.3, 80.5, 87.5, 87.9, 89.5], "zg": [3.249312276892364, 3.14451516626589, 3.0982079916913063, 3.47330374844186, 4.028228296752088, 2.6788076226683333, 3.538844587522792, 4.197289766881615, 4.9466478268094365, 6.575794564932584], "lse": [6.421279886603265, 6.627892303803416, 6.595721928775035, 6.64783200685863, 6.730499670238177, 6.292888834910133, 6.5202771496555885, 6.85953711067962, 7.274177675811777, 7.447936382517853], "lseb": [4.393776303085079, 4.265387973469432, 4.0392855859797585, 4.349725007522511, 4.761929778968861, 3.7156636685965325, 4.2280750714384085, 4.726344625203859, 5.421200036650879, 6.886470529714474]}, "J": {"all": 36.43, "old": 31.666666666666668, "latest": 79.3}, "A": {"all": 37.63, "old": 32.32222222222222, "latest": 85.4}, "C": {"all": 76.44, "old": 74.98888888888888, "latest": 89.5}, "zg": {"all": 3.8930951848858273, "old": 3.595017475991743, "latest": 6.575794564932584}, "lse": {"all": 6.74180429498535, "old": 6.663345174148405, "latest": 7.447936382517853}, "lseb": {"all": 4.678785858062979, "old": 4.4334875612128135, "latest": 6.886470529714474}}}, {"file": "final_NF_am1_s260918703_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-083127_0ea571d6_last.pt", "arm": "NF_am1", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 38.339999999999996, "task_il_mean": 76.34, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 32.9, "readouts": {"n_tasks": 10, "per_task": {"J": [30.5, 39.1, 30.9, 37.3, 23.2, 34.2, 28.5, 38.6, 36.0, 85.1], "A": [40.5, 39.2, 29.7, 36.1, 22.6, 32.4, 28.6, 38.0, 34.1, 91.1], "C": [62.5, 74.0, 70.1, 79.4, 71.8, 81.2, 75.4, 78.1, 80.3, 90.6], "zg": [3.2883264272212984, 4.169539333800786, 3.1437086794935167, 4.278797115217895, 2.702095825669356, 3.58534057107009, 3.2843036208450793, 4.12598752800189, 3.59463560096547, 7.45883458969742], "lse": [6.2946850668635035, 7.0191920584137115, 6.334522709527272, 7.200923556241122, 6.480949805805717, 6.487018277435395, 6.404920926754601, 6.807308493698881, 6.476383442600516, 8.129827939496407], "lseb": [4.515225643173289, 5.00484629967065, 4.100518508349653, 4.9667266862675294, 3.642517742809738, 4.298891620845439, 4.114161631732954, 4.8275501471557645, 4.260515793701262, 7.737305620548945]}, "J": {"all": 38.339999999999996, "old": 33.144444444444446, "latest": 85.1}, "A": {"all": 39.230000000000004, "old": 33.46666666666667, "latest": 91.1}, "C": {"all": 76.34, "old": 74.75555555555555, "latest": 90.6}, "zg": {"all": 3.9631569291982798, "old": 3.5747483002539315, "latest": 7.45883458969742}, "lse": {"all": 6.763573227683713, "old": 6.611767148593413, "latest": 8.129827939496407}, "lseb": {"all": 4.746825969425522, "old": 4.414550452634031, "latest": 7.737305620548945}}}, {"file": "final_NF_am1_s260918704_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-083207_ee6ad7df_last.pt", "arm": "NF_am1", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 38.78, "task_il_mean": 77.41, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 32.9, "readouts": {"n_tasks": 10, "per_task": {"J": [34.1, 27.4, 33.7, 33.8, 20.9, 40.3, 32.7, 38.9, 43.2, 82.8], "A": [43.3, 27.5, 32.2, 33.4, 20.9, 39.1, 31.7, 40.4, 41.8, 86.8], "C": [68.8, 68.7, 71.1, 78.1, 72.2, 79.2, 78.7, 80.1, 85.0, 92.2], "zg": [3.4751700325873682, 3.17830368870846, 3.4356430264087394, 3.7569747046753763, 2.518567971456796, 3.9829305319283157, 3.5871117791235445, 4.179499401401729, 4.29601719975099, 7.618005783386528], "lse": [6.2334626003965905, 6.749850335156176, 6.492929395143968, 6.697411426451198, 6.154121421653194, 6.836016512634003, 6.575737114279738, 6.815514527914499, 6.673772377938425, 8.372862475974955], "lseb": [4.566688940379811, 4.204494247844332, 4.3510937433511305, 4.48971417524585, 3.4743390974596813, 4.686719074581116, 4.316878528229803, 4.7871168180938435, 4.814016860049439, 7.872164000721842]}, "J": {"all": 38.78, "old": 33.888888888888886, "latest": 82.8}, "A": {"all": 39.709999999999994, "old": 34.47777777777778, "latest": 86.8}, "C": {"all": 77.41, "old": 75.76666666666667, "latest": 92.2}, "zg": {"all": 4.002822411942785, "old": 3.6011353706712574, "latest": 7.618005783386528}, "lse": {"all": 6.760167818754274, "old": 6.580979523507533, "latest": 8.372862475974955}, "lseb": {"all": 4.756322548595685, "old": 4.41011794280389, "latest": 7.872164000721842}}}, {"file": "final_NF_am4_s260918701_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-083027_a9a769e0_last.pt", "arm": "NF_am4", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 38.28, "task_il_mean": 76.97, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 32.9, "readouts": {"n_tasks": 10, "per_task": {"J": [26.9, 29.1, 28.6, 27.8, 37.5, 44.7, 31.2, 30.6, 48.0, 78.4], "A": [33.6, 30.7, 27.6, 26.6, 41.7, 44.1, 30.6, 30.1, 47.1, 84.9], "C": [62.9, 65.6, 79.5, 74.6, 74.8, 76.9, 78.9, 82.1, 85.3, 89.1], "zg": [0.8600440044309944, 0.9290637359013781, 1.1310319342762232, 0.7407446837790777, 2.029245310172439, 1.9394552611075342, 0.8876708209626376, 0.976334282208234, 2.7485075304210187, 4.590204798389226], "lse": [4.055682512648813, 4.191406307535171, 4.435283356920772, 4.220305068191847, 4.775544568213483, 4.701241928811517, 4.134599535169057, 4.47933002286184, 5.102270614056479, 5.444660435981751], "lseb": [2.1042790668922575, 1.9998002912007633, 1.8487894983071198, 1.5742641820890753, 2.844539797603371, 2.6786664337152555, 1.598413907010716, 1.6176694131329175, 3.242965985111055, 4.924920907548097]}, "J": {"all": 38.28, "old": 33.82222222222222, "latest": 78.4}, "A": {"all": 39.7, "old": 34.67777777777778, "latest": 84.9}, "C": {"all": 76.97, "old": 75.62222222222222, "latest": 89.1}, "zg": {"all": 1.683230236164876, "old": 1.3602330625843928, "latest": 4.590204798389226}, "lse": {"all": 4.5540324350390735, "old": 4.455073768267664, "latest": 5.444660435981751}, "lseb": {"all": 2.4434309482610628, "old": 2.1677098416736147, "latest": 4.924920907548097}}}, {"file": "final_NF_am4_s260918702_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-083107_7a4dcbb4_last.pt", "arm": "NF_am4", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.05, "task_il_mean": 76.42999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.1, "readouts": {"n_tasks": 10, "per_task": {"J": [25.7, 27.0, 27.2, 35.6, 39.7, 21.2, 31.5, 42.2, 43.2, 77.2], "A": [35.6, 28.5, 26.1, 33.9, 40.6, 20.7, 29.7, 40.2, 41.5, 80.6], "C": [66.6, 60.1, 70.8, 72.4, 78.3, 67.7, 82.8, 87.5, 88.1, 90.0], "zg": [1.2244481216762215, 1.1166369236023166, 0.8511405148450285, 1.0625714911706745, 1.4918566527375952, 0.12915038630366327, 1.1159094467218966, 1.8511118858847768, 2.4985771207418295, 4.048585072033108], "lse": [4.328290396284977, 4.5354572060909755, 4.375134219975694, 4.23597629423543, 4.261952828427123, 3.8370770718734453, 4.264220536891406, 4.5767477814376445, 4.9157397363228, 5.025572291229475], "lseb": [2.4135282701033187, 2.312232218040742, 1.7752465974132512, 1.9055658574343493, 2.202594661588483, 1.1062582570980946, 1.7331907632437136, 2.3339679977892667, 2.9210611620134754, 4.371618595473275]}, "J": {"all": 37.05, "old": 32.58888888888889, "latest": 77.2}, "A": {"all": 37.739999999999995, "old": 32.97777777777778, "latest": 80.6}, "C": {"all": 76.42999999999999, "old": 74.92222222222222, "latest": 90.0}, "zg": {"all": 1.5389987615717111, "old": 1.2601558381871114, "latest": 4.048585072033108}, "lse": {"all": 4.435616836276897, "old": 4.370066230171055, "latest": 5.025572291229475}, "lseb": {"all": 2.3075264380197966, "old": 2.0781828649694107, "latest": 4.371618595473275}}}, {"file": "final_NF_am4_s260918703_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-083147_a80c118e_last.pt", "arm": "NF_am4", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 38.36, "task_il_mean": 75.76, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.0, "readouts": {"n_tasks": 10, "per_task": {"J": [30.3, 38.2, 34.1, 37.4, 23.0, 33.3, 29.6, 41.3, 36.5, 79.9], "A": [46.5, 38.2, 33.2, 36.1, 22.3, 30.8, 29.1, 40.2, 36.1, 83.4], "C": [61.0, 70.4, 68.9, 78.7, 70.5, 80.1, 76.1, 80.2, 81.9, 89.8], "zg": [1.1303639207035303, 1.88660136542283, 1.2626569045190699, 1.879810974188149, 0.3525793703366071, 1.1456396542014553, 0.9442834402061999, 1.9565209508948027, 1.304556757716462, 4.710394413766451], "lse": [4.085291295151122, 4.749227250331345, 4.283521535112771, 4.952362627791808, 4.309042571480753, 4.213804987922875, 4.126928361514276, 4.63744954755611, 4.190582103388895, 5.5800010225733825], "lseb": [2.4423558057660975, 2.773509202949775, 2.2150056514912024, 2.5823500252244815, 1.2698861944364077, 1.842205069540762, 1.7169139030474616, 2.607123696702301, 1.9151973996783134, 5.030586751046763]}, "J": {"all": 38.36, "old": 33.74444444444444, "latest": 79.9}, "A": {"all": 39.59, "old": 34.72222222222222, "latest": 83.4}, "C": {"all": 75.76, "old": 74.19999999999999, "latest": 89.8}, "zg": {"all": 1.6573407751955558, "old": 1.318112593132123, "latest": 4.710394413766451}, "lse": {"all": 4.512821130282334, "old": 4.394245586694439, "latest": 5.5800010225733825}, "lseb": {"all": 2.4395133699883567, "old": 2.151616327648534, "latest": 5.030586751046763}}}, {"file": "final_NF_am4_s260918704_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-083227_1ac60b5b_last.pt", "arm": "NF_am4", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 40.209999999999994, "task_il_mean": 77.51, "gate": {"J_vs_classil": 7.105427357601002e-15, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 33.0, "readouts": {"n_tasks": 10, "per_task": {"J": [36.3, 31.4, 37.4, 39.1, 23.6, 42.7, 33.9, 39.7, 40.7, 77.3], "A": [51.7, 33.1, 35.0, 38.1, 20.8, 41.8, 32.6, 40.0, 37.2, 80.0], "C": [67.4, 70.6, 73.2, 79.7, 71.0, 79.7, 76.3, 80.6, 85.0, 91.6], "zg": [1.486601242724806, 1.280199787749909, 1.4755543046053499, 1.797598215003498, 0.20168925117049366, 1.843545327603817, 1.1363456608927809, 1.854660643347539, 1.5973829045258463, 4.4809587945826355], "lse": [4.045017242073775, 4.510917748328443, 4.363609658697934, 4.588958204473848, 3.886563200547963, 4.55457330035541, 4.226177267007461, 4.49347879016329, 4.236202352447444, 5.460567081373553], "lseb": [2.64344353195723, 2.2831208981448796, 2.369340406776832, 2.4577255707352794, 1.1330473032005481, 2.4788052992387004, 1.8854822549916679, 2.470180949940069, 2.1136466881213565, 4.740150716538848]}, "J": {"all": 40.21, "old": 36.08888888888889, "latest": 77.3}, "A": {"all": 41.03, "old": 36.7, "latest": 80.0}, "C": {"all": 77.51, "old": 75.94444444444444, "latest": 91.6}, "zg": {"all": 1.7154536132206677, "old": 1.4081752597360042, "latest": 4.4809587945826355}, "lse": {"all": 4.436606484546912, "old": 4.322833084899508, "latest": 5.460567081373553}, "lseb": {"all": 2.457494361964541, "old": 2.2038658781229516, "latest": 4.740150716538848}}}]

==> anc/supplementary_material/data/collected_ur_w2/UR_W2_G.json <==
[{"file": "final_NFD_am2_s260917701_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083522_bf137276_last.pt", "arm": "NFD_am2", "unit": 260917701, "seed": 260917701, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 36.03, "task_il_mean": 75.17, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 34.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.9, 30.2, 21.5, 26.9, 23.5, 22.7, 33.3, 39.0, 54.6, 83.7], "A": [30.6, 29.1, 20.0, 26.9, 23.2, 22.5, 33.7, 38.3, 53.5, 92.6], "C": [63.9, 70.2, 67.3, 73.4, 72.1, 70.9, 74.8, 80.6, 89.1, 89.4], "zg": [1.9470476149264724, 2.281773753677029, 1.717826005261857, 2.583046523153316, 2.556729979042895, 1.9651267405040562, 2.963800001304597, 3.8019317842125893, 5.024936626132578, 7.224802329279482], "lse": [5.422250385069262, 5.71876901980249, 5.479108335369249, 6.265521999573569, 6.317412317461411, 5.827705812384203, 6.0553810347619805, 6.4512289429447005, 6.868771393357266, 7.859057008636146], "lseb": [3.151651427198565, 3.2833893087839394, 2.7584729299737, 3.4811467029245846, 3.4292519465008398, 2.9091220330741048, 3.760705059118698, 4.460598399977525, 5.413067167642236, 7.547303901520376]}, "J": {"all": 36.03, "old": 30.733333333333334, "latest": 83.7}, "A": {"all": 37.04, "old": 30.866666666666667, "latest": 92.6}, "C": {"all": 75.17, "old": 73.58888888888889, "latest": 89.4}, "zg": {"all": 3.206702135749487, "old": 2.7602465586905987, "latest": 7.224802329279482}, "lse": {"all": 6.226520624936027, "old": 6.045127693413793, "latest": 7.859057008636146}, "lseb": {"all": 4.019470887671457, "old": 3.6274894416882435, "latest": 7.547303901520376}}}, {"file": "final_NFD_am2_s260917702_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083541_a7c9dc23_last.pt", "arm": "NFD_am2", "unit": 260917702, "seed": 260917702, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 34.08, "task_il_mean": 75.69, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.5, "readouts": {"n_tasks": 10, "per_task": {"J": [21.9, 22.6, 27.3, 23.8, 31.8, 30.3, 34.9, 39.8, 25.2, 83.2], "A": [26.1, 21.0, 28.5, 24.1, 31.0, 29.9, 33.8, 38.9, 23.5, 96.2], "C": [62.6, 69.9, 68.8, 69.8, 76.8, 77.7, 79.0, 87.4, 79.5, 85.4], "zg": [1.9822452062831726, 2.089012673906051, 2.4587547487709673, 2.1421375350598244, 2.8118624694440513, 2.9202292867153883, 3.3931451299209145, 4.054833530187607, 2.6388917161859573, 7.243396833114326], "lse": [5.63486223139454, 6.1055112467315595, 6.2513448481256795, 5.976633547647825, 6.03071577030648, 6.162577797868391, 6.4059662127429196, 6.711157132839944, 5.866378795889813, 7.943675882074913], "lseb": [3.223314440304343, 3.0634755859538325, 3.4660528363376573, 3.086451008501784, 3.5421887044874216, 3.7190067889883784, 4.083937939831732, 4.538093886951592, 3.339710885009984, 7.7154566797526085]}, "J": {"all": 34.08, "old": 28.622222222222224, "latest": 83.2}, "A": {"all": 35.3, "old": 28.533333333333335, "latest": 96.2}, "C": {"all": 75.69, "old": 74.61111111111111, "latest": 85.4}, "zg": {"all": 3.173450912958826, "old": 2.721234699608215, "latest": 7.243396833114326}, "lse": {"all": 6.308882346562206, "old": 6.127238620394127, "latest": 7.943675882074913}, "lseb": {"all": 3.9777688756119334, "old": 3.562470230707414, "latest": 7.7154566797526085}}}, {"file": "final_NFD_am2_s260917703_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083602_0dae9eb9_last.pt", "arm": "NFD_am2", "unit": 260917703, "seed": 260917703, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 35.760000000000005, "task_il_mean": 76.2, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.4, "readouts": {"n_tasks": 10, "per_task": {"J": [18.2, 30.9, 31.1, 33.4, 32.6, 22.2, 34.4, 38.8, 36.2, 79.8], "A": [28.1, 30.5, 33.9, 33.3, 34.1, 20.9, 33.2, 36.4, 35.3, 86.3], "C": [55.7, 69.1, 68.4, 74.9, 80.8, 73.5, 81.7, 82.9, 84.3, 90.7], "zg": [1.6205539211374707, 2.539490818360355, 2.51284688459523, 2.873656078246422, 3.202762101439759, 1.8792733514588327, 3.268928778943606, 3.2942858198285103, 3.29367964590434, 6.919888160258531], "lse": [5.439519472179024, 5.833940552249491, 5.796217211787386, 6.046630315799196, 6.45621402823892, 5.5408981753637425, 6.2737461091033095, 6.024788579776965, 5.919441053932266, 7.697853625655998], "lseb": [3.046764126759128, 3.528259718830305, 3.474840132369235, 3.695632095509925, 3.8742617432847184, 2.7608848202446294, 3.929141245231075, 3.902164974482168, 3.834239676437946, 7.208355810658018]}, "J": {"all": 35.760000000000005, "old": 30.866666666666667, "latest": 79.8}, "A": {"all": 37.2, "old": 31.744444444444444, "latest": 86.3}, "C": {"all": 76.2, "old": 74.58888888888889, "latest": 90.7}, "zg": {"all": 3.1405365560173055, "old": 2.720608599990503, "latest": 6.919888160258531}, "lse": {"all": 6.10292491240863, "old": 5.9257106109367, "latest": 7.697853625655998}, "lseb": {"all": 3.9254544343807147, "old": 3.5606876147943476, "latest": 7.208355810658018}}}, {"file": "final_NFD_am2_s260917704_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083622_e942e27a_last.pt", "arm": "NFD_am2", "unit": 260917704, "seed": 260917704, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 36.3, "task_il_mean": 75.15, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.2, "readouts": {"n_tasks": 10, "per_task": {"J": [31.8, 31.7, 30.1, 27.0, 28.3, 29.8, 20.4, 48.5, 35.5, 79.9], "A": [35.7, 31.6, 31.1, 26.7, 28.1, 29.4, 19.7, 49.1, 36.6, 89.7], "C": [69.4, 69.0, 69.9, 71.8, 73.2, 74.4, 70.0, 84.4, 80.5, 88.9], "zg": [2.805474130731076, 2.7256774025326593, 2.6972589064650236, 2.549316015789751, 2.633202757127583, 2.596473331603222, 1.9291790506504476, 4.461743173558265, 3.2309067282211035, 6.440425604626537], "lse": [5.942517023349123, 5.972774137262163, 6.10436603418318, 6.015590847876475, 5.975680702717922, 5.793145888897476, 5.810019096564438, 6.601563490507285, 5.912634560248884, 7.215956295330347], "lseb": [3.8729137450529523, 3.716786863210168, 3.626262266227652, 3.4309958143855717, 3.473691535771277, 3.406696652920362, 2.8538886730673076, 4.962675001025727, 3.8487335213749256, 6.774449531397246]}, "J": {"all": 36.3, "old": 31.45555555555556, "latest": 79.9}, "A": {"all": 37.769999999999996, "old": 32.0, "latest": 89.7}, "C": {"all": 75.15, "old": 73.62222222222222, "latest": 88.9}, "zg": {"all": 3.2069657101305666, "old": 2.8476923885199037, "latest": 6.440425604626537}, "lse": {"all": 6.134424807693729, "old": 6.014254642400772, "latest": 7.215956295330347}, "lseb": {"all": 3.996709360443319, "old": 3.6880715636706602, "latest": 6.774449531397246}}}, {"file": "final_NFD_am2_s260917705_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083642_b7652bc0_last.pt", "arm": "NFD_am2", "unit": 260917705, "seed": 260917705, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 33.760000000000005, "task_il_mean": 75.91, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.2, "readouts": {"n_tasks": 10, "per_task": {"J": [29.4, 29.2, 20.6, 23.7, 25.7, 28.1, 29.3, 43.1, 29.3, 79.2], "A": [32.6, 28.9, 20.3, 23.6, 25.0, 27.1, 28.1, 43.3, 28.0, 88.9], "C": [72.7, 66.9, 67.2, 71.1, 76.1, 75.8, 80.0, 82.0, 79.7, 87.6], "zg": [2.485814983561635, 2.42839678587392, 1.7134074843786657, 2.2567482735384257, 2.299503392226994, 2.3974736631028355, 2.8010911846011877, 3.719809759652242, 2.8591166760958733, 6.686712236084044], "lse": [5.620966628961959, 5.903313246071381, 5.444302104773959, 5.731928902981845, 5.770864500305347, 5.814365112722562, 6.219389433522396, 6.173460312617409, 5.798115403796166, 7.492274890739976], "lseb": [3.5381443304797826, 3.438844294496263, 2.759800019859206, 3.1274084143406284, 3.0948143712103375, 3.208510460765546, 3.47558505367216, 4.327623442711147, 3.573882302542147, 7.055853451349115]}, "J": {"all": 33.760000000000005, "old": 28.71111111111111, "latest": 79.2}, "A": {"all": 34.58, "old": 28.54444444444444, "latest": 88.9}, "C": {"all": 75.91, "old": 74.61111111111111, "latest": 87.6}, "zg": {"all": 2.9648074439115826, "old": 2.551262467003531, "latest": 6.686712236084044}, "lse": {"all": 5.9968980536493, "old": 5.830745071750336, "latest": 7.492274890739976}, "lseb": {"all": 3.760046614142633, "old": 3.3938458544530246, "latest": 7.055853451349115}}}, {"file": "final_NFD_am2_s260917706_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083702_5637b3f5_last.pt", "arm": "NFD_am2", "unit": 260917706, "seed": 260917706, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 35.739999999999995, "task_il_mean": 74.84, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.4, "readouts": {"n_tasks": 10, "per_task": {"J": [29.8, 21.7, 25.2, 28.9, 29.7, 35.3, 23.9, 37.5, 39.1, 86.3], "A": [36.8, 23.2, 24.0, 28.9, 28.0, 33.5, 24.7, 37.8, 39.5, 91.3], "C": [61.1, 57.7, 69.1, 72.7, 77.5, 84.0, 73.4, 77.0, 83.0, 92.9], "zg": [2.5558628657571973, 1.7770495388936252, 1.997485716883093, 2.772226154230535, 2.7037270239200444, 3.16236827208288, 2.278805075660348, 3.244128611491993, 3.3406096690557896, 7.898587073087692], "lse": [5.98265420200052, 5.7173878271434395, 5.72823637277034, 6.000981779445997, 6.153617345910006, 6.271560336080413, 5.858242083764771, 5.969292901893482, 5.8778228527197, 8.420937026171966], "lseb": [3.781493635343166, 3.030612005617101, 2.999038841431656, 3.643257473694535, 3.4569014493340937, 3.764948170164166, 3.151483999330018, 3.982608536155182, 3.9365303277691295, 8.106136810620338]}, "J": {"all": 35.739999999999995, "old": 30.122222222222224, "latest": 86.3}, "A": {"all": 36.769999999999996, "old": 30.71111111111111, "latest": 91.3}, "C": {"all": 74.84, "old": 72.83333333333333, "latest": 92.9}, "zg": {"all": 3.1730850001063198, "old": 2.6480292142195005, "latest": 7.898587073087692}, "lse": {"all": 6.198073272790063, "old": 5.951088411303186, "latest": 8.420937026171966}, "lseb": {"all": 3.9853011249459387, "old": 3.5274304932043385, "latest": 8.106136810620338}}}, {"file": "final_NF_am1_s260918705_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-094336_91709c32_last.pt", "arm": "NF_am1", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.89, "task_il_mean": 73.57000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.6, "readouts": {"n_tasks": 10, "per_task": {"J": [39.5, 37.4, 26.7, 29.7, 32.4, 29.6, 30.0, 34.3, 38.8, 80.5], "A": [49.0, 38.2, 26.1, 28.7, 33.7, 33.0, 30.1, 37.7, 45.4, 87.0], "C": [68.4, 71.7, 73.0, 73.9, 75.5, 67.2, 72.7, 72.1, 72.4, 88.8], "zg": [3.9181039055585862, 4.016349004367367, 2.914361736744642, 3.2446970353648066, 3.767727810068056, 3.652726674088277, 3.516014738706872, 3.45730829930678, 4.530375318169594, 7.334718696437776], "lse": [6.494479510753231, 6.9107913875427425, 6.449955977390172, 6.49387286325677, 6.813986426554684, 6.961432485119216, 6.602576092499487, 6.321041664855263, 7.099384652101109, 8.174677724704049], "lseb": [4.953060077200286, 4.889202345811861, 3.8169967837345893, 4.107092496049054, 4.587255800921305, 4.604428641037607, 4.35174462493214, 4.4053209892566265, 5.367838505586675, 7.660097331756476]}, "J": {"all": 37.89, "old": 33.15555555555555, "latest": 80.5}, "A": {"all": 40.89, "old": 35.76666666666667, "latest": 87.0}, "C": {"all": 73.57000000000001, "old": 71.87777777777778, "latest": 88.8}, "zg": {"all": 4.035238321881275, "old": 3.6686293913749974, "latest": 7.334718696437776}, "lse": {"all": 6.832219878477671, "old": 6.683057895563631, "latest": 8.174677724704049}, "lseb": {"all": 4.874303759628662, "old": 4.56477114050335, "latest": 7.660097331756476}}}, {"file": "final_NF_am1_s260918706_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-094406_8f8bd531_last.pt", "arm": "NF_am1", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.31, "task_il_mean": 76.86, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.9, "readouts": {"n_tasks": 10, "per_task": {"J": [21.6, 24.6, 38.9, 32.3, 15.2, 42.5, 26.9, 27.5, 55.7, 87.9], "A": [26.7, 23.8, 38.0, 31.5, 15.7, 40.9, 25.2, 29.8, 54.6, 93.5], "C": [67.7, 65.4, 75.2, 80.5, 63.9, 85.4, 74.8, 73.7, 89.6, 92.4], "zg": [2.947738137885928, 2.6914229762610047, 4.154327434397768, 3.716083005974069, 2.2319166259542107, 4.360093683825806, 3.11197652323544, 3.3206382240243255, 5.557434041887056, 8.14513768197596], "lse": [6.547461961986561, 6.2885463770545345, 6.998140702895053, 7.133784373062372, 6.310193080698882, 6.970666595270965, 6.521211199534153, 6.380885542818226, 7.415883579529334, 8.695326636871416], "lseb": [4.1019767359032, 3.7733585426615064, 4.919625525641818, 4.37708661723719, 3.3470936658209385, 4.905239484835566, 3.9541208621412705, 4.218046258687302, 5.93757289171226, 8.403146515361067]}, "J": {"all": 37.31, "old": 31.688888888888886, "latest": 87.9}, "A": {"all": 37.97, "old": 31.799999999999997, "latest": 93.5}, "C": {"all": 76.86, "old": 75.13333333333334, "latest": 92.4}, "zg": {"all": 4.023676833542156, "old": 3.565736739271734, "latest": 8.14513768197596}, "lse": {"all": 6.92621000497215, "old": 6.729641490316676, "latest": 8.695326636871416}, "lseb": {"all": 4.793726710000212, "old": 4.392680064960117, "latest": 8.403146515361067}}}, {"file": "final_NF_am1_s260918707_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-094436_5e005d33_last.pt", "arm": "NF_am1", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.4, "task_il_mean": 73.33, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.2, "readouts": {"n_tasks": 10, "per_task": {"J": [37.0, 25.4, 41.5, 24.4, 23.3, 30.8, 41.5, 29.7, 45.7, 74.7], "A": [43.2, 26.4, 42.3, 23.9, 22.0, 28.8, 43.6, 29.1, 49.7, 91.2], "C": [68.6, 64.5, 73.5, 71.1, 67.9, 71.1, 77.0, 77.8, 81.2, 80.6], "zg": [3.8181566423047335, 3.135315174448304, 4.177184174312279, 3.095177810065448, 2.7863972198935225, 3.2029223020374773, 4.4922886961149056, 3.3635684006512165, 5.187077365903184, 7.322482463665307], "lse": [6.56363736702287, 6.8285489517029685, 7.04270973660744, 6.643771451311724, 6.60357469121707, 6.493938483556313, 7.074001240838708, 6.531419979782242, 7.479166048608429, 8.292324981608695], "lseb": [4.879733867352778, 4.171598991933852, 5.009368495994458, 4.029081688793313, 3.750146444330931, 4.103158232499787, 5.254910052425112, 4.147678156260129, 5.7895972036017795, 7.907425293953985]}, "J": {"all": 37.4, "old": 33.25555555555556, "latest": 74.7}, "A": {"all": 40.019999999999996, "old": 34.333333333333336, "latest": 91.2}, "C": {"all": 73.33, "old": 72.52222222222223, "latest": 80.6}, "zg": {"all": 4.058057024939638, "old": 3.6953430873034523, "latest": 7.322482463665307}, "lse": {"all": 6.955309293225646, "old": 6.806751994516418, "latest": 8.292324981608695}, "lseb": {"all": 4.904269842714612, "old": 4.570585903688016, "latest": 7.907425293953985}}}, {"file": "final_NF_am1_s260918708_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-094507_8eaa0d45_last.pt", "arm": "NF_am1", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 36.43, "task_il_mean": 74.91999999999999, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 30.2, "readouts": {"n_tasks": 10, "per_task": {"J": [20.4, 36.3, 24.8, 19.6, 24.8, 36.7, 44.0, 41.8, 32.4, 83.5], "A": [23.2, 33.7, 22.8, 17.8, 24.0, 36.5, 45.9, 49.8, 31.8, 93.3], "C": [57.7, 70.2, 71.0, 70.1, 67.9, 80.3, 82.8, 73.6, 86.8, 88.8], "zg": [2.4770189520046113, 3.906880211552605, 2.9754753464665264, 2.5184324100147935, 2.763893396401545, 4.226652421633713, 5.091891880952753, 4.716573722343892, 4.176379510786385, 7.7872582895308735], "lse": [6.4238386989003855, 7.120479409444151, 6.542500922559319, 6.2635133723655585, 6.49812693690852, 7.196335327904982, 7.559483845039674, 7.192032544092846, 7.165733872055118, 8.486888437996964], "lseb": [3.8845500696150004, 4.814858560830155, 3.8817452860346786, 3.5229854626507886, 3.7720033008653457, 4.902709813901206, 5.643345458677683, 5.506553097528573, 4.725695606479356, 8.158327544870968]}, "J": {"all": 36.43, "old": 31.200000000000003, "latest": 83.5}, "A": {"all": 37.88, "old": 31.72222222222222, "latest": 93.3}, "C": {"all": 74.92, "old": 73.37777777777778, "latest": 88.8}, "zg": {"all": 4.06404561416877, "old": 3.650355316906314, "latest": 7.7872582895308735}, "lse": {"all": 7.044893336726751, "old": 6.884671658807839, "latest": 8.486888437996964}, "lseb": {"all": 4.881277420145375, "old": 4.5171607396203095, "latest": 8.158327544870968}}}, {"file": "final_NF_am4_s260918705_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-094351_0782750d_last.pt", "arm": "NF_am4", "unit": 260918705, "seed": 260918705, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 36.61, "task_il_mean": 72.05, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.4, "readouts": {"n_tasks": 10, "per_task": {"J": [37.5, 38.4, 27.8, 30.2, 28.5, 26.3, 29.0, 31.8, 35.9, 80.7], "A": [50.2, 40.1, 26.3, 30.0, 28.5, 29.8, 27.4, 34.1, 40.3, 86.0], "C": [63.5, 69.8, 72.7, 71.9, 73.1, 64.7, 72.7, 71.1, 72.4, 88.6], "zg": [1.4102366457609459, 1.7618284005923197, 0.6326655668616294, 0.9101306887920946, 0.9412228385135532, 0.9491654797792435, 0.7639875655062497, 0.7425653582103551, 1.5954434645697475, 5.2339164912179115], "lse": [4.092679988969693, 4.615942775343001, 4.165690213970426, 4.32604950443317, 4.359084195503607, 4.722315907580793, 4.112597331429104, 3.837960615996507, 4.482481602684918, 6.074565806676513], "lseb": [2.6287631246114853, 2.6911783582978424, 1.4768148392317488, 1.7897473679129488, 1.8122844022197508, 1.9506457656354588, 1.5982380663491238, 1.6567527970248561, 2.415638388476503, 5.601364162340032]}, "J": {"all": 36.61, "old": 31.71111111111111, "latest": 80.7}, "A": {"all": 39.269999999999996, "old": 34.077777777777776, "latest": 86.0}, "C": {"all": 72.05, "old": 70.21111111111111, "latest": 88.6}, "zg": {"all": 1.494116249980405, "old": 1.0785828898429044, "latest": 5.2339164912179115}, "lse": {"all": 4.4789367942587734, "old": 4.301644681767914, "latest": 6.074565806676513}, "lseb": {"all": 2.3621427272099753, "old": 2.0022292344177464, "latest": 5.601364162340032}}}, {"file": "final_NF_am4_s260918706_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-094421_57b47243_last.pt", "arm": "NF_am4", "unit": 260918706, "seed": 260918706, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 38.4, "task_il_mean": 77.15, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.7, "readouts": {"n_tasks": 10, "per_task": {"J": [19.8, 26.1, 37.9, 38.2, 15.7, 45.9, 29.6, 30.3, 57.1, 83.4], "A": [28.9, 26.0, 37.1, 35.5, 16.9, 43.7, 27.6, 30.8, 56.5, 87.2], "C": [67.9, 64.6, 75.0, 81.0, 67.1, 85.7, 75.0, 73.3, 88.9, 93.0], "zg": [0.5991456587538123, 0.43956578833283855, 1.9480046564042568, 1.8544166915379465, -0.05326408336497843, 2.2229287522565575, 0.9032536917235702, 0.8252193832825869, 3.158021507277619, 5.315547626804561], "lse": [4.102214743087925, 3.9008163371628, 4.817039782283091, 4.974321270794205, 3.8957378012957595, 4.753945322477298, 4.129229240290963, 3.8817395002464337, 5.0565198704000505, 6.031206562344823], "lseb": [1.83097730174024, 1.558878309271737, 2.720801299728639, 2.4975618446202317, 0.9478382692365322, 2.7082789509064673, 1.661254630008998, 1.663369808277239, 3.5231662832366024, 5.586421869603889]}, "J": {"all": 38.4, "old": 33.400000000000006, "latest": 83.4}, "A": {"all": 39.019999999999996, "old": 33.666666666666664, "latest": 87.2}, "C": {"all": 77.15, "old": 75.38888888888889, "latest": 93.0}, "zg": {"all": 1.7212839673008768, "old": 1.3219213384671344, "latest": 5.315547626804561}, "lse": {"all": 4.554277043038335, "old": 4.390173763115392, "latest": 6.031206562344823}, "lseb": {"all": 2.4698548566630576, "old": 2.123569633002965, "latest": 5.586421869603889}}}, {"file": "final_NF_am4_s260918707_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-094451_d8142349_last.pt", "arm": "NF_am4", "unit": 260918707, "seed": 260918707, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 37.45, "task_il_mean": 73.0, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.8, "readouts": {"n_tasks": 10, "per_task": {"J": [32.7, 27.7, 40.9, 24.9, 25.7, 33.3, 44.3, 26.6, 44.7, 73.7], "A": [45.0, 29.2, 41.3, 22.9, 23.6, 31.7, 47.0, 26.6, 47.7, 89.0], "C": [61.7, 63.4, 72.9, 71.8, 73.6, 70.5, 76.6, 77.1, 81.7, 80.7], "zg": [1.5394296185821295, 1.1957241377450991, 2.311778324512765, 0.8501373681593687, 0.497776859506499, 0.9444181155506521, 2.1608745056092737, 0.8243099842853844, 2.6015708907917143, 5.050060977727175], "lse": [4.436477672824686, 4.730495395534603, 5.285677510367035, 4.51071676477643, 4.281499677576341, 4.346606342472435, 4.731496752674953, 4.232813316090933, 5.022731400309999, 6.042595269055718], "lseb": [2.7787577799262433, 2.270807287422288, 3.1280248300440525, 1.727783766827963, 1.3517831375388645, 1.8226649450239418, 2.8778146484414036, 1.5964390868540164, 3.1808487126902856, 5.635868387426786]}, "J": {"all": 37.45, "old": 33.422222222222224, "latest": 73.7}, "A": {"all": 40.4, "old": 35.0, "latest": 89.0}, "C": {"all": 73.0, "old": 72.14444444444445, "latest": 80.7}, "zg": {"all": 1.797608078247006, "old": 1.4362244227492096, "latest": 5.050060977727175}, "lse": {"all": 4.762111010168313, "old": 4.619834981403046, "latest": 6.042595269055718}, "lseb": {"all": 2.6370792582195843, "old": 2.3038804660854506, "latest": 5.635868387426786}}}, {"file": "final_NF_am4_s260918708_ces-nstat-fixed_seq-cifar100_None_500_50_20260923-094521_115a9841_last.pt", "arm": "NF_am4", "unit": 260918708, "seed": 260918708, "dataset": "seq-cifar100", "model": "ces-nstat-fixed", "buffer": 500, "class_il_mean": 36.72, "task_il_mean": 75.22, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 30.1, "readouts": {"n_tasks": 10, "per_task": {"J": [18.2, 35.2, 28.1, 24.6, 27.9, 35.8, 44.2, 40.5, 30.4, 82.3], "A": [24.8, 34.1, 26.2, 21.6, 26.4, 35.7, 44.3, 46.2, 29.4, 90.4], "C": [55.3, 66.6, 72.0, 70.8, 71.6, 81.7, 85.1, 75.2, 85.4, 88.5], "zg": [0.20505815641395747, 1.6434254519827665, 0.9075045896908268, 0.4356850519049913, 0.6087524006543681, 1.7069884322304278, 2.6764266896024345, 2.2015560425035656, 1.3694983017174527, 5.364410669624806], "lse": [4.203553119106833, 4.738474918026102, 4.3395974404725, 4.083027229479317, 4.287243464731123, 4.861923056731438, 5.178068340777644, 4.898355314822522, 4.716255368111634, 6.101223015491726], "lseb": [1.7244725513468966, 2.6252252136201677, 1.8105871073708486, 1.3480220552367543, 1.5488162297592878, 2.3335221426000268, 3.196171436366054, 2.9253803711199757, 1.9104760755348205, 5.72683069710748]}, "J": {"all": 36.72, "old": 31.65555555555555, "latest": 82.3}, "A": {"all": 37.910000000000004, "old": 32.077777777777776, "latest": 90.4}, "C": {"all": 75.22, "old": 73.74444444444445, "latest": 88.5}, "zg": {"all": 1.7119305786325598, "old": 1.306099457411199, "latest": 5.364410669624806}, "lse": {"all": 4.7407721267750835, "old": 4.589610916917679, "latest": 6.101223015491726}, "lseb": {"all": 2.5149503880062314, "old": 2.1580747981060924, "latest": 5.72683069710748}}}]

==> anc/supplementary_material/data/collected_ur_w2/UR_W2_H.json <==
[{"file": "final_NFD_am2_s260917707_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083521_a6e986a4_last.pt", "arm": "NFD_am2", "unit": 260917707, "seed": 260917707, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 34.96, "task_il_mean": 74.74, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 31.7, "readouts": {"n_tasks": 10, "per_task": {"J": [23.9, 37.5, 28.9, 33.5, 36.2, 24.4, 26.8, 27.2, 27.5, 83.7], "A": [30.1, 37.9, 29.4, 33.5, 35.5, 25.2, 26.8, 28.0, 25.9, 92.2], "C": [62.1, 71.9, 68.2, 74.4, 74.3, 71.8, 74.8, 77.5, 82.5, 89.9], "zg": [2.017169312167913, 3.4946353323301302, 2.9549443443845957, 2.9626711157783867, 3.0164033106453716, 2.133206691529602, 2.2863753500804305, 2.636508016977459, 2.7740290730986743, 7.26038562296331], "lse": [5.355815879875267, 6.359870001998456, 6.467132310217622, 6.128895659284284, 6.032472409355429, 5.556756965034635, 5.880903684375186, 5.976393912967875, 5.992742401501278, 7.939250692062764], "lseb": [3.28071696552808, 4.362387777102345, 3.9190279031530966, 3.7367120510024328, 3.8091563463028213, 3.0733140752057966, 3.157709548428953, 3.425314835864632, 3.4292809581070083, 7.598675520481985]}, "J": {"all": 34.96, "old": 29.54444444444444, "latest": 83.7}, "A": {"all": 36.45, "old": 30.255555555555556, "latest": 92.2}, "C": {"all": 74.74, "old": 73.05555555555556, "latest": 89.9}, "zg": {"all": 3.153632816995587, "old": 2.6973269496658405, "latest": 7.26038562296331}, "lse": {"all": 6.169023391667279, "old": 5.972331469401115, "latest": 7.939250692062764}, "lseb": {"all": 3.9792295981177146, "old": 3.5770689400772406, "latest": 7.598675520481985}}}, {"file": "final_NFD_am2_s260917708_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083541_a6794423_last.pt", "arm": "NFD_am2", "unit": 260917708, "seed": 260917708, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 33.57, "task_il_mean": 71.58, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.3, "readouts": {"n_tasks": 10, "per_task": {"J": [21.1, 17.1, 28.4, 23.2, 28.6, 40.1, 29.0, 34.9, 30.0, 83.3], "A": [25.1, 18.8, 27.8, 23.1, 29.7, 40.2, 29.0, 33.0, 30.2, 95.3], "C": [58.9, 56.7, 66.4, 69.9, 67.1, 73.0, 78.4, 81.1, 77.0, 87.3], "zg": [1.9365690647009761, 1.5182258848743513, 2.426620992390439, 2.1283428713884205, 2.58513523443602, 3.583427342282608, 3.114965009462088, 3.300977761177346, 2.8788264874592424, 7.692507468916475], "lse": [5.886320390094321, 5.694350609800042, 6.2320064815938725, 6.013151803437198, 6.087238256122625, 6.378344152030131, 6.411026054996186, 6.210483243179438, 5.864470388084194, 8.291404841629316], "lseb": [3.269413420106869, 2.8007102594749997, 3.44669299410183, 3.0672171386254905, 3.5775756383773443, 4.392248410886293, 3.7699188919478455, 3.9355354484968665, 3.6254267272072247, 8.079147546771933]}, "J": {"all": 33.57, "old": 28.044444444444444, "latest": 83.3}, "A": {"all": 35.22, "old": 28.54444444444444, "latest": 95.3}, "C": {"all": 71.58, "old": 69.83333333333333, "latest": 87.3}, "zg": {"all": 3.1165598117087967, "old": 2.608121183130166, "latest": 7.692507468916475}, "lse": {"all": 6.306879622096732, "old": 6.086376819926445, "latest": 8.291404841629316}, "lseb": {"all": 3.9963886475996695, "old": 3.5427487699138624, "latest": 8.079147546771933}}}, {"file": "final_NFD_am2_s260917709_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083601_7bb363b2_last.pt", "arm": "NFD_am2", "unit": 260917709, "seed": 260917709, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 33.480000000000004, "task_il_mean": 75.51, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.3, "readouts": {"n_tasks": 10, "per_task": {"J": [27.0, 24.1, 33.6, 17.9, 24.0, 26.2, 33.0, 33.6, 28.8, 86.6], "A": [32.3, 24.2, 32.3, 17.2, 24.6, 24.9, 33.2, 33.4, 27.1, 95.4], "C": [68.1, 69.1, 73.3, 67.3, 66.2, 81.2, 76.1, 78.9, 84.2, 90.7], "zg": [2.429565719826147, 2.4826877113897354, 3.0448641713596882, 1.6434499610122293, 1.7991285562394186, 2.525108537454158, 3.3447323274221272, 3.1583443226655947, 3.398392377641052, 7.247041349489242], "lse": [5.887268108608719, 6.235854887521764, 6.241394335351664, 5.8647043176358435, 5.613498406913921, 6.121670380658018, 6.466483291158158, 6.023102104743591, 6.447724677074585, 7.799810411003956], "lseb": [3.5450080189740802, 3.4767638999475596, 3.894737234613187, 2.6858105909576544, 2.8693513476862123, 3.2461774299473913, 4.074704459011543, 3.85692648956528, 3.941921575475534, 7.560786493762281]}, "J": {"all": 33.480000000000004, "old": 27.577777777777776, "latest": 86.6}, "A": {"all": 34.46, "old": 27.688888888888886, "latest": 95.4}, "C": {"all": 75.51, "old": 73.82222222222222, "latest": 90.7}, "zg": {"all": 3.1073315034499394, "old": 2.6473637427789054, "latest": 7.247041349489242}, "lse": {"all": 6.270151092067023, "old": 6.1001889455184735, "latest": 7.799810411003956}, "lseb": {"all": 3.915218753994073, "old": 3.510155671797605, "latest": 7.560786493762281}}}, {"file": "final_NFD_am2_s260917710_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083621_41026888_last.pt", "arm": "NFD_am2", "unit": 260917710, "seed": 260917710, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 31.98, "task_il_mean": 72.68, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 29.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.0, 17.9, 24.4, 19.3, 26.6, 25.5, 26.0, 28.9, 40.1, 87.1], "A": [34.3, 17.9, 23.8, 19.5, 25.5, 26.0, 27.6, 28.6, 39.7, 94.0], "C": [54.8, 59.3, 65.9, 69.6, 76.4, 73.2, 77.3, 78.9, 80.4, 91.0], "zg": [2.0932853545807304, 1.4298507183408364, 1.858236749097705, 1.7296137548862025, 2.4811050745770333, 2.668114576963708, 2.8672115966267886, 3.1430249812044204, 3.7329237795658408, 7.007880539372564], "lse": [5.510636590100323, 5.650861919245573, 5.709017039785963, 5.67462484876137, 5.787679511823922, 6.2115963746364296, 6.315513434863004, 6.385261596457962, 6.233683247653581, 7.564917406474659], "lseb": [3.45305431612343, 2.684334465797215, 2.9489617020588774, 2.72016809798864, 3.2422569356644515, 3.5203510801898963, 3.5946127772637224, 3.824593766069327, 4.377388696449242, 7.283941409031452]}, "J": {"all": 31.98, "old": 25.855555555555554, "latest": 87.1}, "A": {"all": 33.69, "old": 26.98888888888889, "latest": 94.0}, "C": {"all": 72.67999999999999, "old": 70.64444444444445, "latest": 91.0}, "zg": {"all": 2.901124712521583, "old": 2.4448185095381407, "latest": 7.007880539372564}, "lse": {"all": 6.104379196980279, "old": 5.942097173703125, "latest": 7.564917406474659}, "lseb": {"all": 3.764966324663625, "old": 3.3739690930672004, "latest": 7.283941409031452}}}, {"file": "final_NFD_am2_s260917711_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083641_cf7855fb_last.pt", "arm": "NFD_am2", "unit": 260917711, "seed": 260917711, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 34.96, "task_il_mean": 72.94, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.3, "readouts": {"n_tasks": 10, "per_task": {"J": [29.0, 28.2, 32.5, 29.2, 27.1, 38.6, 25.0, 24.8, 37.0, 78.2], "A": [36.3, 31.4, 32.5, 29.3, 26.3, 37.6, 25.4, 23.5, 36.3, 92.6], "C": [64.6, 62.4, 73.1, 69.9, 72.2, 78.1, 64.7, 78.8, 81.7, 83.9], "zg": [2.3202604520414023, 2.4408996372325347, 3.1544146529361607, 2.3612293046703563, 2.306795958608389, 3.045984665459022, 2.0225871060374194, 2.33820607207343, 3.612664237504825, 6.80116399691999], "lse": [5.397114359408092, 5.884615161683883, 6.349308432527461, 5.819969746212964, 5.879781600861376, 5.900015698107168, 5.592586552933315, 5.809215350004245, 6.443173641840173, 7.611655487902153], "lseb": [3.506564404057971, 3.5016707468430917, 4.004908238536974, 3.284747851851567, 3.1870192406571065, 3.7680101504993924, 3.057080023701863, 3.0818924698950423, 4.238562918462935, 7.280591193905829]}, "J": {"all": 34.96, "old": 30.15555555555555, "latest": 78.2}, "A": {"all": 37.12, "old": 30.95555555555556, "latest": 92.6}, "C": {"all": 72.94, "old": 71.72222222222223, "latest": 83.9}, "zg": {"all": 3.040420608348353, "old": 2.6225602318403936, "latest": 6.80116399691999}, "lse": {"all": 6.068743603148083, "old": 5.897308949286519, "latest": 7.611655487902153}, "lseb": {"all": 3.8911047238411767, "old": 3.5144951160562155, "latest": 7.280591193905829}}}, {"file": "final_NFD_am2_s260917712_ces-ntarget-der-fixed_seq-cifar100_None_500_50_20260923-083701_3bb7e75d_last.pt", "arm": "NFD_am2", "unit": 260917712, "seed": 260917712, "dataset": "seq-cifar100", "model": "ces-ntarget-der-fixed", "buffer": 500, "class_il_mean": 34.8, "task_il_mean": 72.26, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.4, "readouts": {"n_tasks": 10, "per_task": {"J": [20.8, 29.8, 26.4, 20.8, 29.0, 32.1, 33.6, 34.7, 41.2, 79.6], "A": [30.5, 34.2, 26.5, 20.3, 27.4, 35.0, 33.6, 34.6, 40.4, 87.6], "C": [53.2, 66.6, 69.4, 64.3, 71.4, 72.3, 76.2, 76.3, 83.7, 89.2], "zg": [1.609160616692272, 2.9974601298896597, 2.2763168016886337, 1.7397350178398192, 2.4706527707837522, 2.9511678916383532, 3.061307997442782, 3.162242583885789, 3.775412503644824, 6.809643701128661], "lse": [5.140607997091326, 6.23225323629115, 6.008276740682422, 5.598516229732262, 5.8243597203773625, 6.070354673884764, 5.936041299164878, 6.200919286539451, 6.195750452472346, 7.621406267522751], "lseb": [3.049910855047827, 3.9561806223604705, 3.2069418676241845, 2.859082027245239, 3.359692353260391, 3.824977453877129, 3.8139060899230044, 3.9123204797581783, 4.353007539429, 7.1649308919411006]}, "J": {"all": 34.8, "old": 29.822222222222226, "latest": 79.6}, "A": {"all": 37.010000000000005, "old": 31.38888888888889, "latest": 87.6}, "C": {"all": 72.26, "old": 70.37777777777778, "latest": 89.2}, "zg": {"all": 3.0853100014634545, "old": 2.6714951459450984, "latest": 6.809643701128661}, "lse": {"all": 6.082848590375871, "old": 5.911897737359551, "latest": 7.621406267522751}, "lseb": {"all": 3.9500950180466523, "old": 3.5928910320583802, "latest": 7.1649308919411006}}}, {"file": "final_NFF_am2_s260918701_ces-nstat-fixednf_seq-cifar100_None_500_50_20260923-093436_068d04d4_last.pt", "arm": "NFF_am2", "unit": 260918701, "seed": 260918701, "dataset": "seq-cifar100", "model": "ces-nstat-fixednf", "buffer": 500, "class_il_mean": 38.82, "task_il_mean": 77.4, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.2, "readouts": {"n_tasks": 10, "per_task": {"J": [29.5, 27.2, 25.6, 29.2, 38.6, 45.6, 33.2, 33.9, 48.1, 77.3], "A": [30.5, 29.2, 24.2, 28.6, 42.0, 46.7, 33.9, 32.8, 47.9, 84.3], "C": [70.1, 66.2, 75.7, 75.3, 74.3, 75.6, 77.6, 83.1, 86.7, 89.4], "zg": [2.016411647231318, 1.9956051878673025, 2.0697370337555183, 2.2151809839252383, 3.33143466277048, 3.4228547913786023, 2.548993563330732, 2.743822067566216, 4.141452113743871, 6.056096127189696], "lse": [5.233879121633689, 5.418970782840179, 5.600976348101565, 5.523341544813031, 6.052769811130803, 6.010944622022768, 5.532274823471114, 5.8564803445591345, 6.254815437576009, 6.9426735661239745], "lseb": [3.067814869423751, 3.0531385360315038, 2.885503082870004, 3.0567491646799114, 4.124452280288529, 4.22433587084713, 3.310914925840652, 3.374626217420593, 4.630488712571469, 6.395986596844622]}, "J": {"all": 38.82, "old": 34.544444444444444, "latest": 77.3}, "A": {"all": 40.010000000000005, "old": 35.08888888888889, "latest": 84.3}, "C": {"all": 77.4, "old": 76.06666666666666, "latest": 89.4}, "zg": {"all": 3.0541588178758974, "old": 2.720610227952142, "latest": 6.056096127189696}, "lse": {"all": 5.8427126402272265, "old": 5.720494759572032, "latest": 6.9426735661239745}, "lseb": {"all": 3.8124010256818166, "old": 3.5253359622192826, "latest": 6.395986596844622}}}, {"file": "final_NFF_am2_s260918702_ces-nstat-fixednf_seq-cifar100_None_500_50_20260923-093451_abcc56b8_last.pt", "arm": "NFF_am2", "unit": 260918702, "seed": 260918702, "dataset": "seq-cifar100", "model": "ces-nstat-fixednf", "buffer": 500, "class_il_mean": 36.87, "task_il_mean": 77.02000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.0, "readouts": {"n_tasks": 10, "per_task": {"J": [24.8, 23.4, 23.3, 35.4, 40.8, 22.1, 30.8, 41.5, 45.4, 81.2], "A": [28.4, 24.2, 22.5, 34.1, 41.3, 22.9, 30.5, 40.5, 45.4, 87.4], "C": [70.1, 62.0, 70.6, 74.7, 79.1, 70.8, 80.0, 86.9, 85.6, 90.4], "zg": [2.058859005183447, 1.9752751263026147, 1.7628034787303768, 2.621644827792421, 3.0705118047110735, 1.7807605012785643, 2.5096043234290555, 3.39127634299919, 3.9273641544654967, 5.448684153944254], "lse": [5.474581459424278, 5.639136510473252, 5.506988730987285, 5.672506398654857, 5.643978803204528, 5.268329785318846, 5.4976484693286105, 5.96516422902204, 6.2000790303308495, 6.297247215292852], "lseb": [3.123066815526424, 3.1344390524563686, 2.7552255383379047, 3.425711304862064, 3.761567359263318, 2.767740188214918, 3.1820264517574492, 3.914809310647492, 4.450867891644474, 5.74938277748405]}, "J": {"all": 36.87, "old": 31.944444444444443, "latest": 81.2}, "A": {"all": 37.72, "old": 32.2, "latest": 87.4}, "C": {"all": 77.02000000000001, "old": 75.53333333333333, "latest": 90.4}, "zg": {"all": 2.8546783718836495, "old": 2.566455507210249, "latest": 5.448684153944254}, "lse": {"all": 5.71656606320374, "old": 5.652045935193838, "latest": 6.297247215292852}, "lseb": {"all": 3.6264836690194464, "old": 3.390605990301157, "latest": 5.74938277748405}}}, {"file": "final_NFF_am2_s260918703_ces-nstat-fixednf_seq-cifar100_None_500_50_20260923-093506_272e89d2_last.pt", "arm": "NFF_am2", "unit": 260918703, "seed": 260918703, "dataset": "seq-cifar100", "model": "ces-nstat-fixednf", "buffer": 500, "class_il_mean": 37.82, "task_il_mean": 76.88000000000001, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 1.4210854715202004e-14, "status": "PASS"}, "elapsed_s": 29.4, "readouts": {"n_tasks": 10, "per_task": {"J": [25.8, 38.1, 31.7, 34.8, 22.9, 31.4, 26.1, 41.4, 41.7, 84.3], "A": [31.4, 37.2, 32.0, 34.8, 22.2, 29.2, 26.2, 42.9, 41.6, 91.7], "C": [66.9, 74.4, 68.5, 80.0, 73.0, 80.9, 75.1, 78.2, 81.2, 90.6], "zg": [1.815803395099938, 2.874717207968235, 2.275862205376383, 3.064744847375434, 1.6523875343948602, 2.455785787506029, 2.113090713899117, 3.1896710042506458, 3.001961870923638, 6.336279327839613], "lse": [5.085019821306914, 5.8516190959657965, 5.44171587964727, 6.057824782360279, 5.468114980703868, 5.469966101136541, 5.3073985318653785, 5.700653043225277, 5.439030491144478, 7.0187301185027735], "lseb": [3.0073851875104194, 3.7271549228651653, 3.258595757206416, 3.742699650088295, 2.5773280405939696, 3.161980718364188, 2.9822592786224664, 3.922217774491209, 3.6088732549510083, 6.627631781474244]}, "J": {"all": 37.82, "old": 32.65555555555555, "latest": 84.3}, "A": {"all": 38.92, "old": 33.05555555555556, "latest": 91.7}, "C": {"all": 76.88, "old": 75.35555555555555, "latest": 90.6}, "zg": {"all": 2.8780303894633894, "old": 2.4937805074215866, "latest": 6.336279327839613}, "lse": {"all": 5.684007284585857, "old": 5.535704747483978, "latest": 7.0187301185027735}, "lseb": {"all": 3.661612636616738, "old": 3.332054953854793, "latest": 6.627631781474244}}}, {"file": "final_NFF_am2_s260918704_ces-nstat-fixednf_seq-cifar100_None_500_50_20260923-093521_c31f0fc6_last.pt", "arm": "NFF_am2", "unit": 260918704, "seed": 260918704, "dataset": "seq-cifar100", "model": "ces-nstat-fixednf", "buffer": 500, "class_il_mean": 37.85, "task_il_mean": 76.66, "gate": {"J_vs_classil": 0.0, "C_vs_taskil": 0.0, "status": "PASS"}, "elapsed_s": 29.4, "readouts": {"n_tasks": 10, "per_task": {"J": [28.1, 24.2, 35.7, 34.0, 21.8, 43.6, 30.6, 38.7, 39.5, 82.3], "A": [33.6, 24.9, 34.9, 33.4, 21.3, 43.7, 29.7, 39.1, 38.8, 89.4], "C": [66.5, 64.7, 72.8, 78.8, 71.9, 80.6, 77.4, 78.2, 84.4, 91.3], "zg": [1.9849247797112912, 1.9187599972533063, 2.5233431591994595, 2.6103475932879374, 1.705213744639419, 3.209930001870729, 2.5115558826914057, 3.1380415964033457, 3.026873648457229, 6.644538090892136], "lse": [5.091116356098186, 5.797841071814294, 5.521449269039681, 5.652129693157359, 5.310012528100348, 5.83200352226872, 5.61699052505102, 5.776850082847483, 5.523740963838758, 7.321475700112512], "lseb": [3.1333178297459514, 3.020062144761862, 3.414032416941834, 3.3138214304070313, 2.663240799456842, 3.865575619447738, 3.290680604529069, 3.78077376491954, 3.574517637285123, 6.901222667251942]}, "J": {"all": 37.85, "old": 32.91111111111111, "latest": 82.3}, "A": {"all": 38.88, "old": 33.266666666666666, "latest": 89.4}, "C": {"all": 76.66, "old": 75.03333333333333, "latest": 91.3}, "zg": {"all": 2.9273528494406262, "old": 2.514332267057125, "latest": 6.644538090892136}, "lse": {"all": 5.744360971232836, "old": 5.569126001357317, "latest": 7.321475700112512}, "lseb": {"all": 3.6957244914746936, "old": 3.3395580274994434, "latest": 6.901222667251942}}}]

==> anc/supplementary_material/data/collected_v8/HBREP_J.txt <==
final_HB_gold_s260918709.log 34.39
final_HB_other_s260918709.log 31.79
final_HB_gold_s260918710.log 34.99
final_HB_other_s260918710.log 33.21
final_HB_gold_s260918711.log 35.88
final_HB_other_s260918711.log 35.08
final_HB_gold_s260918712.log 37.09
final_HB_other_s260918712.log 35.38
final_HB_gold_s260918713.log 36.09
final_HB_other_s260918713.log 34.71
final_HB_gold_s260918714.log 33.96
final_HB_other_s260918714.log 32.28
final_HB_gold_s260918715.log 36.13
final_HB_other_s260918715.log 33.45
final_HB_gold_s260918716.log 35.69
final_HB_other_s260918716.log 33.3
final_HB_gold_s260918717.log 33.04
final_HB_other_s260918717.log 30.82
final_HB_gold_s260918718.log 37.99
final_HB_other_s260918718.log 34.41
final_HB_gold_s260918719.log 36.61
final_HB_other_s260918719.log 34.52
final_HB_gold_s260918720.log 36.24
final_HB_other_s260918720.log 33.9


==> anc/supplementary_material/data/collected_v8/V8_J.txt <==
final_NFR_am2_s260918709.log 33.77
final_NFR_am2_s260918710.log 36.3
final_NFR_am2_s260918711.log 38.06
final_NFR_am2_s260918712.log 39.97
final_NFR_am2_s260918713.log 37.94
final_NFR_am2_s260918714.log 36.71
final_NFR_am2_s260918715.log 37.58
final_NFR_am2_s260918716.log 37.95
final_NFR_am2_s260918717.log 35.44
final_NFR_am2_s260918718.log 37.17
final_NFR_am2_s260918719.log 37.86
final_NFR_am2_s260918720.log 39.47
final_NFR_a0_s260918709.log 35.43
final_NFR_a0_s260918710.log 36.54
final_NFR_a0_s260918711.log 37.15
final_NFR_a0_s260918712.log 38.67
final_NFR_a0_s260918713.log 37.15
final_NFR_a0_s260918714.log 35.5
final_NFR_am1_s260918709.log 35.78
final_NFR_am1_s260918710.log 37.25
final_NFR_am1_s260918711.log 37.52
final_NFR_am1_s260918712.log 36.92
final_NFR_am1_s260918713.log 36.97
final_NFR_am1_s260918714.log 35.39
final_NFR_am4_s260918709.log 37.02
final_NFR_am4_s260918710.log 36.0
final_NFR_am4_s260918711.log 38.33
final_NFR_am4_s260918712.log 39.49
final_NFR_am4_s260918713.log 35.98
final_NFR_am4_s260918714.log 36.41
final_NFR_a0_s260918715.log 37.18
final_NFR_a0_s260918716.log 37.41
final_NFR_a0_s260918717.log 32.82
final_NFR_a0_s260918718.log 37.6
final_NFR_a0_s260918719.log 38.12
final_NFR_a0_s260918720.log 37.66
final_NFR_am1_s260918715.log 37.49
final_NFR_am1_s260918716.log 37.82
final_NFR_am1_s260918717.log 34.1
final_NFR_am1_s260918718.log 38.26
final_NFR_am1_s260918719.log 37.4
final_NFR_am1_s260918720.log 37.55
final_NFR_am4_s260918715.log 38.21
final_NFR_am4_s260918716.log 37.97
final_NFR_am4_s260918717.log 35.03
final_NFR_am4_s260918718.log 39.46
final_NFR_am4_s260918719.log 38.52
final_NFR_am4_s260918720.log 36.99
final_NFD_am1_s260917701.log 35.31
final_NFD_am1_s260917702.log 36.09
final_NFD_am1_s260917703.log 36.33
final_NFD_am1_s260917704.log 37.08
final_NFD_am1_s260917705.log 33.69
final_NFD_am1_s260917706.log 36.44
final_NFD_am1_s260917707.log 34.65
final_NFD_am1_s260917708.log 33.88
final_NFD_am1_s260917709.log 33.64
final_NFD_am1_s260917710.log 31.98
final_NFD_am1_s260917711.log 33.89
final_NFD_am1_s260917712.log 33.79
final_NFD_am4_s260917701.log 36.62
final_NFD_am4_s260917702.log 35.2
final_NFD_am4_s260917703.log 36.32
final_NFD_am4_s260917704.log 36.79
final_NFD_am4_s260917705.log 35.29
final_NFD_am4_s260917706.log 36.13
final_NFD_am4_s260917707.log 35.51
final_NFD_am4_s260917708.log 34.19
final_NFD_am4_s260917709.log 33.11
final_NFD_am4_s260917710.log 32.75
final_NFD_am4_s260917711.log 34.53
final_NFD_am4_s260917712.log 34.51
final_TNF_am2_s260919405.log 20.91
final_TNF_am2_s260919406.log 18.84
final_TNF_am2_s260919407.log 19.29
final_TNF_am2_s260919408.log 20.16
final_TNF_am2_s260919401.log 18.77
final_TNF_am2_s260919402.log 18.99
final_TNF_am2_s260919403.log 21.27
final_TNF_am2_s260919404.log 20.08
final_NFM_am2_b2000_s260919201.log 51.82
final_NFM_am2_b2000_s260919202.log 53.51
final_NFM_am2_b2000_s260919203.log 53.59
final_NFM_am2_b2000_s260919204.log 53.02
final_NFM_am2_b2000_s260919205.log 52.91
final_NFM_am2_b2000_s260919206.log 52.16
final_NFM_am2_b2000_s260919207.log 52.68
final_NFM_am2_b2000_s260919208.log 52.94
final_NFM_am2_b200_s260919201.log 25.19
final_NFM_am2_b200_s260919202.log 24.45
final_NFM_am2_b200_s260919203.log 25.56
final_NFM_am2_b200_s260919204.log 25.81
final_NFM_am2_b200_s260919205.log 23.36
final_NFM_am2_b200_s260919206.log 25.02
final_NFM_am2_b200_s260919207.log 21.27
final_NFM_am2_b200_s260919208.log 24.49


==> anc/supplementary_material/data/collected_v8/XDNREF_J.txt <==
final_XD_flat_s260919601.log 43.82
final_XD_flat_s260919602.log 46.0
final_XD_flat_s260919603.log 45.3
final_XD_flat_s260919604.log 41.17
final_XD_flat_s260919605.log 41.08
final_XD_flat_s260919606.log 43.61
final_XD_flat_s260919607.log 41.28
final_XD_flat_s260919608.log 43.51
final_XD_full_s260919601.log 49.78
final_XD_full_s260919602.log 49.41
final_XD_full_s260919603.log 49.9
final_XD_full_s260919604.log 48.55
final_XD_full_s260919605.log 50.76
final_XD_full_s260919606.log 47.78
final_XD_full_s260919607.log 49.94
final_XD_full_s260919608.log 50.5
final_XD_none_s260919601.log 43.68
final_XD_none_s260919602.log 45.44
final_XD_none_s260919603.log 44.33
final_XD_none_s260919604.log 39.52
final_XD_none_s260919605.log 45.31
final_XD_none_s260919606.log 43.38
final_XD_none_s260919607.log 42.74
final_XD_none_s260919608.log 43.83


==> anc/supplementary_material/data/collected_w2/Dp_J.txt <==
final_HB_gold_s260918701.log 37.3
final_HB_gold_s260918702.log 35.86
final_HB_gold_s260918703.log 35.78
final_HB_gold_s260918704.log 37.35
final_HB_gold_s260918705.log 35.86
final_HB_gold_s260918706.log 36.73
final_HB_gold_s260918707.log 34.19
final_HB_gold_s260918708.log 35.97
final_HB_other_s260918701.log 36.01
final_HB_other_s260918702.log 33.89
final_HB_other_s260918703.log 33.76
final_HB_other_s260918704.log 35.68
final_HB_other_s260918705.log 33.86
final_HB_other_s260918706.log 32.55
final_HB_other_s260918707.log 35.14
final_HB_other_s260918708.log 32.64


==> anc/supplementary_material/data/collected_w2/F_J.txt <==
final_NF_am1_s260918701.log 39.24
final_NF_am1_s260918702.log 36.43
final_NF_am1_s260918703.log 38.34
final_NF_am1_s260918704.log 38.78
final_NF_am4_s260918701.log 38.28
final_NF_am4_s260918702.log 37.05
final_NF_am4_s260918703.log 38.36
final_NF_am4_s260918704.log 40.21
final_NFF_am2_s260918705.log 36.41
final_NFF_am2_s260918706.log 36.92
final_NFF_am2_s260918707.log 36.61
final_NFF_am2_s260918708.log 35.39


==> anc/supplementary_material/data/collected_w2/G_J.txt <==
final_NFD_am2_s260917701.log 36.03
final_NFD_am2_s260917702.log 34.08
final_NFD_am2_s260917703.log 35.76
final_NFD_am2_s260917704.log 36.3
final_NFD_am2_s260917705.log 33.76
final_NFD_am2_s260917706.log 35.74
final_NF_am1_s260918705.log 37.89
final_NF_am1_s260918706.log 37.31
final_NF_am1_s260918707.log 37.4
final_NF_am1_s260918708.log 36.43
final_NF_am4_s260918705.log 36.61
final_NF_am4_s260918706.log 38.4
final_NF_am4_s260918707.log 37.45
final_NF_am4_s260918708.log 36.72


==> anc/supplementary_material/data/collected_w2/H_J.txt <==
final_NFD_am2_s260917707.log 34.96
final_NFD_am2_s260917708.log 33.57
final_NFD_am2_s260917709.log 33.48
final_NFD_am2_s260917710.log 31.98
final_NFD_am2_s260917711.log 34.96
final_NFD_am2_s260917712.log 34.8
final_NFF_am2_s260918701.log 38.82
final_NFF_am2_s260918702.log 36.87
final_NFF_am2_s260918703.log 37.82
final_NFF_am2_s260918704.log 37.85


==> anc/supplementary_material/data/collected_wa/WA_Dp0.json <==
[{"file": "final_K_full_s260918701_ces-nstat_seq-cifar100_None_500_50_20260918-214402_e8820b41_last.pt", "arm": "K_full", "unit": 260918701, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 39.11, "old": 35.2, "latest": 74.3}, "A": {"all": 40.54, "old": 36.03333333333333, "latest": 81.10000000000001}, "C": {"all": 76.66, "old": 75.32222222222222, "latest": 88.7}}, "wa": {"J": {"all": 38.11, "old": 33.77777777777778, "latest": 77.10000000000001}, "A": {"all": 39.56, "old": 34.51111111111111, "latest": 85.0}, "C": {"all": 76.63, "old": 75.28888888888889, "latest": 88.7}}, "wa_nobias": {"J": {"all": 37.92, "old": 33.55555555555556, "latest": 77.2}, "A": {"all": 39.37, "old": 34.266666666666666, "latest": 85.3}, "C": {"all": 76.78, "old": 75.45555555555556, "latest": 88.7}}, "task_row_norm": [1.7253880593695112, 1.8924975223804519, 1.7760918469908535, 1.7227097327210903, 1.7274743263459502, 1.667365044899268, 1.5373408959842743, 1.4930563064960458, 1.4608212537207017, 1.5258222283916383], "elapsed_s": 22.3}, {"file": "final_K_full_s260918703_ces-nstat_seq-cifar100_None_500_50_20260918-214603_55e4341f_last.pt", "arm": "K_full", "unit": 260918703, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.82, "old": 33.7, "latest": 84.89999999999999}, "A": {"all": 39.81, "old": 34.2, "latest": 90.3}, "C": {"all": 76.55, "old": 74.94444444444444, "latest": 91.0}}, "wa": {"J": {"all": 38.08, "old": 32.67777777777778, "latest": 86.7}, "A": {"all": 39.09, "old": 33.077777777777776, "latest": 93.2}, "C": {"all": 76.56, "old": 74.95555555555556, "latest": 91.0}}, "wa_nobias": {"J": {"all": 38.05, "old": 32.599999999999994, "latest": 87.1}, "A": {"all": 39.14, "old": 33.06666666666667, "latest": 93.8}, "C": {"all": 76.67999999999999, "old": 75.08888888888889, "latest": 91.0}}, "task_row_norm": [1.77253221099009, 1.9246108340313814, 1.831237939911762, 1.7486167544057423, 1.6288024124903764, 1.5872343302119014, 1.5457006168531426, 1.4945808845773674, 1.5004847278324216, 1.5396287225340939], "elapsed_s": 19.2}, {"file": "final_K_full_s260918705_ces-nstat_seq-cifar100_None_500_50_20260918-214803_2bd8b587_last.pt", "arm": "K_full", "unit": 260918705, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.18, "old": 33.95555555555555, "latest": 76.2}, "A": {"all": 41.46, "old": 37.04444444444445, "latest": 81.2}, "C": {"all": 72.51, "old": 70.8111111111111, "latest": 87.8}}, "wa": {"J": {"all": 36.9, "old": 32.27777777777778, "latest": 78.5}, "A": {"all": 39.910000000000004, "old": 34.8, "latest": 85.9}, "C": {"all": 72.51, "old": 70.8111111111111, "latest": 87.8}}, "wa_nobias": {"J": {"all": 36.65, "old": 31.977777777777778, "latest": 78.7}, "A": {"all": 39.739999999999995, "old": 34.53333333333333, "latest": 86.6}, "C": {"all": 72.5, "old": 70.80000000000001, "latest": 87.8}}, "task_row_norm": [1.7509207017638915, 1.9953164668233492, 1.774425433936187, 1.7469894097723184, 1.7009372805605012, 1.6775740098593759, 1.5961524973320336, 1.5620746254078623, 1.544537120195383, 1.5247059017323845], "elapsed_s": 19.0}, {"file": "final_K_full_s260918707_ces-nstat_seq-cifar100_None_500_50_20260919-000606_ff2e3de6_last.pt", "arm": "K_full", "unit": 260918707, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.85, "old": 32.51111111111111, "latest": 75.9}, "A": {"all": 39.72, "old": 33.71111111111111, "latest": 93.8}, "C": {"all": 74.14, "old": 73.58888888888889, "latest": 79.10000000000001}}, "wa": {"J": {"all": 36.11, "old": 31.644444444444446, "latest": 76.3}, "A": {"all": 38.85, "old": 32.67777777777778, "latest": 94.39999999999999}, "C": {"all": 74.16, "old": 73.61111111111111, "latest": 79.10000000000001}}, "wa_nobias": {"J": {"all": 36.010000000000005, "old": 31.533333333333335, "latest": 76.3}, "A": {"all": 38.8, "old": 32.58888888888889, "latest": 94.69999999999999}, "C": {"all": 74.12, "old": 73.57777777777778, "latest": 79.0}}, "task_row_norm": [1.8111985281915781, 1.906637213265124, 1.804925939287815, 1.7074504904007775, 1.5903250093260808, 1.6303122251090194, 1.6066439300702313, 1.5735279170090757, 1.5287384227769432, 1.587470694845766], "elapsed_s": 19.2}, {"file": "final_K_full_s260918715_ces-nstat_seq-cifar100_None_500_50_20260919-002231_528491cf_last.pt", "arm": "K_full", "unit": 260918715, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.87, "old": 31.34444444444445, "latest": 86.6}, "A": {"all": 38.08, "old": 31.877777777777776, "latest": 93.89999999999999}, "C": {"all": 75.31, "old": 73.57777777777778, "latest": 90.9}}, "wa": {"J": {"all": 35.89, "old": 30.244444444444444, "latest": 86.7}, "A": {"all": 36.88, "old": 30.41111111111111, "latest": 95.1}, "C": {"all": 75.31, "old": 73.57777777777778, "latest": 90.9}}, "wa_nobias": {"J": {"all": 35.760000000000005, "old": 30.08888888888889, "latest": 86.8}, "A": {"all": 36.72, "old": 30.233333333333334, "latest": 95.1}, "C": {"all": 75.36, "old": 73.62222222222222, "latest": 91.0}}, "task_row_norm": [1.8062466774584607, 1.9248552779090187, 1.709059611851653, 1.709569889128537, 1.6216458558333973, 1.5617654320442445, 1.5972289265644788, 1.5386079054088746, 1.4595141265387492, 1.5310239351621977], "elapsed_s": 19.0}, {"file": "final_K_full_s260918720_ces-nstat_seq-cifar100_None_500_50_20260919-002431_20cd2d99_last.pt", "arm": "K_full", "unit": 260918720, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 39.21, "old": 35.81111111111111, "latest": 69.8}, "A": {"all": 41.09, "old": 36.74444444444444, "latest": 80.2}, "C": {"all": 75.44, "old": 74.37777777777778, "latest": 85.0}}, "wa": {"J": {"all": 38.62, "old": 34.86666666666667, "latest": 72.39999999999999}, "A": {"all": 40.3, "old": 35.51111111111111, "latest": 83.39999999999999}, "C": {"all": 75.42999999999999, "old": 74.36666666666666, "latest": 85.0}}, "wa_nobias": {"J": {"all": 38.480000000000004, "old": 34.65555555555555, "latest": 72.89999999999999}, "A": {"all": 40.09, "old": 35.211111111111116, "latest": 84.0}, "C": {"all": 75.35, "old": 74.30000000000001, "latest": 84.8}}, "task_row_norm": [1.7083999736435367, 1.910725922011514, 1.8495438459532298, 1.7831559049684333, 1.6659706041455806, 1.609794668412102, 1.5085478678705355, 1.49847492735859, 1.4718142324225554, 1.5376375963651516], "elapsed_s": 18.9}, {"file": "final_K_Nnone_s260918702_ces-nstat_seq-cifar100_None_500_50_20260918-214514_c562b8ba_last.pt", "arm": "K_Nnone", "unit": 260918702, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.970000000000002, "old": 13.233333333333334, "latest": 90.60000000000001}, "A": {"all": 20.869999999999997, "old": 12.122222222222222, "latest": 99.6}, "C": {"all": 81.51, "old": 80.45555555555556, "latest": 91.0}}, "wa": {"J": {"all": 20.07, "old": 12.255555555555556, "latest": 90.4}, "A": {"all": 20.14, "old": 11.366666666666667, "latest": 99.1}, "C": {"all": 81.5, "old": 80.43333333333334, "latest": 91.10000000000001}}, "wa_nobias": {"J": {"all": 20.01, "old": 12.18888888888889, "latest": 90.4}, "A": {"all": 20.09, "old": 11.31111111111111, "latest": 99.1}, "C": {"all": 81.53999999999999, "old": 80.47777777777777, "latest": 91.10000000000001}}, "task_row_norm": [1.5077845966910872, 1.621765810141985, 1.549033712989896, 1.5054845842962816, 1.4700282690130362, 1.463227020460279, 1.4200321111233551, 1.30075264685793, 1.2981561874915495, 1.381799061307341], "elapsed_s": 18.8}, {"file": "final_K_Nnone_s260918704_ces-nstat_seq-cifar100_None_500_50_20260918-214715_6c0de224_last.pt", "arm": "K_Nnone", "unit": 260918704, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.29, "old": 14.511111111111111, "latest": 92.30000000000001}, "A": {"all": 21.880000000000003, "old": 13.266666666666667, "latest": 99.4}, "C": {"all": 81.72999999999999, "old": 80.51111111111112, "latest": 92.7}}, "wa": {"J": {"all": 19.44, "old": 11.322222222222221, "latest": 92.5}, "A": {"all": 19.369999999999997, "old": 10.444444444444445, "latest": 99.7}, "C": {"all": 81.72, "old": 80.5, "latest": 92.7}}, "wa_nobias": {"J": {"all": 19.48, "old": 11.366666666666667, "latest": 92.5}, "A": {"all": 19.39, "old": 10.466666666666667, "latest": 99.7}, "C": {"all": 81.78999999999999, "old": 80.57777777777778, "latest": 92.7}}, "task_row_norm": [1.487204771634629, 1.5593366888539255, 1.516844194291266, 1.4632145574675337, 1.4868205081847274, 1.4339587809597445, 1.409794027315962, 1.3943866651040724, 1.3222477479463652, 1.3430246374384702], "elapsed_s": 18.9}, {"file": "final_K_Nnone_s260918706_ces-nstat_seq-cifar100_None_500_50_20260918-214916_1be286a4_last.pt", "arm": "K_Nnone", "unit": 260918706, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 23.08, "old": 15.31111111111111, "latest": 93.0}, "A": {"all": 22.94, "old": 14.41111111111111, "latest": 99.7}, "C": {"all": 82.41, "old": 81.19999999999999, "latest": 93.30000000000001}}, "wa": {"J": {"all": 21.21, "old": 13.244444444444445, "latest": 92.9}, "A": {"all": 21.009999999999998, "old": 12.3, "latest": 99.4}, "C": {"all": 82.41, "old": 81.19999999999999, "latest": 93.30000000000001}}, "wa_nobias": {"J": {"all": 21.21, "old": 13.244444444444445, "latest": 92.9}, "A": {"all": 20.97, "old": 12.266666666666667, "latest": 99.3}, "C": {"all": 82.3, "old": 81.07777777777778, "latest": 93.30000000000001}}, "task_row_norm": [1.4626305764663066, 1.6379446693920614, 1.5452245399194438, 1.4468669442751627, 1.4915649102722732, 1.3999761429436421, 1.4088507140279896, 1.4040211389802597, 1.315553541124876, 1.3647866441921679], "elapsed_s": 18.7}, {"file": "final_K_Nnone_s260918708_ces-nstat_seq-cifar100_None_500_50_20260919-000839_335e13b2_last.pt", "arm": "K_Nnone", "unit": 260918708, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.41, "old": 14.955555555555556, "latest": 89.5}, "A": {"all": 22.69, "old": 14.133333333333333, "latest": 99.7}, "C": {"all": 80.78, "old": 79.77777777777777, "latest": 89.8}}, "wa": {"J": {"all": 21.01, "old": 13.38888888888889, "latest": 89.60000000000001}, "A": {"all": 21.5, "old": 12.81111111111111, "latest": 99.7}, "C": {"all": 80.77000000000001, "old": 79.76666666666667, "latest": 89.8}}, "wa_nobias": {"J": {"all": 20.990000000000002, "old": 13.355555555555556, "latest": 89.7}, "A": {"all": 21.509999999999998, "old": 12.822222222222223, "latest": 99.7}, "C": {"all": 80.78, "old": 79.76666666666667, "latest": 89.9}}, "task_row_norm": [1.4603748670432133, 1.569876893347765, 1.5360288753423625, 1.466554734301662, 1.4766824540415737, 1.3977648294516045, 1.4042729015780595, 1.4168533677082635, 1.3209686411588881, 1.3865094054490694], "elapsed_s": 18.6}, {"file": "final_K_Nnone_s260918716_ces-nstat_seq-cifar100_None_500_50_20260919-002343_153b5190_last.pt", "arm": "K_Nnone", "unit": 260918716, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.259999999999998, "old": 14.688888888888888, "latest": 90.4}, "A": {"all": 22.16, "old": 13.566666666666666, "latest": 99.5}, "C": {"all": 80.07000000000001, "old": 78.87777777777778, "latest": 90.8}}, "wa": {"J": {"all": 21.2, "old": 13.511111111111113, "latest": 90.4}, "A": {"all": 21.130000000000003, "old": 12.433333333333334, "latest": 99.4}, "C": {"all": 80.08, "old": 78.88888888888889, "latest": 90.8}}, "wa_nobias": {"J": {"all": 21.31, "old": 13.622222222222222, "latest": 90.5}, "A": {"all": 21.26, "old": 12.577777777777778, "latest": 99.4}, "C": {"all": 80.24, "old": 79.05555555555556, "latest": 90.9}}, "task_row_norm": [1.5015074105123993, 1.620241543829756, 1.5350913171858636, 1.4792680131728981, 1.4315461435184582, 1.392395393913739, 1.4094815810572034, 1.3864095005336696, 1.3127019420482577, 1.3762699861024967], "elapsed_s": 18.8}, {"file": "final_K_Hperm_s260918701_ces-nstat_seq-cifar100_None_500_50_20260918-214438_07292bd1_last.pt", "arm": "K_Hperm", "unit": 260918701, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.68, "old": 30.04444444444444, "latest": 76.4}, "A": {"all": 36.489999999999995, "old": 31.06666666666667, "latest": 85.3}, "C": {"all": 63.510000000000005, "old": 60.85555555555556, "latest": 87.4}}, "wa": {"J": {"all": 33.72, "old": 28.733333333333334, "latest": 78.60000000000001}, "A": {"all": 35.410000000000004, "old": 29.522222222222222, "latest": 88.4}, "C": {"all": 63.529999999999994, "old": 60.87777777777777, "latest": 87.4}}, "wa_nobias": {"J": {"all": 33.61, "old": 28.61111111111111, "latest": 78.60000000000001}, "A": {"all": 35.32, "old": 29.299999999999997, "latest": 89.5}, "C": {"all": 63.45, "old": 60.8111111111111, "latest": 87.2}}, "task_row_norm": [1.7399297426368776, 1.8784329494277383, 1.8899984267553855, 1.7506246898396216, 1.7442050273910397, 1.7060228858077058, 1.5746287524317732, 1.5260181086831384, 1.491269682155131, 1.5321326551965806], "elapsed_s": 18.7}, {"file": "final_K_Hperm_s260918703_ces-nstat_seq-cifar100_None_500_50_20260918-214639_2d8d4f16_last.pt", "arm": "K_Hperm", "unit": 260918703, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.0, "old": 28.233333333333334, "latest": 85.9}, "A": {"all": 34.839999999999996, "old": 28.211111111111112, "latest": 94.5}, "C": {"all": 63.92999999999999, "old": 61.03333333333333, "latest": 90.0}}, "wa": {"J": {"all": 33.19, "old": 27.188888888888886, "latest": 87.2}, "A": {"all": 33.730000000000004, "old": 26.822222222222223, "latest": 95.89999999999999}, "C": {"all": 63.910000000000004, "old": 61.01111111111111, "latest": 90.0}}, "wa_nobias": {"J": {"all": 33.17, "old": 27.166666666666668, "latest": 87.2}, "A": {"all": 33.660000000000004, "old": 26.744444444444447, "latest": 95.89999999999999}, "C": {"all": 63.92999999999999, "old": 61.03333333333333, "latest": 90.0}}, "task_row_norm": [1.7530174417842102, 1.9856704043931432, 1.845174856976993, 1.770618787642103, 1.6450164237641531, 1.6154762675753847, 1.5714639642501989, 1.5335816283599184, 1.518981433046471, 1.5308067758317458], "elapsed_s": 18.8}, {"file": "final_K_Hperm_s260918705_ces-nstat_seq-cifar100_None_500_50_20260918-214839_4914519c_last.pt", "arm": "K_Hperm", "unit": 260918705, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.33, "old": 26.88888888888889, "latest": 81.3}, "A": {"all": 35.79, "old": 29.72222222222222, "latest": 90.4}, "C": {"all": 60.42, "old": 57.522222222222226, "latest": 86.5}}, "wa": {"J": {"all": 31.01, "old": 25.288888888888888, "latest": 82.5}, "A": {"all": 33.980000000000004, "old": 27.455555555555556, "latest": 92.7}, "C": {"all": 60.42999999999999, "old": 57.53333333333333, "latest": 86.5}}, "wa_nobias": {"J": {"all": 30.68, "old": 24.91111111111111, "latest": 82.6}, "A": {"all": 33.6, "old": 27.0, "latest": 93.0}, "C": {"all": 60.5, "old": 57.599999999999994, "latest": 86.6}}, "task_row_norm": [1.7642587371979264, 2.0120008186295935, 1.8422309261865375, 1.770058679771482, 1.753125385079679, 1.758887944520963, 1.6464296210131806, 1.5992874778811892, 1.6206148194163865, 1.5598677314003402], "elapsed_s": 18.7}, {"file": "final_K_Hperm_s260918707_ces-nstat_seq-cifar100_None_500_50_20260919-000642_0252273a_last.pt", "arm": "K_Hperm", "unit": 260918707, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.47, "old": 27.666666666666668, "latest": 75.7}, "A": {"all": 35.339999999999996, "old": 29.0, "latest": 92.4}, "C": {"all": 61.15, "old": 58.98888888888889, "latest": 80.60000000000001}}, "wa": {"J": {"all": 31.48, "old": 26.455555555555556, "latest": 76.7}, "A": {"all": 33.97, "old": 27.255555555555556, "latest": 94.39999999999999}, "C": {"all": 61.160000000000004, "old": 59.0, "latest": 80.60000000000001}}, "wa_nobias": {"J": {"all": 31.360000000000003, "old": 26.299999999999997, "latest": 76.9}, "A": {"all": 33.86, "old": 27.133333333333333, "latest": 94.39999999999999}, "C": {"all": 61.089999999999996, "old": 58.92222222222222, "latest": 80.60000000000001}}, "task_row_norm": [1.8003810832860025, 1.9441855584731662, 1.8724917066281868, 1.7742979878681724, 1.6146482086022869, 1.6714832396239494, 1.6421193289100695, 1.5727790479410333, 1.5495893633915883, 1.5742837165299743], "elapsed_s": 18.6}, {"file": "final_K_Hperm_s260918715_ces-nstat_seq-cifar100_None_500_50_20260919-002307_ee995f0c_last.pt", "arm": "K_Hperm", "unit": 260918715, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.730000000000004, "old": 26.9, "latest": 85.2}, "A": {"all": 33.8, "old": 27.144444444444446, "latest": 93.7}, "C": {"all": 63.63000000000001, "old": 60.74444444444445, "latest": 89.60000000000001}}, "wa": {"J": {"all": 31.73, "old": 25.68888888888889, "latest": 86.1}, "A": {"all": 32.72, "old": 25.788888888888888, "latest": 95.1}, "C": {"all": 63.6, "old": 60.71111111111111, "latest": 89.60000000000001}}, "wa_nobias": {"J": {"all": 31.619999999999997, "old": 25.555555555555557, "latest": 86.2}, "A": {"all": 32.72, "old": 25.788888888888888, "latest": 95.1}, "C": {"all": 63.629999999999995, "old": 60.733333333333334, "latest": 89.7}}, "task_row_norm": [1.8542455894705334, 1.9632717213360216, 1.7836669161368508, 1.7734939902448734, 1.6710739546391842, 1.6047727228648685, 1.6464085694013004, 1.5668948614365399, 1.4963542272780341, 1.5495180492204006], "elapsed_s": 18.9}, {"file": "final_K_Hperm_s260918720_ces-nstat_seq-cifar100_None_500_50_20260919-002507_69717be9_last.pt", "arm": "K_Hperm", "unit": 260918720, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.62, "old": 29.211111111111116, "latest": 73.3}, "A": {"all": 35.519999999999996, "old": 29.799999999999997, "latest": 87.0}, "C": {"all": 62.27, "old": 60.12222222222223, "latest": 81.6}}, "wa": {"J": {"all": 32.79, "old": 28.12222222222222, "latest": 74.8}, "A": {"all": 34.82, "old": 28.633333333333333, "latest": 90.5}, "C": {"all": 62.260000000000005, "old": 60.111111111111114, "latest": 81.6}}, "wa_nobias": {"J": {"all": 32.55, "old": 27.822222222222223, "latest": 75.1}, "A": {"all": 34.660000000000004, "old": 28.38888888888889, "latest": 91.10000000000001}, "C": {"all": 62.31, "old": 60.14444444444444, "latest": 81.8}}, "task_row_norm": [1.7189142435689326, 1.9301344294006904, 1.8648380930130517, 1.8412252891639374, 1.7006476848649363, 1.6517069064632555, 1.5879064989655682, 1.5555024833084983, 1.5022997420804038, 1.5632663493132632], "elapsed_s": 19.2}, {"file": "final_K_Niso_s260918702_ces-nstat_seq-cifar100_None_500_50_20260918-214526_ed0308ea_last.pt", "arm": "K_Niso", "unit": 260918702, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.120000000000005, "old": 31.21111111111111, "latest": 80.30000000000001}, "A": {"all": 37.230000000000004, "old": 31.700000000000003, "latest": 87.0}, "C": {"all": 76.53, "old": 75.17777777777778, "latest": 88.7}}, "wa": {"J": {"all": 34.94, "old": 29.666666666666668, "latest": 82.39999999999999}, "A": {"all": 35.94, "old": 29.866666666666667, "latest": 90.60000000000001}, "C": {"all": 76.53, "old": 75.17777777777778, "latest": 88.7}}, "wa_nobias": {"J": {"all": 34.82, "old": 29.488888888888887, "latest": 82.8}, "A": {"all": 35.78, "old": 29.633333333333333, "latest": 91.10000000000001}, "C": {"all": 76.44, "old": 75.06666666666666, "latest": 88.8}}, "task_row_norm": [1.8278808312001247, 1.9614723394134792, 1.8350761036570085, 1.8050284237807392, 1.674766449778359, 1.6560521352981314, 1.5695164050941326, 1.4604997677338936, 1.446842641228995, 1.5166577377167645], "elapsed_s": 19.6}, {"file": "final_K_Niso_s260918704_ces-nstat_seq-cifar100_None_500_50_20260918-214727_f8e04f11_last.pt", "arm": "K_Niso", "unit": 260918704, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 39.14, "old": 34.68888888888889, "latest": 79.2}, "A": {"all": 40.38, "old": 35.5, "latest": 84.3}, "C": {"all": 76.62, "old": 74.92222222222222, "latest": 91.9}}, "wa": {"J": {"all": 37.54, "old": 32.644444444444446, "latest": 81.6}, "A": {"all": 38.8, "old": 33.400000000000006, "latest": 87.4}, "C": {"all": 76.64, "old": 74.94444444444444, "latest": 91.9}}, "wa_nobias": {"J": {"all": 37.45, "old": 32.54444444444445, "latest": 81.6}, "A": {"all": 38.660000000000004, "old": 33.22222222222222, "latest": 87.6}, "C": {"all": 76.6, "old": 74.92222222222223, "latest": 91.7}}, "task_row_norm": [1.7852301280413965, 1.9110362267361338, 1.7855503034122298, 1.672901678244477, 1.7089482473210864, 1.6102754889236313, 1.5602394899646055, 1.589109050094859, 1.490143275891454, 1.4761240062050358], "elapsed_s": 19.7}, {"file": "final_K_Niso_s260918706_ces-nstat_seq-cifar100_None_500_50_20260918-214928_2ad36de6_last.pt", "arm": "K_Niso", "unit": 260918706, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.089999999999996, "old": 31.511111111111113, "latest": 87.3}, "A": {"all": 37.89, "old": 31.855555555555554, "latest": 92.2}, "C": {"all": 76.61, "old": 74.84444444444445, "latest": 92.5}}, "wa": {"J": {"all": 35.43, "old": 29.58888888888889, "latest": 88.0}, "A": {"all": 35.86, "old": 29.43333333333333, "latest": 93.7}, "C": {"all": 76.63, "old": 74.86666666666666, "latest": 92.5}}, "wa_nobias": {"J": {"all": 35.269999999999996, "old": 29.41111111111111, "latest": 88.0}, "A": {"all": 35.68, "old": 29.22222222222222, "latest": 93.8}, "C": {"all": 76.6, "old": 74.83333333333333, "latest": 92.5}}, "task_row_norm": [1.683887157629219, 1.811384770941892, 1.7565064388266607, 1.6865356765574604, 1.6866154580873682, 1.5750095673860545, 1.5754942016555575, 1.6033169051725569, 1.5163305146708599, 1.4930300768317095], "elapsed_s": 19.2}, {"file": "final_K_Niso_s260918708_ces-nstat_seq-cifar100_None_500_50_20260919-000851_dc1c6fc6_last.pt", "arm": "K_Niso", "unit": 260918708, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.93, "old": 31.688888888888886, "latest": 84.1}, "A": {"all": 38.19, "old": 32.144444444444446, "latest": 92.60000000000001}, "C": {"all": 75.13, "old": 73.57777777777778, "latest": 89.1}}, "wa": {"J": {"all": 35.21, "old": 29.599999999999998, "latest": 85.7}, "A": {"all": 36.44, "old": 30.011111111111113, "latest": 94.3}, "C": {"all": 75.14, "old": 73.58888888888889, "latest": 89.1}}, "wa_nobias": {"J": {"all": 35.12, "old": 29.5, "latest": 85.7}, "A": {"all": 36.38, "old": 29.922222222222224, "latest": 94.5}, "C": {"all": 75.13, "old": 73.57777777777778, "latest": 89.1}}, "task_row_norm": [1.8070852855540935, 1.9161366126805564, 1.860115783251258, 1.6876887178978628, 1.7070406478642632, 1.6158453615849389, 1.5972973266167616, 1.614191115486586, 1.4630646762832131, 1.513479150164026], "elapsed_s": 19.2}, {"file": "final_K_Niso_s260918716_ces-nstat_seq-cifar100_None_500_50_20260919-002355_fc986651_last.pt", "arm": "K_Niso", "unit": 260918716, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.05, "old": 30.799999999999997, "latest": 83.3}, "A": {"all": 37.89, "old": 31.91111111111111, "latest": 91.7}, "C": {"all": 76.26, "old": 74.71111111111111, "latest": 90.2}}, "wa": {"J": {"all": 35.32, "old": 29.82222222222222, "latest": 84.8}, "A": {"all": 36.84, "old": 30.622222222222224, "latest": 92.80000000000001}, "C": {"all": 76.27000000000001, "old": 74.72222222222223, "latest": 90.2}}, "wa_nobias": {"J": {"all": 35.269999999999996, "old": 29.755555555555556, "latest": 84.89999999999999}, "A": {"all": 36.72, "old": 30.477777777777778, "latest": 92.9}, "C": {"all": 76.26, "old": 74.69999999999999, "latest": 90.3}}, "task_row_norm": [1.7982849198977333, 1.8917563404172717, 1.7838158180866532, 1.7502908859993085, 1.6598174182164676, 1.5758493885265945, 1.5670656867237047, 1.551986229170679, 1.4491138490356863, 1.5404209848632449], "elapsed_s": 19.4}, {"file": "final_K_Hiso_s260918701_ces-iso_seq-cifar100_None_500_50_20260918-214450_b12fda15_last.pt", "arm": "K_Hiso", "unit": 260918701, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.0, "old": 31.466666666666665, "latest": 76.8}, "A": {"all": 36.8, "old": 31.522222222222222, "latest": 84.3}, "C": {"all": 71.24, "old": 69.34444444444445, "latest": 88.3}}, "wa": {"J": {"all": 36.08, "old": 31.444444444444443, "latest": 77.8}, "A": {"all": 36.67, "old": 31.21111111111111, "latest": 85.8}, "C": {"all": 71.24, "old": 69.34444444444445, "latest": 88.3}}, "wa_nobias": {"J": {"all": 35.89, "old": 31.22222222222222, "latest": 77.9}, "A": {"all": 36.46, "old": 30.88888888888889, "latest": 86.6}, "C": {"all": 71.35, "old": 69.45555555555556, "latest": 88.4}}, "task_row_norm": [1.591958720068383, 1.6729008943860382, 1.6532217781353353, 1.6151866528731014, 1.6137936880043582, 1.582039101504778, 1.479356087349346, 1.47241202862178, 1.476171803341701, 1.5351184833729383], "elapsed_s": 19.4}, {"file": "final_K_Hiso_s260918703_ces-iso_seq-cifar100_None_500_50_20260918-214650_3ed33035_last.pt", "arm": "K_Hiso", "unit": 260918703, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.64, "old": 30.188888888888886, "latest": 84.7}, "A": {"all": 36.13, "old": 29.93333333333333, "latest": 91.9}, "C": {"all": 71.8, "old": 69.77777777777777, "latest": 90.0}}, "wa": {"J": {"all": 35.54, "old": 30.011111111111113, "latest": 85.3}, "A": {"all": 35.78, "old": 29.433333333333337, "latest": 92.9}, "C": {"all": 71.76, "old": 69.73333333333333, "latest": 90.0}}, "wa_nobias": {"J": {"all": 35.36, "old": 29.811111111111114, "latest": 85.3}, "A": {"all": 35.6, "old": 29.200000000000003, "latest": 93.2}, "C": {"all": 71.86, "old": 69.85555555555555, "latest": 89.9}}, "task_row_norm": [1.6192833926993586, 1.7674163347433827, 1.6511655844595619, 1.6255673795820584, 1.559627895588887, 1.5547717890236727, 1.5018486024705369, 1.4727670487326612, 1.4759985532192572, 1.5273193707954882], "elapsed_s": 19.5}, {"file": "final_K_Hiso_s260918705_ces-iso_seq-cifar100_None_500_50_20260918-214851_dc36eb56_last.pt", "arm": "K_Hiso", "unit": 260918705, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.42, "old": 28.355555555555554, "latest": 79.0}, "A": {"all": 35.9, "old": 30.488888888888887, "latest": 84.6}, "C": {"all": 67.74, "old": 65.53333333333333, "latest": 87.6}}, "wa": {"J": {"all": 32.78, "old": 27.577777777777776, "latest": 79.60000000000001}, "A": {"all": 35.489999999999995, "old": 29.877777777777776, "latest": 86.0}, "C": {"all": 67.72999999999999, "old": 65.53333333333333, "latest": 87.5}}, "wa_nobias": {"J": {"all": 32.510000000000005, "old": 27.244444444444447, "latest": 79.9}, "A": {"all": 35.07, "old": 29.27777777777778, "latest": 87.2}, "C": {"all": 67.82000000000001, "old": 65.64444444444445, "latest": 87.4}}, "task_row_norm": [1.5964473947123357, 1.757643032135427, 1.6252142624319013, 1.604532449095813, 1.5997596605598348, 1.6537800795256197, 1.5615088190423934, 1.5527562080206805, 1.5749551731759184, 1.5457343938182921], "elapsed_s": 19.4}, {"file": "final_K_Hiso_s260918707_ces-iso_seq-cifar100_None_500_50_20260919-000654_fba591b1_last.pt", "arm": "K_Hiso", "unit": 260918707, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.74, "old": 30.033333333333335, "latest": 77.10000000000001}, "A": {"all": 36.88, "old": 30.799999999999997, "latest": 91.60000000000001}, "C": {"all": 68.92999999999999, "old": 67.48888888888888, "latest": 81.89999999999999}}, "wa": {"J": {"all": 34.46, "old": 29.733333333333334, "latest": 77.0}, "A": {"all": 36.7, "old": 30.544444444444448, "latest": 92.10000000000001}, "C": {"all": 68.92999999999999, "old": 67.48888888888888, "latest": 81.89999999999999}}, "wa_nobias": {"J": {"all": 34.31, "old": 29.577777777777776, "latest": 76.9}, "A": {"all": 36.480000000000004, "old": 30.22222222222222, "latest": 92.80000000000001}, "C": {"all": 68.92999999999999, "old": 67.51111111111112, "latest": 81.69999999999999}}, "task_row_norm": [1.650625831395903, 1.7383413004757338, 1.6752469007584234, 1.62719856524279, 1.5076032223584037, 1.578698832085395, 1.5731638647869752, 1.5317314807218732, 1.5091502876720777, 1.5747600795536238], "elapsed_s": 19.2}, {"file": "final_K_Hiso_s260918715_ces-iso_seq-cifar100_None_500_50_20260919-002319_a952ac61_last.pt", "arm": "K_Hiso", "unit": 260918715, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.1, "old": 28.34444444444445, "latest": 85.9}, "A": {"all": 34.9, "old": 28.244444444444447, "latest": 94.8}, "C": {"all": 70.11999999999999, "old": 67.87777777777778, "latest": 90.3}}, "wa": {"J": {"all": 33.65, "old": 27.811111111111114, "latest": 86.2}, "A": {"all": 34.480000000000004, "old": 27.744444444444444, "latest": 95.1}, "C": {"all": 70.1, "old": 67.85555555555555, "latest": 90.3}}, "wa_nobias": {"J": {"all": 33.559999999999995, "old": 27.7, "latest": 86.3}, "A": {"all": 34.260000000000005, "old": 27.477777777777778, "latest": 95.3}, "C": {"all": 70.07000000000001, "old": 67.82222222222222, "latest": 90.3}}, "task_row_norm": [1.6927611840803771, 1.734079589814328, 1.589590660517685, 1.6116657957053042, 1.5114296950117816, 1.5149607700680512, 1.5320597146359733, 1.5022182334427316, 1.4432348481620985, 1.5095284264909838], "elapsed_s": 19.4}, {"file": "final_K_Hiso_s260918720_ces-iso_seq-cifar100_None_500_50_20260919-002519_c3729ee1_last.pt", "arm": "K_Hiso", "unit": 260918720, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.87, "old": 30.599999999999998, "latest": 73.3}, "A": {"all": 35.69, "old": 30.17777777777778, "latest": 85.3}, "C": {"all": 69.58, "old": 67.9, "latest": 84.7}}, "wa": {"J": {"all": 34.53, "old": 30.15555555555555, "latest": 73.9}, "A": {"all": 35.32, "old": 29.644444444444446, "latest": 86.4}, "C": {"all": 69.57000000000001, "old": 67.88888888888889, "latest": 84.7}}, "wa_nobias": {"J": {"all": 34.3, "old": 29.84444444444445, "latest": 74.4}, "A": {"all": 35.11, "old": 29.311111111111114, "latest": 87.3}, "C": {"all": 69.71000000000001, "old": 68.01111111111112, "latest": 85.0}}, "task_row_norm": [1.5563868703792232, 1.6877768690523862, 1.660968919905637, 1.6468013669406187, 1.6025398065353467, 1.5382785129658902, 1.5324850778673484, 1.493217465238948, 1.4856549206874234, 1.530345350269704], "elapsed_s": 19.3}, {"file": "final_K_original_s260919008_ces-nstat_seq-cifar100_None_500_50_20260919-051306_1c22662e_last.pt", "arm": "K_original", "unit": 260919008, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.690000000000005, "old": 27.77777777777778, "latest": 86.9}, "A": {"all": 34.959999999999994, "old": 28.322222222222223, "latest": 94.69999999999999}, "C": {"all": 73.92, "old": 72.11111111111111, "latest": 90.2}}, "wa": {"J": {"all": 32.03, "old": 25.799999999999997, "latest": 88.1}, "A": {"all": 33.19, "old": 26.200000000000003, "latest": 96.1}, "C": {"all": 73.91, "old": 72.1, "latest": 90.2}}, "wa_nobias": {"J": {"all": 32.0, "old": 25.77777777777778, "latest": 88.0}, "A": {"all": 33.06, "old": 26.055555555555557, "latest": 96.1}, "C": {"all": 73.89, "old": 72.08888888888889, "latest": 90.10000000000001}}, "task_row_norm": [1.7675812828416917, 1.951691351593989, 1.795979082111413, 1.7335598960860175, 1.632658319898146, 1.5947646283470198, 1.6128670862480212, 1.5536898410182503, 1.5033346815910194, 1.503383155575276], "elapsed_s": 19.1}, {"file": "final_K_original_s260919010_ces-nstat_seq-cifar100_None_500_50_20260919-051507_627935cb_last.pt", "arm": "K_original", "unit": 260919010, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.65, "old": 29.311111111111114, "latest": 92.7}, "A": {"all": 36.63, "old": 30.055555555555557, "latest": 95.8}, "C": {"all": 75.14, "old": 72.87777777777778, "latest": 95.5}}, "wa": {"J": {"all": 33.7, "old": 27.06666666666667, "latest": 93.4}, "A": {"all": 34.61, "old": 27.62222222222222, "latest": 97.5}, "C": {"all": 75.12, "old": 72.85555555555555, "latest": 95.5}}, "wa_nobias": {"J": {"all": 33.559999999999995, "old": 26.9, "latest": 93.5}, "A": {"all": 34.510000000000005, "old": 27.48888888888889, "latest": 97.7}, "C": {"all": 75.16, "old": 72.9, "latest": 95.5}}, "task_row_norm": [1.7868057580498213, 1.8877653448353897, 1.7957113023163138, 1.6707351440123912, 1.649496886021145, 1.6011186667024357, 1.5869141495767924, 1.5343871042790105, 1.5449357629505953, 1.4708502414996296], "elapsed_s": 19.3}, {"file": "final_K_original_s260919012_ces-nstat_seq-cifar100_None_500_50_20260919-051708_7f633548_last.pt", "arm": "K_original", "unit": 260919012, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.64, "old": 32.65555555555556, "latest": 82.5}, "A": {"all": 39.83, "old": 34.24444444444444, "latest": 90.10000000000001}, "C": {"all": 73.09, "old": 71.24444444444445, "latest": 89.7}}, "wa": {"J": {"all": 36.5, "old": 31.200000000000003, "latest": 84.2}, "A": {"all": 38.43, "old": 32.5, "latest": 91.8}, "C": {"all": 73.11, "old": 71.26666666666667, "latest": 89.7}}, "wa_nobias": {"J": {"all": 36.3, "old": 30.95555555555556, "latest": 84.39999999999999}, "A": {"all": 38.089999999999996, "old": 32.099999999999994, "latest": 92.0}, "C": {"all": 72.92999999999999, "old": 71.05555555555556, "latest": 89.8}}, "task_row_norm": [1.792902797662915, 1.9219747952041168, 1.7841222060733206, 1.7750342152715533, 1.7022542884297986, 1.6184194192008516, 1.523800266187743, 1.5392729498705844, 1.43985086493681, 1.5277270506798184], "elapsed_s": 19.1}, {"file": "final_K_none_s260919008_ces-nstat_seq-cifar100_None_500_50_20260919-051354_d10cac53_last.pt", "arm": "K_none", "unit": 260919008, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.8, "old": 13.055555555555555, "latest": 90.5}, "A": {"all": 20.71, "old": 11.955555555555556, "latest": 99.5}, "C": {"all": 78.75, "old": 77.37777777777778, "latest": 91.10000000000001}}, "wa": {"J": {"all": 18.67, "old": 10.677777777777777, "latest": 90.60000000000001}, "A": {"all": 18.82, "old": 9.855555555555556, "latest": 99.5}, "C": {"all": 78.76, "old": 77.38888888888889, "latest": 91.10000000000001}}, "wa_nobias": {"J": {"all": 18.7, "old": 10.711111111111112, "latest": 90.60000000000001}, "A": {"all": 18.89, "old": 9.933333333333334, "latest": 99.5}, "C": {"all": 78.69, "old": 77.3111111111111, "latest": 91.10000000000001}}, "task_row_norm": [1.4935274544303208, 1.5919958631895281, 1.542322767644503, 1.5073079515806858, 1.465969453939844, 1.4518666158167899, 1.412912888886846, 1.3929567666023732, 1.343478610605829, 1.3546285750350084], "elapsed_s": 19.0}, {"file": "final_K_none_s260919010_ces-nstat_seq-cifar100_None_500_50_20260919-051555_744dffcf_last.pt", "arm": "K_none", "unit": 260919010, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 21.71, "old": 13.511111111111113, "latest": 95.5}, "A": {"all": 21.19, "old": 12.466666666666667, "latest": 99.7}, "C": {"all": 80.53, "old": 78.82222222222222, "latest": 95.89999999999999}}, "wa": {"J": {"all": 17.7, "old": 9.022222222222222, "latest": 95.8}, "A": {"all": 17.29, "old": 8.100000000000001, "latest": 100.0}, "C": {"all": 80.55, "old": 78.84444444444445, "latest": 95.89999999999999}}, "wa_nobias": {"J": {"all": 17.71, "old": 9.044444444444444, "latest": 95.7}, "A": {"all": 17.29, "old": 8.100000000000001, "latest": 100.0}, "C": {"all": 80.44, "old": 78.73333333333333, "latest": 95.8}}, "task_row_norm": [1.486188576741553, 1.6170959628616721, 1.521979214299037, 1.4564984774608316, 1.470465829836246, 1.4060120070663154, 1.409138459244819, 1.38842612432683, 1.3657468971713076, 1.3094725734240438], "elapsed_s": 19.1}, {"file": "final_K_none_s260919012_ces-nstat_seq-cifar100_None_500_50_20260919-051756_b6531edc_last.pt", "arm": "K_none", "unit": 260919012, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 23.75, "old": 16.455555555555556, "latest": 89.4}, "A": {"all": 23.880000000000003, "old": 15.444444444444445, "latest": 99.8}, "C": {"all": 78.45, "old": 77.21111111111111, "latest": 89.60000000000001}}, "wa": {"J": {"all": 22.41, "old": 14.97777777777778, "latest": 89.3}, "A": {"all": 22.46, "old": 13.899999999999999, "latest": 99.5}, "C": {"all": 78.44, "old": 77.19999999999999, "latest": 89.60000000000001}}, "wa_nobias": {"J": {"all": 22.380000000000003, "old": 14.955555555555556, "latest": 89.2}, "A": {"all": 22.5, "old": 13.944444444444445, "latest": 99.5}, "C": {"all": 78.47, "old": 77.24444444444444, "latest": 89.5}}, "task_row_norm": [1.527515047942619, 1.659342674508459, 1.5422314793315208, 1.545235625637169, 1.4826748008986186, 1.4486012572302651, 1.3875210415714687, 1.3890121126920298, 1.3135281061441597, 1.3960781324161995], "elapsed_s": 19.1}, {"file": "final_DD_full_s260919502_ces-hdir-der_seq-cifar100_None_500_50_20260919-172316_78afb3bb_last.pt", "arm": "DD_full", "unit": 260919502, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.5, "old": 28.366666666666667, "latest": 89.7}, "A": {"all": 35.85, "old": 29.311111111111114, "latest": 94.69999999999999}, "C": {"all": 73.71000000000001, "old": 71.51111111111112, "latest": 93.5}}, "wa": {"J": {"all": 32.69, "old": 26.200000000000003, "latest": 91.10000000000001}, "A": {"all": 33.739999999999995, "old": 26.72222222222222, "latest": 96.89999999999999}, "C": {"all": 73.69, "old": 71.48888888888888, "latest": 93.5}}, "wa_nobias": {"J": {"all": 32.589999999999996, "old": 26.077777777777776, "latest": 91.2}, "A": {"all": 33.480000000000004, "old": 26.41111111111111, "latest": 97.1}, "C": {"all": 73.77, "old": 71.57777777777777, "latest": 93.5}}, "task_row_norm": [1.7487338492478386, 1.929063993994324, 1.836294199052699, 1.7219571890701004, 1.686067787466414, 1.5841296421384812, 1.57818138644608, 1.5203789378940282, 1.5244515368371876, 1.4830375733203343], "elapsed_s": 19.1}, {"file": "final_DD_hperm_s260919501_ces-hdir-der_seq-cifar100_None_500_50_20260919-172304_1be4000d_last.pt", "arm": "DD_hperm", "unit": 260919501, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 30.0, "old": 24.644444444444442, "latest": 78.2}, "A": {"all": 32.7, "old": 25.711111111111112, "latest": 95.6}, "C": {"all": 60.67999999999999, "old": 58.43333333333333, "latest": 80.9}}, "wa": {"J": {"all": 29.27, "old": 23.822222222222223, "latest": 78.3}, "A": {"all": 31.75, "old": 24.566666666666666, "latest": 96.39999999999999}, "C": {"all": 60.67999999999999, "old": 58.43333333333333, "latest": 80.9}}, "wa_nobias": {"J": {"all": 29.01, "old": 23.533333333333335, "latest": 78.3}, "A": {"all": 31.419999999999998, "old": 24.144444444444446, "latest": 96.89999999999999}, "C": {"all": 60.720000000000006, "old": 58.48888888888889, "latest": 80.80000000000001}}, "task_row_norm": [1.7597392597807597, 1.947771216301362, 1.8925498373888896, 1.7488278234612296, 1.7240014636173366, 1.6520370834479672, 1.517569384962287, 1.537497406242966, 1.4490655142251416, 1.5764176170505912], "elapsed_s": 19.1}, {"file": "final_DD_hperm_s260919503_ces-hdir-der_seq-cifar100_None_500_50_20260919-172352_5126aede_last.pt", "arm": "DD_hperm", "unit": 260919503, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 27.93, "old": 20.866666666666667, "latest": 91.5}, "A": {"all": 29.169999999999998, "old": 21.566666666666666, "latest": 97.6}, "C": {"all": 59.45, "old": 55.72222222222222, "latest": 93.0}}, "wa": {"J": {"all": 26.619999999999997, "old": 19.366666666666667, "latest": 91.9}, "A": {"all": 27.5, "old": 19.644444444444446, "latest": 98.2}, "C": {"all": 59.470000000000006, "old": 55.74444444444444, "latest": 93.0}}, "wa_nobias": {"J": {"all": 26.51, "old": 19.255555555555556, "latest": 91.8}, "A": {"all": 27.330000000000002, "old": 19.444444444444443, "latest": 98.3}, "C": {"all": 59.58, "old": 55.87777777777777, "latest": 92.9}}, "task_row_norm": [1.6147902572114934, 1.9518450891740955, 1.8188257943408057, 1.7803686303689896, 1.7023915482205516, 1.5972066398381162, 1.5681613408083392, 1.5826078857151535, 1.5247143819518385, 1.5069042343887442], "elapsed_s": 19.2}, {"file": "final_TN_full_s260919408_ces-nstat_seq-tinyimg_None_500_100_20260920-062351_38d9d839_last.pt", "arm": "TN_full", "unit": 260919408, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 18.82, "old": 12.766666666666667, "latest": 73.3}, "A": {"all": 21.03, "old": 13.677777777777777, "latest": 87.2}, "C": {"all": 53.48, "old": 50.93333333333333, "latest": 76.4}}, "wa": {"J": {"all": 17.45, "old": 11.088888888888889, "latest": 74.7}, "A": {"all": 19.27, "old": 10.955555555555556, "latest": 94.1}, "C": {"all": 53.489999999999995, "old": 50.94444444444444, "latest": 76.4}}, "wa_nobias": {"J": {"all": 17.35, "old": 10.955555555555556, "latest": 74.9}, "A": {"all": 19.11, "old": 10.755555555555555, "latest": 94.3}, "C": {"all": 53.529999999999994, "old": 50.97777777777778, "latest": 76.5}}, "task_row_norm": [2.5588339817776893, 2.5998307142948525, 2.468153533668174, 2.2794601837182817, 2.1855614093059628, 2.049674293335367, 2.038130502866692, 1.867444492518942, 1.8622909667267689, 1.9007323024543994], "elapsed_s": 98.6}, {"file": "final_TN_none_s260919408_ces-nstat_seq-tinyimg_None_500_100_20260920-062551_878c3f7c_last.pt", "arm": "TN_none", "unit": 260919408, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.72, "old": 3.2333333333333334, "latest": 78.10000000000001}, "A": {"all": 12.32, "old": 2.611111111111111, "latest": 99.7}, "C": {"all": 62.19, "old": 60.41111111111112, "latest": 78.2}}, "wa": {"J": {"all": 11.23, "old": 3.8000000000000003, "latest": 78.10000000000001}, "A": {"all": 12.91, "old": 3.277777777777778, "latest": 99.6}, "C": {"all": 62.19, "old": 60.41111111111112, "latest": 78.2}}, "wa_nobias": {"J": {"all": 11.2, "old": 3.7999999999999994, "latest": 77.8}, "A": {"all": 12.95, "old": 3.3222222222222224, "latest": 99.6}, "C": {"all": 62.1, "old": 60.34444444444445, "latest": 77.9}}, "task_row_norm": [2.076646350535322, 2.0058939027122547, 1.953499860125526, 1.8695780733381633, 1.893168495615226, 1.8250805589368801, 1.8243017272892519, 1.7534549909102854, 1.7656666606296578, 1.8475281165246422], "elapsed_s": 99.7}, {"file": "final_TN_niso_s260919408_ces-nstat_seq-tinyimg_None_500_100_20260920-062451_8d4d809e_last.pt", "arm": "TN_niso", "unit": 260919408, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 19.95, "old": 14.844444444444443, "latest": 65.9}, "A": {"all": 21.94, "old": 15.700000000000001, "latest": 78.10000000000001}, "C": {"all": 52.7, "old": 50.36666666666667, "latest": 73.7}}, "wa": {"J": {"all": 18.689999999999998, "old": 12.977777777777778, "latest": 70.1}, "A": {"all": 20.5, "old": 12.955555555555556, "latest": 88.4}, "C": {"all": 52.71, "old": 50.37777777777777, "latest": 73.7}}, "wa_nobias": {"J": {"all": 18.57, "old": 12.855555555555554, "latest": 70.0}, "A": {"all": 20.4, "old": 12.81111111111111, "latest": 88.7}, "C": {"all": 52.71, "old": 50.400000000000006, "latest": 73.5}}, "task_row_norm": [2.558103269832574, 2.620037912914118, 2.4846167070518312, 2.298187172720161, 2.2062810057172326, 2.0701508040771723, 2.0499968504527324, 1.8813589788915155, 1.855279574982092, 1.8886806495083892], "elapsed_s": 104.3}, {"file": "final_TH_perm_s260919304_ces-nstat_seq-tinyimg_None_500_100_20260919-112632_ce654e92_last.pt", "arm": "TH_perm", "unit": 260919304, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 13.27, "old": 7.066666666666666, "latest": 69.1}, "A": {"all": 16.69, "old": 8.3, "latest": 92.2}, "C": {"all": 33.2, "old": 28.944444444444443, "latest": 71.5}}, "wa": {"J": {"all": 12.169999999999998, "old": 5.7, "latest": 70.39999999999999}, "A": {"all": 15.0, "old": 5.866666666666667, "latest": 97.2}, "C": {"all": 33.2, "old": 28.95555555555556, "latest": 71.39999999999999}}, "wa_nobias": {"J": {"all": 12.08, "old": 5.611111111111111, "latest": 70.3}, "A": {"all": 14.89, "old": 5.688888888888889, "latest": 97.7}, "C": {"all": 33.18, "old": 28.944444444444443, "latest": 71.3}}, "task_row_norm": [2.562089742353588, 2.8014628561564003, 2.5749929050085085, 2.453831472315806, 2.353828903287148, 2.2114874674759575, 2.096230827540771, 2.038272155109259, 1.9858969314863522, 1.9656923027730318], "elapsed_s": 105.5}]

==> anc/supplementary_material/data/collected_wa/WA_Dp1.json <==
[{"file": "final_K_full_s260918702_ces-nstat_seq-cifar100_None_500_50_20260918-214502_55ee5f8e_last.pt", "arm": "K_full", "unit": 260918702, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.75, "old": 32.0, "latest": 79.5}, "A": {"all": 37.39, "old": 32.0, "latest": 85.9}, "C": {"all": 76.47, "old": 74.94444444444444, "latest": 90.2}}, "wa": {"J": {"all": 35.35, "old": 30.06666666666667, "latest": 82.89999999999999}, "A": {"all": 36.19, "old": 30.133333333333333, "latest": 90.7}, "C": {"all": 76.47, "old": 74.94444444444444, "latest": 90.2}}, "wa_nobias": {"J": {"all": 35.13, "old": 29.82222222222222, "latest": 82.89999999999999}, "A": {"all": 35.910000000000004, "old": 29.78888888888889, "latest": 91.0}, "C": {"all": 76.51, "old": 74.98888888888888, "latest": 90.2}}, "task_row_norm": [1.7955898349645978, 1.9257370962360987, 1.7991507958583537, 1.751270362339837, 1.675199312505071, 1.646167440597153, 1.5467033834296615, 1.4623516508659287, 1.4516204931504588, 1.521952856485124], "elapsed_s": 22.3}, {"file": "final_K_full_s260918704_ces-nstat_seq-cifar100_None_500_50_20260918-214703_4b52e6a3_last.pt", "arm": "K_full", "unit": 260918704, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.85, "old": 34.111111111111114, "latest": 81.5}, "A": {"all": 39.96, "old": 34.766666666666666, "latest": 86.7}, "C": {"all": 77.33, "old": 75.78888888888889, "latest": 91.2}}, "wa": {"J": {"all": 36.769999999999996, "old": 31.477777777777778, "latest": 84.39999999999999}, "A": {"all": 37.53, "old": 31.700000000000003, "latest": 90.0}, "C": {"all": 77.32000000000001, "old": 75.77777777777777, "latest": 91.2}}, "wa_nobias": {"J": {"all": 36.730000000000004, "old": 31.444444444444443, "latest": 84.3}, "A": {"all": 37.45, "old": 31.54444444444444, "latest": 90.60000000000001}, "C": {"all": 77.28999999999999, "old": 75.74444444444445, "latest": 91.2}}, "task_row_norm": [1.7965001610949158, 1.9195341345111512, 1.794669142499123, 1.67034676669662, 1.7272692050752063, 1.6239875179847736, 1.5695296036758377, 1.5754039387819816, 1.4886125058137982, 1.463021937847032], "elapsed_s": 19.1}, {"file": "final_K_full_s260918706_ces-nstat_seq-cifar100_None_500_50_20260918-214903_a7c86268_last.pt", "arm": "K_full", "unit": 260918706, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.2, "old": 32.988888888888894, "latest": 85.1}, "A": {"all": 39.09, "old": 33.333333333333336, "latest": 90.9}, "C": {"all": 77.26, "old": 75.64444444444445, "latest": 91.8}}, "wa": {"J": {"all": 37.22, "old": 31.733333333333334, "latest": 86.6}, "A": {"all": 37.96, "old": 31.900000000000002, "latest": 92.5}, "C": {"all": 77.27000000000001, "old": 75.65555555555555, "latest": 91.8}}, "wa_nobias": {"J": {"all": 36.95, "old": 31.43333333333333, "latest": 86.6}, "A": {"all": 37.69, "old": 31.58888888888889, "latest": 92.60000000000001}, "C": {"all": 77.24, "old": 75.62222222222222, "latest": 91.8}}, "task_row_norm": [1.6777291245469066, 1.8284768437199816, 1.7467887896757979, 1.684789172125356, 1.6895965129033699, 1.5609454435228933, 1.5657000857116734, 1.5887357550763146, 1.4925124167063462, 1.4947707315725864], "elapsed_s": 19.3}, {"file": "final_K_full_s260918708_ces-nstat_seq-cifar100_None_500_50_20260919-000827_d539fbc1_last.pt", "arm": "K_full", "unit": 260918708, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.56, "old": 31.333333333333332, "latest": 83.6}, "A": {"all": 37.760000000000005, "old": 31.65555555555555, "latest": 92.7}, "C": {"all": 74.95, "old": 73.41111111111111, "latest": 88.8}}, "wa": {"J": {"all": 34.97, "old": 29.43333333333333, "latest": 84.8}, "A": {"all": 36.33, "old": 29.811111111111114, "latest": 95.0}, "C": {"all": 74.92999999999999, "old": 73.4, "latest": 88.7}}, "wa_nobias": {"J": {"all": 34.83, "old": 29.299999999999997, "latest": 84.6}, "A": {"all": 36.08, "old": 29.522222222222222, "latest": 95.1}, "C": {"all": 74.92, "old": 73.41111111111111, "latest": 88.5}}, "task_row_norm": [1.8405757295283347, 1.9194697863649792, 1.8729092377041787, 1.7035023773727318, 1.6914450891593997, 1.6154621179308488, 1.5882458751529929, 1.621816841097108, 1.4435870272350069, 1.5235593887442178], "elapsed_s": 19.3}, {"file": "final_K_full_s260918716_ces-nstat_seq-cifar100_None_500_50_20260919-002331_4767afb2_last.pt", "arm": "K_full", "unit": 260918716, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.12, "old": 33.86666666666667, "latest": 76.4}, "A": {"all": 39.75, "old": 34.97777777777778, "latest": 82.69999999999999}, "C": {"all": 75.66, "old": 74.01111111111112, "latest": 90.5}}, "wa": {"J": {"all": 37.41, "old": 32.81111111111111, "latest": 78.8}, "A": {"all": 38.660000000000004, "old": 33.41111111111111, "latest": 85.9}, "C": {"all": 75.64, "old": 73.98888888888888, "latest": 90.5}}, "wa_nobias": {"J": {"all": 37.39, "old": 32.78888888888889, "latest": 78.8}, "A": {"all": 38.68, "old": 33.43333333333333, "latest": 85.9}, "C": {"all": 75.57000000000001, "old": 73.92222222222222, "latest": 90.4}}, "task_row_norm": [1.758810765303051, 1.917786965238165, 1.795536170825553, 1.760485248339276, 1.6507559816650723, 1.594579527945824, 1.5791073297996558, 1.5422081023953802, 1.465094330679544, 1.5384092500775701], "elapsed_s": 19.0}, {"file": "final_K_Nnone_s260918701_ces-nstat_seq-cifar100_None_500_50_20260918-214414_96bad5b4_last.pt", "arm": "K_Nnone", "unit": 260918701, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 25.880000000000003, "old": 18.677777777777777, "latest": 90.7}, "A": {"all": 25.98, "old": 17.799999999999997, "latest": 99.6}, "C": {"all": 82.24, "old": 81.28888888888889, "latest": 90.8}}, "wa": {"J": {"all": 25.000000000000004, "old": 17.733333333333334, "latest": 90.4}, "A": {"all": 25.1, "old": 16.844444444444445, "latest": 99.4}, "C": {"all": 82.22, "old": 81.26666666666667, "latest": 90.8}}, "wa_nobias": {"J": {"all": 25.009999999999998, "old": 17.733333333333334, "latest": 90.5}, "A": {"all": 25.09, "old": 16.833333333333332, "latest": 99.4}, "C": {"all": 82.17999999999999, "old": 81.21111111111111, "latest": 90.9}}, "task_row_norm": [1.4710364383371703, 1.623468693304368, 1.528931181303608, 1.5019708302840202, 1.491077507561878, 1.446942597289239, 1.3896509729264968, 1.349810710809281, 1.3166858436512807, 1.4014356971627144], "elapsed_s": 19.0}, {"file": "final_K_Nnone_s260918703_ces-nstat_seq-cifar100_None_500_50_20260918-214614_0ba25dba_last.pt", "arm": "K_Nnone", "unit": 260918703, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.6, "old": 15.133333333333333, "latest": 89.8}, "A": {"all": 22.55, "old": 14.0, "latest": 99.5}, "C": {"all": 80.84, "old": 79.80000000000001, "latest": 90.2}}, "wa": {"J": {"all": 22.69, "old": 15.233333333333333, "latest": 89.8}, "A": {"all": 22.65, "old": 14.144444444444444, "latest": 99.2}, "C": {"all": 80.83, "old": 79.78888888888889, "latest": 90.2}}, "wa_nobias": {"J": {"all": 22.810000000000002, "old": 15.355555555555558, "latest": 89.9}, "A": {"all": 22.71, "old": 14.211111111111112, "latest": 99.2}, "C": {"all": 80.88, "old": 79.83333333333333, "latest": 90.3}}, "task_row_norm": [1.494101407344457, 1.6201100884356507, 1.5607267403831135, 1.4905798332600473, 1.4600522675410912, 1.4068754852041367, 1.397290374531645, 1.3380167961315341, 1.343459823061633, 1.4267741394145166], "elapsed_s": 18.8}, {"file": "final_K_Nnone_s260918705_ces-nstat_seq-cifar100_None_500_50_20260918-214815_f0ad5db1_last.pt", "arm": "K_Nnone", "unit": 260918705, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.2, "old": 14.777777777777779, "latest": 89.0}, "A": {"all": 22.520000000000003, "old": 13.966666666666667, "latest": 99.5}, "C": {"all": 77.82000000000001, "old": 76.54444444444444, "latest": 89.3}}, "wa": {"J": {"all": 18.96, "old": 11.166666666666666, "latest": 89.1}, "A": {"all": 19.4, "old": 10.488888888888887, "latest": 99.6}, "C": {"all": 77.83, "old": 76.55555555555556, "latest": 89.3}}, "wa_nobias": {"J": {"all": 18.919999999999998, "old": 11.122222222222224, "latest": 89.1}, "A": {"all": 19.419999999999998, "old": 10.5, "latest": 99.7}, "C": {"all": 77.81, "old": 76.53333333333335, "latest": 89.3}}, "task_row_norm": [1.524316359846162, 1.7016397827598553, 1.5495154742574246, 1.527100647624395, 1.5339992536929365, 1.5083042212331137, 1.4281351197908911, 1.4388056707765347, 1.439394286967208, 1.395259565143538], "elapsed_s": 19.1}, {"file": "final_K_Nnone_s260918707_ces-nstat_seq-cifar100_None_500_50_20260919-000618_e1f66f54_last.pt", "arm": "K_Nnone", "unit": 260918707, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.46, "old": 15.988888888888889, "latest": 80.7}, "A": {"all": 23.509999999999998, "old": 15.044444444444444, "latest": 99.7}, "C": {"all": 77.64, "old": 77.27777777777777, "latest": 80.9}}, "wa": {"J": {"all": 22.64, "old": 16.200000000000003, "latest": 80.60000000000001}, "A": {"all": 23.919999999999998, "old": 15.533333333333331, "latest": 99.4}, "C": {"all": 77.66, "old": 77.30000000000001, "latest": 80.9}}, "wa_nobias": {"J": {"all": 22.630000000000003, "old": 16.200000000000003, "latest": 80.5}, "A": {"all": 23.95, "old": 15.566666666666666, "latest": 99.4}, "C": {"all": 77.67999999999999, "old": 77.32222222222222, "latest": 80.9}}, "task_row_norm": [1.5006901802797623, 1.6047069987981992, 1.5507860442675554, 1.4932038740864644, 1.4421953546081405, 1.4584828326041799, 1.4553174419472081, 1.388864572472261, 1.3595613941123308, 1.4635340531362035], "elapsed_s": 18.9}, {"file": "final_K_Nnone_s260918715_ces-nstat_seq-cifar100_None_500_50_20260919-002243_e35e9e3e_last.pt", "arm": "K_Nnone", "unit": 260918715, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.18, "old": 14.566666666666666, "latest": 90.7}, "A": {"all": 22.06, "old": 13.433333333333332, "latest": 99.7}, "C": {"all": 78.87, "old": 77.54444444444444, "latest": 90.8}}, "wa": {"J": {"all": 21.21, "old": 13.5, "latest": 90.60000000000001}, "A": {"all": 21.32, "old": 12.622222222222222, "latest": 99.6}, "C": {"all": 78.86, "old": 77.53333333333333, "latest": 90.8}}, "wa_nobias": {"J": {"all": 21.28, "old": 13.577777777777778, "latest": 90.60000000000001}, "A": {"all": 21.39, "old": 12.7, "latest": 99.6}, "C": {"all": 78.92, "old": 77.6, "latest": 90.8}}, "task_row_norm": [1.4645096517709306, 1.5918928263047274, 1.5148029724772396, 1.4881213570594976, 1.4432772989038924, 1.4004309422497379, 1.4131080919296355, 1.363491397364037, 1.3145786405184647, 1.3799826662362658], "elapsed_s": 18.7}, {"file": "final_K_Nnone_s260918720_ces-nstat_seq-cifar100_None_500_50_20260919-002443_ce409ca6_last.pt", "arm": "K_Nnone", "unit": 260918720, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.39, "old": 15.166666666666666, "latest": 87.4}, "A": {"all": 22.29, "old": 13.666666666666666, "latest": 99.9}, "C": {"all": 80.66, "old": 79.9, "latest": 87.5}}, "wa": {"J": {"all": 20.84, "old": 13.444444444444445, "latest": 87.4}, "A": {"all": 21.06, "old": 12.3, "latest": 99.9}, "C": {"all": 80.66, "old": 79.9, "latest": 87.5}}, "wa_nobias": {"J": {"all": 20.9, "old": 13.466666666666667, "latest": 87.8}, "A": {"all": 21.130000000000003, "old": 12.377777777777778, "latest": 99.9}, "C": {"all": 80.71000000000001, "old": 79.91111111111111, "latest": 87.9}}, "task_row_norm": [1.50780636367673, 1.672285763506845, 1.580013772742382, 1.5402096806369496, 1.4569665353045576, 1.4596976558698749, 1.378898836222397, 1.3747569245336446, 1.3382855479691809, 1.4089007168113112], "elapsed_s": 19.0}, {"file": "final_K_Hperm_s260918702_ces-nstat_seq-cifar100_None_500_50_20260918-214538_43df87e7_last.pt", "arm": "K_Hperm", "unit": 260918702, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.82, "old": 27.41111111111111, "latest": 81.5}, "A": {"all": 34.2, "old": 28.055555555555557, "latest": 89.5}, "C": {"all": 63.38000000000001, "old": 60.57777777777778, "latest": 88.6}}, "wa": {"J": {"all": 31.71, "old": 25.955555555555556, "latest": 83.5}, "A": {"all": 32.83, "old": 26.244444444444444, "latest": 92.10000000000001}, "C": {"all": 63.43000000000001, "old": 60.63333333333334, "latest": 88.6}}, "wa_nobias": {"J": {"all": 31.52, "old": 25.755555555555556, "latest": 83.39999999999999}, "A": {"all": 32.61, "old": 25.966666666666665, "latest": 92.4}, "C": {"all": 63.31, "old": 60.5, "latest": 88.6}}, "task_row_norm": [1.810631150199849, 1.9404993305933391, 1.8493547056732513, 1.8467588205741954, 1.721596323611704, 1.6793343009260489, 1.5883116536610484, 1.51129976671371, 1.477308666197381, 1.5110738520918345], "elapsed_s": 18.8}, {"file": "final_K_Hperm_s260918704_ces-nstat_seq-cifar100_None_500_50_20260918-214739_efb3eaec_last.pt", "arm": "K_Hperm", "unit": 260918704, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.32, "old": 27.38888888888889, "latest": 86.7}, "A": {"all": 34.61, "old": 28.066666666666666, "latest": 93.5}, "C": {"all": 64.39, "old": 61.41111111111112, "latest": 91.2}}, "wa": {"J": {"all": 31.439999999999998, "old": 25.144444444444446, "latest": 88.1}, "A": {"all": 32.66, "old": 25.688888888888886, "latest": 95.39999999999999}, "C": {"all": 64.39, "old": 61.41111111111112, "latest": 91.2}}, "wa_nobias": {"J": {"all": 31.380000000000003, "old": 25.055555555555557, "latest": 88.3}, "A": {"all": 32.489999999999995, "old": 25.5, "latest": 95.39999999999999}, "C": {"all": 64.39, "old": 61.388888888888886, "latest": 91.4}}, "task_row_norm": [1.8018054997835922, 1.9375965258302805, 1.82219891995707, 1.7197671883106747, 1.739716793950813, 1.647285532628345, 1.5918635336524127, 1.60375712204648, 1.5254599242319289, 1.4831222972809088], "elapsed_s": 18.9}, {"file": "final_K_Hperm_s260918706_ces-nstat_seq-cifar100_None_500_50_20260918-214939_866d668e_last.pt", "arm": "K_Hperm", "unit": 260918706, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.51, "old": 27.53333333333333, "latest": 87.3}, "A": {"all": 34.4, "old": 28.022222222222222, "latest": 91.8}, "C": {"all": 63.52, "old": 60.32222222222222, "latest": 92.30000000000001}}, "wa": {"J": {"all": 31.96, "old": 25.71111111111111, "latest": 88.2}, "A": {"all": 32.63, "old": 25.866666666666667, "latest": 93.5}, "C": {"all": 63.52, "old": 60.32222222222222, "latest": 92.30000000000001}}, "wa_nobias": {"J": {"all": 31.82, "old": 25.522222222222222, "latest": 88.5}, "A": {"all": 32.47, "old": 25.666666666666668, "latest": 93.7}, "C": {"all": 63.61, "old": 60.42222222222222, "latest": 92.30000000000001}}, "task_row_norm": [1.6707698426614421, 1.870381169347365, 1.7963806143430663, 1.713019191469337, 1.7458078846640237, 1.6162793647991585, 1.6088227637430286, 1.6091721405058141, 1.5295301534921637, 1.504302624765509], "elapsed_s": 18.8}, {"file": "final_K_Hperm_s260918708_ces-nstat_seq-cifar100_None_500_50_20260919-000903_2412a646_last.pt", "arm": "K_Hperm", "unit": 260918708, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.209999999999994, "old": 27.466666666666665, "latest": 84.89999999999999}, "A": {"all": 34.44, "old": 27.811111111111114, "latest": 94.1}, "C": {"all": 62.11, "old": 59.111111111111114, "latest": 89.1}}, "wa": {"J": {"all": 31.77, "old": 25.78888888888889, "latest": 85.6}, "A": {"all": 33.11, "old": 26.200000000000003, "latest": 95.3}, "C": {"all": 62.080000000000005, "old": 59.088888888888896, "latest": 89.0}}, "wa_nobias": {"J": {"all": 31.6, "old": 25.6, "latest": 85.6}, "A": {"all": 32.94, "old": 25.977777777777778, "latest": 95.6}, "C": {"all": 62.05, "old": 59.05555555555556, "latest": 89.0}}, "task_row_norm": [1.798789376562241, 1.9420413151319214, 1.856090427423488, 1.7073128535298092, 1.7263074053616232, 1.655773911053648, 1.6308426743727225, 1.6378474744012745, 1.471018558549839, 1.528587482059503], "elapsed_s": 19.0}, {"file": "final_K_Hperm_s260918716_ces-nstat_seq-cifar100_None_500_50_20260919-002407_91432966_last.pt", "arm": "K_Hperm", "unit": 260918716, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.64, "old": 26.766666666666666, "latest": 85.5}, "A": {"all": 34.32, "old": 27.91111111111111, "latest": 92.0}, "C": {"all": 63.86, "old": 60.888888888888886, "latest": 90.60000000000001}}, "wa": {"J": {"all": 31.389999999999997, "old": 25.211111111111112, "latest": 87.0}, "A": {"all": 32.71, "old": 25.88888888888889, "latest": 94.1}, "C": {"all": 63.839999999999996, "old": 60.86666666666666, "latest": 90.60000000000001}}, "wa_nobias": {"J": {"all": 31.43, "old": 25.22222222222222, "latest": 87.3}, "A": {"all": 32.760000000000005, "old": 25.900000000000002, "latest": 94.5}, "C": {"all": 63.86, "old": 60.888888888888886, "latest": 90.60000000000001}}, "task_row_norm": [1.8047911043041012, 1.9614081348995391, 1.8723718807800107, 1.8159930535625162, 1.6853293495582828, 1.6256920435273685, 1.6156864951589498, 1.5595686703289662, 1.480965662707098, 1.5371769966902087], "elapsed_s": 19.1}, {"file": "final_K_Niso_s260918701_ces-nstat_seq-cifar100_None_500_50_20260918-214426_38a2adef_last.pt", "arm": "K_Niso", "unit": 260918701, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.96, "old": 34.71111111111111, "latest": 77.2}, "A": {"all": 40.35, "old": 35.422222222222224, "latest": 84.7}, "C": {"all": 76.34, "old": 75.06666666666666, "latest": 87.8}}, "wa": {"J": {"all": 37.739999999999995, "old": 33.2, "latest": 78.60000000000001}, "A": {"all": 39.47, "old": 34.18888888888889, "latest": 87.0}, "C": {"all": 76.35, "old": 75.07777777777778, "latest": 87.8}}, "wa_nobias": {"J": {"all": 37.56, "old": 33.0, "latest": 78.60000000000001}, "A": {"all": 39.21, "old": 33.833333333333336, "latest": 87.6}, "C": {"all": 76.4, "old": 75.14444444444445, "latest": 87.7}}, "task_row_norm": [1.718345061533406, 1.8780178312386844, 1.7770624547585019, 1.6989047511875142, 1.6990352262781698, 1.6456961631149554, 1.5125906408837833, 1.4952147872124673, 1.467950022740348, 1.5333758645409916], "elapsed_s": 19.1}, {"file": "final_K_Niso_s260918703_ces-nstat_seq-cifar100_None_500_50_20260918-214626_ccf31913_last.pt", "arm": "K_Niso", "unit": 260918703, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.7, "old": 33.7, "latest": 83.7}, "A": {"all": 39.69, "old": 33.900000000000006, "latest": 91.8}, "C": {"all": 76.87, "old": 75.44444444444444, "latest": 89.7}}, "wa": {"J": {"all": 37.7, "old": 32.455555555555556, "latest": 84.89999999999999}, "A": {"all": 38.63, "old": 32.51111111111111, "latest": 93.7}, "C": {"all": 76.87, "old": 75.44444444444444, "latest": 89.7}}, "wa_nobias": {"J": {"all": 37.65, "old": 32.36666666666667, "latest": 85.2}, "A": {"all": 38.58, "old": 32.44444444444444, "latest": 93.8}, "C": {"all": 76.88, "old": 75.43333333333334, "latest": 89.9}}, "task_row_norm": [1.737807750493125, 1.929157917319611, 1.7912593027540118, 1.7081627734336258, 1.6279416907029556, 1.5906931620565234, 1.556318799995088, 1.5016417255569265, 1.488630763365056, 1.5288605544294094], "elapsed_s": 19.5}, {"file": "final_K_Niso_s260918705_ces-nstat_seq-cifar100_None_500_50_20260918-214827_2d5bbb21_last.pt", "arm": "K_Niso", "unit": 260918705, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.940000000000005, "old": 33.36666666666667, "latest": 79.10000000000001}, "A": {"all": 41.06, "old": 36.06666666666667, "latest": 86.0}, "C": {"all": 73.28999999999999, "old": 71.63333333333334, "latest": 88.2}}, "wa": {"J": {"all": 36.2, "old": 31.144444444444446, "latest": 81.69999999999999}, "A": {"all": 39.260000000000005, "old": 33.62222222222223, "latest": 90.0}, "C": {"all": 73.32000000000001, "old": 71.66666666666667, "latest": 88.2}}, "wa_nobias": {"J": {"all": 36.059999999999995, "old": 30.944444444444443, "latest": 82.1}, "A": {"all": 39.05, "old": 33.333333333333336, "latest": 90.5}, "C": {"all": 73.22, "old": 71.55555555555556, "latest": 88.2}}, "task_row_norm": [1.7732566420117544, 1.9982436237139993, 1.7873103640822237, 1.72540010639301, 1.7118364272530766, 1.6785652203355408, 1.5783875904810867, 1.5891907069488698, 1.5791016123745885, 1.5285585308339689], "elapsed_s": 19.4}, {"file": "final_K_Niso_s260918707_ces-nstat_seq-cifar100_None_500_50_20260919-000630_b863c38f_last.pt", "arm": "K_Niso", "unit": 260918707, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.81, "old": 31.400000000000002, "latest": 75.5}, "A": {"all": 38.62, "old": 32.71111111111111, "latest": 91.8}, "C": {"all": 74.12, "old": 73.41111111111111, "latest": 80.5}}, "wa": {"J": {"all": 34.89, "old": 30.27777777777778, "latest": 76.4}, "A": {"all": 37.81, "old": 31.633333333333333, "latest": 93.4}, "C": {"all": 74.14, "old": 73.43333333333334, "latest": 80.5}}, "wa_nobias": {"J": {"all": 34.739999999999995, "old": 30.122222222222224, "latest": 76.3}, "A": {"all": 37.6, "old": 31.38888888888889, "latest": 93.5}, "C": {"all": 74.17999999999999, "old": 73.5, "latest": 80.30000000000001}}, "task_row_norm": [1.7963550404074673, 1.859455223883812, 1.7793665832447516, 1.7186522162537745, 1.5958303480409488, 1.6272359673749477, 1.6228388951005441, 1.5656999045334448, 1.5231782203607565, 1.574455467570858], "elapsed_s": 19.0}, {"file": "final_K_Niso_s260918715_ces-nstat_seq-cifar100_None_500_50_20260919-002255_1c9c6508_last.pt", "arm": "K_Niso", "unit": 260918715, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.71, "old": 32.36666666666667, "latest": 85.8}, "A": {"all": 39.25, "old": 33.2, "latest": 93.7}, "C": {"all": 74.75, "old": 73.03333333333333, "latest": 90.2}}, "wa": {"J": {"all": 36.8, "old": 31.255555555555556, "latest": 86.7}, "A": {"all": 38.21, "old": 31.91111111111111, "latest": 94.89999999999999}, "C": {"all": 74.77000000000001, "old": 73.05555555555556, "latest": 90.2}}, "wa_nobias": {"J": {"all": 36.76, "old": 31.22222222222222, "latest": 86.6}, "A": {"all": 38.11, "old": 31.811111111111114, "latest": 94.8}, "C": {"all": 74.86, "old": 73.16666666666667, "latest": 90.10000000000001}}, "task_row_norm": [1.8389652334079625, 1.9521939403368733, 1.7616882765836976, 1.7384114341352386, 1.626321548825728, 1.5820079783251686, 1.5873854641906942, 1.5304907319816496, 1.459290093237549, 1.5328622404846093], "elapsed_s": 18.9}, {"file": "final_K_Niso_s260918720_ces-nstat_seq-cifar100_None_500_50_20260919-002456_50b21e79_last.pt", "arm": "K_Niso", "unit": 260918720, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.980000000000004, "old": 32.455555555555556, "latest": 77.7}, "A": {"all": 38.92, "old": 33.2, "latest": 90.4}, "C": {"all": 75.22, "old": 74.16666666666667, "latest": 84.7}}, "wa": {"J": {"all": 36.190000000000005, "old": 31.433333333333337, "latest": 79.0}, "A": {"all": 37.910000000000004, "old": 31.91111111111111, "latest": 91.9}, "C": {"all": 75.22, "old": 74.16666666666667, "latest": 84.7}}, "wa_nobias": {"J": {"all": 36.03, "old": 31.244444444444444, "latest": 79.10000000000001}, "A": {"all": 37.75, "old": 31.733333333333334, "latest": 91.9}, "C": {"all": 75.25, "old": 74.1888888888889, "latest": 84.8}}, "task_row_norm": [1.7268143821394872, 1.893710428026812, 1.824962361381606, 1.7604474831416266, 1.6804108660915964, 1.5892747533141545, 1.536604576934257, 1.493217043332424, 1.473722350170177, 1.5517468969612374], "elapsed_s": 19.2}, {"file": "final_K_Hiso_s260918702_ces-iso_seq-cifar100_None_500_50_20260918-214550_9f332bcc_last.pt", "arm": "K_Hiso", "unit": 260918702, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.22, "old": 27.922222222222224, "latest": 80.9}, "A": {"all": 33.519999999999996, "old": 27.655555555555555, "latest": 86.3}, "C": {"all": 71.03999999999999, "old": 68.93333333333334, "latest": 90.0}}, "wa": {"J": {"all": 32.839999999999996, "old": 27.422222222222224, "latest": 81.6}, "A": {"all": 33.1, "old": 27.055555555555557, "latest": 87.5}, "C": {"all": 71.02, "old": 68.9111111111111, "latest": 90.0}}, "wa_nobias": {"J": {"all": 32.69, "old": 27.233333333333334, "latest": 81.8}, "A": {"all": 32.81, "old": 26.62222222222222, "latest": 88.5}, "C": {"all": 70.99, "old": 68.87777777777778, "latest": 90.0}}, "task_row_norm": [1.647236461208707, 1.7529082114694319, 1.670250006452011, 1.6564331674392343, 1.5855143160247807, 1.5856338230194469, 1.5304275722618887, 1.4404192147602863, 1.467704168250517, 1.5085581238248043], "elapsed_s": 19.2}, {"file": "final_K_Hiso_s260918704_ces-iso_seq-cifar100_None_500_50_20260918-214751_9d2216ce_last.pt", "arm": "K_Hiso", "unit": 260918704, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.18, "old": 30.811111111111114, "latest": 84.5}, "A": {"all": 36.85, "old": 31.100000000000005, "latest": 88.6}, "C": {"all": 72.38, "old": 70.12222222222222, "latest": 92.7}}, "wa": {"J": {"all": 35.190000000000005, "old": 29.577777777777776, "latest": 85.7}, "A": {"all": 35.81, "old": 29.711111111111116, "latest": 90.7}, "C": {"all": 72.35999999999999, "old": 70.1, "latest": 92.7}}, "wa_nobias": {"J": {"all": 35.03, "old": 29.355555555555554, "latest": 86.1}, "A": {"all": 35.63, "old": 29.466666666666665, "latest": 91.10000000000001}, "C": {"all": 72.34, "old": 70.06666666666666, "latest": 92.80000000000001}}, "task_row_norm": [1.6534848709020753, 1.7280982797134985, 1.6495755776689784, 1.5714832145358113, 1.6119948836083977, 1.5760338513986647, 1.5501999896727257, 1.5673975653338856, 1.516195833300387, 1.473344404078702], "elapsed_s": 19.3}, {"file": "final_K_Hiso_s260918706_ces-iso_seq-cifar100_None_500_50_20260918-214952_85496060_last.pt", "arm": "K_Hiso", "unit": 260918706, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.8, "old": 27.977777777777778, "latest": 86.2}, "A": {"all": 34.239999999999995, "old": 27.833333333333332, "latest": 91.9}, "C": {"all": 71.53, "old": 69.32222222222222, "latest": 91.4}}, "wa": {"J": {"all": 33.46, "old": 27.577777777777776, "latest": 86.4}, "A": {"all": 33.769999999999996, "old": 27.255555555555553, "latest": 92.4}, "C": {"all": 71.51, "old": 69.3, "latest": 91.4}}, "wa_nobias": {"J": {"all": 33.29, "old": 27.37777777777778, "latest": 86.5}, "A": {"all": 33.55, "old": 26.98888888888889, "latest": 92.60000000000001}, "C": {"all": 71.51, "old": 69.3, "latest": 91.4}}, "task_row_norm": [1.5060360518704798, 1.6070384982194643, 1.590423818329861, 1.5582671333241807, 1.5915875873689154, 1.51319184093693, 1.533789647416608, 1.5378883991783814, 1.5086188808785006, 1.4993431224771587], "elapsed_s": 19.2}, {"file": "final_K_Hiso_s260918708_ces-iso_seq-cifar100_None_500_50_20260919-000915_a4f7da90_last.pt", "arm": "K_Hiso", "unit": 260918708, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.28, "old": 28.77777777777778, "latest": 83.8}, "A": {"all": 35.28, "old": 28.944444444444443, "latest": 92.30000000000001}, "C": {"all": 69.61, "old": 67.41111111111111, "latest": 89.4}}, "wa": {"J": {"all": 33.83, "old": 28.233333333333334, "latest": 84.2}, "A": {"all": 34.8, "old": 28.34444444444445, "latest": 92.9}, "C": {"all": 69.61, "old": 67.41111111111111, "latest": 89.4}}, "wa_nobias": {"J": {"all": 33.65, "old": 28.022222222222226, "latest": 84.3}, "A": {"all": 34.54, "old": 28.033333333333335, "latest": 93.10000000000001}, "C": {"all": 69.5, "old": 67.26666666666667, "latest": 89.60000000000001}}, "task_row_norm": [1.6511367639672645, 1.7331052334978647, 1.7013298984386753, 1.563876928273594, 1.5777525379280721, 1.5400002577711323, 1.5369615558274488, 1.592433150586062, 1.4463950559263739, 1.52523215439239], "elapsed_s": 19.2}, {"file": "final_K_Hiso_s260918716_ces-iso_seq-cifar100_None_500_50_20260919-002419_d6f660e3_last.pt", "arm": "K_Hiso", "unit": 260918716, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.260000000000005, "old": 29.11111111111111, "latest": 80.60000000000001}, "A": {"all": 35.45, "old": 29.72222222222222, "latest": 87.0}, "C": {"all": 71.14, "old": 69.1, "latest": 89.5}}, "wa": {"J": {"all": 33.9, "old": 28.599999999999998, "latest": 81.6}, "A": {"all": 34.980000000000004, "old": 29.04444444444444, "latest": 88.4}, "C": {"all": 71.12, "old": 69.07777777777778, "latest": 89.5}}, "wa_nobias": {"J": {"all": 33.79, "old": 28.455555555555552, "latest": 81.8}, "A": {"all": 34.93, "old": 28.95555555555556, "latest": 88.7}, "C": {"all": 71.12, "old": 69.08888888888889, "latest": 89.4}}, "task_row_norm": [1.6374036975779773, 1.745450332811115, 1.6956492925813407, 1.6695940623276364, 1.5606257632997973, 1.5285673422139392, 1.5646453333112533, 1.5146301452945141, 1.4611040914340792, 1.5317970275889028], "elapsed_s": 19.2}, {"file": "final_K_original_s260919007_ces-nstat_seq-cifar100_None_500_50_20260919-051206_c0d31ca0_last.pt", "arm": "K_original", "unit": 260919007, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.83, "old": 33.08888888888889, "latest": 80.5}, "A": {"all": 40.43, "old": 35.08888888888889, "latest": 88.5}, "C": {"all": 75.43, "old": 73.95555555555556, "latest": 88.7}}, "wa": {"J": {"all": 36.46, "old": 31.41111111111111, "latest": 81.89999999999999}, "A": {"all": 38.839999999999996, "old": 33.08888888888889, "latest": 90.60000000000001}, "C": {"all": 75.42, "old": 73.94444444444444, "latest": 88.7}}, "wa_nobias": {"J": {"all": 36.17, "old": 31.044444444444448, "latest": 82.3}, "A": {"all": 38.47, "old": 32.611111111111114, "latest": 91.2}, "C": {"all": 75.31, "old": 73.81111111111112, "latest": 88.8}}, "task_row_norm": [1.727308538194087, 1.8761000499393554, 1.8009828235412049, 1.792217459298317, 1.6099229355630462, 1.5916361315166152, 1.6045003237709057, 1.5629166361192328, 1.505996674084368, 1.5401046573191544], "elapsed_s": 19.2}, {"file": "final_K_original_s260919009_ces-nstat_seq-cifar100_None_500_50_20260919-051407_dfc5d94e_last.pt", "arm": "K_original", "unit": 260919009, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.730000000000004, "old": 33.97777777777778, "latest": 81.5}, "A": {"all": 40.32, "old": 35.05555555555556, "latest": 87.7}, "C": {"all": 75.99, "old": 74.42222222222223, "latest": 90.10000000000001}}, "wa": {"J": {"all": 37.19, "old": 32.13333333333333, "latest": 82.69999999999999}, "A": {"all": 38.57, "old": 32.86666666666667, "latest": 89.9}, "C": {"all": 75.96000000000001, "old": 74.41111111111111, "latest": 89.9}}, "wa_nobias": {"J": {"all": 37.06, "old": 31.93333333333333, "latest": 83.2}, "A": {"all": 38.29, "old": 32.51111111111111, "latest": 90.3}, "C": {"all": 75.98, "old": 74.42222222222223, "latest": 90.0}}, "task_row_norm": [1.8102149877069285, 1.9262028138327572, 1.7863204658092695, 1.7139260902893874, 1.7149467225089523, 1.637580310932643, 1.5597050008736502, 1.529805918180511, 1.4492296625006964, 1.50454495441797], "elapsed_s": 19.1}, {"file": "final_K_original_s260919011_ces-nstat_seq-cifar100_None_500_50_20260919-051607_674e0247_last.pt", "arm": "K_original", "unit": 260919011, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.71, "old": 32.733333333333334, "latest": 82.5}, "A": {"all": 39.4, "old": 33.94444444444444, "latest": 88.5}, "C": {"all": 74.62, "old": 72.78888888888889, "latest": 91.10000000000001}}, "wa": {"J": {"all": 36.269999999999996, "old": 30.95555555555556, "latest": 84.1}, "A": {"all": 37.88, "old": 32.01111111111111, "latest": 90.7}, "C": {"all": 74.61, "old": 72.77777777777777, "latest": 91.10000000000001}}, "wa_nobias": {"J": {"all": 36.010000000000005, "old": 30.666666666666668, "latest": 84.1}, "A": {"all": 37.57, "old": 31.644444444444446, "latest": 90.9}, "C": {"all": 74.64, "old": 72.82222222222222, "latest": 91.0}}, "task_row_norm": [1.6939213692788833, 1.8283754105459018, 1.7648892730651464, 1.7457792849104983, 1.6469626457593738, 1.5841730871955646, 1.5438805003708123, 1.4875078460438453, 1.4856098179266735, 1.4971914461876559], "elapsed_s": 19.3}, {"file": "final_K_none_s260919007_ces-nstat_seq-cifar100_None_500_50_20260919-051254_96e33ad9_last.pt", "arm": "K_none", "unit": 260919007, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 21.94, "old": 14.41111111111111, "latest": 89.7}, "A": {"all": 21.85, "old": 13.211111111111112, "latest": 99.6}, "C": {"all": 79.95, "old": 78.82222222222222, "latest": 90.10000000000001}}, "wa": {"J": {"all": 19.85, "old": 12.066666666666666, "latest": 89.9}, "A": {"all": 20.03, "old": 11.2, "latest": 99.5}, "C": {"all": 79.95, "old": 78.82222222222222, "latest": 90.10000000000001}}, "wa_nobias": {"J": {"all": 19.79, "old": 12.011111111111111, "latest": 89.8}, "A": {"all": 20.0, "old": 11.166666666666666, "latest": 99.5}, "C": {"all": 80.02000000000001, "old": 78.91111111111111, "latest": 90.0}}, "task_row_norm": [1.510355987888358, 1.6102640456449215, 1.5954818652705232, 1.5093405491630514, 1.433438629412344, 1.4452374167708224, 1.442326609805701, 1.390114438177357, 1.3835690080945973, 1.3955077580332547], "elapsed_s": 18.7}, {"file": "final_K_none_s260919009_ces-nstat_seq-cifar100_None_500_50_20260919-051455_95f5558b_last.pt", "arm": "K_none", "unit": 260919009, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 23.009999999999998, "old": 15.455555555555556, "latest": 91.0}, "A": {"all": 22.740000000000002, "old": 14.2, "latest": 99.6}, "C": {"all": 80.53, "old": 79.33333333333333, "latest": 91.3}}, "wa": {"J": {"all": 20.93, "old": 13.166666666666666, "latest": 90.8}, "A": {"all": 21.11, "old": 12.422222222222222, "latest": 99.3}, "C": {"all": 80.53999999999999, "old": 79.34444444444445, "latest": 91.3}}, "wa_nobias": {"J": {"all": 20.92, "old": 13.177777777777777, "latest": 90.60000000000001}, "A": {"all": 21.1, "old": 12.4, "latest": 99.4}, "C": {"all": 80.51, "old": 79.33333333333333, "latest": 91.10000000000001}}, "task_row_norm": [1.5046348702937835, 1.6014450458287481, 1.549989743612811, 1.4963893686185805, 1.4818987831918677, 1.4118859786861315, 1.400549291503557, 1.3567152418096273, 1.3024912250414524, 1.3681832520440556], "elapsed_s": 17.4}, {"file": "final_K_none_s260919011_ces-nstat_seq-cifar100_None_500_50_20260919-051655_4cf1e91c_last.pt", "arm": "K_none", "unit": 260919011, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.630000000000003, "old": 15.02222222222222, "latest": 91.10000000000001}, "A": {"all": 22.36, "old": 13.766666666666666, "latest": 99.7}, "C": {"all": 80.89, "old": 79.73333333333333, "latest": 91.3}}, "wa": {"J": {"all": 20.880000000000003, "old": 13.088888888888889, "latest": 91.0}, "A": {"all": 20.78, "old": 12.044444444444444, "latest": 99.4}, "C": {"all": 80.9, "old": 79.74444444444445, "latest": 91.3}}, "wa_nobias": {"J": {"all": 20.84, "old": 13.055555555555555, "latest": 90.9}, "A": {"all": 20.8, "old": 12.066666666666666, "latest": 99.4}, "C": {"all": 80.82000000000001, "old": 79.66666666666667, "latest": 91.2}}, "task_row_norm": [1.4706389574629544, 1.5576488328583022, 1.550172127364957, 1.515943037485291, 1.4507958878477907, 1.4166262213484118, 1.3947857576399465, 1.328981549345823, 1.333098660387741, 1.3774910103784694], "elapsed_s": 17.5}, {"file": "final_DD_full_s260919501_ces-hdir-der_seq-cifar100_None_500_50_20260919-172251_ae2d0d57_last.pt", "arm": "DD_full", "unit": 260919501, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.97, "old": 27.644444444444446, "latest": 80.9}, "A": {"all": 34.989999999999995, "old": 28.155555555555555, "latest": 96.5}, "C": {"all": 73.62, "old": 72.52222222222223, "latest": 83.5}}, "wa": {"J": {"all": 32.62, "old": 27.244444444444447, "latest": 81.0}, "A": {"all": 34.61, "old": 27.733333333333334, "latest": 96.5}, "C": {"all": 73.63, "old": 72.52222222222223, "latest": 83.6}}, "wa_nobias": {"J": {"all": 32.510000000000005, "old": 27.122222222222224, "latest": 81.0}, "A": {"all": 34.410000000000004, "old": 27.5, "latest": 96.6}, "C": {"all": 73.8, "old": 72.69999999999999, "latest": 83.7}}, "task_row_norm": [1.7641734231158495, 1.9187519124305041, 1.8321763154108814, 1.7008701495586014, 1.6633855608800263, 1.595815853495622, 1.48515992678508, 1.5097079428361293, 1.429703078900921, 1.5929080196991505], "elapsed_s": 17.5}, {"file": "final_DD_full_s260919503_ces-hdir-der_seq-cifar100_None_500_50_20260919-172340_ff19ea19_last.pt", "arm": "DD_full", "unit": 260919503, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.54, "old": 27.288888888888888, "latest": 89.8}, "A": {"all": 34.9, "old": 28.200000000000003, "latest": 95.19999999999999}, "C": {"all": 74.42999999999999, "old": 72.33333333333333, "latest": 93.30000000000001}}, "wa": {"J": {"all": 31.810000000000002, "old": 25.299999999999997, "latest": 90.4}, "A": {"all": 32.88, "old": 25.855555555555558, "latest": 96.1}, "C": {"all": 74.42999999999999, "old": 72.33333333333333, "latest": 93.30000000000001}}, "wa_nobias": {"J": {"all": 31.6, "old": 25.044444444444444, "latest": 90.60000000000001}, "A": {"all": 32.6, "old": 25.533333333333335, "latest": 96.2}, "C": {"all": 74.45, "old": 72.34444444444445, "latest": 93.4}}, "task_row_norm": [1.653731182499388, 1.9355413164930364, 1.8005781683605513, 1.750325412501423, 1.6665223930751494, 1.5786651846120292, 1.548746099800034, 1.5546597961464514, 1.5048628384797422, 1.5094755046390014], "elapsed_s": 17.5}, {"file": "final_DD_hperm_s260919502_ces-hdir-der_seq-cifar100_None_500_50_20260919-172328_9ff75e84_last.pt", "arm": "DD_hperm", "unit": 260919502, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 30.419999999999998, "old": 23.62222222222222, "latest": 91.60000000000001}, "A": {"all": 32.57, "old": 25.577777777777776, "latest": 95.5}, "C": {"all": 61.98, "old": 58.43333333333333, "latest": 93.89999999999999}}, "wa": {"J": {"all": 28.8, "old": 21.788888888888888, "latest": 91.9}, "A": {"all": 30.47, "old": 23.08888888888889, "latest": 96.89999999999999}, "C": {"all": 61.98, "old": 58.43333333333333, "latest": 93.89999999999999}}, "wa_nobias": {"J": {"all": 28.7, "old": 21.666666666666668, "latest": 92.0}, "A": {"all": 30.089999999999996, "old": 22.655555555555555, "latest": 97.0}, "C": {"all": 61.870000000000005, "old": 58.32222222222222, "latest": 93.8}}, "task_row_norm": [1.7233452257801432, 1.9391546399468926, 1.8485011241634512, 1.8030524958582412, 1.711793452968998, 1.5836515610859057, 1.5789886582738872, 1.5550660902151818, 1.5237499183783867, 1.487853795214264], "elapsed_s": 17.5}, {"file": "final_TN_full_s260919407_ces-nstat_seq-tinyimg_None_500_100_20260919-220656_c5c5d3cc_last.pt", "arm": "TN_full", "unit": 260919407, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.259999999999998, "old": 14.677777777777777, "latest": 70.5}, "A": {"all": 22.689999999999998, "old": 15.622222222222222, "latest": 86.3}, "C": {"all": 52.410000000000004, "old": 49.922222222222224, "latest": 74.8}}, "wa": {"J": {"all": 18.53, "old": 12.477777777777778, "latest": 73.0}, "A": {"all": 20.96, "old": 12.833333333333334, "latest": 94.1}, "C": {"all": 52.44, "old": 49.955555555555556, "latest": 74.8}}, "wa_nobias": {"J": {"all": 18.47, "old": 12.399999999999999, "latest": 73.1}, "A": {"all": 20.759999999999998, "old": 12.544444444444444, "latest": 94.69999999999999}, "C": {"all": 52.42999999999999, "old": 49.94444444444444, "latest": 74.8}}, "task_row_norm": [2.559120850815383, 2.65398398105597, 2.4358615286773966, 2.348282223551403, 2.1859438239809625, 2.1402357671793997, 1.9693704371238752, 1.9314561481683998, 1.8825459012113153, 1.9102076861469146], "elapsed_s": 101.2}, {"file": "final_TN_none_s260919407_ces-nstat_seq-tinyimg_None_500_100_20260919-220856_7c30849a_last.pt", "arm": "TN_none", "unit": 260919407, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.809999999999999, "old": 3.4000000000000004, "latest": 77.5}, "A": {"all": 12.41, "old": 2.7111111111111112, "latest": 99.7}, "C": {"all": 61.760000000000005, "old": 60.0, "latest": 77.60000000000001}}, "wa": {"J": {"all": 11.17, "old": 3.811111111111111, "latest": 77.4}, "A": {"all": 12.85, "old": 3.2333333333333334, "latest": 99.4}, "C": {"all": 61.760000000000005, "old": 60.0, "latest": 77.60000000000001}}, "wa_nobias": {"J": {"all": 11.24, "old": 3.888888888888889, "latest": 77.4}, "A": {"all": 12.88, "old": 3.2666666666666666, "latest": 99.4}, "C": {"all": 61.81, "old": 60.044444444444444, "latest": 77.7}}, "task_row_norm": [2.092161356195856, 2.040120443384308, 1.9652253974628926, 1.94154309341247, 1.8703437527243252, 1.8904609586054488, 1.772388748322045, 1.8108166511011823, 1.7491149568661748, 1.8410248167319545], "elapsed_s": 97.9}, {"file": "final_TN_niso_s260919407_ces-nstat_seq-tinyimg_None_500_100_20260919-220756_55f0b763_last.pt", "arm": "TN_niso", "unit": 260919407, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.41, "old": 15.066666666666666, "latest": 68.5}, "A": {"all": 22.71, "old": 16.055555555555557, "latest": 82.6}, "C": {"all": 52.879999999999995, "old": 50.455555555555556, "latest": 74.7}}, "wa": {"J": {"all": 19.14, "old": 13.31111111111111, "latest": 71.6}, "A": {"all": 21.619999999999997, "old": 13.88888888888889, "latest": 91.2}, "C": {"all": 52.85, "old": 50.422222222222224, "latest": 74.7}}, "wa_nobias": {"J": {"all": 19.06, "old": 13.18888888888889, "latest": 71.89999999999999}, "A": {"all": 21.509999999999998, "old": 13.733333333333333, "latest": 91.5}, "C": {"all": 52.92, "old": 50.5, "latest": 74.7}}, "task_row_norm": [2.552562950213638, 2.6087292311014862, 2.4020666746946944, 2.3128104470258775, 2.1752663995900003, 2.1359243609293013, 1.959428009177764, 1.9369721934188362, 1.8665914145892466, 1.9322520950603799], "elapsed_s": 99.2}, {"file": "final_TH_full_s260919304_ces-nstat_seq-tinyimg_None_500_100_20260919-112432_8f55796f_last.pt", "arm": "TH_full", "unit": 260919304, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 19.580000000000002, "old": 14.177777777777777, "latest": 68.2}, "A": {"all": 21.71, "old": 14.688888888888888, "latest": 84.89999999999999}, "C": {"all": 51.55, "old": 49.077777777777776, "latest": 73.8}}, "wa": {"J": {"all": 18.19, "old": 12.3, "latest": 71.2}, "A": {"all": 20.26, "old": 12.222222222222221, "latest": 92.60000000000001}, "C": {"all": 51.529999999999994, "old": 49.05555555555556, "latest": 73.8}}, "wa_nobias": {"J": {"all": 18.07, "old": 12.177777777777779, "latest": 71.1}, "A": {"all": 20.06, "old": 11.933333333333334, "latest": 93.2}, "C": {"all": 51.589999999999996, "old": 49.08888888888889, "latest": 74.1}}, "task_row_norm": [2.5077667739830094, 2.638599533782613, 2.444896489935985, 2.2840055308892597, 2.189443916748128, 2.0740279068314442, 1.9734524016388413, 1.9607789109525164, 1.931973212127587, 1.9361590105812703], "elapsed_s": 112.9}]

==> anc/supplementary_material/data/collected_wa/WA_F0.json <==
[{"file": "final_K_full_s260918709_ces-nstat_seq-cifar100_None_500_50_20260918-214620_8866539e_last.pt", "arm": "K_full", "unit": 260918709, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.58, "old": 30.822222222222226, "latest": 88.4}, "A": {"all": 38.730000000000004, "old": 32.84444444444445, "latest": 91.7}, "C": {"all": 75.22999999999999, "old": 73.12222222222222, "latest": 94.19999999999999}}, "wa": {"J": {"all": 35.260000000000005, "old": 29.133333333333333, "latest": 90.4}, "A": {"all": 37.1, "old": 30.700000000000003, "latest": 94.69999999999999}, "C": {"all": 75.27000000000001, "old": 73.16666666666667, "latest": 94.19999999999999}}, "wa_nobias": {"J": {"all": 35.12, "old": 28.977777777777778, "latest": 90.4}, "A": {"all": 36.95, "old": 30.522222222222222, "latest": 94.8}, "C": {"all": 75.11, "old": 72.98888888888888, "latest": 94.19999999999999}}, "task_row_norm": [1.7392084357920303, 1.8993487061376357, 1.834154318059353, 1.758688881648446, 1.6477053852159234, 1.616413002491107, 1.5488952260559994, 1.6031470911828234, 1.5660208991342746, 1.4950480072279657], "elapsed_s": 24.3}, {"file": "final_K_full_s260918710_ces-nstat_seq-cifar100_None_500_50_20260918-214720_9c584760_last.pt", "arm": "K_full", "unit": 260918710, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.089999999999996, "old": 33.15555555555555, "latest": 82.5}, "A": {"all": 39.89, "old": 34.55555555555556, "latest": 87.9}, "C": {"all": 76.27000000000001, "old": 74.45555555555556, "latest": 92.60000000000001}}, "wa": {"J": {"all": 36.6, "old": 31.188888888888886, "latest": 85.3}, "A": {"all": 38.11, "old": 32.32222222222222, "latest": 90.2}, "C": {"all": 76.26, "old": 74.44444444444444, "latest": 92.60000000000001}}, "wa_nobias": {"J": {"all": 36.489999999999995, "old": 31.04444444444444, "latest": 85.5}, "A": {"all": 38.019999999999996, "old": 32.15555555555555, "latest": 90.8}, "C": {"all": 76.33, "old": 74.54444444444444, "latest": 92.4}}, "task_row_norm": [1.705119211201162, 1.9318425507873194, 1.839919143854932, 1.6948121609061517, 1.7339578104938886, 1.6037761483280193, 1.5790568450963163, 1.466876735414637, 1.4767289049354622, 1.4997963111078723], "elapsed_s": 21.4}, {"file": "final_K_full_s260918711_ces-nstat_seq-cifar100_None_500_50_20260919-000351_967c1450_last.pt", "arm": "K_full", "unit": 260918711, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.86, "old": 31.444444444444443, "latest": 85.6}, "A": {"all": 37.62, "old": 31.422222222222224, "latest": 93.4}, "C": {"all": 76.03, "old": 74.43333333333334, "latest": 90.4}}, "wa": {"J": {"all": 35.519999999999996, "old": 29.82222222222222, "latest": 86.8}, "A": {"all": 36.44, "old": 29.966666666666665, "latest": 94.69999999999999}, "C": {"all": 76.02000000000001, "old": 74.42222222222222, "latest": 90.4}}, "wa_nobias": {"J": {"all": 35.38, "old": 29.633333333333333, "latest": 87.1}, "A": {"all": 36.32, "old": 29.78888888888889, "latest": 95.1}, "C": {"all": 75.94, "old": 74.32222222222222, "latest": 90.5}}, "task_row_norm": [1.696992286806885, 1.8300265600608927, 1.8371475458667206, 1.7844614551771776, 1.706695496582369, 1.6284735048673187, 1.5097559046782114, 1.5125730097859926, 1.449759198927874, 1.5466570172419614], "elapsed_s": 21.4}, {"file": "final_K_full_s260918712_ces-nstat_seq-cifar100_None_500_50_20260919-001858_b8228dc6_last.pt", "arm": "K_full", "unit": 260918712, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.43, "old": 33.43333333333333, "latest": 83.39999999999999}, "A": {"all": 40.36, "old": 34.72222222222222, "latest": 91.10000000000001}, "C": {"all": 75.50999999999999, "old": 73.86666666666666, "latest": 90.3}}, "wa": {"J": {"all": 37.64, "old": 32.47777777777778, "latest": 84.1}, "A": {"all": 39.32, "old": 33.44444444444444, "latest": 92.2}, "C": {"all": 75.52, "old": 73.87777777777778, "latest": 90.3}}, "wa_nobias": {"J": {"all": 37.36, "old": 32.15555555555556, "latest": 84.2}, "A": {"all": 39.12, "old": 33.18888888888889, "latest": 92.5}, "C": {"all": 75.36, "old": 73.6888888888889, "latest": 90.4}}, "task_row_norm": [1.7304305071728205, 1.8086452795393364, 1.754127643522748, 1.6660823755075527, 1.662774469525705, 1.6257020107103564, 1.6007219575381204, 1.489655347728403, 1.490678179129891, 1.5598930117978649], "elapsed_s": 21.2}, {"file": "final_K_Nnone_s260918709_ces-nstat_seq-cifar100_None_500_50_20260918-214632_9d74b608_last.pt", "arm": "K_Nnone", "unit": 260918709, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.45, "old": 14.41111111111111, "latest": 94.8}, "A": {"all": 21.82, "old": 13.155555555555555, "latest": 99.8}, "C": {"all": 81.15, "old": 79.6, "latest": 95.1}}, "wa": {"J": {"all": 18.339999999999996, "old": 9.833333333333334, "latest": 94.89999999999999}, "A": {"all": 17.98, "old": 8.877777777777778, "latest": 99.9}, "C": {"all": 81.16, "old": 79.61111111111111, "latest": 95.1}}, "wa_nobias": {"J": {"all": 18.339999999999996, "old": 9.833333333333334, "latest": 94.89999999999999}, "A": {"all": 18.009999999999998, "old": 8.911111111111111, "latest": 99.9}, "C": {"all": 81.16, "old": 79.61111111111111, "latest": 95.1}}, "task_row_norm": [1.5388280869948074, 1.6732119306715751, 1.5927445916012988, 1.5598914336341525, 1.4741859841259226, 1.4108458972474385, 1.3724063065906649, 1.4339667115430277, 1.400675374441303, 1.337692934084636], "elapsed_s": 21.6}, {"file": "final_K_Nnone_s260918710_ces-nstat_seq-cifar100_None_500_50_20260918-214732_3f6a692c_last.pt", "arm": "K_Nnone", "unit": 260918710, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 21.28, "old": 13.322222222222223, "latest": 92.9}, "A": {"all": 21.0, "old": 12.222222222222221, "latest": 100.0}, "C": {"all": 80.5, "old": 79.11111111111111, "latest": 93.0}}, "wa": {"J": {"all": 18.68, "old": 10.433333333333334, "latest": 92.9}, "A": {"all": 18.75, "old": 9.733333333333333, "latest": 99.9}, "C": {"all": 80.5, "old": 79.11111111111111, "latest": 93.0}}, "wa_nobias": {"J": {"all": 18.69, "old": 10.444444444444445, "latest": 92.9}, "A": {"all": 18.770000000000003, "old": 9.755555555555555, "latest": 99.9}, "C": {"all": 80.5, "old": 79.11111111111111, "latest": 93.0}}, "task_row_norm": [1.4533242366010015, 1.6064080141360138, 1.5722498671667366, 1.5125682695301523, 1.4767943049009236, 1.4132131241029278, 1.4284567140883224, 1.3448343845379047, 1.328003726471853, 1.3436294061527758], "elapsed_s": 21.6}, {"file": "final_K_Nnone_s260918711_ces-nstat_seq-cifar100_None_500_50_20260919-000403_1ddc4dc7_last.pt", "arm": "K_Nnone", "unit": 260918711, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 23.7, "old": 16.3, "latest": 90.3}, "A": {"all": 23.3, "old": 14.822222222222223, "latest": 99.6}, "C": {"all": 80.17, "old": 79.0, "latest": 90.7}}, "wa": {"J": {"all": 22.42, "old": 14.88888888888889, "latest": 90.2}, "A": {"all": 22.2, "old": 13.633333333333333, "latest": 99.3}, "C": {"all": 80.15, "old": 78.97777777777777, "latest": 90.7}}, "wa_nobias": {"J": {"all": 22.490000000000002, "old": 14.988888888888889, "latest": 90.0}, "A": {"all": 22.25, "old": 13.68888888888889, "latest": 99.3}, "C": {"all": 80.17, "old": 79.02222222222223, "latest": 90.5}}, "task_row_norm": [1.466369995960196, 1.585227139751512, 1.5648820627745068, 1.5164869199685416, 1.5001200843212497, 1.449209387596053, 1.3661318008112417, 1.3970791177829638, 1.3554758418303596, 1.4088337278111311], "elapsed_s": 21.2}, {"file": "final_K_Nnone_s260918712_ces-nstat_seq-cifar100_None_500_50_20260919-001910_25a98525_last.pt", "arm": "K_Nnone", "unit": 260918712, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.130000000000003, "old": 14.5, "latest": 90.8}, "A": {"all": 21.8, "old": 13.166666666666666, "latest": 99.5}, "C": {"all": 79.53, "old": 78.23333333333333, "latest": 91.2}}, "wa": {"J": {"all": 20.8, "old": 13.022222222222222, "latest": 90.8}, "A": {"all": 20.64, "old": 11.9, "latest": 99.3}, "C": {"all": 79.53, "old": 78.23333333333333, "latest": 91.2}}, "wa_nobias": {"J": {"all": 20.779999999999998, "old": 13.0, "latest": 90.8}, "A": {"all": 20.68, "old": 11.944444444444445, "latest": 99.3}, "C": {"all": 79.47, "old": 78.16666666666667, "latest": 91.2}}, "task_row_norm": [1.4937283272942328, 1.6321648303011975, 1.5529359825508224, 1.4874174333835954, 1.4803125543725133, 1.467348650783901, 1.442355474879009, 1.3554517884706048, 1.334747136770824, 1.3993399269109559], "elapsed_s": 21.2}, {"file": "final_K_Hperm_s260918709_ces-nstat_seq-cifar100_None_500_50_20260918-214656_0a6d7956_last.pt", "arm": "K_Hperm", "unit": 260918709, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 30.82, "old": 24.22222222222222, "latest": 90.2}, "A": {"all": 32.86, "old": 26.144444444444442, "latest": 93.30000000000001}, "C": {"all": 61.14, "old": 57.43333333333333, "latest": 94.5}}, "wa": {"J": {"all": 29.380000000000003, "old": 22.444444444444443, "latest": 91.8}, "A": {"all": 31.03, "old": 23.833333333333332, "latest": 95.8}, "C": {"all": 61.120000000000005, "old": 57.41111111111112, "latest": 94.5}}, "wa_nobias": {"J": {"all": 29.2, "old": 22.244444444444444, "latest": 91.8}, "A": {"all": 30.76, "old": 23.544444444444444, "latest": 95.7}, "C": {"all": 61.089999999999996, "old": 57.37777777777777, "latest": 94.5}}, "task_row_norm": [1.770949227813464, 1.9346017070988584, 1.8737111523855727, 1.781854036613349, 1.709187506744243, 1.6841167919890758, 1.5925354348684362, 1.6389185116057416, 1.5778035837009206, 1.5165978106804059], "elapsed_s": 21.1}, {"file": "final_K_Hperm_s260918710_ces-nstat_seq-cifar100_None_500_50_20260918-214756_00c1d118_last.pt", "arm": "K_Hperm", "unit": 260918710, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 31.49, "old": 25.477777777777778, "latest": 85.6}, "A": {"all": 33.15, "old": 26.67777777777778, "latest": 91.4}, "C": {"all": 62.45, "old": 59.233333333333334, "latest": 91.4}}, "wa": {"J": {"all": 29.97, "old": 23.58888888888889, "latest": 87.4}, "A": {"all": 31.639999999999997, "old": 24.666666666666668, "latest": 94.39999999999999}, "C": {"all": 62.45, "old": 59.233333333333334, "latest": 91.4}}, "wa_nobias": {"J": {"all": 29.810000000000002, "old": 23.4, "latest": 87.5}, "A": {"all": 31.439999999999998, "old": 24.422222222222224, "latest": 94.6}, "C": {"all": 62.39, "old": 59.166666666666664, "latest": 91.4}}, "task_row_norm": [1.722839057926326, 1.9828202191120206, 1.8776529315693238, 1.7464328371556845, 1.7503042313378814, 1.6596967040486532, 1.6290755355626438, 1.4922235829241184, 1.4723965618561674, 1.5064564765136115], "elapsed_s": 21.1}, {"file": "final_K_Hperm_s260918711_ces-nstat_seq-cifar100_None_500_50_20260919-000427_58610c4a_last.pt", "arm": "K_Hperm", "unit": 260918711, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.980000000000004, "old": 28.522222222222222, "latest": 83.1}, "A": {"all": 35.32, "old": 28.900000000000002, "latest": 93.10000000000001}, "C": {"all": 62.910000000000004, "old": 60.099999999999994, "latest": 88.2}}, "wa": {"J": {"all": 32.81, "old": 27.11111111111111, "latest": 84.1}, "A": {"all": 34.07, "old": 27.333333333333332, "latest": 94.69999999999999}, "C": {"all": 62.9, "old": 60.08888888888888, "latest": 88.2}}, "wa_nobias": {"J": {"all": 32.65, "old": 26.944444444444443, "latest": 84.0}, "A": {"all": 33.86, "old": 27.08888888888889, "latest": 94.8}, "C": {"all": 62.83, "old": 60.03333333333333, "latest": 88.0}}, "task_row_norm": [1.7181437810434663, 1.8650284406108355, 1.8559561329881435, 1.8196627991218406, 1.7572355397243111, 1.6622317808951823, 1.5707922712280824, 1.537640134412634, 1.4970838773507844, 1.5493720831243132], "elapsed_s": 21.1}, {"file": "final_K_Hperm_s260918712_ces-nstat_seq-cifar100_None_500_50_20260919-001934_94e232ac_last.pt", "arm": "K_Hperm", "unit": 260918712, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.67, "old": 28.122222222222224, "latest": 83.6}, "A": {"all": 35.29, "old": 28.93333333333333, "latest": 92.5}, "C": {"all": 63.2, "old": 60.34444444444445, "latest": 88.9}}, "wa": {"J": {"all": 32.56, "old": 26.755555555555556, "latest": 84.8}, "A": {"all": 34.06, "old": 27.4, "latest": 94.0}, "C": {"all": 63.160000000000004, "old": 60.300000000000004, "latest": 88.9}}, "wa_nobias": {"J": {"all": 32.4, "old": 26.577777777777776, "latest": 84.8}, "A": {"all": 33.7, "old": 26.966666666666665, "latest": 94.3}, "C": {"all": 63.02, "old": 60.14444444444445, "latest": 88.9}}, "task_row_norm": [1.7396927596124008, 1.892796675336746, 1.8322946202442274, 1.7632841747896613, 1.7268512674507253, 1.6357297146320384, 1.6252754702605734, 1.5337568418577874, 1.4888750807604387, 1.5500502965398106], "elapsed_s": 21.2}, {"file": "final_K_Niso_s260918709_ces-nstat_seq-cifar100_None_500_50_20260918-214644_12635275_last.pt", "arm": "K_Niso", "unit": 260918709, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.760000000000005, "old": 31.188888888888886, "latest": 86.9}, "A": {"all": 39.21, "old": 33.5, "latest": 90.60000000000001}, "C": {"all": 75.27000000000001, "old": 73.13333333333334, "latest": 94.5}}, "wa": {"J": {"all": 35.06, "old": 29.055555555555557, "latest": 89.1}, "A": {"all": 37.05, "old": 30.78888888888889, "latest": 93.4}, "C": {"all": 75.27000000000001, "old": 73.13333333333334, "latest": 94.5}}, "wa_nobias": {"J": {"all": 34.97, "old": 28.91111111111111, "latest": 89.5}, "A": {"all": 36.85, "old": 30.54444444444444, "latest": 93.60000000000001}, "C": {"all": 75.33000000000001, "old": 73.2, "latest": 94.5}}, "task_row_norm": [1.7489918597278258, 1.9018885491319761, 1.827268214146892, 1.7495905525497624, 1.6726791968225414, 1.6118265724109289, 1.5646893968737996, 1.576600607352907, 1.5518636488471924, 1.4811590279229647], "elapsed_s": 21.1}, {"file": "final_K_Niso_s260918710_ces-nstat_seq-cifar100_None_500_50_20260918-214744_f60e20d9_last.pt", "arm": "K_Niso", "unit": 260918710, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.78, "old": 32.900000000000006, "latest": 81.69999999999999}, "A": {"all": 39.33, "old": 34.08888888888889, "latest": 86.5}, "C": {"all": 77.19, "old": 75.45555555555556, "latest": 92.80000000000001}}, "wa": {"J": {"all": 36.2, "old": 30.833333333333332, "latest": 84.5}, "A": {"all": 37.54, "old": 31.766666666666666, "latest": 89.5}, "C": {"all": 77.21000000000001, "old": 75.47777777777777, "latest": 92.80000000000001}}, "wa_nobias": {"J": {"all": 36.08, "old": 30.65555555555555, "latest": 84.89999999999999}, "A": {"all": 37.4, "old": 31.511111111111106, "latest": 90.4}, "C": {"all": 77.12, "old": 75.37777777777778, "latest": 92.80000000000001}}, "task_row_norm": [1.7286243328679227, 1.9493605956530229, 1.8620739081174857, 1.730124395603361, 1.730858110045094, 1.6344061674839163, 1.5854646508274826, 1.481099038956343, 1.4519623609376817, 1.4903096948308359], "elapsed_s": 21.0}, {"file": "final_K_Niso_s260918711_ces-nstat_seq-cifar100_None_500_50_20260919-000415_b8235f8b_last.pt", "arm": "K_Niso", "unit": 260918711, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.56, "old": 32.455555555555556, "latest": 83.5}, "A": {"all": 38.98, "old": 33.166666666666664, "latest": 91.3}, "C": {"all": 76.5, "old": 74.98888888888888, "latest": 90.10000000000001}}, "wa": {"J": {"all": 36.54, "old": 31.166666666666668, "latest": 84.89999999999999}, "A": {"all": 37.92, "old": 31.76666666666667, "latest": 93.30000000000001}, "C": {"all": 76.49, "old": 74.97777777777777, "latest": 90.10000000000001}}, "wa_nobias": {"J": {"all": 36.5, "old": 31.099999999999998, "latest": 85.1}, "A": {"all": 37.85, "old": 31.633333333333333, "latest": 93.8}, "C": {"all": 76.61, "old": 75.11111111111111, "latest": 90.10000000000001}}, "task_row_norm": [1.7120919327616893, 1.8154870923557265, 1.8230200970621648, 1.775558320626984, 1.7051813365069068, 1.6307042237432583, 1.5248136979468343, 1.5236932586656604, 1.4776229227280802, 1.543304015336266], "elapsed_s": 21.4}, {"file": "final_K_Niso_s260918712_ces-nstat_seq-cifar100_None_500_50_20260919-001922_a1c92db9_last.pt", "arm": "K_Niso", "unit": 260918712, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.54, "old": 33.71111111111111, "latest": 82.0}, "A": {"all": 40.56, "old": 35.12222222222223, "latest": 89.5}, "C": {"all": 75.74, "old": 74.07777777777778, "latest": 90.7}}, "wa": {"J": {"all": 37.63, "old": 32.56666666666667, "latest": 83.2}, "A": {"all": 39.64, "old": 33.93333333333333, "latest": 91.0}, "C": {"all": 75.72999999999999, "old": 74.06666666666666, "latest": 90.7}}, "wa_nobias": {"J": {"all": 37.480000000000004, "old": 32.400000000000006, "latest": 83.2}, "A": {"all": 39.339999999999996, "old": 33.577777777777776, "latest": 91.2}, "C": {"all": 75.86, "old": 74.22222222222223, "latest": 90.60000000000001}}, "task_row_norm": [1.7447282872393566, 1.8528808180440166, 1.8064516163318067, 1.721511057262698, 1.6534151956541234, 1.6428215407052598, 1.5717241723065105, 1.4766336996924814, 1.4647936825534524, 1.552062234906511], "elapsed_s": 21.2}, {"file": "final_K_Hiso_s260918709_ces-iso_seq-cifar100_None_500_50_20260918-214708_083983c3_last.pt", "arm": "K_Hiso", "unit": 260918709, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.21, "old": 25.755555555555556, "latest": 90.3}, "A": {"all": 33.8, "old": 27.055555555555557, "latest": 94.5}, "C": {"all": 69.7, "old": 66.92222222222222, "latest": 94.69999999999999}}, "wa": {"J": {"all": 31.77, "old": 25.188888888888886, "latest": 91.0}, "A": {"all": 32.989999999999995, "old": 26.08888888888889, "latest": 95.1}, "C": {"all": 69.72, "old": 66.94444444444444, "latest": 94.69999999999999}}, "wa_nobias": {"J": {"all": 31.610000000000003, "old": 25.0, "latest": 91.10000000000001}, "A": {"all": 32.85, "old": 25.922222222222224, "latest": 95.19999999999999}, "C": {"all": 69.71000000000001, "old": 66.92222222222222, "latest": 94.8}}, "task_row_norm": [1.6187956376907926, 1.696824059283194, 1.6412795674575693, 1.5995211346995812, 1.576308204243386, 1.569916201137513, 1.534320915846473, 1.558139564879514, 1.5698337029805105, 1.5142871396632367], "elapsed_s": 21.0}, {"file": "final_K_Hiso_s260918710_ces-iso_seq-cifar100_None_500_50_20260918-214808_f0c9b697_last.pt", "arm": "K_Hiso", "unit": 260918710, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.69, "old": 28.01111111111111, "latest": 84.8}, "A": {"all": 34.57, "old": 28.54444444444444, "latest": 88.8}, "C": {"all": 71.8, "old": 69.51111111111112, "latest": 92.4}}, "wa": {"J": {"all": 32.93, "old": 27.133333333333333, "latest": 85.1}, "A": {"all": 33.85, "old": 27.655555555555555, "latest": 89.60000000000001}, "C": {"all": 71.81, "old": 69.52222222222223, "latest": 92.4}}, "wa_nobias": {"J": {"all": 32.82, "old": 26.955555555555556, "latest": 85.6}, "A": {"all": 33.61, "old": 27.266666666666666, "latest": 90.7}, "C": {"all": 71.83, "old": 69.53333333333333, "latest": 92.5}}, "task_row_norm": [1.5586942190149886, 1.6951847450233886, 1.6639199781563456, 1.574840873208387, 1.6409246729520934, 1.6046246520034324, 1.5517638715645048, 1.452970224239098, 1.4610842748570438, 1.4883720016144744], "elapsed_s": 21.1}, {"file": "final_K_Hiso_s260918711_ces-iso_seq-cifar100_None_500_50_20260919-000439_ce59964e_last.pt", "arm": "K_Hiso", "unit": 260918711, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.459999999999994, "old": 29.099999999999998, "latest": 82.69999999999999}, "A": {"all": 35.15, "old": 28.733333333333334, "latest": 92.9}, "C": {"all": 70.17999999999999, "old": 68.13333333333334, "latest": 88.6}}, "wa": {"J": {"all": 34.13, "old": 28.72222222222222, "latest": 82.8}, "A": {"all": 34.68, "old": 28.177777777777777, "latest": 93.2}, "C": {"all": 70.16, "old": 68.11111111111111, "latest": 88.6}}, "wa_nobias": {"J": {"all": 34.0, "old": 28.555555555555557, "latest": 83.0}, "A": {"all": 34.53, "old": 28.0, "latest": 93.30000000000001}, "C": {"all": 70.22, "old": 68.15555555555555, "latest": 88.8}}, "task_row_norm": [1.5668589663021095, 1.6619457231515213, 1.6850107193732484, 1.6255035198797334, 1.6278355695221847, 1.5851525773595714, 1.4836783962868387, 1.5046152887299065, 1.4624796919437146, 1.5384813684564584], "elapsed_s": 20.8}, {"file": "final_K_Hiso_s260918712_ces-iso_seq-cifar100_None_500_50_20260919-001946_5b8653b4_last.pt", "arm": "K_Hiso", "unit": 260918712, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.83, "old": 30.77777777777778, "latest": 81.3}, "A": {"all": 36.96, "old": 31.133333333333333, "latest": 89.4}, "C": {"all": 70.67, "old": 68.6888888888889, "latest": 88.5}}, "wa": {"J": {"all": 35.62, "old": 30.477777777777778, "latest": 81.89999999999999}, "A": {"all": 36.739999999999995, "old": 30.799999999999997, "latest": 90.2}, "C": {"all": 70.67999999999999, "old": 68.69999999999999, "latest": 88.5}}, "wa_nobias": {"J": {"all": 35.33, "old": 30.133333333333333, "latest": 82.1}, "A": {"all": 36.38, "old": 30.366666666666667, "latest": 90.5}, "C": {"all": 70.61, "old": 68.62222222222222, "latest": 88.5}}, "task_row_norm": [1.576292354890394, 1.6362016626018896, 1.6289222964995809, 1.6094011732797324, 1.5815053266474002, 1.5514639935682346, 1.5492479856370116, 1.4753258402230518, 1.4634177351756494, 1.5337775437582741], "elapsed_s": 21.0}, {"file": "final_K_original_s260919005_ces-nstat_seq-cifar100_None_500_50_20260919-023759_cb0c374a_last.pt", "arm": "K_original", "unit": 260919005, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.019999999999996, "old": 32.77777777777778, "latest": 85.2}, "A": {"all": 39.75, "old": 33.97777777777778, "latest": 91.7}, "C": {"all": 76.65, "old": 75.0, "latest": 91.5}}, "wa": {"J": {"all": 36.2, "old": 30.5, "latest": 87.5}, "A": {"all": 37.7, "old": 31.34444444444445, "latest": 94.89999999999999}, "C": {"all": 76.66, "old": 75.01111111111112, "latest": 91.5}}, "wa_nobias": {"J": {"all": 36.04, "old": 30.34444444444445, "latest": 87.3}, "A": {"all": 37.53, "old": 31.144444444444446, "latest": 95.0}, "C": {"all": 76.66, "old": 75.04444444444444, "latest": 91.2}}, "task_row_norm": [1.7945138951092279, 1.924196268143998, 1.8871566594677436, 1.793365403255229, 1.7136507645666161, 1.6412376112797464, 1.5623245370376266, 1.5296998440650744, 1.4877540380950136, 1.4954834183279255], "elapsed_s": 20.6}, {"file": "final_K_original_s260919006_ces-nstat_seq-cifar100_None_500_50_20260919-023900_de5b5783_last.pt", "arm": "K_original", "unit": 260919006, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.29, "old": 28.577777777777776, "latest": 85.7}, "A": {"all": 36.63, "old": 30.34444444444445, "latest": 93.2}, "C": {"all": 73.05, "old": 71.05555555555556, "latest": 91.0}}, "wa": {"J": {"all": 33.010000000000005, "old": 27.07777777777778, "latest": 86.4}, "A": {"all": 35.03, "old": 28.466666666666665, "latest": 94.1}, "C": {"all": 73.03, "old": 71.02222222222223, "latest": 91.10000000000001}}, "wa_nobias": {"J": {"all": 32.79, "old": 26.822222222222223, "latest": 86.5}, "A": {"all": 34.86, "old": 28.255555555555556, "latest": 94.3}, "C": {"all": 73.02000000000001, "old": 71.01111111111112, "latest": 91.10000000000001}}, "task_row_norm": [1.7586621387036003, 1.8696692645768025, 1.6714523236708971, 1.7381053113215075, 1.5796048077724718, 1.5904894838793138, 1.5162842155000527, 1.5093099741006288, 1.4515456204727837, 1.4958837953259974], "elapsed_s": 20.6}, {"file": "final_K_none_s260919005_ces-nstat_seq-cifar100_None_500_50_20260919-023847_ce94811e_last.pt", "arm": "K_none", "unit": 260919005, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 23.98, "old": 16.38888888888889, "latest": 92.30000000000001}, "A": {"all": 23.75, "old": 15.288888888888888, "latest": 99.9}, "C": {"all": 80.31, "old": 78.95555555555556, "latest": 92.5}}, "wa": {"J": {"all": 21.18, "old": 13.266666666666667, "latest": 92.4}, "A": {"all": 21.0, "old": 12.233333333333333, "latest": 99.9}, "C": {"all": 80.31, "old": 78.95555555555556, "latest": 92.5}}, "wa_nobias": {"J": {"all": 21.14, "old": 13.222222222222221, "latest": 92.4}, "A": {"all": 21.020000000000003, "old": 12.255555555555555, "latest": 99.9}, "C": {"all": 80.28, "old": 78.92222222222223, "latest": 92.5}}, "task_row_norm": [1.5435961968067198, 1.583737729667281, 1.558707336238441, 1.5388160809802123, 1.5016010108957016, 1.4503453029809044, 1.3945547043137883, 1.3892564377981256, 1.35853800894681, 1.3597130490473535], "elapsed_s": 20.6}, {"file": "final_K_none_s260919006_ces-nstat_seq-cifar100_None_500_50_20260919-023947_8c459b28_last.pt", "arm": "K_none", "unit": 260919006, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 21.71, "old": 13.933333333333334, "latest": 91.7}, "A": {"all": 22.0, "old": 13.355555555555556, "latest": 99.8}, "C": {"all": 79.91, "old": 78.6, "latest": 91.7}}, "wa": {"J": {"all": 18.490000000000002, "old": 10.355555555555556, "latest": 91.7}, "A": {"all": 18.86, "old": 9.844444444444443, "latest": 100.0}, "C": {"all": 79.9, "old": 78.58888888888889, "latest": 91.7}}, "wa_nobias": {"J": {"all": 18.45, "old": 10.344444444444445, "latest": 91.4}, "A": {"all": 18.9, "old": 9.88888888888889, "latest": 100.0}, "C": {"all": 79.89, "old": 78.6, "latest": 91.5}}, "task_row_norm": [1.525669833457615, 1.6380169038157135, 1.5565114763418124, 1.5435797826011117, 1.4749411986213434, 1.4336050676604875, 1.430641235494763, 1.4208731019415795, 1.351523960534018, 1.3519151255764605], "elapsed_s": 20.2}, {"file": "final_DD_full_s260919504_ces-hdir-der_seq-cifar100_None_500_50_20260919-185825_b26f6dd4_last.pt", "arm": "DD_full", "unit": 260919504, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.769999999999996, "old": 29.299999999999997, "latest": 84.0}, "A": {"all": 35.97, "old": 29.84444444444445, "latest": 91.10000000000001}, "C": {"all": 74.42999999999999, "old": 72.58888888888889, "latest": 91.0}}, "wa": {"J": {"all": 33.53, "old": 27.77777777777778, "latest": 85.3}, "A": {"all": 34.6, "old": 28.1, "latest": 93.10000000000001}, "C": {"all": 74.42, "old": 72.57777777777778, "latest": 91.0}}, "wa_nobias": {"J": {"all": 33.37, "old": 27.58888888888889, "latest": 85.39999999999999}, "A": {"all": 34.35, "old": 27.811111111111114, "latest": 93.2}, "C": {"all": 74.46000000000001, "old": 72.6, "latest": 91.2}}, "task_row_norm": [1.6881948400235784, 1.9852288249836423, 1.7963101970162132, 1.7498044920229379, 1.6605407293651968, 1.607187620873706, 1.5564196389512779, 1.5119168538993768, 1.5063223644999684, 1.5144593637627108], "elapsed_s": 20.7}, {"file": "final_DD_full_s260919505_ces-hdir-der_seq-cifar100_None_500_50_20260919-185849_99e98a2c_last.pt", "arm": "DD_full", "unit": 260919505, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.06, "old": 29.422222222222224, "latest": 85.8}, "A": {"all": 36.33, "old": 30.011111111111113, "latest": 93.2}, "C": {"all": 74.85, "old": 73.07777777777778, "latest": 90.8}}, "wa": {"J": {"all": 33.9, "old": 28.033333333333335, "latest": 86.7}, "A": {"all": 35.0, "old": 28.38888888888889, "latest": 94.5}, "C": {"all": 74.85, "old": 73.07777777777778, "latest": 90.8}}, "wa_nobias": {"J": {"all": 33.71, "old": 27.766666666666666, "latest": 87.2}, "A": {"all": 34.8, "old": 28.144444444444446, "latest": 94.69999999999999}, "C": {"all": 74.86, "old": 73.07777777777777, "latest": 90.9}}, "task_row_norm": [1.7379075597148805, 1.9361413902187148, 1.7087049373044931, 1.7143251106871915, 1.6875480056418, 1.6075911667811258, 1.5443088578344786, 1.571602200131189, 1.4389358431910688, 1.526046365908931], "elapsed_s": 20.7}, {"file": "final_DD_hperm_s260919504_ces-hdir-der_seq-cifar100_None_500_50_20260919-185837_83c68c3b_last.pt", "arm": "DD_hperm", "unit": 260919504, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 28.839999999999996, "old": 22.53333333333333, "latest": 85.6}, "A": {"all": 30.77, "old": 23.644444444444442, "latest": 94.89999999999999}, "C": {"all": 58.839999999999996, "old": 55.47777777777778, "latest": 89.1}}, "wa": {"J": {"all": 27.560000000000002, "old": 21.066666666666666, "latest": 86.0}, "A": {"all": 28.909999999999997, "old": 21.522222222222222, "latest": 95.39999999999999}, "C": {"all": 58.839999999999996, "old": 55.47777777777778, "latest": 89.1}}, "wa_nobias": {"J": {"all": 27.189999999999998, "old": 20.644444444444446, "latest": 86.1}, "A": {"all": 28.53, "old": 21.08888888888889, "latest": 95.5}, "C": {"all": 58.779999999999994, "old": 55.400000000000006, "latest": 89.2}}, "task_row_norm": [1.6649713216223774, 2.010835351130016, 1.811683655003883, 1.7662409445952654, 1.6867316989419614, 1.6529579698202077, 1.600706794576086, 1.5210631085093786, 1.5348847049304069, 1.5181512346239767], "elapsed_s": 20.7}, {"file": "final_DD_hperm_s260919505_ces-hdir-der_seq-cifar100_None_500_50_20260919-185901_735d33d4_last.pt", "arm": "DD_hperm", "unit": 260919505, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 30.389999999999997, "old": 23.933333333333334, "latest": 88.5}, "A": {"all": 31.259999999999998, "old": 24.077777777777776, "latest": 95.89999999999999}, "C": {"all": 61.67, "old": 58.42222222222222, "latest": 90.9}}, "wa": {"J": {"all": 29.169999999999998, "old": 22.544444444444444, "latest": 88.8}, "A": {"all": 30.15, "old": 22.733333333333334, "latest": 96.89999999999999}, "C": {"all": 61.67999999999999, "old": 58.43333333333333, "latest": 90.9}}, "wa_nobias": {"J": {"all": 28.99, "old": 22.322222222222223, "latest": 89.0}, "A": {"all": 29.93, "old": 22.46666666666667, "latest": 97.1}, "C": {"all": 61.620000000000005, "old": 58.36666666666666, "latest": 90.9}}, "task_row_norm": [1.7654896318217592, 1.9820125639944806, 1.7442111576736774, 1.8002318377649043, 1.709611256972271, 1.6450870200516217, 1.5888152030866096, 1.6140530801561517, 1.4842606009079224, 1.5299965247055507], "elapsed_s": 20.7}, {"file": "final_TN_full_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260919-221538_0bb73412_last.pt", "arm": "TN_full", "unit": 260919405, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.93, "old": 15.844444444444443, "latest": 66.7}, "A": {"all": 22.79, "old": 16.344444444444445, "latest": 80.80000000000001}, "C": {"all": 54.010000000000005, "old": 51.92222222222222, "latest": 72.8}}, "wa": {"J": {"all": 19.189999999999998, "old": 13.588888888888889, "latest": 69.6}, "A": {"all": 21.630000000000003, "old": 14.033333333333333, "latest": 90.0}, "C": {"all": 54.019999999999996, "old": 51.93333333333333, "latest": 72.8}}, "wa_nobias": {"J": {"all": 18.96, "old": 13.355555555555556, "latest": 69.39999999999999}, "A": {"all": 21.5, "old": 13.855555555555556, "latest": 90.3}, "C": {"all": 54.029999999999994, "old": 51.96666666666667, "latest": 72.6}}, "task_row_norm": [2.4414899958697838, 2.582989083910376, 2.4657986023643463, 2.29058614796163, 2.1942117025296946, 2.102313761282386, 1.983435388834608, 1.8759013678582424, 1.8816709021593319, 1.903500126268589], "elapsed_s": 103.9}, {"file": "final_TN_full_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-063238_e02df8cf_last.pt", "arm": "TN_full", "unit": 260919406, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 15.679999999999998, "old": 9.733333333333333, "latest": 69.19999999999999}, "A": {"all": 18.439999999999998, "old": 9.944444444444445, "latest": 94.89999999999999}, "C": {"all": 50.4, "old": 48.144444444444446, "latest": 70.7}}, "wa": {"J": {"all": 14.530000000000001, "old": 8.422222222222222, "latest": 69.5}, "A": {"all": 17.29, "old": 8.38888888888889, "latest": 97.39999999999999}, "C": {"all": 50.39, "old": 48.144444444444446, "latest": 70.6}}, "wa_nobias": {"J": {"all": 14.419999999999998, "old": 8.322222222222221, "latest": 69.3}, "A": {"all": 17.18, "old": 8.277777777777779, "latest": 97.3}, "C": {"all": 50.339999999999996, "old": 48.111111111111114, "latest": 70.39999999999999}}, "task_row_norm": [2.489164626228033, 2.5513265675133745, 2.468086064739376, 2.3327470210686974, 2.183190660122697, 2.1091523049216043, 1.99198345510444, 1.9322920629899465, 1.8360101199457066, 1.9476219015446894], "elapsed_s": 102.6}, {"file": "final_TN_none_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260919-221738_c49ba2d1_last.pt", "arm": "TN_none", "unit": 260919405, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.3, "old": 3.122222222222222, "latest": 74.9}, "A": {"all": 12.010000000000002, "old": 2.2444444444444445, "latest": 99.9}, "C": {"all": 60.71, "old": 59.13333333333334, "latest": 74.9}}, "wa": {"J": {"all": 10.540000000000001, "old": 3.388888888888889, "latest": 74.9}, "A": {"all": 12.4, "old": 2.6888888888888887, "latest": 99.8}, "C": {"all": 60.7, "old": 59.12222222222223, "latest": 74.9}}, "wa_nobias": {"J": {"all": 10.559999999999999, "old": 3.4000000000000004, "latest": 75.0}, "A": {"all": 12.4, "old": 2.6888888888888887, "latest": 99.8}, "C": {"all": 60.77, "old": 59.1888888888889, "latest": 75.0}}, "task_row_norm": [2.0459130460114827, 2.059428781287577, 1.9828306251489736, 1.904527153329586, 1.9097431548960722, 1.8470565400546057, 1.8085776915327965, 1.7394645914127493, 1.8023559372025115, 1.8346494642979745], "elapsed_s": 103.2}, {"file": "final_TN_none_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-063438_184fc3de_last.pt", "arm": "TN_none", "unit": 260919406, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.49, "old": 3.077777777777778, "latest": 77.2}, "A": {"all": 12.26, "old": 2.511111111111111, "latest": 100.0}, "C": {"all": 60.11, "old": 58.21111111111111, "latest": 77.2}}, "wa": {"J": {"all": 11.14, "old": 3.822222222222222, "latest": 77.0}, "A": {"all": 12.959999999999999, "old": 3.311111111111111, "latest": 99.8}, "C": {"all": 60.1, "old": 58.199999999999996, "latest": 77.2}}, "wa_nobias": {"J": {"all": 11.129999999999999, "old": 3.811111111111111, "latest": 77.0}, "A": {"all": 12.969999999999999, "old": 3.322222222222222, "latest": 99.8}, "C": {"all": 60.19, "old": 58.28888888888889, "latest": 77.3}}, "task_row_norm": [2.0642610255317577, 1.988323061965465, 2.0145673754317603, 1.9303419313153238, 1.8689645264379742, 1.8286381313600137, 1.812429159650749, 1.7845050958062303, 1.727138288567831, 1.8430650124010264], "elapsed_s": 102.7}, {"file": "final_TN_niso_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260919-221638_dc0cd301_last.pt", "arm": "TN_niso", "unit": 260919405, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.759999999999998, "old": 15.711111111111112, "latest": 66.2}, "A": {"all": 22.73, "old": 16.91111111111111, "latest": 75.1}, "C": {"all": 53.32000000000001, "old": 50.96666666666667, "latest": 74.5}}, "wa": {"J": {"all": 19.16, "old": 13.488888888888889, "latest": 70.19999999999999}, "A": {"all": 21.11, "old": 13.722222222222221, "latest": 87.6}, "C": {"all": 53.31, "old": 50.94444444444444, "latest": 74.6}}, "wa_nobias": {"J": {"all": 19.009999999999998, "old": 13.31111111111111, "latest": 70.3}, "A": {"all": 21.02, "old": 13.566666666666668, "latest": 88.1}, "C": {"all": 53.21, "old": 50.84444444444445, "latest": 74.5}}, "task_row_norm": [2.4717811193521184, 2.649034171086284, 2.501894493704329, 2.319199977508399, 2.2275914194831117, 2.1213550509844987, 1.9862653511445678, 1.8736973984983814, 1.8986318318042108, 1.8919710891895818], "elapsed_s": 101.9}, {"file": "final_TN_niso_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-063338_f20180ef_last.pt", "arm": "TN_niso", "unit": 260919406, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 18.98, "old": 13.444444444444445, "latest": 68.8}, "A": {"all": 21.28, "old": 13.733333333333334, "latest": 89.2}, "C": {"all": 52.29, "old": 49.94444444444444, "latest": 73.4}}, "wa": {"J": {"all": 17.88, "old": 11.944444444444445, "latest": 71.3}, "A": {"all": 20.06, "old": 11.855555555555556, "latest": 93.89999999999999}, "C": {"all": 52.279999999999994, "old": 49.93333333333333, "latest": 73.4}}, "wa_nobias": {"J": {"all": 17.759999999999998, "old": 11.8, "latest": 71.39999999999999}, "A": {"all": 19.939999999999998, "old": 11.68888888888889, "latest": 94.19999999999999}, "C": {"all": 52.32000000000001, "old": 49.955555555555556, "latest": 73.6}}, "task_row_norm": [2.5267964135330194, 2.5754820703021357, 2.4592659256221174, 2.345943009660083, 2.1727150637616464, 2.0954211685749136, 1.9925162011875095, 1.9234752416291307, 1.8197168239406882, 1.9050501894422855], "elapsed_s": 100.7}, {"file": "final_TH_full_s260919301_ces-nstat_seq-tinyimg_None_500_100_20260919-103452_f047ec67_last.pt", "arm": "TH_full", "unit": 260919301, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.66, "old": 15.211111111111112, "latest": 69.69999999999999}, "A": {"all": 22.9, "old": 16.188888888888886, "latest": 83.3}, "C": {"all": 51.83, "old": 49.044444444444444, "latest": 76.9}}, "wa": {"J": {"all": 18.82, "old": 12.822222222222223, "latest": 72.8}, "A": {"all": 20.95, "old": 13.166666666666666, "latest": 91.0}, "C": {"all": 51.79, "old": 49.0, "latest": 76.9}}, "wa_nobias": {"J": {"all": 18.77, "old": 12.744444444444445, "latest": 73.0}, "A": {"all": 20.82, "old": 12.944444444444445, "latest": 91.7}, "C": {"all": 51.9, "old": 49.08888888888889, "latest": 77.2}}, "task_row_norm": [2.4450374058730615, 2.6930504474579875, 2.5122438220815, 2.3381408191196282, 2.2256948289511214, 2.1182813816769444, 1.9806544268386976, 1.9683741805722286, 1.9288440445673267, 1.8761614050610151], "elapsed_s": 102.2}, {"file": "final_TH_perm_s260919301_ces-nstat_seq-tinyimg_None_500_100_20260919-103652_1159915a_last.pt", "arm": "TH_perm", "unit": 260919301, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 14.4, "old": 8.044444444444444, "latest": 71.6}, "A": {"all": 17.29, "old": 9.3, "latest": 89.2}, "C": {"all": 34.31, "old": 29.766666666666666, "latest": 75.2}}, "wa": {"J": {"all": 13.219999999999999, "old": 6.566666666666666, "latest": 73.1}, "A": {"all": 15.76, "old": 7.044444444444444, "latest": 94.19999999999999}, "C": {"all": 34.33, "old": 29.78888888888889, "latest": 75.2}}, "wa_nobias": {"J": {"all": 13.16, "old": 6.5, "latest": 73.1}, "A": {"all": 15.680000000000001, "old": 6.922222222222222, "latest": 94.5}, "C": {"all": 34.35, "old": 29.799999999999997, "latest": 75.3}}, "task_row_norm": [2.4856983255822085, 2.790131993086009, 2.6341368515889356, 2.4434150664147594, 2.319564363739997, 2.238650112026879, 2.058654070509248, 2.049655437743527, 1.9807387663751925, 1.9405453644424313], "elapsed_s": 100.5}]

==> anc/supplementary_material/data/collected_wa/WA_G0.json <==
[{"file": "final_K_full_s260918713_ces-nstat_seq-cifar100_None_500_50_20260918-214821_ce37899a_last.pt", "arm": "K_full", "unit": 260918713, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.03, "old": 33.611111111111114, "latest": 77.8}, "A": {"all": 40.19, "old": 34.86666666666667, "latest": 88.1}, "C": {"all": 74.58000000000001, "old": 73.33333333333333, "latest": 85.8}}, "wa": {"J": {"all": 37.14, "old": 32.55555555555556, "latest": 78.4}, "A": {"all": 39.06, "old": 33.5, "latest": 89.1}, "C": {"all": 74.59, "old": 73.34444444444445, "latest": 85.8}}, "wa_nobias": {"J": {"all": 37.010000000000005, "old": 32.44444444444444, "latest": 78.10000000000001}, "A": {"all": 38.88, "old": 33.300000000000004, "latest": 89.1}, "C": {"all": 74.66, "old": 73.44444444444444, "latest": 85.6}}, "task_row_norm": [1.7439923387207084, 1.858553601428497, 1.7589634412338921, 1.7122618328982437, 1.6504211346596196, 1.5717879364775076, 1.5409716011811327, 1.531139022136259, 1.4569629729424993, 1.5452187369000638], "elapsed_s": 24.3}, {"file": "final_K_full_s260918714_ces-nstat_seq-cifar100_None_500_50_20260918-214921_735072c0_last.pt", "arm": "K_full", "unit": 260918714, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.04, "old": 31.733333333333334, "latest": 84.8}, "A": {"all": 37.88, "old": 31.82222222222222, "latest": 92.4}, "C": {"all": 77.09, "old": 75.6, "latest": 90.5}}, "wa": {"J": {"all": 35.21, "old": 29.54444444444444, "latest": 86.2}, "A": {"all": 36.35, "old": 29.91111111111111, "latest": 94.3}, "C": {"all": 77.07000000000001, "old": 75.58888888888889, "latest": 90.4}}, "wa_nobias": {"J": {"all": 34.980000000000004, "old": 29.299999999999997, "latest": 86.1}, "A": {"all": 36.19, "old": 29.688888888888886, "latest": 94.69999999999999}, "C": {"all": 77.07000000000001, "old": 75.6, "latest": 90.3}}, "task_row_norm": [1.6943010494123265, 1.8074219834787524, 1.8013686393133401, 1.708526651919359, 1.6679884853275866, 1.632888098571025, 1.6034879913505946, 1.576423466660474, 1.4657057575774997, 1.5048164834504805], "elapsed_s": 21.3}, {"file": "final_K_Nnone_s260918713_ces-nstat_seq-cifar100_None_500_50_20260918-214833_f34e8731_last.pt", "arm": "K_Nnone", "unit": 260918713, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.31, "old": 15.177777777777777, "latest": 86.5}, "A": {"all": 22.48, "old": 13.922222222222222, "latest": 99.5}, "C": {"all": 79.98, "old": 79.21111111111111, "latest": 86.9}}, "wa": {"J": {"all": 21.490000000000002, "old": 14.277777777777779, "latest": 86.4}, "A": {"all": 22.07, "old": 13.5, "latest": 99.2}, "C": {"all": 79.99, "old": 79.21111111111111, "latest": 87.0}}, "wa_nobias": {"J": {"all": 21.54, "old": 14.311111111111112, "latest": 86.6}, "A": {"all": 22.080000000000002, "old": 13.511111111111111, "latest": 99.2}, "C": {"all": 80.08000000000001, "old": 79.28888888888889, "latest": 87.2}}, "task_row_norm": [1.464228251725605, 1.564317907235198, 1.5146053062502336, 1.4929923750837801, 1.459956460834327, 1.4389730162491172, 1.377085322817147, 1.3887436037161958, 1.314308281854283, 1.4117605099403747], "elapsed_s": 20.9}, {"file": "final_K_Nnone_s260918714_ces-nstat_seq-cifar100_None_500_50_20260918-214933_e1548bd0_last.pt", "arm": "K_Nnone", "unit": 260918714, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 21.81, "old": 14.2, "latest": 90.3}, "A": {"all": 21.380000000000003, "old": 12.677777777777777, "latest": 99.7}, "C": {"all": 81.05, "old": 79.97777777777777, "latest": 90.7}}, "wa": {"J": {"all": 19.21, "old": 11.3, "latest": 90.4}, "A": {"all": 18.72, "old": 9.722222222222221, "latest": 99.7}, "C": {"all": 81.05, "old": 79.97777777777777, "latest": 90.7}}, "wa_nobias": {"J": {"all": 19.14, "old": 11.233333333333333, "latest": 90.3}, "A": {"all": 18.740000000000002, "old": 9.744444444444445, "latest": 99.7}, "C": {"all": 81.15, "old": 80.1, "latest": 90.60000000000001}}, "task_row_norm": [1.4598032511189185, 1.5925397380291835, 1.5509516025651515, 1.4891981219345767, 1.5019102375175144, 1.457417060177205, 1.4327727458420372, 1.428777211617183, 1.3384976926588745, 1.3709804350201529], "elapsed_s": 21.4}, {"file": "final_K_Hperm_s260918713_ces-nstat_seq-cifar100_None_500_50_20260918-214857_9d5c3332_last.pt", "arm": "K_Hperm", "unit": 260918713, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.86, "old": 27.58888888888889, "latest": 80.30000000000001}, "A": {"all": 34.2, "old": 27.822222222222223, "latest": 91.60000000000001}, "C": {"all": 63.739999999999995, "old": 61.27777777777778, "latest": 85.9}}, "wa": {"J": {"all": 31.99, "old": 26.577777777777776, "latest": 80.7}, "A": {"all": 33.32, "old": 26.744444444444447, "latest": 92.5}, "C": {"all": 63.720000000000006, "old": 61.25555555555555, "latest": 85.9}}, "wa_nobias": {"J": {"all": 31.8, "old": 26.355555555555558, "latest": 80.80000000000001}, "A": {"all": 33.13, "old": 26.53333333333333, "latest": 92.5}, "C": {"all": 63.64, "old": 61.15555555555555, "latest": 86.0}}, "task_row_norm": [1.7392331856920282, 1.8623474750370526, 1.7924090469559957, 1.7266232871082519, 1.6765681252315574, 1.6152034350240467, 1.5917992972859456, 1.5621777941921453, 1.5020948396328426, 1.5529404277174315], "elapsed_s": 21.1}, {"file": "final_K_Hperm_s260918714_ces-nstat_seq-cifar100_None_500_50_20260918-214957_66a3283e_last.pt", "arm": "K_Hperm", "unit": 260918714, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 30.93, "old": 24.88888888888889, "latest": 85.3}, "A": {"all": 32.65, "old": 25.788888888888888, "latest": 94.39999999999999}, "C": {"all": 61.95, "old": 59.0, "latest": 88.5}}, "wa": {"J": {"all": 29.75, "old": 23.455555555555556, "latest": 86.4}, "A": {"all": 31.52, "old": 24.344444444444445, "latest": 96.1}, "C": {"all": 61.96, "old": 59.01111111111111, "latest": 88.5}}, "wa_nobias": {"J": {"all": 29.47, "old": 23.133333333333333, "latest": 86.5}, "A": {"all": 31.26, "old": 24.055555555555557, "latest": 96.1}, "C": {"all": 61.92999999999999, "old": 58.977777777777774, "latest": 88.5}}, "task_row_norm": [1.7237632202186983, 1.8321095745640719, 1.825265220317623, 1.7228521247185324, 1.6513472478760458, 1.6063476126041176, 1.6151618278897506, 1.635714535990284, 1.5245580031558448, 1.5389247635651278], "elapsed_s": 21.2}, {"file": "final_K_Niso_s260918713_ces-nstat_seq-cifar100_None_500_50_20260918-214845_fac12bf0_last.pt", "arm": "K_Niso", "unit": 260918713, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.2, "old": 32.58888888888889, "latest": 78.7}, "A": {"all": 39.08, "old": 33.388888888888886, "latest": 90.3}, "C": {"all": 74.67, "old": 73.48888888888888, "latest": 85.3}}, "wa": {"J": {"all": 36.35, "old": 31.599999999999998, "latest": 79.10000000000001}, "A": {"all": 38.08, "old": 32.21111111111111, "latest": 90.9}, "C": {"all": 74.67999999999999, "old": 73.5, "latest": 85.3}}, "wa_nobias": {"J": {"all": 36.24, "old": 31.477777777777778, "latest": 79.10000000000001}, "A": {"all": 38.04, "old": 32.15555555555555, "latest": 91.0}, "C": {"all": 74.7, "old": 73.52222222222223, "latest": 85.3}}, "task_row_norm": [1.7496335659600526, 1.8318427253823253, 1.7418463689692067, 1.7074515776333794, 1.6419294888214822, 1.5773699449066816, 1.5295488704056073, 1.5287046297055182, 1.4581210207029938, 1.546354372051971], "elapsed_s": 21.0}, {"file": "final_K_Niso_s260918714_ces-nstat_seq-cifar100_None_500_50_20260918-214945_81057e4e_last.pt", "arm": "K_Niso", "unit": 260918714, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.41, "old": 32.5, "latest": 81.6}, "A": {"all": 39.0, "old": 33.28888888888889, "latest": 90.4}, "C": {"all": 75.75, "old": 74.3111111111111, "latest": 88.7}}, "wa": {"J": {"all": 35.730000000000004, "old": 30.466666666666665, "latest": 83.1}, "A": {"all": 37.269999999999996, "old": 31.17777777777778, "latest": 92.10000000000001}, "C": {"all": 75.75999999999999, "old": 74.32222222222222, "latest": 88.7}}, "wa_nobias": {"J": {"all": 35.410000000000004, "old": 30.08888888888889, "latest": 83.3}, "A": {"all": 36.97, "old": 30.82222222222222, "latest": 92.30000000000001}, "C": {"all": 75.8, "old": 74.35555555555555, "latest": 88.8}}, "task_row_norm": [1.7109629019502157, 1.807670185811761, 1.8022526572576194, 1.7175308938444978, 1.6663844702563182, 1.615418894182542, 1.5878103609723218, 1.5764786237285906, 1.4693348476525137, 1.5112361960065135], "elapsed_s": 21.4}, {"file": "final_NG_generic_s260918701_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211902_dc45cf09_last.pt", "arm": "NG_generic", "unit": 260918701, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.08, "old": 33.733333333333334, "latest": 77.2}, "A": {"all": 39.769999999999996, "old": 34.71111111111111, "latest": 85.3}, "C": {"all": 76.22999999999999, "old": 74.82222222222222, "latest": 88.9}}, "wa": {"J": {"all": 37.31, "old": 32.577777777777776, "latest": 79.9}, "A": {"all": 38.85, "old": 33.34444444444445, "latest": 88.4}, "C": {"all": 76.24, "old": 74.83333333333333, "latest": 88.9}}, "wa_nobias": {"J": {"all": 37.17, "old": 32.4, "latest": 80.10000000000001}, "A": {"all": 38.6, "old": 33.0, "latest": 89.0}, "C": {"all": 76.33, "old": 74.91111111111111, "latest": 89.1}}, "task_row_norm": [1.7087162991779927, 1.8806656603682423, 1.7674726262306557, 1.7186946149412, 1.7100212781841737, 1.6509713417136649, 1.5256246621136236, 1.4807122551705914, 1.459643996717024, 1.5171560929791499], "elapsed_s": 21.4}, {"file": "final_NG_generic_s260918702_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211914_a3f88346_last.pt", "arm": "NG_generic", "unit": 260918702, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.02, "old": 32.44444444444444, "latest": 78.2}, "A": {"all": 37.83, "old": 32.611111111111114, "latest": 84.8}, "C": {"all": 76.78, "old": 75.37777777777778, "latest": 89.4}}, "wa": {"J": {"all": 35.38, "old": 30.28888888888889, "latest": 81.2}, "A": {"all": 36.39, "old": 30.577777777777776, "latest": 88.7}, "C": {"all": 76.76, "old": 75.35555555555555, "latest": 89.4}}, "wa_nobias": {"J": {"all": 35.3, "old": 30.17777777777778, "latest": 81.39999999999999}, "A": {"all": 36.19, "old": 30.299999999999997, "latest": 89.2}, "C": {"all": 76.88, "old": 75.48888888888888, "latest": 89.4}}, "task_row_norm": [1.8265386152295349, 1.9725388604466843, 1.8342718469785724, 1.80567477204059, 1.6692738872214192, 1.6460000656414127, 1.5539001057248887, 1.4605223030644574, 1.45616098702917, 1.5178602331801556], "elapsed_s": 21.2}, {"file": "final_NG_generic_s260918703_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211926_08b3a99b_last.pt", "arm": "NG_generic", "unit": 260918703, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.87, "old": 32.54444444444445, "latest": 85.8}, "A": {"all": 39.010000000000005, "old": 33.01111111111111, "latest": 93.0}, "C": {"all": 76.13, "old": 74.53333333333333, "latest": 90.5}}, "wa": {"J": {"all": 36.95, "old": 31.377777777777776, "latest": 87.1}, "A": {"all": 37.64, "old": 31.333333333333332, "latest": 94.39999999999999}, "C": {"all": 76.15, "old": 74.54444444444444, "latest": 90.60000000000001}}, "wa_nobias": {"J": {"all": 36.92, "old": 31.34444444444445, "latest": 87.1}, "A": {"all": 37.55, "old": 31.21111111111111, "latest": 94.6}, "C": {"all": 76.25, "old": 74.65555555555555, "latest": 90.60000000000001}}, "task_row_norm": [1.7585375041507465, 1.9506307131874958, 1.8352236781059292, 1.735615223929005, 1.621778206796725, 1.5811423732212135, 1.5686953181190149, 1.4959001298336165, 1.4775731528356795, 1.527530445505571], "elapsed_s": 21.3}, {"file": "final_NG_generic_s260918704_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211938_58161d61_last.pt", "arm": "NG_generic", "unit": 260918704, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.989999999999995, "old": 32.855555555555554, "latest": 84.2}, "A": {"all": 38.92, "old": 33.422222222222224, "latest": 88.4}, "C": {"all": 76.64, "old": 74.85555555555555, "latest": 92.7}}, "wa": {"J": {"all": 36.19, "old": 30.622222222222224, "latest": 86.3}, "A": {"all": 37.03, "old": 30.977777777777778, "latest": 91.5}, "C": {"all": 76.65, "old": 74.86666666666666, "latest": 92.7}}, "wa_nobias": {"J": {"all": 36.06, "old": 30.45555555555556, "latest": 86.5}, "A": {"all": 36.94, "old": 30.82222222222222, "latest": 92.0}, "C": {"all": 76.65, "old": 74.86666666666667, "latest": 92.7}}, "task_row_norm": [1.812730853805784, 1.8991963957723843, 1.793696924105457, 1.6660076814763762, 1.6946418277118074, 1.6149569161639836, 1.56633512913152, 1.588652055003885, 1.484546823461506, 1.4875751866304836], "elapsed_s": 21.4}, {"file": "final_NG_generic_s260918705_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211951_30f932a1_last.pt", "arm": "NG_generic", "unit": 260918705, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.12, "old": 31.08888888888889, "latest": 81.39999999999999}, "A": {"all": 39.05, "old": 33.46666666666667, "latest": 89.3}, "C": {"all": 72.35, "old": 70.63333333333334, "latest": 87.8}}, "wa": {"J": {"all": 34.339999999999996, "old": 28.95555555555556, "latest": 82.8}, "A": {"all": 37.019999999999996, "old": 30.922222222222224, "latest": 91.9}, "C": {"all": 72.34, "old": 70.62222222222222, "latest": 87.8}}, "wa_nobias": {"J": {"all": 34.18, "old": 28.766666666666666, "latest": 82.89999999999999}, "A": {"all": 36.83, "old": 30.688888888888886, "latest": 92.10000000000001}, "C": {"all": 72.35, "old": 70.62222222222222, "latest": 87.9}}, "task_row_norm": [1.744271657082762, 1.9762811141960193, 1.7871808450814144, 1.7167236718360008, 1.7142378932143836, 1.6841693860268543, 1.5983900098478974, 1.585522613312918, 1.5735230777007603, 1.5350038979138043], "elapsed_s": 24.0}, {"file": "final_NG_generic_s260918706_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212003_d3b95124_last.pt", "arm": "NG_generic", "unit": 260918706, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.440000000000005, "old": 30.633333333333333, "latest": 88.7}, "A": {"all": 37.15, "old": 30.833333333333332, "latest": 94.0}, "C": {"all": 76.76, "old": 75.0, "latest": 92.60000000000001}}, "wa": {"J": {"all": 34.980000000000004, "old": 28.900000000000002, "latest": 89.7}, "A": {"all": 35.46, "old": 28.799999999999997, "latest": 95.39999999999999}, "C": {"all": 76.8, "old": 75.04444444444444, "latest": 92.60000000000001}}, "wa_nobias": {"J": {"all": 34.739999999999995, "old": 28.633333333333333, "latest": 89.7}, "A": {"all": 35.3, "old": 28.622222222222224, "latest": 95.39999999999999}, "C": {"all": 76.86, "old": 75.11111111111111, "latest": 92.60000000000001}}, "task_row_norm": [1.664324024508592, 1.818794764060554, 1.7547802534735975, 1.6686717511344569, 1.6722003731728647, 1.5775053334647304, 1.5815993894121951, 1.5535341105132605, 1.489087915764704, 1.491982216385623], "elapsed_s": 24.3}, {"file": "final_NG_generic_s260918707_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212015_8aa1d911_last.pt", "arm": "NG_generic", "unit": 260918707, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.2, "old": 33.099999999999994, "latest": 74.1}, "A": {"all": 40.32, "old": 34.68888888888889, "latest": 91.0}, "C": {"all": 73.7, "old": 73.03333333333333, "latest": 79.7}}, "wa": {"J": {"all": 36.38, "old": 32.13333333333333, "latest": 74.6}, "A": {"all": 39.25, "old": 33.36666666666667, "latest": 92.2}, "C": {"all": 73.71000000000001, "old": 73.04444444444444, "latest": 79.7}}, "wa_nobias": {"J": {"all": 36.269999999999996, "old": 32.0, "latest": 74.7}, "A": {"all": 39.09, "old": 33.166666666666664, "latest": 92.4}, "C": {"all": 73.86, "old": 73.21111111111111, "latest": 79.7}}, "task_row_norm": [1.806538212487664, 1.8870685465178307, 1.814678441120958, 1.7363548621092886, 1.6109366465793968, 1.6482226805798064, 1.6281880817708383, 1.5654604845870002, 1.5227669342987074, 1.585907459800207], "elapsed_s": 24.6}, {"file": "final_NG_generic_s260918708_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212027_a1332fc3_last.pt", "arm": "NG_generic", "unit": 260918708, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.39, "old": 31.055555555555557, "latest": 84.39999999999999}, "A": {"all": 37.980000000000004, "old": 31.922222222222224, "latest": 92.5}, "C": {"all": 74.94, "old": 73.3111111111111, "latest": 89.60000000000001}}, "wa": {"J": {"all": 34.989999999999995, "old": 29.466666666666665, "latest": 84.7}, "A": {"all": 36.35, "old": 29.944444444444443, "latest": 94.0}, "C": {"all": 74.95, "old": 73.32222222222222, "latest": 89.60000000000001}}, "wa_nobias": {"J": {"all": 34.9, "old": 29.377777777777776, "latest": 84.6}, "A": {"all": 36.22, "old": 29.78888888888889, "latest": 94.1}, "C": {"all": 74.9, "old": 73.27777777777777, "latest": 89.5}}, "task_row_norm": [1.8123807961415377, 1.9341337261118432, 1.857002129380867, 1.6757841666989042, 1.7039220044881105, 1.616762865681146, 1.585189131941761, 1.6082598243630877, 1.4521297472300378, 1.519327781405055], "elapsed_s": 25.8}, {"file": "final_NG_generic_s260918709_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212039_2d20ff75_last.pt", "arm": "NG_generic", "unit": 260918709, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.12, "old": 28.133333333333336, "latest": 88.0}, "A": {"all": 35.519999999999996, "old": 29.22222222222222, "latest": 92.2}, "C": {"all": 74.44, "old": 72.3, "latest": 93.7}}, "wa": {"J": {"all": 31.810000000000002, "old": 25.433333333333334, "latest": 89.2}, "A": {"all": 32.989999999999995, "old": 26.144444444444442, "latest": 94.6}, "C": {"all": 74.42999999999999, "old": 72.28888888888889, "latest": 93.7}}, "wa_nobias": {"J": {"all": 31.660000000000004, "old": 25.233333333333334, "latest": 89.5}, "A": {"all": 32.83, "old": 25.944444444444443, "latest": 94.8}, "C": {"all": 74.28999999999999, "old": 72.13333333333333, "latest": 93.7}}, "task_row_norm": [1.7802474525374623, 1.8860143994090126, 1.7968009221905785, 1.7185047349998173, 1.6489405396003758, 1.6031006813522957, 1.5618522189562825, 1.5646679252406186, 1.5433981293697774, 1.470790303383813], "elapsed_s": 24.7}, {"file": "final_NG_generic_s260918710_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212052_7eb783a7_last.pt", "arm": "NG_generic", "unit": 260918710, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.78, "old": 31.5, "latest": 84.3}, "A": {"all": 38.53, "old": 32.900000000000006, "latest": 89.2}, "C": {"all": 76.05, "old": 74.21111111111111, "latest": 92.60000000000001}}, "wa": {"J": {"all": 35.06, "old": 29.366666666666667, "latest": 86.3}, "A": {"all": 36.56, "old": 30.43333333333333, "latest": 91.7}, "C": {"all": 76.09, "old": 74.25555555555555, "latest": 92.60000000000001}}, "wa_nobias": {"J": {"all": 34.97, "old": 29.266666666666666, "latest": 86.3}, "A": {"all": 36.410000000000004, "old": 30.255555555555556, "latest": 91.8}, "C": {"all": 76.02, "old": 74.17777777777778, "latest": 92.60000000000001}}, "task_row_norm": [1.7198321069591802, 1.9158220747504096, 1.8540217805256134, 1.6889112923738197, 1.700082548036931, 1.6703622260201354, 1.5860650918651225, 1.4726521208997805, 1.4562185251182989, 1.4777993543812056], "elapsed_s": 25.6}, {"file": "final_K_Hiso_s260918713_ces-iso_seq-cifar100_None_500_50_20260918-214909_d1f4f0d7_last.pt", "arm": "K_Hiso", "unit": 260918713, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.620000000000005, "old": 29.5, "latest": 80.7}, "A": {"all": 35.410000000000004, "old": 29.08888888888889, "latest": 92.30000000000001}, "C": {"all": 70.66, "old": 68.93333333333334, "latest": 86.2}}, "wa": {"J": {"all": 34.57, "old": 29.45555555555556, "latest": 80.60000000000001}, "A": {"all": 35.39, "old": 29.06666666666667, "latest": 92.30000000000001}, "C": {"all": 70.65, "old": 68.92222222222222, "latest": 86.2}}, "wa_nobias": {"J": {"all": 34.36, "old": 29.233333333333334, "latest": 80.5}, "A": {"all": 35.28, "old": 28.91111111111111, "latest": 92.60000000000001}, "C": {"all": 70.8, "old": 69.11111111111111, "latest": 86.0}}, "task_row_norm": [1.6145977342063937, 1.6669037171556784, 1.6022110683783737, 1.589507667157107, 1.5772421731413222, 1.5251332627960046, 1.519743171013927, 1.5111389313930925, 1.4766022498150526, 1.5474286963486408], "elapsed_s": 25.1}, {"file": "final_K_Hiso_s260918714_ces-iso_seq-cifar100_None_500_50_20260918-215009_0cd80c3b_last.pt", "arm": "K_Hiso", "unit": 260918714, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.22, "old": 27.48888888888889, "latest": 84.8}, "A": {"all": 34.269999999999996, "old": 27.711111111111112, "latest": 93.30000000000001}, "C": {"all": 70.64, "old": 68.6, "latest": 89.0}}, "wa": {"J": {"all": 32.660000000000004, "old": 26.844444444444445, "latest": 85.0}, "A": {"all": 33.72, "old": 27.055555555555557, "latest": 93.7}, "C": {"all": 70.64, "old": 68.6, "latest": 89.0}}, "wa_nobias": {"J": {"all": 32.45, "old": 26.6, "latest": 85.1}, "A": {"all": 33.42, "old": 26.655555555555555, "latest": 94.3}, "C": {"all": 70.62, "old": 68.57777777777778, "latest": 89.0}}, "task_row_norm": [1.5670577202416673, 1.5990084345645115, 1.6755156342717985, 1.5920637935145279, 1.574186810053082, 1.5416458033191431, 1.5823434193337356, 1.5306118862666398, 1.4830701753843762, 1.5134564184600308], "elapsed_s": 26.5}, {"file": "final_K_original_s260919001_ces-nstat_seq-cifar100_None_500_50_20260919-011421_648c7211_last.pt", "arm": "K_original", "unit": 260919001, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.11, "old": 29.34444444444445, "latest": 87.0}, "A": {"all": 36.06, "old": 29.833333333333332, "latest": 92.10000000000001}, "C": {"all": 77.21000000000001, "old": 75.46666666666667, "latest": 92.9}}, "wa": {"J": {"all": 34.05, "old": 28.011111111111113, "latest": 88.4}, "A": {"all": 34.83, "old": 28.299999999999997, "latest": 93.60000000000001}, "C": {"all": 77.22, "old": 75.47777777777777, "latest": 92.9}}, "wa_nobias": {"J": {"all": 33.93, "old": 27.87777777777778, "latest": 88.4}, "A": {"all": 34.730000000000004, "old": 28.188888888888886, "latest": 93.60000000000001}, "C": {"all": 77.22999999999999, "old": 75.47777777777777, "latest": 93.0}}, "task_row_norm": [1.6959087528028012, 1.791108530196223, 1.7846408298612613, 1.7289531212060936, 1.5846409879402665, 1.550324219105503, 1.5215431221864237, 1.4592274631734796, 1.5033915768023494, 1.4862015525703682], "elapsed_s": 24.6}, {"file": "final_K_original_s260919002_ces-nstat_seq-cifar100_None_500_50_20260919-011521_547b979c_last.pt", "arm": "K_original", "unit": 260919002, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.12, "old": 31.544444444444448, "latest": 87.3}, "A": {"all": 39.11, "old": 32.87777777777777, "latest": 95.19999999999999}, "C": {"all": 74.59, "old": 72.84444444444445, "latest": 90.3}}, "wa": {"J": {"all": 35.75, "old": 29.977777777777778, "latest": 87.7}, "A": {"all": 37.230000000000004, "old": 30.677777777777774, "latest": 96.2}, "C": {"all": 74.59, "old": 72.84444444444445, "latest": 90.3}}, "wa_nobias": {"J": {"all": 35.67, "old": 29.877777777777776, "latest": 87.8}, "A": {"all": 37.12, "old": 30.555555555555557, "latest": 96.2}, "C": {"all": 74.62, "old": 72.86666666666666, "latest": 90.4}}, "task_row_norm": [1.798621120761244, 1.9745429560700578, 1.7963086909964385, 1.7536107455312877, 1.7196687931874712, 1.6404233367371777, 1.5754718415160054, 1.5347644102297806, 1.5252027689446723, 1.494528392910735], "elapsed_s": 23.5}, {"file": "final_K_none_s260919001_ces-nstat_seq-cifar100_None_500_50_20260919-011509_e2ca099f_last.pt", "arm": "K_none", "unit": 260919001, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 21.57, "old": 13.61111111111111, "latest": 93.2}, "A": {"all": 21.09, "old": 12.333333333333334, "latest": 99.9}, "C": {"all": 81.76, "old": 80.47777777777777, "latest": 93.30000000000001}}, "wa": {"J": {"all": 18.94, "old": 10.677777777777779, "latest": 93.30000000000001}, "A": {"all": 18.82, "old": 9.81111111111111, "latest": 99.9}, "C": {"all": 81.76, "old": 80.47777777777777, "latest": 93.30000000000001}}, "wa_nobias": {"J": {"all": 18.970000000000002, "old": 10.711111111111112, "latest": 93.30000000000001}, "A": {"all": 18.86, "old": 9.855555555555556, "latest": 99.9}, "C": {"all": 81.76, "old": 80.47777777777777, "latest": 93.30000000000001}}, "task_row_norm": [1.4683756560526529, 1.5827413728553346, 1.5192873739056547, 1.4575498415093635, 1.418074757670081, 1.4120861418305162, 1.362781320360646, 1.343521314798434, 1.3604140375561016, 1.3283734047443267], "elapsed_s": 24.1}, {"file": "final_K_none_s260919002_ces-nstat_seq-cifar100_None_500_50_20260919-011609_09cf796d_last.pt", "arm": "K_none", "unit": 260919002, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 25.470000000000002, "old": 18.344444444444445, "latest": 89.60000000000001}, "A": {"all": 25.490000000000002, "old": 17.244444444444444, "latest": 99.7}, "C": {"all": 79.6, "old": 78.45555555555556, "latest": 89.9}}, "wa": {"J": {"all": 23.18, "old": 15.788888888888888, "latest": 89.7}, "A": {"all": 23.15, "old": 14.644444444444446, "latest": 99.7}, "C": {"all": 79.6, "old": 78.45555555555556, "latest": 89.9}}, "wa_nobias": {"J": {"all": 23.220000000000002, "old": 15.833333333333334, "latest": 89.7}, "A": {"all": 23.259999999999998, "old": 14.766666666666667, "latest": 99.7}, "C": {"all": 79.6, "old": 78.46666666666667, "latest": 89.8}}, "task_row_norm": [1.4826442836357656, 1.606317930817088, 1.5486961170130615, 1.5035409045921226, 1.4816719502263087, 1.4258389341684976, 1.4285075743859759, 1.3797088730317146, 1.4013236431611986, 1.3770425776902906], "elapsed_s": 25.2}, {"file": "final_DD_full_s260919506_ces-hdir-der_seq-cifar100_None_500_50_20260919-192831_b33295a5_last.pt", "arm": "DD_full", "unit": 260919506, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.9, "old": 29.522222222222222, "latest": 83.3}, "A": {"all": 36.31, "old": 30.21111111111111, "latest": 91.2}, "C": {"all": 73.72, "old": 71.88888888888889, "latest": 90.2}}, "wa": {"J": {"all": 33.239999999999995, "old": 27.51111111111111, "latest": 84.8}, "A": {"all": 34.519999999999996, "old": 27.977777777777774, "latest": 93.4}, "C": {"all": 73.71000000000001, "old": 71.87777777777778, "latest": 90.2}}, "wa_nobias": {"J": {"all": 33.05, "old": 27.288888888888888, "latest": 84.89999999999999}, "A": {"all": 34.220000000000006, "old": 27.655555555555555, "latest": 93.30000000000001}, "C": {"all": 73.74, "old": 71.9111111111111, "latest": 90.2}}, "task_row_norm": [1.709601317430573, 1.9245895093807828, 1.8023144492171936, 1.7190794142880996, 1.6710493593970834, 1.6337606618749643, 1.5616124680463783, 1.4585150231668933, 1.4650168904603638, 1.498534410815454], "elapsed_s": 25.7}, {"file": "final_DD_full_s260919507_ces-hdir-der_seq-cifar100_None_500_50_20260919-192855_045743d9_last.pt", "arm": "DD_full", "unit": 260919507, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.87, "old": 28.72222222222222, "latest": 80.2}, "A": {"all": 36.1, "old": 30.0, "latest": 91.0}, "C": {"all": 71.84, "old": 70.17777777777778, "latest": 86.8}}, "wa": {"J": {"all": 32.959999999999994, "old": 27.522222222222222, "latest": 81.89999999999999}, "A": {"all": 35.010000000000005, "old": 28.522222222222222, "latest": 93.4}, "C": {"all": 71.84, "old": 70.17777777777778, "latest": 86.8}}, "wa_nobias": {"J": {"all": 32.8, "old": 27.333333333333332, "latest": 82.0}, "A": {"all": 34.839999999999996, "old": 28.322222222222223, "latest": 93.5}, "C": {"all": 71.81, "old": 70.14444444444445, "latest": 86.8}}, "task_row_norm": [1.7523526557684341, 1.929762797742097, 1.7957271353470343, 1.7426771602926536, 1.6438023622931475, 1.6429266876863309, 1.5802529415513693, 1.4822573625215067, 1.4768392155748649, 1.5419356071594177], "elapsed_s": 27.3}, {"file": "final_DD_hperm_s260919506_ces-hdir-der_seq-cifar100_None_500_50_20260919-192843_00d7afa7_last.pt", "arm": "DD_hperm", "unit": 260919506, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 31.259999999999998, "old": 25.355555555555554, "latest": 84.39999999999999}, "A": {"all": 32.83, "old": 26.244444444444444, "latest": 92.10000000000001}, "C": {"all": 59.89, "old": 56.46666666666667, "latest": 90.7}}, "wa": {"J": {"all": 29.619999999999997, "old": 23.3, "latest": 86.5}, "A": {"all": 30.6, "old": 23.477777777777778, "latest": 94.69999999999999}, "C": {"all": 59.86, "old": 56.43333333333333, "latest": 90.7}}, "wa_nobias": {"J": {"all": 29.47, "old": 23.12222222222222, "latest": 86.6}, "A": {"all": 30.45, "old": 23.255555555555556, "latest": 95.19999999999999}, "C": {"all": 59.86, "old": 56.422222222222224, "latest": 90.8}}, "task_row_norm": [1.7140340012516622, 1.975547999631439, 1.8180292890903345, 1.7657559396945754, 1.726680275721424, 1.6566473492664524, 1.6233929314988973, 1.4897000862797523, 1.5213225250345719, 1.491953769549442], "elapsed_s": 27.2}, {"file": "final_DD_hperm_s260919507_ces-hdir-der_seq-cifar100_None_500_50_20260919-192907_000d0411_last.pt", "arm": "DD_hperm", "unit": 260919507, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 28.49, "old": 22.41111111111111, "latest": 83.2}, "A": {"all": 31.05, "old": 23.944444444444443, "latest": 95.0}, "C": {"all": 58.58, "old": 55.422222222222224, "latest": 87.0}}, "wa": {"J": {"all": 27.389999999999997, "old": 21.11111111111111, "latest": 83.89999999999999}, "A": {"all": 29.3, "old": 21.88888888888889, "latest": 96.0}, "C": {"all": 58.589999999999996, "old": 55.43333333333333, "latest": 87.0}}, "wa_nobias": {"J": {"all": 27.24, "old": 20.977777777777778, "latest": 83.6}, "A": {"all": 29.24, "old": 21.788888888888888, "latest": 96.3}, "C": {"all": 58.61, "old": 55.47777777777778, "latest": 86.8}}, "task_row_norm": [1.726461732561842, 1.9841697278482004, 1.8309601756244256, 1.7910438384412781, 1.693229475042721, 1.7088486529873523, 1.6203428982835377, 1.5280508487115223, 1.5180996466161527, 1.5524367190111241], "elapsed_s": 25.6}, {"file": "final_TN_full_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-010419_fcd17092_last.pt", "arm": "TN_full", "unit": 260919401, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 19.009999999999998, "old": 13.399999999999999, "latest": 69.5}, "A": {"all": 21.419999999999998, "old": 14.299999999999999, "latest": 85.5}, "C": {"all": 51.08, "old": 48.36666666666667, "latest": 75.5}}, "wa": {"J": {"all": 17.38, "old": 11.355555555555556, "latest": 71.6}, "A": {"all": 19.6, "old": 11.61111111111111, "latest": 91.5}, "C": {"all": 51.07, "old": 48.36666666666667, "latest": 75.4}}, "wa_nobias": {"J": {"all": 17.29, "old": 11.244444444444445, "latest": 71.7}, "A": {"all": 19.56, "old": 11.511111111111111, "latest": 92.0}, "C": {"all": 51.03, "old": 48.31111111111111, "latest": 75.5}}, "task_row_norm": [2.467484619787231, 2.575869508274843, 2.395970211263181, 2.3078203532620463, 2.2076553170297926, 2.084620023926537, 2.033841631798067, 1.936975385549561, 1.891768718596652, 1.9197707564088993], "elapsed_s": 128.3}, {"file": "final_TN_full_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-093517_b99336a6_last.pt", "arm": "TN_full", "unit": 260919402, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 18.130000000000003, "old": 12.166666666666666, "latest": 71.8}, "A": {"all": 20.020000000000003, "old": 12.666666666666666, "latest": 86.2}, "C": {"all": 52.36, "old": 49.74444444444444, "latest": 75.9}}, "wa": {"J": {"all": 17.270000000000003, "old": 11.0, "latest": 73.7}, "A": {"all": 19.220000000000002, "old": 11.055555555555555, "latest": 92.7}, "C": {"all": 52.35, "old": 49.733333333333334, "latest": 75.9}}, "wa_nobias": {"J": {"all": 17.2, "old": 10.899999999999999, "latest": 73.9}, "A": {"all": 19.130000000000003, "old": 10.911111111111111, "latest": 93.10000000000001}, "C": {"all": 52.470000000000006, "old": 49.84444444444445, "latest": 76.1}}, "task_row_norm": [2.582861794314769, 2.591542333204443, 2.4210545452378667, 2.342187240617934, 2.1367979231008296, 2.083078407976423, 2.0058630534855384, 1.93753230010605, 1.7929264884513727, 1.9143102467190996], "elapsed_s": 136.2}, {"file": "final_TN_none_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-010619_fd98a08e_last.pt", "arm": "TN_none", "unit": 260919401, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.23, "old": 2.966666666666667, "latest": 75.6}, "A": {"all": 12.139999999999999, "old": 2.4222222222222225, "latest": 99.6}, "C": {"all": 59.14, "old": 57.300000000000004, "latest": 75.7}}, "wa": {"J": {"all": 10.48, "old": 3.2555555555555555, "latest": 75.5}, "A": {"all": 12.45, "old": 2.766666666666667, "latest": 99.6}, "C": {"all": 59.14, "old": 57.300000000000004, "latest": 75.7}}, "wa_nobias": {"J": {"all": 10.510000000000002, "old": 3.2666666666666666, "latest": 75.7}, "A": {"all": 12.5, "old": 2.822222222222222, "latest": 99.6}, "C": {"all": 59.17999999999999, "old": 57.32222222222222, "latest": 75.9}}, "task_row_norm": [2.044378211161984, 1.9915111227908393, 1.9712584924080943, 1.907686181718131, 1.8878599507576994, 1.848547107901115, 1.8521908248570356, 1.7936977631920616, 1.7960042495573099, 1.862937744602902], "elapsed_s": 125.9}, {"file": "final_TN_none_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-093718_4b4139fb_last.pt", "arm": "TN_none", "unit": 260919402, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.540000000000001, "old": 2.8777777777777778, "latest": 79.5}, "A": {"all": 12.0, "old": 2.2222222222222223, "latest": 100.0}, "C": {"all": 59.879999999999995, "old": 57.699999999999996, "latest": 79.5}}, "wa": {"J": {"all": 11.34, "old": 3.788888888888889, "latest": 79.3}, "A": {"all": 12.91, "old": 3.2555555555555555, "latest": 99.8}, "C": {"all": 59.879999999999995, "old": 57.699999999999996, "latest": 79.5}}, "wa_nobias": {"J": {"all": 11.41, "old": 3.8666666666666663, "latest": 79.3}, "A": {"all": 12.919999999999998, "old": 3.2666666666666666, "latest": 99.8}, "C": {"all": 59.96999999999999, "old": 57.79999999999999, "latest": 79.5}}, "task_row_norm": [2.0934591559922393, 2.0487362962431717, 1.9557125340136594, 1.8997331236593287, 1.8573709006210908, 1.8385605204334212, 1.817283364965053, 1.7671131230380044, 1.7022265969114947, 1.8366239876732293], "elapsed_s": 129.4}, {"file": "final_TN_niso_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-010519_6a4459cb_last.pt", "arm": "TN_niso", "unit": 260919401, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 17.53, "old": 11.466666666666667, "latest": 72.1}, "A": {"all": 19.9, "old": 12.288888888888888, "latest": 88.4}, "C": {"all": 51.31, "old": 48.65555555555555, "latest": 75.2}}, "wa": {"J": {"all": 16.46, "old": 10.11111111111111, "latest": 73.6}, "A": {"all": 18.97, "old": 10.577777777777778, "latest": 94.5}, "C": {"all": 51.27, "old": 48.611111111111114, "latest": 75.2}}, "wa_nobias": {"J": {"all": 16.270000000000003, "old": 9.88888888888889, "latest": 73.7}, "A": {"all": 18.939999999999998, "old": 10.466666666666667, "latest": 95.19999999999999}, "C": {"all": 51.23, "old": 48.544444444444444, "latest": 75.4}}, "task_row_norm": [2.454354072038067, 2.5229394670860614, 2.3791299997903197, 2.2823666477417754, 2.1684047710587313, 2.0612436965695067, 2.0036069264667473, 1.9108154649055638, 1.8843328429302448, 1.931797758195509], "elapsed_s": 136.4}, {"file": "final_TN_niso_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-093617_d52285a1_last.pt", "arm": "TN_niso", "unit": 260919402, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 17.47, "old": 11.066666666666668, "latest": 75.1}, "A": {"all": 19.14, "old": 11.233333333333334, "latest": 90.3}, "C": {"all": 53.39, "old": 50.65555555555555, "latest": 78.0}}, "wa": {"J": {"all": 16.529999999999998, "old": 9.855555555555556, "latest": 76.6}, "A": {"all": 18.220000000000002, "old": 9.68888888888889, "latest": 95.0}, "C": {"all": 53.379999999999995, "old": 50.644444444444446, "latest": 78.0}}, "wa_nobias": {"J": {"all": 16.46, "old": 9.766666666666667, "latest": 76.7}, "A": {"all": 18.080000000000002, "old": 9.477777777777778, "latest": 95.5}, "C": {"all": 53.44, "old": 50.71111111111111, "latest": 78.0}}, "task_row_norm": [2.5833218833999356, 2.5661333743438446, 2.4117507870310617, 2.3002111295268954, 2.12537231502838, 2.070595515610915, 1.9937080462715855, 1.9163294729389264, 1.7995474466294261, 1.9122479425393997], "elapsed_s": 133.2}, {"file": "final_TH_full_s260919302_ces-nstat_seq-tinyimg_None_500_100_20260919-104503_c6999685_last.pt", "arm": "TH_full", "unit": 260919302, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.339999999999996, "old": 14.944444444444445, "latest": 68.89999999999999}, "A": {"all": 22.39, "old": 15.066666666666666, "latest": 88.3}, "C": {"all": 52.089999999999996, "old": 49.68888888888889, "latest": 73.7}}, "wa": {"J": {"all": 18.73, "old": 12.944444444444445, "latest": 70.8}, "A": {"all": 20.770000000000003, "old": 12.711111111111112, "latest": 93.30000000000001}, "C": {"all": 52.089999999999996, "old": 49.68888888888889, "latest": 73.7}}, "wa_nobias": {"J": {"all": 18.52, "old": 12.677777777777779, "latest": 71.1}, "A": {"all": 20.56, "old": 12.455555555555556, "latest": 93.5}, "C": {"all": 52.160000000000004, "old": 49.733333333333334, "latest": 74.0}}, "task_row_norm": [2.466124059889086, 2.6593794924308747, 2.4843486993835193, 2.2854104088799407, 2.2082543801039787, 2.1205110052272262, 1.975863896348369, 1.901288500483598, 1.8873544053526214, 1.8878675353625902], "elapsed_s": 132.3}, {"file": "final_TH_perm_s260919302_ces-nstat_seq-tinyimg_None_500_100_20260919-104703_7f7d5254_last.pt", "arm": "TH_perm", "unit": 260919302, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 13.75, "old": 7.199999999999999, "latest": 72.7}, "A": {"all": 16.3, "old": 7.388888888888889, "latest": 96.5}, "C": {"all": 35.61, "old": 31.355555555555554, "latest": 73.9}}, "wa": {"J": {"all": 12.88, "old": 6.177777777777778, "latest": 73.2}, "A": {"all": 15.35, "old": 6.111111111111111, "latest": 98.5}, "C": {"all": 35.63, "old": 31.377777777777776, "latest": 73.9}}, "wa_nobias": {"J": {"all": 12.8, "old": 6.1, "latest": 73.1}, "A": {"all": 15.26, "old": 6.0, "latest": 98.6}, "C": {"all": 35.67, "old": 31.43333333333333, "latest": 73.8}}, "task_row_norm": [2.4599368411290627, 2.74419285668097, 2.568584868314892, 2.3524052578606893, 2.274666069309234, 2.179944999474059, 2.0301530732310225, 1.9631138855498373, 1.9694149711464572, 1.9404758904125408], "elapsed_s": 135.0}]

==> anc/supplementary_material/data/collected_wa/WA_H0.json <==
[{"file": "final_K_full_s260918717_ces-nstat_seq-cifar100_None_500_50_20260918-215024_2116535c_last.pt", "arm": "K_full", "unit": 260918717, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.8, "old": 26.87777777777778, "latest": 86.1}, "A": {"all": 34.260000000000005, "old": 27.48888888888889, "latest": 95.19999999999999}, "C": {"all": 75.59, "old": 74.01111111111112, "latest": 89.8}}, "wa": {"J": {"all": 31.96, "old": 25.87777777777778, "latest": 86.7}, "A": {"all": 33.14, "old": 26.211111111111112, "latest": 95.5}, "C": {"all": 75.58000000000001, "old": 74.0, "latest": 89.8}}, "wa_nobias": {"J": {"all": 31.8, "old": 25.68888888888889, "latest": 86.8}, "A": {"all": 32.96, "old": 26.01111111111111, "latest": 95.5}, "C": {"all": 75.55, "old": 73.94444444444444, "latest": 90.0}}, "task_row_norm": [1.746437294830443, 1.7951664894864379, 1.6809287039067609, 1.6549704589853178, 1.6602282827116528, 1.5325576340876068, 1.5151947210534775, 1.4335960749745396, 1.447101111548851, 1.5189476137614522], "elapsed_s": 18.4}, {"file": "final_K_full_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215124_07120a91_last.pt", "arm": "K_full", "unit": 260918718, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.959999999999994, "old": 33.922222222222224, "latest": 84.3}, "A": {"all": 40.7, "old": 35.43333333333334, "latest": 88.1}, "C": {"all": 76.64000000000001, "old": 74.86666666666667, "latest": 92.60000000000001}}, "wa": {"J": {"all": 37.519999999999996, "old": 32.15555555555555, "latest": 85.8}, "A": {"all": 39.4, "old": 33.644444444444446, "latest": 91.2}, "C": {"all": 76.64, "old": 74.86666666666667, "latest": 92.60000000000001}}, "wa_nobias": {"J": {"all": 37.480000000000004, "old": 32.099999999999994, "latest": 85.9}, "A": {"all": 39.160000000000004, "old": 33.36666666666667, "latest": 91.3}, "C": {"all": 76.72, "old": 74.94444444444444, "latest": 92.7}}, "task_row_norm": [1.7340626886488946, 1.8862221278964024, 1.7990015568652502, 1.6776117792689065, 1.6498222369735704, 1.6071729657492733, 1.5240768410780094, 1.531175111424858, 1.4891577487900225, 1.4855456413942325], "elapsed_s": 16.4}, {"file": "final_K_full_s260918719_ces-nstat_seq-cifar100_None_500_50_20260919-000833_05eea568_last.pt", "arm": "K_full", "unit": 260918719, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.19, "old": 33.855555555555554, "latest": 77.2}, "A": {"all": 40.13, "old": 34.97777777777778, "latest": 86.5}, "C": {"all": 76.09, "old": 74.7, "latest": 88.6}}, "wa": {"J": {"all": 37.0, "old": 32.211111111111116, "latest": 80.10000000000001}, "A": {"all": 38.85, "old": 33.22222222222222, "latest": 89.5}, "C": {"all": 76.14, "old": 74.75555555555556, "latest": 88.6}}, "wa_nobias": {"J": {"all": 36.74, "old": 31.855555555555554, "latest": 80.7}, "A": {"all": 38.45, "old": 32.75555555555556, "latest": 89.7}, "C": {"all": 76.14, "old": 74.74444444444445, "latest": 88.7}}, "task_row_norm": [1.7060011613854265, 1.8520695902774933, 1.8024692412937156, 1.7163034050290844, 1.6324791200732363, 1.6094924419121301, 1.6074970536324078, 1.4899172274123895, 1.4723722990436319, 1.5271970194732798], "elapsed_s": 16.4}, {"file": "final_K_Nnone_s260918717_ces-nstat_seq-cifar100_None_500_50_20260918-215036_54da74a8_last.pt", "arm": "K_Nnone", "unit": 260918717, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.89, "old": 13.155555555555557, "latest": 90.5}, "A": {"all": 20.86, "old": 12.100000000000001, "latest": 99.7}, "C": {"all": 80.36999999999999, "old": 79.22222222222223, "latest": 90.7}}, "wa": {"J": {"all": 18.740000000000002, "old": 10.788888888888888, "latest": 90.3}, "A": {"all": 18.880000000000003, "old": 9.899999999999999, "latest": 99.7}, "C": {"all": 80.39, "old": 79.24444444444445, "latest": 90.7}}, "wa_nobias": {"J": {"all": 18.78, "old": 10.844444444444443, "latest": 90.2}, "A": {"all": 18.9, "old": 9.922222222222222, "latest": 99.7}, "C": {"all": 80.44, "old": 79.3111111111111, "latest": 90.60000000000001}}, "task_row_norm": [1.4757040460591928, 1.60232033107649, 1.5212805608490694, 1.488375961691599, 1.498169337310331, 1.4079774742275872, 1.4064922649304592, 1.3569111267301168, 1.3158087601566022, 1.359328354553244], "elapsed_s": 16.4}, {"file": "final_K_Nnone_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215136_7b14c428_last.pt", "arm": "K_Nnone", "unit": 260918718, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 23.22, "old": 15.577777777777776, "latest": 92.0}, "A": {"all": 22.93, "old": 14.38888888888889, "latest": 99.8}, "C": {"all": 80.96000000000001, "old": 79.72222222222223, "latest": 92.10000000000001}}, "wa": {"J": {"all": 20.79, "old": 12.877777777777778, "latest": 92.0}, "A": {"all": 20.64, "old": 11.844444444444443, "latest": 99.8}, "C": {"all": 80.95, "old": 79.71111111111111, "latest": 92.10000000000001}}, "wa_nobias": {"J": {"all": 20.89, "old": 12.988888888888889, "latest": 92.0}, "A": {"all": 20.71, "old": 11.922222222222222, "latest": 99.8}, "C": {"all": 80.91999999999999, "old": 79.67777777777776, "latest": 92.10000000000001}}, "task_row_norm": [1.4902727989182174, 1.5924179165048664, 1.5138984642237197, 1.4761519364062352, 1.46152116303819, 1.4214343047601257, 1.3856139394987115, 1.392327879990058, 1.3474239309288751, 1.3496360541341583], "elapsed_s": 16.4}, {"file": "final_K_Nnone_s260918719_ces-nstat_seq-cifar100_None_500_50_20260919-000845_1e8a1d50_last.pt", "arm": "K_Nnone", "unit": 260918719, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 22.72, "old": 15.377777777777778, "latest": 88.8}, "A": {"all": 22.86, "old": 14.322222222222223, "latest": 99.7}, "C": {"all": 81.32000000000001, "old": 80.45555555555556, "latest": 89.1}}, "wa": {"J": {"all": 21.16, "old": 13.644444444444444, "latest": 88.8}, "A": {"all": 21.55, "old": 12.866666666666667, "latest": 99.7}, "C": {"all": 81.32000000000001, "old": 80.45555555555556, "latest": 89.1}}, "wa_nobias": {"J": {"all": 21.130000000000003, "old": 13.61111111111111, "latest": 88.8}, "A": {"all": 21.46, "old": 12.766666666666667, "latest": 99.7}, "C": {"all": 81.34, "old": 80.47777777777777, "latest": 89.1}}, "task_row_norm": [1.4683627679588631, 1.6031350010735999, 1.538842923942934, 1.5090461822467731, 1.463324305978737, 1.4506192348808509, 1.4554305391157556, 1.3270531480144327, 1.309709569352717, 1.3907339254134938], "elapsed_s": 16.4}, {"file": "final_K_Hperm_s260918717_ces-nstat_seq-cifar100_None_500_50_20260918-215100_b1c40b8c_last.pt", "arm": "K_Hperm", "unit": 260918717, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 29.99, "old": 23.58888888888889, "latest": 87.6}, "A": {"all": 30.589999999999996, "old": 23.266666666666666, "latest": 96.5}, "C": {"all": 64.47999999999999, "old": 61.64444444444444, "latest": 90.0}}, "wa": {"J": {"all": 28.82, "old": 22.27777777777778, "latest": 87.7}, "A": {"all": 29.4, "old": 21.822222222222223, "latest": 97.6}, "C": {"all": 64.49, "old": 61.65555555555555, "latest": 90.0}}, "wa_nobias": {"J": {"all": 28.640000000000004, "old": 22.07777777777778, "latest": 87.7}, "A": {"all": 29.23, "old": 21.62222222222222, "latest": 97.7}, "C": {"all": 64.38, "old": 61.53333333333333, "latest": 90.0}}, "task_row_norm": [1.7248562790518611, 1.830162668496263, 1.7161261152333789, 1.7197638931149595, 1.7045908368814278, 1.5664101208997558, 1.5536982116705313, 1.455971413898703, 1.4410751848766663, 1.4977744962971666], "elapsed_s": 16.4}, {"file": "final_K_Hperm_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215200_eda66eb5_last.pt", "arm": "K_Hperm", "unit": 260918718, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.48, "old": 29.744444444444444, "latest": 87.1}, "A": {"all": 37.1, "old": 30.966666666666665, "latest": 92.30000000000001}, "C": {"all": 64.83, "old": 61.8111111111111, "latest": 92.0}}, "wa": {"J": {"all": 33.61, "old": 27.566666666666666, "latest": 88.0}, "A": {"all": 34.82, "old": 28.177777777777777, "latest": 94.6}, "C": {"all": 64.84, "old": 61.82222222222222, "latest": 92.0}}, "wa_nobias": {"J": {"all": 33.53, "old": 27.477777777777778, "latest": 88.0}, "A": {"all": 34.629999999999995, "old": 27.966666666666665, "latest": 94.6}, "C": {"all": 64.84, "old": 61.82222222222222, "latest": 92.0}}, "task_row_norm": [1.7352011635324458, 1.8917275145458554, 1.8564905433217334, 1.757898719044098, 1.7026438858899138, 1.6736632057149272, 1.5681204915993758, 1.5411913374718762, 1.5116271692131935, 1.4846266042067655], "elapsed_s": 16.3}, {"file": "final_K_Hperm_s260918719_ces-nstat_seq-cifar100_None_500_50_20260919-000909_7e75fd70_last.pt", "arm": "K_Hperm", "unit": 260918719, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.75, "old": 29.06666666666667, "latest": 75.9}, "A": {"all": 35.61, "old": 30.08888888888889, "latest": 85.3}, "C": {"all": 63.089999999999996, "old": 60.333333333333336, "latest": 87.9}}, "wa": {"J": {"all": 32.730000000000004, "old": 27.62222222222222, "latest": 78.7}, "A": {"all": 34.54, "old": 28.5, "latest": 88.9}, "C": {"all": 63.1, "old": 60.34444444444445, "latest": 87.9}}, "wa_nobias": {"J": {"all": 32.519999999999996, "old": 27.366666666666667, "latest": 78.9}, "A": {"all": 34.260000000000005, "old": 28.144444444444446, "latest": 89.3}, "C": {"all": 63.220000000000006, "old": 60.48888888888889, "latest": 87.8}}, "task_row_norm": [1.7102279876848665, 1.9041562920918398, 1.825545131855926, 1.7898587620221975, 1.6705875482788275, 1.6599335609424195, 1.6516634284268314, 1.5348678197558492, 1.478710934197967, 1.5351020726701297], "elapsed_s": 16.5}, {"file": "final_K_Niso_s260918717_ces-nstat_seq-cifar100_None_500_50_20260918-215048_319b01d3_last.pt", "arm": "K_Niso", "unit": 260918717, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 32.38, "old": 26.144444444444446, "latest": 88.5}, "A": {"all": 33.33, "old": 26.233333333333334, "latest": 97.2}, "C": {"all": 75.24000000000001, "old": 73.56666666666666, "latest": 90.3}}, "wa": {"J": {"all": 31.390000000000004, "old": 25.055555555555557, "latest": 88.4}, "A": {"all": 32.21, "old": 24.977777777777778, "latest": 97.3}, "C": {"all": 75.24, "old": 73.56666666666666, "latest": 90.3}}, "wa_nobias": {"J": {"all": 31.22, "old": 24.855555555555554, "latest": 88.5}, "A": {"all": 32.07, "old": 24.811111111111114, "latest": 97.39999999999999}, "C": {"all": 75.1, "old": 73.4, "latest": 90.4}}, "task_row_norm": [1.7599327447603752, 1.8025557846246305, 1.668646499310766, 1.66714523512236, 1.7551916633749087, 1.5516832152357016, 1.530196470935355, 1.4346380153083576, 1.4415118502879898, 1.512432011372058], "elapsed_s": 16.3}, {"file": "final_K_Niso_s260918718_ces-nstat_seq-cifar100_None_500_50_20260918-215148_0ba5a15d_last.pt", "arm": "K_Niso", "unit": 260918718, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 39.16, "old": 34.24444444444444, "latest": 83.39999999999999}, "A": {"all": 41.25, "old": 35.94444444444444, "latest": 89.0}, "C": {"all": 75.44, "old": 73.56666666666666, "latest": 92.30000000000001}}, "wa": {"J": {"all": 37.410000000000004, "old": 32.044444444444444, "latest": 85.7}, "A": {"all": 39.07, "old": 33.18888888888889, "latest": 92.0}, "C": {"all": 75.42, "old": 73.54444444444444, "latest": 92.30000000000001}}, "wa_nobias": {"J": {"all": 37.28, "old": 31.877777777777776, "latest": 85.9}, "A": {"all": 38.85, "old": 32.94444444444444, "latest": 92.0}, "C": {"all": 75.42, "old": 73.53333333333333, "latest": 92.4}}, "task_row_norm": [1.7308755330329553, 1.891655113330188, 1.801502602968241, 1.7145190367149936, 1.6667322376812639, 1.6391456132175537, 1.5373699722766896, 1.515455626487143, 1.488653552874398, 1.4885964923187067], "elapsed_s": 16.3}, {"file": "final_K_Niso_s260918719_ces-nstat_seq-cifar100_None_500_50_20260919-000857_a0926c35_last.pt", "arm": "K_Niso", "unit": 260918719, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.739999999999995, "old": 34.51111111111111, "latest": 66.8}, "A": {"all": 39.46, "old": 35.37777777777777, "latest": 76.2}, "C": {"all": 75.97999999999999, "old": 74.80000000000001, "latest": 86.6}}, "wa": {"J": {"all": 36.489999999999995, "old": 32.666666666666664, "latest": 70.89999999999999}, "A": {"all": 37.95, "old": 33.27777777777778, "latest": 80.0}, "C": {"all": 76.01, "old": 74.83333333333333, "latest": 86.6}}, "wa_nobias": {"J": {"all": 36.230000000000004, "old": 32.333333333333336, "latest": 71.3}, "A": {"all": 37.8, "old": 32.93333333333334, "latest": 81.6}, "C": {"all": 75.91, "old": 74.72222222222223, "latest": 86.6}}, "task_row_norm": [1.6975746274345238, 1.8695668180846503, 1.7988143172658677, 1.7182279310339403, 1.6554368751783393, 1.6375913677808636, 1.6246213898632795, 1.4722236966473143, 1.4605415982924348, 1.5105875638953337], "elapsed_s": 16.2}, {"file": "final_NG_generic_s260918711_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211902_524e4744_last.pt", "arm": "NG_generic", "unit": 260918711, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.85, "old": 31.400000000000002, "latest": 85.9}, "A": {"all": 37.760000000000005, "old": 31.5, "latest": 94.1}, "C": {"all": 75.3, "old": 73.69999999999999, "latest": 89.7}}, "wa": {"J": {"all": 35.81, "old": 30.122222222222224, "latest": 87.0}, "A": {"all": 36.39, "old": 29.877777777777776, "latest": 95.0}, "C": {"all": 75.27000000000001, "old": 73.66666666666667, "latest": 89.7}}, "wa_nobias": {"J": {"all": 35.6, "old": 29.88888888888889, "latest": 87.0}, "A": {"all": 36.209999999999994, "old": 29.65555555555555, "latest": 95.19999999999999}, "C": {"all": 75.24, "old": 73.62222222222222, "latest": 89.8}}, "task_row_norm": [1.7031680127440378, 1.8482246156032318, 1.848087226256423, 1.7570895085032276, 1.6788321105826185, 1.6033376618391446, 1.5007086669610494, 1.5037607543448765, 1.4589786417461774, 1.5285716275293337], "elapsed_s": 16.3}, {"file": "final_NG_generic_s260918712_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211914_9084bcc4_last.pt", "arm": "NG_generic", "unit": 260918712, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.3, "old": 33.46666666666667, "latest": 81.8}, "A": {"all": 40.56, "old": 35.111111111111114, "latest": 89.60000000000001}, "C": {"all": 74.96000000000001, "old": 73.27777777777777, "latest": 90.10000000000001}}, "wa": {"J": {"all": 37.190000000000005, "old": 32.077777777777776, "latest": 83.2}, "A": {"all": 39.19, "old": 33.41111111111111, "latest": 91.2}, "C": {"all": 74.99, "old": 73.3111111111111, "latest": 90.10000000000001}}, "wa_nobias": {"J": {"all": 36.96, "old": 31.833333333333332, "latest": 83.1}, "A": {"all": 38.97, "old": 33.13333333333333, "latest": 91.5}, "C": {"all": 74.97, "old": 73.28888888888889, "latest": 90.10000000000001}}, "task_row_norm": [1.7300240730561527, 1.8535160912172728, 1.7909668300359614, 1.6887556730948265, 1.6483586800023347, 1.6186780926063833, 1.5896016538553408, 1.4670241154322856, 1.4752982647753377, 1.5340443063727245], "elapsed_s": 16.3}, {"file": "final_NG_generic_s260918713_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211926_cdd95386_last.pt", "arm": "NG_generic", "unit": 260918713, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.220000000000006, "old": 33.733333333333334, "latest": 78.60000000000001}, "A": {"all": 39.46, "old": 33.94444444444444, "latest": 89.1}, "C": {"all": 75.85, "old": 74.73333333333333, "latest": 85.9}}, "wa": {"J": {"all": 37.46, "old": 32.82222222222222, "latest": 79.2}, "A": {"all": 38.57, "old": 32.82222222222222, "latest": 90.3}, "C": {"all": 75.85, "old": 74.73333333333333, "latest": 85.9}}, "wa_nobias": {"J": {"all": 37.38, "old": 32.733333333333334, "latest": 79.2}, "A": {"all": 38.4, "old": 32.62222222222223, "latest": 90.4}, "C": {"all": 75.81, "old": 74.67777777777778, "latest": 86.0}}, "task_row_norm": [1.801915940613793, 1.8575605885471262, 1.7565557406117915, 1.706558112176305, 1.65330657504813, 1.5957445887393669, 1.570594362503102, 1.5473933525843957, 1.4656382264228063, 1.550479203840537], "elapsed_s": 16.3}, {"file": "final_NG_generic_s260918714_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211939_8541e54e_last.pt", "arm": "NG_generic", "unit": 260918714, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.07, "old": 30.533333333333335, "latest": 85.9}, "A": {"all": 37.55, "old": 31.355555555555554, "latest": 93.30000000000001}, "C": {"all": 75.03, "old": 73.33333333333333, "latest": 90.3}}, "wa": {"J": {"all": 35.07, "old": 29.355555555555554, "latest": 86.5}, "A": {"all": 36.339999999999996, "old": 29.877777777777776, "latest": 94.5}, "C": {"all": 75.02000000000001, "old": 73.32222222222222, "latest": 90.3}}, "wa_nobias": {"J": {"all": 34.79, "old": 29.04444444444444, "latest": 86.5}, "A": {"all": 36.029999999999994, "old": 29.488888888888887, "latest": 94.89999999999999}, "C": {"all": 75.0, "old": 73.3111111111111, "latest": 90.2}}, "task_row_norm": [1.6690525796834244, 1.764529535886919, 1.7604957373296568, 1.682732949580792, 1.6367882120394213, 1.5860632106952999, 1.5815291500347637, 1.5824417696050743, 1.4718072868593748, 1.5305144173383982], "elapsed_s": 16.3}, {"file": "final_NG_generic_s260918715_ces-nstat-generic_seq-cifar100_None_500_50_20260919-211951_f7ab89de_last.pt", "arm": "NG_generic", "unit": 260918715, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.71, "old": 32.599999999999994, "latest": 83.7}, "A": {"all": 39.04, "old": 33.13333333333333, "latest": 92.2}, "C": {"all": 74.78, "old": 73.13333333333334, "latest": 89.60000000000001}}, "wa": {"J": {"all": 36.55, "old": 31.255555555555556, "latest": 84.2}, "A": {"all": 37.81, "old": 31.700000000000003, "latest": 92.80000000000001}, "C": {"all": 74.77000000000001, "old": 73.12222222222222, "latest": 89.60000000000001}}, "wa_nobias": {"J": {"all": 36.480000000000004, "old": 31.166666666666668, "latest": 84.3}, "A": {"all": 37.7, "old": 31.533333333333335, "latest": 93.2}, "C": {"all": 74.77000000000001, "old": 73.11111111111111, "latest": 89.7}}, "task_row_norm": [1.8139713760557377, 1.9394195053879373, 1.7526217349542972, 1.7420913060519196, 1.619984243714827, 1.5822340155870678, 1.5846382957280203, 1.5279090207431927, 1.4601855982087741, 1.534106532427322], "elapsed_s": 16.3}, {"file": "final_NG_generic_s260918716_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212003_c647f6a6_last.pt", "arm": "NG_generic", "unit": 260918716, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.96, "old": 33.144444444444446, "latest": 81.3}, "A": {"all": 39.62, "old": 34.24444444444444, "latest": 88.0}, "C": {"all": 76.09, "old": 74.37777777777778, "latest": 91.5}}, "wa": {"J": {"all": 36.809999999999995, "old": 31.72222222222222, "latest": 82.6}, "A": {"all": 38.03, "old": 32.2, "latest": 90.5}, "C": {"all": 76.09, "old": 74.37777777777778, "latest": 91.5}}, "wa_nobias": {"J": {"all": 36.739999999999995, "old": 31.61111111111111, "latest": 82.89999999999999}, "A": {"all": 37.96, "old": 32.099999999999994, "latest": 90.7}, "C": {"all": 76.05, "old": 74.33333333333333, "latest": 91.5}}, "task_row_norm": [1.7903520429770228, 1.920416985687846, 1.8254446336244492, 1.764546146225778, 1.6522147969206604, 1.5832055915165213, 1.5920075043476836, 1.5394166523628834, 1.4565617740249241, 1.5365700793134747], "elapsed_s": 16.2}, {"file": "final_NG_generic_s260918717_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212015_911f5f34_last.pt", "arm": "NG_generic", "unit": 260918717, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.019999999999996, "old": 28.077777777777776, "latest": 87.5}, "A": {"all": 35.17, "old": 28.5, "latest": 95.19999999999999}, "C": {"all": 75.63000000000001, "old": 73.95555555555556, "latest": 90.7}}, "wa": {"J": {"all": 33.18, "old": 27.133333333333333, "latest": 87.6}, "A": {"all": 34.3, "old": 27.455555555555556, "latest": 95.89999999999999}, "C": {"all": 75.61, "old": 73.93333333333334, "latest": 90.7}}, "wa_nobias": {"J": {"all": 33.05, "old": 26.98888888888889, "latest": 87.6}, "A": {"all": 34.1, "old": 27.255555555555553, "latest": 95.7}, "C": {"all": 75.67, "old": 74.0, "latest": 90.7}}, "task_row_norm": [1.7691375257987403, 1.8034443440801646, 1.6888009942240374, 1.6834360346576893, 1.7491855335882893, 1.546953407220278, 1.5307816985886429, 1.4242291062427697, 1.4360037219263007, 1.5149752822011326], "elapsed_s": 16.3}, {"file": "final_NG_generic_s260918718_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212027_4e2bae32_last.pt", "arm": "NG_generic", "unit": 260918718, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.65, "old": 33.53333333333333, "latest": 84.7}, "A": {"all": 39.88, "old": 34.08888888888889, "latest": 92.0}, "C": {"all": 76.53, "old": 74.92222222222222, "latest": 91.0}}, "wa": {"J": {"all": 36.7, "old": 31.133333333333333, "latest": 86.8}, "A": {"all": 37.81, "old": 31.577777777777776, "latest": 93.89999999999999}, "C": {"all": 76.52000000000001, "old": 74.91111111111111, "latest": 91.0}}, "wa_nobias": {"J": {"all": 36.64, "old": 31.044444444444448, "latest": 87.0}, "A": {"all": 37.75, "old": 31.45555555555556, "latest": 94.39999999999999}, "C": {"all": 76.5, "old": 74.88888888888889, "latest": 91.0}}, "task_row_norm": [1.7224380077230528, 1.8638114570053879, 1.8103006727332243, 1.6703157374205264, 1.632161735325489, 1.6197352851325202, 1.5248099065020209, 1.5086585245517519, 1.472743146716901, 1.4754987157099708], "elapsed_s": 16.4}, {"file": "final_NG_generic_s260918719_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212039_505b5af8_last.pt", "arm": "NG_generic", "unit": 260918719, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.7, "old": 33.67777777777778, "latest": 73.9}, "A": {"all": 39.17, "old": 34.36666666666667, "latest": 82.39999999999999}, "C": {"all": 76.6, "old": 75.36666666666666, "latest": 87.7}}, "wa": {"J": {"all": 36.58, "old": 32.02222222222222, "latest": 77.60000000000001}, "A": {"all": 37.87, "old": 32.455555555555556, "latest": 86.6}, "C": {"all": 76.61, "old": 75.37777777777778, "latest": 87.7}}, "wa_nobias": {"J": {"all": 36.230000000000004, "old": 31.61111111111111, "latest": 77.8}, "A": {"all": 37.510000000000005, "old": 32.01111111111111, "latest": 87.0}, "C": {"all": 76.65, "old": 75.42222222222222, "latest": 87.7}}, "task_row_norm": [1.7189195157423967, 1.8520493824604816, 1.7878856413072337, 1.6902820392916464, 1.6092913756761145, 1.6210360495766296, 1.620367897845049, 1.4975371751770277, 1.4423174289471037, 1.5141024006397497], "elapsed_s": 16.3}, {"file": "final_NG_generic_s260918720_ces-nstat-generic_seq-cifar100_None_500_50_20260919-212052_bd567c9f_last.pt", "arm": "NG_generic", "unit": 260918720, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 38.25, "old": 33.788888888888884, "latest": 78.4}, "A": {"all": 39.480000000000004, "old": 34.08888888888889, "latest": 88.0}, "C": {"all": 76.28, "old": 75.07777777777778, "latest": 87.1}}, "wa": {"J": {"all": 37.35, "old": 32.62222222222223, "latest": 79.9}, "A": {"all": 38.64, "old": 32.93333333333333, "latest": 90.0}, "C": {"all": 76.28, "old": 75.07777777777778, "latest": 87.1}}, "wa_nobias": {"J": {"all": 37.24, "old": 32.5, "latest": 79.9}, "A": {"all": 38.46, "old": 32.72222222222222, "latest": 90.10000000000001}, "C": {"all": 76.35, "old": 75.1888888888889, "latest": 86.8}}, "task_row_norm": [1.7100122429048714, 1.8999639345152155, 1.8385256534077759, 1.7398948586106315, 1.6795663878624265, 1.6035119030503218, 1.5211008893297495, 1.5124099431356035, 1.4738224937141002, 1.5405534226660822], "elapsed_s": 16.4}, {"file": "final_K_Hiso_s260918717_ces-iso_seq-cifar100_None_500_50_20260918-215112_a76f3c46_last.pt", "arm": "K_Hiso", "unit": 260918717, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 29.630000000000003, "old": 23.144444444444446, "latest": 88.0}, "A": {"all": 29.99, "old": 22.51111111111111, "latest": 97.3}, "C": {"all": 69.97999999999999, "old": 67.77777777777777, "latest": 89.8}}, "wa": {"J": {"all": 29.669999999999998, "old": 23.188888888888886, "latest": 88.0}, "A": {"all": 29.910000000000004, "old": 22.444444444444443, "latest": 97.1}, "C": {"all": 69.99, "old": 67.78888888888889, "latest": 89.8}}, "wa_nobias": {"J": {"all": 29.47, "old": 22.955555555555556, "latest": 88.1}, "A": {"all": 29.72, "old": 22.22222222222222, "latest": 97.2}, "C": {"all": 70.13, "old": 67.92222222222222, "latest": 90.0}}, "task_row_norm": [1.5788823398635434, 1.6280812060928718, 1.5571005581862423, 1.53028321542129, 1.6377547600503135, 1.5024117622439586, 1.4757639147723698, 1.4287208295446088, 1.453687528970499, 1.5116467079524605], "elapsed_s": 16.3}, {"file": "final_K_Hiso_s260918718_ces-iso_seq-cifar100_None_500_50_20260918-215212_1df09f2c_last.pt", "arm": "K_Hiso", "unit": 260918718, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.65, "old": 30.466666666666665, "latest": 82.3}, "A": {"all": 36.63, "old": 30.88888888888889, "latest": 88.3}, "C": {"all": 71.85, "old": 69.66666666666667, "latest": 91.5}}, "wa": {"J": {"all": 34.88, "old": 29.41111111111111, "latest": 84.1}, "A": {"all": 36.03, "old": 30.011111111111113, "latest": 90.2}, "C": {"all": 71.86, "old": 69.67777777777778, "latest": 91.5}}, "wa_nobias": {"J": {"all": 34.63, "old": 29.122222222222224, "latest": 84.2}, "A": {"all": 35.7, "old": 29.577777777777776, "latest": 90.8}, "C": {"all": 71.95, "old": 69.76666666666667, "latest": 91.60000000000001}}, "task_row_norm": [1.5840259714721174, 1.7036119693091856, 1.6880771425408287, 1.5673270727939408, 1.5516851173492474, 1.5717258565783925, 1.507576112981048, 1.4927751922396075, 1.4939502175422237, 1.4727596320029126], "elapsed_s": 16.5}, {"file": "final_K_Hiso_s260918719_ces-iso_seq-cifar100_None_500_50_20260919-000921_27f0418e_last.pt", "arm": "K_Hiso", "unit": 260918719, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.58, "old": 30.06666666666667, "latest": 75.2}, "A": {"all": 35.660000000000004, "old": 30.233333333333334, "latest": 84.5}, "C": {"all": 71.75999999999999, "old": 70.03333333333333, "latest": 87.3}}, "wa": {"J": {"all": 34.1, "old": 29.45555555555556, "latest": 75.9}, "A": {"all": 35.269999999999996, "old": 29.744444444444444, "latest": 85.0}, "C": {"all": 71.77, "old": 70.04444444444444, "latest": 87.3}}, "wa_nobias": {"J": {"all": 33.67, "old": 28.877777777777776, "latest": 76.8}, "A": {"all": 34.85, "old": 29.15555555555556, "latest": 86.1}, "C": {"all": 71.75, "old": 70.02222222222221, "latest": 87.3}}, "task_row_norm": [1.5837119040970413, 1.68937198935476, 1.6360260393198967, 1.605460592883481, 1.5401861766209926, 1.5659376339845643, 1.6044393046742644, 1.5153584074451156, 1.455761852307093, 1.5364239355600435], "elapsed_s": 16.4}, {"file": "final_K_original_s260919003_ces-nstat_seq-cifar100_None_500_50_20260919-012831_60e3ff73_last.pt", "arm": "K_original", "unit": 260919003, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.54, "old": 30.833333333333332, "latest": 77.9}, "A": {"all": 37.46, "old": 32.077777777777776, "latest": 85.9}, "C": {"all": 74.97, "old": 73.51111111111112, "latest": 88.1}}, "wa": {"J": {"all": 34.41, "old": 29.422222222222224, "latest": 79.3}, "A": {"all": 36.230000000000004, "old": 30.5, "latest": 87.8}, "C": {"all": 74.97, "old": 73.51111111111112, "latest": 88.1}}, "wa_nobias": {"J": {"all": 34.35, "old": 29.288888888888884, "latest": 79.9}, "A": {"all": 36.0, "old": 30.233333333333334, "latest": 87.9}, "C": {"all": 74.92999999999999, "old": 73.47777777777777, "latest": 88.0}}, "task_row_norm": [1.7451217761987237, 1.875251801783809, 1.7854228914110828, 1.7094412847601188, 1.681100907455334, 1.643094162785713, 1.5015718598245507, 1.5662300489766086, 1.5208932588783532, 1.5368135950729809], "elapsed_s": 16.0}, {"file": "final_K_original_s260919004_ces-nstat_seq-cifar100_None_500_50_20260919-012931_ec2c1e14_last.pt", "arm": "K_original", "unit": 260919004, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 37.540000000000006, "old": 32.02222222222222, "latest": 87.2}, "A": {"all": 38.989999999999995, "old": 32.78888888888889, "latest": 94.8}, "C": {"all": 74.97999999999999, "old": 73.14444444444445, "latest": 91.5}}, "wa": {"J": {"all": 36.21, "old": 30.41111111111111, "latest": 88.4}, "A": {"all": 37.44, "old": 30.922222222222224, "latest": 96.1}, "C": {"all": 74.97, "old": 73.13333333333334, "latest": 91.5}}, "wa_nobias": {"J": {"all": 35.96, "old": 30.133333333333333, "latest": 88.4}, "A": {"all": 37.239999999999995, "old": 30.688888888888886, "latest": 96.2}, "C": {"all": 74.99, "old": 73.15555555555555, "latest": 91.5}}, "task_row_norm": [1.7808636952444652, 1.8109614937973704, 1.7981089366969036, 1.7140299784821686, 1.656501263668065, 1.625782819871493, 1.5724512317219659, 1.5022081926722044, 1.4921699758171614, 1.5150386443820758], "elapsed_s": 16.2}, {"file": "final_K_none_s260919003_ces-nstat_seq-cifar100_None_500_50_20260919-012919_d0f70c7b_last.pt", "arm": "K_none", "unit": 260919003, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 21.78, "old": 14.18888888888889, "latest": 90.10000000000001}, "A": {"all": 21.77, "old": 13.122222222222222, "latest": 99.6}, "C": {"all": 80.33000000000001, "old": 79.23333333333333, "latest": 90.2}}, "wa": {"J": {"all": 19.880000000000003, "old": 12.1, "latest": 89.9}, "A": {"all": 20.1, "old": 11.266666666666667, "latest": 99.6}, "C": {"all": 80.34, "old": 79.24444444444445, "latest": 90.2}}, "wa_nobias": {"J": {"all": 19.919999999999998, "old": 12.144444444444444, "latest": 89.9}, "A": {"all": 20.16, "old": 11.333333333333334, "latest": 99.6}, "C": {"all": 80.32000000000001, "old": 79.22222222222223, "latest": 90.2}}, "task_row_norm": [1.530984655065704, 1.651743662184759, 1.5475171572044988, 1.4977508201299814, 1.4975442687255054, 1.4319812152491396, 1.3686876125545562, 1.4062990138254277, 1.3341682420427436, 1.389206388385032], "elapsed_s": 16.1}, {"file": "final_K_none_s260919004_ces-nstat_seq-cifar100_None_500_50_20260919-013019_f4e3790f_last.pt", "arm": "K_none", "unit": 260919004, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 23.85, "old": 16.255555555555556, "latest": 92.2}, "A": {"all": 23.65, "old": 15.188888888888888, "latest": 99.8}, "C": {"all": 80.0, "old": 78.62222222222222, "latest": 92.4}}, "wa": {"J": {"all": 21.330000000000002, "old": 13.444444444444445, "latest": 92.30000000000001}, "A": {"all": 21.3, "old": 12.566666666666666, "latest": 99.9}, "C": {"all": 80.01, "old": 78.63333333333334, "latest": 92.4}}, "wa_nobias": {"J": {"all": 21.220000000000002, "old": 13.322222222222223, "latest": 92.30000000000001}, "A": {"all": 21.240000000000002, "old": 12.5, "latest": 99.9}, "C": {"all": 80.02000000000001, "old": 78.64444444444445, "latest": 92.4}}, "task_row_norm": [1.4870331122997276, 1.5825242443069958, 1.550941078738775, 1.4867715878216075, 1.4645617237989579, 1.4480254136946966, 1.3892252931818914, 1.3540846733402983, 1.3788282129512344, 1.353214350353331], "elapsed_s": 16.1}, {"file": "final_D_full_s260917701_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175339_317329f4_last.pt", "arm": "D_full", "unit": 260917701, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.12, "old": 30.622222222222224, "latest": 85.6}, "A": {"all": 37.24, "old": 30.966666666666665, "latest": 93.7}, "C": {"all": 74.44, "old": 72.72222222222223, "latest": 89.9}}, "wa": {"J": {"all": 34.86, "old": 29.11111111111111, "latest": 86.6}, "A": {"all": 35.84, "old": 29.188888888888886, "latest": 95.7}, "C": {"all": 74.44, "old": 72.73333333333333, "latest": 89.8}}, "wa_nobias": {"J": {"all": 34.72, "old": 28.922222222222224, "latest": 86.9}, "A": {"all": 35.489999999999995, "old": 28.766666666666666, "latest": 96.0}, "C": {"all": 74.35, "old": 72.63333333333333, "latest": 89.8}}, "task_row_norm": [1.7148338793110027, 1.8349414847550558, 1.7590323377800723, 1.7008223571022767, 1.64876968253544, 1.5303918582336804, 1.5262113874100334, 1.4924651889459573, 1.4420540024274742, 1.4845629995371752], "elapsed_s": 16.1}, {"file": "final_D_full_s260917702_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175459_463051a1_last.pt", "arm": "D_full", "unit": 260917702, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.019999999999996, "old": 31.11111111111111, "latest": 80.2}, "A": {"all": 37.28, "old": 31.077777777777776, "latest": 93.10000000000001}, "C": {"all": 76.5, "old": 75.5, "latest": 85.5}}, "wa": {"J": {"all": 35.44, "old": 30.399999999999995, "latest": 80.80000000000001}, "A": {"all": 36.68, "old": 30.34444444444444, "latest": 93.7}, "C": {"all": 76.51, "old": 75.51111111111112, "latest": 85.5}}, "wa_nobias": {"J": {"all": 35.31, "old": 30.233333333333334, "latest": 81.0}, "A": {"all": 36.47, "old": 30.077777777777776, "latest": 94.0}, "C": {"all": 76.49, "old": 75.46666666666667, "latest": 85.7}}, "task_row_norm": [1.700190633684251, 1.863222014801774, 1.7337158948613562, 1.7353664214255247, 1.5877643582164036, 1.521160737207421, 1.5571219508109082, 1.4750058828675665, 1.4389353170279382, 1.5496403371100276], "elapsed_s": 16.1}, {"file": "final_D_full_s260917703_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190254_fc6d6922_last.pt", "arm": "D_full", "unit": 260917703, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.69, "old": 29.41111111111111, "latest": 82.19999999999999}, "A": {"all": 35.93, "old": 30.166666666666668, "latest": 87.8}, "C": {"all": 75.15, "old": 73.4, "latest": 90.9}}, "wa": {"J": {"all": 33.08, "old": 27.377777777777776, "latest": 84.39999999999999}, "A": {"all": 34.160000000000004, "old": 27.91111111111111, "latest": 90.4}, "C": {"all": 75.16, "old": 73.41111111111111, "latest": 90.9}}, "wa_nobias": {"J": {"all": 32.809999999999995, "old": 27.04444444444444, "latest": 84.7}, "A": {"all": 33.89, "old": 27.58888888888889, "latest": 90.60000000000001}, "C": {"all": 75.22, "old": 73.47777777777777, "latest": 90.9}}, "task_row_norm": [1.728290113500292, 1.994788288420866, 1.8706776139941024, 1.7292041306442418, 1.6317277615715777, 1.6055394756503296, 1.5108995528841729, 1.5669088220530254, 1.4426343549024074, 1.4889722815720667], "elapsed_s": 16.0}, {"file": "final_D_full_s260917704_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190545_cf314b43_last.pt", "arm": "D_full", "unit": 260917704, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 36.730000000000004, "old": 31.744444444444444, "latest": 81.6}, "A": {"all": 38.260000000000005, "old": 32.388888888888886, "latest": 91.10000000000001}, "C": {"all": 74.65, "old": 73.01111111111112, "latest": 89.4}}, "wa": {"J": {"all": 35.25, "old": 30.033333333333335, "latest": 82.19999999999999}, "A": {"all": 36.589999999999996, "old": 30.45555555555556, "latest": 91.8}, "C": {"all": 74.69, "old": 73.05555555555556, "latest": 89.4}}, "wa_nobias": {"J": {"all": 34.94, "old": 29.700000000000003, "latest": 82.1}, "A": {"all": 36.29, "old": 30.11111111111111, "latest": 91.9}, "C": {"all": 74.64, "old": 73.0, "latest": 89.4}}, "task_row_norm": [1.6889925392873046, 1.8755989857565716, 1.812430689855121, 1.7502253297489336, 1.648500513858653, 1.598087293244808, 1.550553546858815, 1.5547528202962617, 1.469052365466085, 1.525890417984733], "elapsed_s": 16.0}, {"file": "final_D_full_s260917705_ces-ntarget-der_seq-cifar100_None_500_50_20260917-201240_5e2ac914_last.pt", "arm": "D_full", "unit": 260917705, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.7, "old": 29.41111111111111, "latest": 82.3}, "A": {"all": 35.489999999999995, "old": 29.34444444444445, "latest": 90.8}, "C": {"all": 75.97999999999999, "old": 74.5, "latest": 89.3}}, "wa": {"J": {"all": 33.05, "old": 27.37777777777778, "latest": 84.1}, "A": {"all": 34.07, "old": 27.533333333333335, "latest": 92.9}, "C": {"all": 76.02000000000001, "old": 74.54444444444444, "latest": 89.3}}, "wa_nobias": {"J": {"all": 32.83, "old": 27.11111111111111, "latest": 84.3}, "A": {"all": 33.739999999999995, "old": 27.066666666666666, "latest": 93.8}, "C": {"all": 75.95, "old": 74.46666666666667, "latest": 89.3}}, "task_row_norm": [1.6434704624037777, 1.9120588676212644, 1.7743726257510422, 1.729960732931928, 1.6748166594522587, 1.6215014537963477, 1.5223591079045395, 1.502469135450345, 1.5166727891495833, 1.5129767168508526], "elapsed_s": 16.4}, {"file": "final_D_full_s260917706_ces-ntarget-der_seq-cifar100_None_500_50_20260917-201655_88c27c5a_last.pt", "arm": "D_full", "unit": 260917706, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 35.83, "old": 30.0, "latest": 88.3}, "A": {"all": 37.14, "old": 30.866666666666667, "latest": 93.60000000000001}, "C": {"all": 74.67, "old": 72.62222222222222, "latest": 93.10000000000001}}, "wa": {"J": {"all": 33.61, "old": 27.422222222222224, "latest": 89.3}, "A": {"all": 34.75, "old": 27.966666666666665, "latest": 95.8}, "C": {"all": 74.66, "old": 72.61111111111111, "latest": 93.10000000000001}}, "wa_nobias": {"J": {"all": 33.39, "old": 27.166666666666668, "latest": 89.4}, "A": {"all": 34.56, "old": 27.755555555555556, "latest": 95.8}, "C": {"all": 74.68, "old": 72.63333333333334, "latest": 93.10000000000001}}, "task_row_norm": [1.6844249083355827, 1.9585252214237159, 1.8045171712609531, 1.7546780148312635, 1.652050995327178, 1.6112594784300829, 1.55003749476958, 1.5533006302600731, 1.4733804066539284, 1.4456595325021255], "elapsed_s": 16.2}, {"file": "final_D_full_s260917707_ces-ntarget-der_seq-cifar100_None_500_50_20260917-212301_5ebece21_last.pt", "arm": "D_full", "unit": 260917707, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.34, "old": 28.855555555555554, "latest": 83.7}, "A": {"all": 35.410000000000004, "old": 29.08888888888889, "latest": 92.30000000000001}, "C": {"all": 74.53999999999999, "old": 72.9, "latest": 89.3}}, "wa": {"J": {"all": 33.03, "old": 27.244444444444447, "latest": 85.1}, "A": {"all": 33.910000000000004, "old": 27.211111111111112, "latest": 94.19999999999999}, "C": {"all": 74.53, "old": 72.88888888888889, "latest": 89.3}}, "wa_nobias": {"J": {"all": 32.82, "old": 27.01111111111111, "latest": 85.1}, "A": {"all": 33.709999999999994, "old": 26.966666666666665, "latest": 94.39999999999999}, "C": {"all": 74.51, "old": 72.86666666666666, "latest": 89.3}}, "task_row_norm": [1.6718736536269188, 1.9188274006443096, 1.8219388953418771, 1.7185351876969264, 1.678223379715109, 1.6092420236971865, 1.4922050999459369, 1.4972160217801471, 1.4214874322679272, 1.4850478862690366], "elapsed_s": 16.1}, {"file": "final_D_full_s260917708_ces-ntarget-der_seq-cifar100_None_500_50_20260917-214141_5a139b86_last.pt", "arm": "D_full", "unit": 260917708, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.05, "old": 27.266666666666666, "latest": 85.1}, "A": {"all": 34.89, "old": 28.0, "latest": 96.89999999999999}, "C": {"all": 72.86, "old": 71.22222222222223, "latest": 87.6}}, "wa": {"J": {"all": 32.12, "old": 26.188888888888886, "latest": 85.5}, "A": {"all": 33.7, "old": 26.644444444444446, "latest": 97.2}, "C": {"all": 72.87, "old": 71.23333333333333, "latest": 87.6}}, "wa_nobias": {"J": {"all": 32.04, "old": 26.1, "latest": 85.5}, "A": {"all": 33.58, "old": 26.51111111111111, "latest": 97.2}, "C": {"all": 72.82000000000001, "old": 71.17777777777778, "latest": 87.6}}, "task_row_norm": [1.6892696618210745, 1.9320209234709727, 1.7776872222139581, 1.665673441359179, 1.66726698199618, 1.6202059486311673, 1.5784776531669535, 1.4894673707134505, 1.5127065529990162, 1.5453344092134813], "elapsed_s": 16.0}, {"file": "final_D_full_s260917709_ces-ntarget-der_seq-cifar100_None_500_50_20260917-223337_6e53907c_last.pt", "arm": "D_full", "unit": 260917709, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.989999999999995, "old": 29.400000000000002, "latest": 85.3}, "A": {"all": 35.940000000000005, "old": 29.56666666666667, "latest": 93.30000000000001}, "C": {"all": 76.51, "old": 74.9, "latest": 91.0}}, "wa": {"J": {"all": 33.46, "old": 27.5, "latest": 87.1}, "A": {"all": 34.21, "old": 27.477777777777778, "latest": 94.8}, "C": {"all": 76.5, "old": 74.88888888888889, "latest": 91.0}}, "wa_nobias": {"J": {"all": 33.2, "old": 27.22222222222222, "latest": 87.0}, "A": {"all": 33.97, "old": 27.2, "latest": 94.89999999999999}, "C": {"all": 76.49, "old": 74.87777777777778, "latest": 91.0}}, "task_row_norm": [1.7060775431382447, 1.868127578796606, 1.8354269169140855, 1.7641292527450954, 1.7298544992891398, 1.5906960551321156, 1.5856877874328656, 1.5125881075614094, 1.4420085945676138, 1.508088823163091], "elapsed_s": 16.0}, {"file": "final_D_full_s260917710_ces-ntarget-der_seq-cifar100_None_500_50_20260917-225307_fa392bf2_last.pt", "arm": "D_full", "unit": 260917710, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.11, "old": 27.11111111111111, "latest": 87.1}, "A": {"all": 34.980000000000004, "old": 28.477777777777778, "latest": 93.5}, "C": {"all": 73.33000000000001, "old": 71.25555555555556, "latest": 92.0}}, "wa": {"J": {"all": 31.919999999999998, "old": 25.744444444444444, "latest": 87.5}, "A": {"all": 33.45, "old": 26.744444444444444, "latest": 93.8}, "C": {"all": 73.34, "old": 71.26666666666667, "latest": 92.0}}, "wa_nobias": {"J": {"all": 31.55, "old": 25.333333333333332, "latest": 87.5}, "A": {"all": 33.14, "old": 26.37777777777778, "latest": 94.0}, "C": {"all": 73.43, "old": 71.35555555555555, "latest": 92.10000000000001}}, "task_row_norm": [1.7470692905402543, 1.8582293865995525, 1.7722691367430177, 1.7156566995715927, 1.7078715732306111, 1.6134824835755985, 1.558533478084841, 1.5328654941673534, 1.5365091512268088, 1.5400515111243904], "elapsed_s": 16.0}, {"file": "final_D_full_s260917711_ces-ntarget-der_seq-cifar100_None_500_50_20260917-234303_852ca4a5_last.pt", "arm": "D_full", "unit": 260917711, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 33.28, "old": 28.27777777777778, "latest": 78.3}, "A": {"all": 35.019999999999996, "old": 28.511111111111113, "latest": 93.60000000000001}, "C": {"all": 72.84, "old": 71.72222222222223, "latest": 82.89999999999999}}, "wa": {"J": {"all": 32.510000000000005, "old": 27.299999999999997, "latest": 79.4}, "A": {"all": 34.14, "old": 27.355555555555554, "latest": 95.19999999999999}, "C": {"all": 72.83, "old": 71.71111111111111, "latest": 82.89999999999999}}, "wa_nobias": {"J": {"all": 32.3, "old": 27.08888888888889, "latest": 79.2}, "A": {"all": 33.97, "old": 27.144444444444446, "latest": 95.39999999999999}, "C": {"all": 72.83, "old": 71.72222222222223, "latest": 82.8}}, "task_row_norm": [1.7387983282229817, 1.9481836582655478, 1.8623683374018054, 1.754672204511952, 1.7273071192518041, 1.6314344077989973, 1.6254029358216067, 1.4809147166205516, 1.439882215811814, 1.5599646621598027], "elapsed_s": 16.1}, {"file": "final_D_full_s260917712_ces-ntarget-der_seq-cifar100_None_500_50_20260918-000423_0de86f92_last.pt", "arm": "D_full", "unit": 260917712, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.46, "old": 29.299999999999997, "latest": 80.9}, "A": {"all": 37.18, "old": 31.122222222222224, "latest": 91.7}, "C": {"all": 71.44, "old": 69.62222222222222, "latest": 87.8}}, "wa": {"J": {"all": 33.15, "old": 27.666666666666668, "latest": 82.5}, "A": {"all": 35.62, "old": 29.166666666666668, "latest": 93.7}, "C": {"all": 71.44, "old": 69.62222222222222, "latest": 87.8}}, "wa_nobias": {"J": {"all": 32.89, "old": 27.355555555555554, "latest": 82.69999999999999}, "A": {"all": 35.31, "old": 28.78888888888889, "latest": 94.0}, "C": {"all": 71.47999999999999, "old": 69.65555555555555, "latest": 87.9}}, "task_row_norm": [1.7379374549594604, 1.910621148508652, 1.8492824874754057, 1.7801777132323173, 1.6835650778806937, 1.6583112089482843, 1.5681989068982027, 1.5439857885164816, 1.488071273227156, 1.532094382655132], "elapsed_s": 16.2}, {"file": "final_D_dropN_s260917701_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175359_052c11a0_last.pt", "arm": "D_dropN", "unit": 260917701, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 12.13, "old": 3.466666666666667, "latest": 90.10000000000001}, "A": {"all": 12.959999999999999, "old": 3.288888888888889, "latest": 100.0}, "C": {"all": 83.07000000000001, "old": 82.28888888888889, "latest": 90.10000000000001}}, "wa": {"J": {"all": 20.669999999999998, "old": 13.122222222222222, "latest": 88.6}, "A": {"all": 21.32, "old": 12.8, "latest": 98.0}, "C": {"all": 83.05, "old": 82.26666666666667, "latest": 90.10000000000001}}, "wa_nobias": {"J": {"all": 20.68, "old": 13.133333333333333, "latest": 88.6}, "A": {"all": 21.4, "old": 12.88888888888889, "latest": 98.0}, "C": {"all": 83.03, "old": 82.23333333333333, "latest": 90.2}}, "task_row_norm": [1.1652008664891493, 1.3774416112394132, 1.5254273561975782, 1.5978236024360322, 1.7025207233787865, 1.779020283761192, 1.86314920923019, 1.9564309762909242, 2.0520803883788803, 2.2738379015606363], "elapsed_s": 16.2}, {"file": "final_D_dropN_s260917702_ces-ntarget-der_seq-cifar100_None_500_50_20260917-175519_895893af_last.pt", "arm": "D_dropN", "unit": 260917702, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.02, "old": 1.588888888888889, "latest": 85.9}, "A": {"all": 11.25, "old": 1.3888888888888888, "latest": 100.0}, "C": {"all": 83.84, "old": 83.61111111111111, "latest": 85.9}}, "wa": {"J": {"all": 18.65, "old": 11.366666666666667, "latest": 84.2}, "A": {"all": 19.6, "old": 10.91111111111111, "latest": 97.8}, "C": {"all": 83.82000000000001, "old": 83.58888888888889, "latest": 85.9}}, "wa_nobias": {"J": {"all": 18.8, "old": 11.533333333333335, "latest": 84.2}, "A": {"all": 19.7, "old": 11.055555555555555, "latest": 97.5}, "C": {"all": 83.84, "old": 83.61111111111111, "latest": 85.9}}, "task_row_norm": [1.1818341464784266, 1.4295010565681114, 1.5462519352209712, 1.6461921344193229, 1.676983159027334, 1.739129812400573, 1.8693582462951395, 1.9520067437885806, 2.131681711189328, 2.33522531498724], "elapsed_s": 16.3}, {"file": "final_D_dropN_s260917703_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190354_2539fc85_last.pt", "arm": "D_dropN", "unit": 260917703, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 11.5, "old": 2.6444444444444444, "latest": 91.2}, "A": {"all": 12.08, "old": 2.3111111111111113, "latest": 100.0}, "C": {"all": 82.28999999999999, "old": 81.30000000000001, "latest": 91.2}}, "wa": {"J": {"all": 19.0, "old": 11.122222222222222, "latest": 89.9}, "A": {"all": 19.369999999999997, "old": 10.6, "latest": 98.3}, "C": {"all": 82.23, "old": 81.24444444444445, "latest": 91.10000000000001}}, "wa_nobias": {"J": {"all": 18.990000000000002, "old": 11.100000000000001, "latest": 90.0}, "A": {"all": 19.33, "old": 10.555555555555555, "latest": 98.3}, "C": {"all": 82.35, "old": 81.36666666666666, "latest": 91.2}}, "task_row_norm": [1.1776289522560415, 1.4788624370124017, 1.6065821494514672, 1.6506008010326236, 1.7135841576480773, 1.8197895370938375, 1.8805405091765977, 1.990132476902184, 2.1311292598364147, 2.285012380691648], "elapsed_s": 16.1}, {"file": "final_D_dropN_s260917704_ces-ntarget-der_seq-cifar100_None_500_50_20260917-190625_dfb65deb_last.pt", "arm": "D_dropN", "unit": 260917704, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.31, "old": 1.488888888888889, "latest": 89.7}, "A": {"all": 11.24, "old": 1.3777777777777778, "latest": 100.0}, "C": {"all": 81.88, "old": 81.01111111111112, "latest": 89.7}}, "wa": {"J": {"all": 17.16, "old": 9.222222222222221, "latest": 88.6}, "A": {"all": 17.79, "old": 8.822222222222221, "latest": 98.5}, "C": {"all": 81.86, "old": 80.98888888888888, "latest": 89.7}}, "wa_nobias": {"J": {"all": 17.19, "old": 9.255555555555555, "latest": 88.6}, "A": {"all": 17.869999999999997, "old": 8.911111111111111, "latest": 98.5}, "C": {"all": 81.78, "old": 80.91111111111111, "latest": 89.60000000000001}}, "task_row_norm": [1.2048118611550982, 1.4316465859151122, 1.5456711135846655, 1.6568934657163208, 1.7661884360474016, 1.7992190360793205, 1.9231893630162382, 2.0239143543289573, 2.166588323762958, 2.3395209355032223], "elapsed_s": 16.5}, {"file": "final_D_dropN_s260917705_ces-ntarget-der_seq-cifar100_None_500_50_20260917-201415_f9553070_last.pt", "arm": "D_dropN", "unit": 260917705, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 11.2, "old": 2.477777777777778, "latest": 89.7}, "A": {"all": 11.98, "old": 2.211111111111111, "latest": 99.9}, "C": {"all": 82.85, "old": 82.07777777777778, "latest": 89.8}}, "wa": {"J": {"all": 19.98, "old": 12.266666666666667, "latest": 89.4}, "A": {"all": 20.67, "old": 11.966666666666667, "latest": 99.0}, "C": {"all": 82.84, "old": 82.06666666666666, "latest": 89.8}}, "wa_nobias": {"J": {"all": 19.970000000000002, "old": 12.255555555555555, "latest": 89.4}, "A": {"all": 20.68, "old": 11.977777777777778, "latest": 99.0}, "C": {"all": 82.91, "old": 82.14444444444445, "latest": 89.8}}, "task_row_norm": [1.1650858316983224, 1.4523955334872274, 1.5292589013368185, 1.6334879423513482, 1.7584421284477258, 1.8278514373555232, 1.8910144724322184, 2.0146144334428895, 2.2070947270838426, 2.355346852270141], "elapsed_s": 16.5}, {"file": "final_D_dropN_s260917706_ces-ntarget-der_seq-cifar100_None_500_50_20260917-203156_45d7c3f4_last.pt", "arm": "D_dropN", "unit": 260917706, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 12.02, "old": 3.011111111111111, "latest": 93.10000000000001}, "A": {"all": 12.510000000000002, "old": 2.8, "latest": 99.9}, "C": {"all": 81.61, "old": 80.32222222222222, "latest": 93.2}}, "wa": {"J": {"all": 17.75, "old": 9.444444444444445, "latest": 92.5}, "A": {"all": 18.11, "old": 9.11111111111111, "latest": 99.1}, "C": {"all": 81.63, "old": 80.34444444444445, "latest": 93.2}}, "wa_nobias": {"J": {"all": 17.770000000000003, "old": 9.466666666666667, "latest": 92.5}, "A": {"all": 18.2, "old": 9.211111111111112, "latest": 99.1}, "C": {"all": 81.58, "old": 80.28888888888889, "latest": 93.2}}, "task_row_norm": [1.1884854230750412, 1.4482604045652043, 1.5495887071419492, 1.649801433328212, 1.7346206313544692, 1.7889932024355581, 1.9194162532975976, 2.063573600957158, 2.1385766071829804, 2.258227375632172], "elapsed_s": 16.2}, {"file": "final_D_dropN_s260917707_ces-ntarget-der_seq-cifar100_None_500_50_20260917-212356_adf65230_last.pt", "arm": "D_dropN", "unit": 260917707, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 11.15, "old": 2.4, "latest": 89.9}, "A": {"all": 12.02, "old": 2.244444444444445, "latest": 100.0}, "C": {"all": 82.63, "old": 81.82222222222222, "latest": 89.9}}, "wa": {"J": {"all": 17.14, "old": 9.211111111111112, "latest": 88.5}, "A": {"all": 17.83, "old": 8.911111111111111, "latest": 98.1}, "C": {"all": 82.61, "old": 81.80000000000001, "latest": 89.9}}, "wa_nobias": {"J": {"all": 17.21, "old": 9.277777777777779, "latest": 88.6}, "A": {"all": 17.9, "old": 8.988888888888889, "latest": 98.1}, "C": {"all": 82.66999999999999, "old": 81.85555555555555, "latest": 90.0}}, "task_row_norm": [1.178700757518644, 1.4494208657133192, 1.55260375557422, 1.6496385001526082, 1.7606996692578272, 1.876157351376125, 1.9074665275981346, 2.0404749043765884, 2.144932721617658, 2.326341658793903], "elapsed_s": 16.2}, {"file": "final_D_dropN_s260917708_ces-ntarget-der_seq-cifar100_None_500_50_20260917-214306_70ad54b3_last.pt", "arm": "D_dropN", "unit": 260917708, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.879999999999999, "old": 2.4111111111111114, "latest": 87.1}, "A": {"all": 12.03, "old": 2.2555555555555555, "latest": 100.0}, "C": {"all": 80.22999999999999, "old": 79.46666666666667, "latest": 87.1}}, "wa": {"J": {"all": 19.14, "old": 11.655555555555555, "latest": 86.5}, "A": {"all": 20.0, "old": 11.211111111111112, "latest": 99.1}, "C": {"all": 80.22, "old": 79.45555555555556, "latest": 87.1}}, "wa_nobias": {"J": {"all": 19.15, "old": 11.677777777777777, "latest": 86.4}, "A": {"all": 20.06, "old": 11.277777777777779, "latest": 99.1}, "C": {"all": 80.2, "old": 79.44444444444444, "latest": 87.0}}, "task_row_norm": [1.2284476949056784, 1.4732882081553633, 1.5521910773378966, 1.650139865870225, 1.747625154952928, 1.8326895435722939, 1.9183292509314007, 2.0435394017410764, 2.2157876264187175, 2.3859852387514744], "elapsed_s": 16.2}, {"file": "final_D_dropN_s260917709_ces-ntarget-der_seq-cifar100_None_500_50_20260917-223447_dd86d4a1_last.pt", "arm": "D_dropN", "unit": 260917709, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 11.42, "old": 2.6, "latest": 90.8}, "A": {"all": 12.14, "old": 2.377777777777778, "latest": 100.0}, "C": {"all": 83.83, "old": 83.05555555555556, "latest": 90.8}}, "wa": {"J": {"all": 17.36, "old": 9.377777777777778, "latest": 89.2}, "A": {"all": 17.740000000000002, "old": 8.899999999999999, "latest": 97.3}, "C": {"all": 83.84, "old": 83.06666666666666, "latest": 90.8}}, "wa_nobias": {"J": {"all": 17.39, "old": 9.411111111111111, "latest": 89.2}, "A": {"all": 17.75, "old": 8.91111111111111, "latest": 97.3}, "C": {"all": 83.88, "old": 83.11111111111111, "latest": 90.8}}, "task_row_norm": [1.221557987860729, 1.4632557539289703, 1.5679113811042718, 1.6645506406689143, 1.7711226294813205, 1.8152765689522443, 1.9456463676930837, 2.0647708975092782, 2.1475710627520006, 2.333951801372388], "elapsed_s": 16.3}, {"file": "final_D_dropN_s260917710_ces-ntarget-der_seq-cifar100_None_500_50_20260917-225332_b5b9ffb7_last.pt", "arm": "D_dropN", "unit": 260917710, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 10.88, "old": 1.8444444444444446, "latest": 92.2}, "A": {"all": 11.53, "old": 1.7, "latest": 100.0}, "C": {"all": 81.03999999999999, "old": 79.80000000000001, "latest": 92.2}}, "wa": {"J": {"all": 18.020000000000003, "old": 9.844444444444443, "latest": 91.60000000000001}, "A": {"all": 18.61, "old": 9.677777777777777, "latest": 99.0}, "C": {"all": 80.97999999999999, "old": 79.73333333333333, "latest": 92.2}}, "wa_nobias": {"J": {"all": 18.1, "old": 9.933333333333334, "latest": 91.60000000000001}, "A": {"all": 18.78, "old": 9.866666666666667, "latest": 99.0}, "C": {"all": 80.91, "old": 79.65555555555555, "latest": 92.2}}, "task_row_norm": [1.1947691698225356, 1.4302465169674994, 1.5412999343491447, 1.608352353213008, 1.7288963929376742, 1.800374339441926, 1.9215804235634977, 2.0226362931311477, 2.1876157630272925, 2.4029910674593316], "elapsed_s": 15.6}, {"file": "final_D_dropN_s260917711_ces-ntarget-der_seq-cifar100_None_500_50_20260917-234438_3de6fdc6_last.pt", "arm": "D_dropN", "unit": 260917711, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 9.669999999999998, "old": 1.5555555555555556, "latest": 82.69999999999999}, "A": {"all": 11.309999999999999, "old": 1.4555555555555557, "latest": 100.0}, "C": {"all": 79.41, "old": 79.04444444444444, "latest": 82.69999999999999}}, "wa": {"J": {"all": 16.59, "old": 9.366666666666667, "latest": 81.6}, "A": {"all": 18.02, "old": 9.088888888888889, "latest": 98.4}, "C": {"all": 79.47, "old": 79.1, "latest": 82.8}}, "wa_nobias": {"J": {"all": 16.6, "old": 9.399999999999999, "latest": 81.39999999999999}, "A": {"all": 18.07, "old": 9.133333333333333, "latest": 98.5}, "C": {"all": 79.44, "old": 79.07777777777778, "latest": 82.69999999999999}}, "task_row_norm": [1.2112467802786449, 1.4548509855918041, 1.5525027802838416, 1.6552241883307652, 1.7814138634802106, 1.8560399110385764, 1.9921569998463273, 2.0460192345518458, 2.1693958986269015, 2.400010201731386], "elapsed_s": 16.2}, {"file": "final_D_dropN_s260917712_ces-ntarget-der_seq-cifar100_None_500_50_20260918-000448_f399268c_last.pt", "arm": "D_dropN", "unit": 260917712, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 11.219999999999999, "old": 2.5666666666666664, "latest": 89.1}, "A": {"all": 12.120000000000001, "old": 2.3666666666666667, "latest": 99.9}, "C": {"all": 79.5, "old": 78.42222222222222, "latest": 89.2}}, "wa": {"J": {"all": 19.470000000000002, "old": 11.833333333333334, "latest": 88.2}, "A": {"all": 19.94, "old": 11.200000000000001, "latest": 98.6}, "C": {"all": 79.51, "old": 78.43333333333334, "latest": 89.2}}, "wa_nobias": {"J": {"all": 19.53, "old": 11.899999999999999, "latest": 88.2}, "A": {"all": 19.95, "old": 11.222222222222221, "latest": 98.5}, "C": {"all": 79.57000000000001, "old": 78.5, "latest": 89.2}}, "task_row_norm": [1.2331042170913, 1.4694158033999067, 1.5514364799214544, 1.6901414868456175, 1.7490504682045152, 1.8572233547491872, 1.9425707196735391, 2.071642800737398, 2.1783635519609508, 2.3608337896854152], "elapsed_s": 16.3}, {"file": "final_DD_full_s260919508_ces-hdir-der_seq-cifar100_None_500_50_20260919-183815_8922273d_last.pt", "arm": "DD_full", "unit": 260919508, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 34.61, "old": 28.666666666666668, "latest": 88.1}, "A": {"all": 35.93, "old": 29.32222222222222, "latest": 95.39999999999999}, "C": {"all": 74.7, "old": 72.8111111111111, "latest": 91.7}}, "wa": {"J": {"all": 32.89, "old": 26.666666666666668, "latest": 88.9}, "A": {"all": 33.9, "old": 26.933333333333334, "latest": 96.6}, "C": {"all": 74.7, "old": 72.8111111111111, "latest": 91.7}}, "wa_nobias": {"J": {"all": 32.64, "old": 26.377777777777776, "latest": 89.0}, "A": {"all": 33.75, "old": 26.744444444444444, "latest": 96.8}, "C": {"all": 74.7, "old": 72.8111111111111, "latest": 91.7}}, "task_row_norm": [1.627605561971175, 1.8540524281906152, 1.8645903274314137, 1.7201318037635076, 1.684342537936639, 1.6642549538333768, 1.5575886772406151, 1.5172897354856922, 1.4992701978509078, 1.508171467774363], "elapsed_s": 16.3}, {"file": "final_DD_hperm_s260919508_ces-hdir-der_seq-cifar100_None_500_50_20260919-183826_979a92ea_last.pt", "arm": "DD_hperm", "unit": 260919508, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 30.380000000000003, "old": 24.022222222222222, "latest": 87.6}, "A": {"all": 31.619999999999997, "old": 24.4, "latest": 96.6}, "C": {"all": 57.879999999999995, "old": 54.34444444444444, "latest": 89.7}}, "wa": {"J": {"all": 28.389999999999997, "old": 21.744444444444444, "latest": 88.2}, "A": {"all": 29.47, "old": 21.866666666666667, "latest": 97.89999999999999}, "C": {"all": 57.85, "old": 54.31111111111111, "latest": 89.7}}, "wa_nobias": {"J": {"all": 28.24, "old": 21.533333333333335, "latest": 88.6}, "A": {"all": 29.23, "old": 21.555555555555557, "latest": 98.3}, "C": {"all": 57.970000000000006, "old": 54.41111111111111, "latest": 90.0}}, "task_row_norm": [1.636373075350032, 1.9108120608873471, 1.877936930868986, 1.7799753181336484, 1.7349928228289688, 1.7366253974335464, 1.5954784937290558, 1.5443203267681398, 1.514592315888861, 1.5003153704085237], "elapsed_s": 16.3}, {"file": "final_TN_full_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-003245_648df789_last.pt", "arm": "TN_full", "unit": 260919403, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.9, "old": 14.944444444444445, "latest": 74.5}, "A": {"all": 23.73, "old": 16.922222222222224, "latest": 85.0}, "C": {"all": 52.25, "old": 49.0, "latest": 81.5}}, "wa": {"J": {"all": 18.73, "old": 12.211111111111112, "latest": 77.4}, "A": {"all": 20.740000000000002, "old": 12.788888888888888, "latest": 92.30000000000001}, "C": {"all": 52.29, "old": 49.04444444444445, "latest": 81.5}}, "wa_nobias": {"J": {"all": 18.580000000000002, "old": 12.044444444444444, "latest": 77.4}, "A": {"all": 20.46, "old": 12.466666666666667, "latest": 92.4}, "C": {"all": 52.17999999999999, "old": 48.93333333333333, "latest": 81.39999999999999}}, "task_row_norm": [2.507987984627831, 2.6373476823071504, 2.475587310835066, 2.3263509984039934, 2.218262168614069, 2.0847661580092938, 2.045213356045127, 1.9304162090447707, 1.9004898960809071, 1.8221008067514977], "elapsed_s": 72.5}, {"file": "final_TN_full_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-084123_9b0aa54d_last.pt", "arm": "TN_full", "unit": 260919404, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 19.36, "old": 13.255555555555555, "latest": 74.3}, "A": {"all": 22.91, "old": 16.144444444444446, "latest": 83.8}, "C": {"all": 50.58, "old": 47.28888888888889, "latest": 80.2}}, "wa": {"J": {"all": 17.53, "old": 10.855555555555556, "latest": 77.60000000000001}, "A": {"all": 20.560000000000002, "old": 12.555555555555555, "latest": 92.60000000000001}, "C": {"all": 50.55, "old": 47.266666666666666, "latest": 80.10000000000001}}, "wa_nobias": {"J": {"all": 17.55, "old": 10.844444444444445, "latest": 77.9}, "A": {"all": 20.380000000000003, "old": 12.31111111111111, "latest": 93.0}, "C": {"all": 50.519999999999996, "old": 47.24444444444444, "latest": 80.0}}, "task_row_norm": [2.5050450262420916, 2.6952767165994236, 2.5224507678667094, 2.360609146770293, 2.2242851559070997, 2.090509183068284, 2.071107872796838, 1.9586764949130888, 1.898417935966772, 1.8521768008686135], "elapsed_s": 71.8}, {"file": "final_TN_none_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-003445_ea5abc7c_last.pt", "arm": "TN_none", "unit": 260919403, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 11.68, "old": 3.577777777777778, "latest": 84.6}, "A": {"all": 12.65, "old": 2.9555555555555557, "latest": 99.9}, "C": {"all": 61.0, "old": 58.37777777777779, "latest": 84.6}}, "wa": {"J": {"all": 11.35, "old": 3.2222222222222223, "latest": 84.5}, "A": {"all": 12.41, "old": 2.6777777777777776, "latest": 100.0}, "C": {"all": 61.0, "old": 58.388888888888886, "latest": 84.5}}, "wa_nobias": {"J": {"all": 11.35, "old": 3.2222222222222223, "latest": 84.5}, "A": {"all": 12.4, "old": 2.6666666666666665, "latest": 100.0}, "C": {"all": 61.080000000000005, "old": 58.47777777777779, "latest": 84.5}}, "task_row_norm": [2.0533164660728938, 2.0616209846483224, 1.9698263572344807, 1.931055159492854, 1.877390970056179, 1.8424604820041393, 1.8304295074045522, 1.7486162917819688, 1.7854393417291117, 1.781428918038842], "elapsed_s": 72.2}, {"file": "final_TN_none_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-084323_861961fa_last.pt", "arm": "TN_none", "unit": 260919404, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 11.04, "old": 3.088888888888889, "latest": 82.6}, "A": {"all": 12.22, "old": 2.477777777777778, "latest": 99.9}, "C": {"all": 60.7, "old": 58.25555555555555, "latest": 82.69999999999999}}, "wa": {"J": {"all": 10.559999999999999, "old": 2.5555555555555554, "latest": 82.6}, "A": {"all": 11.77, "old": 1.9777777777777779, "latest": 99.9}, "C": {"all": 60.7, "old": 58.25555555555555, "latest": 82.69999999999999}}, "wa_nobias": {"J": {"all": 10.559999999999999, "old": 2.5555555555555554, "latest": 82.6}, "A": {"all": 11.790000000000001, "old": 2.0, "latest": 99.9}, "C": {"all": 60.64, "old": 58.1888888888889, "latest": 82.69999999999999}}, "task_row_norm": [2.0463412945988106, 2.0162220710273075, 1.9826268013563173, 1.9162413600184878, 1.8876333874164704, 1.8256365539152213, 1.8034252850768457, 1.7997169946594322, 1.7920643314093856, 1.7874188396158945], "elapsed_s": 71.7}, {"file": "final_TN_niso_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-003345_43b13da7_last.pt", "arm": "TN_niso", "unit": 260919403, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.18, "old": 13.855555555555556, "latest": 77.10000000000001}, "A": {"all": 22.06, "old": 14.722222222222221, "latest": 88.1}, "C": {"all": 52.720000000000006, "old": 49.388888888888886, "latest": 82.69999999999999}}, "wa": {"J": {"all": 17.79, "old": 10.866666666666667, "latest": 80.10000000000001}, "A": {"all": 19.18, "old": 10.844444444444443, "latest": 94.19999999999999}, "C": {"all": 52.720000000000006, "old": 49.388888888888886, "latest": 82.69999999999999}}, "wa_nobias": {"J": {"all": 17.65, "old": 10.711111111111112, "latest": 80.10000000000001}, "A": {"all": 19.0, "old": 10.622222222222222, "latest": 94.39999999999999}, "C": {"all": 52.660000000000004, "old": 49.32222222222222, "latest": 82.69999999999999}}, "task_row_norm": [2.4857610224454803, 2.605130520285762, 2.45857571050976, 2.3460110221558126, 2.194962642365133, 2.0952185683734768, 2.0342862671895183, 1.9265800579718646, 1.905157686501484, 1.8314684075144867], "elapsed_s": 71.9}, {"file": "final_TN_niso_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-084223_3f05440e_last.pt", "arm": "TN_niso", "unit": 260919404, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.29, "old": 14.144444444444444, "latest": 75.6}, "A": {"all": 23.25, "old": 16.4, "latest": 84.89999999999999}, "C": {"all": 51.14, "old": 47.77777777777778, "latest": 81.39999999999999}}, "wa": {"J": {"all": 18.130000000000003, "old": 11.344444444444445, "latest": 79.2}, "A": {"all": 20.51, "old": 12.422222222222222, "latest": 93.30000000000001}, "C": {"all": 51.16, "old": 47.8, "latest": 81.39999999999999}}, "wa_nobias": {"J": {"all": 18.0, "old": 11.177777777777777, "latest": 79.4}, "A": {"all": 20.36, "old": 12.177777777777777, "latest": 94.0}, "C": {"all": 50.980000000000004, "old": 47.577777777777776, "latest": 81.6}}, "task_row_norm": [2.507721960612431, 2.6937112358188093, 2.506012526505319, 2.3410399008766296, 2.2283155195840214, 2.0717735491776397, 2.062035368452368, 1.961876478098605, 1.9047312514304449, 1.822155711282869], "elapsed_s": 72.3}, {"file": "final_TH_full_s260919303_ces-nstat_seq-tinyimg_None_500_100_20260919-102147_c7cce36f_last.pt", "arm": "TH_full", "unit": 260919303, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 20.59, "old": 15.288888888888888, "latest": 68.30000000000001}, "A": {"all": 22.41, "old": 15.61111111111111, "latest": 83.6}, "C": {"all": 53.27, "old": 50.75555555555556, "latest": 75.9}}, "wa": {"J": {"all": 19.009999999999998, "old": 13.122222222222224, "latest": 72.0}, "A": {"all": 20.65, "old": 12.833333333333334, "latest": 91.0}, "C": {"all": 53.31, "old": 50.78888888888889, "latest": 76.0}}, "wa_nobias": {"J": {"all": 18.869999999999997, "old": 12.966666666666667, "latest": 72.0}, "A": {"all": 20.57, "old": 12.677777777777777, "latest": 91.60000000000001}, "C": {"all": 53.21, "old": 50.67777777777778, "latest": 76.0}}, "task_row_norm": [2.439970105009683, 2.598917157198509, 2.4839274071340633, 2.3322561781444855, 2.219999333970957, 2.1119590695291937, 1.9673252012256204, 1.9146815437340308, 1.8683891060150415, 1.8752069514619911], "elapsed_s": 71.9}, {"file": "final_TH_perm_s260919303_ces-nstat_seq-tinyimg_None_500_100_20260919-102347_d34592c9_last.pt", "arm": "TH_perm", "unit": 260919303, "gate": {"J": 0.0, "C": 0.0, "status": "PASS"}, "base": {"J": {"all": 15.4, "old": 9.28888888888889, "latest": 70.39999999999999}, "A": {"all": 18.18, "old": 10.733333333333333, "latest": 85.2}, "C": {"all": 36.0, "old": 31.688888888888886, "latest": 74.8}}, "wa": {"J": {"all": 14.51, "old": 8.044444444444444, "latest": 72.7}, "A": {"all": 16.699999999999996, "old": 8.088888888888889, "latest": 94.19999999999999}, "C": {"all": 35.97, "old": 31.666666666666668, "latest": 74.7}}, "wa_nobias": {"J": {"all": 14.430000000000001, "old": 7.955555555555555, "latest": 72.7}, "A": {"all": 16.61, "old": 7.944444444444445, "latest": 94.6}, "C": {"all": 35.89, "old": 31.577777777777776, "latest": 74.7}}, "task_row_norm": [2.4878855499111245, 2.7529593537959443, 2.6179296370270526, 2.4321018439190354, 2.321718313795201, 2.1972583854225047, 2.0380621404678, 2.0158393940755466, 1.9495592703205993, 1.9246068994970364], "elapsed_s": 72.7}]

==> anc/supplementary_material/data/v6_1_statistics.json <==
{
 "S14/500/original-none/J": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "original - none",
  "label": "Full - Delete N",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified positive control",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   13.539999723434448,
   11.650002002716064,
   13.750000298023224,
   13.689999282360077,
   14.049999415874481,
   12.58000135421753,
   15.879999101161957,
   12.890000641345978,
   15.690001845359802,
   13.940000534057617,
   15.070000290870667,
   13.899999856948853
  ],
  "n": 12,
  "mean": 13.885833695530891,
  "sd": 1.2260906800659883,
  "se": 0.35394189209349486,
  "positive": 12,
  "negative": 0,
  "ci90": [
   13.250194824816798,
   14.521472566244984
  ],
  "ci95": [
   13.106812843498354,
   14.66485454756343
  ],
  "p_difference": 3.5752326851010787e-13
 },
 "S14/500/original-none/A_task": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "original - none",
  "label": "Full - Delete N",
  "endpoint": "A_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   14.949999749660492,
   13.62999975681305,
   15.690000355243683,
   15.349999070167542,
   15.99000096321106,
   14.629998803138733,
   18.559999763965607,
   14.249998331069946,
   17.570000886917114,
   15.420001745223999,
   17.019999027252197,
   15.939998626708984
  ],
  "n": 12,
  "mean": 15.749999756614367,
  "sd": 1.4086230555982593,
  "se": 0.4066344501681841,
  "positive": 12,
  "negative": 0,
  "ci90": [
   15.019731120795258,
   16.480268392433473
  ],
  "ci95": [
   14.85500336621217,
   16.644996147016563
  ],
  "p_difference": 4.112424800921376e-13
 },
 "S14/500/original-none/C_task": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "original - none",
  "label": "Full - Delete N",
  "endpoint": "C_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   -4.550004005432129,
   -5.020004510879517,
   -5.369997024536133,
   -5.019998550415039,
   -3.63999605178833,
   -6.859999895095825,
   -4.519999027252197,
   -4.820001125335693,
   -4.550004005432129,
   -5.390000343322754,
   -6.279999017715454,
   -5.37000298500061
  ],
  "n": 12,
  "mean": -5.115833878517151,
  "sd": 0.8464413045014342,
  "se": 0.24434655750356052,
  "positive": 0,
  "negative": 12,
  "ci90": [
   -5.55465215164039,
   -4.677015605393912
  ],
  "ci95": [
   -5.653637025501966,
   -4.578030731532336
  ],
  "p_difference": 3.268741861563494e-10
 },
 "S14_pop/500/original-none/old": {
  "study": "Study 14",
  "cohort": "S14_pop",
  "contrast": "original - none",
  "label": "Full - Delete N",
  "endpoint": "old",
  "buffer": 500,
  "population": "tasks 1-9",
  "unit": "paired training unit",
  "analysis_status": "recovered population secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/STUDY14_old_latest_merged.json"
  ],
  "source_sha256": [
   "74a763f5699c862a09d8a042dff49e80b9fd4e9ed80e983ac6238c0589d244d0"
  ],
  "per_unit": [
   15.733333333333333,
   13.2,
   16.644444444444446,
   15.76666666666667,
   16.38888888888889,
   14.644444444444442,
   18.677777777777777,
   14.722222222222223,
   18.522222222222226,
   15.799999999999999,
   17.711111111111112,
   16.200000000000003
  ],
  "n": 12,
  "mean": 16.167592592592595,
  "sd": 1.6012863679472171,
  "se": 0.462251557792002,
  "positive": 12,
  "negative": 0,
  "ci90": [
   15.337442037531643,
   16.997743147653544
  ],
  "ci95": [
   15.150183773663155,
   17.185001411522034
  ],
  "p_difference": 1.252769658912004e-12
 },
 "S14_pop/500/original-none/latest": {
  "study": "Study 14",
  "cohort": "S14_pop",
  "contrast": "original - none",
  "label": "Full - Delete N",
  "endpoint": "latest",
  "buffer": 500,
  "population": "task 10",
  "unit": "paired training unit",
  "analysis_status": "recovered population secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/STUDY14_old_latest_merged.json"
  ],
  "source_sha256": [
   "74a763f5699c862a09d8a042dff49e80b9fd4e9ed80e983ac6238c0589d244d0"
  ],
  "per_unit": [
   -6.200000000000003,
   -2.3000000000000114,
   -12.200000000000003,
   -5.0,
   -7.1000000000000085,
   -6.0,
   -9.200000000000003,
   -3.5999999999999943,
   -9.5,
   -2.799999999999997,
   -8.600000000000009,
   -6.900000000000006
  ],
  "n": 12,
  "mean": -6.61666666666667,
  "sd": 2.9522975131345772,
  "se": 0.8522548819680554,
  "positive": 0,
  "negative": 12,
  "ci90": [
   -8.147218270859508,
   -5.086115062473833
  ],
  "ci95": [
   -8.49246701449401,
   -4.740866318839329
  ],
  "p_difference": 8.67671651664054e-06
 },
 "S14/500/stage-original/J": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "stage - original",
  "label": "Pooled - Full",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified primary equivalence",
  "implementation_relation": "cross implementation (ces-anchor vs ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   -1.4600008726119995,
   -0.769999623298645,
   1.4999985694885254,
   -1.080000400543213,
   -0.5100011825561523,
   -0.17000138759613037,
   -0.6500005722045898,
   -0.5000025033950806,
   -0.15000104904174805,
   1.6400009393692017,
   -0.5800008773803711,
   0.09000003337860107
  ],
  "n": 12,
  "mean": -0.2200007438659668,
  "sd": 0.93313761816624,
  "se": 0.26937362751962246,
  "positive": 3,
  "negative": 9,
  "ci90": [
   -0.7037647520876946,
   0.263763264355761
  ],
  "ci95": [
   -0.8128881005567083,
   0.37288661282477475
  ],
  "p_difference": 0.43142531341858287,
  "band": 1.0,
  "p_tost": 0.007279583856688716
 },
 "S14_pop/500/stage-original/old": {
  "study": "Study 14",
  "cohort": "S14_pop",
  "contrast": "stage - original",
  "label": "Pooled - Full",
  "endpoint": "old",
  "buffer": 500,
  "population": "tasks 1-9",
  "unit": "paired training unit",
  "analysis_status": "secondary equivalence",
  "implementation_relation": "cross implementation",
  "source_paths": [
   "provenance/instrument_records/STUDY14_old_latest_merged.json"
  ],
  "source_sha256": [
   "74a763f5699c862a09d8a042dff49e80b9fd4e9ed80e983ac6238c0589d244d0"
  ],
  "per_unit": [
   -1.8222222222222229,
   -0.9222222222222243,
   1.533333333333335,
   -1.3000000000000043,
   -0.6000000000000014,
   -0.03333333333333144,
   -0.5444444444444443,
   -0.68888888888889,
   -0.27777777777777857,
   2.1222222222222236,
   -0.62222222222222,
   0.1666666666666643
  ],
  "n": 12,
  "mean": -0.24907407407407453,
  "sd": 1.111741824357365,
  "se": 0.32093222078104516,
  "positive": 3,
  "negative": 9,
  "ci90": [
   -0.825431377207728,
   0.32728322905957885
  ],
  "ci95": [
   -0.9554411294084083,
   0.4572929812602592
  ],
  "p_difference": 0.45405633449180993,
  "band": 1.0,
  "p_tost": 0.019592117642324103
 },
 "S14_pop/500/stage-original/latest": {
  "study": "Study 14",
  "cohort": "S14_pop",
  "contrast": "stage - original",
  "label": "Pooled - Full",
  "endpoint": "latest",
  "buffer": 500,
  "population": "task 10",
  "unit": "paired training unit",
  "analysis_status": "secondary equivalence",
  "implementation_relation": "cross implementation",
  "source_paths": [
   "provenance/instrument_records/STUDY14_old_latest_merged.json"
  ],
  "source_sha256": [
   "74a763f5699c862a09d8a042dff49e80b9fd4e9ed80e983ac6238c0589d244d0"
  ],
  "per_unit": [
   1.7999999999999972,
   0.5,
   1.0,
   0.5999999999999943,
   0.19999999999998863,
   -1.4000000000000057,
   -1.7000000000000028,
   1.3999999999999915,
   1.0,
   -2.700000000000003,
   -0.30000000000001137,
   -0.7000000000000028
  ],
  "n": 12,
  "mean": -0.0250000000000045,
  "sd": 1.367230112972276,
  "se": 0.394685336884353,
  "positive": 7,
  "negative": 5,
  "ci90": [
   -0.7338094046757051,
   0.6838094046756962
  ],
  "ci95": [
   -0.8936965693882343,
   0.8436965693882253
  ],
  "p_difference": 0.950630863705044,
  "band": 1.0,
  "p_tost": 0.015551821298168346
 },
 "S14/500/stage-self/J": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "stage - self",
  "label": "Pooled - Self",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "post-hoc decomposition",
  "implementation_relation": "same implementation (ces-anchor)",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   0.2700001001358032,
   -1.9299983978271484,
   1.6299992799758911,
   -0.18000006675720215,
   -0.5800008773803711,
   -1.170000433921814,
   -1.2800008058547974,
   -0.8200019598007202,
   0.5199998617172241,
   2.0400017499923706,
   0.7400006055831909,
   -0.6000012159347534
  ],
  "n": 12,
  "mean": -0.11333351333936055,
  "sd": 1.1942542132775444,
  "se": 0.34475149575831754,
  "positive": 5,
  "negative": 7,
  "ci90": [
   -0.7324674907972346,
   0.5058004641185134
  ],
  "ci95": [
   -0.8721264394228129,
   0.6454594127440917
  ],
  "p_difference": 0.7485259315008863,
  "band": 1.0,
  "p_tost": 0.012981169114279214
 },
 "S14/500/self-original/J": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "self - original",
  "label": "Self - Full",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "post-hoc decomposition",
  "implementation_relation": "cross implementation",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   -1.7300009727478027,
   1.1599987745285034,
   -0.13000071048736572,
   -0.9000003337860107,
   0.06999969482421875,
   0.9999990463256836,
   0.6300002336502075,
   0.31999945640563965,
   -0.6700009107589722,
   -0.40000081062316895,
   -1.320001482963562,
   0.6900012493133545
  ],
  "n": 12,
  "mean": -0.10666723052660625,
  "sd": 0.9224705974995798,
  "se": 0.26629432389294866,
  "positive": 6,
  "negative": 6,
  "ci90": [
   -0.5849011641130102,
   0.3715667030597977
  ],
  "ci95": [
   -0.6927770856316224,
   0.47944262457840997
  ],
  "p_difference": 0.6964130768603357,
  "band": 1.0,
  "p_tost": 0.0032120496727726005
 },
 "S14/500/self-shuffle/C_task": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "self - shuffle",
  "label": "Self - Shuffle",
  "endpoint": "C_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified Holm family member 1",
  "implementation_relation": "same implementation (ces-anchor)",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   -0.679999589920044,
   -0.0299990177154541,
   -0.3699958324432373,
   -0.5999982357025146,
   -0.4400014877319336,
   -0.40999650955200195,
   0.6099998950958252,
   0.989997386932373,
   -0.23999810218811035,
   0.4999995231628418,
   0.5899965763092041,
   -0.3699958324432373
  ],
  "n": 12,
  "mean": -0.03749926884969076,
  "sd": 0.5600165966498081,
  "se": 0.1616628664132124,
  "positive": 4,
  "negative": 8,
  "ci90": [
   -0.3278271563893587,
   0.25282861868997725
  ],
  "ci95": [
   -0.3933168387630482,
   0.3183183010636667
  ],
  "p_difference": 0.8208281168250655,
  "band": 1.0,
  "p_tost": 4.770252968783322e-05,
  "p_tost_holm_adjusted": 9.540505937566644e-05
 },
 "S14/500/self-shuffle/J": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "self - shuffle",
  "label": "Self - Shuffle",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "descriptive equivalence",
  "implementation_relation": "same implementation (ces-anchor)",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   -1.4600008726119995,
   0.279998779296875,
   -0.3800004720687866,
   -0.020000338554382324,
   -0.7100015878677368,
   -0.3500014543533325,
   0.9099990129470825,
   0.9000003337860107,
   -1.3099998235702515,
   -0.7899999618530273,
   -2.0800024271011353,
   0.3600001335144043
  ],
  "n": 12,
  "mean": -0.38750072320302326,
  "sd": 0.9348715156503674,
  "se": 0.26987416060922653,
  "positive": 4,
  "negative": 8,
  "ci90": [
   -0.8721636312016301,
   0.09716218479558353
  ],
  "ci95": [
   -0.9814897457961183,
   0.20648829939007168
  ],
  "p_difference": 0.1788647688649827,
  "band": 1.0,
  "p_tost": 0.022170366727978667
 },
 "S14/500/self-shuffle/A_task": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "self - shuffle",
  "label": "Self - Shuffle",
  "endpoint": "A_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "descriptive equivalence",
  "implementation_relation": "same implementation (ces-anchor)",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   -1.5499979257583618,
   -0.049999356269836426,
   -0.06000101566314697,
   -0.4600018262863159,
   0.0599980354309082,
   0.09000003337860107,
   0.3899991512298584,
   0.48999786376953125,
   -1.5199989080429077,
   -1.2899994850158691,
   -2.7000010013580322,
   0.15000104904174805
  ],
  "n": 12,
  "mean": -0.537500282128652,
  "sd": 0.9928936021297771,
  "se": 0.286623694233142,
  "positive": 5,
  "negative": 7,
  "ci90": [
   -1.0522434232828215,
   -0.02275714097448256
  ],
  "ci95": [
   -1.1683547796664406,
   0.0933542154091368
  ],
  "p_difference": 0.0875308587148661,
  "band": 1.0,
  "p_tost": 0.0674534306438779
 },
 "S14/500/shuffle-stage/C_task": {
  "study": "Study 14",
  "cohort": "S14",
  "contrast": "shuffle - stage",
  "label": "Shuffle - Pooled",
  "endpoint": "C_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified Holm family member 2 (directional)",
  "implementation_relation": "same implementation (ces-anchor)",
  "source_paths": [
   "provenance/instrument_records/s14/STUDY14_boxD.json",
   "provenance/instrument_records/s14/STUDY14_boxF.json",
   "provenance/instrument_records/s14/STUDY14_boxG.json",
   "provenance/instrument_records/s14/STUDY14_boxH.json"
  ],
  "source_sha256": [
   "7387c9dfd61248db8a306618a0f7c90a9cdb37ecd425cf9024e350b0067ce1cb",
   "6315a559e9bad112ebcb253fe3dacc365ef01d55bd169848680f103a3299496c",
   "a2b904b3afc4060e0e9d881486cd5656b34ca0e02b034d57643d7851aaed09f6",
   "3ae146f42b5a30481fa4542ac54ff0c7d380e08a9d46cab4fba57a5ec39b564d"
  ],
  "per_unit": [
   0.9100019931793213,
   0.48999786376953125,
   -0.7899999618530273,
   0.010001659393310547,
   0.7300019264221191,
   0.3399968147277832,
   0.0,
   -1.0399997234344482,
   0.9100019931793213,
   -0.5299985408782959,
   0.820004940032959,
   0.09999871253967285
  ],
  "n": 12,
  "mean": 0.1625006397565206,
  "sd": 0.6672217846081402,
  "se": 0.19261033847634612,
  "positive": 8,
  "negative": 3,
  "ci90": [
   -0.18340534303859676,
   0.5084066225516379
  ],
  "ci95": [
   -0.2614318569101447,
   0.586433136423186
  ],
  "p_difference": 0.4168204747886997
 },
 "S13/500/full-Niso/J": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "full - Niso",
  "label": "Full - Niso",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "declared secondary equivalence",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   0.1399993896484375,
   0.6500005722045898,
   0.12999773025512695,
   -0.31000077724456787,
   0.2499997615814209,
   1.139998435974121,
   1.0300010442733765,
   -0.37000179290771484,
   -0.18000006675720215,
   0.28000175952911377,
   -0.6999999284744263,
   -0.09000003337860107,
   0.8299976587295532,
   -0.3600001335144043,
   -0.8499979972839355,
   2.0799994468688965,
   0.4199981689453125,
   -0.20000040531158447,
   0.45999884605407715,
   2.2399991750717163
  ],
  "n": 20,
  "mean": 0.3294995427131653,
  "sd": 0.8228796218962371,
  "se": 0.18400147718593104,
  "positive": 12,
  "negative": 8,
  "ci90": [
   0.011336551142571372,
   0.6476625342837592
  ],
  "ci95": [
   -0.05561997508365002,
   0.7146190605099806
  ],
  "p_difference": 0.08928122925871698,
  "band": 1.0,
  "p_tost": 0.0008632929530833038
 },
 "S13/500/full-Niso/A_task": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "full - Niso",
  "label": "Full - Niso",
  "endpoint": "A_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "declared secondary equivalence",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   0.1900017261505127,
   0.14000236988067627,
   0.11999905109405518,
   -0.4399985074996948,
   0.4099994897842407,
   1.199999451637268,
   1.109999418258667,
   -0.4400014877319336,
   -0.4799991846084595,
   0.5499988794326782,
   -1.3500005006790161,
   -0.1900017261505127,
   1.109999418258667,
   -1.109999418258667,
   -1.170000433921814,
   1.8599987030029297,
   0.9299993515014648,
   -0.5400002002716064,
   0.6700009107589722,
   2.160000801086426
  ],
  "n": 20,
  "mean": 0.23649990558624268,
  "sd": 0.9769461345388833,
  "se": 0.21845179671845982,
  "positive": 12,
  "negative": 8,
  "ci90": [
   -0.14123226385544224,
   0.6142320750279275
  ],
  "ci95": [
   -0.2207249596742078,
   0.6937247708466932
  ],
  "p_difference": 0.29252675871616285,
  "band": 1.0,
  "p_tost": 0.0012112000344047498
 },
 "S13/500/full-Niso/C_task": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "full - Niso",
  "label": "Full - Niso",
  "endpoint": "C_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "declared secondary equivalence",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   0.3200054168701172,
   -0.0599980354309082,
   -0.29000043869018555,
   0.689995288848877,
   -0.8000016212463379,
   0.6600022315979004,
   0.020003318786621094,
   -0.1900017261505127,
   -0.03999471664428711,
   -0.9100019931793213,
   -0.45999884605407715,
   -0.2299964427947998,
   -0.1100003719329834,
   1.3400018215179443,
   0.5699992179870605,
   -0.6200015544891357,
   0.37000179290771484,
   1.2199997901916504,
   0.1399993896484375,
   0.2200007438659668
  ],
  "n": 20,
  "mean": 0.09200066328048706,
  "sd": 0.6032163070838392,
  "se": 0.13488326677758525,
  "positive": 10,
  "negative": 10,
  "ci90": [
   -0.14123041902982575,
   0.32523174559079987
  ],
  "ci95": [
   -0.19031325862217197,
   0.3743145851831461
  ],
  "p_difference": 0.5034217409040196,
  "band": 1.0,
  "p_tost": 9.832164829441612e-07
 },
 "S13/500/Niso-Nnone/J": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "Niso - Nnone",
  "label": "Niso - Delete N",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified contrast",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   13.089999556541443,
   15.139998495578766,
   16.110001504421234,
   16.859999299049377,
   15.729999542236328,
   14.000000059604645,
   13.359999656677246,
   14.520001411437988,
   14.309999346733093,
   16.499999165534973,
   13.870000839233398,
   16.4000004529953,
   14.890000224113464,
   15.59000164270401,
   15.529999136924744,
   13.790000975131989,
   11.480000615119934,
   15.950000286102295,
   15.010000765323639,
   14.589999616146088
  ],
  "n": 20,
  "mean": 14.836000129580498,
  "sd": 1.3338443601730838,
  "se": 0.29825666607517287,
  "positive": 20,
  "negative": 0,
  "ci90": [
   14.320274742014945,
   15.35172551714605
  ],
  "ci95": [
   14.211741753097535,
   15.460258506063461
  ],
  "p_difference": 1.371341861908241e-21
 },
 "S13/500/Niso-Nnone/A_task": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "Niso - Nnone",
  "label": "Niso - Delete N",
  "endpoint": "A_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified contrast",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   14.379999041557312,
   16.369998455047607,
   17.139999568462372,
   18.51000040769577,
   18.530000746250153,
   14.9399995803833,
   15.09999930858612,
   15.500001609325409,
   17.390000820159912,
   18.330000340938568,
   15.680001676082611,
   18.76000165939331,
   16.609999537467957,
   17.61999875307083,
   17.190001904964447,
   15.720000863075256,
   12.469999492168427,
   18.319998681545258,
   16.600000858306885,
   16.63999855518341
  ],
  "n": 20,
  "mean": 16.590000092983246,
  "sd": 1.6249439371974996,
  "se": 0.36334851031997584,
  "positive": 20,
  "negative": 0,
  "ci90": [
   15.961722261771564,
   17.218277924194926
  ],
  "ci95": [
   15.82950292075011,
   17.35049726521638
  ],
  "p_difference": 6.893239163351638e-21
 },
 "S13/500/Niso-Nnone/C_task": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "Niso - Nnone",
  "label": "Niso - Delete N",
  "endpoint": "C_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified contrast",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   -5.889999866485596,
   -4.980003833770752,
   -3.979998826980591,
   -5.109995603561401,
   -4.509997367858887,
   -5.800002813339233,
   -3.5100042819976807,
   -5.640000104904175,
   -5.880004167556763,
   -3.3100008964538574,
   -3.6700010299682617,
   -3.7900030612945557,
   -5.309998989105225,
   -5.330002307891846,
   -4.119998216629028,
   -3.810000419616699,
   -5.1200032234191895,
   -5.50999641418457,
   -5.320000648498535,
   -5.449998378753662
  ],
  "n": 20,
  "mean": -4.802000522613525,
  "sd": 0.8708469227400821,
  "se": 0.1947272917243331,
  "positive": 0,
  "negative": 20,
  "ci90": [
   -5.138709872032763,
   -4.465291173194288
  ],
  "ci95": [
   -5.209569428242339,
   -4.394431616984712
  ],
  "p_difference": 6.858080993843129e-16
 },
 "S13/500/full-Hperm/J": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "full - Hperm",
  "label": "Full - Perm H",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified contrast",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   4.420000314712524,
   3.939998149871826,
   4.839998483657837,
   5.519998073577881,
   5.860000848770142,
   4.719999432563782,
   4.39000129699707,
   3.360000252723694,
   5.750000476837158,
   6.56999945640564,
   2.8800010681152344,
   4.770001769065857,
   5.169999599456787,
   6.130000948905945,
   4.120001196861267,
   5.500000715255737,
   2.799999713897705,
   3.4900009632110596,
   4.440000653266907,
   5.59999942779541
  ],
  "n": 20,
  "mean": 4.713500142097473,
  "sd": 1.0685122280499835,
  "se": 0.23892659767095203,
  "positive": 20,
  "negative": 0,
  "ci90": [
   4.3003643225194645,
   5.126635961675482
  ],
  "ci95": [
   4.213421025934235,
   5.213579258260712
  ],
  "p_difference": 4.0850472008530036e-14
 },
 "S13/500/full-Hperm/A_task": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "full - Hperm",
  "label": "Full - Perm H",
  "endpoint": "A_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   4.039999842643738,
   3.1599998474121094,
   4.959997534751892,
   5.330002307891846,
   5.669999122619629,
   4.689997434616089,
   4.3899983167648315,
   3.3100008964538574,
   5.860000848770142,
   6.719997525215149,
   2.310001850128174,
   5.070000886917114,
   6.000000238418579,
   5.239999294281006,
   4.289999604225159,
   5.390000343322754,
   3.669998049736023,
   3.5899996757507324,
   4.520002007484436,
   5.570000410079956
  ],
  "n": 20,
  "mean": 4.688999801874161,
  "sd": 1.1055260306676629,
  "se": 0.24720313554684112,
  "positive": 20,
  "negative": 0,
  "ci90": [
   4.261552749089153,
   5.116446854659168
  ],
  "ci95": [
   4.171597692849465,
   5.206401910898856
  ],
  "p_difference": 8.323057771893598e-14
 },
 "S13/500/full-Hperm/C_task": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "full - Hperm",
  "label": "Full - Perm H",
  "endpoint": "C_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   13.1600022315979,
   13.080000877380371,
   12.629997730255127,
   12.939995527267456,
   12.07999587059021,
   13.740003108978271,
   12.970000505447388,
   12.869995832443237,
   14.090001583099365,
   13.819998502731323,
   13.13999891281128,
   12.300002574920654,
   10.830003023147583,
   15.149998664855957,
   11.689996719360352,
   11.790001392364502,
   11.129999160766602,
   11.830002069473267,
   13.029998540878296,
   13.1600022315979
  ],
  "n": 20,
  "mean": 12.771499752998352,
  "sd": 1.0340022253675514,
  "se": 0.23120992648079022,
  "positive": 20,
  "negative": 0,
  "ci90": [
   12.371707082770975,
   13.17129242322573
  ],
  "ci95": [
   12.287571815256081,
   13.255427690740623
  ],
  "p_difference": 1.8973394570343212e-22
 },
 "S13/500/full-Hiso/J": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "full - Hiso",
  "label": "Full - Iso H",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified ordinal comparison",
  "implementation_relation": "cross implementation (ces-nstat vs ces-iso)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   3.0999988317489624,
   3.540000319480896,
   3.1899988651275635,
   2.6600003242492676,
   4.769998788833618,
   4.429998993873596,
   2.120000123977661,
   2.279999852180481,
   4.359999299049377,
   4.37999963760376,
   2.4100005626678467,
   2.610000967979431,
   3.4099996089935303,
   3.810000419616699,
   2.760002017021179,
   3.870001435279846,
   3.149998188018799,
   3.3100008964538574,
   3.6199986934661865,
   4.319998621940613
  ],
  "n": 20,
  "mean": 3.4049998223781586,
  "sd": 0.7874571829088183,
  "se": 0.17608077903546032,
  "positive": 20,
  "negative": 0,
  "ci90": [
   3.1005327698697003,
   3.709466874886617
  ],
  "ci95": [
   3.036458516337986,
   3.7735411284183313
  ],
  "p_difference": 5.868845000955152e-14
 },
 "S13/500/Hiso-Hperm/J": {
  "study": "Study 13",
  "cohort": "S13",
  "contrast": "Hiso - Hperm",
  "label": "Iso - Perm H",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified ordinal comparison",
  "implementation_relation": "cross implementation (ces-iso vs ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/s13/STUDY13_boxD.json",
   "provenance/instrument_records/s13/STUDY13_boxF.json",
   "provenance/instrument_records/s13/STUDY13_boxG.json",
   "provenance/instrument_records/s13/STUDY13_boxH.json"
  ],
  "source_sha256": [
   "87f8c7ae9e1c7b701128b3203e9b5156b3cf362e44e4c46cd5724b5a6b44c634",
   "1f696a1f31466a57e1198d5068ae9515d4a750efc2738c62c84d3a4eb032f656",
   "1fa41eafbbf2b17c799a326333531f7c3eb528bf34892b47db274efd591a4a58",
   "e2b45cc406c56d829b06a0db06d45f5027204e3fb629632041052cfff9563e7f"
  ],
  "per_unit": [
   1.320001482963562,
   0.3999978303909302,
   1.6499996185302734,
   2.8599977493286133,
   1.0900020599365234,
   0.29000043869018555,
   2.270001173019409,
   1.080000400543213,
   1.3900011777877808,
   2.18999981880188,
   0.4700005054473877,
   2.160000801086426,
   1.7599999904632568,
   2.3200005292892456,
   1.359999179840088,
   1.6299992799758911,
   -0.34999847412109375,
   0.18000006675720215,
   0.8200019598007202,
   1.2800008058547974
  ],
  "n": 20,
  "mean": 1.3085003197193146,
  "sd": 0.834122474345642,
  "se": 0.18651545541971798,
  "positive": 19,
  "negative": 1,
  "ci90": [
   0.9859903258972291,
   1.6310103135414
  ],
  "ci95": [
   0.9181189850069242,
   1.698881654431705
  ],
  "p_difference": 1.1123004246658697e-06
 },
 "R2E/500/V_original-V_permute/J": {
  "study": "R2E",
  "cohort": "R2E",
  "contrast": "V_original - V_permute",
  "label": "Original - Permute N",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified primary equivalence (Holm family of 2)",
  "implementation_relation": "same implementation (ces-ntarget)",
  "source_paths": [
   "R2E_READOUT.json"
  ],
  "source_sha256": [
   "f27274b3d41ec08e8052b26fc2adb80228089a479666b8c8e909d8044be1ae67"
  ],
  "per_unit": [
   -0.2600000000000051,
   0.4399999999999906,
   0.5,
   0.37999999999999545,
   -2.079999999999991,
   -1.0500000000000043,
   -0.8200000000000003,
   -0.20000000000000284,
   0.9500000000000028,
   0.01999999999999602,
   1.3200000000000003,
   0.6700000000000017
  ],
  "n": 12,
  "mean": -0.01083333333333473,
  "sd": 0.9481892631684227,
  "se": 0.2737186631665009,
  "positive": 7,
  "negative": 5,
  "ci90": [
   -0.5024005251100194,
   0.4807338584433499
  ],
  "ci95": [
   -0.6132840490029249,
   0.5916173823362555
  ],
  "p_difference": 0.9691384864880599,
  "band": 1.0,
  "p_tost": 0.0020351647909247106,
  "p_tost_holm2_as_registered": 0.004070329581849421
 },
 "R2E/500/V_original-V_mean/J": {
  "study": "R2E",
  "cohort": "R2E",
  "contrast": "V_original - V_mean",
  "label": "Original - Mean N",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "declared secondary equivalence (own band 1.5)",
  "implementation_relation": "same implementation (ces-ntarget)",
  "source_paths": [
   "R2E_READOUT.json"
  ],
  "source_sha256": [
   "f27274b3d41ec08e8052b26fc2adb80228089a479666b8c8e909d8044be1ae67"
  ],
  "per_unit": [
   -0.030000000000001137,
   0.9899999999999949,
   -0.00999999999999801,
   0.3499999999999943,
   -1.5999999999999943,
   -0.490000000000002,
   0.2600000000000051,
   0.7699999999999889,
   1.4299999999999997,
   -0.0799999999999983,
   0.6700000000000017,
   0.3999999999999986
  ],
  "n": 12,
  "mean": 0.2216666666666658,
  "sd": 0.7766341520050496,
  "se": 0.22419496836098607,
  "positive": 7,
  "negative": 5,
  "ci90": [
   -0.1809616734426625,
   0.624295006775994
  ],
  "ci95": [
   -0.27178313166307894,
   0.7151164649964106
  ],
  "p_difference": 0.3440487500744722,
  "band": 1.5,
  "p_tost": 6.890365890848458e-05
 },
 "R2E/500/V_permute-V_original/old": {
  "study": "R2E",
  "cohort": "R2E",
  "contrast": "V_permute - V_original",
  "label": "Permute - Original N",
  "endpoint": "old",
  "buffer": 500,
  "population": "tasks 1-9",
  "unit": "paired training unit",
  "analysis_status": "descriptive population",
  "implementation_relation": "same implementation (ces-ntarget)",
  "source_paths": [
   "R2E_READOUT.json"
  ],
  "source_sha256": [
   "f27274b3d41ec08e8052b26fc2adb80228089a479666b8c8e909d8044be1ae67"
  ],
  "per_unit": [
   0.56666666666667,
   -0.36666666666666714,
   -0.6111111111111143,
   -0.42222222222221717,
   2.2666666666666693,
   1.2777777777777786,
   1.3222222222222229,
   0.18888888888889,
   -0.9777777777777814,
   0.24444444444444002,
   -1.5666666666666664,
   -0.86666666666666
  ],
  "n": 12,
  "mean": 0.08796296296296369,
  "sd": 1.1156016161497149,
  "se": 0.32204644669620974,
  "positive": 6,
  "negative": 6,
  "ci90": [
   -0.49039536157634045,
   0.6663212875022678
  ],
  "ci95": [
   -0.6208564870756368,
   0.7967824130015642
  ],
  "p_difference": 0.7898074872887856
 },
 "R2E/500/V_permute-V_original/latest": {
  "study": "R2E",
  "cohort": "R2E",
  "contrast": "V_permute - V_original",
  "label": "Permute - Original N",
  "endpoint": "latest",
  "buffer": 500,
  "population": "task 10",
  "unit": "paired training unit",
  "analysis_status": "descriptive population",
  "implementation_relation": "same implementation (ces-ntarget)",
  "source_paths": [
   "R2E_READOUT.json"
  ],
  "source_sha256": [
   "f27274b3d41ec08e8052b26fc2adb80228089a479666b8c8e909d8044be1ae67"
  ],
  "per_unit": [
   -2.5,
   -1.0999999999999943,
   0.5,
   0.0,
   0.3999999999999915,
   -1.0,
   -3.6999999999999886,
   0.29999999999999716,
   -0.7000000000000028,
   -2.3999999999999915,
   0.8999999999999915,
   1.0999999999999943
  ],
  "n": 12,
  "mean": -0.6833333333333336,
  "sd": 1.5170745372311591,
  "se": 0.43794169622556833,
  "positive": 5,
  "negative": 6,
  "ci90": [
   -1.4698261770623298,
   0.10315951039566262
  ],
  "ci95": [
   -1.6472365077111697,
   0.28056984104450255
  ],
  "p_difference": 0.146972182328888
 },
 "R2E_inst/500/V_original-V_permute/A_task": {
  "study": "R2E (instrument)",
  "cohort": "R2E_inst",
  "contrast": "V_original - V_permute",
  "label": "Original - Permute N",
  "endpoint": "A_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "instrument secondary",
  "implementation_relation": "same implementation (ces-ntarget)",
  "source_paths": [
   "figdata/figM6_r2e_task_partition.csv"
  ],
  "source_sha256": [
   "50c3d39fcef4a8278b10361d0a17e622ad67ef1818354d774cfe5aa26a5ffc4c"
  ],
  "per_unit": [
   -0.4400014877319336,
   -0.45000016689300537,
   0.29000043869018555,
   0.5299985408782959,
   -2.060002088546753,
   -1.729997992515564,
   -1.2100011110305786,
   -0.10000169277191162,
   0.31999945640563965,
   -0.8799999952316284,
   1.2899994850158691,
   0.9099990129470825
  ],
  "n": 12,
  "mean": -0.29416730006535846,
  "sd": 1.0358259140696966,
  "se": 0.2990171851608648,
  "positive": 5,
  "negative": 7,
  "ci90": [
   -0.8311677234273716,
   0.24283312329665468
  ],
  "ci95": [
   -0.9522996872167955,
   0.3639650870860786
  ],
  "p_difference": 0.34636724656314094
 },
 "R2E_inst/500/V_original-V_permute/C_task": {
  "study": "R2E (instrument)",
  "cohort": "R2E_inst",
  "contrast": "V_original - V_permute",
  "label": "Original - Permute N",
  "endpoint": "C_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "instrument secondary",
  "implementation_relation": "same implementation (ces-ntarget)",
  "source_paths": [
   "figdata/figM6_r2e_task_partition.csv"
  ],
  "source_sha256": [
   "50c3d39fcef4a8278b10361d0a17e622ad67ef1818354d774cfe5aa26a5ffc4c"
  ],
  "per_unit": [
   0.09000301361083984,
   0.37999749183654785,
   -0.6300032138824463,
   0.1399993896484375,
   -0.7500052452087402,
   0.31999945640563965,
   0.1399993896484375,
   -0.39000511169433594,
   0.8900046348571777,
   -0.17000436782836914,
   0.09999871253967285,
   0.04000067710876465
  ],
  "n": 12,
  "mean": 0.013332068920135498,
  "sd": 0.4508668876470445,
  "se": 0.13015405947585496,
  "positive": 8,
  "negative": 4,
  "ci90": [
   -0.2204096305852556,
   0.24707376842552659
  ],
  "ci95": [
   -0.27313508451190577,
   0.29979922235217676
  ],
  "p_difference": 0.9202564840963072
 },
 "R2E_inst/500/V_original-V_permute/J": {
  "study": "R2E (instrument)",
  "cohort": "R2E_inst",
  "contrast": "V_original - V_permute",
  "label": "Original - Permute N",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "instrument projection of J (superseded for the primary)",
  "implementation_relation": "same implementation (ces-ntarget)",
  "source_paths": [
   "figdata/figM6_r2e_task_partition.csv"
  ],
  "source_sha256": [
   "50c3d39fcef4a8278b10361d0a17e622ad67ef1818354d774cfe5aa26a5ffc4c"
  ],
  "per_unit": [
   -0.279998779296875,
   0.42999982833862305,
   0.5000025033950806,
   0.3600001335144043,
   -2.0700007677078247,
   -1.0699987411499023,
   -0.8399993181228638,
   -0.18999874591827393,
   0.9400010108947754,
   0.03000199794769287,
   1.3099998235702515,
   0.6700009107589722
  ],
  "n": 12,
  "mean": -0.017499178647994995,
  "sd": 0.9467758088316567,
  "se": 0.27331063404559136,
  "positive": 7,
  "negative": 5,
  "ci90": [
   -0.5083335971208491,
   0.4733352398248591
  ],
  "ci95": [
   -0.6190518282775781,
   0.5840534709815881
  ],
  "p_difference": 0.9500976769674204
 },
 "JAC/500/SPLIT_O-SPLIT_H/J": {
  "study": "Support restriction",
  "cohort": "JAC",
  "contrast": "SPLIT_O - SPLIT_H",
  "label": "O-only - H-only",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "post-hoc task-partition readout",
  "implementation_relation": "same implementation",
  "source_paths": [
   "figdata/figM1_split_specialists.csv"
  ],
  "source_sha256": [
   "8a90f6ce173ae67191f67c1b52536a934d7e56beab8b364608ba15b41a2bfa98"
  ],
  "per_unit": [
   9.43,
   10.209999,
   8.310001,
   10.229999,
   8.030000999999999,
   10.390001000000002,
   11.02,
   7.7599979999999995,
   10.580002,
   8.140000000000004,
   11.689999,
   8.839999000000002
  ],
  "n": 12,
  "mean": 9.552499916666667,
  "sd": 1.3129988889081676,
  "se": 0.3790301309784051,
  "positive": 12,
  "negative": 0,
  "ci90": [
   8.871805458611144,
   10.23319437472219
  ],
  "ci95": [
   8.718260223155607,
   10.386739610177727
  ],
  "p_difference": 4.418846789554193e-11
 },
 "JAC/500/SPLIT_O-SPLIT_H/A_task": {
  "study": "Support restriction",
  "cohort": "JAC",
  "contrast": "SPLIT_O - SPLIT_H",
  "label": "O-only - H-only",
  "endpoint": "A_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "post-hoc task-partition readout",
  "implementation_relation": "same implementation",
  "source_paths": [
   "figdata/figM1_split_specialists.csv"
  ],
  "source_sha256": [
   "8a90f6ce173ae67191f67c1b52536a934d7e56beab8b364608ba15b41a2bfa98"
  ],
  "per_unit": [
   9.240002,
   10.439998000000003,
   9.070000999999998,
   11.420000000000002,
   8.36,
   10.139999999999997,
   11.829999999999998,
   8.279997999999999,
   11.079999,
   8.880000000000003,
   11.469999000000001,
   9.020001
  ],
  "n": 12,
  "mean": 9.935833166666667,
  "sd": 1.284936665224317,
  "se": 0.37092926477943977,
  "positive": 12,
  "negative": 0,
  "ci90": [
   9.269686931236219,
   10.601979402097115
  ],
  "ci95": [
   9.119423359443418,
   10.752242973889915
  ],
  "p_difference": 2.2827202775167493e-11
 },
 "JAC/500/SPLIT_O-SPLIT_H/C_task": {
  "study": "Support restriction",
  "cohort": "JAC",
  "contrast": "SPLIT_O - SPLIT_H",
  "label": "O-only - H-only",
  "endpoint": "C_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "post-hoc task-partition readout",
  "implementation_relation": "same implementation",
  "source_paths": [
   "figdata/figM1_split_specialists.csv"
  ],
  "source_sha256": [
   "8a90f6ce173ae67191f67c1b52536a934d7e56beab8b364608ba15b41a2bfa98"
  ],
  "per_unit": [
   -9.409999999999997,
   -9.930003,
   -12.210000000000008,
   -10.149997999999997,
   -10.399996999999999,
   -8.549999999999997,
   -9.639996999999994,
   -9.310001999999997,
   -10.129999999999995,
   -9.240002000000004,
   -7.390005000000002,
   -10.390001999999996
  ],
  "n": 12,
  "mean": -9.729167166666665,
  "sd": 1.1601827174564785,
  "se": 0.3349159021163247,
  "positive": 0,
  "negative": 12,
  "ci90": [
   -10.330637550819942,
   -9.127696782513388
  ],
  "ci95": [
   -10.4663120971034,
   -8.99202223622993
  ],
  "p_difference": 9.461300457874788e-12
 },
 "TINY/500/full-HF/J": {
  "study": "TinyImageNet R1",
  "cohort": "TINY",
  "contrast": "full - HF",
  "label": "Full - Delete N",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified primary 2 (Holm family of 2)",
  "implementation_relation": "same implementation",
  "source_paths": [
   "R1_TINYIMG_READOUT.json"
  ],
  "source_sha256": [
   "74a6ee78c4188934b322b02bf63788b70f8d7dc481f6125b779eff32932a17cb"
  ],
  "per_unit": [
   9.860000000000003,
   7.559999999999999,
   7.100000000000005,
   7.869999999999997
  ],
  "n": 4,
  "mean": 8.0975,
  "sd": 1.2168367461030538,
  "se": 0.6084183730515269,
  "positive": 4,
  "negative": 0,
  "ci90": [
   6.665670447798922,
   9.529329552201078
  ],
  "ci95": [
   6.1612411966154434,
   10.033758803384556
  ],
  "p_difference": 0.000916786114697213
 },
 "TINY/500/N-none/J": {
  "study": "TinyImageNet R1",
  "cohort": "TINY",
  "contrast": "N - none",
  "label": "N-only - None",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified primary 1 (Holm family of 2)",
  "implementation_relation": "same implementation",
  "source_paths": [
   "R1_TINYIMG_READOUT.json"
  ],
  "source_sha256": [
   "74a6ee78c4188934b322b02bf63788b70f8d7dc481f6125b779eff32932a17cb"
  ],
  "per_unit": [
   2.49,
   3.1899999999999977,
   2.99,
   1.870000000000001
  ],
  "n": 4,
  "mean": 2.635,
  "sd": 0.5888689724095381,
  "se": 0.29443448620476903,
  "positive": 4,
  "negative": 0,
  "ci90": [
   1.9420886462210345,
   3.327911353778965
  ],
  "ci95": [
   1.6979780572295258,
   3.5720219427704736
  ],
  "p_difference": 0.0029438145586928584
 },
 "TINY/500/HN-full/J": {
  "study": "TinyImageNet R1",
  "cohort": "TINY",
  "contrast": "HN - full",
  "label": "HN - Full",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "declared secondary",
  "implementation_relation": "same implementation",
  "source_paths": [
   "R1_TINYIMG_READOUT.json"
  ],
  "source_sha256": [
   "74a6ee78c4188934b322b02bf63788b70f8d7dc481f6125b779eff32932a17cb"
  ],
  "per_unit": [
   0.5399999999999956,
   2.030000000000001,
   1.8199999999999932,
   0.7600000000000051
  ],
  "n": 4,
  "mean": 1.2874999999999988,
  "sd": 0.7465197027987038,
  "se": 0.3732598513993519,
  "positive": 4,
  "negative": 0,
  "ci90": [
   0.4090839140372018,
   2.1659160859627957
  ],
  "ci95": [
   0.09962056500338545,
   2.4753794349966123
  ],
  "p_difference": 0.040956366266457586
 },
 "TINY/500/F-none/J": {
  "study": "TinyImageNet R1",
  "cohort": "TINY",
  "contrast": "F - none",
  "label": "F-only - None",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "amendment A1.3 interval inclusion (band 2.0, not TOST)",
  "implementation_relation": "same implementation",
  "source_paths": [
   "R1_TINYIMG_READOUT.json"
  ],
  "source_sha256": [
   "74a6ee78c4188934b322b02bf63788b70f8d7dc481f6125b779eff32932a17cb"
  ],
  "per_unit": [
   0.1999999999999975,
   0.17999999999999972,
   0.2300000000000022,
   0.10999999999999943
  ],
  "n": 4,
  "mean": 0.17999999999999972,
  "sd": 0.0509901951359285,
  "se": 0.02549509756796425,
  "positive": 4,
  "negative": 0,
  "ci90": [
   0.12000076961684775,
   0.23999923038315168
  ],
  "ci95": [
   0.09886322094198424,
   0.2611367790580152
  ],
  "p_difference": 0.005841363933847839
 },
 "HDIR/200/full-iso/J": {
  "study": "HDIR-BUF",
  "cohort": "HDIR",
  "contrast": "full - iso",
  "label": "Full - Iso H",
  "endpoint": "J",
  "buffer": 200,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "Gate B link 1 (per condition)",
  "implementation_relation": "cross implementation",
  "source_paths": [
   "provenance/instrument_records/hdir_json/hdir_boxD.json",
   "provenance/instrument_records/hdir_json/hdir_boxF.json",
   "provenance/instrument_records/hdir_json/hdir_boxG.json",
   "provenance/instrument_records/hdir_json/hdir_boxH.json"
  ],
  "source_sha256": [
   "e2659ce9e74225d998dfc1c295253a830d5e563e85317b8b5cddfdf305c7dfaf",
   "c531eb70fe5c80f76e999604b362d4b20b6e785f1b6c1c321772ce5595d6b466",
   "268a3a15e2835e387c9acca501246988b09c9fcdde05841ba7fbade9804c1970",
   "e670fb5b5447ae72458f72a4b02e9b660480d51d2766fd023b5aabcdbf017b19"
  ],
  "per_unit": [
   1.7699986696243286,
   -1.0000020265579224,
   5.35999983549118,
   3.4900009632110596,
   -2.44000107049942,
   -0.40000081062316895,
   1.3800010085105896,
   1.1699989438056946
  ],
  "n": 8,
  "mean": 1.1662494391202927,
  "sd": 2.4942335912436815,
  "se": 0.8818447431158412,
  "positive": 5,
  "negative": 3,
  "ci90": [
   -0.5044747441980721,
   2.8369736224386575
  ],
  "ci95": [
   -0.918982026591034,
   3.2514809048316193
  ],
  "p_difference": 0.22756782667218545
 },
 "HDIR/200/iso-perm/J": {
  "study": "HDIR-BUF",
  "cohort": "HDIR",
  "contrast": "iso - perm",
  "label": "Iso - Perm H",
  "endpoint": "J",
  "buffer": 200,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "Gate B link 2 (per condition)",
  "implementation_relation": "cross implementation",
  "source_paths": [
   "provenance/instrument_records/hdir_json/hdir_boxD.json",
   "provenance/instrument_records/hdir_json/hdir_boxF.json",
   "provenance/instrument_records/hdir_json/hdir_boxG.json",
   "provenance/instrument_records/hdir_json/hdir_boxH.json"
  ],
  "source_sha256": [
   "e2659ce9e74225d998dfc1c295253a830d5e563e85317b8b5cddfdf305c7dfaf",
   "c531eb70fe5c80f76e999604b362d4b20b6e785f1b6c1c321772ce5595d6b466",
   "268a3a15e2835e387c9acca501246988b09c9fcdde05841ba7fbade9804c1970",
   "e670fb5b5447ae72458f72a4b02e9b660480d51d2766fd023b5aabcdbf017b19"
  ],
  "per_unit": [
   1.9500002264976501,
   2.510000765323639,
   0.6599992513656616,
   -0.6599992513656616,
   2.7300000190734863,
   1.0200008749961853,
   1.4100000262260437,
   1.9800007343292236
  ],
  "n": 8,
  "mean": 1.4500003308057785,
  "sd": 1.1055444647783021,
  "se": 0.3908689939739948,
  "positive": 7,
  "negative": 1,
  "ci90": [
   0.7094682974295935,
   2.1905323641819634
  ],
  "ci95": [
   0.5257420284591966,
   2.3742586331523605
  ],
  "p_difference": 0.007557969863706692
 },
 "HDIR/200/full-perm/J": {
  "study": "HDIR-BUF",
  "cohort": "HDIR",
  "contrast": "full - perm",
  "label": "Full - Perm H",
  "endpoint": "J",
  "buffer": 200,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified component contrast",
  "implementation_relation": "same implementation",
  "source_paths": [
   "provenance/instrument_records/hdir_json/hdir_boxD.json",
   "provenance/instrument_records/hdir_json/hdir_boxF.json",
   "provenance/instrument_records/hdir_json/hdir_boxG.json",
   "provenance/instrument_records/hdir_json/hdir_boxH.json"
  ],
  "source_sha256": [
   "e2659ce9e74225d998dfc1c295253a830d5e563e85317b8b5cddfdf305c7dfaf",
   "c531eb70fe5c80f76e999604b362d4b20b6e785f1b6c1c321772ce5595d6b466",
   "268a3a15e2835e387c9acca501246988b09c9fcdde05841ba7fbade9804c1970",
   "e670fb5b5447ae72458f72a4b02e9b660480d51d2766fd023b5aabcdbf017b19"
  ],
  "per_unit": [
   3.7199988961219788,
   1.5099987387657166,
   6.019999086856842,
   2.830001711845398,
   0.28999894857406616,
   0.6200000643730164,
   2.7900010347366333,
   3.149999678134918
  ],
  "n": 8,
  "mean": 2.616249769926071,
  "sd": 1.8433194831995081,
  "se": 0.6517118532318272,
  "positive": 8,
  "negative": 0,
  "ci90": [
   1.3815304361094933,
   3.8509691037426492
  ],
  "ci95": [
   1.0751961167236155,
   4.157303423128527
  ],
  "p_difference": 0.005095552108973183
 },
 "SPEC/200/stage-full/J": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "stage - full",
  "label": "Pooled - Full",
  "endpoint": "J",
  "buffer": 200,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "instrument projection of the frozen P1 construction contrast",
  "implementation_relation": "cross implementation (shared H_full arm with HDIR-BUF)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   0.4600018262863159,
   1.0100007057189941,
   -0.20000040531158447,
   -1.430000364780426,
   -0.2499997615814209,
   0.7600009441375732,
   1.359999179840088,
   0.9900018572807312
  ],
  "n": 8,
  "mean": 0.3375004976987839,
  "sd": 0.9161374184217224,
  "se": 0.32390349053236867,
  "positive": 5,
  "negative": 3,
  "ci90": [
   -0.276160125577815,
   0.9511611209753827
  ],
  "ci95": [
   -0.4284095511896088,
   1.1034105465871766
  ],
  "p_difference": 0.3320658253294611,
  "band": 1.0,
  "p_tost": 0.04003841009959593
 },
 "SPEC/200/full-none/J": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "full - none",
  "label": "Full - Delete N",
  "endpoint": "J",
  "buffer": 200,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "instrument projection of the frozen P2 positive control",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   10.37999838590622,
   8.339999616146088,
   10.439999401569366,
   10.810001194477081,
   7.62999951839447,
   8.049999177455902,
   8.009999990463257,
   9.4200000166893
  ],
  "n": 8,
  "mean": 9.13499966263771,
  "sd": 1.2806138202527793,
  "se": 0.4527653581909753,
  "positive": 8,
  "negative": 0,
  "ci90": [
   8.277200101883176,
   9.992799223392245
  ],
  "ci95": [
   8.064379716378237,
   10.205619608897184
  ],
  "p_difference": 1.8402937410321188e-07
 },
 "SPEC/200/full-none/A_task": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "full - none",
  "label": "Full - Delete N",
  "endpoint": "A_task",
  "buffer": 200,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   11.080001294612885,
   8.869999647140503,
   11.28000020980835,
   13.289999961853027,
   8.51999968290329,
   9.319999814033508,
   8.390000462532043,
   11.319999396800995
  ],
  "n": 8,
  "mean": 10.258750058710575,
  "sd": 1.7467312020944181,
  "se": 0.6175627389555464,
  "positive": 8,
  "negative": 0,
  "ci90": [
   9.088728906184613,
   11.428771211236537
  ],
  "ci95": [
   8.798446229296227,
   11.719053888124924
  ],
  "p_difference": 6.998840118648257e-07
 },
 "SPEC/200/full-none/C_task": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "full - none",
  "label": "Full - Delete N",
  "endpoint": "C_task",
  "buffer": 200,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   -4.269999265670776,
   -4.960000514984131,
   -6.069999933242798,
   -5.91999888420105,
   -7.700002193450928,
   -4.919999837875366,
   -5.820000171661377,
   -6.040000915527344
  ],
  "n": 8,
  "mean": -5.712500214576721,
  "sd": 1.0361301935030522,
  "se": 0.36632734300906894,
  "positive": 0,
  "negative": 8,
  "ci90": [
   -6.406536161101171,
   -5.018464268052272
  ],
  "ci95": [
   -6.578726733877514,
   -4.846273695275928
  ],
  "p_difference": 1.078254012564925e-06
 },
 "HDIR/500/full-iso/J": {
  "study": "HDIR-BUF",
  "cohort": "HDIR",
  "contrast": "full - iso",
  "label": "Full - Iso H",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "Gate B link 1 (per condition)",
  "implementation_relation": "cross implementation",
  "source_paths": [
   "provenance/instrument_records/hdir_json/hdir_boxD.json",
   "provenance/instrument_records/hdir_json/hdir_boxF.json",
   "provenance/instrument_records/hdir_json/hdir_boxG.json",
   "provenance/instrument_records/hdir_json/hdir_boxH.json"
  ],
  "source_sha256": [
   "e2659ce9e74225d998dfc1c295253a830d5e563e85317b8b5cddfdf305c7dfaf",
   "c531eb70fe5c80f76e999604b362d4b20b6e785f1b6c1c321772ce5595d6b466",
   "268a3a15e2835e387c9acca501246988b09c9fcdde05841ba7fbade9804c1970",
   "e670fb5b5447ae72458f72a4b02e9b660480d51d2766fd023b5aabcdbf017b19"
  ],
  "per_unit": [
   4.569998383522034,
   2.270001173019409,
   2.8400003910064697,
   2.889999747276306,
   3.209999203681946,
   3.4299999475479126,
   4.1700005531311035,
   3.229999542236328
  ],
  "n": 8,
  "mean": 3.3262498676776886,
  "sd": 0.74015269052587,
  "se": 0.26168349329215534,
  "positive": 8,
  "negative": 0,
  "ci90": [
   2.830469919981157,
   3.8220298153742203
  ],
  "ci95": [
   2.7074667331975406,
   3.9450330021578366
  ],
  "p_difference": 4.3171285651398476e-06
 },
 "HDIR/500/iso-perm/J": {
  "study": "HDIR-BUF",
  "cohort": "HDIR",
  "contrast": "iso - perm",
  "label": "Iso - Perm H",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "Gate B link 2 (per condition)",
  "implementation_relation": "cross implementation",
  "source_paths": [
   "provenance/instrument_records/hdir_json/hdir_boxD.json",
   "provenance/instrument_records/hdir_json/hdir_boxF.json",
   "provenance/instrument_records/hdir_json/hdir_boxG.json",
   "provenance/instrument_records/hdir_json/hdir_boxH.json"
  ],
  "source_sha256": [
   "e2659ce9e74225d998dfc1c295253a830d5e563e85317b8b5cddfdf305c7dfaf",
   "c531eb70fe5c80f76e999604b362d4b20b6e785f1b6c1c321772ce5595d6b466",
   "268a3a15e2835e387c9acca501246988b09c9fcdde05841ba7fbade9804c1970",
   "e670fb5b5447ae72458f72a4b02e9b660480d51d2766fd023b5aabcdbf017b19"
  ],
  "per_unit": [
   -1.6299992799758911,
   0.2499997615814209,
   1.2100011110305786,
   1.2400001287460327,
   1.0600000619888306,
   0.55999755859375,
   1.0300010442733765,
   -0.3500014543533325
  ],
  "n": 8,
  "mean": 0.4212498664855957,
  "sd": 0.9944193932488606,
  "se": 0.3515803481548407,
  "positive": 6,
  "negative": 2,
  "ci90": [
   -0.24484673909866095,
   1.0873464720698522
  ],
  "ci95": [
   -0.41010555114477487,
   1.2526052841159663
  ],
  "p_difference": 0.2698426486990559
 },
 "HDIR/500/full-perm/J": {
  "study": "HDIR-BUF",
  "cohort": "HDIR",
  "contrast": "full - perm",
  "label": "Full - Perm H",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified component contrast",
  "implementation_relation": "same implementation",
  "source_paths": [
   "provenance/instrument_records/hdir_json/hdir_boxD.json",
   "provenance/instrument_records/hdir_json/hdir_boxF.json",
   "provenance/instrument_records/hdir_json/hdir_boxG.json",
   "provenance/instrument_records/hdir_json/hdir_boxH.json"
  ],
  "source_sha256": [
   "e2659ce9e74225d998dfc1c295253a830d5e563e85317b8b5cddfdf305c7dfaf",
   "c531eb70fe5c80f76e999604b362d4b20b6e785f1b6c1c321772ce5595d6b466",
   "268a3a15e2835e387c9acca501246988b09c9fcdde05841ba7fbade9804c1970",
   "e670fb5b5447ae72458f72a4b02e9b660480d51d2766fd023b5aabcdbf017b19"
  ],
  "per_unit": [
   2.9399991035461426,
   2.52000093460083,
   4.050001502037048,
   4.129999876022339,
   4.269999265670776,
   3.9899975061416626,
   5.20000159740448,
   2.8799980878829956
  ],
  "n": 8,
  "mean": 3.7474997341632843,
  "sd": 0.8936886600985731,
  "se": 0.31596665591261025,
  "positive": 8,
  "negative": 0,
  "ci90": [
   3.148876067949417,
   4.346123400377151
  ],
  "ci95": [
   3.0003573168976536,
   4.4946421514289145
  ],
  "p_difference": 6.877402834953798e-06
 },
 "SPEC/500/stage-full/J": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "stage - full",
  "label": "Pooled - Full",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "instrument projection of the frozen P1 construction contrast",
  "implementation_relation": "cross implementation (shared H_full arm with HDIR-BUF)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   0.6500005722045898,
   2.4299979209899902,
   -0.6500005722045898,
   0.6099998950958252,
   -0.9499996900558472,
   -0.6099998950958252,
   -0.8799999952316284,
   1.0399997234344482
  ],
  "n": 8,
  "mean": 0.20499974489212036,
  "sd": 1.190221515516756,
  "se": 0.42080685236801385,
  "positive": 4,
  "negative": 4,
  "ci90": [
   -0.5922519144795872,
   1.002251404263828
  ],
  "ci95": [
   -0.7900503434537095,
   1.2000498332379501
  ],
  "p_difference": 0.6410300723442832,
  "band": 1.0,
  "p_tost": 0.050394809248054645
 },
 "SPEC/500/full-none/J": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "full - none",
  "label": "Full - Delete N",
  "endpoint": "J",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "instrument projection of the frozen P2 positive control",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   14.189998805522919,
   12.950001657009125,
   14.350000023841858,
   13.930000364780426,
   15.129998326301575,
   12.72999793291092,
   16.050000488758087,
   15.319998562335968
  ],
  "n": 8,
  "mean": 14.33124952018261,
  "sd": 1.1478480332073915,
  "se": 0.40582556402629394,
  "positive": 8,
  "negative": 0,
  "ci90": [
   13.562381089179809,
   15.10011795118541
  ],
  "ci95": [
   13.371624549569715,
   15.290874490795504
  ],
  "p_difference": 3.7896508987929085e-09
 },
 "SPEC/500/full-none/A_task": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "full - none",
  "label": "Full - Delete N",
  "endpoint": "A_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   15.43000042438507,
   14.890001714229584,
   15.560001134872437,
   16.439998149871826,
   17.249999940395355,
   13.940000534057617,
   17.500001192092896,
   17.149999737739563
  ],
  "n": 8,
  "mean": 16.020000353455544,
  "sd": 1.2716464914468917,
  "se": 0.449594928687089,
  "positive": 8,
  "negative": 0,
  "ci90": [
   15.168207420608018,
   16.87179328630307
  ],
  "ci95": [
   14.956877281688925,
   17.083123425222162
  ],
  "p_difference": 3.5600666064463635e-09
 },
 "SPEC/500/full-none/C_task": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "full - none",
  "label": "Full - Delete N",
  "endpoint": "C_task",
  "buffer": 500,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   -4.979997873306274,
   -4.959994554519653,
   -3.630000352859497,
   -4.899996519088745,
   -5.300003290176392,
   -5.339998006820679,
   -4.820001125335693,
   -5.229997634887695
  ],
  "n": 8,
  "mean": -4.894998669624329,
  "sd": 0.546625641125047,
  "se": 0.1932613488049824,
  "positive": 0,
  "negative": 8,
  "ci90": [
   -5.261147486261085,
   -4.528849852987572
  ],
  "ci95": [
   -5.351989141904122,
   -4.438008197344535
  ],
  "p_difference": 3.818190110812126e-08
 },
 "HDIR/2000/full-iso/J": {
  "study": "HDIR-BUF",
  "cohort": "HDIR",
  "contrast": "full - iso",
  "label": "Full - Iso H",
  "endpoint": "J",
  "buffer": 2000,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "Gate B link 1 (per condition)",
  "implementation_relation": "cross implementation",
  "source_paths": [
   "provenance/instrument_records/hdir_json/hdir_boxD.json",
   "provenance/instrument_records/hdir_json/hdir_boxF.json",
   "provenance/instrument_records/hdir_json/hdir_boxG.json",
   "provenance/instrument_records/hdir_json/hdir_boxH.json"
  ],
  "source_sha256": [
   "e2659ce9e74225d998dfc1c295253a830d5e563e85317b8b5cddfdf305c7dfaf",
   "c531eb70fe5c80f76e999604b362d4b20b6e785f1b6c1c321772ce5595d6b466",
   "268a3a15e2835e387c9acca501246988b09c9fcdde05841ba7fbade9804c1970",
   "e670fb5b5447ae72458f72a4b02e9b660480d51d2766fd023b5aabcdbf017b19"
  ],
  "per_unit": [
   3.819999098777771,
   3.9699971675872803,
   3.3400028944015503,
   3.1800001859664917,
   2.7000010013580322,
   2.5500059127807617,
   2.069997787475586,
   3.3199965953826904
  ],
  "n": 8,
  "mean": 3.1187500804662704,
  "sd": 0.6445683409917965,
  "se": 0.22788932242673107,
  "positive": 8,
  "negative": 0,
  "ci90": [
   2.6869958458681276,
   3.5505043150644133
  ],
  "ci95": [
   2.5798774619769747,
   3.6576226989555662
  ],
  "p_difference": 2.620488124363576e-06
 },
 "HDIR/2000/iso-perm/J": {
  "study": "HDIR-BUF",
  "cohort": "HDIR",
  "contrast": "iso - perm",
  "label": "Iso - Perm H",
  "endpoint": "J",
  "buffer": 2000,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "Gate B link 2 (per condition)",
  "implementation_relation": "cross implementation",
  "source_paths": [
   "provenance/instrument_records/hdir_json/hdir_boxD.json",
   "provenance/instrument_records/hdir_json/hdir_boxF.json",
   "provenance/instrument_records/hdir_json/hdir_boxG.json",
   "provenance/instrument_records/hdir_json/hdir_boxH.json"
  ],
  "source_sha256": [
   "e2659ce9e74225d998dfc1c295253a830d5e563e85317b8b5cddfdf305c7dfaf",
   "c531eb70fe5c80f76e999604b362d4b20b6e785f1b6c1c321772ce5595d6b466",
   "268a3a15e2835e387c9acca501246988b09c9fcdde05841ba7fbade9804c1970",
   "e670fb5b5447ae72458f72a4b02e9b660480d51d2766fd023b5aabcdbf017b19"
  ],
  "per_unit": [
   0.0299990177154541,
   -0.7899999618530273,
   0.2200007438659668,
   1.2099981307983398,
   1.239997148513794,
   2.2299975156784058,
   0.8800029754638672,
   -0.37999749183654785
  ],
  "n": 8,
  "mean": 0.5799997597932816,
  "sd": 0.9910732344734848,
  "se": 0.35039730237434313,
  "positive": 6,
  "negative": 2,
  "ci90": [
   -0.08385547256640247,
   1.2438549921529656
  ],
  "ci95": [
   -0.24855819909377996,
   1.408557718680343
  ],
  "p_difference": 0.14184407062444093
 },
 "HDIR/2000/full-perm/J": {
  "study": "HDIR-BUF",
  "cohort": "HDIR",
  "contrast": "full - perm",
  "label": "Full - Perm H",
  "endpoint": "J",
  "buffer": 2000,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "prespecified component contrast",
  "implementation_relation": "same implementation",
  "source_paths": [
   "provenance/instrument_records/hdir_json/hdir_boxD.json",
   "provenance/instrument_records/hdir_json/hdir_boxF.json",
   "provenance/instrument_records/hdir_json/hdir_boxG.json",
   "provenance/instrument_records/hdir_json/hdir_boxH.json"
  ],
  "source_sha256": [
   "e2659ce9e74225d998dfc1c295253a830d5e563e85317b8b5cddfdf305c7dfaf",
   "c531eb70fe5c80f76e999604b362d4b20b6e785f1b6c1c321772ce5595d6b466",
   "268a3a15e2835e387c9acca501246988b09c9fcdde05841ba7fbade9804c1970",
   "e670fb5b5447ae72458f72a4b02e9b660480d51d2766fd023b5aabcdbf017b19"
  ],
  "per_unit": [
   3.849998116493225,
   3.179997205734253,
   3.560003638267517,
   4.3899983167648315,
   3.939998149871826,
   4.7800034284591675,
   2.950000762939453,
   2.9399991035461426
  ],
  "n": 8,
  "mean": 3.698749840259552,
  "sd": 0.6711071057657366,
  "se": 0.23727219269471495,
  "positive": 8,
  "negative": 0,
  "ci90": [
   3.249219020397352,
   4.148280660121753
  ],
  "ci95": [
   3.1376902591850326,
   4.259809421334071
  ],
  "p_difference": 1.080778260998779e-06
 },
 "SPEC/2000/stage-full/J": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "stage - full",
  "label": "Pooled - Full",
  "endpoint": "J",
  "buffer": 2000,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "instrument projection of the frozen P1 construction contrast",
  "implementation_relation": "cross implementation (shared H_full arm with HDIR-BUF)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   -0.8499979972839355,
   -0.2499997615814209,
   0.37999749183654785,
   0.1300036907196045,
   0.7799983024597168,
   0.009995698928833008,
   0.31999945640563965,
   0.4700005054473877
  ],
  "n": 8,
  "mean": 0.12374967336654663,
  "sd": 0.5007966609558157,
  "se": 0.17705835747871876,
  "positive": 6,
  "negative": 2,
  "ci90": [
   -0.21170130256501196,
   0.4592006492981052
  ],
  "ci95": [
   -0.2949268126748163,
   0.5424261594079096
  ],
  "p_difference": 0.5071520645982502,
  "band": 1.0,
  "p_tost": 0.0008291254887913004
 },
 "SPEC/2000/full-none/J": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "full - none",
  "label": "Full - Delete N",
  "endpoint": "J",
  "buffer": 2000,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "instrument projection of the frozen P2 positive control",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   12.399998307228088,
   9.759998321533203,
   12.070003151893616,
   12.709999084472656,
   11.829999089241028,
   11.540001630783081,
   12.049999833106995,
   11.559996008872986
  ],
  "n": 8,
  "mean": 11.739999428391457,
  "sd": 0.8930209750785598,
  "se": 0.3157305936099362,
  "positive": 8,
  "negative": 0,
  "ci90": [
   11.141823000765704,
   12.338175856017209
  ],
  "ci95": [
   10.993415209771616,
   12.486583647011297
  ],
  "p_difference": 2.6454017125733787e-09
 },
 "SPEC/2000/full-none/A_task": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "full - none",
  "label": "Full - Delete N",
  "endpoint": "A_task",
  "buffer": 2000,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   14.390000700950623,
   11.900001764297485,
   14.239999651908875,
   15.540000796318054,
   14.30000364780426,
   13.71999979019165,
   14.309999346733093,
   13.410001993179321
  ],
  "n": 8,
  "mean": 13.97625096142292,
  "sd": 1.0419338364531248,
  "se": 0.36837924065185984,
  "positive": 8,
  "negative": 0,
  "ci90": [
   13.278327533524603,
   14.674174389321237
  ],
  "ci95": [
   13.105172475194198,
   14.847329447651642
  ],
  "p_difference": 2.2990657102634737e-09
 },
 "SPEC/2000/full-none/C_task": {
  "study": "SPEC-BUF (instrument)",
  "cohort": "SPEC",
  "contrast": "full - none",
  "label": "Full - Delete N",
  "endpoint": "C_task",
  "buffer": 2000,
  "population": "all seen",
  "unit": "paired training unit",
  "analysis_status": "mandatory secondary",
  "implementation_relation": "same implementation (ces-nstat)",
  "source_paths": [
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxD_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxF_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxG_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_HFULL_boxH_jac.json",
   "provenance/instrument_records/specbuf_json/SPECBUF_S_jac.json"
  ],
  "source_sha256": [
   "315e217da1ece85bbc8dd47737e3a1bf36797c1a587fe0caa1de6fbd30c2656a",
   "843b2ed5352fd8b7ddc6fbcbf604fd76b6229b115b256b58a1aed387758d786e",
   "9e9f8e1e2edae9f12c1c75daee49fb43b14839803357867a7a1bf7cd809ccda3",
   "e7f9e59f5893b19b711c77cc998a325b01a7c264e11455324c49d8b96b081a2a",
   "169e4e9fe0673d58a34ebecb438a72dce6c5981c92ea02b1a2850f44b7faa303"
  ],
  "per_unit": [
   -4.180002212524414,
   -3.7400007247924805,
   -4.140001535415649,
   -4.360002279281616,
   -3.6100029945373535,
   -4.1700005531311035,
   -4.140001535415649,
   -3.8099944591522217
  ],
  "n": 8,
  "mean": -4.018750786781311,
  "sd": 0.2627030214617099,
  "se": 0.09287954395688508,
  "positive": 0,
  "negative": 8,
  "ci90": [
   -4.194718383612543,
   -3.84278318995008
  ],
  "ci95": [
   -4.23837600889864,
   -3.7991255646639828
  ],
  "p_difference": 9.194656567379947e-10
 }
}


==> anc/supplementary_material/data/v7_4_results.json <==
{
  "schema_version": 1,
  "version": "V7.4",
  "units": {
    "accuracy": "percent",
    "differences": "percentage points"
  },
  "source_artifacts": [
    {
      "id": "student_v7_3_pdf",
      "description": "Student-supplied V7.3 manuscript containing the closed experimental summaries and Generic calibration table.",
      "sha256": "C2F920A887E2FDFB821DEFBE7FB87EB43B48F3943F11702555EB75DCF8842E5B"
    },
    {
      "id": "ces_evidence_20260922",
      "description": "Evidence archive containing selected closed JSON readouts, including the CIFAR-100 and TinyImageNet component experiments.",
      "sha256": "917DC20E1A8C87C5F3F433F14DC221F98EFDF7663ABB2FBADFB500EC7BCA4FBF"
    }
  ],
  "coverage_note": "This checkout bundles reported aggregate summaries, per-unit factorial interaction arrays, and complete Generic calibration. Policy-level factorial source JSONs belong to the externally supplied evidence archive and are not included here. Paired vectors are unavailable in this checkout for every replacement, energy, DER, and TinyImageNet assignment contrast; those rows remain summary-level.",
  "replacement": {
    "dataset": "CIFAR-100",
    "model": "ResNet-18",
    "tasks": 10,
    "paired_units": 20,
    "absolute_accuracy": {
      "Full": 37.62,
      "Record mean": 37.30,
      "Generic": 37.09,
      "Delete N": 22.46
    },
    "contrasts": [
      {"name": "Full - Record mean", "mean": 0.329, "ci_level": 90, "ci": [0.011, 0.648], "role": "declared secondary equivalence comparison", "coverage": "summary"},
      {"name": "Record mean - Delete N", "mean": 14.836, "ci_level": 95, "ci": [14.212, 15.460], "role": "difference comparison", "coverage": "summary"},
      {"name": "Generic - Record mean", "mean": -0.211, "ci_level": 90, "ci": [-0.682, 0.260], "role": "primary Generic equivalence comparison", "coverage": "summary"},
      {"name": "Full - Generic", "mean": 0.544, "ci_level": 90, "ci": [0.179, 0.908], "role": "post-hoc direct equivalence comparison", "coverage": "summary"}
    ]
  },
  "factorial": {
    "CIFAR-100": {
      "paired_units": 20,
      "anchor": "Generic",
      "absolute_accuracy": {"Neither": 22.46, "Level": 24.78, "Dispersion": 28.98, "Both": 37.09},
      "interaction": {"mean": 5.781, "ci_level": 95, "ci": [5.137, 6.425], "role": "descriptive"},
      "both_minus_level": {"mean": 12.304, "ci_level": 95, "ci": [11.661, 12.946]},
      "both_minus_dispersion": {"mean": 8.103, "ci_level": 95, "ci": [7.445, 8.761]},
      "interaction_by_unit": [3.40, 8.99, 5.37, 6.68, 4.04, 4.97, 5.78, 5.97, 3.95, 6.09, 3.35, 6.91, 6.40, 5.71, 6.25, 6.46, 5.03, 6.40, 6.87, 7.00]
    },
    "TinyImageNet": {
      "paired_units": 8,
      "anchor": "record mean",
      "absolute_accuracy": {"Neither": 10.73, "Level": 11.67, "Dispersion": 12.06, "Both": 19.45},
      "interaction": {"mean": 6.445, "ci_level": 95, "ci": [5.454, 7.436], "role": "prespecified primary"},
      "both_minus_level": {"mean": 7.780, "ci_level": 95, "ci": [6.803, 8.757]},
      "both_minus_dispersion": {"mean": 7.385, "ci_level": 95, "ci": [6.401, 8.369]},
      "interaction_by_unit": [4.84, 4.63, 6.11, 7.32, 8.00, 7.10, 6.70, 6.86]
    }
  },
  "correspondence": {
    "effects": [
      {"support": "N", "construction": "Native", "paired_units": 12, "mean": -0.011, "ci_level": 90, "ci": [-0.502, 0.481], "role": "equivalence", "coverage": "summary"},
      {"support": "N", "construction": "H-energy matched", "paired_units": 12, "mean": 0.125, "ci_level": 90, "ci": [-0.494, 0.744], "role": "equivalence", "coverage": "summary"},
      {"support": "H", "construction": "Native", "paired_units": 12, "mean": 5.053, "ci_level": 95, "ci": [4.409, 5.696], "role": "difference", "coverage": "summary"},
      {"support": "H", "construction": "Intermediate", "paired_units": 12, "mean": 2.592, "ci_level": 95, "ci": [2.047, 3.138], "role": "difference", "coverage": "summary"},
      {"support": "H", "construction": "N-energy matched", "paired_units": 12, "mean": 1.054, "ci_level": 95, "ci": [0.610, 1.498], "role": "difference", "coverage": "summary"}
    ],
    "canonical_H": {"paired_units": 20, "mean": 4.714, "ci_level": 95, "ci": [4.213, 5.214], "coverage": "summary"},
    "extensions": {
      "DER": {"paired_units": 8, "mean": 4.564, "ci_level": 95, "ci": [3.705, 5.422], "coverage": "summary"},
      "TinyImageNet": {"paired_units": 4, "mean": 6.087, "ci_level": 95, "ci": [5.108, 7.067], "coverage": "summary"}
    }
  },
  "generic_calibration": {
    "trajectory_seed": 1993,
    "slot_seed": 19930915,
    "description": "Zero-based insertion task s and current task t; mean and sample SD are computed across record-level cached N means from an independent DER++ calibration trajectory.",
    "rows": [
      [0,1,230,-0.501303,0.040596], [0,2,163,-0.588404,0.043149], [0,3,116,-0.503392,0.037214], [0,4,95,-0.531971,0.033027], [0,5,77,-0.534015,0.031335], [0,6,64,-0.557151,0.024706], [0,7,52,-0.546807,0.023859], [0,8,45,-0.537732,0.022091], [0,9,42,-0.532651,0.023632],
      [1,2,179,-0.713374,0.078010], [1,3,136,-0.546852,0.043341], [1,4,99,-0.584301,0.040047], [1,5,83,-0.590585,0.042831], [1,6,75,-0.607532,0.042779], [1,7,66,-0.588087,0.043532], [1,8,62,-0.575746,0.052194], [1,9,53,-0.571861,0.053430],
      [2,3,116,-0.485772,0.078764], [2,4,99,-0.615333,0.058092], [2,5,90,-0.634051,0.054935], [2,6,76,-0.662276,0.055243], [2,7,64,-0.642938,0.048897], [2,8,59,-0.624820,0.046341], [2,9,53,-0.622694,0.047139],
      [3,4,112,-0.776353,0.085631], [3,5,100,-0.757861,0.059974], [3,6,86,-0.755819,0.050111], [3,7,72,-0.712990,0.047576], [3,8,64,-0.685388,0.043696], [3,9,61,-0.672207,0.047324],
      [4,5,79,-0.761081,0.085318], [4,6,73,-0.777641,0.080853], [4,7,65,-0.725849,0.068371], [4,8,61,-0.693084,0.063207], [4,9,59,-0.685661,0.064852],
      [5,6,66,-0.832419,0.108125], [5,7,59,-0.748356,0.083873], [5,8,47,-0.717567,0.077768], [5,9,42,-0.709871,0.080741],
      [6,7,53,-0.662569,0.087397], [6,8,44,-0.653512,0.077026], [6,9,41,-0.663872,0.069314],
      [7,8,65,-0.733536,0.095793], [7,9,61,-0.753087,0.090941], [8,9,47,-0.833739,0.145406]
    ]
  }
}



==> anc/supplementary_material/data/v7_7_figure_summary.json <==
{
  "schema_version": 1,
  "coverage": "Reported paired summary statistics only; per-seed points are not reconstructed.",
  "source": "versions/v7_7/appendix/v7_7_additions_r2.tex, Table v77-fixed",
  "fixed_anchor_full_minus_variant": [
    {
      "name": "Fixed a=-2",
      "paired_units": 8,
      "mean": 0.44,
      "ci_level": 90,
      "ci": [0.04, 0.85],
      "role": "initial prespecified family; Holm-adjusted equivalence p=.035"
    },
    {
      "name": "Fixed a=0",
      "paired_units": 8,
      "mean": 0.80,
      "ci_level": 90,
      "ci": [0.39, 1.21],
      "role": "initial prespecified family; equivalence not established"
    }
  ]
}


==> anc/supplementary_material/data/v9/A0/A0_E3C.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "dir": "/workspace/ces/final_20260924/e3c_close/out_all",
 "arms": [
  "neither",
  "level",
  "disp",
  "both"
 ],
 "models": {
  "260925841/both": {
   "params": {
    "L1": [
     [
      -2.932434763613183
     ],
     [
      -2.8868862074245536
     ]
    ],
    "L9": [
     [
      0.34108490046022966,
      0.6046573851967885,
      0.4516187227414967,
      0.9110045515722186,
      0.7802343342467112,
      0.6654754403993938,
      0.6364906884182999,
      0.07070652890758788,
      -2.4729323397769725
     ],
     [
      0.27512461879495476,
      0.35550764407623237,
      0.589594403728999,
      0.8451303756034431,
      0.7601244302397168,
      0.6579359918384126,
      0.5807762083924569,
      0.04916655591016932,
      -2.4614148405679726
     ]
    ],
    "AFF": [
     [
      -0.2506096507129982,
      -1.839524393829421
     ],
     [
      -0.27629112438600645,
      -1.7041321011690542
     ]
    ],
    "L9AFF": [
     [
      0.3451422727079249,
      0.6077521124832149,
      0.45493709271511923,
      0.9137666223243596,
      0.7867091907416451,
      0.6590361677325398,
      0.6350724617114252,
      0.0788036020868392,
      -1.3838543976812652,
      -0.2496957032636134
     ],
     [
      0.2798959385632535,
      0.35703447933089816,
      0.5917591406757654,
      0.8477671417584671,
      0.7661989756151432,
      0.650711891167005,
      0.5773478704605961,
      0.05749701405174013,
      -1.2864928513935432,
      -0.27453139819841194
     ]
    ]
   },
   "raw": {
    "J": 36.63,
    "CE": 2.965296715001365,
    "J_last": 77.4,
    "J_old": 32.1,
    "share_last_pred": 0.4479
   },
   "L1": {
    "J": 40.760000000000005,
    "CE": 2.6650242542946603,
    "J_last": 57.49999999999999,
    "J_old": 38.9,
    "share_last_pred": 0.1523
   },
   "L9": {
    "J": 41.339999999999996,
    "CE": 2.640612152773707,
    "J_last": 56.599999999999994,
    "J_old": 39.644444444444446,
    "share_last_pred": 0.1507
   },
   "AFF": {
    "J": 40.760000000000005,
    "CE": 2.6536444153185776,
    "J_last": 55.60000000000001,
    "J_old": 39.111111111111114,
    "share_last_pred": 0.1497
   },
   "L9AFF": {
    "J": 41.349999999999994,
    "CE": 2.6293464696120745,
    "J_last": 55.1,
    "J_old": 39.82222222222222,
    "share_last_pred": 0.1477
   },
   "task_oracle_J": 73.89,
   "block2_oracle_J": 45.21,
   "y_sha": "893f9cbcade39f78"
  },
  "260925842/both": {
   "params": {
    "L1": [
     [
      -2.5449694862555425
     ],
     [
      -2.5807234398549164
     ]
    ],
    "L9": [
     [
      0.8455460210790453,
      0.6541275807917512,
      0.7887970835818744,
      0.8252195598586435,
      0.7506351843492288,
      0.6300974664474409,
      0.06638836224053839,
      0.5531146571699311,
      -2.0074782550669426
     ],
     [
      0.9208221572770918,
      0.79295807774469,
      0.7799209132575242,
      0.8122463386522762,
      0.809943997991246,
      0.5911500022753184,
      0.3079090858945568,
      0.5930345049073442,
      -1.9944910465244898
     ]
    ],
    "AFF": [
     [
      -0.22936917757259484,
      -1.5877845858070816
     ],
     [
      -0.3240086506605834,
      -1.3111399051983093
     ]
    ],
    "L9AFF": [
     [
      0.8438195685385338,
      0.6531573213934053,
      0.7869988558328431,
      0.8260788556861713,
      0.747683036445966,
      0.6311912049174883,
      0.06650092229055031,
      0.5419540509730645,
      -1.0570713217472607,
      -0.22826301086316228
     ],
     [
      0.918969467583115,
      0.7922094892534108,
      0.7782649937074153,
      0.8114112222939199,
      0.8077500730864497,
      0.5910868452637781,
      0.3060247524670605,
      0.5749924112320579,
      -0.7287606435252119,
      -0.32398871750545677
     ]
    ]
   },
   "raw": {
    "J": 36.9,
    "CE": 2.8912140589643713,
    "J_last": 77.9,
    "J_old": 32.34444444444444,
    "share_last_pred": 0.4176
   },
   "L1": {
    "J": 40.760000000000005,
    "CE": 2.6726416247974245,
    "J_last": 56.99999999999999,
    "J_old": 38.955555555555556,
    "share_last_pred": 0.1453
   },
   "L9": {
    "J": 40.75,
    "CE": 2.644807354975998,
    "J_last": 57.099999999999994,
    "J_old": 38.93333333333333,
    "share_last_pred": 0.1445
   },
   "AFF": {
    "J": 40.71,
    "CE": 2.6611662961259457,
    "J_last": 55.00000000000001,
    "J_old": 39.12222222222223,
    "share_last_pred": 0.1428
   },
   "L9AFF": {
    "J": 40.78,
    "CE": 2.6333945952495417,
    "J_last": 55.1,
    "J_old": 39.18888888888889,
    "share_last_pred": 0.1403
   },
   "task_oracle_J": 73.96000000000001,
   "block2_oracle_J": 45.65,
   "y_sha": "16ee76e2dbef5ccb"
  },
  "260925843/both": {
   "params": {
    "L1": [
     [
      -2.826342065780832
     ],
     [
      -2.857036551604379
     ]
    ],
    "L9": [
     [
      0.8562786794738342,
      1.059683844876053,
      0.934405668207039,
      1.06928738356143,
      0.9696377734954038,
      1.0997530991053113,
      0.7191320545760297,
      0.6294021027682288,
      -2.07163509394738
     ],
     [
      0.7709853603246365,
      0.9855763230241066,
      0.6989249891385574,
      1.1820115708074068,
      1.050942261955157,
      1.0819663196910085,
      0.6674899971273069,
      0.7130870291982744,
      -2.117268877127194
     ]
    ],
    "AFF": [
     [
      -0.18925068907084722,
      -1.9372743549682274
     ],
     [
      -0.21399205218667008,
      -1.8592461368304212
     ]
    ],
    "L9AFF": [
     [
      0.855544777684431,
      1.0608170085875817,
      0.9334084503042308,
      1.0690157761878356,
      0.9672349984703422,
      1.1001314057639358,
      0.7209886750249211,
      0.6263349407357529,
      -1.1759112063879105,
      -0.19073135091815627
     ],
     [
      0.769594841835964,
      0.9865411514315637,
      0.6972886077876412,
      1.1804334149195095,
      1.0483296417513983,
      1.0813875928060468,
      0.6690172062660101,
      0.7109381454711201,
      -1.1215559550252752,
      -0.21388397995219707
     ]
    ]
   },
   "raw": {
    "J": 37.169999999999995,
    "CE": 2.8448885667440518,
    "J_last": 83.6,
    "J_old": 32.01111111111111,
    "share_last_pred": 0.3949
   },
   "L1": {
    "J": 40.96,
    "CE": 2.620443376532346,
    "J_last": 66.8,
    "J_old": 38.08888888888889,
    "share_last_pred": 0.1412
   },
   "L9": {
    "J": 41.36,
    "CE": 2.5825910194087673,
    "J_last": 66.8,
    "J_old": 38.53333333333334,
    "share_last_pred": 0.1414
   },
   "AFF": {
    "J": 40.99,
    "CE": 2.615053667263528,
    "J_last": 66.3,
    "J_old": 38.17777777777778,
    "share_last_pred": 0.1415
   },
   "L9AFF": {
    "J": 41.339999999999996,
    "CE": 2.5771778129434226,
    "J_last": 66.2,
    "J_old": 38.577777777777776,
    "share_last_pred": 0.1414
   },
   "task_oracle_J": 74.92,
   "block2_oracle_J": 44.97,
   "y_sha": "18c22794b6a20d44"
  },
  "260925844/both": {
   "params": {
    "L1": [
     [
      -2.9632347689695195
     ],
     [
      -2.7763676615748625
     ]
    ],
    "L9": [
     [
      0.2259772405296136,
      0.4358779479722999,
      0.5054392567631333,
      0.3778871503125705,
      0.2703562423724212,
      0.20455955456955272,
      0.32599749933670996,
      0.12582095668758436,
      -2.697738890413402
     ],
     [
      0.4520397357666105,
      0.6122306986858851,
      0.740493938227621,
      0.5884522763288551,
      0.5622812565634158,
      0.33616769356219534,
      0.7023879796252172,
      0.30270388579724383,
      -2.3101847098292274
     ]
    ],
    "AFF": [
     [
      -0.2296291279536785,
      -1.8901051373584796
     ],
     [
      -0.22222865385722346,
      -1.759913969225486
     ]
    ],
    "L9AFF": [
     [
      0.22790801899267146,
      0.43495861498947624,
      0.5027417722152074,
      0.3721541548208519,
      0.2690981046598004,
      0.20429818674369896,
      0.32285044875080443,
      0.12019149712700417,
      -1.6301776062008724,
      -0.22904494933296915
     ],
     [
      0.4540666451983988,
      0.614025706085758,
      0.7405499289791249,
      0.5842404379882067,
      0.5651079086175819,
      0.3358904698948045,
      0.703506232193638,
      0.29944567940475264,
      -1.2904610324224204,
      -0.22332756393705777
     ]
    ]
   },
   "raw": {
    "J": 36.32,
    "CE": 2.8606454119843097,
    "J_last": 80.30000000000001,
    "J_old": 31.433333333333337,
    "share_last_pred": 0.4453
   },
   "L1": {
    "J": 41.5,
    "CE": 2.5764040608451446,
    "J_last": 54.400000000000006,
    "J_old": 40.06666666666667,
    "share_last_pred": 0.1389
   },
   "L9": {
    "J": 41.339999999999996,
    "CE": 2.567902048769245,
    "J_last": 54.300000000000004,
    "J_old": 39.900000000000006,
    "share_last_pred": 0.1393
   },
   "AFF": {
    "J": 41.56,
    "CE": 2.568025872354953,
    "J_last": 53.0,
    "J_old": 40.28888888888889,
    "share_last_pred": 0.1379
   },
   "L9AFF": {
    "J": 41.33,
    "CE": 2.5595907257388126,
    "J_last": 52.5,
    "J_old": 40.08888888888889,
    "share_last_pred": 0.1386
   },
   "task_oracle_J": 76.64999999999999,
   "block2_oracle_J": 47.11,
   "y_sha": "239e2979d1dfefd1"
  },
  "260925845/both": {
   "params": {
    "L1": [
     [
      -3.2939706982066377
     ],
     [
      -3.0456544728703947
     ]
    ],
    "L9": [
     [
      0.3895566803807861,
      0.5308105899659495,
      0.8186523736414278,
      0.6572908822212123,
      0.7621516611116882,
      0.5354665505893056,
      0.5625032740897088,
      -0.32952711148523534,
      -2.8910424213347032
     ],
     [
      0.41534935871519163,
      0.5361335107355113,
      0.7417894359484819,
      0.6792603809720773,
      0.6407574767004379,
      0.317234637451094,
      0.5336329634629245,
      -0.2869098070949769,
      -2.681811940760118
     ]
    ],
    "AFF": [
     [
      -0.22395397570487227,
      -2.181293100214288
     ],
     [
      -0.2118321784162251,
      -2.0309416152445716
     ]
    ],
    "L9AFF": [
     [
      0.3927938215777444,
      0.5331041347240775,
      0.8219431036287204,
      0.6608906643406074,
      0.7612171736770096,
      0.5383540740939217,
      0.5687391127752851,
      -0.32752997232983777,
      -1.762273799669774,
      -0.22762589680907183
     ],
     [
      0.4174612803279693,
      0.5384324190844891,
      0.7445186665852901,
      0.6814016513423224,
      0.6381048800584287,
      0.3199773603575819,
      0.5379789015704396,
      -0.28605922650026194,
      -1.6562934644973504,
      -0.2142088964601932
     ]
    ]
   },
   "raw": {
    "J": 35.92,
    "CE": 2.97092851181678,
    "J_last": 86.0,
    "J_old": 30.355555555555558,
    "share_last_pred": 0.4766
   },
   "L1": {
    "J": 40.72,
    "CE": 2.6400836094412052,
    "J_last": 66.0,
    "J_old": 37.91111111111111,
    "share_last_pred": 0.1516
   },
   "L9": {
    "J": 41.21,
    "CE": 2.6081135031012344,
    "J_last": 66.2,
    "J_old": 38.43333333333334,
    "share_last_pred": 0.1503
   },
   "AFF": {
    "J": 40.699999999999996,
    "CE": 2.633006016505424,
    "J_last": 65.0,
    "J_old": 38.0,
    "share_last_pred": 0.1523
   },
   "L9AFF": {
    "J": 41.18,
    "CE": 2.6008985572575423,
    "J_last": 65.3,
    "J_old": 38.5,
    "share_last_pred": 0.1517
   },
   "task_oracle_J": 72.8,
   "block2_oracle_J": 44.879999999999995,
   "y_sha": "ae18df49ee9c671f"
  },
  "260925846/both": {
   "params": {
    "L1": [
     [
      -2.19404130980373
     ],
     [
      -2.3323414505499707
     ]
    ],
    "L9": [
     [
      0.2854900447444522,
      0.26063728728839713,
      0.6158884727313674,
      0.5760639079470043,
      0.8518575437434325,
      0.5726077231562452,
      0.4893333805419293,
      -0.07852202306010804,
      -1.8096277515767085
     ],
     [
      0.400746564502643,
      0.47025658020640326,
      0.5839542284179078,
      0.6009488264961477,
      0.9417828387533101,
      0.6508803075113021,
      0.657318540783255,
      -0.05049884095923892,
      -1.8685069917641248
     ]
    ],
    "AFF": [
     [
      -0.1618154030180294,
      -1.537203913965608
     ],
     [
      -0.22391146580888063,
      -1.4214224649063212
     ]
    ],
    "L9AFF": [
     [
      0.28890724643090676,
      0.2565167169186718,
      0.6171847292114935,
      0.5754363218045209,
      0.851887377427858,
      0.5728023666557625,
      0.4854104639677218,
      -0.08234282904934544,
      -1.145212883722585,
      -0.16432566030221768
     ],
     [
      0.40648040468439783,
      0.46654393949600326,
      0.5865157353740894,
      0.6016202936563947,
      0.9431161807161071,
      0.6540393085991042,
      0.6513097231434319,
      -0.048922944576858786,
      -0.9589662643454776,
      -0.22388430700884343
     ]
    ]
   },
   "raw": {
    "J": 39.300000000000004,
    "CE": 2.7432655555309333,
    "J_last": 80.7,
    "J_old": 34.699999999999996,
    "share_last_pred": 0.3744
   },
   "L1": {
    "J": 42.66,
    "CE": 2.5778917091003155,
    "J_last": 62.8,
    "J_old": 40.42222222222222,
    "share_last_pred": 0.1417
   },
   "L9": {
    "J": 42.92,
    "CE": 2.5535964355886978,
    "J_last": 62.3,
    "J_old": 40.766666666666666,
    "share_last_pred": 0.1403
   },
   "AFF": {
    "J": 42.59,
    "CE": 2.5720611701264997,
    "J_last": 60.6,
    "J_old": 40.58888888888889,
    "share_last_pred": 0.1404
   },
   "L9AFF": {
    "J": 42.99,
    "CE": 2.5476392796640805,
    "J_last": 60.699999999999996,
    "J_old": 41.02222222222222,
    "share_last_pred": 0.1384
   },
   "task_oracle_J": 75.36,
   "block2_oracle_J": 46.94,
   "y_sha": "6ae63f7f9708bd22"
  },
  "260925847/both": {
   "params": {
    "L1": [
     [
      -2.8153978378441606
     ],
     [
      -2.697925740867469
     ]
    ],
    "L9": [
     [
      0.3241269836500175,
      0.45983951629563397,
      0.803091422160701,
      0.6798697099435618,
      1.014286449717333,
      0.6909961140507923,
      0.5215339949032741,
      0.05996517337410453,
      -2.356134405417272
     ],
     [
      0.44420822343038685,
      0.6578187647700019,
      0.8596616539848376,
      0.7041146612438904,
      1.1209850933933414,
      0.7624585937727149,
      0.6103878313927612,
      0.15455553860899254,
      -2.1550139187578647
     ]
    ],
    "AFF": [
     [
      -0.2776722409295423,
      -1.633085288586687
     ],
     [
      -0.2531092423645725,
      -1.6300842693224833
     ]
    ],
    "L9AFF": [
     [
      0.3239060757387723,
      0.45873610670964016,
      0.8025134814054284,
      0.6775400763299337,
      1.0157399380687815,
      0.6875014572394883,
      0.5133821600476676,
      0.05819528241581363,
      -1.1764659480711865,
      -0.27792382091065154
     ],
     [
      0.44240399086595716,
      0.6570202845870473,
      0.8592011411323354,
      0.7027524611898585,
      1.123012458168883,
      0.7603482965654569,
      0.609627667495355,
      0.15452276650483723,
      -1.085907064714757,
      -0.253814172151528
     ]
    ]
   },
   "raw": {
    "J": 37.16,
    "CE": 2.8986608222631918,
    "J_last": 81.89999999999999,
    "J_old": 32.18888888888889,
    "share_last_pred": 0.4412
   },
   "L1": {
    "J": 41.39,
    "CE": 2.6386372624192607,
    "J_last": 58.599999999999994,
    "J_old": 39.47777777777778,
    "share_last_pred": 0.1483
   },
   "L9": {
    "J": 41.91,
    "CE": 2.6062151748581845,
    "J_last": 59.5,
    "J_old": 39.955555555555556,
    "share_last_pred": 0.1487
   },
   "AFF": {
    "J": 41.55,
    "CE": 2.626940756567294,
    "J_last": 57.3,
    "J_old": 39.800000000000004,
    "share_last_pred": 0.1482
   },
   "L9AFF": {
    "J": 42.02,
    "CE": 2.594479623860401,
    "J_last": 58.3,
    "J_old": 40.21111111111111,
    "share_last_pred": 0.1469
   },
   "task_oracle_J": 75.14999999999999,
   "block2_oracle_J": 46.160000000000004,
   "y_sha": "26abf888d8e0fbab"
  },
  "260925848/both": {
   "params": {
    "L1": [
     [
      -4.747114288805897
     ],
     [
      -4.8154440946619435
     ]
    ],
    "L9": [
     [
      0.5072361011643306,
      0.632589395366295,
      0.5876648777917813,
      0.9957128761770463,
      0.8341130059010556,
      0.6231793801865324,
      0.50636321644915,
      0.022438815911114587,
      -4.281691591430502
     ],
     [
      0.45725899283701943,
      0.5215373787666009,
      0.5943357737772123,
      0.9554642710506458,
      0.8366553891161885,
      0.4743737229969478,
      0.2966459829461636,
      0.1386710733799591,
      -4.3914962293972435
     ]
    ],
    "AFF": [
     [
      -0.43143782869246877,
      -2.0411510178322874
     ],
     [
      -0.46836701410871967,
      -1.9251411017794169
     ]
    ],
    "L9AFF": [
     [
      0.5110412851793268,
      0.6323572052374138,
      0.5934745045701539,
      1.0099961610726726,
      0.8348845991210155,
      0.6327961762987597,
      0.5147495712174718,
      0.0298802511533007,
      -1.5480576839559457,
      -0.43589465455263154
     ],
     [
      0.46133909666183764,
      0.5238065478461141,
      0.5981716657649161,
      0.9704066371773679,
      0.8351433781225834,
      0.486070810206255,
      0.303368810007542,
      0.14324858795585887,
      -1.479290155618568,
      -0.47218704717123994
     ]
    ]
   },
   "raw": {
    "J": 34.83,
    "CE": 3.231509543242765,
    "J_last": 90.7,
    "J_old": 28.62222222222222,
    "share_last_pred": 0.544
   },
   "L1": {
    "J": 42.54,
    "CE": 2.5911376713047973,
    "J_last": 68.4,
    "J_old": 39.666666666666664,
    "share_last_pred": 0.1532
   },
   "L9": {
    "J": 42.91,
    "CE": 2.5640171082525054,
    "J_last": 68.0,
    "J_old": 40.12222222222222,
    "share_last_pred": 0.152
   },
   "AFF": {
    "J": 42.55,
    "CE": 2.5605958965314173,
    "J_last": 68.89999999999999,
    "J_old": 39.62222222222222,
    "share_last_pred": 0.1666
   },
   "L9AFF": {
    "J": 42.85,
    "CE": 2.5330300360528955,
    "J_last": 68.10000000000001,
    "J_old": 40.044444444444444,
    "share_last_pred": 0.1633
   },
   "task_oracle_J": 74.1,
   "block2_oracle_J": 47.03,
   "y_sha": "24dc6e44dccfd4f8"
  },
  "260925841/disp": {
   "params": {
    "L1": [
     [
      -5.578068174922711
     ],
     [
      -5.414927045967342
     ]
    ],
    "L9": [
     [
      -0.6983613608311168,
      -0.9514783940016183,
      -1.3134767045201234,
      -1.4388183195409743,
      -1.7441521145769272,
      -1.8600114007729716,
      -2.1809525432201853,
      -2.996708071397022,
      -7.232936776067116
     ],
     [
      -0.7824072651889797,
      -1.167481785791754,
      -1.2595612861970054,
      -1.5437877918360061,
      -1.8160923953745733,
      -1.93911029332733,
      -2.236149158095208,
      -3.0635609187460537,
      -7.133611218752685
     ]
    ],
    "AFF": [
     [
      -0.4930516201009173,
      0.4546828699312492
     ],
     [
      -0.45342903230542936,
      0.19323146266424948
     ]
    ],
    "L9AFF": [
     [
      -0.7012491884253301,
      -0.9557165263580023,
      -1.3190934168627562,
      -1.437254258552047,
      -1.7425208336770976,
      -1.8621903953681522,
      -2.1830373633259454,
      -2.9843101968378276,
      -1.2902273530237451,
      -0.48282057782654036
     ],
     [
      -0.7864257217456055,
      -1.1727465142618616,
      -1.2662972393882652,
      -1.5425578696894078,
      -1.8140662567619057,
      -1.9418975546556398,
      -2.239143960040195,
      -3.0513469154960293,
      -1.6531062505762277,
      -0.4401678716906522
     ]
    ]
   },
   "raw": {
    "J": 29.59,
    "CE": 3.785516393496505,
    "J_last": 87.7,
    "J_old": 23.133333333333333,
    "share_last_pred": 0.6888
   },
   "L1": {
    "J": 41.43,
    "CE": 2.7040576093167368,
    "J_last": 63.9,
    "J_old": 38.93333333333333,
    "share_last_pred": 0.1542
   },
   "L9": {
    "J": 44.29,
    "CE": 2.4863004259637695,
    "J_last": 64.60000000000001,
    "J_old": 42.03333333333333,
    "share_last_pred": 0.1619
   },
   "AFF": {
    "J": 41.5,
    "CE": 2.6678141471795316,
    "J_last": 64.2,
    "J_old": 38.977777777777774,
    "share_last_pred": 0.1608
   },
   "L9AFF": {
    "J": 44.440000000000005,
    "CE": 2.4514165359955578,
    "J_last": 64.8,
    "J_old": 42.17777777777778,
    "share_last_pred": 0.1719
   },
   "task_oracle_J": 76.57000000000001,
   "block2_oracle_J": 45.94,
   "y_sha": "893f9cbcade39f78"
  },
  "260925842/disp": {
   "params": {
    "L1": [
     [
      -4.8457707986291805
     ],
     [
      -4.891343394173244
     ]
    ],
    "L9": [
     [
      -0.5121991643748071,
      -1.0638662333314683,
      -1.2170675212569737,
      -1.4584006336006334,
      -1.82351883168277,
      -1.9396838131880814,
      -2.622144581247667,
      -2.823813805250005,
      -6.6041228557346825
     ],
     [
      -0.4520392452127243,
      -0.9403109652306735,
      -1.1684234733703047,
      -1.4455359317822998,
      -1.7867343654652499,
      -1.9670936146382867,
      -2.4051861050146552,
      -2.790903944250759,
      -6.584667460862972
     ]
    ],
    "AFF": [
     [
      -0.31674058743723504,
      -0.7773515064622684
     ],
     [
      -0.38545073939354907,
      -0.09959654722266748
     ]
    ],
    "L9AFF": [
     [
      -0.5156909342246375,
      -1.0696969054385836,
      -1.2236277920957328,
      -1.461247567439157,
      -1.8268648701520327,
      -1.9415245730607007,
      -2.6218225604683933,
      -2.8247407941786946,
      -2.52918214837178,
      -0.3169636765827576
     ],
     [
      -0.45743896269129597,
      -0.9457814111932129,
      -1.1748059243332243,
      -1.4468446144169993,
      -1.7896392321908559,
      -1.9686218024761288,
      -2.4037893036533475,
      -2.7893114379420925,
      -1.8230194617218816,
      -0.3819324582470881
     ]
    ]
   },
   "raw": {
    "J": 27.26,
    "CE": 3.768155934717903,
    "J_last": 87.8,
    "J_old": 20.533333333333335,
    "share_last_pred": 0.7033
   },
   "L1": {
    "J": 38.47,
    "CE": 2.8151301320071105,
    "J_last": 63.9,
    "J_old": 35.644444444444446,
    "share_last_pred": 0.1604
   },
   "L9": {
    "J": 40.949999999999996,
    "CE": 2.5792206578716126,
    "J_last": 64.3,
    "J_old": 38.355555555555554,
    "share_last_pred": 0.1721
   },
   "AFF": {
    "J": 38.51,
    "CE": 2.797221735092516,
    "J_last": 63.800000000000004,
    "J_old": 35.699999999999996,
    "share_last_pred": 0.1624
   },
   "L9AFF": {
    "J": 40.9,
    "CE": 2.561454682798773,
    "J_last": 63.6,
    "J_old": 38.37777777777778,
    "share_last_pred": 0.1781
   },
   "task_oracle_J": 76.32,
   "block2_oracle_J": 43.05,
   "y_sha": "16ee76e2dbef5ccb"
  },
  "260925843/disp": {
   "params": {
    "L1": [
     [
      -4.678053057731252
     ],
     [
      -4.590400742261337
     ]
    ],
    "L9": [
     [
      -0.42019152901114415,
      -0.8766196562579899,
      -1.3129536384972436,
      -1.299264131177973,
      -1.6000128306601555,
      -1.6651151327487526,
      -2.29972640049744,
      -2.7138389650733328,
      -6.215052520458955
     ],
     [
      -0.47854572609459683,
      -0.8842487253906178,
      -1.4623858516880717,
      -1.2199833582630577,
      -1.500418110300353,
      -1.7479725649374853,
      -2.294318656576724,
      -2.6950838279328533,
      -6.163383790128054
     ]
    ],
    "AFF": [
     [
      -0.25896604277960367,
      -1.3043676166762421
     ],
     [
      -0.2888281357554311,
      -0.9332041515610829
     ]
    ],
    "L9AFF": [
     [
      -0.4205115832450923,
      -0.8748456636141131,
      -1.3122156125058013,
      -1.2973238062759143,
      -1.5993019606326442,
      -1.6624234254312475,
      -2.29566273268312,
      -2.711287658515253,
      -2.867320627870172,
      -0.25619676081427845
     ],
     [
      -0.4795263199349262,
      -0.8828634816304953,
      -1.4625453504113175,
      -1.2196012096786135,
      -1.5010440472813622,
      -1.7474939867001362,
      -2.291786227833377,
      -2.694934398629882,
      -2.4773436316872153,
      -0.2905778506996223
     ]
    ]
   },
   "raw": {
    "J": 29.56,
    "CE": 3.4794416565377198,
    "J_last": 89.4,
    "J_old": 22.91111111111111,
    "share_last_pred": 0.6377
   },
   "L1": {
    "J": 39.589999999999996,
    "CE": 2.733751916690557,
    "J_last": 70.1,
    "J_old": 36.199999999999996,
    "share_last_pred": 0.1436
   },
   "L9": {
    "J": 42.14,
    "CE": 2.536827516784652,
    "J_last": 71.39999999999999,
    "J_old": 38.88888888888889,
    "share_last_pred": 0.1519
   },
   "AFF": {
    "J": 39.550000000000004,
    "CE": 2.723404344812318,
    "J_last": 69.69999999999999,
    "J_old": 36.199999999999996,
    "share_last_pred": 0.1459
   },
   "L9AFF": {
    "J": 42.089999999999996,
    "CE": 2.5265237159321665,
    "J_last": 70.8,
    "J_old": 38.9,
    "share_last_pred": 0.1553
   },
   "task_oracle_J": 76.13,
   "block2_oracle_J": 43.059999999999995,
   "y_sha": "18c22794b6a20d44"
  },
  "260925844/disp": {
   "params": {
    "L1": [
     [
      -4.879559381363996
     ],
     [
      -4.675048898423998
     ]
    ],
    "L9": [
     [
      -0.824527800172592,
      -1.400950601439325,
      -1.7323514972847749,
      -1.991662943745083,
      -2.3076093144234844,
      -2.6682920220837287,
      -2.81850633171277,
      -3.4201311429762953,
      -7.061978023135446
     ],
     [
      -0.6194491780930848,
      -1.2643603640779042,
      -1.5053233309081124,
      -1.7991685906158768,
      -2.042349564009409,
      -2.631958887334174,
      -2.5303721629955036,
      -3.2503257570181314,
      -6.6828675771449815
     ]
    ],
    "AFF": [
     [
      -0.3147494405175746,
      -0.602478587643885
     ],
     [
      -0.3335971158375688,
      -0.23707105521289382
     ]
    ],
    "L9AFF": [
     [
      -0.8189870430385201,
      -1.3940121812011437,
      -1.725214163415929,
      -1.984952457270361,
      -2.299656658306419,
      -2.6584577509930023,
      -2.8097080488058066,
      -3.4106580129143578,
      -2.8772730937027484,
      -0.305334571146172
     ],
     [
      -0.6180030961251756,
      -1.2588626430575731,
      -1.5016162806554818,
      -1.7945886619292797,
      -2.0376335568672888,
      -2.62568232269224,
      -2.525977722491974,
      -3.2415382978232445,
      -2.3199883307297693,
      -0.3257387534229039
     ]
    ]
   },
   "raw": {
    "J": 28.74,
    "CE": 3.6594490657308865,
    "J_last": 91.2,
    "J_old": 21.8,
    "share_last_pred": 0.6912
   },
   "L1": {
    "J": 40.089999999999996,
    "CE": 2.745275808576736,
    "J_last": 62.5,
    "J_old": 37.6,
    "share_last_pred": 0.1598
   },
   "L9": {
    "J": 42.809999999999995,
    "CE": 2.4766605331037352,
    "J_last": 62.8,
    "J_old": 40.58888888888889,
    "share_last_pred": 0.171
   },
   "AFF": {
    "J": 40.12,
    "CE": 2.730422161307421,
    "J_last": 62.0,
    "J_old": 37.68888888888889,
    "share_last_pred": 0.1644
   },
   "L9AFF": {
    "J": 42.94,
    "CE": 2.462326904598558,
    "J_last": 63.3,
    "J_old": 40.67777777777778,
    "share_last_pred": 0.1767
   },
   "task_oracle_J": 77.41,
   "block2_oracle_J": 45.51,
   "y_sha": "239e2979d1dfefd1"
  },
  "260925845/disp": {
   "params": {
    "L1": [
     [
      -5.486585210634009
     ],
     [
      -5.115235955652982
     ]
    ],
    "L9": [
     [
      -0.6161955870713182,
      -1.1421414545450255,
      -1.1340431845194452,
      -1.474691189868795,
      -1.6319456869605773,
      -2.0498027319869103,
      -2.4535515382470496,
      -3.2240462643491683,
      -7.221196822772367
     ],
     [
      -0.6685429955428446,
      -1.1492078514411805,
      -1.2351305507784023,
      -1.5101884930137293,
      -1.778507245321383,
      -2.267977121110526,
      -2.4544481906559605,
      -3.3099970809993637,
      -6.9369488348904715
     ]
    ],
    "AFF": [
     [
      -0.3551908616650091,
      -0.7878973197121409
     ],
     [
      -0.33287268631492023,
      -0.7703070114334517
     ]
    ],
    "L9AFF": [
     [
      -0.6161553273341205,
      -1.1419936214261364,
      -1.1353487381312455,
      -1.4726301311870862,
      -1.6341698163292098,
      -2.0465155559123405,
      -2.4483100420832176,
      -3.216522812482134,
      -2.67616074350735,
      -0.34112738778778184
     ],
     [
      -0.6674477392950671,
      -1.148755145529206,
      -1.2354719637336176,
      -1.5085795880088437,
      -1.779170972267802,
      -2.2651905436025532,
      -2.448450354808116,
      -3.302305545425472,
      -2.7180656091108863,
      -0.32088670296168154
     ]
    ]
   },
   "raw": {
    "J": 27.529999999999998,
    "CE": 3.8378685747740966,
    "J_last": 89.5,
    "J_old": 20.644444444444446,
    "share_last_pred": 0.7038
   },
   "L1": {
    "J": 39.36,
    "CE": 2.798756486648159,
    "J_last": 71.0,
    "J_old": 35.84444444444445,
    "share_last_pred": 0.159
   },
   "L9": {
    "J": 42.309999999999995,
    "CE": 2.5345120606578724,
    "J_last": 70.6,
    "J_old": 39.166666666666664,
    "share_last_pred": 0.1664
   },
   "AFF": {
    "J": 39.42,
    "CE": 2.781840028303077,
    "J_last": 71.6,
    "J_old": 35.84444444444445,
    "share_last_pred": 0.1658
   },
   "L9AFF": {
    "J": 42.34,
    "CE": 2.5185499859762763,
    "J_last": 71.5,
    "J_old": 39.1,
    "share_last_pred": 0.1763
   },
   "task_oracle_J": 75.24,
   "block2_oracle_J": 43.08,
   "y_sha": "ae18df49ee9c671f"
  },
  "260925846/disp": {
   "params": {
    "L1": [
     [
      -5.062105200289637
     ],
     [
      -5.258857950229461
     ]
    ],
    "L9": [
     [
      -0.7099228146701821,
      -1.0480788480193295,
      -1.1856253409038422,
      -1.4502920806134616,
      -1.729939475822177,
      -2.2233735143519273,
      -2.5584947826538533,
      -3.5045036682479913,
      -6.948368168502529
     ],
     [
      -0.5365985962975398,
      -0.8243159368657688,
      -1.175404935427116,
      -1.4275998768558986,
      -1.634005930619712,
      -2.1572039061156474,
      -2.400666301362139,
      -3.473503603872669,
      -7.041682216704728
     ]
    ],
    "AFF": [
     [
      -0.34723295653944103,
      -0.5293812172553423
     ],
     [
      -0.4127737093818409,
      0.013822305141376778
     ]
    ],
    "L9AFF": [
     [
      -0.7134471183009611,
      -1.055199369849909,
      -1.1886287821949837,
      -1.4503595106022868,
      -1.73235557879777,
      -2.2217140694892024,
      -2.5617261849899307,
      -3.49732647550233,
      -2.5572384027512207,
      -0.3338820444751027
     ],
     [
      -0.5423127792672158,
      -0.8301236534757095,
      -1.1775477700802666,
      -1.4282587894019232,
      -1.6371018522382368,
      -2.154902850595583,
      -2.4000576062703964,
      -3.464471951209751,
      -1.9346221219482063,
      -0.3963509097300005
     ]
    ]
   },
   "raw": {
    "J": 28.810000000000002,
    "CE": 3.722701719531064,
    "J_last": 89.1,
    "J_old": 22.11111111111111,
    "share_last_pred": 0.6694
   },
   "L1": {
    "J": 39.83,
    "CE": 2.761890050722287,
    "J_last": 67.4,
    "J_old": 36.766666666666666,
    "share_last_pred": 0.1479
   },
   "L9": {
    "J": 43.79,
    "CE": 2.466501968239162,
    "J_last": 67.5,
    "J_old": 41.15555555555556,
    "share_last_pred": 0.1613
   },
   "AFF": {
    "J": 39.83,
    "CE": 2.7413910108207356,
    "J_last": 66.8,
    "J_old": 36.833333333333336,
    "share_last_pred": 0.1508
   },
   "L9AFF": {
    "J": 43.85,
    "CE": 2.4472095807796586,
    "J_last": 67.30000000000001,
    "J_old": 41.24444444444445,
    "share_last_pred": 0.1663
   },
   "task_oracle_J": 77.12,
   "block2_oracle_J": 44.01,
   "y_sha": "6ae63f7f9708bd22"
  },
  "260925847/disp": {
   "params": {
    "L1": [
     [
      -5.270671390860314
     ],
     [
      -5.108036458147343
     ]
    ],
    "L9": [
     [
      -0.8649590992943502,
      -1.3967179773502192,
      -1.5918771990637761,
      -1.7119453150706654,
      -1.8096928541882846,
      -2.0610573754758446,
      -2.589163116741645,
      -3.1582298103740998,
      -7.172606314243832
     ],
     [
      -0.7185061516736284,
      -1.2136615192484956,
      -1.5385604071795396,
      -1.7152324555321268,
      -1.668928736681293,
      -1.9916717429249329,
      -2.5240103646312546,
      -3.100917128423034,
      -6.9308825583431855
     ]
    ],
    "AFF": [
     [
      -0.4291692732134788,
      0.13300667328745763
     ],
     [
      -0.3910314928618123,
      -0.13205778069604562
     ]
    ],
    "L9AFF": [
     [
      -0.8633162065781465,
      -1.397759457719836,
      -1.5925220152093509,
      -1.7127712791589746,
      -1.8078449713367555,
      -2.060620217705793,
      -2.5886754739590723,
      -3.150036316911567,
      -1.7876975400242476,
      -0.4261891300426963
     ],
     [
      -0.7156939773301336,
      -1.2136452933067678,
      -1.5376341477065885,
      -1.7144170780999175,
      -1.6659831370626537,
      -1.9901095715797215,
      -2.5202555354670295,
      -3.0923460803872906,
      -2.0179380343540805,
      -0.38387475500150503
     ]
    ]
   },
   "raw": {
    "J": 26.72,
    "CE": 3.778341970182947,
    "J_last": 88.5,
    "J_old": 19.855555555555558,
    "share_last_pred": 0.7041
   },
   "L1": {
    "J": 39.37,
    "CE": 2.7515204883982753,
    "J_last": 64.1,
    "J_old": 36.62222222222222,
    "share_last_pred": 0.1515
   },
   "L9": {
    "J": 42.14,
    "CE": 2.5187184412648187,
    "J_last": 65.3,
    "J_old": 39.56666666666667,
    "share_last_pred": 0.165
   },
   "AFF": {
    "J": 39.410000000000004,
    "CE": 2.725850738848927,
    "J_last": 64.9,
    "J_old": 36.577777777777776,
    "share_last_pred": 0.1589
   },
   "L9AFF": {
    "J": 42.3,
    "CE": 2.4935044221347646,
    "J_last": 65.8,
    "J_old": 39.68888888888889,
    "share_last_pred": 0.1744
   },
   "task_oracle_J": 77.75,
   "block2_oracle_J": 44.12,
   "y_sha": "26abf888d8e0fbab"
  },
  "260925848/disp": {
   "params": {
    "L1": [
     [
      -5.477296306413423
     ],
     [
      -5.552576690486267
     ]
    ],
    "L9": [
     [
      -0.7163860562132377,
      -1.2835771326988608,
      -1.5845425944558587,
      -1.6944284522875073,
      -2.0072718024602834,
      -2.1911588459378257,
      -2.608918866949129,
      -3.455355040030221,
      -7.387219964451125
     ],
     [
      -0.7181033420842418,
      -1.2970397606100688,
      -1.577513597049692,
      -1.7456580872946568,
      -2.0135181424274733,
      -2.3081406542437897,
      -2.781173139808093,
      -3.313854393831971,
      -7.4831294914762445
     ]
    ],
    "AFF": [
     [
      -0.35432073760424754,
      -0.5964120562185512
     ],
     [
      -0.3692945550342123,
      -0.4691880877262401
     ]
    ],
    "L9AFF": [
     [
      -0.7133361404983497,
      -1.2763887094770403,
      -1.5748368961936363,
      -1.681540524541477,
      -1.9981456898920311,
      -2.1785725445745854,
      -2.5966175520195933,
      -3.437837157438857,
      -2.832799334062842,
      -0.32575329325368435
     ],
     [
      -0.7146930435929557,
      -1.288246829219202,
      -1.5684033508268,
      -1.7317489039066605,
      -2.0022361106138504,
      -2.294795939181853,
      -2.767046794936091,
      -3.29480392720624,
      -2.7593083735135355,
      -0.33761872279520994
     ]
    ]
   },
   "raw": {
    "J": 29.17,
    "CE": 3.747818081751417,
    "J_last": 93.60000000000001,
    "J_old": 22.011111111111113,
    "share_last_pred": 0.6833
   },
   "L1": {
    "J": 40.86,
    "CE": 2.68148565700403,
    "J_last": 71.6,
    "J_old": 37.44444444444445,
    "share_last_pred": 0.1559
   },
   "L9": {
    "J": 44.46,
    "CE": 2.4157392520030414,
    "J_last": 68.7,
    "J_old": 41.766666666666666,
    "share_last_pred": 0.1563
   },
   "AFF": {
    "J": 40.93,
    "CE": 2.6636912585150183,
    "J_last": 72.1,
    "J_old": 37.46666666666666,
    "share_last_pred": 0.1622
   },
   "L9AFF": {
    "J": 44.47,
    "CE": 2.400083638783574,
    "J_last": 68.60000000000001,
    "J_old": 41.788888888888884,
    "share_last_pred": 0.1641
   },
   "task_oracle_J": 77.13,
   "block2_oracle_J": 45.23,
   "y_sha": "24dc6e44dccfd4f8"
  },
  "260925841/level": {
   "params": {
    "L1": [
     [
      -6.7408416662381345
     ],
     [
      -6.6881194956221774
     ]
    ],
    "L9": [
     [
      1.9238133374356787,
      1.9111127568680224,
      1.8240367381876932,
      2.5000166285251835,
      1.9696358800096936,
      1.9161019344558086,
      1.0552052942955104,
      0.013828475638625382,
      -5.567106235048249
     ],
     [
      1.9063175001344659,
      1.7098405066457165,
      1.9522445002862758,
      2.4877293515116587,
      2.0134054967229504,
      1.908377204649109,
      1.0044181989020926,
      0.006117317165503618,
      -5.516598084522131
     ]
    ],
    "AFF": [
     [
      -0.4977428146691976,
      -1.9715228362841974
     ],
     [
      -0.5252057247251868,
      -1.757364965942632
     ]
    ],
    "L9AFF": [
     [
      1.926620962256973,
      1.9159597080389097,
      1.798631765634153,
      2.5010321092760766,
      1.9728836929092923,
      1.8775120685121307,
      1.040804541410522,
      0.01848050572519141,
      -0.8593703950994258,
      -0.4958177534407222
     ],
     [
      1.9043177371236215,
      1.7038061023626283,
      1.9143417190882335,
      2.4823914665001805,
      2.0143426278234693,
      1.872843255069499,
      0.9800472942157911,
      0.011869723411231282,
      -0.7104110763853226,
      -0.5159459542641461
     ]
    ]
   },
   "raw": {
    "J": 24.47,
    "CE": 4.424777004478348,
    "J_last": 84.5,
    "J_old": 17.8,
    "share_last_pred": 0.7502
   },
   "L1": {
    "J": 40.68,
    "CE": 2.7056619513343345,
    "J_last": 56.89999999999999,
    "J_old": 38.87777777777778,
    "share_last_pred": 0.1329
   },
   "L9": {
    "J": 42.309999999999995,
    "CE": 2.479567027794188,
    "J_last": 53.900000000000006,
    "J_old": 41.02222222222222,
    "share_last_pred": 0.1223
   },
   "AFF": {
    "J": 40.58,
    "CE": 2.660187794811757,
    "J_last": 52.400000000000006,
    "J_old": 39.266666666666666,
    "share_last_pred": 0.1324
   },
   "L9AFF": {
    "J": 42.44,
    "CE": 2.436252219137492,
    "J_last": 50.2,
    "J_old": 41.57777777777778,
    "share_last_pred": 0.1175
   },
   "task_oracle_J": 78.92,
   "block2_oracle_J": 45.190000000000005,
   "y_sha": "893f9cbcade39f78"
  },
  "260925842/level": {
   "params": {
    "L1": [
     [
      -6.258661138802811
     ],
     [
      -6.180564221595871
     ]
    ],
    "L9": [
     [
      2.177879737049333,
      2.5570786554287914,
      2.5140624203367015,
      1.9190174614374373,
      2.3338270650102384,
      1.5514849140657807,
      0.5994558521889158,
      1.0201652830076033,
      -5.04793891767551
     ],
     [
      2.250651545575024,
      2.66731665935583,
      2.6327617475100014,
      1.9878000690451656,
      2.408468930041216,
      1.5036459062850491,
      0.8232428856352505,
      1.1491476218413037,
      -4.919801883983101
     ]
    ],
    "AFF": [
     [
      -0.4759733275893711,
      -1.852813378058677
     ],
     [
      -0.5069330580012156,
      -1.6128585235912287
     ]
    ],
    "L9AFF": [
     [
      2.184030078046326,
      2.5562155777616327,
      2.5103183851562867,
      1.916479235645746,
      2.319003287743714,
      1.5585078463552746,
      0.5790100792253268,
      0.9150604248340254,
      -0.5583160044673334,
      -0.49253285131040175
     ],
     [
      2.2606752040072995,
      2.672225778667555,
      2.624261371666915,
      1.9915043653087086,
      2.397546624935415,
      1.4989385492694123,
      0.8067486558872463,
      1.0697970136117723,
      -0.25990116891014725,
      -0.5240014037985875
     ]
    ]
   },
   "raw": {
    "J": 24.79,
    "CE": 4.255911100112228,
    "J_last": 86.5,
    "J_old": 17.933333333333334,
    "share_last_pred": 0.7481
   },
   "L1": {
    "J": 39.14,
    "CE": 2.734253873874551,
    "J_last": 52.900000000000006,
    "J_old": 37.611111111111114,
    "share_last_pred": 0.1305
   },
   "L9": {
    "J": 41.4,
    "CE": 2.474849534098617,
    "J_last": 53.0,
    "J_old": 40.11111111111111,
    "share_last_pred": 0.1244
   },
   "AFF": {
    "J": 39.17,
    "CE": 2.6934707528009842,
    "J_last": 49.1,
    "J_old": 38.06666666666666,
    "share_last_pred": 0.1268
   },
   "L9AFF": {
    "J": 41.24,
    "CE": 2.43282262008186,
    "J_last": 47.199999999999996,
    "J_old": 40.57777777777778,
    "share_last_pred": 0.1174
   },
   "task_oracle_J": 79.38,
   "block2_oracle_J": 44.379999999999995,
   "y_sha": "16ee76e2dbef5ccb"
  },
  "260925843/level": {
   "params": {
    "L1": [
     [
      -6.28561177554519
     ],
     [
      -6.310332090222946
     ]
    ],
    "L9": [
     [
      2.2958503437655935,
      2.637257404010361,
      2.5807829635299493,
      2.4487541650426445,
      2.058730271863043,
      1.853766387214522,
      0.6348497655369476,
      0.12029947432223932,
      -5.058242236620947
     ],
     [
      2.2796895286483068,
      2.6383747753868323,
      2.445862926915589,
      2.623050522439766,
      2.3606881411540424,
      1.801684754718077,
      0.7338747310932088,
      0.30453938222298516,
      -5.073886731801968
     ]
    ],
    "AFF": [
     [
      -0.3876449823162228,
      -2.4913555957059543
     ],
     [
      -0.4115472530228049,
      -2.360532796975357
     ]
    ],
    "L9AFF": [
     [
      2.2846233657363886,
      2.6482925564812305,
      2.5806077283222724,
      2.433422801459485,
      2.054298055710421,
      1.8491817810632285,
      0.6397084410728059,
      0.09470302759922332,
      -1.1487320085020656,
      -0.4037595600928015
     ],
     [
      2.277110699512343,
      2.644527893597467,
      2.4442498917622686,
      2.6144461507726184,
      2.3581818481840555,
      1.8001358253014388,
      0.735382610680729,
      0.2795742963359685,
      -0.9775672864497424,
      -0.431830159742203
     ]
    ]
   },
   "raw": {
    "J": 26.57,
    "CE": 4.218335016644717,
    "J_last": 88.9,
    "J_old": 19.644444444444446,
    "share_last_pred": 0.6882
   },
   "L1": {
    "J": 38.35,
    "CE": 2.8878340369873263,
    "J_last": 65.0,
    "J_old": 35.388888888888886,
    "share_last_pred": 0.1224
   },
   "L9": {
    "J": 40.61,
    "CE": 2.5714083395893614,
    "J_last": 63.4,
    "J_old": 38.077777777777776,
    "share_last_pred": 0.1183
   },
   "AFF": {
    "J": 38.269999999999996,
    "CE": 2.865811966170087,
    "J_last": 62.9,
    "J_old": 35.53333333333333,
    "share_last_pred": 0.1243
   },
   "L9AFF": {
    "J": 40.48,
    "CE": 2.5482601511950596,
    "J_last": 61.0,
    "J_old": 38.2,
    "share_last_pred": 0.1165
   },
   "task_oracle_J": 78.59,
   "block2_oracle_J": 41.83,
   "y_sha": "18c22794b6a20d44"
  },
  "260925844/level": {
   "params": {
    "L1": [
     [
      -6.476554964872657
     ],
     [
      -6.390257629535552
     ]
    ],
    "L9": [
     [
      1.4888387074679597,
      1.8632070267314242,
      2.252217615035256,
      2.250088940149613,
      1.3126100867922799,
      0.9310261623177765,
      0.8367540469946267,
      -0.3150989252457517,
      -5.582178567309554
     ],
     [
      1.7172443804591857,
      2.0407777914482486,
      2.5257235876961155,
      2.348361256299861,
      1.6291306859842039,
      0.9196332546141779,
      1.1073772156670958,
      -0.17188760648199997,
      -5.316432283953527
     ]
    ],
    "AFF": [
     [
      -0.40090568213985195,
      -2.5139156013987325
     ],
     [
      -0.4164439730702085,
      -2.3187126016017205
     ]
    ],
    "L9AFF": [
     [
      1.492048982584952,
      1.854533120735146,
      2.241208732691532,
      2.212277992165203,
      1.3014493297128957,
      0.9112379296286389,
      0.816284010423424,
      -0.3572634923663395,
      -1.6175628749565065,
      -0.4046152887243036
     ],
     [
      1.7234539797863873,
      2.034024900592046,
      2.506433214853117,
      2.3083869354724147,
      1.6122966461378387,
      0.8965739720615328,
      1.08646917105815,
      -0.21318585691221864,
      -1.2899554955740407,
      -0.41403354879272264
     ]
    ]
   },
   "raw": {
    "J": 24.58,
    "CE": 4.2394364525988495,
    "J_last": 90.7,
    "J_old": 17.233333333333334,
    "share_last_pred": 0.7569
   },
   "L1": {
    "J": 40.99,
    "CE": 2.610988042988519,
    "J_last": 55.400000000000006,
    "J_old": 39.38888888888889,
    "share_last_pred": 0.1217
   },
   "L9": {
    "J": 42.5,
    "CE": 2.390232897114284,
    "J_last": 52.0,
    "J_old": 41.44444444444444,
    "share_last_pred": 0.1178
   },
   "AFF": {
    "J": 41.06,
    "CE": 2.583725060646521,
    "J_last": 52.5,
    "J_old": 39.78888888888889,
    "share_last_pred": 0.1221
   },
   "L9AFF": {
    "J": 42.59,
    "CE": 2.363603657174641,
    "J_last": 49.4,
    "J_old": 41.833333333333336,
    "share_last_pred": 0.1179
   },
   "task_oracle_J": 79.73,
   "block2_oracle_J": 46.300000000000004,
   "y_sha": "239e2979d1dfefd1"
  },
  "260925845/level": {
   "params": {
    "L1": [
     [
      -6.908227380607556
     ],
     [
      -6.649536495602637
     ]
    ],
    "L9": [
     [
      2.0319872791482423,
      2.0559208130903737,
      2.5419727573498747,
      2.4192804629935525,
      2.119935959914504,
      1.482644553925247,
      1.325219930465787,
      -0.2992209504592914,
      -5.722488189864447
     ],
     [
      2.0100708255480586,
      2.0273235301620396,
      2.474578326788583,
      2.4270101885160353,
      1.9544641758220658,
      1.1979085735897232,
      1.351092221981203,
      -0.41646918424119667,
      -5.512382002299002
     ]
    ],
    "AFF": [
     [
      -0.44330847306419435,
      -2.5006612553534593
     ],
     [
      -0.43084148115534354,
      -2.4075738167389824
     ]
    ],
    "L9AFF": [
     [
      2.037631337893522,
      2.0401193493577994,
      2.5348096859327587,
      2.4139593809621154,
      2.1037032836600025,
      1.4773575914388983,
      1.32704744140979,
      -0.3092427765506944,
      -1.324153803902561,
      -0.446037647284381
     ],
     [
      2.0147729544815367,
      2.0073071884046425,
      2.4622648864416026,
      2.402287606982552,
      1.9301565119946629,
      1.1918471797612096,
      1.3443166954585126,
      -0.4317141296637767,
      -1.366371462797968,
      -0.4220716333898909
     ]
    ]
   },
   "raw": {
    "J": 24.64,
    "CE": 4.384311477591155,
    "J_last": 90.4,
    "J_old": 17.333333333333336,
    "share_last_pred": 0.7404
   },
   "L1": {
    "J": 39.33,
    "CE": 2.7196252420924263,
    "J_last": 61.3,
    "J_old": 36.888888888888886,
    "share_last_pred": 0.1305
   },
   "L9": {
    "J": 41.82,
    "CE": 2.442328934454379,
    "J_last": 60.6,
    "J_old": 39.733333333333334,
    "share_last_pred": 0.1233
   },
   "AFF": {
    "J": 39.46,
    "CE": 2.6898814607554233,
    "J_last": 60.199999999999996,
    "J_old": 37.15555555555555,
    "share_last_pred": 0.1334
   },
   "L9AFF": {
    "J": 41.97,
    "CE": 2.413707372146248,
    "J_last": 58.3,
    "J_old": 40.15555555555556,
    "share_last_pred": 0.1224
   },
   "task_oracle_J": 77.2,
   "block2_oracle_J": 43.96,
   "y_sha": "ae18df49ee9c671f"
  },
  "260925846/level": {
   "params": {
    "L1": [
     [
      -6.132145819324095
     ],
     [
      -6.354344643947478
     ]
    ],
    "L9": [
     [
      2.501974786745082,
      2.1182091856989285,
      2.6322429087746486,
      2.593077598300677,
      2.5896071442412043,
      1.5196118654009503,
      1.053722272809652,
      -0.5882478685793382,
      -4.945690205041153
     ],
     [
      2.588581210088068,
      2.2445204808239336,
      2.554178321972177,
      2.4938548338616213,
      2.697152448605274,
      1.5316572017812784,
      1.222258087844216,
      -0.5339557845425942,
      -5.09501520779689
     ]
    ],
    "AFF": [
     [
      -0.40490424308381917,
      -2.1991034427176395
     ],
     [
      -0.45559542775182504,
      -1.9609646947951211
     ]
    ],
    "L9AFF": [
     [
      2.5107075268021624,
      2.099817634277566,
      2.636697395626989,
      2.5857479438646704,
      2.590896335578591,
      1.4999059170798237,
      1.0078495595225416,
      -0.6070720038584176,
      -0.889605198767361,
      -0.4228810561832444
     ],
     [
      2.594390742829785,
      2.2254851963339553,
      2.5620211417732803,
      2.479342622343272,
      2.6948298531170987,
      1.510490332760876,
      1.1761030734787723,
      -0.5418105035450181,
      -0.6769449560747993,
      -0.4631630298282298
     ]
    ]
   },
   "raw": {
    "J": 26.22,
    "CE": 4.165356677322323,
    "J_last": 90.3,
    "J_old": 19.1,
    "share_last_pred": 0.6974
   },
   "L1": {
    "J": 40.23,
    "CE": 2.768315651214815,
    "J_last": 59.5,
    "J_old": 38.08888888888889,
    "share_last_pred": 0.1276
   },
   "L9": {
    "J": 42.96,
    "CE": 2.4015365088597473,
    "J_last": 57.699999999999996,
    "J_old": 41.32222222222222,
    "share_last_pred": 0.1214
   },
   "AFF": {
    "J": 40.23,
    "CE": 2.7377587886622745,
    "J_last": 56.2,
    "J_old": 38.455555555555556,
    "share_last_pred": 0.1276
   },
   "L9AFF": {
    "J": 42.95,
    "CE": 2.370181707372056,
    "J_last": 54.1,
    "J_old": 41.71111111111111,
    "share_last_pred": 0.1206
   },
   "task_oracle_J": 80.47999999999999,
   "block2_oracle_J": 45.12,
   "y_sha": "6ae63f7f9708bd22"
  },
  "260925847/level": {
   "params": {
    "L1": [
     [
      -6.554012205685789
     ],
     [
      -6.476450374294443
     ]
    ],
    "L9": [
     [
      1.3436898750280195,
      2.022863022141873,
      2.2096325021449608,
      1.998356817657941,
      2.566342058809226,
      1.9330170240430316,
      0.7904148898481966,
      0.23338177417119546,
      -5.444454617085957
     ],
     [
      1.530186137197599,
      2.165983930696776,
      2.3074521189576904,
      1.9914370244705615,
      2.6557481797443567,
      2.0066639589046473,
      0.863218865406464,
      0.20689347262033347,
      -5.282118868531201
     ]
    ],
    "AFF": [
     [
      -0.4630681417833632,
      -2.185387888397339
     ],
     [
      -0.48033529849795853,
      -1.9954895318706662
     ]
    ],
    "L9AFF": [
     [
      1.3473047766590156,
      2.0101638456141933,
      2.2077221449257425,
      1.9892054222898536,
      2.563210688335778,
      1.9141674951685976,
      0.7860321448954719,
      0.2157012258198011,
      -1.0936180133040176,
      -0.4645855369361875
     ],
     [
      1.5371077947084175,
      2.1517426408544975,
      2.2987008365406427,
      1.9730093856568611,
      2.652560935861019,
      1.9903334299176159,
      0.8595671234735927,
      0.17951220610484925,
      -0.8318815062311323,
      -0.47994238432864095
     ]
    ]
   },
   "raw": {
    "J": 23.3,
    "CE": 4.352203866640234,
    "J_last": 88.8,
    "J_old": 16.022222222222222,
    "share_last_pred": 0.7594
   },
   "L1": {
    "J": 39.78,
    "CE": 2.6881018047996674,
    "J_last": 57.9,
    "J_old": 37.766666666666666,
    "share_last_pred": 0.1337
   },
   "L9": {
    "J": 42.17,
    "CE": 2.444512731601565,
    "J_last": 56.599999999999994,
    "J_old": 40.56666666666667,
    "share_last_pred": 0.1259
   },
   "AFF": {
    "J": 40.050000000000004,
    "CE": 2.6539945003459193,
    "J_last": 56.699999999999996,
    "J_old": 38.2,
    "share_last_pred": 0.1334
   },
   "L9AFF": {
    "J": 42.230000000000004,
    "CE": 2.411009377627407,
    "J_last": 54.2,
    "J_old": 40.9,
    "share_last_pred": 0.1253
   },
   "task_oracle_J": 80.53,
   "block2_oracle_J": 44.54,
   "y_sha": "26abf888d8e0fbab"
  },
  "260925848/level": {
   "params": {
    "L1": [
     [
      -6.702822594332709
     ],
     [
      -6.692806895478359
     ]
    ],
    "L9": [
     [
      2.20310202995865,
      2.3463979879800587,
      2.0607784385313277,
      2.6604823446273422,
      2.205391863636427,
      1.9173873932361578,
      0.8549642674908763,
      0.09765392699881124,
      -5.532680495224035
     ],
     [
      2.241228637297816,
      2.333757690465033,
      2.0876513852089853,
      2.6486426044155116,
      2.2005915516884453,
      1.8291528486760993,
      0.6233594003113042,
      0.16455430736803764,
      -5.548553519207748
     ]
    ],
    "AFF": [
     [
      -0.39684403257096335,
      -2.70879140521125
     ],
     [
      -0.38098291917132493,
      -2.835300376804591
     ]
    ],
    "L9AFF": [
     [
      2.209979835425646,
      2.313753085912984,
      2.0649971839066423,
      2.676451682257643,
      2.191506360153908,
      1.9237608914037965,
      0.8624919638811936,
      0.0998643744163764,
      -1.5429783187423443,
      -0.39749576056589814
     ],
     [
      2.2483720193330066,
      2.2965554729541884,
      2.0915498506963415,
      2.6634181662764314,
      2.1846890198705196,
      1.8321524402885405,
      0.6299122046102662,
      0.16273835685782168,
      -1.7424480282217234,
      -0.37540848698120316
     ]
    ]
   },
   "raw": {
    "J": 26.240000000000002,
    "CE": 4.243967859461311,
    "J_last": 92.2,
    "J_old": 18.91111111111111,
    "share_last_pred": 0.7206
   },
   "L1": {
    "J": 41.08,
    "CE": 2.6580706001122643,
    "J_last": 64.4,
    "J_old": 38.48888888888889,
    "share_last_pred": 0.1339
   },
   "L9": {
    "J": 43.45,
    "CE": 2.373080070184145,
    "J_last": 63.1,
    "J_old": 41.266666666666666,
    "share_last_pred": 0.1307
   },
   "AFF": {
    "J": 40.93,
    "CE": 2.6364732931293804,
    "J_last": 62.2,
    "J_old": 38.56666666666666,
    "share_last_pred": 0.1405
   },
   "L9AFF": {
    "J": 43.1,
    "CE": 2.3523782383410246,
    "J_last": 59.3,
    "J_old": 41.3,
    "share_last_pred": 0.1319
   },
   "task_oracle_J": 80.34,
   "block2_oracle_J": 45.53,
   "y_sha": "24dc6e44dccfd4f8"
  },
  "260925841/neither": {
   "params": {
    "L1": [
     [
      -7.2121297903378085
     ],
     [
      -7.06697105902894
     ]
    ],
    "L9": [
     [
      0.02203968507646133,
      -0.14549197016628118,
      -0.4264668530704891,
      -0.1463457531680028,
      -0.7086305224127111,
      -0.6058616143834294,
      -1.0845786645849658,
      -2.6729049230450417,
      -7.983167150284062
     ],
     [
      -0.08740556487347706,
      -0.3916229106953115,
      -0.3963106976097202,
      -0.24115470868962594,
      -0.7994087710044474,
      -0.6590534912877054,
      -1.153122117904284,
      -2.7367333884713143,
      -7.908363513787275
     ]
    ],
    "AFF": [
     [
      -0.4732820737185612,
      -0.8471732667845131
     ],
     [
      -0.49683068397250996,
      -0.5160287871959672
     ]
    ],
    "L9AFF": [
     [
      0.0028841081041013103,
      -0.1610300008677872,
      -0.47069704973690213,
      -0.16007139627509057,
      -0.7212322650451679,
      -0.6434368254413463,
      -1.1145413890954083,
      -2.677252443578672,
      -1.709321498813791,
      -0.46725454026852475
     ],
     [
      -0.10752260159074403,
      -0.4100060464422938,
      -0.44650230041424577,
      -0.2611298066201064,
      -0.8112054050233334,
      -0.699686680512148,
      -1.1948205273157089,
      -2.741632692735175,
      -1.4815583833053685,
      -0.4870403534372904
     ]
    ]
   },
   "raw": {
    "J": 22.85,
    "CE": 4.4758099930888235,
    "J_last": 86.6,
    "J_old": 15.766666666666667,
    "share_last_pred": 0.7955
   },
   "L1": {
    "J": 40.52,
    "CE": 2.500063533817466,
    "J_last": 57.8,
    "J_old": 38.6,
    "share_last_pred": 0.1255
   },
   "L9": {
    "J": 44.22,
    "CE": 2.284850343580427,
    "J_last": 58.699999999999996,
    "J_old": 42.611111111111114,
    "share_last_pred": 0.1293
   },
   "AFF": {
    "J": 40.56,
    "CE": 2.4603081292261972,
    "J_last": 54.400000000000006,
    "J_old": 39.022222222222226,
    "share_last_pred": 0.1212
   },
   "L9AFF": {
    "J": 44.269999999999996,
    "CE": 2.2464066855952347,
    "J_last": 55.7,
    "J_old": 43.0,
    "share_last_pred": 0.1261
   },
   "task_oracle_J": 79.67999999999999,
   "block2_oracle_J": 45.129999999999995,
   "y_sha": "893f9cbcade39f78"
  },
  "260925842/neither": {
   "params": {
    "L1": [
     [
      -6.829808929600613
     ],
     [
      -6.819055866822902
     ]
    ],
    "L9": [
     [
      -0.18157378729874932,
      -0.27569851272699514,
      -0.48136185068219645,
      -1.0533546153313345,
      -0.9782711716061735,
      -1.478036317976974,
      -2.306032795780094,
      -2.5167819904729365,
      -8.144677485868113
     ],
     [
      -0.09079081558025222,
      -0.12163143428777479,
      -0.45713339682093296,
      -0.9626798822845178,
      -0.9637743457325316,
      -1.533793515369189,
      -2.116941390869779,
      -2.4952037901766047,
      -8.02871216890019
     ]
    ],
    "AFF": [
     [
      -0.4444660168377661,
      -0.7530683758674539
     ],
     [
      -0.49486058226267304,
      -0.26075093822196793
     ]
    ],
    "L9AFF": [
     [
      -0.19295206130581025,
      -0.29227840406409866,
      -0.5016587924849978,
      -1.0545388472834922,
      -0.9943235105612654,
      -1.4950639319699417,
      -2.3209824340266016,
      -2.5724150627269786,
      -1.6598330939012864,
      -0.4829515385977348
     ],
     [
      -0.10453667254426277,
      -0.134553791945668,
      -0.4791493396036101,
      -0.9663789623592883,
      -0.971637665343284,
      -1.5414499628005058,
      -2.12619386907213,
      -2.535218391829109,
      -1.2724061378695766,
      -0.5145046688227299
     ]
    ]
   },
   "raw": {
    "J": 22.16,
    "CE": 4.40996799275948,
    "J_last": 87.5,
    "J_old": 14.899999999999999,
    "share_last_pred": 0.8034
   },
   "L1": {
    "J": 39.22,
    "CE": 2.5629641167213193,
    "J_last": 57.4,
    "J_old": 37.2,
    "share_last_pred": 0.1243
   },
   "L9": {
    "J": 42.54,
    "CE": 2.3440166653500243,
    "J_last": 58.4,
    "J_old": 40.77777777777778,
    "share_last_pred": 0.1314
   },
   "AFF": {
    "J": 39.019999999999996,
    "CE": 2.526493652774495,
    "J_last": 53.1,
    "J_old": 37.455555555555556,
    "share_last_pred": 0.1177
   },
   "L9AFF": {
    "J": 42.620000000000005,
    "CE": 2.3034174893004145,
    "J_last": 55.2,
    "J_old": 41.22222222222222,
    "share_last_pred": 0.1282
   },
   "task_oracle_J": 79.38,
   "block2_oracle_J": 43.97,
   "y_sha": "16ee76e2dbef5ccb"
  },
  "260925843/neither": {
   "params": {
    "L1": [
     [
      -6.520524738017725
     ],
     [
      -6.535086167520357
     ]
    ],
    "L9": [
     [
      0.4196843378899694,
      0.09810273839888817,
      -0.2188579710342158,
      -0.42251366772095117,
      -0.6505177508643504,
      -0.5470117368713978,
      -1.638848626507928,
      -2.606980396838718,
      -7.323336852878223
     ],
     [
      0.34725849771125067,
      0.07529482020954079,
      -0.29830500632837414,
      -0.30674242493514475,
      -0.49129816071419785,
      -0.7165049235113405,
      -1.6889248025261305,
      -2.551571788485787,
      -7.354663636724547
     ]
    ],
    "AFF": [
     [
      -0.36882870389607547,
      -1.5293074802419855
     ],
     [
      -0.3832046023055707,
      -1.4058063811483634
     ]
    ],
    "L9AFF": [
     [
      0.4083044338317233,
      0.09954511224158118,
      -0.2282946733022133,
      -0.4382252778836777,
      -0.666090362387214,
      -0.5542003130314268,
      -1.6414089782475452,
      -2.623069566751649,
      -2.0908052474729484,
      -0.38924110569149306
     ],
     [
      0.3371721037320424,
      0.07650205333165586,
      -0.3108821351572189,
      -0.3244136331601923,
      -0.5099921538610199,
      -0.7201451183685094,
      -1.6980790633739857,
      -2.570611108737812,
      -1.9523651499067103,
      -0.407581406785192
     ]
    ]
   },
   "raw": {
    "J": 23.669999999999998,
    "CE": 4.192765070369385,
    "J_last": 89.3,
    "J_old": 16.377777777777776,
    "share_last_pred": 0.7491
   },
   "L1": {
    "J": 38.41,
    "CE": 2.61453036708378,
    "J_last": 66.0,
    "J_old": 35.34444444444445,
    "share_last_pred": 0.1229
   },
   "L9": {
    "J": 41.72,
    "CE": 2.377693224285931,
    "J_last": 65.8,
    "J_old": 39.044444444444444,
    "share_last_pred": 0.1274
   },
   "AFF": {
    "J": 38.56,
    "CE": 2.5940974567989064,
    "J_last": 65.2,
    "J_old": 35.6,
    "share_last_pred": 0.12
   },
   "L9AFF": {
    "J": 41.86,
    "CE": 2.354835771453338,
    "J_last": 64.3,
    "J_old": 39.36666666666667,
    "share_last_pred": 0.1244
   },
   "task_oracle_J": 78.36999999999999,
   "block2_oracle_J": 41.959999999999994,
   "y_sha": "18c22794b6a20d44"
  },
  "260925844/neither": {
   "params": {
    "L1": [
     [
      -7.155853096717031
     ],
     [
      -7.020699469296815
     ]
    ],
    "L9": [
     [
      -0.06908270975076639,
      -0.5242067775714448,
      -0.6683041245586315,
      -0.7853109127526589,
      -1.5284588353752349,
      -1.7692439416595906,
      -1.6091499228801476,
      -2.9840115493153285,
      -8.51113093856918
     ],
     [
      0.10688137326903069,
      -0.40331564578032425,
      -0.5000001660852346,
      -0.638736343167347,
      -1.2443478175506437,
      -1.7757269365879653,
      -1.3362542230582735,
      -2.8346374502514116,
      -8.240379749049408
     ]
    ],
    "AFF": [
     [
      -0.3843898219576604,
      -1.501219928675614
     ],
     [
      -0.3850633606632275,
      -1.3745089747852106
     ]
    ],
    "L9AFF": [
     [
      -0.07911967008148549,
      -0.5358351800989946,
      -0.6761009274074945,
      -0.8004779837140477,
      -1.536925687076556,
      -1.7969650705982037,
      -1.64871488025261,
      -3.0079219545159295,
      -2.5224324778134726,
      -0.4123882639918621
     ],
     [
      0.0967167736955051,
      -0.41211254663806735,
      -0.50751851386439,
      -0.6503332265505759,
      -1.2587528048247403,
      -1.8083930446046863,
      -1.3773612139714302,
      -2.8598465997167075,
      -2.237355280813646,
      -0.41492588907368494
     ]
    ]
   },
   "raw": {
    "J": 21.47,
    "CE": 4.530635396332596,
    "J_last": 92.80000000000001,
    "J_old": 13.544444444444444,
    "share_last_pred": 0.8255
   },
   "L1": {
    "J": 40.68,
    "CE": 2.478217454272113,
    "J_last": 56.8,
    "J_old": 38.88888888888889,
    "share_last_pred": 0.1214
   },
   "L9": {
    "J": 43.730000000000004,
    "CE": 2.2411861198472494,
    "J_last": 55.900000000000006,
    "J_old": 42.37777777777777,
    "share_last_pred": 0.1234
   },
   "AFF": {
    "J": 40.5,
    "CE": 2.4540621047750317,
    "J_last": 52.400000000000006,
    "J_old": 39.17777777777778,
    "share_last_pred": 0.1169
   },
   "L9AFF": {
    "J": 43.54,
    "CE": 2.213741929696267,
    "J_last": 52.400000000000006,
    "J_old": 42.55555555555556,
    "share_last_pred": 0.1232
   },
   "task_oracle_J": 81.14,
   "block2_oracle_J": 46.150000000000006,
   "y_sha": "239e2979d1dfefd1"
  },
  "260925845/neither": {
   "params": {
    "L1": [
     [
      -7.0463420406700115
     ],
     [
      -6.89429420531798
     ]
    ],
    "L9": [
     [
      0.09135095098574433,
      -0.5760217294781973,
      -0.392626034063568,
      -0.3050880409412828,
      -0.8309053180520296,
      -1.3438491942472655,
      -1.873922057166088,
      -3.270624433791702,
      -8.252415817450855
     ],
     [
      0.02299131026537553,
      -0.621749203602148,
      -0.4856299718339244,
      -0.3820021469388431,
      -0.9903062318644376,
      -1.5816687920546852,
      -1.8892428025049417,
      -3.4334949634152134,
      -8.183166652142647
     ]
    ],
    "AFF": [
     [
      -0.35781793653036387,
      -1.8817962245133333
     ],
     [
      -0.36915115942840976,
      -1.6053364458964048
     ]
    ],
    "L9AFF": [
     [
      0.08356216910582731,
      -0.5998386558505205,
      -0.3961265505892842,
      -0.31857752965557457,
      -0.8567232702404631,
      -1.3611858827033037,
      -1.880975132585154,
      -3.2795391743080136,
      -2.9224923243902734,
      -0.3719660024742372
     ],
     [
      0.01508366144761382,
      -0.6477874781774584,
      -0.4927482834060443,
      -0.3988074191345987,
      -1.0142330401735182,
      -1.5941090221489256,
      -1.8965884458163635,
      -3.440941286166428,
      -2.798094674721862,
      -0.3778351025055877
     ]
    ]
   },
   "raw": {
    "J": 22.37,
    "CE": 4.50243695901201,
    "J_last": 91.7,
    "J_old": 14.666666666666666,
    "share_last_pred": 0.8042
   },
   "L1": {
    "J": 38.87,
    "CE": 2.6084413179563763,
    "J_last": 64.2,
    "J_old": 36.05555555555556,
    "share_last_pred": 0.1247
   },
   "L9": {
    "J": 43.57,
    "CE": 2.285234666685414,
    "J_last": 65.5,
    "J_old": 41.13333333333333,
    "share_last_pred": 0.1288
   },
   "AFF": {
    "J": 39.04,
    "CE": 2.5881951965867143,
    "J_last": 63.2,
    "J_old": 36.355555555555554,
    "share_last_pred": 0.1232
   },
   "L9AFF": {
    "J": 43.769999999999996,
    "CE": 2.2638845668560696,
    "J_last": 64.4,
    "J_old": 41.47777777777778,
    "share_last_pred": 0.128
   },
   "task_oracle_J": 77.89,
   "block2_oracle_J": 43.1,
   "y_sha": "ae18df49ee9c671f"
  },
  "260925846/neither": {
   "params": {
    "L1": [
     [
      -6.80445184654537
     ],
     [
      -6.970775697809395
     ]
    ],
    "L9": [
     [
      0.27526205720674635,
      -0.37232906030602125,
      -0.2303712547010345,
      -0.48408097640869807,
      -0.4118008538102039,
      -1.2491824950304007,
      -1.9803469418016173,
      -3.3928520529422084,
      -8.067557286474406
     ],
     [
      0.44622003007131317,
      -0.24377739656077796,
      -0.34704821372151207,
      -0.5104222512928043,
      -0.43132475583741314,
      -1.2806685980539187,
      -1.9124508063229657,
      -3.360787253279923,
      -8.203979639337318
     ]
    ],
    "AFF": [
     [
      -0.4144058324607208,
      -1.051423485524612
     ],
     [
      -0.42886061043036644,
      -1.007335130905454
     ]
    ],
    "L9AFF": [
     [
      0.2716895371919464,
      -0.39552441169312913,
      -0.23384834128470905,
      -0.4990047801547362,
      -0.42008047305898943,
      -1.2726354539140294,
      -2.012997112586963,
      -3.402667666682123,
      -2.072575477657406,
      -0.4350183517222497
     ],
     [
      0.4425203625327812,
      -0.26244295825299485,
      -0.3469695718310528,
      -0.5231100779481802,
      -0.43906995109889563,
      -1.306480799355628,
      -1.9453299198918603,
      -3.3731744377601425,
      -1.903896067771799,
      -0.4592214472117187
     ]
    ]
   },
   "raw": {
    "J": 22.66,
    "CE": 4.470564602280906,
    "J_last": 90.60000000000001,
    "J_old": 15.11111111111111,
    "share_last_pred": 0.7821
   },
   "L1": {
    "J": 39.03,
    "CE": 2.628648550782422,
    "J_last": 59.699999999999996,
    "J_old": 36.733333333333334,
    "share_last_pred": 0.1184
   },
   "L9": {
    "J": 44.46,
    "CE": 2.256015053884206,
    "J_last": 61.6,
    "J_old": 42.55555555555556,
    "share_last_pred": 0.1281
   },
   "AFF": {
    "J": 38.99,
    "CE": 2.5997029557356934,
    "J_last": 56.699999999999996,
    "J_old": 37.022222222222226,
    "share_last_pred": 0.1126
   },
   "L9AFF": {
    "J": 44.82,
    "CE": 2.2240378631284883,
    "J_last": 58.9,
    "J_old": 43.25555555555556,
    "share_last_pred": 0.1236
   },
   "task_oracle_J": 80.63,
   "block2_oracle_J": 43.61,
   "y_sha": "6ae63f7f9708bd22"
  },
  "260925847/neither": {
   "params": {
    "L1": [
     [
      -7.036541063386259
     ],
     [
      -6.76641552365195
     ]
    ],
    "L9": [
     [
      -0.4830993886932523,
      -0.7656447477005218,
      -0.6734264453846593,
      -0.7710932680119399,
      -0.8031738106567778,
      -1.2176937233124967,
      -1.8166555696282751,
      -2.879924541359083,
      -8.28480630098029
     ],
     [
      -0.3310259570426276,
      -0.5386067845073156,
      -0.6620462289797773,
      -0.7809878556084884,
      -0.671840719079515,
      -1.1370734710642367,
      -1.7649778022462126,
      -2.8292322814635353,
      -7.925697427995322
     ]
    ],
    "AFF": [
     [
      -0.4279349184910967,
      -1.1594105167639193
     ],
     [
      -0.4030817383695804,
      -1.2330198584537166
     ]
    ],
    "L9AFF": [
     [
      -0.5010718949157197,
      -0.7784715878919236,
      -0.6883324550790643,
      -0.7885425719142641,
      -0.8121670016874867,
      -1.23621184713747,
      -1.8360651385750022,
      -2.9083452457408034,
      -2.137469389883073,
      -0.45114673124971233
     ],
     [
      -0.3600211669481738,
      -0.5540976483864648,
      -0.6751954598906459,
      -0.8060743357133252,
      -0.6834472469283117,
      -1.1553951429157996,
      -1.786367363348083,
      -2.850611705996869,
      -2.2216799194840737,
      -0.4181038096842604
     ]
    ]
   },
   "raw": {
    "J": 21.34,
    "CE": 4.40919809826781,
    "J_last": 88.8,
    "J_old": 13.844444444444445,
    "share_last_pred": 0.8036
   },
   "L1": {
    "J": 40.45,
    "CE": 2.5009575172255056,
    "J_last": 61.7,
    "J_old": 38.08888888888889,
    "share_last_pred": 0.1256
   },
   "L9": {
    "J": 43.580000000000005,
    "CE": 2.291704449865522,
    "J_last": 61.1,
    "J_old": 41.63333333333333,
    "share_last_pred": 0.1292
   },
   "AFF": {
    "J": 40.43,
    "CE": 2.4719634557169194,
    "J_last": 59.599999999999994,
    "J_old": 38.3,
    "share_last_pred": 0.1248
   },
   "L9AFF": {
    "J": 43.74,
    "CE": 2.260129481603558,
    "J_last": 58.3,
    "J_old": 42.12222222222222,
    "share_last_pred": 0.1233
   },
   "task_oracle_J": 80.84,
   "block2_oracle_J": 44.79,
   "y_sha": "26abf888d8e0fbab"
  },
  "260925848/neither": {
   "params": {
    "L1": [
     [
      -7.2496160613264955
     ],
     [
      -7.30428021928768
     ]
    ],
    "L9": [
     [
      -0.12919087560068812,
      -0.5141567402032282,
      -0.9147123654838838,
      -0.6709225202759752,
      -0.844993191132298,
      -1.441363734947102,
      -2.07682141807722,
      -3.589798825545724,
      -8.615518377636453
     ],
     [
      -0.12502589077084958,
      -0.5325905770054673,
      -0.9126924086667052,
      -0.6730270897492249,
      -0.8753493251411236,
      -1.5957920685865596,
      -2.2773981256194045,
      -3.4592356233972916,
      -8.714471717596783
     ]
    ],
    "AFF": [
     [
      -0.4390962778462166,
      -0.9853955994091552
     ],
     [
      -0.4238042997169435,
      -1.1831794698423581
     ]
    ],
    "L9AFF": [
     [
      -0.13352095381638782,
      -0.5333352614926945,
      -0.9131982898232265,
      -0.6587852696655354,
      -0.8524753387031458,
      -1.4406737165099808,
      -2.075853828159066,
      -3.5847462667009005,
      -2.549806842589775,
      -0.4212881767772023
     ],
     [
      -0.12372799146512586,
      -0.5482523129776151,
      -0.9081389990106484,
      -0.6585458424550547,
      -0.8792576488485695,
      -1.5951239242425757,
      -2.2775452547944504,
      -3.4526598990760142,
      -2.7107616561896393,
      -0.41271456489021063
     ]
    ]
   },
   "raw": {
    "J": 23.22,
    "CE": 4.493414348250555,
    "J_last": 92.5,
    "J_old": 15.522222222222224,
    "share_last_pred": 0.7822
   },
   "L1": {
    "J": 39.76,
    "CE": 2.5961503264051906,
    "J_last": 64.9,
    "J_old": 36.96666666666666,
    "share_last_pred": 0.1219
   },
   "L9": {
    "J": 44.82,
    "CE": 2.2507975198377856,
    "J_last": 62.5,
    "J_old": 42.855555555555554,
    "share_last_pred": 0.1256
   },
   "AFF": {
    "J": 39.800000000000004,
    "CE": 2.569149670064421,
    "J_last": 63.2,
    "J_old": 37.2,
    "share_last_pred": 0.1213
   },
   "L9AFF": {
    "J": 44.75,
    "CE": 2.2248804675938008,
    "J_last": 60.4,
    "J_old": 43.01111111111111,
    "share_last_pred": 0.1258
   },
   "task_oracle_J": 79.82000000000001,
   "block2_oracle_J": 44.16,
   "y_sha": "24dc6e44dccfd4f8"
  }
 },
 "factorial": {
  "260925841": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.5602,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0881,
      "contrib_I": 8.81
     },
     "N0L0D1B0": {
      "prop": 0.0231,
      "contrib_I": -2.31
     },
     "N0L0D1B1": {
      "prop": 0.0402,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0108,
      "contrib_I": -1.08
     },
     "N0L1D0B1": {
      "prop": 0.0146,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0075,
      "contrib_I": -1.5
     },
     "N0L1D1B1": {
      "prop": 0.027,
      "contrib_I": -2.7
     },
     "N1L0D0B0": {
      "prop": 0.0089,
      "contrib_I": 0.89
     },
     "N1L0D0B1": {
      "prop": 0.009,
      "contrib_I": 1.7999999999999998
     },
     "N1L0D1B0": {
      "prop": 0.0051,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0207,
      "contrib_I": 2.07
     },
     "N1L1D0B0": {
      "prop": 0.0036,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0089,
      "contrib_I": 0.89
     },
     "N1L1D1B0": {
      "prop": 0.0145,
      "contrib_I": -1.4500000000000002
     },
     "N1L1D1B1": {
      "prop": 0.1578,
      "contrib_I": 0.0
     }
    },
    "I": 5.42,
    "categories": {
     "neither": {
      "correct": 0.2285,
      "wrong_task": 0.7551,
      "right_task_wrong_class": 0.0164,
      "wrong_task_pred_last": 0.696
     },
     "level": {
      "correct": 0.2447,
      "wrong_task": 0.7357,
      "right_task_wrong_class": 0.0196,
      "wrong_task_pred_last": 0.6515
     },
     "disp": {
      "correct": 0.2959,
      "wrong_task": 0.6862,
      "right_task_wrong_class": 0.0179,
      "wrong_task_pred_last": 0.59
     },
     "both": {
      "correct": 0.3663,
      "wrong_task": 0.6006,
      "right_task_wrong_class": 0.0331,
      "wrong_task_pred_last": 0.3584
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3942,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0434,
      "contrib_I": 4.34
     },
     "N0L0D1B0": {
      "prop": 0.033,
      "contrib_I": -3.3000000000000003
     },
     "N0L0D1B1": {
      "prop": 0.0215,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0411,
      "contrib_I": -4.109999999999999
     },
     "N0L1D0B1": {
      "prop": 0.0176,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0182,
      "contrib_I": -3.64
     },
     "N0L1D1B1": {
      "prop": 0.0258,
      "contrib_I": -2.58
     },
     "N1L0D0B0": {
      "prop": 0.0335,
      "contrib_I": 3.35
     },
     "N1L0D0B1": {
      "prop": 0.0168,
      "contrib_I": 3.36
     },
     "N1L0D1B0": {
      "prop": 0.0193,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0315,
      "contrib_I": 3.15
     },
     "N1L1D0B0": {
      "prop": 0.0171,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.022,
      "contrib_I": 2.1999999999999997
     },
     "N1L1D1B0": {
      "prop": 0.036,
      "contrib_I": -3.5999999999999996
     },
     "N1L1D1B1": {
      "prop": 0.229,
      "contrib_I": 0.0
     }
    },
    "I": -0.83,
    "categories": {
     "neither": {
      "correct": 0.4052,
      "wrong_task": 0.5649,
      "right_task_wrong_class": 0.0299,
      "wrong_task_pred_last": 0.0658
     },
     "level": {
      "correct": 0.4068,
      "wrong_task": 0.5583,
      "right_task_wrong_class": 0.0349,
      "wrong_task_pred_last": 0.0742
     },
     "disp": {
      "correct": 0.4143,
      "wrong_task": 0.5566,
      "right_task_wrong_class": 0.0291,
      "wrong_task_pred_last": 0.0882
     },
     "both": {
      "correct": 0.4076,
      "wrong_task": 0.5488,
      "right_task_wrong_class": 0.0436,
      "wrong_task_pred_last": 0.0898
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3659,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0324,
      "contrib_I": 3.2399999999999998
     },
     "N0L0D1B0": {
      "prop": 0.0414,
      "contrib_I": -4.14
     },
     "N0L0D1B1": {
      "prop": 0.02,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0384,
      "contrib_I": -3.84
     },
     "N0L1D0B1": {
      "prop": 0.0157,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0175,
      "contrib_I": -3.5000000000000004
     },
     "N0L1D1B1": {
      "prop": 0.0265,
      "contrib_I": -2.65
     },
     "N1L0D0B0": {
      "prop": 0.042,
      "contrib_I": 4.2
     },
     "N1L0D0B1": {
      "prop": 0.0171,
      "contrib_I": 3.42
     },
     "N1L0D1B0": {
      "prop": 0.0238,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0343,
      "contrib_I": 3.4299999999999997
     },
     "N1L1D0B0": {
      "prop": 0.0214,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0242,
      "contrib_I": 2.42
     },
     "N1L1D1B0": {
      "prop": 0.0362,
      "contrib_I": -3.62
     },
     "N1L1D1B1": {
      "prop": 0.2432,
      "contrib_I": 0.0
     }
    },
    "I": -1.04,
    "categories": {
     "neither": {
      "correct": 0.4422,
      "wrong_task": 0.5215,
      "right_task_wrong_class": 0.0363,
      "wrong_task_pred_last": 0.0686
     },
     "level": {
      "correct": 0.4231,
      "wrong_task": 0.5441,
      "right_task_wrong_class": 0.0328,
      "wrong_task_pred_last": 0.0668
     },
     "disp": {
      "correct": 0.4429,
      "wrong_task": 0.5208,
      "right_task_wrong_class": 0.0363,
      "wrong_task_pred_last": 0.0948
     },
     "both": {
      "correct": 0.4134,
      "wrong_task": 0.5439,
      "right_task_wrong_class": 0.0427,
      "wrong_task_pred_last": 0.089
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.566,
     "01": 0.2055,
     "10": 0.0288,
     "11": 0.1997
    },
    "level": {
     "00": 0.5656,
     "01": 0.1897,
     "10": 0.0276,
     "11": 0.2171
    },
    "disp": {
     "00": 0.5619,
     "01": 0.1422,
     "10": 0.0238,
     "11": 0.2721
    },
    "both": {
     "00": 0.5725,
     "01": 0.0612,
     "10": 0.0199,
     "11": 0.3464
    }
   }
  },
  "260925842": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.5561,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0999,
      "contrib_I": 9.99
     },
     "N0L0D1B0": {
      "prop": 0.0191,
      "contrib_I": -1.91
     },
     "N0L0D1B1": {
      "prop": 0.0335,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0169,
      "contrib_I": -1.69
     },
     "N0L1D0B1": {
      "prop": 0.0211,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.007,
      "contrib_I": -1.4000000000000001
     },
     "N0L1D1B1": {
      "prop": 0.0248,
      "contrib_I": -2.48
     },
     "N1L0D0B0": {
      "prop": 0.0097,
      "contrib_I": 0.97
     },
     "N1L0D0B1": {
      "prop": 0.0099,
      "contrib_I": 1.9800000000000002
     },
     "N1L0D1B0": {
      "prop": 0.0058,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0181,
      "contrib_I": 1.81
     },
     "N1L1D0B0": {
      "prop": 0.0041,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0097,
      "contrib_I": 0.97
     },
     "N1L1D1B0": {
      "prop": 0.0123,
      "contrib_I": -1.23
     },
     "N1L1D1B1": {
      "prop": 0.152,
      "contrib_I": 0.0
     }
    },
    "I": 7.01,
    "categories": {
     "neither": {
      "correct": 0.2216,
      "wrong_task": 0.7649,
      "right_task_wrong_class": 0.0135,
      "wrong_task_pred_last": 0.7041
     },
     "level": {
      "correct": 0.2479,
      "wrong_task": 0.737,
      "right_task_wrong_class": 0.0151,
      "wrong_task_pred_last": 0.6496
     },
     "disp": {
      "correct": 0.2726,
      "wrong_task": 0.7126,
      "right_task_wrong_class": 0.0148,
      "wrong_task_pred_last": 0.605
     },
     "both": {
      "correct": 0.369,
      "wrong_task": 0.6039,
      "right_task_wrong_class": 0.0271,
      "wrong_task_pred_last": 0.3311
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4001,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0475,
      "contrib_I": 4.75
     },
     "N0L0D1B0": {
      "prop": 0.0325,
      "contrib_I": -3.25
     },
     "N0L0D1B1": {
      "prop": 0.0198,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.044,
      "contrib_I": -4.3999999999999995
     },
     "N0L1D0B1": {
      "prop": 0.0239,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0157,
      "contrib_I": -3.1399999999999997
     },
     "N0L1D1B1": {
      "prop": 0.0243,
      "contrib_I": -2.4299999999999997
     },
     "N1L0D0B0": {
      "prop": 0.035,
      "contrib_I": 3.5000000000000004
     },
     "N1L0D0B1": {
      "prop": 0.0191,
      "contrib_I": 3.82
     },
     "N1L0D1B0": {
      "prop": 0.0222,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0324,
      "contrib_I": 3.2399999999999998
     },
     "N1L1D0B0": {
      "prop": 0.0166,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0291,
      "contrib_I": 2.91
     },
     "N1L1D1B0": {
      "prop": 0.0263,
      "contrib_I": -2.63
     },
     "N1L1D1B1": {
      "prop": 0.2115,
      "contrib_I": 0.0
     }
    },
    "I": 2.37,
    "categories": {
     "neither": {
      "correct": 0.3922,
      "wrong_task": 0.5792,
      "right_task_wrong_class": 0.0286,
      "wrong_task_pred_last": 0.0659
     },
     "level": {
      "correct": 0.3914,
      "wrong_task": 0.5796,
      "right_task_wrong_class": 0.029,
      "wrong_task_pred_last": 0.0761
     },
     "disp": {
      "correct": 0.3847,
      "wrong_task": 0.5851,
      "right_task_wrong_class": 0.0302,
      "wrong_task_pred_last": 0.0947
     },
     "both": {
      "correct": 0.4076,
      "wrong_task": 0.5582,
      "right_task_wrong_class": 0.0342,
      "wrong_task_pred_last": 0.086
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3762,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0348,
      "contrib_I": 3.4799999999999995
     },
     "N0L0D1B0": {
      "prop": 0.0363,
      "contrib_I": -3.63
     },
     "N0L0D1B1": {
      "prop": 0.0188,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0452,
      "contrib_I": -4.52
     },
     "N0L1D0B1": {
      "prop": 0.0204,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0168,
      "contrib_I": -3.36
     },
     "N0L1D1B1": {
      "prop": 0.0261,
      "contrib_I": -2.6100000000000003
     },
     "N1L0D0B0": {
      "prop": 0.0414,
      "contrib_I": 4.14
     },
     "N1L0D0B1": {
      "prop": 0.0196,
      "contrib_I": 3.92
     },
     "N1L0D1B0": {
      "prop": 0.0235,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0354,
      "contrib_I": 3.54
     },
     "N1L1D0B0": {
      "prop": 0.0223,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0306,
      "contrib_I": 3.06
     },
     "N1L1D1B0": {
      "prop": 0.0308,
      "contrib_I": -3.08
     },
     "N1L1D1B1": {
      "prop": 0.2218,
      "contrib_I": 0.0
     }
    },
    "I": 0.9400000000000001,
    "categories": {
     "neither": {
      "correct": 0.4254,
      "wrong_task": 0.5436,
      "right_task_wrong_class": 0.031,
      "wrong_task_pred_last": 0.0716
     },
     "level": {
      "correct": 0.414,
      "wrong_task": 0.5551,
      "right_task_wrong_class": 0.0309,
      "wrong_task_pred_last": 0.0702
     },
     "disp": {
      "correct": 0.4095,
      "wrong_task": 0.5567,
      "right_task_wrong_class": 0.0338,
      "wrong_task_pred_last": 0.106
     },
     "both": {
      "correct": 0.4075,
      "wrong_task": 0.5572,
      "right_task_wrong_class": 0.0353,
      "wrong_task_pred_last": 0.0849
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.5777,
     "01": 0.2007,
     "10": 0.0301,
     "11": 0.1915
    },
    "level": {
     "00": 0.575,
     "01": 0.1771,
     "10": 0.0336,
     "11": 0.2143
    },
    "disp": {
     "00": 0.5914,
     "01": 0.136,
     "10": 0.0239,
     "11": 0.2487
    },
    "both": {
     "00": 0.5715,
     "01": 0.0595,
     "10": 0.0209,
     "11": 0.3481
    }
   }
  },
  "260925843": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.5511,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0842,
      "contrib_I": 8.42
     },
     "N0L0D1B0": {
      "prop": 0.0237,
      "contrib_I": -2.37
     },
     "N0L0D1B1": {
      "prop": 0.0331,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.018,
      "contrib_I": -1.7999999999999998
     },
     "N0L1D0B1": {
      "prop": 0.0182,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0072,
      "contrib_I": -1.44
     },
     "N0L1D1B1": {
      "prop": 0.0278,
      "contrib_I": -2.78
     },
     "N1L0D0B0": {
      "prop": 0.0071,
      "contrib_I": 0.7100000000000001
     },
     "N1L0D0B1": {
      "prop": 0.01,
      "contrib_I": 2.0
     },
     "N1L0D1B0": {
      "prop": 0.0048,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0203,
      "contrib_I": 2.03
     },
     "N1L1D0B0": {
      "prop": 0.0056,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0102,
      "contrib_I": 1.02
     },
     "N1L1D1B0": {
      "prop": 0.0108,
      "contrib_I": -1.08
     },
     "N1L1D1B1": {
      "prop": 0.1679,
      "contrib_I": 0.0
     }
    },
    "I": 4.71,
    "categories": {
     "neither": {
      "correct": 0.2367,
      "wrong_task": 0.7496,
      "right_task_wrong_class": 0.0137,
      "wrong_task_pred_last": 0.6498
     },
     "level": {
      "correct": 0.2657,
      "wrong_task": 0.7163,
      "right_task_wrong_class": 0.018,
      "wrong_task_pred_last": 0.5892
     },
     "disp": {
      "correct": 0.2956,
      "wrong_task": 0.6888,
      "right_task_wrong_class": 0.0156,
      "wrong_task_pred_last": 0.5401
     },
     "both": {
      "correct": 0.3717,
      "wrong_task": 0.5989,
      "right_task_wrong_class": 0.0294,
      "wrong_task_pred_last": 0.3031
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4077,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0513,
      "contrib_I": 5.13
     },
     "N0L0D1B0": {
      "prop": 0.0352,
      "contrib_I": -3.52
     },
     "N0L0D1B1": {
      "prop": 0.0235,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0385,
      "contrib_I": -3.85
     },
     "N0L1D0B1": {
      "prop": 0.0191,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0151,
      "contrib_I": -3.02
     },
     "N0L1D1B1": {
      "prop": 0.0255,
      "contrib_I": -2.55
     },
     "N1L0D0B0": {
      "prop": 0.0338,
      "contrib_I": 3.38
     },
     "N1L0D0B1": {
      "prop": 0.0163,
      "contrib_I": 3.26
     },
     "N1L0D1B0": {
      "prop": 0.0176,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0311,
      "contrib_I": 3.11
     },
     "N1L1D0B0": {
      "prop": 0.0153,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0221,
      "contrib_I": 2.21
     },
     "N1L1D1B0": {
      "prop": 0.0272,
      "contrib_I": -2.7199999999999998
     },
     "N1L1D1B1": {
      "prop": 0.2207,
      "contrib_I": 0.0
     }
    },
    "I": 1.43,
    "categories": {
     "neither": {
      "correct": 0.3841,
      "wrong_task": 0.5818,
      "right_task_wrong_class": 0.0341,
      "wrong_task_pred_last": 0.0536
     },
     "level": {
      "correct": 0.3835,
      "wrong_task": 0.5816,
      "right_task_wrong_class": 0.0349,
      "wrong_task_pred_last": 0.0546
     },
     "disp": {
      "correct": 0.3959,
      "wrong_task": 0.5717,
      "right_task_wrong_class": 0.0324,
      "wrong_task_pred_last": 0.0699
     },
     "both": {
      "correct": 0.4096,
      "wrong_task": 0.5511,
      "right_task_wrong_class": 0.0393,
      "wrong_task_pred_last": 0.0702
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3839,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0377,
      "contrib_I": 3.7699999999999996
     },
     "N0L0D1B0": {
      "prop": 0.0409,
      "contrib_I": -4.09
     },
     "N0L0D1B1": {
      "prop": 0.0209,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0428,
      "contrib_I": -4.279999999999999
     },
     "N0L1D0B1": {
      "prop": 0.0159,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0165,
      "contrib_I": -3.3000000000000003
     },
     "N0L1D1B1": {
      "prop": 0.0242,
      "contrib_I": -2.42
     },
     "N1L0D0B0": {
      "prop": 0.0354,
      "contrib_I": 3.54
     },
     "N1L0D0B1": {
      "prop": 0.017,
      "contrib_I": 3.4000000000000004
     },
     "N1L0D1B0": {
      "prop": 0.0216,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0365,
      "contrib_I": 3.65
     },
     "N1L1D0B0": {
      "prop": 0.0195,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0264,
      "contrib_I": 2.64
     },
     "N1L1D1B0": {
      "prop": 0.0258,
      "contrib_I": -2.58
     },
     "N1L1D1B1": {
      "prop": 0.235,
      "contrib_I": 0.0
     }
    },
    "I": 0.33,
    "categories": {
     "neither": {
      "correct": 0.4172,
      "wrong_task": 0.5464,
      "right_task_wrong_class": 0.0364,
      "wrong_task_pred_last": 0.0587
     },
     "level": {
      "correct": 0.4061,
      "wrong_task": 0.5595,
      "right_task_wrong_class": 0.0344,
      "wrong_task_pred_last": 0.0519
     },
     "disp": {
      "correct": 0.4214,
      "wrong_task": 0.5457,
      "right_task_wrong_class": 0.0329,
      "wrong_task_pred_last": 0.0769
     },
     "both": {
      "correct": 0.4136,
      "wrong_task": 0.5462,
      "right_task_wrong_class": 0.0402,
      "wrong_task_pred_last": 0.0702
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.5926,
     "01": 0.1707,
     "10": 0.0233,
     "11": 0.2134
    },
    "level": {
     "00": 0.5926,
     "01": 0.1417,
     "10": 0.0239,
     "11": 0.2418
    },
    "disp": {
     "00": 0.5848,
     "01": 0.1196,
     "10": 0.0193,
     "11": 0.2763
    },
    "both": {
     "00": 0.5736,
     "01": 0.0547,
     "10": 0.0168,
     "11": 0.3549
    }
   }
  },
  "260925844": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.5561,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.1023,
      "contrib_I": 10.23
     },
     "N0L0D1B0": {
      "prop": 0.025,
      "contrib_I": -2.5
     },
     "N0L0D1B1": {
      "prop": 0.0379,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0142,
      "contrib_I": -1.4200000000000002
     },
     "N0L1D0B1": {
      "prop": 0.0149,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0079,
      "contrib_I": -1.58
     },
     "N0L1D1B1": {
      "prop": 0.027,
      "contrib_I": -2.7
     },
     "N1L0D0B0": {
      "prop": 0.007,
      "contrib_I": 0.7000000000000001
     },
     "N1L0D0B1": {
      "prop": 0.0069,
      "contrib_I": 1.38
     },
     "N1L0D1B0": {
      "prop": 0.0049,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0141,
      "contrib_I": 1.41
     },
     "N1L1D0B0": {
      "prop": 0.0047,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0065,
      "contrib_I": 0.65
     },
     "N1L1D1B0": {
      "prop": 0.017,
      "contrib_I": -1.7000000000000002
     },
     "N1L1D1B1": {
      "prop": 0.1536,
      "contrib_I": 0.0
     }
    },
    "I": 4.47,
    "categories": {
     "neither": {
      "correct": 0.2147,
      "wrong_task": 0.777,
      "right_task_wrong_class": 0.0083,
      "wrong_task_pred_last": 0.7259
     },
     "level": {
      "correct": 0.2458,
      "wrong_task": 0.7423,
      "right_task_wrong_class": 0.0119,
      "wrong_task_pred_last": 0.658
     },
     "disp": {
      "correct": 0.2874,
      "wrong_task": 0.7012,
      "right_task_wrong_class": 0.0114,
      "wrong_task_pred_last": 0.5931
     },
     "both": {
      "correct": 0.3632,
      "wrong_task": 0.6122,
      "right_task_wrong_class": 0.0246,
      "wrong_task_pred_last": 0.3591
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3831,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0551,
      "contrib_I": 5.510000000000001
     },
     "N0L0D1B0": {
      "prop": 0.0328,
      "contrib_I": -3.2800000000000002
     },
     "N0L0D1B1": {
      "prop": 0.0182,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0404,
      "contrib_I": -4.04
     },
     "N0L1D0B1": {
      "prop": 0.0256,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.015,
      "contrib_I": -3.0
     },
     "N0L1D1B1": {
      "prop": 0.023,
      "contrib_I": -2.3
     },
     "N1L0D0B0": {
      "prop": 0.0341,
      "contrib_I": 3.4099999999999997
     },
     "N1L0D0B1": {
      "prop": 0.0157,
      "contrib_I": 3.1399999999999997
     },
     "N1L0D1B0": {
      "prop": 0.0217,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0294,
      "contrib_I": 2.94
     },
     "N1L1D0B0": {
      "prop": 0.0176,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0275,
      "contrib_I": 2.75
     },
     "N1L1D1B0": {
      "prop": 0.0403,
      "contrib_I": -4.03
     },
     "N1L1D1B1": {
      "prop": 0.2205,
      "contrib_I": 0.0
     }
    },
    "I": 1.0999999999999999,
    "categories": {
     "neither": {
      "correct": 0.4068,
      "wrong_task": 0.5706,
      "right_task_wrong_class": 0.0226,
      "wrong_task_pred_last": 0.0639
     },
     "level": {
      "correct": 0.4099,
      "wrong_task": 0.5628,
      "right_task_wrong_class": 0.0273,
      "wrong_task_pred_last": 0.0657
     },
     "disp": {
      "correct": 0.4009,
      "wrong_task": 0.5771,
      "right_task_wrong_class": 0.022,
      "wrong_task_pred_last": 0.0963
     },
     "both": {
      "correct": 0.415,
      "wrong_task": 0.551,
      "right_task_wrong_class": 0.034,
      "wrong_task_pred_last": 0.0828
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3502,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0394,
      "contrib_I": 3.94
     },
     "N0L0D1B0": {
      "prop": 0.0437,
      "contrib_I": -4.37
     },
     "N0L0D1B1": {
      "prop": 0.0198,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0447,
      "contrib_I": -4.47
     },
     "N0L1D0B1": {
      "prop": 0.0206,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0181,
      "contrib_I": -3.62
     },
     "N0L1D1B1": {
      "prop": 0.0262,
      "contrib_I": -2.62
     },
     "N1L0D0B0": {
      "prop": 0.0432,
      "contrib_I": 4.32
     },
     "N1L0D0B1": {
      "prop": 0.0179,
      "contrib_I": 3.58
     },
     "N1L0D1B0": {
      "prop": 0.0278,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.033,
      "contrib_I": 3.3000000000000003
     },
     "N1L1D0B0": {
      "prop": 0.0234,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0325,
      "contrib_I": 3.25
     },
     "N1L1D1B0": {
      "prop": 0.0355,
      "contrib_I": -3.55
     },
     "N1L1D1B1": {
      "prop": 0.224,
      "contrib_I": 0.0
     }
    },
    "I": -0.24,
    "categories": {
     "neither": {
      "correct": 0.4373,
      "wrong_task": 0.5345,
      "right_task_wrong_class": 0.0282,
      "wrong_task_pred_last": 0.0668
     },
     "level": {
      "correct": 0.425,
      "wrong_task": 0.5404,
      "right_task_wrong_class": 0.0346,
      "wrong_task_pred_last": 0.065
     },
     "disp": {
      "correct": 0.4281,
      "wrong_task": 0.5409,
      "right_task_wrong_class": 0.031,
      "wrong_task_pred_last": 0.1068
     },
     "both": {
      "correct": 0.4134,
      "wrong_task": 0.5511,
      "right_task_wrong_class": 0.0355,
      "wrong_task_pred_last": 0.0833
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.5572,
     "01": 0.2281,
     "10": 0.036,
     "11": 0.1787
    },
    "level": {
     "00": 0.5548,
     "01": 0.1994,
     "10": 0.0353,
     "11": 0.2105
    },
    "disp": {
     "00": 0.5704,
     "01": 0.1422,
     "10": 0.0287,
     "11": 0.2587
    },
    "both": {
     "00": 0.5591,
     "01": 0.0777,
     "10": 0.0259,
     "11": 0.3373
    }
   }
  },
  "260925845": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.5738,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0899,
      "contrib_I": 8.99
     },
     "N0L0D1B0": {
      "prop": 0.0211,
      "contrib_I": -2.11
     },
     "N0L0D1B1": {
      "prop": 0.0304,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0152,
      "contrib_I": -1.52
     },
     "N0L1D0B1": {
      "prop": 0.0149,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0048,
      "contrib_I": -0.96
     },
     "N0L1D1B1": {
      "prop": 0.0262,
      "contrib_I": -2.62
     },
     "N1L0D0B0": {
      "prop": 0.0067,
      "contrib_I": 0.67
     },
     "N1L0D0B1": {
      "prop": 0.009,
      "contrib_I": 1.7999999999999998
     },
     "N1L0D1B0": {
      "prop": 0.0048,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0179,
      "contrib_I": 1.79
     },
     "N1L1D0B0": {
      "prop": 0.0045,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0107,
      "contrib_I": 1.0699999999999998
     },
     "N1L1D1B0": {
      "prop": 0.0099,
      "contrib_I": -0.9900000000000001
     },
     "N1L1D1B1": {
      "prop": 0.1602,
      "contrib_I": 0.0
     }
    },
    "I": 6.12,
    "categories": {
     "neither": {
      "correct": 0.2237,
      "wrong_task": 0.7633,
      "right_task_wrong_class": 0.013,
      "wrong_task_pred_last": 0.7048
     },
     "level": {
      "correct": 0.2464,
      "wrong_task": 0.7387,
      "right_task_wrong_class": 0.0149,
      "wrong_task_pred_last": 0.642
     },
     "disp": {
      "correct": 0.2753,
      "wrong_task": 0.7067,
      "right_task_wrong_class": 0.018,
      "wrong_task_pred_last": 0.6051
     },
     "both": {
      "correct": 0.3592,
      "wrong_task": 0.6117,
      "right_task_wrong_class": 0.0291,
      "wrong_task_pred_last": 0.3846
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4152,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.05,
      "contrib_I": 5.0
     },
     "N0L0D1B0": {
      "prop": 0.0307,
      "contrib_I": -3.0700000000000003
     },
     "N0L0D1B1": {
      "prop": 0.0189,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0399,
      "contrib_I": -3.9899999999999998
     },
     "N0L1D0B1": {
      "prop": 0.0186,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0156,
      "contrib_I": -3.1199999999999997
     },
     "N0L1D1B1": {
      "prop": 0.0224,
      "contrib_I": -2.2399999999999998
     },
     "N1L0D0B0": {
      "prop": 0.0278,
      "contrib_I": 2.78
     },
     "N1L0D0B1": {
      "prop": 0.0165,
      "contrib_I": 3.3000000000000003
     },
     "N1L0D1B0": {
      "prop": 0.017,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0306,
      "contrib_I": 3.06
     },
     "N1L1D0B0": {
      "prop": 0.0157,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0227,
      "contrib_I": 2.27
     },
     "N1L1D1B0": {
      "prop": 0.0309,
      "contrib_I": -3.09
     },
     "N1L1D1B1": {
      "prop": 0.2275,
      "contrib_I": 0.0
     }
    },
    "I": 0.8999999999999999,
    "categories": {
     "neither": {
      "correct": 0.3887,
      "wrong_task": 0.581,
      "right_task_wrong_class": 0.0303,
      "wrong_task_pred_last": 0.0598
     },
     "level": {
      "correct": 0.3933,
      "wrong_task": 0.5696,
      "right_task_wrong_class": 0.0371,
      "wrong_task_pred_last": 0.0682
     },
     "disp": {
      "correct": 0.3936,
      "wrong_task": 0.5769,
      "right_task_wrong_class": 0.0295,
      "wrong_task_pred_last": 0.0859
     },
     "both": {
      "correct": 0.4072,
      "wrong_task": 0.548,
      "right_task_wrong_class": 0.0448,
      "wrong_task_pred_last": 0.0839
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.372,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0363,
      "contrib_I": 3.63
     },
     "N0L0D1B0": {
      "prop": 0.0394,
      "contrib_I": -3.94
     },
     "N0L0D1B1": {
      "prop": 0.0194,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0408,
      "contrib_I": -4.08
     },
     "N0L1D0B1": {
      "prop": 0.0193,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0159,
      "contrib_I": -3.18
     },
     "N0L1D1B1": {
      "prop": 0.0212,
      "contrib_I": -2.12
     },
     "N1L0D0B0": {
      "prop": 0.0386,
      "contrib_I": 3.8600000000000003
     },
     "N1L0D0B1": {
      "prop": 0.0189,
      "contrib_I": 3.7800000000000002
     },
     "N1L0D1B0": {
      "prop": 0.0234,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0338,
      "contrib_I": 3.38
     },
     "N1L1D0B0": {
      "prop": 0.0219,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0291,
      "contrib_I": 2.91
     },
     "N1L1D1B0": {
      "prop": 0.0359,
      "contrib_I": -3.5900000000000003
     },
     "N1L1D1B1": {
      "prop": 0.2341,
      "contrib_I": 0.0
     }
    },
    "I": 0.65,
    "categories": {
     "neither": {
      "correct": 0.4357,
      "wrong_task": 0.523,
      "right_task_wrong_class": 0.0413,
      "wrong_task_pred_last": 0.0622
     },
     "level": {
      "correct": 0.4182,
      "wrong_task": 0.5405,
      "right_task_wrong_class": 0.0413,
      "wrong_task_pred_last": 0.0619
     },
     "disp": {
      "correct": 0.4231,
      "wrong_task": 0.5361,
      "right_task_wrong_class": 0.0408,
      "wrong_task_pred_last": 0.0936
     },
     "both": {
      "correct": 0.4121,
      "wrong_task": 0.5425,
      "right_task_wrong_class": 0.0454,
      "wrong_task_pred_last": 0.0825
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.5838,
     "01": 0.1925,
     "10": 0.0275,
     "11": 0.1962
    },
    "level": {
     "00": 0.5776,
     "01": 0.176,
     "10": 0.0291,
     "11": 0.2173
    },
    "disp": {
     "00": 0.5879,
     "01": 0.1368,
     "10": 0.0185,
     "11": 0.2568
    },
    "both": {
     "00": 0.5728,
     "01": 0.068,
     "10": 0.02,
     "11": 0.3392
    }
   }
  },
  "260925846": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.5365,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.1117,
      "contrib_I": 11.17
     },
     "N0L0D1B0": {
      "prop": 0.017,
      "contrib_I": -1.7000000000000002
     },
     "N0L0D1B1": {
      "prop": 0.0369,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0172,
      "contrib_I": -1.72
     },
     "N0L1D0B1": {
      "prop": 0.0183,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0066,
      "contrib_I": -1.32
     },
     "N0L1D1B1": {
      "prop": 0.0292,
      "contrib_I": -2.92
     },
     "N1L0D0B0": {
      "prop": 0.0058,
      "contrib_I": 0.58
     },
     "N1L0D0B1": {
      "prop": 0.009,
      "contrib_I": 1.7999999999999998
     },
     "N1L0D1B0": {
      "prop": 0.0043,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0166,
      "contrib_I": 1.66
     },
     "N1L1D0B0": {
      "prop": 0.0044,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.009,
      "contrib_I": 0.8999999999999999
     },
     "N1L1D1B0": {
      "prop": 0.0152,
      "contrib_I": -1.52
     },
     "N1L1D1B1": {
      "prop": 0.1623,
      "contrib_I": 0.0
     }
    },
    "I": 6.93,
    "categories": {
     "neither": {
      "correct": 0.2266,
      "wrong_task": 0.76,
      "right_task_wrong_class": 0.0134,
      "wrong_task_pred_last": 0.6827
     },
     "level": {
      "correct": 0.2622,
      "wrong_task": 0.7239,
      "right_task_wrong_class": 0.0139,
      "wrong_task_pred_last": 0.599
     },
     "disp": {
      "correct": 0.2881,
      "wrong_task": 0.6932,
      "right_task_wrong_class": 0.0187,
      "wrong_task_pred_last": 0.5708
     },
     "both": {
      "correct": 0.393,
      "wrong_task": 0.5767,
      "right_task_wrong_class": 0.0303,
      "wrong_task_pred_last": 0.2871
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4004,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.058,
      "contrib_I": 5.800000000000001
     },
     "N0L0D1B0": {
      "prop": 0.0288,
      "contrib_I": -2.88
     },
     "N0L0D1B1": {
      "prop": 0.0218,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0371,
      "contrib_I": -3.71
     },
     "N0L1D0B1": {
      "prop": 0.0213,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0139,
      "contrib_I": -2.78
     },
     "N0L1D1B1": {
      "prop": 0.0284,
      "contrib_I": -2.8400000000000003
     },
     "N1L0D0B0": {
      "prop": 0.0277,
      "contrib_I": 2.77
     },
     "N1L0D0B1": {
      "prop": 0.0157,
      "contrib_I": 3.1399999999999997
     },
     "N1L0D1B0": {
      "prop": 0.0152,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0301,
      "contrib_I": 3.01
     },
     "N1L1D0B0": {
      "prop": 0.0164,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0251,
      "contrib_I": 2.5100000000000002
     },
     "N1L1D1B0": {
      "prop": 0.0339,
      "contrib_I": -3.39
     },
     "N1L1D1B1": {
      "prop": 0.2262,
      "contrib_I": 0.0
     }
    },
    "I": 1.63,
    "categories": {
     "neither": {
      "correct": 0.3903,
      "wrong_task": 0.5843,
      "right_task_wrong_class": 0.0254,
      "wrong_task_pred_last": 0.0578
     },
     "level": {
      "correct": 0.4023,
      "wrong_task": 0.5713,
      "right_task_wrong_class": 0.0264,
      "wrong_task_pred_last": 0.0669
     },
     "disp": {
      "correct": 0.3983,
      "wrong_task": 0.5732,
      "right_task_wrong_class": 0.0285,
      "wrong_task_pred_last": 0.0785
     },
     "both": {
      "correct": 0.4266,
      "wrong_task": 0.5374,
      "right_task_wrong_class": 0.036,
      "wrong_task_pred_last": 0.0768
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3561,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0376,
      "contrib_I": 3.7600000000000002
     },
     "N0L0D1B0": {
      "prop": 0.0382,
      "contrib_I": -3.82
     },
     "N0L0D1B1": {
      "prop": 0.0208,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0401,
      "contrib_I": -4.01
     },
     "N0L1D0B1": {
      "prop": 0.0195,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0169,
      "contrib_I": -3.38
     },
     "N0L1D1B1": {
      "prop": 0.0262,
      "contrib_I": -2.62
     },
     "N1L0D0B0": {
      "prop": 0.0384,
      "contrib_I": 3.84
     },
     "N1L0D0B1": {
      "prop": 0.0192,
      "contrib_I": 3.84
     },
     "N1L0D1B0": {
      "prop": 0.0253,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0348,
      "contrib_I": 3.4799999999999995
     },
     "N1L1D0B0": {
      "prop": 0.0228,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0284,
      "contrib_I": 2.8400000000000003
     },
     "N1L1D1B0": {
      "prop": 0.033,
      "contrib_I": -3.3000000000000003
     },
     "N1L1D1B1": {
      "prop": 0.2427,
      "contrib_I": 0.0
     }
    },
    "I": 0.63,
    "categories": {
     "neither": {
      "correct": 0.4446,
      "wrong_task": 0.5202,
      "right_task_wrong_class": 0.0352,
      "wrong_task_pred_last": 0.065
     },
     "level": {
      "correct": 0.4296,
      "wrong_task": 0.54,
      "right_task_wrong_class": 0.0304,
      "wrong_task_pred_last": 0.0628
     },
     "disp": {
      "correct": 0.4379,
      "wrong_task": 0.5276,
      "right_task_wrong_class": 0.0345,
      "wrong_task_pred_last": 0.0917
     },
     "both": {
      "correct": 0.4292,
      "wrong_task": 0.5337,
      "right_task_wrong_class": 0.0371,
      "wrong_task_pred_last": 0.0761
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.5788,
     "01": 0.1946,
     "10": 0.0309,
     "11": 0.1957
    },
    "level": {
     "00": 0.5669,
     "01": 0.1709,
     "10": 0.0308,
     "11": 0.2314
    },
    "disp": {
     "00": 0.58,
     "01": 0.1319,
     "10": 0.0217,
     "11": 0.2664
    },
    "both": {
     "00": 0.5555,
     "01": 0.0515,
     "10": 0.0179,
     "11": 0.3751
    }
   }
  },
  "260925847": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.5605,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.1087,
      "contrib_I": 10.870000000000001
     },
     "N0L0D1B0": {
      "prop": 0.0203,
      "contrib_I": -2.03
     },
     "N0L0D1B1": {
      "prop": 0.0353,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0135,
      "contrib_I": -1.35
     },
     "N0L1D0B1": {
      "prop": 0.0173,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0047,
      "contrib_I": -0.9400000000000001
     },
     "N0L1D1B1": {
      "prop": 0.0263,
      "contrib_I": -2.63
     },
     "N1L0D0B0": {
      "prop": 0.0071,
      "contrib_I": 0.7100000000000001
     },
     "N1L0D0B1": {
      "prop": 0.0102,
      "contrib_I": 2.04
     },
     "N1L0D1B0": {
      "prop": 0.0053,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0196,
      "contrib_I": 1.96
     },
     "N1L1D0B0": {
      "prop": 0.0041,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0114,
      "contrib_I": 1.1400000000000001
     },
     "N1L1D1B0": {
      "prop": 0.0129,
      "contrib_I": -1.29
     },
     "N1L1D1B1": {
      "prop": 0.1428,
      "contrib_I": 0.0
     }
    },
    "I": 8.48,
    "categories": {
     "neither": {
      "correct": 0.2134,
      "wrong_task": 0.7726,
      "right_task_wrong_class": 0.014,
      "wrong_task_pred_last": 0.7044
     },
     "level": {
      "correct": 0.233,
      "wrong_task": 0.7532,
      "right_task_wrong_class": 0.0138,
      "wrong_task_pred_last": 0.6606
     },
     "disp": {
      "correct": 0.2672,
      "wrong_task": 0.7164,
      "right_task_wrong_class": 0.0164,
      "wrong_task_pred_last": 0.6051
     },
     "both": {
      "correct": 0.3716,
      "wrong_task": 0.6033,
      "right_task_wrong_class": 0.0251,
      "wrong_task_pred_last": 0.3521
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3852,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0551,
      "contrib_I": 5.510000000000001
     },
     "N0L0D1B0": {
      "prop": 0.0296,
      "contrib_I": -2.96
     },
     "N0L0D1B1": {
      "prop": 0.0253,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0436,
      "contrib_I": -4.36
     },
     "N0L1D0B1": {
      "prop": 0.0197,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0127,
      "contrib_I": -2.54
     },
     "N0L1D1B1": {
      "prop": 0.0243,
      "contrib_I": -2.4299999999999997
     },
     "N1L0D0B0": {
      "prop": 0.0363,
      "contrib_I": 3.63
     },
     "N1L0D0B1": {
      "prop": 0.0161,
      "contrib_I": 3.2199999999999998
     },
     "N1L0D1B0": {
      "prop": 0.0212,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0334,
      "contrib_I": 3.34
     },
     "N1L1D0B0": {
      "prop": 0.0219,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0284,
      "contrib_I": 2.8400000000000003
     },
     "N1L1D1B0": {
      "prop": 0.0356,
      "contrib_I": -3.56
     },
     "N1L1D1B1": {
      "prop": 0.2116,
      "contrib_I": 0.0
     }
    },
    "I": 2.69,
    "categories": {
     "neither": {
      "correct": 0.4045,
      "wrong_task": 0.5709,
      "right_task_wrong_class": 0.0246,
      "wrong_task_pred_last": 0.0622
     },
     "level": {
      "correct": 0.3978,
      "wrong_task": 0.572,
      "right_task_wrong_class": 0.0302,
      "wrong_task_pred_last": 0.0737
     },
     "disp": {
      "correct": 0.3937,
      "wrong_task": 0.5827,
      "right_task_wrong_class": 0.0236,
      "wrong_task_pred_last": 0.0859
     },
     "both": {
      "correct": 0.4139,
      "wrong_task": 0.5545,
      "right_task_wrong_class": 0.0316,
      "wrong_task_pred_last": 0.0875
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3552,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0404,
      "contrib_I": 4.04
     },
     "N0L0D1B0": {
      "prop": 0.0382,
      "contrib_I": -3.82
     },
     "N0L0D1B1": {
      "prop": 0.0234,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0446,
      "contrib_I": -4.46
     },
     "N0L1D0B1": {
      "prop": 0.0212,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0156,
      "contrib_I": -3.1199999999999997
     },
     "N0L1D1B1": {
      "prop": 0.0256,
      "contrib_I": -2.56
     },
     "N1L0D0B0": {
      "prop": 0.0459,
      "contrib_I": 4.590000000000001
     },
     "N1L0D0B1": {
      "prop": 0.0167,
      "contrib_I": 3.34
     },
     "N1L0D1B0": {
      "prop": 0.0225,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.036,
      "contrib_I": 3.5999999999999996
     },
     "N1L1D0B0": {
      "prop": 0.0254,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0292,
      "contrib_I": 2.92
     },
     "N1L1D1B0": {
      "prop": 0.0335,
      "contrib_I": -3.35
     },
     "N1L1D1B1": {
      "prop": 0.2266,
      "contrib_I": 0.0
     }
    },
    "I": 1.18,
    "categories": {
     "neither": {
      "correct": 0.4358,
      "wrong_task": 0.5331,
      "right_task_wrong_class": 0.0311,
      "wrong_task_pred_last": 0.0665
     },
     "level": {
      "correct": 0.4217,
      "wrong_task": 0.5472,
      "right_task_wrong_class": 0.0311,
      "wrong_task_pred_last": 0.0673
     },
     "disp": {
      "correct": 0.4214,
      "wrong_task": 0.5486,
      "right_task_wrong_class": 0.03,
      "wrong_task_pred_last": 0.0977
     },
     "both": {
      "correct": 0.4191,
      "wrong_task": 0.5483,
      "right_task_wrong_class": 0.0326,
      "wrong_task_pred_last": 0.0864
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.5684,
     "01": 0.2182,
     "10": 0.0271,
     "11": 0.1863
    },
    "level": {
     "00": 0.5713,
     "01": 0.1957,
     "10": 0.0309,
     "11": 0.2021
    },
    "disp": {
     "00": 0.5819,
     "01": 0.1509,
     "10": 0.0244,
     "11": 0.2428
    },
    "both": {
     "00": 0.5628,
     "01": 0.0656,
     "10": 0.0233,
     "11": 0.3483
    }
   }
  },
  "260925848": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.5835,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0663,
      "contrib_I": 6.63
     },
     "N0L0D1B0": {
      "prop": 0.0204,
      "contrib_I": -2.04
     },
     "N0L0D1B1": {
      "prop": 0.0309,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0158,
      "contrib_I": -1.58
     },
     "N0L1D0B1": {
      "prop": 0.0168,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0068,
      "contrib_I": -1.3599999999999999
     },
     "N0L1D1B1": {
      "prop": 0.0273,
      "contrib_I": -2.73
     },
     "N1L0D0B0": {
      "prop": 0.0073,
      "contrib_I": 0.73
     },
     "N1L0D0B1": {
      "prop": 0.0066,
      "contrib_I": 1.32
     },
     "N1L0D1B0": {
      "prop": 0.0053,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0173,
      "contrib_I": 1.73
     },
     "N1L1D0B0": {
      "prop": 0.0036,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0084,
      "contrib_I": 0.84
     },
     "N1L1D1B0": {
      "prop": 0.009,
      "contrib_I": -0.8999999999999999
     },
     "N1L1D1B1": {
      "prop": 0.1747,
      "contrib_I": 0.0
     }
    },
    "I": 2.64,
    "categories": {
     "neither": {
      "correct": 0.2322,
      "wrong_task": 0.7539,
      "right_task_wrong_class": 0.0139,
      "wrong_task_pred_last": 0.6826
     },
     "level": {
      "correct": 0.2624,
      "wrong_task": 0.7231,
      "right_task_wrong_class": 0.0145,
      "wrong_task_pred_last": 0.622
     },
     "disp": {
      "correct": 0.2917,
      "wrong_task": 0.6931,
      "right_task_wrong_class": 0.0152,
      "wrong_task_pred_last": 0.5841
     },
     "both": {
      "correct": 0.3483,
      "wrong_task": 0.6244,
      "right_task_wrong_class": 0.0273,
      "wrong_task_pred_last": 0.4477
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4004,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0511,
      "contrib_I": 5.11
     },
     "N0L0D1B0": {
      "prop": 0.0296,
      "contrib_I": -2.96
     },
     "N0L0D1B1": {
      "prop": 0.0199,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0402,
      "contrib_I": -4.02
     },
     "N0L1D0B1": {
      "prop": 0.0217,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0145,
      "contrib_I": -2.9000000000000004
     },
     "N0L1D1B1": {
      "prop": 0.025,
      "contrib_I": -2.5
     },
     "N1L0D0B0": {
      "prop": 0.027,
      "contrib_I": 2.7
     },
     "N1L0D0B1": {
      "prop": 0.0136,
      "contrib_I": 2.7199999999999998
     },
     "N1L0D1B0": {
      "prop": 0.0167,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0309,
      "contrib_I": 3.09
     },
     "N1L1D0B0": {
      "prop": 0.016,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0214,
      "contrib_I": 2.1399999999999997
     },
     "N1L1D1B0": {
      "prop": 0.0302,
      "contrib_I": -3.02
     },
     "N1L1D1B1": {
      "prop": 0.2418,
      "contrib_I": 0.0
     }
    },
    "I": 0.36,
    "categories": {
     "neither": {
      "correct": 0.3976,
      "wrong_task": 0.573,
      "right_task_wrong_class": 0.0294,
      "wrong_task_pred_last": 0.0565
     },
     "level": {
      "correct": 0.4108,
      "wrong_task": 0.5575,
      "right_task_wrong_class": 0.0317,
      "wrong_task_pred_last": 0.069
     },
     "disp": {
      "correct": 0.4086,
      "wrong_task": 0.5632,
      "right_task_wrong_class": 0.0282,
      "wrong_task_pred_last": 0.0835
     },
     "both": {
      "correct": 0.4254,
      "wrong_task": 0.5329,
      "right_task_wrong_class": 0.0417,
      "wrong_task_pred_last": 0.0839
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.3588,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.039,
      "contrib_I": 3.9
     },
     "N0L0D1B0": {
      "prop": 0.0389,
      "contrib_I": -3.8899999999999997
     },
     "N0L0D1B1": {
      "prop": 0.0194,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0411,
      "contrib_I": -4.109999999999999
     },
     "N0L1D0B1": {
      "prop": 0.0176,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0157,
      "contrib_I": -3.1399999999999997
     },
     "N0L1D1B1": {
      "prop": 0.0213,
      "contrib_I": -2.13
     },
     "N1L0D0B0": {
      "prop": 0.0357,
      "contrib_I": 3.5700000000000003
     },
     "N1L0D0B1": {
      "prop": 0.0145,
      "contrib_I": 2.9000000000000004
     },
     "N1L0D1B0": {
      "prop": 0.0251,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0341,
      "contrib_I": 3.4099999999999997
     },
     "N1L1D0B0": {
      "prop": 0.0205,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0282,
      "contrib_I": 2.82
     },
     "N1L1D1B0": {
      "prop": 0.0351,
      "contrib_I": -3.51
     },
     "N1L1D1B1": {
      "prop": 0.255,
      "contrib_I": 0.0
     }
    },
    "I": -0.18,
    "categories": {
     "neither": {
      "correct": 0.4482,
      "wrong_task": 0.5129,
      "right_task_wrong_class": 0.0389,
      "wrong_task_pred_last": 0.0627
     },
     "level": {
      "correct": 0.4345,
      "wrong_task": 0.5275,
      "right_task_wrong_class": 0.038,
      "wrong_task_pred_last": 0.0672
     },
     "disp": {
      "correct": 0.4446,
      "wrong_task": 0.5199,
      "right_task_wrong_class": 0.0355,
      "wrong_task_pred_last": 0.0868
     },
     "both": {
      "correct": 0.4291,
      "wrong_task": 0.5291,
      "right_task_wrong_class": 0.0418,
      "wrong_task_pred_last": 0.0831
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.5748,
     "01": 0.193,
     "10": 0.0276,
     "11": 0.2046
    },
    "level": {
     "00": 0.5614,
     "01": 0.1762,
     "10": 0.0278,
     "11": 0.2346
    },
    "disp": {
     "00": 0.5694,
     "01": 0.1389,
     "10": 0.022,
     "11": 0.2697
    },
    "both": {
     "00": 0.5523,
     "01": 0.0994,
     "10": 0.0223,
     "11": 0.326
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_E3R32C_boxF.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "dir": "/workspace/ces/final_20260924/e3r32c_close/out",
 "arms": [
  "neither",
  "level",
  "disp",
  "both"
 ],
 "models": {
  "260925865/both": {
   "params": {
    "L1": [
     [
      -2.2512640858809214
     ],
     [
      -2.2234031297236805
     ]
    ],
    "L9": [
     [
      0.2942143925315626,
      0.28089049019799944,
      0.3647438886488561,
      0.03324677599414947,
      0.5304112342830098,
      0.5612873438651582,
      0.7311876210092552,
      0.6256471345438006,
      -1.8849547208475155
     ],
     [
      0.30153469344471173,
      0.30207980909755094,
      0.3507494892170796,
      0.20326261725789296,
      0.45979864651180324,
      0.4956228143065106,
      0.7293504761979874,
      0.6996470468758088,
      -1.8388654183076716
     ]
    ],
    "AFF": [
     [
      -0.16307685273429876,
      -1.5356781873340255
     ],
     [
      -0.16709814416479152,
      -1.4944071879316638
     ]
    ],
    "L9AFF": [
     [
      0.2900036825008592,
      0.27803658332800585,
      0.3619485783188729,
      0.024939967831149615,
      0.5261032541908452,
      0.554209275443309,
      0.7256604580031301,
      0.6215327645395514,
      -1.1836487185991347,
      -0.1606470450270941
     ],
     [
      0.2953035994238206,
      0.3006362013302078,
      0.3487130888940057,
      0.19771189453770252,
      0.4559531259387486,
      0.4893450563658619,
      0.7256490762222129,
      0.6955727206321356,
      -1.125215073791971,
      -0.16437745405779217
     ]
    ]
   },
   "raw": {
    "J": 24.57,
    "CE": 3.497729438777601,
    "J_last": 66.2,
    "J_old": 19.944444444444446,
    "share_last_pred": 0.455
   },
   "L1": {
    "J": 27.24,
    "CE": 3.285113071754924,
    "J_last": 41.6,
    "J_old": 25.644444444444442,
    "share_last_pred": 0.1388
   },
   "L9": {
    "J": 27.529999999999998,
    "CE": 3.2687091509513047,
    "J_last": 41.199999999999996,
    "J_old": 26.011111111111113,
    "share_last_pred": 0.135
   },
   "AFF": {
    "J": 27.1,
    "CE": 3.2801045382886254,
    "J_last": 38.5,
    "J_old": 25.833333333333336,
    "share_last_pred": 0.1316
   },
   "L9AFF": {
    "J": 27.400000000000002,
    "CE": 3.26385015563306,
    "J_last": 38.4,
    "J_old": 26.177777777777777,
    "share_last_pred": 0.1294
   },
   "task_oracle_J": 62.83,
   "block2_oracle_J": 32.68,
   "y_sha": "b317682e6e76fd33"
  },
  "260925866/both": {
   "params": {
    "L1": [
     [
      -2.4520856270923352
     ],
     [
      -2.5097081962615087
     ]
    ],
    "L9": [
     [
      0.40735853306187625,
      0.8157772868087156,
      0.9832007940645908,
      1.0546314634287057,
      0.8255511427664384,
      1.10816698757224,
      0.8225356397206122,
      0.7608443192906217,
      -1.7476375354928864
     ],
     [
      0.5087642440807434,
      0.8328422824503988,
      1.1366854160376718,
      1.139327708187134,
      1.0157895719511194,
      1.3018888660416286,
      1.0501578574192512,
      0.8005239752924487,
      -1.6878039916659902
     ]
    ],
    "AFF": [
     [
      -0.1921369430234655,
      -1.5096908671557963
     ],
     [
      -0.2859225036169413,
      -1.1690302120746288
     ]
    ],
    "L9AFF": [
     [
      0.40443456768637637,
      0.8052826906597839,
      0.9751058001691534,
      1.0529903834793564,
      0.8200703581649006,
      1.0925891873209361,
      0.8104933297153436,
      0.742938496420092,
      -0.8637906649613907,
      -0.18133310448485926
     ],
     [
      0.5061788241246767,
      0.8172633102252418,
      1.12759852709759,
      1.1373993379174088,
      1.0090723204403225,
      1.2828502965980577,
      1.0277133634867621,
      0.774229902779273,
      -0.40553124864619944,
      -0.2753622159520374
     ]
    ]
   },
   "raw": {
    "J": 24.93,
    "CE": 3.5744845429069887,
    "J_last": 74.5,
    "J_old": 19.42222222222222,
    "share_last_pred": 0.4914
   },
   "L1": {
    "J": 27.1,
    "CE": 3.32297864683776,
    "J_last": 44.6,
    "J_old": 25.15555555555555,
    "share_last_pred": 0.1345
   },
   "L9": {
    "J": 27.36,
    "CE": 3.277916537571528,
    "J_last": 43.8,
    "J_old": 25.533333333333335,
    "share_last_pred": 0.1324
   },
   "AFF": {
    "J": 26.86,
    "CE": 3.311707454140896,
    "J_last": 40.400000000000006,
    "J_old": 25.355555555555554,
    "share_last_pred": 0.1278
   },
   "L9AFF": {
    "J": 27.18,
    "CE": 3.267672205486001,
    "J_last": 39.900000000000006,
    "J_old": 25.766666666666666,
    "share_last_pred": 0.1263
   },
   "task_oracle_J": 61.35,
   "block2_oracle_J": 32.45,
   "y_sha": "4d082a275a8b9577"
  },
  "260925867/both": {
   "params": {
    "L1": [
     [
      -3.001459685178503
     ],
     [
      -2.918072693410488
     ]
    ],
    "L9": [
     [
      0.34575710382358527,
      0.23749071448501705,
      0.3136625740409934,
      0.44560598817063213,
      0.7171650766885417,
      0.9362707436434321,
      0.38540241663082997,
      0.349653669099698,
      -2.586818033141576
     ],
     [
      0.3558268779151658,
      0.2078713782800354,
      0.19156071822196385,
      0.3233421767738299,
      0.755726334135185,
      0.9102403059095345,
      0.4292734522856828,
      0.3080578491843959,
      -2.530951483815243
     ]
    ],
    "AFF": [
     [
      -0.23058315703057314,
      -1.9940256981870859
     ],
     [
      -0.27473041709463913,
      -1.7886647410194603
     ]
    ],
    "L9AFF": [
     [
      0.3385739029152395,
      0.23189366153630142,
      0.3057189012617318,
      0.43753583672588925,
      0.7081392809821917,
      0.9249716489225452,
      0.3803405908060807,
      0.3424723435012374,
      -1.613494720473313,
      -0.22401233284685648
     ],
     [
      0.35063136779497045,
      0.20349919951804157,
      0.17766503944694892,
      0.31066385477355263,
      0.7460392536068474,
      0.9012237477403787,
      0.4206234998427473,
      0.29796653139949847,
      -1.4263750341162265,
      -0.27090895784922864
     ]
    ]
   },
   "raw": {
    "J": 22.869999999999997,
    "CE": 3.6723675449327087,
    "J_last": 64.2,
    "J_old": 18.27777777777778,
    "share_last_pred": 0.5954
   },
   "L1": {
    "J": 27.68,
    "CE": 3.230772241105955,
    "J_last": 34.5,
    "J_old": 26.92222222222222,
    "share_last_pred": 0.1402
   },
   "L9": {
    "J": 27.85,
    "CE": 3.2101953619585504,
    "J_last": 34.699999999999996,
    "J_old": 27.08888888888889,
    "share_last_pred": 0.1385
   },
   "AFF": {
    "J": 27.529999999999998,
    "CE": 3.2200240183132713,
    "J_last": 29.7,
    "J_old": 27.28888888888889,
    "share_last_pred": 0.1228
   },
   "L9AFF": {
    "J": 27.66,
    "CE": 3.199913064379407,
    "J_last": 29.5,
    "J_old": 27.455555555555556,
    "share_last_pred": 0.1212
   },
   "task_oracle_J": 62.8,
   "block2_oracle_J": 32.7,
   "y_sha": "c20cc451c9b1c600"
  },
  "260925868/both": {
   "params": {
    "L1": [
     [
      -2.8351632547705456
     ],
     [
      -2.7234785949718825
     ]
    ],
    "L9": [
     [
      0.09253898439586679,
      0.07850456609584952,
      -0.0015439446614950566,
      0.04492598856464522,
      0.2618072563906989,
      0.41257368811487877,
      0.17162557511395776,
      0.2898750255391694,
      -2.6932235758659493
     ],
     [
      0.11141221431493918,
      -0.011588912984450922,
      -0.28057945707813386,
      0.043200993033045434,
      0.16503730912828588,
      0.45977113329093966,
      0.2578079167282876,
      0.22078434792053492,
      -2.6255858871453603
     ]
    ],
    "AFF": [
     [
      -0.28809469706598867,
      -1.4318033369411154
     ],
     [
      -0.2682959900550664,
      -1.401074069099062
     ]
    ],
    "L9AFF": [
     [
      0.07259102010467651,
      0.061453581110140904,
      -0.01922088330100132,
      0.033398150475979514,
      0.2511811348237496,
      0.39828652082003074,
      0.1591208730280976,
      0.2842009382039411,
      -1.3024729827773494,
      -0.28811732723088307
     ],
     [
      0.08732723868517336,
      -0.030944247172659554,
      -0.2980118348235145,
      0.028817043822323144,
      0.15200797114913783,
      0.44883214447262937,
      0.2427772154228634,
      0.21477513230010878,
      -1.3112601564363167,
      -0.2696155689934667
     ]
    ]
   },
   "raw": {
    "J": 24.9,
    "CE": 3.6426560122910656,
    "J_last": 72.0,
    "J_old": 19.666666666666664,
    "share_last_pred": 0.5031
   },
   "L1": {
    "J": 27.560000000000002,
    "CE": 3.3190419046289725,
    "J_last": 42.199999999999996,
    "J_old": 25.933333333333337,
    "share_last_pred": 0.1353
   },
   "L9": {
    "J": 27.500000000000004,
    "CE": 3.314190927217038,
    "J_last": 42.6,
    "J_old": 25.822222222222223,
    "share_last_pred": 0.1344
   },
   "AFF": {
    "J": 27.43,
    "CE": 3.3036223152837527,
    "J_last": 38.4,
    "J_old": 26.211111111111112,
    "share_last_pred": 0.1243
   },
   "L9AFF": {
    "J": 27.38,
    "CE": 3.298673581338956,
    "J_last": 38.4,
    "J_old": 26.155555555555555,
    "share_last_pred": 0.1256
   },
   "task_oracle_J": 63.800000000000004,
   "block2_oracle_J": 33.0,
   "y_sha": "be19f1eb85141e90"
  },
  "260925865/disp": {
   "params": {
    "L1": [
     [
      -4.675105852694966
     ],
     [
      -4.640983104477594
     ]
    ],
    "L9": [
     [
      -0.4764070159938678,
      -0.12206149485770018,
      -0.5220158176441629,
      -0.7126763685525728,
      -0.5670478527387206,
      -0.8968663411311371,
      -1.199108906040086,
      -1.3543088607359606,
      -5.38549858349481
     ],
     [
      -0.4150583078050267,
      -0.1266952531063371,
      -0.511480879512037,
      -0.6219943894374085,
      -0.6174225883215185,
      -0.9490398483979439,
      -1.1431806288750304,
      -1.3183481768378091,
      -5.341790214456002
     ]
    ],
    "AFF": [
     [
      -0.3670601213178245,
      0.35557100508117223
     ],
     [
      -0.394567399377656,
      0.6833926353630837
     ]
    ],
    "L9AFF": [
     [
      -0.48234955706914734,
      -0.12327019212806642,
      -0.5218142570899323,
      -0.7302833661523906,
      -0.5751670616259801,
      -0.8950133574686642,
      -1.2020826570850538,
      -1.354973179232994,
      -0.3693359720186645,
      -0.36541803097088904
     ],
     [
      -0.41882710355357194,
      -0.12547397590430678,
      -0.5136114810470053,
      -0.6404017028639043,
      -0.6251030660811904,
      -0.9487109388170434,
      -1.146436271256916,
      -1.3180626730902243,
      -0.02873714369510724,
      -0.39305632545817765
     ]
    ]
   },
   "raw": {
    "J": 18.73,
    "CE": 4.091858739875247,
    "J_last": 82.39999999999999,
    "J_old": 11.655555555555555,
    "share_last_pred": 0.7772
   },
   "L1": {
    "J": 28.93,
    "CE": 3.1242252183954298,
    "J_last": 52.900000000000006,
    "J_old": 26.266666666666666,
    "share_last_pred": 0.141
   },
   "L9": {
    "J": 28.79,
    "CE": 3.0641753679277164,
    "J_last": 52.400000000000006,
    "J_old": 26.166666666666664,
    "share_last_pred": 0.1427
   },
   "AFF": {
    "J": 28.860000000000003,
    "CE": 3.094847734564403,
    "J_last": 49.1,
    "J_old": 26.611111111111114,
    "share_last_pred": 0.1333
   },
   "L9AFF": {
    "J": 28.59,
    "CE": 3.0348549774171034,
    "J_last": 48.199999999999996,
    "J_old": 26.41111111111111,
    "share_last_pred": 0.1335
   },
   "task_oracle_J": 64.78,
   "block2_oracle_J": 33.56,
   "y_sha": "b317682e6e76fd33"
  },
  "260925866/disp": {
   "params": {
    "L1": [
     [
      -5.4692379848357735
     ],
     [
      -5.612774427985285
     ]
    ],
    "L9": [
     [
      -0.2813103197650269,
      -0.6827396591613795,
      -0.4584466355671477,
      -0.6317399493991479,
      -0.8975854184603647,
      -1.1286495448381118,
      -1.3845506252622317,
      -1.6099442799918884,
      -6.341513749133381
     ],
     [
      -0.20911746686645316,
      -0.6662651234927419,
      -0.3468471776422087,
      -0.5372570936727868,
      -0.6869880396688455,
      -1.043765975616957,
      -1.1295748092540763,
      -1.6317406251123587,
      -6.399308813831446
     ]
    ],
    "AFF": [
     [
      -0.3936915881559908,
      0.003455720645651175
     ],
     [
      -0.4907733817169906,
      0.926866521336647
     ]
    ],
    "L9AFF": [
     [
      -0.29767492731997786,
      -0.733397085207406,
      -0.49719222442260935,
      -0.6521659775481948,
      -0.9188644200082794,
      -1.1546985886525045,
      -1.4092418610422301,
      -1.6385847171057804,
      -0.7664651826262543,
      -0.4037520506714122
     ],
     [
      -0.2265705259707886,
      -0.7256163290447406,
      -0.3842746866722372,
      -0.5604705902446199,
      -0.7113747778412277,
      -1.0672511373362712,
      -1.1538583365442205,
      -1.6684805898188693,
      0.2482128677552564,
      -0.5022436171024983
     ]
    ]
   },
   "raw": {
    "J": 17.47,
    "CE": 4.501578541745618,
    "J_last": 84.3,
    "J_old": 10.044444444444444,
    "share_last_pred": 0.8189
   },
   "L1": {
    "J": 27.689999999999998,
    "CE": 3.219339853232271,
    "J_last": 49.0,
    "J_old": 25.322222222222223,
    "share_last_pred": 0.1377
   },
   "L9": {
    "J": 28.360000000000003,
    "CE": 3.1418036335419077,
    "J_last": 48.5,
    "J_old": 26.122222222222224,
    "share_last_pred": 0.1389
   },
   "AFF": {
    "J": 27.529999999999998,
    "CE": 3.1746684702344914,
    "J_last": 43.3,
    "J_old": 25.77777777777778,
    "share_last_pred": 0.1313
   },
   "L9AFF": {
    "J": 28.13,
    "CE": 3.095659800156026,
    "J_last": 43.4,
    "J_old": 26.43333333333333,
    "share_last_pred": 0.132
   },
   "task_oracle_J": 62.25000000000001,
   "block2_oracle_J": 33.17,
   "y_sha": "4d082a275a8b9577"
  },
  "260925867/disp": {
   "params": {
    "L1": [
     [
      -5.186854923308262
     ],
     [
      -5.077195538351375
     ]
    ],
    "L9": [
     [
      -0.6317976873957202,
      -0.745167575092542,
      -0.9082300385515397,
      -0.7481626350805046,
      -1.0164127620522523,
      -0.9586672971905307,
      -1.220596700767383,
      -1.4417850476388332,
      -6.104387605680855
     ],
     [
      -0.5077243976248057,
      -0.7463675301944408,
      -1.0440105452303123,
      -0.7576034973148742,
      -0.8901482245986391,
      -0.9414716867530356,
      -1.162858461370114,
      -1.3773446191028302,
      -5.969764701892246
     ]
    ],
    "AFF": [
     [
      -0.5033450978816953,
      1.3923071425231923
     ],
     [
      -0.5925358962919582,
      2.232106634132877
     ]
    ],
    "L9AFF": [
     [
      -0.6700672725535195,
      -0.7704966428178673,
      -0.93524100455341,
      -0.7665240526206494,
      -1.0465594434589243,
      -0.9830985360394252,
      -1.241140095980655,
      -1.4591640868289306,
      0.48577887025440764,
      -0.5061950465572662
     ],
     [
      -0.5462960019346673,
      -0.7727019252523536,
      -1.0729213427402748,
      -0.7805559341399346,
      -0.922220037113735,
      -0.9692366616064052,
      -1.1870440841614456,
      -1.402096724954367,
      1.3649077281182458,
      -0.5970571400728889
     ]
    ]
   },
   "raw": {
    "J": 18.04,
    "CE": 4.363438296720427,
    "J_last": 70.0,
    "J_old": 12.266666666666666,
    "share_last_pred": 0.7903
   },
   "L1": {
    "J": 29.060000000000002,
    "CE": 3.1686135838169207,
    "J_last": 38.6,
    "J_old": 28.000000000000004,
    "share_last_pred": 0.1457
   },
   "L9": {
    "J": 29.160000000000004,
    "CE": 3.1298652024031175,
    "J_last": 37.7,
    "J_old": 28.21111111111111,
    "share_last_pred": 0.1443
   },
   "AFF": {
    "J": 28.92,
    "CE": 3.1077066344732853,
    "J_last": 32.0,
    "J_old": 28.57777777777778,
    "share_last_pred": 0.1301
   },
   "L9AFF": {
    "J": 29.099999999999998,
    "CE": 3.068377236092979,
    "J_last": 31.4,
    "J_old": 28.844444444444445,
    "share_last_pred": 0.1282
   },
   "task_oracle_J": 64.32,
   "block2_oracle_J": 34.07,
   "y_sha": "c20cc451c9b1c600"
  },
  "260925868/disp": {
   "params": {
    "L1": [
     [
      -5.129433456365928
     ],
     [
      -4.973079743078378
     ]
    ],
    "L9": [
     [
      -0.2868324363970333,
      -0.5455001732202598,
      -0.9544178188295275,
      -1.1989209500804965,
      -1.0413449465577123,
      -1.4448105376326938,
      -1.6106749397943538,
      -1.6636340011206108,
      -6.1725816228161365
     ],
     [
      -0.3295012443009918,
      -0.655026534190761,
      -1.1511766647303043,
      -1.2270763901995398,
      -1.1298058604691898,
      -1.440152838195455,
      -1.568351081295349,
      -1.7697618824823942,
      -6.068705698321664
     ]
    ],
    "AFF": [
     [
      -0.40669520443120993,
      0.47840469058178764
     ],
     [
      -0.40289155430253215,
      0.5550205729015616
     ]
    ],
    "L9AFF": [
     [
      -0.3190116403303363,
      -0.5699572309213969,
      -0.9775700167029127,
      -1.2315882284133077,
      -1.0541684056539837,
      -1.464348213049799,
      -1.623991968403553,
      -1.674405980426138,
      -0.5965187217371238,
      -0.4053151263702424
     ],
     [
      -0.3666323409784455,
      -0.6903598445708542,
      -1.176304399674495,
      -1.265489286839443,
      -1.1428291777817385,
      -1.45824956689279,
      -1.5806522545098354,
      -1.7826077936512745,
      -0.6028523011413666,
      -0.3989793230349326
     ]
    ]
   },
   "raw": {
    "J": 19.2,
    "CE": 4.320505152839556,
    "J_last": 82.89999999999999,
    "J_old": 12.122222222222222,
    "share_last_pred": 0.7734
   },
   "L1": {
    "J": 27.91,
    "CE": 3.2407174783289374,
    "J_last": 49.2,
    "J_old": 25.54444444444444,
    "share_last_pred": 0.1441
   },
   "L9": {
    "J": 27.889999999999997,
    "CE": 3.1454753264907267,
    "J_last": 47.9,
    "J_old": 25.666666666666664,
    "share_last_pred": 0.142
   },
   "AFF": {
    "J": 27.439999999999998,
    "CE": 3.206139293448527,
    "J_last": 43.9,
    "J_old": 25.61111111111111,
    "share_last_pred": 0.1431
   },
   "L9AFF": {
    "J": 27.47,
    "CE": 3.111486003356354,
    "J_last": 42.199999999999996,
    "J_old": 25.833333333333336,
    "share_last_pred": 0.1365
   },
   "task_oracle_J": 64.48,
   "block2_oracle_J": 32.879999999999995,
   "y_sha": "be19f1eb85141e90"
  },
  "260925865/level": {
   "params": {
    "L1": [
     [
      -6.644863339578781
     ],
     [
      -6.47311607401999
     ]
    ],
    "L9": [
     [
      1.082373312291113,
      2.352821156162772,
      1.3629691403134891,
      1.2531317615588033,
      0.9862684002327353,
      0.5564317610431282,
      0.6188604435912511,
      1.1769144070588495,
      -5.7293348653742555
     ],
     [
      1.3310213219690608,
      2.4088358720733383,
      1.4201439678903984,
      1.4087264042254928,
      0.9657404023678565,
      0.538026150365337,
      0.7529826504237749,
      1.2620772249583265,
      -5.474161679921677
     ]
    ],
    "AFF": [
     [
      -0.4544489016086306,
      -1.6382243016722149
     ],
     [
      -0.45838855126206635,
      -1.5117869127503338
     ]
    ],
    "L9AFF": [
     [
      1.0525255278186882,
      2.314718121235,
      1.3658178335011166,
      1.2193163566641614,
      0.9773747832127857,
      0.5442506427890302,
      0.5933070655529502,
      1.1328833997256875,
      -0.9357422020490289,
      -0.4346547968918825
     ],
     [
      1.3078745780163732,
      2.372403900194985,
      1.418002543527942,
      1.3702059105274236,
      0.9560928164329469,
      0.5268345446220156,
      0.7187706078274971,
      1.2263518275699794,
      -0.7427946177445871,
      -0.43742372033065535
     ]
    ]
   },
   "raw": {
    "J": 18.87,
    "CE": 5.331258946053836,
    "J_last": 83.2,
    "J_old": 11.722222222222223,
    "share_last_pred": 0.773
   },
   "L1": {
    "J": 29.53,
    "CE": 3.6186355408629534,
    "J_last": 44.9,
    "J_old": 27.82222222222222,
    "share_last_pred": 0.1132
   },
   "L9": {
    "J": 29.86,
    "CE": 3.5064740991162595,
    "J_last": 44.7,
    "J_old": 28.21111111111111,
    "share_last_pred": 0.1102
   },
   "AFF": {
    "J": 28.939999999999998,
    "CE": 3.56817316099448,
    "J_last": 35.9,
    "J_old": 28.166666666666668,
    "share_last_pred": 0.1067
   },
   "L9AFF": {
    "J": 29.060000000000002,
    "CE": 3.460077651563824,
    "J_last": 35.099999999999994,
    "J_old": 28.388888888888893,
    "share_last_pred": 0.102
   },
   "task_oracle_J": 69.78999999999999,
   "block2_oracle_J": 34.849999999999994,
   "y_sha": "b317682e6e76fd33"
  },
  "260925866/level": {
   "params": {
    "L1": [
     [
      -6.936132361822277
     ],
     [
      -6.950704198136612
     ]
    ],
    "L9": [
     [
      1.683145461617518,
      1.5131505220958206,
      2.2491961647841725,
      1.832818733454604,
      1.5552459183513405,
      1.283899602368518,
      0.5768051323729826,
      0.5995301999666317,
      -5.893599655488878
     ],
     [
      1.8045931689808719,
      1.7470837377783903,
      2.3853076606290355,
      1.9804873301328356,
      1.9478080178634514,
      1.4568530714860386,
      0.9638219977828152,
      0.7112542078848221,
      -5.696781159894574
     ]
    ],
    "AFF": [
     [
      -0.5630863498769572,
      -0.8287447165479057
     ],
     [
      -0.5938665601328066,
      -0.6103206165444787
     ]
    ],
    "L9AFF": [
     [
      1.644987732480045,
      1.4619949467542703,
      2.209876157589803,
      1.815052260173164,
      1.539942575766766,
      1.1782492413705907,
      0.4930538183114903,
      0.4970719192198499,
      0.08731028546038334,
      -0.5553184064906359
     ],
     [
      1.747839224754794,
      1.6772111921661876,
      2.332398571960034,
      1.9539683270457942,
      1.9221638343454952,
      1.3132272448905322,
      0.8647305889882774,
      0.6081481577695063,
      0.387942131319314,
      -0.5729456858518728
     ]
    ]
   },
   "raw": {
    "J": 17.66,
    "CE": 5.5998627541796475,
    "J_last": 84.39999999999999,
    "J_old": 10.244444444444445,
    "share_last_pred": 0.8036
   },
   "L1": {
    "J": 27.99,
    "CE": 3.752289848470016,
    "J_last": 43.2,
    "J_old": 26.3,
    "share_last_pred": 0.1167
   },
   "L9": {
    "J": 28.28,
    "CE": 3.596232924049924,
    "J_last": 42.6,
    "J_old": 26.68888888888889,
    "share_last_pred": 0.1142
   },
   "AFF": {
    "J": 27.74,
    "CE": 3.668116571455129,
    "J_last": 35.3,
    "J_old": 26.900000000000002,
    "share_last_pred": 0.1065
   },
   "L9AFF": {
    "J": 28.04,
    "CE": 3.5152236611966705,
    "J_last": 33.5,
    "J_old": 27.43333333333333,
    "share_last_pred": 0.1033
   },
   "task_oracle_J": 66.81,
   "block2_oracle_J": 33.69,
   "y_sha": "4d082a275a8b9577"
  },
  "260925867/level": {
   "params": {
    "L1": [
     [
      -5.603951267069867
     ],
     [
      -5.569235103533255
     ]
    ],
    "L9": [
     [
      0.5949408608849074,
      0.7415922603440346,
      0.7246688070991132,
      0.9062726396144359,
      0.4318670282101439,
      0.7089255704703268,
      0.27655873485787236,
      0.10942006524258681,
      -5.118579801447853
     ],
     [
      0.7097120075097483,
      0.6533765454457168,
      0.5576346435326855,
      0.7406205007574953,
      0.5811427439331416,
      0.7574669202531263,
      0.3657323579510656,
      0.17402511967973228,
      -5.080928253491137
     ]
    ],
    "AFF": [
     [
      -0.53532248400651,
      -1.0580271936848045
     ],
     [
      -0.5763077963635952,
      -0.8427808704775965
     ]
    ],
    "L9AFF": [
     [
      0.550675636904923,
      0.7184379043472637,
      0.6776436505810526,
      0.8521773000992682,
      0.4026764335334364,
      0.657116681857594,
      0.23568488295396328,
      0.02170134284046305,
      -0.6448227028330793,
      -0.5320983775515601
     ],
     [
      0.6486261327497633,
      0.6316235071457619,
      0.5065999375621671,
      0.6619236946435534,
      0.5576080851910024,
      0.7164848134585887,
      0.3291226377357982,
      0.08313558048209913,
      -0.4367695964137635,
      -0.5711961044140672
     ]
    ]
   },
   "raw": {
    "J": 17.919999999999998,
    "CE": 5.015102961494294,
    "J_last": 68.10000000000001,
    "J_old": 12.344444444444443,
    "share_last_pred": 0.7614
   },
   "L1": {
    "J": 27.779999999999998,
    "CE": 3.5712737168073647,
    "J_last": 29.9,
    "J_old": 27.544444444444444,
    "share_last_pred": 0.1102
   },
   "L9": {
    "J": 27.529999999999998,
    "CE": 3.5529985821803143,
    "J_last": 30.3,
    "J_old": 27.22222222222222,
    "share_last_pred": 0.1097
   },
   "AFF": {
    "J": 27.71,
    "CE": 3.4999651524071975,
    "J_last": 23.7,
    "J_old": 28.155555555555555,
    "share_last_pred": 0.0914
   },
   "L9AFF": {
    "J": 27.51,
    "CE": 3.483069793434405,
    "J_last": 23.7,
    "J_old": 27.933333333333334,
    "share_last_pred": 0.0896
   },
   "task_oracle_J": 67.44,
   "block2_oracle_J": 33.29,
   "y_sha": "c20cc451c9b1c600"
  },
  "260925868/level": {
   "params": {
    "L1": [
     [
      -6.627613899835726
     ],
     [
      -6.526888236728853
     ]
    ],
    "L9": [
     [
      1.5589435984038218,
      1.626595033786254,
      1.6536153146371138,
      1.5987436903738612,
      1.3207391794358925,
      0.4898505406203763,
      0.2826343355650551,
      1.6315570616293205,
      -5.619278475997624
     ],
     [
      1.6302012309937914,
      1.4887222286514263,
      1.396010600810412,
      1.661234612420652,
      1.3041928774368348,
      0.518590839739766,
      0.32119454764491495,
      1.5923555735556125,
      -5.549572648883995
     ]
    ],
    "AFF": [
     [
      -0.519684533194029,
      -1.0370498931259713
     ],
     [
      -0.5187000351562804,
      -0.9691920979093642
     ]
    ],
    "L9AFF": [
     [
      1.5069366777534623,
      1.5624400995747287,
      1.6043358659494074,
      1.534373605997308,
      1.2888315646735233,
      0.4532465616338492,
      0.24379573216326816,
      1.5729383714030898,
      -0.37488590978084135,
      -0.4879404369499394
     ],
     [
      1.5758570135966463,
      1.40312369606158,
      1.3418087922827633,
      1.5624615694131463,
      1.270059072527305,
      0.47288846848717825,
      0.2744175466393167,
      1.514670507272982,
      -0.3699130051889634,
      -0.48354356996399733
     ]
    ]
   },
   "raw": {
    "J": 18.709999999999997,
    "CE": 5.416585518345904,
    "J_last": 81.2,
    "J_old": 11.766666666666667,
    "share_last_pred": 0.7724
   },
   "L1": {
    "J": 27.76,
    "CE": 3.69150229082819,
    "J_last": 40.400000000000006,
    "J_old": 26.355555555555554,
    "share_last_pred": 0.1162
   },
   "L9": {
    "J": 28.29,
    "CE": 3.5793555087464,
    "J_last": 38.5,
    "J_old": 27.155555555555555,
    "share_last_pred": 0.1102
   },
   "AFF": {
    "J": 27.29,
    "CE": 3.6241803523763374,
    "J_last": 30.7,
    "J_old": 26.911111111111115,
    "share_last_pred": 0.1051
   },
   "L9AFF": {
    "J": 27.860000000000003,
    "CE": 3.5200565316360866,
    "J_last": 29.599999999999998,
    "J_old": 27.666666666666668,
    "share_last_pred": 0.1021
   },
   "task_oracle_J": 69.11,
   "block2_oracle_J": 33.45,
   "y_sha": "be19f1eb85141e90"
  },
  "260925865/neither": {
   "params": {
    "L1": [
     [
      -6.411434900871901
     ],
     [
      -6.3366727470286985
     ]
    ],
    "L9": [
     [
      -0.7721394548867583,
      -0.48146857939083065,
      -0.46016051117969076,
      -1.0777678281587617,
      -0.7057854537318103,
      -1.3864644114344473,
      -2.0327080267386526,
      -2.793841469519757,
      -7.66856976709161
     ],
     [
      -0.6855218462785367,
      -0.4613668084188576,
      -0.3721089789104041,
      -0.9341070578727525,
      -0.6864707260740541,
      -1.4533331902429205,
      -1.9007966618805798,
      -2.755778118320529,
      -7.56678799584528
     ]
    ],
    "AFF": [
     [
      -0.3825647509152169,
      -0.38815948280203877
     ],
     [
      -0.4174417563561472,
      0.11330305684638488
     ]
    ],
    "L9AFF": [
     [
      -0.7913327894028994,
      -0.4835174591242228,
      -0.49251876627467206,
      -1.139664852800349,
      -0.7438532964747374,
      -1.4232296174934842,
      -2.065235206660833,
      -2.8256692713018294,
      -1.4091306000845867,
      -0.402119929508267
     ],
     [
      -0.7078267198646969,
      -0.46099028887756743,
      -0.40421595605561794,
      -0.9996926864444748,
      -0.720279773014324,
      -1.4883593330053555,
      -1.9368022831120775,
      -2.789976592651997,
      -0.8919020405970068,
      -0.435664081063807
     ]
    ]
   },
   "raw": {
    "J": 17.080000000000002,
    "CE": 5.057940683424772,
    "J_last": 83.7,
    "J_old": 9.677777777777779,
    "share_last_pred": 0.8085
   },
   "L1": {
    "J": 28.68,
    "CE": 3.313024120992867,
    "J_last": 47.9,
    "J_old": 26.544444444444444,
    "share_last_pred": 0.1105
   },
   "L9": {
    "J": 30.7,
    "CE": 3.1040175489989337,
    "J_last": 47.599999999999994,
    "J_old": 28.822222222222223,
    "share_last_pred": 0.1122
   },
   "AFF": {
    "J": 28.27,
    "CE": 3.277976075584279,
    "J_last": 40.9,
    "J_old": 26.866666666666667,
    "share_last_pred": 0.0992
   },
   "L9AFF": {
    "J": 30.55,
    "CE": 3.065854546886905,
    "J_last": 42.3,
    "J_old": 29.244444444444444,
    "share_last_pred": 0.1022
   },
   "task_oracle_J": 69.14,
   "block2_oracle_J": 33.48,
   "y_sha": "b317682e6e76fd33"
  },
  "260925866/neither": {
   "params": {
    "L1": [
     [
      -6.755524267396819
     ],
     [
      -6.78893622993062
     ]
    ],
    "L9": [
     [
      -0.18861630949401925,
      -0.594632887336103,
      -0.2378481329692564,
      -0.6079422815839483,
      -1.134986774323696,
      -0.9591307338069884,
      -1.6490999472306052,
      -2.5704483419759887,
      -7.841248561460898
     ],
     [
      -0.1667713053695249,
      -0.5963486319140985,
      -0.12030364126770617,
      -0.6014993606598233,
      -0.9390180997118897,
      -0.7766704250368317,
      -1.426975359700816,
      -2.641418603770359,
      -7.792281118872739
     ]
    ],
    "AFF": [
     [
      -0.36242916582261,
      -0.9858536516864287
     ],
     [
      -0.3916330451619755,
      -0.6602939852964502
     ]
    ],
    "L9AFF": [
     [
      -0.2041976541071934,
      -0.6580190835095594,
      -0.2956566263761275,
      -0.6426577976359265,
      -1.1782244103284942,
      -1.016340743734931,
      -1.737339743520307,
      -2.6459382128992597,
      -1.4896805873925896,
      -0.4071939710550423
     ],
     [
      -0.19035031473815692,
      -0.6796990650713939,
      -0.1789613586594615,
      -0.6489665938397989,
      -0.9891111479475523,
      -0.8435477341831605,
      -1.5221002739824754,
      -2.727258151831524,
      -1.0984518502059744,
      -0.43808524078809374
     ]
    ]
   },
   "raw": {
    "J": 16.1,
    "CE": 5.362362829786453,
    "J_last": 85.2,
    "J_old": 8.422222222222222,
    "share_last_pred": 0.8543
   },
   "L1": {
    "J": 28.08,
    "CE": 3.364638791380699,
    "J_last": 45.5,
    "J_old": 26.144444444444442,
    "share_last_pred": 0.1125
   },
   "L9": {
    "J": 30.28,
    "CE": 3.1890666250892616,
    "J_last": 46.2,
    "J_old": 28.51111111111111,
    "share_last_pred": 0.1167
   },
   "AFF": {
    "J": 27.66,
    "CE": 3.327819695412631,
    "J_last": 39.0,
    "J_old": 26.400000000000002,
    "share_last_pred": 0.1082
   },
   "L9AFF": {
    "J": 29.98,
    "CE": 3.1445577224790413,
    "J_last": 39.300000000000004,
    "J_old": 28.944444444444446,
    "share_last_pred": 0.1042
   },
   "task_oracle_J": 66.38,
   "block2_oracle_J": 33.48,
   "y_sha": "4d082a275a8b9577"
  },
  "260925867/neither": {
   "params": {
    "L1": [
     [
      -6.4758141715874995
     ],
     [
      -6.44737160475455
     ]
    ],
    "L9": [
     [
      -0.8589729579811439,
      -0.8063948413163603,
      -1.0218064405158436,
      -1.0978303971131738,
      -1.3752726080601025,
      -1.00745040506816,
      -1.7909555879196717,
      -2.1845019029747763,
      -7.7190570789531465
     ],
     [
      -0.7537599069594453,
      -0.9287969690319217,
      -1.2074026327894711,
      -1.1394124286736846,
      -1.2809657741509715,
      -0.9653014808780951,
      -1.74882861068096,
      -2.163448590073293,
      -7.709756012088399
     ]
    ],
    "AFF": [
     [
      -0.5115409957413714,
      0.9003800965384207
     ],
     [
      -0.5928380411251583,
      1.7323927628297118
     ]
    ],
    "L9AFF": [
     [
      -0.8878466533976394,
      -0.8470086561328465,
      -1.0647763409822042,
      -1.1598344975800938,
      -1.433231654595721,
      -1.07285092444596,
      -1.8382359272242939,
      -2.2313705765970293,
      -0.18712947140723157,
      -0.5289331940156878
     ],
     [
      -0.7910989096656409,
      -0.9813108043793913,
      -1.2579395707267698,
      -1.1994622215493256,
      -1.3264919138443174,
      -1.0366824248959063,
      -1.8042903597348707,
      -2.2130378182570882,
      0.5887724222886035,
      -0.6071154472276874
     ]
    ]
   },
   "raw": {
    "J": 15.76,
    "CE": 5.295009909747375,
    "J_last": 70.39999999999999,
    "J_old": 9.688888888888888,
    "share_last_pred": 0.8452
   },
   "L1": {
    "J": 28.560000000000002,
    "CE": 3.3289362293806786,
    "J_last": 35.5,
    "J_old": 27.78888888888889,
    "share_last_pred": 0.1137
   },
   "L9": {
    "J": 30.159999999999997,
    "CE": 3.238655837639105,
    "J_last": 35.199999999999996,
    "J_old": 29.599999999999998,
    "share_last_pred": 0.1139
   },
   "AFF": {
    "J": 28.410000000000004,
    "CE": 3.259147693734546,
    "J_last": 26.5,
    "J_old": 28.62222222222222,
    "share_last_pred": 0.0853
   },
   "L9AFF": {
    "J": 29.99,
    "CE": 3.1662197616390557,
    "J_last": 26.6,
    "J_old": 30.366666666666664,
    "share_last_pred": 0.0879
   },
   "task_oracle_J": 67.85,
   "block2_oracle_J": 33.64,
   "y_sha": "c20cc451c9b1c600"
  },
  "260925868/neither": {
   "params": {
    "L1": [
     [
      -6.570238406599343
     ],
     [
      -6.357139350509147
     ]
    ],
    "L9": [
     [
      0.3953404468811985,
      -0.22141345039463722,
      -0.8340122720416963,
      -1.1117363036384647,
      -0.8171965472550399,
      -1.527942576182153,
      -2.475080534236675,
      -2.6121033531740485,
      -7.801345174158338
     ],
     [
      0.3375219374547551,
      -0.32557422418057014,
      -1.0806564486132042,
      -1.1389837817068345,
      -0.9181772662291124,
      -1.5306234123750646,
      -2.493945956194613,
      -2.7200745334598757,
      -7.669256347645239
     ]
    ],
    "AFF": [
     [
      -0.42698099002913176,
      0.06163771446128836
     ],
     [
      -0.4191066524499309,
      0.10509356810290328
     ]
    ],
    "L9AFF": [
     [
      0.3487308135308064,
      -0.2776926315263826,
      -0.8697655649529502,
      -1.1774449863836054,
      -0.8570618205817385,
      -1.5813509506815648,
      -2.517891709815001,
      -2.65624096014767,
      -1.0215056291835811,
      -0.4424008314838055
     ],
     [
      0.28910802425594667,
      -0.3846198039327262,
      -1.1135626240236913,
      -1.204722488835933,
      -0.9521862726093832,
      -1.5875293697901856,
      -2.531859988969192,
      -2.7688866182630747,
      -1.0540025940656268,
      -0.433478650232573
     ]
    ]
   },
   "raw": {
    "J": 17.61,
    "CE": 5.179052103041607,
    "J_last": 82.8,
    "J_old": 10.366666666666667,
    "share_last_pred": 0.8045
   },
   "L1": {
    "J": 28.000000000000004,
    "CE": 3.4423885296702306,
    "J_last": 46.0,
    "J_old": 26.0,
    "share_last_pred": 0.1135
   },
   "L9": {
    "J": 29.439999999999998,
    "CE": 3.16374668532823,
    "J_last": 46.7,
    "J_old": 27.52222222222222,
    "share_last_pred": 0.1166
   },
   "AFF": {
    "J": 27.57,
    "CE": 3.4025460873341946,
    "J_last": 39.2,
    "J_old": 26.27777777777778,
    "share_last_pred": 0.1056
   },
   "L9AFF": {
    "J": 29.09,
    "CE": 3.1221548496024276,
    "J_last": 39.6,
    "J_old": 27.92222222222222,
    "share_last_pred": 0.1079
   },
   "task_oracle_J": 69.12,
   "block2_oracle_J": 33.0,
   "y_sha": "be19f1eb85141e90"
  }
 },
 "factorial": {
  "260925865": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.629,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0858,
      "contrib_I": 8.58
     },
     "N0L0D1B0": {
      "prop": 0.0276,
      "contrib_I": -2.76
     },
     "N0L0D1B1": {
      "prop": 0.0165,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0295,
      "contrib_I": -2.9499999999999997
     },
     "N0L1D0B1": {
      "prop": 0.0165,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0089,
      "contrib_I": -1.78
     },
     "N0L1D1B1": {
      "prop": 0.0154,
      "contrib_I": -1.54
     },
     "N1L0D0B0": {
      "prop": 0.021,
      "contrib_I": 2.1
     },
     "N1L0D0B1": {
      "prop": 0.0116,
      "contrib_I": 2.32
     },
     "N1L0D1B0": {
      "prop": 0.0083,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0115,
      "contrib_I": 1.15
     },
     "N1L1D0B0": {
      "prop": 0.0096,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0097,
      "contrib_I": 0.97
     },
     "N1L1D1B0": {
      "prop": 0.0204,
      "contrib_I": -2.04
     },
     "N1L1D1B1": {
      "prop": 0.0787,
      "contrib_I": 0.0
     }
    },
    "I": 4.05,
    "categories": {
     "neither": {
      "correct": 0.1708,
      "wrong_task": 0.8095,
      "right_task_wrong_class": 0.0197,
      "wrong_task_pred_last": 0.7102
     },
     "level": {
      "correct": 0.1887,
      "wrong_task": 0.7883,
      "right_task_wrong_class": 0.023,
      "wrong_task_pred_last": 0.6753
     },
     "disp": {
      "correct": 0.1873,
      "wrong_task": 0.7894,
      "right_task_wrong_class": 0.0233,
      "wrong_task_pred_last": 0.6797
     },
     "both": {
      "correct": 0.2457,
      "wrong_task": 0.7106,
      "right_task_wrong_class": 0.0437,
      "wrong_task_pred_last": 0.3759
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4531,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0579,
      "contrib_I": 5.79
     },
     "N0L0D1B0": {
      "prop": 0.0515,
      "contrib_I": -5.1499999999999995
     },
     "N0L0D1B1": {
      "prop": 0.0207,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0591,
      "contrib_I": -5.91
     },
     "N0L1D0B1": {
      "prop": 0.0234,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0247,
      "contrib_I": -4.9399999999999995
     },
     "N0L1D1B1": {
      "prop": 0.0228,
      "contrib_I": -2.2800000000000002
     },
     "N1L0D0B0": {
      "prop": 0.0545,
      "contrib_I": 5.45
     },
     "N1L0D0B1": {
      "prop": 0.0192,
      "contrib_I": 3.84
     },
     "N1L0D1B0": {
      "prop": 0.0254,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0224,
      "contrib_I": 2.2399999999999998
     },
     "N1L1D0B0": {
      "prop": 0.0243,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0192,
      "contrib_I": 1.92
     },
     "N1L1D1B0": {
      "prop": 0.035,
      "contrib_I": -3.5000000000000004
     },
     "N1L1D1B1": {
      "prop": 0.0868,
      "contrib_I": 0.0
     }
    },
    "I": -2.54,
    "categories": {
     "neither": {
      "correct": 0.2868,
      "wrong_task": 0.6717,
      "right_task_wrong_class": 0.0415,
      "wrong_task_pred_last": 0.0614
     },
     "level": {
      "correct": 0.2953,
      "wrong_task": 0.6586,
      "right_task_wrong_class": 0.0461,
      "wrong_task_pred_last": 0.0674
     },
     "disp": {
      "correct": 0.2893,
      "wrong_task": 0.6642,
      "right_task_wrong_class": 0.0465,
      "wrong_task_pred_last": 0.0861
     },
     "both": {
      "correct": 0.2724,
      "wrong_task": 0.6732,
      "right_task_wrong_class": 0.0544,
      "wrong_task_pred_last": 0.0933
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4426,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0538,
      "contrib_I": 5.38
     },
     "N0L0D1B0": {
      "prop": 0.052,
      "contrib_I": -5.2
     },
     "N0L0D1B1": {
      "prop": 0.0216,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0573,
      "contrib_I": -5.7299999999999995
     },
     "N0L1D0B1": {
      "prop": 0.0228,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0223,
      "contrib_I": -4.46
     },
     "N0L1D1B1": {
      "prop": 0.0206,
      "contrib_I": -2.06
     },
     "N1L0D0B0": {
      "prop": 0.0614,
      "contrib_I": 6.140000000000001
     },
     "N1L0D0B1": {
      "prop": 0.0212,
      "contrib_I": 4.24
     },
     "N1L0D1B0": {
      "prop": 0.0259,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0229,
      "contrib_I": 2.29
     },
     "N1L1D0B0": {
      "prop": 0.0289,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0241,
      "contrib_I": 2.41
     },
     "N1L1D1B0": {
      "prop": 0.0343,
      "contrib_I": -3.4299999999999997
     },
     "N1L1D1B1": {
      "prop": 0.0883,
      "contrib_I": 0.0
     }
    },
    "I": -0.42,
    "categories": {
     "neither": {
      "correct": 0.307,
      "wrong_task": 0.6452,
      "right_task_wrong_class": 0.0478,
      "wrong_task_pred_last": 0.0633
     },
     "level": {
      "correct": 0.2986,
      "wrong_task": 0.6528,
      "right_task_wrong_class": 0.0486,
      "wrong_task_pred_last": 0.0645
     },
     "disp": {
      "correct": 0.2879,
      "wrong_task": 0.6623,
      "right_task_wrong_class": 0.0498,
      "wrong_task_pred_last": 0.0884
     },
     "both": {
      "correct": 0.2753,
      "wrong_task": 0.6716,
      "right_task_wrong_class": 0.0531,
      "wrong_task_pred_last": 0.0903
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.6774,
     "01": 0.1518,
     "10": 0.0358,
     "11": 0.135
    },
    "level": {
     "00": 0.6664,
     "01": 0.1449,
     "10": 0.0383,
     "11": 0.1504
    },
    "disp": {
     "00": 0.6812,
     "01": 0.1315,
     "10": 0.0295,
     "11": 0.1578
    },
    "both": {
     "00": 0.703,
     "01": 0.0513,
     "10": 0.0246,
     "11": 0.2211
    }
   }
  },
  "260925866": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.6572,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0811,
      "contrib_I": 8.110000000000001
     },
     "N0L0D1B0": {
      "prop": 0.0212,
      "contrib_I": -2.12
     },
     "N0L0D1B1": {
      "prop": 0.0177,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.024,
      "contrib_I": -2.4
     },
     "N0L1D0B1": {
      "prop": 0.0169,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0069,
      "contrib_I": -1.38
     },
     "N0L1D1B1": {
      "prop": 0.014,
      "contrib_I": -1.4000000000000001
     },
     "N1L0D0B0": {
      "prop": 0.0173,
      "contrib_I": 1.73
     },
     "N1L0D0B1": {
      "prop": 0.0122,
      "contrib_I": 2.44
     },
     "N1L0D1B0": {
      "prop": 0.0055,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0112,
      "contrib_I": 1.1199999999999999
     },
     "N1L1D0B0": {
      "prop": 0.006,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0106,
      "contrib_I": 1.06
     },
     "N1L1D1B0": {
      "prop": 0.0126,
      "contrib_I": -1.26
     },
     "N1L1D1B1": {
      "prop": 0.0856,
      "contrib_I": 0.0
     }
    },
    "I": 5.8999999999999995,
    "categories": {
     "neither": {
      "correct": 0.161,
      "wrong_task": 0.8184,
      "right_task_wrong_class": 0.0206,
      "wrong_task_pred_last": 0.7562
     },
     "level": {
      "correct": 0.1766,
      "wrong_task": 0.7991,
      "right_task_wrong_class": 0.0243,
      "wrong_task_pred_last": 0.7065
     },
     "disp": {
      "correct": 0.1747,
      "wrong_task": 0.7997,
      "right_task_wrong_class": 0.0256,
      "wrong_task_pred_last": 0.7213
     },
     "both": {
      "correct": 0.2493,
      "wrong_task": 0.7059,
      "right_task_wrong_class": 0.0448,
      "wrong_task_pred_last": 0.4083
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4844,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0486,
      "contrib_I": 4.859999999999999
     },
     "N0L0D1B0": {
      "prop": 0.0476,
      "contrib_I": -4.760000000000001
     },
     "N0L0D1B1": {
      "prop": 0.0179,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0537,
      "contrib_I": -5.37
     },
     "N0L1D0B1": {
      "prop": 0.0215,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0213,
      "contrib_I": -4.26
     },
     "N0L1D1B1": {
      "prop": 0.0242,
      "contrib_I": -2.42
     },
     "N1L0D0B0": {
      "prop": 0.0497,
      "contrib_I": 4.97
     },
     "N1L0D0B1": {
      "prop": 0.0179,
      "contrib_I": 3.58
     },
     "N1L0D1B0": {
      "prop": 0.0251,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0289,
      "contrib_I": 2.8899999999999997
     },
     "N1L1D0B0": {
      "prop": 0.0234,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0239,
      "contrib_I": 2.39
     },
     "N1L1D1B0": {
      "prop": 0.0238,
      "contrib_I": -2.3800000000000003
     },
     "N1L1D1B1": {
      "prop": 0.0881,
      "contrib_I": 0.0
     }
    },
    "I": -0.5,
    "categories": {
     "neither": {
      "correct": 0.2808,
      "wrong_task": 0.6706,
      "right_task_wrong_class": 0.0486,
      "wrong_task_pred_last": 0.0655
     },
     "level": {
      "correct": 0.2799,
      "wrong_task": 0.6629,
      "right_task_wrong_class": 0.0572,
      "wrong_task_pred_last": 0.0726
     },
     "disp": {
      "correct": 0.2769,
      "wrong_task": 0.6647,
      "right_task_wrong_class": 0.0584,
      "wrong_task_pred_last": 0.0867
     },
     "both": {
      "correct": 0.271,
      "wrong_task": 0.6619,
      "right_task_wrong_class": 0.0671,
      "wrong_task_pred_last": 0.088
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4691,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0423,
      "contrib_I": 4.2299999999999995
     },
     "N0L0D1B0": {
      "prop": 0.053,
      "contrib_I": -5.3
     },
     "N0L0D1B1": {
      "prop": 0.0181,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0523,
      "contrib_I": -5.2299999999999995
     },
     "N0L1D0B1": {
      "prop": 0.0208,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0188,
      "contrib_I": -3.7600000000000002
     },
     "N0L1D1B1": {
      "prop": 0.0228,
      "contrib_I": -2.2800000000000002
     },
     "N1L0D0B0": {
      "prop": 0.0591,
      "contrib_I": 5.91
     },
     "N1L0D0B1": {
      "prop": 0.0221,
      "contrib_I": 4.42
     },
     "N1L0D1B0": {
      "prop": 0.0254,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0281,
      "contrib_I": 2.81
     },
     "N1L1D0B0": {
      "prop": 0.0238,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0269,
      "contrib_I": 2.69
     },
     "N1L1D1B0": {
      "prop": 0.0249,
      "contrib_I": -2.4899999999999998
     },
     "N1L1D1B1": {
      "prop": 0.0925,
      "contrib_I": 0.0
     }
    },
    "I": 1.0,
    "categories": {
     "neither": {
      "correct": 0.3028,
      "wrong_task": 0.6418,
      "right_task_wrong_class": 0.0554,
      "wrong_task_pred_last": 0.0692
     },
     "level": {
      "correct": 0.2828,
      "wrong_task": 0.6615,
      "right_task_wrong_class": 0.0557,
      "wrong_task_pred_last": 0.0707
     },
     "disp": {
      "correct": 0.2836,
      "wrong_task": 0.6517,
      "right_task_wrong_class": 0.0647,
      "wrong_task_pred_last": 0.0885
     },
     "both": {
      "correct": 0.2736,
      "wrong_task": 0.6633,
      "right_task_wrong_class": 0.0631,
      "wrong_task_pred_last": 0.087
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.6795,
     "01": 0.1595,
     "10": 0.0397,
     "11": 0.1213
    },
    "level": {
     "00": 0.6789,
     "01": 0.1445,
     "10": 0.0412,
     "11": 0.1354
    },
    "disp": {
     "00": 0.6878,
     "01": 0.1375,
     "10": 0.0353,
     "11": 0.1394
    },
    "both": {
     "00": 0.6991,
     "01": 0.0516,
     "10": 0.0299,
     "11": 0.2194
    }
   }
  },
  "260925867": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.6513,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0643,
      "contrib_I": 6.43
     },
     "N0L0D1B0": {
      "prop": 0.0282,
      "contrib_I": -2.82
     },
     "N0L0D1B1": {
      "prop": 0.0196,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0321,
      "contrib_I": -3.2099999999999995
     },
     "N0L1D0B1": {
      "prop": 0.0185,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0097,
      "contrib_I": -1.94
     },
     "N0L1D1B1": {
      "prop": 0.0187,
      "contrib_I": -1.87
     },
     "N1L0D0B0": {
      "prop": 0.0213,
      "contrib_I": 2.13
     },
     "N1L0D0B1": {
      "prop": 0.0135,
      "contrib_I": 2.7
     },
     "N1L0D1B0": {
      "prop": 0.0089,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0137,
      "contrib_I": 1.37
     },
     "N1L1D0B0": {
      "prop": 0.0081,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0105,
      "contrib_I": 1.05
     },
     "N1L1D1B0": {
      "prop": 0.0117,
      "contrib_I": -1.17
     },
     "N1L1D1B1": {
      "prop": 0.0699,
      "contrib_I": 0.0
     }
    },
    "I": 2.67,
    "categories": {
     "neither": {
      "correct": 0.1576,
      "wrong_task": 0.81,
      "right_task_wrong_class": 0.0324,
      "wrong_task_pred_last": 0.7468
     },
     "level": {
      "correct": 0.1792,
      "wrong_task": 0.7836,
      "right_task_wrong_class": 0.0372,
      "wrong_task_pred_last": 0.6664
     },
     "disp": {
      "correct": 0.1804,
      "wrong_task": 0.7865,
      "right_task_wrong_class": 0.0331,
      "wrong_task_pred_last": 0.6931
     },
     "both": {
      "correct": 0.2287,
      "wrong_task": 0.7214,
      "right_task_wrong_class": 0.0499,
      "wrong_task_pred_last": 0.5063
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4648,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0485,
      "contrib_I": 4.8500000000000005
     },
     "N0L0D1B0": {
      "prop": 0.0577,
      "contrib_I": -5.7700000000000005
     },
     "N0L0D1B1": {
      "prop": 0.0236,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0531,
      "contrib_I": -5.3100000000000005
     },
     "N0L1D0B1": {
      "prop": 0.0228,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0204,
      "contrib_I": -4.08
     },
     "N0L1D1B1": {
      "prop": 0.0235,
      "contrib_I": -2.35
     },
     "N1L0D0B0": {
      "prop": 0.0542,
      "contrib_I": 5.42
     },
     "N1L0D0B1": {
      "prop": 0.022,
      "contrib_I": 4.3999999999999995
     },
     "N1L0D1B0": {
      "prop": 0.0239,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0275,
      "contrib_I": 2.75
     },
     "N1L1D0B0": {
      "prop": 0.0221,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0219,
      "contrib_I": 2.19
     },
     "N1L1D1B0": {
      "prop": 0.027,
      "contrib_I": -2.7
     },
     "N1L1D1B1": {
      "prop": 0.087,
      "contrib_I": 0.0
     }
    },
    "I": -0.6,
    "categories": {
     "neither": {
      "correct": 0.2856,
      "wrong_task": 0.6652,
      "right_task_wrong_class": 0.0492,
      "wrong_task_pred_last": 0.0748
     },
     "level": {
      "correct": 0.2778,
      "wrong_task": 0.6698,
      "right_task_wrong_class": 0.0524,
      "wrong_task_pred_last": 0.076
     },
     "disp": {
      "correct": 0.2906,
      "wrong_task": 0.6548,
      "right_task_wrong_class": 0.0546,
      "wrong_task_pred_last": 0.1005
     },
     "both": {
      "correct": 0.2768,
      "wrong_task": 0.6565,
      "right_task_wrong_class": 0.0667,
      "wrong_task_pred_last": 0.0992
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4577,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0476,
      "contrib_I": 4.760000000000001
     },
     "N0L0D1B0": {
      "prop": 0.0587,
      "contrib_I": -5.87
     },
     "N0L0D1B1": {
      "prop": 0.0214,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0503,
      "contrib_I": -5.029999999999999
     },
     "N0L1D0B1": {
      "prop": 0.0217,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0205,
      "contrib_I": -4.1000000000000005
     },
     "N0L1D1B1": {
      "prop": 0.0205,
      "contrib_I": -2.0500000000000003
     },
     "N1L0D0B0": {
      "prop": 0.0592,
      "contrib_I": 5.92
     },
     "N1L0D0B1": {
      "prop": 0.0234,
      "contrib_I": 4.68
     },
     "N1L0D1B0": {
      "prop": 0.0262,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0305,
      "contrib_I": 3.05
     },
     "N1L1D0B0": {
      "prop": 0.0239,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0246,
      "contrib_I": 2.46
     },
     "N1L1D1B0": {
      "prop": 0.025,
      "contrib_I": -2.5
     },
     "N1L1D1B1": {
      "prop": 0.0888,
      "contrib_I": 0.0
     }
    },
    "I": 1.32,
    "categories": {
     "neither": {
      "correct": 0.3016,
      "wrong_task": 0.6464,
      "right_task_wrong_class": 0.052,
      "wrong_task_pred_last": 0.0751
     },
     "level": {
      "correct": 0.2753,
      "wrong_task": 0.6722,
      "right_task_wrong_class": 0.0525,
      "wrong_task_pred_last": 0.0752
     },
     "disp": {
      "correct": 0.2916,
      "wrong_task": 0.6533,
      "right_task_wrong_class": 0.0551,
      "wrong_task_pred_last": 0.0997
     },
     "both": {
      "correct": 0.2785,
      "wrong_task": 0.6538,
      "right_task_wrong_class": 0.0677,
      "wrong_task_pred_last": 0.0975
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.6795,
     "01": 0.1629,
     "10": 0.0349,
     "11": 0.1227
    },
    "level": {
     "00": 0.684,
     "01": 0.1368,
     "10": 0.0382,
     "11": 0.141
    },
    "disp": {
     "00": 0.678,
     "01": 0.1416,
     "10": 0.0314,
     "11": 0.149
    },
    "both": {
     "00": 0.6935,
     "01": 0.0778,
     "10": 0.0297,
     "11": 0.199
    }
   }
  },
  "260925868": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.6467,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0709,
      "contrib_I": 7.090000000000001
     },
     "N0L0D1B0": {
      "prop": 0.0224,
      "contrib_I": -2.2399999999999998
     },
     "N0L0D1B1": {
      "prop": 0.0194,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0255,
      "contrib_I": -2.55
     },
     "N0L1D0B1": {
      "prop": 0.0144,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0089,
      "contrib_I": -1.78
     },
     "N0L1D1B1": {
      "prop": 0.0157,
      "contrib_I": -1.5699999999999998
     },
     "N1L0D0B0": {
      "prop": 0.0188,
      "contrib_I": 1.8800000000000001
     },
     "N1L0D0B1": {
      "prop": 0.0123,
      "contrib_I": 2.46
     },
     "N1L0D1B0": {
      "prop": 0.0069,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0155,
      "contrib_I": 1.55
     },
     "N1L1D0B0": {
      "prop": 0.0071,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0123,
      "contrib_I": 1.23
     },
     "N1L1D1B0": {
      "prop": 0.0147,
      "contrib_I": -1.47
     },
     "N1L1D1B1": {
      "prop": 0.0885,
      "contrib_I": 0.0
     }
    },
    "I": 4.6,
    "categories": {
     "neither": {
      "correct": 0.1761,
      "wrong_task": 0.8035,
      "right_task_wrong_class": 0.0204,
      "wrong_task_pred_last": 0.7067
     },
     "level": {
      "correct": 0.1871,
      "wrong_task": 0.7901,
      "right_task_wrong_class": 0.0228,
      "wrong_task_pred_last": 0.6761
     },
     "disp": {
      "correct": 0.192,
      "wrong_task": 0.7854,
      "right_task_wrong_class": 0.0226,
      "wrong_task_pred_last": 0.6758
     },
     "both": {
      "correct": 0.249,
      "wrong_task": 0.715,
      "right_task_wrong_class": 0.036,
      "wrong_task_pred_last": 0.4211
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4823,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0498,
      "contrib_I": 4.9799999999999995
     },
     "N0L0D1B0": {
      "prop": 0.0472,
      "contrib_I": -4.72
     },
     "N0L0D1B1": {
      "prop": 0.0221,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0576,
      "contrib_I": -5.76
     },
     "N0L1D0B1": {
      "prop": 0.0205,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0196,
      "contrib_I": -3.92
     },
     "N0L1D1B1": {
      "prop": 0.0209,
      "contrib_I": -2.09
     },
     "N1L0D0B0": {
      "prop": 0.0479,
      "contrib_I": 4.79
     },
     "N1L0D0B1": {
      "prop": 0.0207,
      "contrib_I": 4.14
     },
     "N1L0D1B0": {
      "prop": 0.0246,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0278,
      "contrib_I": 2.78
     },
     "N1L1D0B0": {
      "prop": 0.0216,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0205,
      "contrib_I": 2.0500000000000003
     },
     "N1L1D1B0": {
      "prop": 0.0236,
      "contrib_I": -2.36
     },
     "N1L1D1B1": {
      "prop": 0.0933,
      "contrib_I": 0.0
     }
    },
    "I": -0.11,
    "categories": {
     "neither": {
      "correct": 0.28,
      "wrong_task": 0.6807,
      "right_task_wrong_class": 0.0393,
      "wrong_task_pred_last": 0.0661
     },
     "level": {
      "correct": 0.2776,
      "wrong_task": 0.677,
      "right_task_wrong_class": 0.0454,
      "wrong_task_pred_last": 0.0743
     },
     "disp": {
      "correct": 0.2791,
      "wrong_task": 0.6778,
      "right_task_wrong_class": 0.0431,
      "wrong_task_pred_last": 0.0928
     },
     "both": {
      "correct": 0.2756,
      "wrong_task": 0.6728,
      "right_task_wrong_class": 0.0516,
      "wrong_task_pred_last": 0.0915
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4718,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.045,
      "contrib_I": 4.5
     },
     "N0L0D1B0": {
      "prop": 0.0509,
      "contrib_I": -5.09
     },
     "N0L0D1B1": {
      "prop": 0.0218,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0558,
      "contrib_I": -5.58
     },
     "N0L1D0B1": {
      "prop": 0.0202,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.019,
      "contrib_I": -3.8
     },
     "N0L1D1B1": {
      "prop": 0.0211,
      "contrib_I": -2.11
     },
     "N1L0D0B0": {
      "prop": 0.058,
      "contrib_I": 5.800000000000001
     },
     "N1L0D0B1": {
      "prop": 0.0201,
      "contrib_I": 4.02
     },
     "N1L0D1B0": {
      "prop": 0.022,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0275,
      "contrib_I": 2.75
     },
     "N1L1D0B0": {
      "prop": 0.0236,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0266,
      "contrib_I": 2.6599999999999997
     },
     "N1L1D1B0": {
      "prop": 0.0239,
      "contrib_I": -2.39
     },
     "N1L1D1B1": {
      "prop": 0.0927,
      "contrib_I": 0.0
     }
    },
    "I": 0.76,
    "categories": {
     "neither": {
      "correct": 0.2944,
      "wrong_task": 0.6578,
      "right_task_wrong_class": 0.0478,
      "wrong_task_pred_last": 0.0678
     },
     "level": {
      "correct": 0.2829,
      "wrong_task": 0.6725,
      "right_task_wrong_class": 0.0446,
      "wrong_task_pred_last": 0.0701
     },
     "disp": {
      "correct": 0.2789,
      "wrong_task": 0.6755,
      "right_task_wrong_class": 0.0456,
      "wrong_task_pred_last": 0.0921
     },
     "both": {
      "correct": 0.275,
      "wrong_task": 0.6734,
      "right_task_wrong_class": 0.0516,
      "wrong_task_pred_last": 0.0901
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.6832,
     "01": 0.1407,
     "10": 0.0368,
     "11": 0.1393
    },
    "level": {
     "00": 0.6816,
     "01": 0.1313,
     "10": 0.0408,
     "11": 0.1463
    },
    "disp": {
     "00": 0.6872,
     "01": 0.1208,
     "10": 0.0337,
     "11": 0.1583
    },
    "both": {
     "00": 0.6946,
     "01": 0.0564,
     "10": 0.0298,
     "11": 0.2192
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_E3R32C_westd.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "dir": "/workspace/ces/final_20260924/e3r32c_close/out",
 "arms": [
  "neither",
  "level",
  "disp",
  "both"
 ],
 "models": {
  "260925861/both": {
   "params": {
    "L1": [
     [
      -2.5463041424065835
     ],
     [
      -2.503807618663543
     ]
    ],
    "L9": [
     [
      -0.1083000790654114,
      0.3024092640741092,
      0.6129354668034177,
      0.9352075210780548,
      1.2228039644089206,
      1.2669612167998285,
      0.9910879798694815,
      0.9686769702363953,
      -1.8707500501355983
     ],
     [
      -0.03319911505189831,
      0.3968233198243608,
      0.5385739553713873,
      1.169034957366877,
      1.337001959214385,
      1.437377479713033,
      1.0602089265871102,
      1.1075526892494842,
      -1.7303202654109568
     ]
    ],
    "AFF": [
     [
      -0.26560086942376687,
      -1.3214200305570594
     ],
     [
      -0.23270943772440142,
      -1.398867255429328
     ]
    ],
    "L9AFF": [
     [
      -0.11224472307612161,
      0.2822195008548306,
      0.5955841606821952,
      0.9265769811726992,
      1.2040886554783277,
      1.2451410394429316,
      0.9803002318537537,
      0.9563786371543525,
      -0.7285606852508023,
      -0.24931883838375993
     ],
     [
      -0.03711662885798051,
      0.3745999791905419,
      0.5254899954687393,
      1.160014535079913,
      1.3225797332809208,
      1.4160704607408854,
      1.046080228495714,
      1.0963581289793758,
      -0.715424233941206,
      -0.21591302463904435
     ]
    ]
   },
   "raw": {
    "J": 25.590000000000003,
    "CE": 3.5193912822574442,
    "J_last": 74.3,
    "J_old": 20.177777777777777,
    "share_last_pred": 0.4588
   },
   "L1": {
    "J": 28.32,
    "CE": 3.271642230187453,
    "J_last": 47.8,
    "J_old": 26.155555555555555,
    "share_last_pred": 0.1341
   },
   "L9": {
    "J": 28.88,
    "CE": 3.196053020634937,
    "J_last": 46.7,
    "J_old": 26.900000000000002,
    "share_last_pred": 0.1316
   },
   "AFF": {
    "J": 28.000000000000004,
    "CE": 3.2588483169391393,
    "J_last": 43.0,
    "J_old": 26.333333333333332,
    "share_last_pred": 0.1258
   },
   "L9AFF": {
    "J": 28.68,
    "CE": 3.1846133599482456,
    "J_last": 42.199999999999996,
    "J_old": 27.177777777777777,
    "share_last_pred": 0.1229
   },
   "task_oracle_J": 65.51,
   "block2_oracle_J": 33.22,
   "y_sha": "9eaf58ba90e035e5"
  },
  "260925862/both": {
   "params": {
    "L1": [
     [
      -2.3794231007639026
     ],
     [
      -2.4574284036713734
     ]
    ],
    "L9": [
     [
      0.6773338761852246,
      0.5720107469977149,
      1.1245288988835618,
      1.1541625617046423,
      1.5206785718421574,
      1.7003997368739148,
      1.346532930176015,
      0.8677436170257619,
      -1.4156625578216953
     ],
     [
      0.7374353290063688,
      0.6820089759478767,
      1.1729035422343137,
      1.0707360497870186,
      1.65483891979774,
      1.8175939140640398,
      1.4696011337074033,
      1.0588637555937768,
      -1.4073376527373702
     ]
    ],
    "AFF": [
     [
      -0.09828218006651386,
      -1.9185642582213465
     ],
     [
      -0.08577187909560087,
      -2.046422303635203
     ]
    ],
    "L9AFF": [
     [
      0.673009739663097,
      0.5713395590384911,
      1.1203283319320332,
      1.1485393787796268,
      1.514804999099009,
      1.6980608991479613,
      1.3392079134118513,
      0.8647346468579479,
      -1.0410378857341387,
      -0.08038750360933278
     ],
     [
      0.7333797995942999,
      0.6809531777853213,
      1.16933777662551,
      1.0661683988582054,
      1.6501294216438,
      1.8151000035966127,
      1.4629008346078136,
      1.0557856292500079,
      -1.0964488384764133,
      -0.06527822645656525
     ]
    ]
   },
   "raw": {
    "J": 25.119999999999997,
    "CE": 3.53704171310185,
    "J_last": 72.89999999999999,
    "J_old": 19.81111111111111,
    "share_last_pred": 0.5072
   },
   "L1": {
    "J": 27.82,
    "CE": 3.2812862724277423,
    "J_last": 46.800000000000004,
    "J_old": 25.711111111111112,
    "share_last_pred": 0.1391
   },
   "L9": {
    "J": 28.299999999999997,
    "CE": 3.1928170766204755,
    "J_last": 46.300000000000004,
    "J_old": 26.3,
    "share_last_pred": 0.1327
   },
   "AFF": {
    "J": 27.750000000000004,
    "CE": 3.279660946977904,
    "J_last": 45.4,
    "J_old": 25.788888888888888,
    "share_last_pred": 0.1365
   },
   "L9AFF": {
    "J": 28.28,
    "CE": 3.1917858773565144,
    "J_last": 45.4,
    "J_old": 26.377777777777776,
    "share_last_pred": 0.1304
   },
   "task_oracle_J": 63.07000000000001,
   "block2_oracle_J": 32.65,
   "y_sha": "a499b9e45eac49d1"
  },
  "260925863/both": {
   "params": {
    "L1": [
     [
      -3.2065091342331256
     ],
     [
      -3.016921758617162
     ]
    ],
    "L9": [
     [
      0.5865695096834959,
      0.4229920908161496,
      0.9176087329076333,
      1.0377866635601596,
      0.9344107598383179,
      0.5137716305443549,
      0.8979885745309035,
      0.7684572725413171,
      -2.567021557320294
     ],
     [
      0.7796403891910858,
      0.4593879858661341,
      1.0181223529985635,
      1.2849181293676601,
      1.121008962609958,
      0.8150814525634086,
      1.0171864919729052,
      0.7747471434857718,
      -2.231863323875999
     ]
    ],
    "AFF": [
     [
      -0.25753157258541154,
      -1.8414071912550798
     ],
     [
      -0.27329328568831945,
      -1.6208142947023843
     ]
    ],
    "L9AFF": [
     [
      0.5829356683320286,
      0.4092699985038607,
      0.9119450104422643,
      1.024057914268109,
      0.9302028421147327,
      0.49697293186844277,
      0.8910009280992057,
      0.7681794726291454,
      -1.2207137059203392,
      -0.25531545869121675
     ],
     [
      0.7707154051071026,
      0.44440141628463753,
      1.0107385384159853,
      1.264053222462811,
      1.1118911354196208,
      0.7931276927267773,
      1.003015617356127,
      0.7730624150252223,
      -0.8867939810071115,
      -0.26464582971403183
     ]
    ]
   },
   "raw": {
    "J": 22.2,
    "CE": 3.7735399265169907,
    "J_last": 80.0,
    "J_old": 15.777777777777777,
    "share_last_pred": 0.5469
   },
   "L1": {
    "J": 25.619999999999997,
    "CE": 3.392217960422982,
    "J_last": 51.9,
    "J_old": 22.7,
    "share_last_pred": 0.1345
   },
   "L9": {
    "J": 25.88,
    "CE": 3.3564236807488315,
    "J_last": 51.7,
    "J_old": 23.01111111111111,
    "share_last_pred": 0.1336
   },
   "AFF": {
    "J": 25.47,
    "CE": 3.3768435692570407,
    "J_last": 48.3,
    "J_old": 22.933333333333334,
    "share_last_pred": 0.1303
   },
   "L9AFF": {
    "J": 25.650000000000002,
    "CE": 3.3414887817276817,
    "J_last": 47.4,
    "J_old": 23.233333333333334,
    "share_last_pred": 0.1277
   },
   "task_oracle_J": 62.0,
   "block2_oracle_J": 30.380000000000003,
   "y_sha": "57d9c3e4c673fce8"
  },
  "260925864/both": {
   "params": {
    "L1": [
     [
      -3.342214110255732
     ],
     [
      -3.3950247412064263
     ]
    ],
    "L9": [
     [
      0.3811726761969794,
      0.715627119243625,
      1.1621564946264353,
      1.0176832794074542,
      0.8617328898303588,
      1.2752295579210673,
      0.9104898536015299,
      0.9266949471931761,
      -2.578292489264252
     ],
     [
      0.33058875078822453,
      0.8985812488945942,
      1.142046815659246,
      1.1731933972612678,
      1.1403209120842304,
      1.4137540839635108,
      1.0902833157616352,
      1.2087159057010861,
      -2.4950929977401883
     ]
    ],
    "AFF": [
     [
      -0.2975106057161713,
      -1.7966037212307702
     ],
     [
      -0.37634555357965843,
      -1.533591408802759
     ]
    ],
    "L9AFF": [
     [
      0.3809034711433249,
      0.7158225762841685,
      1.155856082923489,
      1.0145927531885977,
      0.8519187286221439,
      1.2734615093809447,
      0.8996791351776139,
      0.9092349030194378,
      -1.0709675666847793,
      -0.2922276263859503
     ],
     [
      0.3282072804779079,
      0.8936682470344515,
      1.1305918784220117,
      1.167920534650749,
      1.1264858647698723,
      1.410859164072101,
      1.0797121055496934,
      1.194310291287892,
      -0.6843767123087692,
      -0.36819120015296386
     ]
    ]
   },
   "raw": {
    "J": 22.96,
    "CE": 3.869343290425512,
    "J_last": 67.9,
    "J_old": 17.96666666666667,
    "share_last_pred": 0.5758
   },
   "L1": {
    "J": 27.46,
    "CE": 3.372746338197528,
    "J_last": 39.300000000000004,
    "J_old": 26.144444444444442,
    "share_last_pred": 0.1365
   },
   "L9": {
    "J": 28.33,
    "CE": 3.318200309814221,
    "J_last": 38.5,
    "J_old": 27.200000000000003,
    "share_last_pred": 0.1323
   },
   "AFF": {
    "J": 27.29,
    "CE": 3.352537715230362,
    "J_last": 34.599999999999994,
    "J_old": 26.477777777777778,
    "share_last_pred": 0.1222
   },
   "L9AFF": {
    "J": 28.02,
    "CE": 3.298794085516219,
    "J_last": 33.7,
    "J_old": 27.38888888888889,
    "share_last_pred": 0.1186
   },
   "task_oracle_J": 64.03,
   "block2_oracle_J": 32.2,
   "y_sha": "78c205512ae331f7"
  },
  "260925861/disp": {
   "params": {
    "L1": [
     [
      -5.621234486526707
     ],
     [
      -5.766430934151331
     ]
    ],
    "L9": [
     [
      -0.7609432729262342,
      -0.7455478569360319,
      -1.0611342273150008,
      -1.1243623474532862,
      -1.1414092672937193,
      -1.0882097715161922,
      -1.4617923204868448,
      -1.6704020170909737,
      -6.704541727218867
     ],
     [
      -0.6682465515088264,
      -0.712898976012055,
      -1.0782813021713908,
      -0.9043101807062116,
      -1.0266300536551398,
      -0.9956499221987078,
      -1.41665820495155,
      -1.5427966163702331,
      -6.764501864591112
     ]
    ],
    "AFF": [
     [
      -0.5419221821441601,
      1.5600926007394658
     ],
     [
      -0.4980454747025432,
      1.1011386572443012
     ]
    ],
    "L9AFF": [
     [
      -0.7565723761900679,
      -0.7661536667470425,
      -1.0925685506423157,
      -1.1312641503260505,
      -1.1550338649930536,
      -1.0950548808533456,
      -1.4695382673674244,
      -1.6765695849631774,
      0.5067303326121521,
      -0.5448532398535382
     ],
     [
      -0.6679394868845107,
      -0.7305378751092761,
      -1.1044268915483493,
      -0.9098146594887044,
      -1.038606915855471,
      -1.0027590423976616,
      -1.419601331888815,
      -1.5488142833719247,
      0.12064122674939616,
      -0.49991539343214303
     ]
    ]
   },
   "raw": {
    "J": 18.060000000000002,
    "CE": 4.462594312188011,
    "J_last": 85.0,
    "J_old": 10.622222222222222,
    "share_last_pred": 0.8034
   },
   "L1": {
    "J": 28.89,
    "CE": 3.1610582801083504,
    "J_last": 50.8,
    "J_old": 26.455555555555556,
    "share_last_pred": 0.1355
   },
   "L9": {
    "J": 28.599999999999998,
    "CE": 3.10576013199782,
    "J_last": 50.7,
    "J_old": 26.144444444444442,
    "share_last_pred": 0.136
   },
   "AFF": {
    "J": 28.689999999999998,
    "CE": 3.105214172302003,
    "J_last": 46.7,
    "J_old": 26.68888888888889,
    "share_last_pred": 0.1308
   },
   "L9AFF": {
    "J": 28.49,
    "CE": 3.0495907767399135,
    "J_last": 46.5,
    "J_old": 26.48888888888889,
    "share_last_pred": 0.1301
   },
   "task_oracle_J": 66.35,
   "block2_oracle_J": 34.12,
   "y_sha": "9eaf58ba90e035e5"
  },
  "260925862/disp": {
   "params": {
    "L1": [
     [
      -4.816276445237298
     ],
     [
      -4.996052170685091
     ]
    ],
    "L9": [
     [
      -0.3679055684269355,
      -0.7311564455977578,
      -0.43638561693283173,
      -0.6343182261804576,
      -0.789684021765325,
      -0.7393179017382077,
      -1.1083193057816547,
      -1.429552574696873,
      -5.573594246365097
     ],
     [
      -0.2946979934195612,
      -0.6156994474371817,
      -0.3347251871341831,
      -0.7650510631054569,
      -0.7225719285326111,
      -0.6513593335589684,
      -1.0247094527134988,
      -1.3630653959391088,
      -5.70338890027486
     ]
    ],
    "AFF": [
     [
      -0.3734447199288739,
      0.2505904780958806
     ],
     [
      -0.3844283365995503,
      0.23504646278683505
     ]
    ],
    "L9AFF": [
     [
      -0.36193380379258483,
      -0.7325428321880362,
      -0.42955672847102766,
      -0.6331547332141019,
      -0.7933092720044954,
      -0.7366125538127323,
      -1.1091084406696783,
      -1.4234070735717725,
      -0.5124360636834989,
      -0.37207874579769
     ],
     [
      -0.28800731267392116,
      -0.6142426803445693,
      -0.3257300324671526,
      -0.7578174454530626,
      -0.7221767346546815,
      -0.6463035780691085,
      -1.0207934696178298,
      -1.3547334062915737,
      -0.4808032729020485,
      -0.3826916530514847
     ]
    ]
   },
   "raw": {
    "J": 20.05,
    "CE": 4.171809305968813,
    "J_last": 83.7,
    "J_old": 12.977777777777778,
    "share_last_pred": 0.7636
   },
   "L1": {
    "J": 29.15,
    "CE": 3.13534116572372,
    "J_last": 50.9,
    "J_old": 26.73333333333333,
    "share_last_pred": 0.14
   },
   "L9": {
    "J": 29.03,
    "CE": 3.0836679561077704,
    "J_last": 50.1,
    "J_old": 26.68888888888889,
    "share_last_pred": 0.1414
   },
   "AFF": {
    "J": 28.76,
    "CE": 3.1068665804096613,
    "J_last": 45.1,
    "J_old": 26.944444444444443,
    "share_last_pred": 0.1357
   },
   "L9AFF": {
    "J": 28.660000000000004,
    "CE": 3.0553338272575323,
    "J_last": 44.7,
    "J_old": 26.87777777777778,
    "share_last_pred": 0.1378
   },
   "task_oracle_J": 64.64,
   "block2_oracle_J": 34.0,
   "y_sha": "a499b9e45eac49d1"
  },
  "260925863/disp": {
   "params": {
    "L1": [
     [
      -4.801778969702687
     ],
     [
      -4.6091131823012805
     ]
    ],
    "L9": [
     [
      -0.2556891499063777,
      -0.716404083782219,
      -0.8145273284507273,
      -0.888047919291816,
      -0.9360279665585001,
      -1.379451570945029,
      -1.4451718344894384,
      -1.5415569248314656,
      -5.759145563884834
     ],
     [
      0.019505777890311604,
      -0.5515484886258274,
      -0.6311027852862212,
      -0.48756664137795913,
      -0.6749488635776788,
      -1.0185596509828985,
      -1.2425438327136897,
      -1.4227513528318738,
      -5.351377349242594
     ]
    ],
    "AFF": [
     [
      -0.3383546417813604,
      -0.0516700902893126
     ],
     [
      -0.3293477694473513,
      -0.021786475836101462
     ]
    ],
    "L9AFF": [
     [
      -0.23581959855838733,
      -0.7090568874617668,
      -0.7967768767065859,
      -0.8729210169106261,
      -0.9203407893107125,
      -1.3616513083385413,
      -1.429604273240718,
      -1.5215748907427766,
      -1.0929545425477198,
      -0.32944324339377856
     ],
     [
      0.029664632006103024,
      -0.5530470073890823,
      -0.6194440589576731,
      -0.4827364252129877,
      -0.6716185479624869,
      -1.0104385676317735,
      -1.2362256453071783,
      -1.4118003736278486,
      -0.7877294317658722,
      -0.32636917381633707
     ]
    ]
   },
   "raw": {
    "J": 19.73,
    "CE": 4.0999611702508245,
    "J_last": 86.7,
    "J_old": 12.28888888888889,
    "share_last_pred": 0.7714
   },
   "L1": {
    "J": 29.39,
    "CE": 3.14198757069873,
    "J_last": 54.6,
    "J_old": 26.58888888888889,
    "share_last_pred": 0.1361
   },
   "L9": {
    "J": 29.099999999999998,
    "CE": 3.075582399402468,
    "J_last": 53.800000000000004,
    "J_old": 26.355555555555554,
    "share_last_pred": 0.1359
   },
   "AFF": {
    "J": 29.25,
    "CE": 3.12060497565934,
    "J_last": 51.9,
    "J_old": 26.73333333333333,
    "share_last_pred": 0.1323
   },
   "L9AFF": {
    "J": 29.060000000000002,
    "CE": 3.054603302467809,
    "J_last": 50.9,
    "J_old": 26.633333333333333,
    "share_last_pred": 0.1326
   },
   "task_oracle_J": 65.13,
   "block2_oracle_J": 34.39,
   "y_sha": "57d9c3e4c673fce8"
  },
  "260925864/disp": {
   "params": {
    "L1": [
     [
      -5.3843884606644945
     ],
     [
      -5.358418507740894
     ]
    ],
    "L9": [
     [
      -0.33091150873260783,
      -0.4567418785861477,
      -0.46628006223730173,
      -0.7875570447478493,
      -1.0256075559304234,
      -0.7986729635938165,
      -1.1730951763654842,
      -1.2019870813333795,
      -6.126967948334329
     ],
     [
      -0.23837267344988688,
      -0.29030257903697476,
      -0.428272384199565,
      -0.6595700652289229,
      -0.7881199285270334,
      -0.658477226459253,
      -1.0489423353758127,
      -1.0061311979908463,
      -5.984555822368466
     ]
    ],
    "AFF": [
     [
      -0.5329143576293327,
      1.613954340690846
     ],
     [
      -0.5878462433709006,
      2.0866064613840916
     ]
    ],
    "L9AFF": [
     [
      -0.3262816179048726,
      -0.4614305061805311,
      -0.4891054681887692,
      -0.7925353468843811,
      -1.0549775421963103,
      -0.8062988675115496,
      -1.1759311268669697,
      -1.2100713394171205,
      0.9102563946521426,
      -0.5367122837344995
     ],
     [
      -0.24027468809354774,
      -0.300414352451293,
      -0.4586614783490257,
      -0.6694211545901922,
      -0.8260128842164011,
      -0.6675960412767161,
      -1.06216228389043,
      -1.0208929894234697,
      1.5061647182978402,
      -0.5933564735926607
     ]
    ]
   },
   "raw": {
    "J": 19.09,
    "CE": 4.4029437568569945,
    "J_last": 77.10000000000001,
    "J_old": 12.644444444444444,
    "share_last_pred": 0.7771
   },
   "L1": {
    "J": 29.270000000000003,
    "CE": 3.1521462490852197,
    "J_last": 43.9,
    "J_old": 27.644444444444442,
    "share_last_pred": 0.1468
   },
   "L9": {
    "J": 29.060000000000002,
    "CE": 3.1108121296937745,
    "J_last": 44.7,
    "J_old": 27.32222222222222,
    "share_last_pred": 0.1469
   },
   "AFF": {
    "J": 29.45,
    "CE": 3.088012083509108,
    "J_last": 39.7,
    "J_old": 28.31111111111111,
    "share_last_pred": 0.1347
   },
   "L9AFF": {
    "J": 29.080000000000002,
    "CE": 3.045793726983051,
    "J_last": 39.2,
    "J_old": 27.955555555555556,
    "share_last_pred": 0.1338
   },
   "task_oracle_J": 65.69,
   "block2_oracle_J": 34.56,
   "y_sha": "78c205512ae331f7"
  },
  "260925861/level": {
   "params": {
    "L1": [
     [
      -6.978898059544204
     ],
     [
      -7.017445943366589
     ]
    ],
    "L9": [
     [
      1.2505363448998603,
      1.4912523987421438,
      1.499286460573888,
      1.7077176113949943,
      1.68132616836195,
      1.4788375225099173,
      1.1472586927064632,
      0.8837486642485676,
      -5.830426093073095
     ],
     [
      1.223681169535984,
      1.6111163283726992,
      1.4506779494213287,
      2.0335973080064234,
      1.8724788025382497,
      1.6580013937920295,
      1.2520086682347933,
      1.0913764250375524,
      -5.7542748926443785
     ]
    ],
    "AFF": [
     [
      -0.5007828269670255,
      -1.4501011680205136
     ],
     [
      -0.5002764112727103,
      -1.4480869699489274
     ]
    ],
    "L9AFF": [
     [
      1.2068442454350334,
      1.434001364002453,
      1.4310074446955925,
      1.6764511395084079,
      1.6233611847276836,
      1.4137018797795955,
      1.1138906488703533,
      0.7842681003138682,
      -0.6608673946931977,
      -0.4679050535920565
     ],
     [
      1.1765768487735488,
      1.565634852385446,
      1.4016903552433908,
      2.0024583085087118,
      1.8146423970261627,
      1.5884317301489557,
      1.2194538600130427,
      0.9832659365823803,
      -0.5555745019312535,
      -0.46702151228526534
     ]
    ]
   },
   "raw": {
    "J": 17.61,
    "CE": 5.5334064807719825,
    "J_last": 85.6,
    "J_old": 10.055555555555555,
    "share_last_pred": 0.816
   },
   "L1": {
    "J": 28.98,
    "CE": 3.5658488066335776,
    "J_last": 44.9,
    "J_old": 27.211111111111112,
    "share_last_pred": 0.1173
   },
   "L9": {
    "J": 28.9,
    "CE": 3.4645184334388714,
    "J_last": 43.5,
    "J_old": 27.27777777777778,
    "share_last_pred": 0.1117
   },
   "AFF": {
    "J": 28.89,
    "CE": 3.507801552349042,
    "J_last": 37.1,
    "J_old": 27.977777777777778,
    "share_last_pred": 0.1047
   },
   "L9AFF": {
    "J": 28.74,
    "CE": 3.412345200167915,
    "J_last": 36.3,
    "J_old": 27.900000000000002,
    "share_last_pred": 0.0991
   },
   "task_oracle_J": 70.98,
   "block2_oracle_J": 34.63,
   "y_sha": "9eaf58ba90e035e5"
  },
  "260925862/level": {
   "params": {
    "L1": [
     [
      -6.491057876051053
     ],
     [
      -6.5783200926398795
     ]
    ],
    "L9": [
     [
      1.2691588601333328,
      1.341167694925579,
      2.345457762347815,
      2.0312301714035783,
      2.02070076512862,
      1.7588559785176423,
      1.201566234262001,
      0.5711308944689342,
      -5.273527245495114
     ],
     [
      1.317835698321407,
      1.489785323054971,
      2.241358429397178,
      1.9683812858352085,
      2.114762111744559,
      1.8228187681916204,
      1.316547813845051,
      0.7432206879247926,
      -5.320797055594416
     ]
    ],
    "AFF": [
     [
      -0.43169422868908175,
      -1.6491144472623742
     ],
     [
      -0.4295793705105759,
      -1.732862551454605
     ]
    ],
    "L9AFF": [
     [
      1.258205523939423,
      1.3205859615686921,
      2.3080925877812786,
      1.999762708505055,
      1.954472037028307,
      1.724698859860294,
      1.1311778350028967,
      0.4949694375872822,
      -0.726405774115375,
      -0.4056881403916128
     ],
     [
      1.3067598038999673,
      1.4791886499090143,
      2.2000623585478585,
      1.9485277781741628,
      2.0615651133477364,
      1.7991957891252754,
      1.2539043918825168,
      0.681433556080411,
      -0.7767195484250723,
      -0.4019719404946929
     ]
    ]
   },
   "raw": {
    "J": 17.94,
    "CE": 5.4482729152883405,
    "J_last": 81.5,
    "J_old": 10.877777777777778,
    "share_last_pred": 0.7942
   },
   "L1": {
    "J": 28.58,
    "CE": 3.682202736975778,
    "J_last": 43.1,
    "J_old": 26.966666666666665,
    "share_last_pred": 0.1133
   },
   "L9": {
    "J": 28.38,
    "CE": 3.522446666696548,
    "J_last": 42.199999999999996,
    "J_old": 26.84444444444444,
    "share_last_pred": 0.1103
   },
   "AFF": {
    "J": 28.01,
    "CE": 3.6337595127848252,
    "J_last": 34.599999999999994,
    "J_old": 27.27777777777778,
    "share_last_pred": 0.1056
   },
   "L9AFF": {
    "J": 27.85,
    "CE": 3.4788692348303973,
    "J_last": 33.800000000000004,
    "J_old": 27.18888888888889,
    "share_last_pred": 0.1012
   },
   "task_oracle_J": 70.15,
   "block2_oracle_J": 33.93,
   "y_sha": "a499b9e45eac49d1"
  },
  "260925863/level": {
   "params": {
    "L1": [
     [
      -6.487101998039819
     ],
     [
      -6.350119815341276
     ]
    ],
    "L9": [
     [
      1.0546163687236036,
      0.7741887607962086,
      0.7792227184887405,
      0.7684878975652714,
      0.6401639670947079,
      0.4299010865768326,
      0.5805219846542744,
      0.5161707115605697,
      -5.906270804740186
     ],
     [
      1.3079201269778284,
      0.731974446981526,
      0.9387515308656609,
      1.0867502210288178,
      0.8451771817497317,
      0.738344130610593,
      0.5779372031287665,
      0.465771842017688,
      -5.645178501170238
     ]
    ],
    "AFF": [
     [
      -0.42357946799064145,
      -1.996981235406413
     ],
     [
      -0.4086065826259959,
      -2.0094936202706597
     ]
    ],
    "L9AFF": [
     [
      1.0489096034858183,
      0.7542354740258922,
      0.7452010220466683,
      0.7413452626551271,
      0.6146309125583058,
      0.3830707749397168,
      0.5751515494797559,
      0.4966956160921423,
      -1.478036087305501,
      -0.41953773954725254
     ],
     [
      1.311179813846103,
      0.7109451464585504,
      0.9107570497559198,
      1.0739453715947258,
      0.830336851163165,
      0.6941474494030724,
      0.5781111288728834,
      0.456431266562721,
      -1.372322000911148,
      -0.4032883568679548
     ]
    ]
   },
   "raw": {
    "J": 19.0,
    "CE": 5.125911703445084,
    "J_last": 86.2,
    "J_old": 11.533333333333333,
    "share_last_pred": 0.7758
   },
   "L1": {
    "J": 28.999999999999996,
    "CE": 3.538739699203537,
    "J_last": 48.3,
    "J_old": 26.855555555555554,
    "share_last_pred": 0.1142
   },
   "L9": {
    "J": 29.220000000000002,
    "CE": 3.512132355292353,
    "J_last": 48.5,
    "J_old": 27.07777777777778,
    "share_last_pred": 0.1107
   },
   "AFF": {
    "J": 28.88,
    "CE": 3.4975877203573282,
    "J_last": 42.699999999999996,
    "J_old": 27.344444444444445,
    "share_last_pred": 0.1045
   },
   "L9AFF": {
    "J": 28.96,
    "CE": 3.4720153063854835,
    "J_last": 42.5,
    "J_old": 27.455555555555556,
    "share_last_pred": 0.1028
   },
   "task_oracle_J": 68.74,
   "block2_oracle_J": 34.339999999999996,
   "y_sha": "57d9c3e4c673fce8"
  },
  "260925864/level": {
   "params": {
    "L1": [
     [
      -6.723124834542332
     ],
     [
      -6.620720799975812
     ]
    ],
    "L9": [
     [
      1.3317335596081836,
      1.5479212085163125,
      2.193431021362855,
      1.7259563625852443,
      1.5790528585315455,
      1.5372389013649634,
      0.5487317957564426,
      1.3966183879139058,
      -5.598520051106287
     ],
     [
      1.3769567568432153,
      1.6997961627640858,
      2.2254083007012526,
      1.799185489627454,
      1.8769933269644807,
      1.678523936061627,
      0.7580848859921082,
      1.6987822556115721,
      -5.364055142688531
     ]
    ],
    "AFF": [
     [
      -0.5962074990141885,
      -0.5852309383296419
     ],
     [
      -0.6235323979894242,
      -0.38196555891871636
     ]
    ],
    "L9AFF": [
     [
      1.2945764882038253,
      1.5323466839297972,
      2.1275272802729415,
      1.6863501664022766,
      1.5246307369600027,
      1.4829174694453564,
      0.5078258540524976,
      1.3231327860060431,
      0.2600410644445669,
      -0.569801927908904
     ],
     [
      1.335541057144556,
      1.663610820688343,
      2.164826535207996,
      1.7669481605882602,
      1.8158551519233654,
      1.6186807356331632,
      0.7069029931643119,
      1.619577643344923,
      0.558764799018367,
      -0.592079015563311
     ]
    ]
   },
   "raw": {
    "J": 17.82,
    "CE": 5.592082489855216,
    "J_last": 75.1,
    "J_old": 11.455555555555556,
    "share_last_pred": 0.7977
   },
   "L1": {
    "J": 28.560000000000002,
    "CE": 3.701384396619801,
    "J_last": 35.4,
    "J_old": 27.800000000000004,
    "share_last_pred": 0.116
   },
   "L9": {
    "J": 29.15,
    "CE": 3.569750921171163,
    "J_last": 34.8,
    "J_old": 28.522222222222222,
    "share_last_pred": 0.1115
   },
   "AFF": {
    "J": 28.59,
    "CE": 3.612284578619362,
    "J_last": 29.5,
    "J_old": 28.48888888888889,
    "share_last_pred": 0.104
   },
   "L9AFF": {
    "J": 28.95,
    "CE": 3.487989164245144,
    "J_last": 27.6,
    "J_old": 29.099999999999998,
    "share_last_pred": 0.0965
   },
   "task_oracle_J": 69.54,
   "block2_oracle_J": 34.2,
   "y_sha": "78c205512ae331f7"
  },
  "260925861/neither": {
   "params": {
    "L1": [
     [
      -6.766604782141436
     ],
     [
      -6.7510199613355715
     ]
    ],
    "L9": [
     [
      -0.6276314211963067,
      -0.5720608813901527,
      -0.5482369763429626,
      -0.37386116447562723,
      -0.16056014702177634,
      -0.5141893755727798,
      -1.1346166923946677,
      -1.770203505931184,
      -7.462204135645174
     ],
     [
      -0.6753185223292709,
      -0.5631345857672394,
      -0.6799684758788358,
      -0.17585630379214676,
      -0.048468017280458436,
      -0.36149028510716547,
      -1.0653444691041396,
      -1.5973324050253304,
      -7.407252213931321
     ]
    ],
    "AFF": [
     [
      -0.45899538805163254,
      0.1504393582971826
     ],
     [
      -0.4512951462674214,
      0.060254349417937204
     ]
    ],
    "L9AFF": [
     [
      -0.6551254496962635,
      -0.6291795231835378,
      -0.6069846848191964,
      -0.40485699658054536,
      -0.21716718981758137,
      -0.5584877100440664,
      -1.178093890089395,
      -1.801912741235821,
      -0.5282180498328096,
      -0.4637271115430564
     ],
     [
      -0.6987751775598711,
      -0.6200126967377377,
      -0.7408071178166049,
      -0.20509981673025496,
      -0.09800425000908623,
      -0.4079461815863562,
      -1.1047037040236953,
      -1.6381422555893665,
      -0.5277699019598081,
      -0.4604095932902599
     ]
    ]
   },
   "raw": {
    "J": 16.6,
    "CE": 5.220399678000743,
    "J_last": 85.6,
    "J_old": 8.933333333333334,
    "share_last_pred": 0.8431
   },
   "L1": {
    "J": 29.84,
    "CE": 3.2881431384191258,
    "J_last": 47.4,
    "J_old": 27.88888888888889,
    "share_last_pred": 0.1138
   },
   "L9": {
    "J": 30.270000000000003,
    "CE": 3.217006157398161,
    "J_last": 47.8,
    "J_old": 28.32222222222222,
    "share_last_pred": 0.1155
   },
   "AFF": {
    "J": 29.599999999999998,
    "CE": 3.2407361495432596,
    "J_last": 40.8,
    "J_old": 28.355555555555554,
    "share_last_pred": 0.1014
   },
   "L9AFF": {
    "J": 30.0,
    "CE": 3.1688814165751444,
    "J_last": 40.1,
    "J_old": 28.87777777777778,
    "share_last_pred": 0.1018
   },
   "task_oracle_J": 69.65,
   "block2_oracle_J": 35.3,
   "y_sha": "9eaf58ba90e035e5"
  },
  "260925862/neither": {
   "params": {
    "L1": [
     [
      -6.235311264006947
     ],
     [
      -6.361111075745059
     ]
    ],
    "L9": [
     [
      -0.3562186471544791,
      -0.7065412796169934,
      -0.5525594662802856,
      -0.6149035382444646,
      -0.2814592573875622,
      -0.028945052469357444,
      -1.0791386440866546,
      -2.2787686116869064,
      -7.049030981225055
     ],
     [
      -0.32694681949638854,
      -0.6391125099177527,
      -0.5392446755975489,
      -0.8235897386794279,
      -0.2478497143853781,
      0.05743064697930272,
      -0.9356961989155897,
      -2.2301573230373037,
      -7.158580615062363
     ]
    ],
    "AFF": [
     [
      -0.34895867139733266,
      -0.7959431044520029
     ],
     [
      -0.3441634181149526,
      -0.9644908875903062
     ]
    ],
    "L9AFF": [
     [
      -0.36483715487478885,
      -0.7114153066415306,
      -0.5618285524643909,
      -0.6530710960855158,
      -0.32280569659600883,
      -0.05640615095406878,
      -1.1196044908621,
      -2.3063868846508435,
      -1.4497583512890548,
      -0.36238871458601163
     ],
     [
      -0.3369056050584624,
      -0.6435015235883625,
      -0.5428435198702988,
      -0.8513199069774589,
      -0.28126538404553725,
      0.03566209607713077,
      -0.9637954588054344,
      -2.2599365875680713,
      -1.5438052276412126,
      -0.3620113394985402
     ]
    ]
   },
   "raw": {
    "J": 17.37,
    "CE": 5.151355306191761,
    "J_last": 83.39999999999999,
    "J_old": 10.033333333333333,
    "share_last_pred": 0.833
   },
   "L1": {
    "J": 29.549999999999997,
    "CE": 3.351551514916624,
    "J_last": 45.4,
    "J_old": 27.78888888888889,
    "share_last_pred": 0.1129
   },
   "L9": {
    "J": 30.270000000000003,
    "CE": 3.2032091011681745,
    "J_last": 45.4,
    "J_old": 28.588888888888892,
    "share_last_pred": 0.1126
   },
   "AFF": {
    "J": 29.21,
    "CE": 3.3245178195798175,
    "J_last": 39.2,
    "J_old": 28.1,
    "share_last_pred": 0.0996
   },
   "L9AFF": {
    "J": 30.03,
    "CE": 3.1740922154902544,
    "J_last": 38.9,
    "J_old": 29.044444444444444,
    "share_last_pred": 0.1017
   },
   "task_oracle_J": 68.54,
   "block2_oracle_J": 34.67,
   "y_sha": "a499b9e45eac49d1"
  },
  "260925863/neither": {
   "params": {
    "L1": [
     [
      -6.578819183997861
     ],
     [
      -6.382777496258043
     ]
    ],
    "L9": [
     [
      -0.17832668445648736,
      -0.42448723178982006,
      -0.7466902741757566,
      -0.5255827617851747,
      -0.8265848878631028,
      -1.492343974507247,
      -1.7935805269001768,
      -2.4882065238697315,
      -7.720140662118132
     ],
     [
      0.031995401665165873,
      -0.3171317740233072,
      -0.4728269681726668,
      -0.10877190063392758,
      -0.6495980007221844,
      -1.1388856959681837,
      -1.5436729760855077,
      -2.4676313452036798,
      -7.329980313756168
     ]
    ],
    "AFF": [
     [
      -0.39253901328776497,
      -0.508760048569994
     ],
     [
      -0.40053274144264134,
      -0.2519565845235191
     ]
    ],
    "L9AFF": [
     [
      -0.18435944903336793,
      -0.4333031969673487,
      -0.7663578329255444,
      -0.5382147677099158,
      -0.8334784003361733,
      -1.5315568305445493,
      -1.8158556954049208,
      -2.4941938220493665,
      -1.5943177525444119,
      -0.39748025946192306
     ],
     [
      0.0240092898058153,
      -0.3280543860928674,
      -0.4940328074266681,
      -0.13189955469123124,
      -0.6561264690088527,
      -1.1932931834058105,
      -1.5674210266474953,
      -2.4763527333928343,
      -1.177172888247682,
      -0.40368977911434767
     ]
    ]
   },
   "raw": {
    "J": 17.19,
    "CE": 5.149375515011353,
    "J_last": 86.3,
    "J_old": 9.511111111111111,
    "share_last_pred": 0.8313
   },
   "L1": {
    "J": 28.99,
    "CE": 3.35865270459588,
    "J_last": 53.7,
    "J_old": 26.244444444444444,
    "share_last_pred": 0.1119
   },
   "L9": {
    "J": 30.009999999999998,
    "CE": 3.163231970326529,
    "J_last": 52.7,
    "J_old": 27.48888888888889,
    "share_last_pred": 0.1125
   },
   "AFF": {
    "J": 28.67,
    "CE": 3.326460943958292,
    "J_last": 47.8,
    "J_old": 26.544444444444444,
    "share_last_pred": 0.1004
   },
   "L9AFF": {
    "J": 29.98,
    "CE": 3.1300683984935795,
    "J_last": 48.199999999999996,
    "J_old": 27.955555555555556,
    "share_last_pred": 0.1026
   },
   "task_oracle_J": 68.16,
   "block2_oracle_J": 33.410000000000004,
   "y_sha": "57d9c3e4c673fce8"
  },
  "260925864/neither": {
   "params": {
    "L1": [
     [
      -6.276111222365525
     ],
     [
      -6.3068883320085485
     ]
    ],
    "L9": [
     [
      -0.42437872294179535,
      -0.5630634785303094,
      -0.8275518268369123,
      -1.1219197803557426,
      -1.2446699320257293,
      -0.931153173534194,
      -2.2107689601407166,
      -2.78807678994506,
      -7.638672483410689
     ],
     [
      -0.42041645948617645,
      -0.43409437567267145,
      -0.7708248389970319,
      -1.0035084793470297,
      -1.0216220182445621,
      -0.8269991590004588,
      -2.079407943459793,
      -2.5403298203664897,
      -7.5737528945885835
     ]
    ],
    "AFF": [
     [
      -0.4641733248309564,
      0.7092181823053187
     ],
     [
      -0.48167813776291696,
      0.866105143330487
     ]
    ],
    "L9AFF": [
     [
      -0.4512382546912549,
      -0.5959286597689035,
      -0.8965598362546876,
      -1.1686115277588343,
      -1.2987549892647692,
      -0.9819072638638573,
      -2.2792147699734793,
      -2.856234993699379,
      -0.23399092521054624,
      -0.5008004187207439
     ],
     [
      -0.45426470311780004,
      -0.4725092971601535,
      -0.8511408651437701,
      -1.0474764249765536,
      -1.0831350582696246,
      -0.876591013949621,
      -2.1457782518343786,
      -2.6052560409289995,
      -0.018651587059154262,
      -0.515536187216629
     ]
    ]
   },
   "raw": {
    "J": 16.669999999999998,
    "CE": 5.217272978194202,
    "J_last": 74.4,
    "J_old": 10.255555555555555,
    "share_last_pred": 0.831
   },
   "L1": {
    "J": 29.330000000000002,
    "CE": 3.372315299074137,
    "J_last": 41.8,
    "J_old": 27.944444444444443,
    "share_last_pred": 0.1134
   },
   "L9": {
    "J": 30.39,
    "CE": 3.169661416777727,
    "J_last": 41.4,
    "J_old": 29.166666666666668,
    "share_last_pred": 0.1173
   },
   "AFF": {
    "J": 29.15,
    "CE": 3.3182318326129825,
    "J_last": 35.699999999999996,
    "J_old": 28.42222222222222,
    "share_last_pred": 0.0958
   },
   "L9AFF": {
    "J": 30.14,
    "CE": 3.108863772676356,
    "J_last": 34.4,
    "J_old": 29.666666666666668,
    "share_last_pred": 0.1016
   },
   "task_oracle_J": 68.64,
   "block2_oracle_J": 33.73,
   "y_sha": "78c205512ae331f7"
  }
 },
 "factorial": {
  "260925861": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.6482,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0868,
      "contrib_I": 8.68
     },
     "N0L0D1B0": {
      "prop": 0.022,
      "contrib_I": -2.1999999999999997
     },
     "N0L0D1B1": {
      "prop": 0.0162,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0222,
      "contrib_I": -2.22
     },
     "N0L1D0B1": {
      "prop": 0.0153,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0081,
      "contrib_I": -1.6199999999999999
     },
     "N0L1D1B1": {
      "prop": 0.0152,
      "contrib_I": -1.52
     },
     "N1L0D0B0": {
      "prop": 0.0196,
      "contrib_I": 1.96
     },
     "N1L0D0B1": {
      "prop": 0.0131,
      "contrib_I": 2.62
     },
     "N1L0D1B0": {
      "prop": 0.0066,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0114,
      "contrib_I": 1.1400000000000001
     },
     "N1L1D0B0": {
      "prop": 0.0044,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0098,
      "contrib_I": 0.98
     },
     "N1L1D1B0": {
      "prop": 0.013,
      "contrib_I": -1.3
     },
     "N1L1D1B1": {
      "prop": 0.0881,
      "contrib_I": 0.0
     }
    },
    "I": 6.52,
    "categories": {
     "neither": {
      "correct": 0.166,
      "wrong_task": 0.8177,
      "right_task_wrong_class": 0.0163,
      "wrong_task_pred_last": 0.7444
     },
     "level": {
      "correct": 0.1761,
      "wrong_task": 0.8065,
      "right_task_wrong_class": 0.0174,
      "wrong_task_pred_last": 0.7184
     },
     "disp": {
      "correct": 0.1806,
      "wrong_task": 0.7997,
      "right_task_wrong_class": 0.0197,
      "wrong_task_pred_last": 0.7052
     },
     "both": {
      "correct": 0.2559,
      "wrong_task": 0.707,
      "right_task_wrong_class": 0.0371,
      "wrong_task_pred_last": 0.3755
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4606,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0523,
      "contrib_I": 5.2299999999999995
     },
     "N0L0D1B0": {
      "prop": 0.0496,
      "contrib_I": -4.96
     },
     "N0L0D1B1": {
      "prop": 0.0199,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0542,
      "contrib_I": -5.42
     },
     "N0L1D0B1": {
      "prop": 0.0206,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0213,
      "contrib_I": -4.26
     },
     "N0L1D1B1": {
      "prop": 0.0231,
      "contrib_I": -2.31
     },
     "N1L0D0B0": {
      "prop": 0.057,
      "contrib_I": 5.7
     },
     "N1L0D0B1": {
      "prop": 0.021,
      "contrib_I": 4.2
     },
     "N1L0D1B0": {
      "prop": 0.0226,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0272,
      "contrib_I": 2.7199999999999998
     },
     "N1L1D0B0": {
      "prop": 0.021,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0244,
      "contrib_I": 2.44
     },
     "N1L1D1B0": {
      "prop": 0.0305,
      "contrib_I": -3.05
     },
     "N1L1D1B1": {
      "prop": 0.0947,
      "contrib_I": 0.0
     }
    },
    "I": 0.29,
    "categories": {
     "neither": {
      "correct": 0.2984,
      "wrong_task": 0.6594,
      "right_task_wrong_class": 0.0422,
      "wrong_task_pred_last": 0.0652
     },
     "level": {
      "correct": 0.2898,
      "wrong_task": 0.6652,
      "right_task_wrong_class": 0.045,
      "wrong_task_pred_last": 0.0709
     },
     "disp": {
      "correct": 0.2889,
      "wrong_task": 0.6649,
      "right_task_wrong_class": 0.0462,
      "wrong_task_pred_last": 0.0831
     },
     "both": {
      "correct": 0.2832,
      "wrong_task": 0.6669,
      "right_task_wrong_class": 0.0499,
      "wrong_task_pred_last": 0.0842
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4582,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0529,
      "contrib_I": 5.29
     },
     "N0L0D1B0": {
      "prop": 0.047,
      "contrib_I": -4.7
     },
     "N0L0D1B1": {
      "prop": 0.0189,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0551,
      "contrib_I": -5.510000000000001
     },
     "N0L1D0B1": {
      "prop": 0.021,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0208,
      "contrib_I": -4.16
     },
     "N0L1D1B1": {
      "prop": 0.0234,
      "contrib_I": -2.34
     },
     "N1L0D0B0": {
      "prop": 0.0578,
      "contrib_I": 5.779999999999999
     },
     "N1L0D0B1": {
      "prop": 0.0222,
      "contrib_I": 4.44
     },
     "N1L0D1B0": {
      "prop": 0.0246,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0294,
      "contrib_I": 2.94
     },
     "N1L1D0B0": {
      "prop": 0.0205,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0263,
      "contrib_I": 2.63
     },
     "N1L1D1B0": {
      "prop": 0.0272,
      "contrib_I": -2.7199999999999998
     },
     "N1L1D1B1": {
      "prop": 0.0947,
      "contrib_I": 0.0
     }
    },
    "I": 1.6500000000000001,
    "categories": {
     "neither": {
      "correct": 0.3027,
      "wrong_task": 0.6511,
      "right_task_wrong_class": 0.0462,
      "wrong_task_pred_last": 0.0664
     },
     "level": {
      "correct": 0.289,
      "wrong_task": 0.6633,
      "right_task_wrong_class": 0.0477,
      "wrong_task_pred_last": 0.0667
     },
     "disp": {
      "correct": 0.286,
      "wrong_task": 0.6651,
      "right_task_wrong_class": 0.0489,
      "wrong_task_pred_last": 0.0838
     },
     "both": {
      "correct": 0.2888,
      "wrong_task": 0.6605,
      "right_task_wrong_class": 0.0507,
      "wrong_task_pred_last": 0.0833
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.6634,
     "01": 0.1706,
     "10": 0.0382,
     "11": 0.1278
    },
    "level": {
     "00": 0.6695,
     "01": 0.1544,
     "10": 0.0407,
     "11": 0.1354
    },
    "disp": {
     "00": 0.6769,
     "01": 0.1425,
     "10": 0.0342,
     "11": 0.1464
    },
    "both": {
     "00": 0.6903,
     "01": 0.0538,
     "10": 0.0265,
     "11": 0.2294
    }
   }
  },
  "260925862": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.6434,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0758,
      "contrib_I": 7.580000000000001
     },
     "N0L0D1B0": {
      "prop": 0.0261,
      "contrib_I": -2.6100000000000003
     },
     "N0L0D1B1": {
      "prop": 0.0207,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0239,
      "contrib_I": -2.39
     },
     "N0L1D0B1": {
      "prop": 0.0125,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0073,
      "contrib_I": -1.46
     },
     "N0L1D1B1": {
      "prop": 0.0166,
      "contrib_I": -1.66
     },
     "N1L0D0B0": {
      "prop": 0.019,
      "contrib_I": 1.9
     },
     "N1L0D0B1": {
      "prop": 0.0094,
      "contrib_I": 1.8800000000000001
     },
     "N1L0D1B0": {
      "prop": 0.0075,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0187,
      "contrib_I": 1.87
     },
     "N1L1D0B0": {
      "prop": 0.0065,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.009,
      "contrib_I": 0.8999999999999999
     },
     "N1L1D1B0": {
      "prop": 0.0151,
      "contrib_I": -1.51
     },
     "N1L1D1B1": {
      "prop": 0.0885,
      "contrib_I": 0.0
     }
    },
    "I": 4.5,
    "categories": {
     "neither": {
      "correct": 0.1737,
      "wrong_task": 0.8067,
      "right_task_wrong_class": 0.0196,
      "wrong_task_pred_last": 0.7349
     },
     "level": {
      "correct": 0.1794,
      "wrong_task": 0.7998,
      "right_task_wrong_class": 0.0208,
      "wrong_task_pred_last": 0.6986
     },
     "disp": {
      "correct": 0.2005,
      "wrong_task": 0.7756,
      "right_task_wrong_class": 0.0239,
      "wrong_task_pred_last": 0.6661
     },
     "both": {
      "correct": 0.2512,
      "wrong_task": 0.7069,
      "right_task_wrong_class": 0.0419,
      "wrong_task_pred_last": 0.4225
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.466,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0497,
      "contrib_I": 4.97
     },
     "N0L0D1B0": {
      "prop": 0.0504,
      "contrib_I": -5.04
     },
     "N0L0D1B1": {
      "prop": 0.0223,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0569,
      "contrib_I": -5.6899999999999995
     },
     "N0L1D0B1": {
      "prop": 0.0194,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.02,
      "contrib_I": -4.0
     },
     "N0L1D1B1": {
      "prop": 0.0198,
      "contrib_I": -1.9800000000000002
     },
     "N1L0D0B0": {
      "prop": 0.0535,
      "contrib_I": 5.35
     },
     "N1L0D0B1": {
      "prop": 0.02,
      "contrib_I": 4.0
     },
     "N1L0D1B0": {
      "prop": 0.0234,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0289,
      "contrib_I": 2.8899999999999997
     },
     "N1L1D0B0": {
      "prop": 0.0237,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0193,
      "contrib_I": 1.9300000000000002
     },
     "N1L1D1B0": {
      "prop": 0.0279,
      "contrib_I": -2.79
     },
     "N1L1D1B1": {
      "prop": 0.0988,
      "contrib_I": 0.0
     }
    },
    "I": -0.36,
    "categories": {
     "neither": {
      "correct": 0.2955,
      "wrong_task": 0.6636,
      "right_task_wrong_class": 0.0409,
      "wrong_task_pred_last": 0.066
     },
     "level": {
      "correct": 0.2858,
      "wrong_task": 0.6675,
      "right_task_wrong_class": 0.0467,
      "wrong_task_pred_last": 0.0686
     },
     "disp": {
      "correct": 0.2915,
      "wrong_task": 0.6566,
      "right_task_wrong_class": 0.0519,
      "wrong_task_pred_last": 0.0863
     },
     "both": {
      "correct": 0.2782,
      "wrong_task": 0.6638,
      "right_task_wrong_class": 0.058,
      "wrong_task_pred_last": 0.0883
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4607,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0509,
      "contrib_I": 5.09
     },
     "N0L0D1B0": {
      "prop": 0.0491,
      "contrib_I": -4.91
     },
     "N0L0D1B1": {
      "prop": 0.0218,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0547,
      "contrib_I": -5.47
     },
     "N0L1D0B1": {
      "prop": 0.0203,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0203,
      "contrib_I": -4.06
     },
     "N0L1D1B1": {
      "prop": 0.0195,
      "contrib_I": -1.95
     },
     "N1L0D0B0": {
      "prop": 0.0563,
      "contrib_I": 5.63
     },
     "N1L0D0B1": {
      "prop": 0.0209,
      "contrib_I": 4.18
     },
     "N1L0D1B0": {
      "prop": 0.0259,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0306,
      "contrib_I": 3.06
     },
     "N1L1D0B0": {
      "prop": 0.0243,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0216,
      "contrib_I": 2.16
     },
     "N1L1D1B0": {
      "prop": 0.0257,
      "contrib_I": -2.5700000000000003
     },
     "N1L1D1B1": {
      "prop": 0.0974,
      "contrib_I": 0.0
     }
    },
    "I": 1.16,
    "categories": {
     "neither": {
      "correct": 0.3027,
      "wrong_task": 0.6518,
      "right_task_wrong_class": 0.0455,
      "wrong_task_pred_last": 0.0659
     },
     "level": {
      "correct": 0.2838,
      "wrong_task": 0.672,
      "right_task_wrong_class": 0.0442,
      "wrong_task_pred_last": 0.0669
     },
     "disp": {
      "correct": 0.2903,
      "wrong_task": 0.657,
      "right_task_wrong_class": 0.0527,
      "wrong_task_pred_last": 0.0883
     },
     "both": {
      "correct": 0.283,
      "wrong_task": 0.6598,
      "right_task_wrong_class": 0.0572,
      "wrong_task_pred_last": 0.0823
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.6665,
     "01": 0.1598,
     "10": 0.038,
     "11": 0.1357
    },
    "level": {
     "00": 0.6758,
     "01": 0.1448,
     "10": 0.0384,
     "11": 0.141
    },
    "disp": {
     "00": 0.6757,
     "01": 0.1238,
     "10": 0.0328,
     "11": 0.1677
    },
    "both": {
     "00": 0.6957,
     "01": 0.0531,
     "10": 0.0261,
     "11": 0.2251
    }
   }
  },
  "260925863": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.6541,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0588,
      "contrib_I": 5.88
     },
     "N0L0D1B0": {
      "prop": 0.0321,
      "contrib_I": -3.2099999999999995
     },
     "N0L0D1B1": {
      "prop": 0.0158,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0325,
      "contrib_I": -3.25
     },
     "N0L1D0B1": {
      "prop": 0.0128,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.01,
      "contrib_I": -2.0
     },
     "N0L1D1B1": {
      "prop": 0.012,
      "contrib_I": -1.2
     },
     "N1L0D0B0": {
      "prop": 0.0208,
      "contrib_I": 2.08
     },
     "N1L0D0B1": {
      "prop": 0.0079,
      "contrib_I": 1.58
     },
     "N1L0D1B0": {
      "prop": 0.0072,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0133,
      "contrib_I": 1.3299999999999998
     },
     "N1L1D0B0": {
      "prop": 0.0075,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0083,
      "contrib_I": 0.83
     },
     "N1L1D1B0": {
      "prop": 0.0138,
      "contrib_I": -1.38
     },
     "N1L1D1B1": {
      "prop": 0.0931,
      "contrib_I": 0.0
     }
    },
    "I": 0.66,
    "categories": {
     "neither": {
      "correct": 0.1719,
      "wrong_task": 0.8089,
      "right_task_wrong_class": 0.0192,
      "wrong_task_pred_last": 0.7329
     },
     "level": {
      "correct": 0.19,
      "wrong_task": 0.7898,
      "right_task_wrong_class": 0.0202,
      "wrong_task_pred_last": 0.6787
     },
     "disp": {
      "correct": 0.1973,
      "wrong_task": 0.782,
      "right_task_wrong_class": 0.0207,
      "wrong_task_pred_last": 0.6745
     },
     "both": {
      "correct": 0.222,
      "wrong_task": 0.7393,
      "right_task_wrong_class": 0.0387,
      "wrong_task_pred_last": 0.4577
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4655,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0477,
      "contrib_I": 4.77
     },
     "N0L0D1B0": {
      "prop": 0.0547,
      "contrib_I": -5.47
     },
     "N0L0D1B1": {
      "prop": 0.0198,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0615,
      "contrib_I": -6.15
     },
     "N0L1D0B1": {
      "prop": 0.0175,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0234,
      "contrib_I": -4.68
     },
     "N0L1D1B1": {
      "prop": 0.02,
      "contrib_I": -2.0
     },
     "N1L0D0B0": {
      "prop": 0.055,
      "contrib_I": 5.5
     },
     "N1L0D0B1": {
      "prop": 0.0155,
      "contrib_I": 3.1
     },
     "N1L0D1B0": {
      "prop": 0.0262,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0256,
      "contrib_I": 2.56
     },
     "N1L1D0B0": {
      "prop": 0.0253,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0181,
      "contrib_I": 1.81
     },
     "N1L1D1B0": {
      "prop": 0.0322,
      "contrib_I": -3.2199999999999998
     },
     "N1L1D1B1": {
      "prop": 0.092,
      "contrib_I": 0.0
     }
    },
    "I": -3.7800000000000002,
    "categories": {
     "neither": {
      "correct": 0.2899,
      "wrong_task": 0.6596,
      "right_task_wrong_class": 0.0505,
      "wrong_task_pred_last": 0.0567
     },
     "level": {
      "correct": 0.29,
      "wrong_task": 0.66,
      "right_task_wrong_class": 0.05,
      "wrong_task_pred_last": 0.0639
     },
     "disp": {
      "correct": 0.2939,
      "wrong_task": 0.6502,
      "right_task_wrong_class": 0.0559,
      "wrong_task_pred_last": 0.0796
     },
     "both": {
      "correct": 0.2562,
      "wrong_task": 0.6846,
      "right_task_wrong_class": 0.0592,
      "wrong_task_pred_last": 0.0803
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4574,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0457,
      "contrib_I": 4.569999999999999
     },
     "N0L0D1B0": {
      "prop": 0.059,
      "contrib_I": -5.8999999999999995
     },
     "N0L0D1B1": {
      "prop": 0.018,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0621,
      "contrib_I": -6.21
     },
     "N0L1D0B1": {
      "prop": 0.0204,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0198,
      "contrib_I": -3.9600000000000004
     },
     "N0L1D1B1": {
      "prop": 0.0175,
      "contrib_I": -1.7500000000000002
     },
     "N1L0D0B0": {
      "prop": 0.0562,
      "contrib_I": 5.62
     },
     "N1L0D0B1": {
      "prop": 0.019,
      "contrib_I": 3.8
     },
     "N1L0D1B0": {
      "prop": 0.0261,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0264,
      "contrib_I": 2.64
     },
     "N1L1D0B0": {
      "prop": 0.0283,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0199,
      "contrib_I": 1.9900000000000002
     },
     "N1L1D1B0": {
      "prop": 0.0323,
      "contrib_I": -3.2300000000000004
     },
     "N1L1D1B1": {
      "prop": 0.0919,
      "contrib_I": 0.0
     }
    },
    "I": -2.4299999999999997,
    "categories": {
     "neither": {
      "correct": 0.3001,
      "wrong_task": 0.6474,
      "right_task_wrong_class": 0.0525,
      "wrong_task_pred_last": 0.0582
     },
     "level": {
      "correct": 0.2922,
      "wrong_task": 0.6576,
      "right_task_wrong_class": 0.0502,
      "wrong_task_pred_last": 0.0602
     },
     "disp": {
      "correct": 0.291,
      "wrong_task": 0.6548,
      "right_task_wrong_class": 0.0542,
      "wrong_task_pred_last": 0.0799
     },
     "both": {
      "correct": 0.2588,
      "wrong_task": 0.681,
      "right_task_wrong_class": 0.0602,
      "wrong_task_pred_last": 0.0798
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.6775,
     "01": 0.1506,
     "10": 0.0326,
     "11": 0.1393
    },
    "level": {
     "00": 0.6721,
     "01": 0.1379,
     "10": 0.0379,
     "11": 0.1521
    },
    "disp": {
     "00": 0.674,
     "01": 0.1287,
     "10": 0.0321,
     "11": 0.1652
    },
    "both": {
     "00": 0.7157,
     "01": 0.0623,
     "10": 0.0281,
     "11": 0.1939
    }
   }
  },
  "260925864": {
   "raw": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.6582,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0616,
      "contrib_I": 6.16
     },
     "N0L0D1B0": {
      "prop": 0.0305,
      "contrib_I": -3.05
     },
     "N0L0D1B1": {
      "prop": 0.019,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0249,
      "contrib_I": -2.4899999999999998
     },
     "N0L1D0B1": {
      "prop": 0.0154,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.008,
      "contrib_I": -1.6
     },
     "N0L1D1B1": {
      "prop": 0.0157,
      "contrib_I": -1.5699999999999998
     },
     "N1L0D0B0": {
      "prop": 0.0197,
      "contrib_I": 1.97
     },
     "N1L0D0B1": {
      "prop": 0.0104,
      "contrib_I": 2.08
     },
     "N1L0D1B0": {
      "prop": 0.0079,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.0145,
      "contrib_I": 1.4500000000000002
     },
     "N1L1D0B0": {
      "prop": 0.0086,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0103,
      "contrib_I": 1.03
     },
     "N1L1D1B0": {
      "prop": 0.0126,
      "contrib_I": -1.26
     },
     "N1L1D1B1": {
      "prop": 0.0827,
      "contrib_I": 0.0
     }
    },
    "I": 2.7199999999999998,
    "categories": {
     "neither": {
      "correct": 0.1667,
      "wrong_task": 0.8047,
      "right_task_wrong_class": 0.0286,
      "wrong_task_pred_last": 0.7321
     },
     "level": {
      "correct": 0.1782,
      "wrong_task": 0.7919,
      "right_task_wrong_class": 0.0299,
      "wrong_task_pred_last": 0.6996
     },
     "disp": {
      "correct": 0.1909,
      "wrong_task": 0.7788,
      "right_task_wrong_class": 0.0303,
      "wrong_task_pred_last": 0.6788
     },
     "both": {
      "correct": 0.2296,
      "wrong_task": 0.7266,
      "right_task_wrong_class": 0.0438,
      "wrong_task_pred_last": 0.487
     }
    }
   },
   "L1": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4628,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0509,
      "contrib_I": 5.09
     },
     "N0L0D1B0": {
      "prop": 0.0549,
      "contrib_I": -5.489999999999999
     },
     "N0L0D1B1": {
      "prop": 0.0205,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0546,
      "contrib_I": -5.46
     },
     "N0L1D0B1": {
      "prop": 0.0218,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0217,
      "contrib_I": -4.34
     },
     "N0L1D1B1": {
      "prop": 0.0195,
      "contrib_I": -1.95
     },
     "N1L0D0B0": {
      "prop": 0.0548,
      "contrib_I": 5.48
     },
     "N1L0D0B1": {
      "prop": 0.0183,
      "contrib_I": 3.66
     },
     "N1L0D1B0": {
      "prop": 0.0272,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.025,
      "contrib_I": 2.5
     },
     "N1L1D0B0": {
      "prop": 0.0221,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.022,
      "contrib_I": 2.1999999999999997
     },
     "N1L1D1B0": {
      "prop": 0.0273,
      "contrib_I": -2.73
     },
     "N1L1D1B1": {
      "prop": 0.0966,
      "contrib_I": 0.0
     }
    },
    "I": -1.04,
    "categories": {
     "neither": {
      "correct": 0.2933,
      "wrong_task": 0.6627,
      "right_task_wrong_class": 0.044,
      "wrong_task_pred_last": 0.0676
     },
     "level": {
      "correct": 0.2856,
      "wrong_task": 0.6653,
      "right_task_wrong_class": 0.0491,
      "wrong_task_pred_last": 0.0776
     },
     "disp": {
      "correct": 0.2927,
      "wrong_task": 0.6582,
      "right_task_wrong_class": 0.0491,
      "wrong_task_pred_last": 0.0987
     },
     "both": {
      "correct": 0.2746,
      "wrong_task": 0.6722,
      "right_task_wrong_class": 0.0532,
      "wrong_task_pred_last": 0.093
     }
    }
   },
   "L9": {
    "patterns": {
     "N0L0D0B0": {
      "prop": 0.4523,
      "contrib_I": 0.0
     },
     "N0L0D0B1": {
      "prop": 0.0485,
      "contrib_I": 4.8500000000000005
     },
     "N0L0D1B0": {
      "prop": 0.0556,
      "contrib_I": -5.56
     },
     "N0L0D1B1": {
      "prop": 0.0202,
      "contrib_I": 0.0
     },
     "N0L1D0B0": {
      "prop": 0.0565,
      "contrib_I": -5.65
     },
     "N0L1D0B1": {
      "prop": 0.0237,
      "contrib_I": 0.0
     },
     "N0L1D1B0": {
      "prop": 0.0194,
      "contrib_I": -3.88
     },
     "N0L1D1B1": {
      "prop": 0.0199,
      "contrib_I": -1.9900000000000002
     },
     "N1L0D0B0": {
      "prop": 0.0581,
      "contrib_I": 5.81
     },
     "N1L0D0B1": {
      "prop": 0.0216,
      "contrib_I": 4.32
     },
     "N1L0D1B0": {
      "prop": 0.0262,
      "contrib_I": 0.0
     },
     "N1L0D1B1": {
      "prop": 0.026,
      "contrib_I": 2.6
     },
     "N1L1D0B0": {
      "prop": 0.0245,
      "contrib_I": 0.0
     },
     "N1L1D0B1": {
      "prop": 0.0242,
      "contrib_I": 2.42
     },
     "N1L1D1B0": {
      "prop": 0.0241,
      "contrib_I": -2.41
     },
     "N1L1D1B1": {
      "prop": 0.0992,
      "contrib_I": 0.0
     }
    },
    "I": 0.51,
    "categories": {
     "neither": {
      "correct": 0.3039,
      "wrong_task": 0.6502,
      "right_task_wrong_class": 0.0459,
      "wrong_task_pred_last": 0.0722
     },
     "level": {
      "correct": 0.2915,
      "wrong_task": 0.6604,
      "right_task_wrong_class": 0.0481,
      "wrong_task_pred_last": 0.0739
     },
     "disp": {
      "correct": 0.2906,
      "wrong_task": 0.6594,
      "right_task_wrong_class": 0.05,
      "wrong_task_pred_last": 0.0982
     },
     "both": {
      "correct": 0.2833,
      "wrong_task": 0.6659,
      "right_task_wrong_class": 0.0508,
      "wrong_task_pred_last": 0.0896
     }
    }
   },
   "transitions_raw_to_L1": {
    "neither": {
     "00": 0.6741,
     "01": 0.1592,
     "10": 0.0326,
     "11": 0.1341
    },
    "level": {
     "00": 0.6747,
     "01": 0.1471,
     "10": 0.0397,
     "11": 0.1385
    },
    "disp": {
     "00": 0.6741,
     "01": 0.135,
     "10": 0.0332,
     "11": 0.1577
    },
    "both": {
     "00": 0.6968,
     "01": 0.0736,
     "10": 0.0286,
     "11": 0.201
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_FACTORIAL_LADDER.json <==
{
 "E3C_R18": {
  "roots": [
   "260925841",
   "260925842",
   "260925843",
   "260925844",
   "260925845",
   "260925846",
   "260925847",
   "260925848"
  ],
  "arms": {
   "neither": {
    "raw": {
     "n": 8,
     "mean": 22.468,
     "lo": 21.792,
     "hi": 23.143,
     "p2": 1.4095031566268287e-11
    },
    "L1": {
     "n": 8,
     "mean": 39.618,
     "lo": 38.899,
     "hi": 40.336,
     "p2": 4.1357176118985287e-13
    },
    "L9": {
     "n": 8,
     "mean": 43.58,
     "lo": 42.727,
     "hi": 44.433,
     "p2": 7.015291331010865e-13
    },
    "AFF": {
     "n": 8,
     "mean": 39.612,
     "lo": 38.938,
     "hi": 40.287,
     "p2": 2.661707262245892e-13
    },
    "L9AFF": {
     "n": 8,
     "mean": 43.671,
     "lo": 42.82,
     "hi": 44.523,
     "p2": 6.827064887131361e-13
    },
    "task_oracle_J": {
     "n": 8,
     "mean": 79.719,
     "lo": 78.75,
     "hi": 80.687,
     "p2": 2.4973831010850146e-14
    },
    "block2_oracle_J": {
     "n": 8,
     "mean": 44.109,
     "lo": 43.034,
     "hi": 45.184,
     "p2": 3.260612853194058e-12
    },
    "CE_raw": {
     "n": 8,
     "mean": 4.436,
     "lo": 4.346,
     "hi": 4.525,
     "p2": 8.602972570423156e-13
    },
    "CE_L1": {
     "n": 8,
     "mean": 2.561,
     "lo": 2.511,
     "hi": 2.611,
     "p2": 6.955592722009179e-13
    },
    "CE_L9": {
     "n": 8,
     "mean": 2.291,
     "lo": 2.252,
     "hi": 2.331,
     "p2": 2.9461672372371463e-13
    },
    "CE_AFF": {
     "n": 8,
     "mean": 2.533,
     "lo": 2.48,
     "hi": 2.586,
     "p2": 1.0767511506659233e-12
    },
    "CE_L9AFF": {
     "n": 8,
     "mean": 2.261,
     "lo": 2.222,
     "hi": 2.301,
     "p2": 3.2389642514168146e-13
    }
   },
   "level": {
    "raw": {
     "n": 8,
     "mean": 25.101,
     "lo": 24.157,
     "hi": 26.046,
     "p2": 6.77359177964251e-11
    },
    "L1": {
     "n": 8,
     "mean": 39.948,
     "lo": 39.136,
     "hi": 40.759,
     "p2": 9.124301400005574e-13
    },
    "L9": {
     "n": 8,
     "mean": 42.153,
     "lo": 41.409,
     "hi": 42.896,
     "p2": 3.3918708097071464e-13
    },
    "AFF": {
     "n": 8,
     "mean": 39.969,
     "lo": 39.173,
     "hi": 40.765,
     "p2": 7.927307267351319e-13
    },
    "L9AFF": {
     "n": 8,
     "mean": 42.125,
     "lo": 41.386,
     "hi": 42.864,
     "p2": 3.266258844058112e-13
    },
    "task_oracle_J": {
     "n": 8,
     "mean": 79.396,
     "lo": 78.44,
     "hi": 80.353,
     "p2": 2.3514469255567033e-14
    },
    "block2_oracle_J": {
     "n": 8,
     "mean": 44.606,
     "lo": 43.489,
     "hi": 45.724,
     "p2": 3.948146551409116e-12
    },
    "CE_raw": {
     "n": 8,
     "mean": 4.286,
     "lo": 4.21,
     "hi": 4.361,
     "p2": 3.400460444732196e-13
    },
    "CE_L1": {
     "n": 8,
     "mean": 2.722,
     "lo": 2.653,
     "hi": 2.791,
     "p2": 4.273160121584393e-12
    },
    "CE_L9": {
     "n": 8,
     "mean": 2.447,
     "lo": 2.394,
     "hi": 2.5,
     "p2": 1.418569818586034e-12
    },
    "CE_AFF": {
     "n": 8,
     "mean": 2.69,
     "lo": 2.62,
     "hi": 2.76,
     "p2": 5.322051317953691e-12
    },
    "CE_L9AFF": {
     "n": 8,
     "mean": 2.416,
     "lo": 2.364,
     "hi": 2.468,
     "p2": 1.3692684203478461e-12
    }
   },
   "disp": {
    "raw": {
     "n": 8,
     "mean": 28.422,
     "lo": 27.501,
     "hi": 29.344,
     "p2": 2.404465278646031e-11
    },
    "L1": {
     "n": 8,
     "mean": 39.875,
     "lo": 39.1,
     "hi": 40.65,
     "p2": 6.670220427263511e-13
    },
    "L9": {
     "n": 8,
     "mean": 42.861,
     "lo": 41.839,
     "hi": 43.883,
     "p2": 2.7926562866619116e-12
    },
    "AFF": {
     "n": 8,
     "mean": 39.909,
     "lo": 39.122,
     "hi": 40.695,
     "p2": 7.379588924182054e-13
    },
    "L9AFF": {
     "n": 8,
     "mean": 42.916,
     "lo": 41.865,
     "hi": 43.968,
     "p2": 3.3730124607884524e-12
    },
    "task_oracle_J": {
     "n": 8,
     "mean": 76.709,
     "lo": 76.032,
     "hi": 77.385,
     "p2": 2.6533092244037236e-15
    },
    "block2_oracle_J": {
     "n": 8,
     "mean": 44.25,
     "lo": 43.266,
     "hi": 45.234,
     "p2": 1.7185119392486968e-12
    },
    "CE_raw": {
     "n": 8,
     "mean": 3.722,
     "lo": 3.63,
     "hi": 3.815,
     "p2": 3.803429525401312e-12
    },
    "CE_L1": {
     "n": 8,
     "mean": 2.749,
     "lo": 2.712,
     "hi": 2.786,
     "p2": 5.28706065385459e-14
    },
    "CE_L9": {
     "n": 8,
     "mean": 2.502,
     "lo": 2.459,
     "hi": 2.544,
     "p2": 2.611421778410027e-13
    },
    "CE_AFF": {
     "n": 8,
     "mean": 2.729,
     "lo": 2.689,
     "hi": 2.768,
     "p2": 8.546362531780758e-14
    },
    "CE_L9AFF": {
     "n": 8,
     "mean": 2.483,
     "lo": 2.439,
     "hi": 2.526,
     "p2": 3.266817232809848e-13
    }
   },
   "both": {
    "raw": {
     "n": 8,
     "mean": 36.779,
     "lo": 35.71,
     "hi": 37.847,
     "p2": 1.1134436568214171e-11
    },
    "L1": {
     "n": 8,
     "mean": 41.411,
     "lo": 40.751,
     "hi": 42.072,
     "p2": 1.6790383233744686e-13
    },
    "L9": {
     "n": 8,
     "mean": 41.718,
     "lo": 41.046,
     "hi": 42.389,
     "p2": 1.7807036238437316e-13
    },
    "AFF": {
     "n": 8,
     "mean": 41.426,
     "lo": 40.769,
     "hi": 42.083,
     "p2": 1.6132778737751668e-13
    },
    "L9AFF": {
     "n": 8,
     "mean": 41.73,
     "lo": 41.053,
     "hi": 42.407,
     "p2": 1.8840089115522322e-13
    },
    "task_oracle_J": {
     "n": 8,
     "mean": 74.604,
     "lo": 73.625,
     "hi": 75.582,
     "p2": 4.262287980341423e-14
    },
    "block2_oracle_J": {
     "n": 8,
     "mean": 45.994,
     "lo": 45.203,
     "hi": 46.785,
     "p2": 2.8356649790684786e-13
    },
    "CE_raw": {
     "n": 8,
     "mean": 2.926,
     "lo": 2.806,
     "hi": 3.045,
     "p2": 1.2058767456026456e-10
    },
    "CE_L1": {
     "n": 8,
     "mean": 2.623,
     "lo": 2.591,
     "hi": 2.654,
     "p2": 2.3476018276098066e-14
    },
    "CE_L9": {
     "n": 8,
     "mean": 2.596,
     "lo": 2.567,
     "hi": 2.625,
     "p2": 1.3812052314309389e-14
    },
    "CE_AFF": {
     "n": 8,
     "mean": 2.611,
     "lo": 2.578,
     "hi": 2.644,
     "p2": 3.378427761239105e-14
    },
    "CE_L9AFF": {
     "n": 8,
     "mean": 2.584,
     "lo": 2.554,
     "hi": 2.615,
     "p2": 2.141374758363134e-14
    }
   }
  },
  "interaction": {
   "raw": {
    "n": 8,
    "mean": 5.723,
    "lo": 4.205,
    "hi": 7.24,
    "p2": 4.5313866043141916e-05
   },
   "L1": {
    "n": 8,
    "mean": 1.206,
    "lo": 0.271,
    "hi": 2.141,
    "p2": 0.018555047820375096
   },
   "L9": {
    "n": 8,
    "mean": 0.284,
    "lo": -0.327,
    "hi": 0.894,
    "p2": 0.30804737599114457
   },
   "AFF": {
    "n": 8,
    "mean": 1.161,
    "lo": 0.302,
    "hi": 2.021,
    "p2": 0.015180720062424404
   },
   "L9AFF": {
    "n": 8,
    "mean": 0.36,
    "lo": -0.408,
    "hi": 1.128,
    "p2": 0.304576378186376
   },
   "task_oracle_J": {
    "n": 8,
    "mean": -1.783,
    "lo": -2.772,
    "hi": -0.793,
    "p2": 0.003748191913241053
   },
   "block2_oracle_J": {
    "n": 8,
    "mean": 1.246,
    "lo": 0.376,
    "hi": 2.117,
    "p2": 0.011669900687248902
   },
   "CE_raw": {
    "n": 8,
    "mean": 0.647,
    "lo": 0.496,
    "hi": 0.797,
    "p2": 1.9263628052602196e-05
   },
   "CE_L1": {
    "n": 8,
    "mean": 0.287,
    "lo": 0.23,
    "hi": 0.344,
    "p2": 6.8196312808725226e-06
   },
   "CE_L9": {
    "n": 8,
    "mean": 0.062,
    "lo": 0.021,
    "hi": 0.102,
    "p2": 0.008389615850693234
   },
   "CE_AFF": {
    "n": 8,
    "mean": 0.275,
    "lo": 0.222,
    "hi": 0.328,
    "p2": 5.715139426774892e-06
   },
   "CE_L9AFF": {
    "n": 8,
    "mean": 0.053,
    "lo": 0.016,
    "hi": 0.089,
    "p2": 0.011344859739674347
   },
   "L9_minus_L1": {
    "n": 8,
    "mean": -0.923,
    "lo": -1.36,
    "hi": -0.485,
    "p2": 0.0015990033598053412
   },
   "L9_minus_task_oracle": {
    "n": 8,
    "mean": 2.066,
    "lo": 0.819,
    "hi": 3.313,
    "p2": 0.005763370064074965
   }
  },
  "ladder_gain": {
   "both-neither": {
    "raw": {
     "n": 8,
     "mean": 14.311,
     "lo": 13.009,
     "hi": 15.614,
     "p2": 3.1997723131930326e-08
    },
    "L1": {
     "n": 8,
     "mean": 1.794,
     "lo": 0.842,
     "hi": 2.746,
     "p2": 0.002950854241462143
    },
    "L9": {
     "n": 8,
     "mean": -1.863,
     "lo": -2.492,
     "hi": -1.233,
     "p2": 0.0002120008763696491
    },
    "AFF": {
     "n": 8,
     "mean": 1.814,
     "lo": 0.912,
     "hi": 2.715,
     "p2": 0.0020656712744518764
    },
    "L9AFF": {
     "n": 8,
     "mean": -1.941,
     "lo": -2.536,
     "hi": -1.346,
     "p2": 0.00011469548192933474
    },
    "task_oracle_J": {
     "n": 8,
     "mean": -5.115,
     "lo": -5.78,
     "hi": -4.45,
     "p2": 3.769196003839177e-07
    }
   },
   "both-level": {
    "raw": {
     "n": 8,
     "mean": 11.678,
     "lo": 10.337,
     "hi": 13.018,
     "p2": 1.597661473587155e-07
    },
    "L1": {
     "n": 8,
     "mean": 1.464,
     "lo": 0.749,
     "hi": 2.179,
     "p2": 0.0018790692433136324
    },
    "L9": {
     "n": 8,
     "mean": -0.435,
     "lo": -0.934,
     "hi": 0.064,
     "p2": 0.07805600262385969
    },
    "AFF": {
     "n": 8,
     "mean": 1.458,
     "lo": 0.748,
     "hi": 2.167,
     "p2": 0.0018382063009429114
    },
    "L9AFF": {
     "n": 8,
     "mean": -0.395,
     "lo": -0.961,
     "hi": 0.171,
     "p2": 0.14301797636591435
    },
    "task_oracle_J": {
     "n": 8,
     "mean": -4.793,
     "lo": -5.649,
     "hi": -3.936,
     "p2": 3.2891504178475753e-06
    }
   },
   "both-disp": {
    "raw": {
     "n": 8,
     "mean": 8.356,
     "lo": 6.918,
     "hi": 9.794,
     "p2": 2.5477940226023058e-06
    },
    "L1": {
     "n": 8,
     "mean": 1.536,
     "lo": 0.674,
     "hi": 2.398,
     "p2": 0.00396074594083215
    },
    "L9": {
     "n": 8,
     "mean": -1.144,
     "lo": -1.883,
     "hi": -0.405,
     "p2": 0.00807045377440504
    },
    "AFF": {
     "n": 8,
     "mean": 1.518,
     "lo": 0.648,
     "hi": 2.387,
     "p2": 0.004422007772659839
    },
    "L9AFF": {
     "n": 8,
     "mean": -1.186,
     "lo": -1.976,
     "hi": -0.396,
     "p2": 0.009324753210406109
    },
    "task_oracle_J": {
     "n": 8,
     "mean": -2.105,
     "lo": -2.763,
     "hi": -1.447,
     "p2": 0.00013018758290793127
    }
   },
   "level-neither": {
    "raw": {
     "n": 8,
     "mean": 2.634,
     "lo": 2.094,
     "hi": 3.174,
     "p2": 8.27956584873344e-06
    },
    "L1": {
     "n": 8,
     "mean": 0.33,
     "lo": -0.227,
     "hi": 0.887,
     "p2": 0.20372251110500988
    },
    "L9": {
     "n": 8,
     "mean": -1.428,
     "lo": -1.666,
     "hi": -1.189,
     "p2": 2.067290989071395e-06
    },
    "AFF": {
     "n": 8,
     "mean": 0.356,
     "lo": -0.147,
     "hi": 0.86,
     "p2": 0.1383322910293475
    },
    "L9AFF": {
     "n": 8,
     "mean": -1.546,
     "lo": -1.805,
     "hi": -1.287,
     "p2": 2.130925422648024e-06
    },
    "task_oracle_J": {
     "n": 8,
     "mean": -0.322,
     "lo": -0.837,
     "hi": 0.192,
     "p2": 0.1815567862458987
    }
   },
   "disp-neither": {
    "raw": {
     "n": 8,
     "mean": 5.955,
     "lo": 5.317,
     "hi": 6.593,
     "p2": 9.942013319716559e-08
    },
    "L1": {
     "n": 8,
     "mean": 0.257,
     "lo": -0.507,
     "hi": 1.022,
     "p2": 0.45206206704173424
    },
    "L9": {
     "n": 8,
     "mean": -0.719,
     "lo": -1.323,
     "hi": -0.114,
     "p2": 0.0261299890476052
    },
    "AFF": {
     "n": 8,
     "mean": 0.296,
     "lo": -0.391,
     "hi": 0.984,
     "p2": 0.3421304976005901
    },
    "L9AFF": {
     "n": 8,
     "mean": -0.755,
     "lo": -1.385,
     "hi": -0.125,
     "p2": 0.02530355103640538
    },
    "task_oracle_J": {
     "n": 8,
     "mean": -3.01,
     "lo": -3.411,
     "hi": -2.609,
     "p2": 4.460535958355974e-07
    }
   }
  },
  "patterns": {
   "raw": {
    "N0L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 55.973,
      "lo": 54.788,
      "hi": 57.157,
      "p2": 1.2094788748199284e-12
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 9.389,
      "lo": 8.146,
      "hi": 10.632,
      "p2": 4.2623313186233476e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 9.389,
      "lo": 8.146,
      "hi": 10.632,
      "p2": 4.2623313186233476e-07
     }
    },
    "N0L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 2.121,
      "lo": 1.903,
      "hi": 2.34,
      "p2": 7.540864367173808e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.121,
      "lo": -2.34,
      "hi": -1.903,
      "p2": 7.540864367173808e-08
     }
    },
    "N0L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 3.478,
      "lo": 3.19,
      "hi": 3.765,
      "p2": 1.628293197572322e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 1.52,
      "lo": 1.324,
      "hi": 1.716,
      "p2": 3.509525882734513e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": -1.52,
      "lo": -1.716,
      "hi": -1.324,
      "p2": 3.509525882734513e-07
     }
    },
    "N0L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 1.701,
      "lo": 1.515,
      "hi": 1.887,
      "p2": 1.1391327731832832e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 0.656,
      "lo": 0.557,
      "hi": 0.756,
      "p2": 1.0712225810120904e-06
     },
     "contrib_I": {
      "n": 8,
      "mean": -1.312,
      "lo": -1.511,
      "hi": -1.114,
      "p2": 1.0712225810120904e-06
     }
    },
    "N0L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.695,
      "lo": 2.588,
      "hi": 2.802,
      "p2": 1.003721363136858e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.695,
      "lo": -2.802,
      "hi": -2.588,
      "p2": 1.003721363136858e-10
     }
    },
    "N1L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 0.745,
      "lo": 0.641,
      "hi": 0.849,
      "p2": 6.294586193187321e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.745,
      "lo": 0.641,
      "hi": 0.849,
      "p2": 6.294586193187321e-07
     }
    },
    "N1L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 0.883,
      "lo": 0.768,
      "hi": 0.997,
      "p2": 3.749400472836459e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 1.765,
      "lo": 1.536,
      "hi": 1.994,
      "p2": 3.749400472836459e-07
     }
    },
    "N1L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 0.504,
      "lo": 0.466,
      "hi": 0.541,
      "p2": 7.734352498032045e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 1.808,
      "lo": 1.627,
      "hi": 1.988,
      "p2": 6.181991855167128e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 1.808,
      "lo": 1.627,
      "hi": 1.988,
      "p2": 6.181991855167128e-08
     }
    },
    "N1L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 0.432,
      "lo": 0.378,
      "hi": 0.487,
      "p2": 2.963055138816332e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 0.935,
      "lo": 0.808,
      "hi": 1.062,
      "p2": 5.147885733127169e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.935,
      "lo": 0.808,
      "hi": 1.062,
      "p2": 5.147885733127169e-07
     }
    },
    "N1L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 1.27,
      "lo": 1.039,
      "hi": 1.501,
      "p2": 3.680218936134152e-06
     },
     "contrib_I": {
      "n": 8,
      "mean": -1.27,
      "lo": -1.501,
      "hi": -1.039,
      "p2": 3.680218936134152e-06
     }
    },
    "N1L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 15.891,
      "lo": 15.067,
      "hi": 16.715,
      "p2": 6.371930806688181e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    }
   },
   "L1": {
    "N0L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 39.829,
      "lo": 38.932,
      "hi": 40.726,
      "p2": 1.871075153839517e-12
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 5.144,
      "lo": 4.754,
      "hi": 5.534,
      "p2": 8.972543826490241e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 5.144,
      "lo": 4.754,
      "hi": 5.534,
      "p2": 8.972543826490241e-09
     }
    },
    "N0L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 3.153,
      "lo": 2.969,
      "hi": 3.336,
      "p2": 1.4351170591799834e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": -3.153,
      "lo": -3.336,
      "hi": -2.969,
      "p2": 1.4351170591799834e-09
     }
    },
    "N0L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.111,
      "lo": 1.91,
      "hi": 2.312,
      "p2": 4.3603500496396e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 4.06,
      "lo": 3.865,
      "hi": 4.255,
      "p2": 3.759757036058668e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": -4.06,
      "lo": -4.255,
      "hi": -3.865,
      "p2": 3.759757036058668e-10
     }
    },
    "N0L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 2.094,
      "lo": 1.864,
      "hi": 2.323,
      "p2": 1.1585840315553715e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 1.509,
      "lo": 1.375,
      "hi": 1.642,
      "p2": 2.6011746256157232e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": -3.018,
      "lo": -3.284,
      "hi": -2.751,
      "p2": 2.6011746256157232e-08
     }
    },
    "N0L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.484,
      "lo": 2.329,
      "hi": 2.638,
      "p2": 2.291952561564109e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.484,
      "lo": -2.638,
      "hi": -2.329,
      "p2": 2.291952561564109e-09
     }
    },
    "N1L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 3.19,
      "lo": 2.876,
      "hi": 3.504,
      "p2": 5.4505573703142694e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 3.19,
      "lo": 2.876,
      "hi": 3.504,
      "p2": 5.4505573703142694e-08
     }
    },
    "N1L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 1.622,
      "lo": 1.496,
      "hi": 1.749,
      "p2": 1.1186715002296457e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 3.245,
      "lo": 2.991,
      "hi": 3.499,
      "p2": 1.1186715002296457e-08
     }
    },
    "N1L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 1.886,
      "lo": 1.667,
      "hi": 2.105,
      "p2": 1.720396880240462e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 3.117,
      "lo": 3.011,
      "hi": 3.224,
      "p2": 3.364510072232311e-11
     },
     "contrib_I": {
      "n": 8,
      "mean": 3.117,
      "lo": 3.011,
      "hi": 3.224,
      "p2": 3.364510072232311e-11
     }
    },
    "N1L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 1.708,
      "lo": 1.533,
      "hi": 1.882,
      "p2": 7.093818084525668e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 2.479,
      "lo": 2.215,
      "hi": 2.743,
      "p2": 9.565195390332983e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 2.479,
      "lo": 2.215,
      "hi": 2.743,
      "p2": 9.565195390332983e-08
     }
    },
    "N1L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 3.255,
      "lo": 2.857,
      "hi": 3.653,
      "p2": 2.484405492007566e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": -3.255,
      "lo": -3.653,
      "hi": -2.857,
      "p2": 2.484405492007566e-07
     }
    },
    "N1L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 22.36,
      "lo": 21.529,
      "hi": 23.191,
      "p2": 6.19749346858709e-11
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    }
   },
   "L9": {
    "N0L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 36.479,
      "lo": 35.497,
      "hi": 37.46,
      "p2": 6.5041309908045355e-12
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 3.72,
      "lo": 3.5,
      "hi": 3.94,
      "p2": 1.579438294238362e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 3.72,
      "lo": 3.5,
      "hi": 3.94,
      "p2": 1.579438294238362e-09
     }
    },
    "N0L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 3.962,
      "lo": 3.77,
      "hi": 4.155,
      "p2": 4.028413281663962e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": -3.962,
      "lo": -4.155,
      "hi": -3.77,
      "p2": 4.028413281663962e-10
     }
    },
    "N0L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.031,
      "lo": 1.911,
      "hi": 2.151,
      "p2": 1.585551310866701e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 4.221,
      "lo": 4.013,
      "hi": 4.429,
      "p2": 4.4848013008455554e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": -4.221,
      "lo": -4.429,
      "hi": -4.013,
      "p2": 4.4848013008455554e-10
     }
    },
    "N0L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 1.877,
      "lo": 1.699,
      "hi": 2.056,
      "p2": 4.258616725646104e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 1.663,
      "lo": 1.588,
      "hi": 1.737,
      "p2": 2.2096259086644738e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": -3.325,
      "lo": -3.473,
      "hi": -3.177,
      "p2": 2.2096259086644738e-10
     }
    },
    "N0L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.466,
      "lo": 2.28,
      "hi": 2.652,
      "p2": 8.595035298249765e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.466,
      "lo": -2.652,
      "hi": -2.28,
      "p2": 8.595035298249765e-09
     }
    },
    "N1L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 4.008,
      "lo": 3.699,
      "hi": 4.316,
      "p2": 9.936305960568277e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 4.008,
      "lo": 3.699,
      "hi": 4.316,
      "p2": 9.936305960568277e-09
     }
    },
    "N1L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 1.761,
      "lo": 1.622,
      "hi": 1.9,
      "p2": 1.1932191152278478e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 3.522,
      "lo": 3.244,
      "hi": 3.801,
      "p2": 1.1932191152278478e-08
     }
    },
    "N1L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 2.412,
      "lo": 2.252,
      "hi": 2.573,
      "p2": 3.659644780519544e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 3.474,
      "lo": 3.376,
      "hi": 3.572,
      "p2": 9.125386913466881e-12
     },
     "contrib_I": {
      "n": 8,
      "mean": 3.474,
      "lo": 3.376,
      "hi": 3.572,
      "p2": 9.125386913466881e-12
     }
    },
    "N1L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 2.215,
      "lo": 2.064,
      "hi": 2.366,
      "p2": 4.362179972256469e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 2.857,
      "lo": 2.647,
      "hi": 3.068,
      "p2": 7.27096136350008e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 2.857,
      "lo": 2.647,
      "hi": 3.068,
      "p2": 7.27096136350008e-09
     }
    },
    "N1L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 3.322,
      "lo": 3.03,
      "hi": 3.615,
      "p2": 2.5563325265355087e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": -3.322,
      "lo": -3.615,
      "hi": -3.03,
      "p2": 2.5563325265355087e-08
     }
    },
    "N1L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 23.53,
      "lo": 22.586,
      "hi": 24.474,
      "p2": 1.0617848780145408e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    }
   }
  },
  "categories": {
   "raw": {
    "neither": {
     "correct": {
      "n": 8,
      "mean": 22.468,
      "lo": 21.792,
      "hi": 23.143,
      "p2": 1.4095031566268287e-11
     },
     "wrong_task": {
      "n": 8,
      "mean": 76.205,
      "lo": 75.419,
      "hi": 76.991,
      "p2": 7.916720865523485e-15
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 1.328,
      "lo": 1.139,
      "hi": 1.516,
      "p2": 6.993680095717123e-07
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 69.379,
      "lo": 67.494,
      "hi": 71.264,
      "p2": 6.9675545341248676e-12
     }
    },
    "level": {
     "correct": {
      "n": 8,
      "mean": 25.101,
      "lo": 24.157,
      "hi": 26.046,
      "p2": 6.77359177964251e-11
     },
     "wrong_task": {
      "n": 8,
      "mean": 73.377,
      "lo": 72.376,
      "hi": 74.379,
      "p2": 5.6463502371806894e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 1.521,
      "lo": 1.316,
      "hi": 1.727,
      "p2": 4.902143545349864e-07
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 63.399,
      "lo": 61.104,
      "hi": 65.693,
      "p2": 5.171310670403637e-11
     }
    },
    "disp": {
     "correct": {
      "n": 8,
      "mean": 28.422,
      "lo": 27.501,
      "hi": 29.344,
      "p2": 2.404465278646031e-11
     },
     "wrong_task": {
      "n": 8,
      "mean": 69.977,
      "lo": 69.038,
      "hi": 70.917,
      "p2": 5.00738944142314e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 1.6,
      "lo": 1.404,
      "hi": 1.796,
      "p2": 2.4926818542550355e-07
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 58.666,
      "lo": 56.798,
      "hi": 60.534,
      "p2": 2.112227568852948e-11
     }
    },
    "both": {
     "correct": {
      "n": 8,
      "mean": 36.779,
      "lo": 35.71,
      "hi": 37.847,
      "p2": 1.1134436568214171e-11
     },
     "wrong_task": {
      "n": 8,
      "mean": 60.396,
      "lo": 59.246,
      "hi": 61.547,
      "p2": 5.812730792379842e-13
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 2.825,
      "lo": 2.59,
      "hi": 3.06,
      "p2": 1.7070047538690053e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 35.29,
      "lo": 31.128,
      "hi": 39.452,
      "p2": 1.920628521775164e-07
     }
    }
   },
   "L1": {
    "neither": {
     "correct": {
      "n": 8,
      "mean": 39.618,
      "lo": 38.899,
      "hi": 40.336,
      "p2": 4.1357176118985287e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 57.571,
      "lo": 57.002,
      "hi": 58.14,
      "p2": 5.898083425633857e-15
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 2.811,
      "lo": 2.502,
      "hi": 3.121,
      "p2": 1.189637914031112e-07
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 6.069,
      "lo": 5.691,
      "hi": 6.446,
      "p2": 2.2726411810572617e-09
     }
    },
    "level": {
     "correct": {
      "n": 8,
      "mean": 39.948,
      "lo": 39.136,
      "hi": 40.759,
      "p2": 9.124301400005574e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 56.909,
      "lo": 56.154,
      "hi": 57.664,
      "p2": 4.6184505082648586e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 3.144,
      "lo": 2.818,
      "hi": 3.469,
      "p2": 7.810357058826789e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 6.855,
      "lo": 6.289,
      "hi": 7.421,
      "p2": 1.6344697112489335e-08
     }
    },
    "disp": {
     "correct": {
      "n": 8,
      "mean": 39.875,
      "lo": 39.1,
      "hi": 40.65,
      "p2": 6.670220427263511e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 57.331,
      "lo": 56.533,
      "hi": 58.13,
      "p2": 6.486911290278225e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 2.794,
      "lo": 2.505,
      "hi": 3.082,
      "p2": 7.651915125718263e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 8.536,
      "lo": 7.826,
      "hi": 9.246,
      "p2": 1.7155623136457465e-08
     }
    },
    "both": {
     "correct": {
      "n": 8,
      "mean": 41.411,
      "lo": 40.751,
      "hi": 42.072,
      "p2": 1.6790383233744686e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 54.774,
      "lo": 54.063,
      "hi": 55.484,
      "p2": 3.9393501489363776e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 3.815,
      "lo": 3.405,
      "hi": 4.225,
      "p2": 1.00847374021184e-07
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 8.261,
      "lo": 7.734,
      "hi": 8.788,
      "p2": 2.706048899550525e-09
     }
    }
   },
   "L9": {
    "neither": {
     "correct": {
      "n": 8,
      "mean": 43.58,
      "lo": 42.727,
      "hi": 44.433,
      "p2": 7.015291331010865e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 52.94,
      "lo": 51.945,
      "hi": 53.935,
      "p2": 5.268377141507355e-13
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 3.48,
      "lo": 3.112,
      "hi": 3.848,
      "p2": 9.068114536638771e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 6.526,
      "lo": 6.188,
      "hi": 6.864,
      "p2": 6.292543337675681e-10
     }
    },
    "level": {
     "correct": {
      "n": 8,
      "mean": 42.153,
      "lo": 41.409,
      "hi": 42.896,
      "p2": 3.3918708097071464e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 54.429,
      "lo": 53.601,
      "hi": 55.257,
      "p2": 1.202786452069001e-13
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 3.419,
      "lo": 3.1,
      "hi": 3.738,
      "p2": 3.8082780883583306e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 6.414,
      "lo": 5.945,
      "hi": 6.883,
      "p2": 7.020499647174756e-09
     }
    },
    "disp": {
     "correct": {
      "n": 8,
      "mean": 42.861,
      "lo": 41.839,
      "hi": 43.883,
      "p2": 2.7926562866619116e-12
     },
     "wrong_task": {
      "n": 8,
      "mean": 53.704,
      "lo": 52.583,
      "hi": 54.824,
      "p2": 1.0982408210793324e-12
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 3.435,
      "lo": 3.154,
      "hi": 3.716,
      "p2": 1.540925528068758e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 9.429,
      "lo": 8.61,
      "hi": 10.247,
      "p2": 2.308059737465332e-08
     }
    },
    "both": {
     "correct": {
      "n": 8,
      "mean": 41.718,
      "lo": 41.046,
      "hi": 42.389,
      "p2": 1.7807036238437316e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 54.4,
      "lo": 53.64,
      "hi": 55.16,
      "p2": 6.625765998630585e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 3.883,
      "lo": 3.516,
      "hi": 4.249,
      "p2": 4.0875183194718246e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 8.194,
      "lo": 7.69,
      "hi": 8.697,
      "p2": 2.084088656979815e-09
     }
    }
   }
  },
  "transitions_raw_to_L1": {
   "neither": {
    "01": {
     "n": 8,
     "mean": 20.041,
     "lo": 18.578,
     "hi": 21.504,
     "p2": 6.907644296114725e-09
    },
    "10": {
     "n": 8,
     "mean": 2.891,
     "lo": 2.585,
     "hi": 3.198,
     "p2": 9.211676833548308e-08
    }
   },
   "level": {
    "01": {
     "n": 8,
     "mean": 17.834,
     "lo": 16.324,
     "hi": 19.344,
     "p2": 1.9380663779866747e-08
    },
    "10": {
     "n": 8,
     "mean": 2.987,
     "lo": 2.686,
     "hi": 3.289,
     "p2": 6.537482287886883e-08
    }
   },
   "disp": {
    "01": {
     "n": 8,
     "mean": 13.731,
     "lo": 12.97,
     "hi": 14.492,
     "p2": 1.0133811890403783e-09
    },
    "10": {
     "n": 8,
     "mean": 2.279,
     "lo": 2.01,
     "hi": 2.547,
     "p2": 1.9062819720319397e-07
    }
   },
   "both": {
    "01": {
     "n": 8,
     "mean": 6.72,
     "lo": 5.437,
     "hi": 8.003,
     "p2": 5.138875831939163e-06
    },
    "10": {
     "n": 8,
     "mean": 2.088,
     "lo": 1.842,
     "hi": 2.333,
     "p2": 1.8816374933544933e-07
    }
   }
  }
 },
 "E3R32C_R32": {
  "roots": [
   "260925861",
   "260925862",
   "260925863",
   "260925864",
   "260925865",
   "260925866",
   "260925867",
   "260925868"
  ],
  "arms": {
   "neither": {
    "raw": {
     "n": 8,
     "mean": 16.797,
     "lo": 16.265,
     "hi": 17.33,
     "p2": 2.0478262392582392e-11
    },
    "L1": {
     "n": 8,
     "mean": 28.879,
     "lo": 28.319,
     "hi": 29.439,
     "p2": 6.585662174320474e-13
    },
    "L9": {
     "n": 8,
     "mean": 30.19,
     "lo": 29.887,
     "hi": 30.493,
     "p2": 6.484351608085567e-15
    },
    "AFF": {
     "n": 8,
     "mean": 28.567,
     "lo": 27.955,
     "hi": 29.18,
     "p2": 1.3323343168577275e-12
    },
    "L9AFF": {
     "n": 8,
     "mean": 29.97,
     "lo": 29.632,
     "hi": 30.308,
     "p2": 1.484732907494027e-14
    },
    "task_oracle_J": {
     "n": 8,
     "mean": 68.435,
     "lo": 67.591,
     "hi": 69.279,
     "p2": 2.7738886315350642e-14
    },
    "block2_oracle_J": {
     "n": 8,
     "mean": 33.839,
     "lo": 33.205,
     "hi": 34.472,
     "p2": 5.155605297691667e-13
    },
    "CE_raw": {
     "n": 8,
     "mean": 5.204,
     "lo": 5.126,
     "hi": 5.282,
     "p2": 1.121542148007054e-13
    },
    "CE_L1": {
     "n": 8,
     "mean": 3.352,
     "lo": 3.314,
     "hi": 3.391,
     "p2": 1.7097767291133935e-14
    },
    "CE_L9": {
     "n": 8,
     "mean": 3.181,
     "lo": 3.147,
     "hi": 3.215,
     "p2": 1.1029383202599573e-14
    },
    "CE_AFF": {
     "n": 8,
     "mean": 3.31,
     "lo": 3.267,
     "hi": 3.352,
     "p2": 3.5012175526591526e-14
    },
    "CE_L9AFF": {
     "n": 8,
     "mean": 3.135,
     "lo": 3.104,
     "hi": 3.166,
     "p2": 5.425622214887073e-15
    }
   },
   "level": {
    "raw": {
     "n": 8,
     "mean": 18.191,
     "lo": 17.714,
     "hi": 18.668,
     "p2": 5.4285045466036234e-12
    },
    "L1": {
     "n": 8,
     "mean": 28.523,
     "lo": 27.987,
     "hi": 29.058,
     "p2": 5.254936257257391e-13
    },
    "L9": {
     "n": 8,
     "mean": 28.701,
     "lo": 28.096,
     "hi": 29.307,
     "p2": 1.1889518903752083e-12
    },
    "AFF": {
     "n": 8,
     "mean": 28.256,
     "lo": 27.715,
     "hi": 28.797,
     "p2": 5.999341091579919e-13
    },
    "L9AFF": {
     "n": 8,
     "mean": 28.371,
     "lo": 27.854,
     "hi": 28.888,
     "p2": 4.254853448706704e-13
    },
    "task_oracle_J": {
     "n": 8,
     "mean": 69.07,
     "lo": 67.912,
     "hi": 70.228,
     "p2": 2.375449527033629e-13
    },
    "block2_oracle_J": {
     "n": 8,
     "mean": 34.047,
     "lo": 33.583,
     "hi": 34.512,
     "p2": 5.649263869998909e-14
    },
    "CE_raw": {
     "n": 8,
     "mean": 5.383,
     "lo": 5.203,
     "hi": 5.562,
     "p2": 2.922762392644969e-11
    },
    "CE_L1": {
     "n": 8,
     "mean": 3.64,
     "lo": 3.576,
     "hi": 3.705,
     "p2": 3.5211499544430274e-13
    },
    "CE_L9": {
     "n": 8,
     "mean": 3.538,
     "lo": 3.501,
     "hi": 3.575,
     "p2": 8.57758385087167e-15
    },
    "CE_AFF": {
     "n": 8,
     "mean": 3.576,
     "lo": 3.52,
     "hi": 3.633,
     "p2": 1.5894800029998858e-13
    },
    "CE_L9AFF": {
     "n": 8,
     "mean": 3.479,
     "lo": 3.451,
     "hi": 3.507,
     "p2": 1.4563166211601915e-15
    }
   },
   "disp": {
    "raw": {
     "n": 8,
     "mean": 18.796,
     "lo": 18.05,
     "hi": 19.542,
     "p2": 9.830083897414696e-11
    },
    "L1": {
     "n": 8,
     "mean": 28.786,
     "lo": 28.257,
     "hi": 29.316,
     "p2": 4.539237161710757e-13
    },
    "L9": {
     "n": 8,
     "mean": 28.749,
     "lo": 28.377,
     "hi": 29.12,
     "p2": 3.8287431562072743e-14
    },
    "AFF": {
     "n": 8,
     "mean": 28.613,
     "lo": 27.993,
     "hi": 29.232,
     "p2": 1.4150849785452368e-12
    },
    "L9AFF": {
     "n": 8,
     "mean": 28.572,
     "lo": 28.104,
     "hi": 29.041,
     "p2": 2.037947023624031e-13
    },
    "task_oracle_J": {
     "n": 8,
     "mean": 64.705,
     "lo": 63.701,
     "hi": 65.709,
     "p2": 1.3808797357613279e-13
    },
    "block2_oracle_J": {
     "n": 8,
     "mean": 33.844,
     "lo": 33.352,
     "hi": 34.336,
     "p2": 8.788117287028096e-14
    },
    "CE_raw": {
     "n": 8,
     "mean": 4.302,
     "lo": 4.167,
     "hi": 4.437,
     "p2": 1.8833847041295013e-11
    },
    "CE_L1": {
     "n": 8,
     "mean": 3.168,
     "lo": 3.133,
     "hi": 3.202,
     "p2": 1.147426490836719e-14
    },
    "CE_L9": {
     "n": 8,
     "mean": 3.107,
     "lo": 3.081,
     "hi": 3.133,
     "p2": 1.6745640435822562e-15
    },
    "CE_AFF": {
     "n": 8,
     "mean": 3.126,
     "lo": 3.09,
     "hi": 3.161,
     "p2": 1.4489989008334668e-14
    },
    "CE_L9AFF": {
     "n": 8,
     "mean": 3.064,
     "lo": 3.043,
     "hi": 3.086,
     "p2": 6.184537566821421e-16
    }
   },
   "both": {
    "raw": {
     "n": 8,
     "mean": 24.142,
     "lo": 23.084,
     "hi": 25.201,
     "p2": 1.9730860198194699e-10
    },
    "L1": {
     "n": 8,
     "mean": 27.35,
     "lo": 26.688,
     "hi": 28.012,
     "p2": 3.1158210721546713e-12
    },
    "L9": {
     "n": 8,
     "mean": 27.704,
     "lo": 26.951,
     "hi": 28.456,
     "p2": 6.9384480473910456e-12
    },
    "AFF": {
     "n": 8,
     "mean": 27.179,
     "lo": 26.529,
     "hi": 27.828,
     "p2": 2.842894990465703e-12
    },
    "L9AFF": {
     "n": 8,
     "mean": 27.531,
     "lo": 26.768,
     "hi": 28.295,
     "p2": 8.035899230243866e-12
    },
    "task_oracle_J": {
     "n": 8,
     "mean": 63.174,
     "lo": 62.1,
     "hi": 64.248,
     "p2": 2.622225131219976e-13
    },
    "block2_oracle_J": {
     "n": 8,
     "mean": 32.41,
     "lo": 31.677,
     "hi": 33.143,
     "p2": 1.9353572260609003e-12
    },
    "CE_raw": {
     "n": 8,
     "mean": 3.636,
     "lo": 3.526,
     "hi": 3.746,
     "p2": 1.470393564288913e-11
    },
    "CE_L1": {
     "n": 8,
     "mean": 3.309,
     "lo": 3.265,
     "hi": 3.354,
     "p2": 5.35156885659996e-14
    },
    "CE_L9": {
     "n": 8,
     "mean": 3.267,
     "lo": 3.215,
     "hi": 3.318,
     "p2": 1.5788187527570234e-13
    },
    "CE_AFF": {
     "n": 8,
     "mean": 3.298,
     "lo": 3.256,
     "hi": 3.34,
     "p2": 3.478032909609601e-14
    },
    "CE_L9AFF": {
     "n": 8,
     "mean": 3.256,
     "lo": 3.207,
     "hi": 3.304,
     "p2": 1.0336132628148316e-13
    }
   }
  },
  "interaction": {
   "raw": {
    "n": 8,
    "mean": 3.953,
    "lo": 2.369,
    "hi": 5.536,
    "p2": 0.0005984653707683665
   },
   "L1": {
    "n": 8,
    "mean": -1.08,
    "lo": -2.234,
    "hi": 0.074,
    "p2": 0.06243371515140617
   },
   "L9": {
    "n": 8,
    "mean": 0.444,
    "lo": -0.658,
    "hi": 1.545,
    "p2": 0.3725621975077584
   },
   "AFF": {
    "n": 8,
    "mean": -1.122,
    "lo": -2.365,
    "hi": 0.12,
    "p2": 0.06995864745350648
   },
   "L9AFF": {
    "n": 8,
    "mean": 0.557,
    "lo": -0.539,
    "hi": 1.654,
    "p2": 0.2682559542182614
   },
   "task_oracle_J": {
    "n": 8,
    "mean": -2.166,
    "lo": -3.049,
    "hi": -1.283,
    "p2": 0.0006625401486019637
   },
   "block2_oracle_J": {
    "n": 8,
    "mean": -1.642,
    "lo": -2.995,
    "hi": -0.29,
    "p2": 0.02396583222584418
   },
   "CE_raw": {
    "n": 8,
    "mean": 0.845,
    "lo": 0.567,
    "hi": 1.122,
    "p2": 0.00017703664151206156
   },
   "CE_L1": {
    "n": 8,
    "mean": 0.146,
    "lo": 0.062,
    "hi": 0.23,
    "p2": 0.004517762897824091
   },
   "CE_L9": {
    "n": 8,
    "mean": 0.197,
    "lo": 0.145,
    "hi": 0.25,
    "p2": 4.7161881818621675e-05
   },
   "CE_AFF": {
    "n": 8,
    "mean": 0.094,
    "lo": 0.022,
    "hi": 0.167,
    "p2": 0.01779684513448351
   },
   "CE_L9AFF": {
    "n": 8,
    "mean": 0.152,
    "lo": 0.109,
    "hi": 0.196,
    "p2": 7.575040630364607e-05
   },
   "L9_minus_L1": {
    "n": 8,
    "mean": 1.524,
    "lo": 1.208,
    "hi": 1.839,
    "p2": 8.896108304769317e-06
   },
   "L9_minus_task_oracle": {
    "n": 8,
    "mean": 2.61,
    "lo": 1.709,
    "hi": 3.511,
    "p2": 0.0002415893239657496
   }
  },
  "ladder_gain": {
   "both-neither": {
    "raw": {
     "n": 8,
     "mean": 7.345,
     "lo": 6.263,
     "hi": 8.427,
     "p2": 8.834557591138219e-07
    },
    "L1": {
     "n": 8,
     "mean": -1.529,
     "lo": -2.267,
     "hi": -0.79,
     "p2": 0.0017635485326372164
    },
    "L9": {
     "n": 8,
     "mean": -2.486,
     "lo": -3.216,
     "hi": -1.756,
     "p2": 8.734144080525366e-05
    },
    "AFF": {
     "n": 8,
     "mean": -1.389,
     "lo": -2.147,
     "hi": -0.63,
     "p2": 0.003445098362958955
    },
    "L9AFF": {
     "n": 8,
     "mean": -2.439,
     "lo": -3.25,
     "hi": -1.628,
     "p2": 0.00019153632379571611
    },
    "task_oracle_J": {
     "n": 8,
     "mean": -5.261,
     "lo": -5.872,
     "hi": -4.651,
     "p2": 1.720058015253056e-07
    }
   },
   "both-level": {
    "raw": {
     "n": 8,
     "mean": 5.951,
     "lo": 4.659,
     "hi": 7.243,
     "p2": 1.214037712240418e-05
    },
    "L1": {
     "n": 8,
     "mean": -1.172,
     "lo": -2.106,
     "hi": -0.239,
     "p2": 0.020848073355165506
    },
    "L9": {
     "n": 8,
     "mean": -0.998,
     "lo": -2.04,
     "hi": 0.045,
     "p2": 0.058039615152942876
    },
    "AFF": {
     "n": 8,
     "mean": -1.077,
     "lo": -2.031,
     "hi": -0.124,
     "p2": 0.03187507734693189
    },
    "L9AFF": {
     "n": 8,
     "mean": -0.84,
     "lo": -1.845,
     "hi": 0.165,
     "p2": 0.08861368951447887
    },
    "task_oracle_J": {
     "n": 8,
     "mean": -5.896,
     "lo": -6.65,
     "hi": -5.143,
     "p2": 3.3421772655434113e-07
    }
   },
   "both-disp": {
    "raw": {
     "n": 8,
     "mean": 5.346,
     "lo": 3.919,
     "hi": 6.773,
     "p2": 4.730993838825165e-05
    },
    "L1": {
     "n": 8,
     "mean": -1.436,
     "lo": -2.347,
     "hi": -0.525,
     "p2": 0.007377141529248716
    },
    "L9": {
     "n": 8,
     "mean": -1.045,
     "lo": -1.895,
     "hi": -0.195,
     "p2": 0.02272941960858652
    },
    "AFF": {
     "n": 8,
     "mean": -1.434,
     "lo": -2.407,
     "hi": -0.461,
     "p2": 0.010211158194570283
    },
    "L9AFF": {
     "n": 8,
     "mean": -1.041,
     "lo": -1.971,
     "hi": -0.111,
     "p2": 0.03303746866895892
    },
    "task_oracle_J": {
     "n": 8,
     "mean": -1.531,
     "lo": -2.19,
     "hi": -0.872,
     "p2": 0.0009125334817805773
    }
   },
   "level-neither": {
    "raw": {
     "n": 8,
     "mean": 1.394,
     "lo": 0.956,
     "hi": 1.831,
     "p2": 0.00013346041257870296
    },
    "L1": {
     "n": 8,
     "mean": -0.356,
     "lo": -0.871,
     "hi": 0.159,
     "p2": 0.14581314723435346
    },
    "L9": {
     "n": 8,
     "mean": -1.489,
     "lo": -2.02,
     "hi": -0.958,
     "p2": 0.00029629830515545024
    },
    "AFF": {
     "n": 8,
     "mean": -0.311,
     "lo": -0.816,
     "hi": 0.193,
     "p2": 0.18807726386224813
    },
    "L9AFF": {
     "n": 8,
     "mean": -1.599,
     "lo": -2.045,
     "hi": -1.152,
     "p2": 6.322569328776433e-05
    },
    "task_oracle_J": {
     "n": 8,
     "mean": 0.635,
     "lo": 0.083,
     "hi": 1.187,
     "p2": 0.02986354472443098
    }
   },
   "disp-neither": {
    "raw": {
     "n": 8,
     "mean": 1.999,
     "lo": 1.553,
     "hi": 2.444,
     "p2": 1.4474360778514352e-05
    },
    "L1": {
     "n": 8,
     "mean": -0.092,
     "lo": -0.496,
     "hi": 0.311,
     "p2": 0.6045561075649756
    },
    "L9": {
     "n": 8,
     "mean": -1.441,
     "lo": -1.764,
     "hi": -1.119,
     "p2": 1.4910144749488989e-05
    },
    "AFF": {
     "n": 8,
     "mean": 0.045,
     "lo": -0.411,
     "hi": 0.501,
     "p2": 0.822176604121493
    },
    "L9AFF": {
     "n": 8,
     "mean": -1.397,
     "lo": -1.741,
     "hi": -1.054,
     "p2": 2.773795342966281e-05
    },
    "task_oracle_J": {
     "n": 8,
     "mean": -3.73,
     "lo": -4.253,
     "hi": -3.207,
     "p2": 6.293532547104113e-07
    }
   }
  },
  "patterns": {
   "raw": {
    "N0L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 64.851,
      "lo": 64.065,
      "hi": 65.637,
      "p2": 2.4507453001687385e-14
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 7.314,
      "lo": 6.398,
      "hi": 8.229,
      "p2": 2.8944102676669515e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 7.314,
      "lo": 6.398,
      "hi": 8.229,
      "p2": 2.8944102676669515e-07
     }
    },
    "N0L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 2.626,
      "lo": 2.285,
      "hi": 2.967,
      "p2": 3.709759001496444e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.626,
      "lo": -2.967,
      "hi": -2.285,
      "p2": 3.709759001496444e-07
     }
    },
    "N0L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 1.811,
      "lo": 1.659,
      "hi": 1.963,
      "p2": 1.8194700622050943e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 2.683,
      "lo": 2.35,
      "hi": 3.015,
      "p2": 2.6941792295989243e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.683,
      "lo": -3.015,
      "hi": -2.35,
      "p2": 2.6941792295989243e-07
     }
    },
    "N0L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 1.529,
      "lo": 1.358,
      "hi": 1.699,
      "p2": 1.3122786418700113e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 0.847,
      "lo": 0.756,
      "hi": 0.939,
      "p2": 1.0572604156874923e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": -1.695,
      "lo": -1.878,
      "hi": -1.512,
      "p2": 1.0572604156874923e-07
     }
    },
    "N0L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 1.541,
      "lo": 1.38,
      "hi": 1.703,
      "p2": 8.43363917340309e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": -1.541,
      "lo": -1.703,
      "hi": -1.38,
      "p2": 8.43363917340309e-08
     }
    },
    "N1L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 1.969,
      "lo": 1.857,
      "hi": 2.081,
      "p2": 1.2050683899295777e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 1.969,
      "lo": 1.857,
      "hi": 2.081,
      "p2": 1.2050683899295777e-09
     }
    },
    "N1L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 1.13,
      "lo": 0.969,
      "hi": 1.291,
      "p2": 7.04235984204892e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 2.26,
      "lo": 1.938,
      "hi": 2.582,
      "p2": 7.04235984204892e-07
     }
    },
    "N1L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 0.735,
      "lo": 0.647,
      "hi": 0.823,
      "p2": 2.212670527036937e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 1.373,
      "lo": 1.16,
      "hi": 1.585,
      "p2": 1.2606654455337773e-06
     },
     "contrib_I": {
      "n": 8,
      "mean": 1.373,
      "lo": 1.16,
      "hi": 1.585,
      "p2": 1.2606654455337773e-06
     }
    },
    "N1L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 0.723,
      "lo": 0.587,
      "hi": 0.858,
      "p2": 4.564923081260765e-06
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 1.006,
      "lo": 0.906,
      "hi": 1.106,
      "p2": 5.8129603230954896e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 1.006,
      "lo": 0.906,
      "hi": 1.106,
      "p2": 5.8129603230954896e-08
     }
    },
    "N1L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 1.424,
      "lo": 1.195,
      "hi": 1.653,
      "p2": 1.6047743848249607e-06
     },
     "contrib_I": {
      "n": 8,
      "mean": -1.424,
      "lo": -1.653,
      "hi": -1.195,
      "p2": 1.6047743848249607e-06
     }
    },
    "N1L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 8.439,
      "lo": 7.831,
      "hi": 9.047,
      "p2": 6.301003497665603e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    }
   },
   "L1": {
    "N0L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 46.744,
      "lo": 45.853,
      "hi": 47.635,
      "p2": 5.836343568222483e-13
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 5.067,
      "lo": 4.795,
      "hi": 5.34,
      "p2": 8.262566157898787e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 5.067,
      "lo": 4.795,
      "hi": 5.34,
      "p2": 8.262566157898787e-10
     }
    },
    "N0L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 5.17,
      "lo": 4.856,
      "hi": 5.484,
      "p2": 1.899230891539562e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": -5.17,
      "lo": -5.484,
      "hi": -4.856,
      "p2": 1.899230891539562e-09
     }
    },
    "N0L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.085,
      "lo": 1.937,
      "hi": 2.233,
      "p2": 5.8186172509987696e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 5.634,
      "lo": 5.387,
      "hi": 5.881,
      "p2": 1.987814902611855e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": -5.634,
      "lo": -5.881,
      "hi": -5.387,
      "p2": 1.987814902611855e-10
     }
    },
    "N0L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 2.094,
      "lo": 1.936,
      "hi": 2.252,
      "p2": 8.802086819800053e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 2.155,
      "lo": 2.01,
      "hi": 2.3,
      "p2": 3.8956264402961315e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": -4.31,
      "lo": -4.6,
      "hi": -4.02,
      "p2": 3.8956264402961315e-09
     }
    },
    "N0L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.173,
      "lo": 2.016,
      "hi": 2.329,
      "p2": 6.398014694866236e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.173,
      "lo": -2.329,
      "hi": -2.016,
      "p2": 6.398014694866236e-09
     }
    },
    "N1L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 5.333,
      "lo": 5.081,
      "hi": 5.584,
      "p2": 3.2673951934694864e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 5.333,
      "lo": 5.081,
      "hi": 5.584,
      "p2": 3.2673951934694864e-10
     }
    },
    "N1L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 1.932,
      "lo": 1.759,
      "hi": 2.106,
      "p2": 2.873827415934987e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 3.865,
      "lo": 3.519,
      "hi": 4.211,
      "p2": 2.873827415934987e-08
     }
    },
    "N1L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 2.48,
      "lo": 2.354,
      "hi": 2.606,
      "p2": 5.430509963033784e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.666,
      "lo": 2.481,
      "hi": 2.851,
      "p2": 4.895566079411842e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 2.666,
      "lo": 2.481,
      "hi": 2.851,
      "p2": 4.895566079411842e-09
     }
    },
    "N1L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 2.294,
      "lo": 2.171,
      "hi": 2.417,
      "p2": 8.105067401531648e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 2.116,
      "lo": 1.926,
      "hi": 2.307,
      "p2": 2.9691752342715972e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 2.116,
      "lo": 1.926,
      "hi": 2.307,
      "p2": 2.9691752342715972e-08
     }
    },
    "N1L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 2.841,
      "lo": 2.51,
      "hi": 3.173,
      "p2": 1.7823501213587785e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.841,
      "lo": -3.173,
      "hi": -2.51,
      "p2": 1.7823501213587785e-07
     }
    },
    "N1L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 9.216,
      "lo": 8.838,
      "hi": 9.595,
      "p2": 1.2488473762354943e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    }
   },
   "L9": {
    "N0L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 45.873,
      "lo": 45.107,
      "hi": 46.638,
      "p2": 2.2997939292558063e-13
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 4.834,
      "lo": 4.499,
      "hi": 5.169,
      "p2": 4.807119283202752e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 4.834,
      "lo": 4.499,
      "hi": 5.169,
      "p2": 4.807119283202752e-09
     }
    },
    "N0L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 5.316,
      "lo": 4.954,
      "hi": 5.679,
      "p2": 4.306337096818635e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": -5.316,
      "lo": -5.679,
      "hi": -4.954,
      "p2": 4.306337096818635e-09
     }
    },
    "N0L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.022,
      "lo": 1.883,
      "hi": 2.162,
      "p2": 4.6291076032019045e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 5.551,
      "lo": 5.258,
      "hi": 5.844,
      "p2": 7.208919421323845e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": -5.551,
      "lo": -5.844,
      "hi": -5.258,
      "p2": 7.208919421323845e-10
     }
    },
    "N0L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 2.136,
      "lo": 2.029,
      "hi": 2.243,
      "p2": 5.053366356997081e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N0L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 2.011,
      "lo": 1.916,
      "hi": 2.106,
      "p2": 3.28416042078417e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": -4.022,
      "lo": -4.212,
      "hi": -3.833,
      "p2": 3.28416042078417e-10
     }
    },
    "N0L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.066,
      "lo": 1.911,
      "hi": 2.222,
      "p2": 8.547134381420362e-09
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.066,
      "lo": -2.222,
      "hi": -1.911,
      "p2": 8.547134381420362e-09
     }
    },
    "N1L0D0B0": {
     "prop": {
      "n": 8,
      "mean": 5.826,
      "lo": 5.686,
      "hi": 5.967,
      "p2": 3.0598958824962415e-12
     },
     "contrib_I": {
      "n": 8,
      "mean": 5.826,
      "lo": 5.686,
      "hi": 5.967,
      "p2": 3.0598958824962415e-12
     }
    },
    "N1L0D0B1": {
     "prop": {
      "n": 8,
      "mean": 2.131,
      "lo": 2.018,
      "hi": 2.245,
      "p2": 7.566937590525135e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 4.263,
      "lo": 4.036,
      "hi": 4.489,
      "p2": 7.566937590525135e-10
     }
    },
    "N1L0D1B0": {
     "prop": {
      "n": 8,
      "mean": 2.529,
      "lo": 2.409,
      "hi": 2.649,
      "p2": 3.3880706886654146e-10
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L0D1B1": {
     "prop": {
      "n": 8,
      "mean": 2.768,
      "lo": 2.551,
      "hi": 2.984,
      "p2": 1.1196302819420137e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 2.768,
      "lo": 2.551,
      "hi": 2.984,
      "p2": 1.1196302819420137e-08
     }
    },
    "N1L1D0B0": {
     "prop": {
      "n": 8,
      "mean": 2.473,
      "lo": 2.247,
      "hi": 2.698,
      "p2": 3.284301672247031e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    },
    "N1L1D0B1": {
     "prop": {
      "n": 8,
      "mean": 2.427,
      "lo": 2.221,
      "hi": 2.634,
      "p2": 2.0233709900829056e-08
     },
     "contrib_I": {
      "n": 8,
      "mean": 2.427,
      "lo": 2.221,
      "hi": 2.634,
      "p2": 2.0233709900829056e-08
     }
    },
    "N1L1D1B0": {
     "prop": {
      "n": 8,
      "mean": 2.718,
      "lo": 2.387,
      "hi": 3.048,
      "p2": 2.3673313208623217e-07
     },
     "contrib_I": {
      "n": 8,
      "mean": -2.718,
      "lo": -3.048,
      "hi": -2.387,
      "p2": 2.3673313208623217e-07
     }
    },
    "N1L1D1B1": {
     "prop": {
      "n": 8,
      "mean": 9.319,
      "lo": 9.0,
      "hi": 9.637,
      "p2": 3.4761006831779676e-11
     },
     "contrib_I": {
      "n": 8,
      "mean": 0.0,
      "lo": 0.0,
      "hi": 0.0,
      "p2": null
     }
    }
   }
  },
  "categories": {
   "raw": {
    "neither": {
     "correct": {
      "n": 8,
      "mean": 16.797,
      "lo": 16.265,
      "hi": 17.33,
      "p2": 2.0478262392582392e-11
     },
     "wrong_task": {
      "n": 8,
      "mean": 80.993,
      "lo": 80.532,
      "hi": 81.453,
      "p2": 1.2293322364444148e-16
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 2.21,
      "lo": 1.755,
      "hi": 2.665,
      "p2": 8.55587638653781e-06
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 73.303,
      "lo": 71.863,
      "hi": 74.742,
      "p2": 7.17629546880664e-13
     }
    },
    "level": {
     "correct": {
      "n": 8,
      "mean": 18.191,
      "lo": 17.714,
      "hi": 18.668,
      "p2": 5.4285045466036234e-12
     },
     "wrong_task": {
      "n": 8,
      "mean": 79.364,
      "lo": 78.738,
      "hi": 79.99,
      "p2": 1.2164578768658835e-15
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 2.445,
      "lo": 1.918,
      "hi": 2.972,
      "p2": 1.1587096889263005e-05
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 68.995,
      "lo": 67.467,
      "hi": 70.523,
      "p2": 1.6675505420616422e-12
     }
    },
    "disp": {
     "correct": {
      "n": 8,
      "mean": 18.796,
      "lo": 18.05,
      "hi": 19.542,
      "p2": 9.830083897414696e-11
     },
     "wrong_task": {
      "n": 8,
      "mean": 78.714,
      "lo": 77.971,
      "hi": 79.457,
      "p2": 4.2726396136494985e-15
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 2.49,
      "lo": 2.102,
      "hi": 2.878,
      "p2": 1.287992208983108e-06
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 68.681,
      "lo": 67.139,
      "hi": 70.224,
      "p2": 1.839797353503541e-12
     }
    },
    "both": {
     "correct": {
      "n": 8,
      "mean": 24.142,
      "lo": 23.084,
      "hi": 25.201,
      "p2": 1.9730860198194699e-10
     },
     "wrong_task": {
      "n": 8,
      "mean": 71.659,
      "lo": 70.671,
      "hi": 72.647,
      "p2": 6.046720245689973e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 4.199,
      "lo": 3.815,
      "hi": 4.582,
      "p2": 3.2796824858776545e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 43.179,
      "lo": 39.143,
      "hi": 47.215,
      "p2": 3.851741383482297e-08
     }
    }
   },
   "L1": {
    "neither": {
     "correct": {
      "n": 8,
      "mean": 28.879,
      "lo": 28.319,
      "hi": 29.439,
      "p2": 6.585662174320474e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 66.669,
      "lo": 66.063,
      "hi": 67.275,
      "p2": 3.273656167096426e-15
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 4.452,
      "lo": 4.093,
      "hi": 4.812,
      "p2": 1.3934378449082715e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 6.541,
      "lo": 6.111,
      "hi": 6.972,
      "p2": 3.3708995152028127e-09
     }
    },
    "level": {
     "correct": {
      "n": 8,
      "mean": 28.523,
      "lo": 27.987,
      "hi": 29.058,
      "p2": 5.254936257257391e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 66.579,
      "lo": 66.09,
      "hi": 67.067,
      "p2": 7.294235369210549e-16
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 4.899,
      "lo": 4.549,
      "hi": 5.248,
      "p2": 5.915838912013964e-09
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 7.141,
      "lo": 6.755,
      "hi": 7.528,
      "p2": 8.628252849888239e-10
     }
    },
    "disp": {
     "correct": {
      "n": 8,
      "mean": 28.786,
      "lo": 28.257,
      "hi": 29.316,
      "p2": 4.539237161710757e-13
     },
     "wrong_task": {
      "n": 8,
      "mean": 66.142,
      "lo": 65.434,
      "hi": 66.851,
      "p2": 1.029610293815183e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 5.071,
      "lo": 4.623,
      "hi": 5.519,
      "p2": 2.610810313867098e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 8.922,
      "lo": 8.303,
      "hi": 9.542,
      "p2": 4.884870051254902e-09
     }
    },
    "both": {
     "correct": {
      "n": 8,
      "mean": 27.35,
      "lo": 26.688,
      "hi": 28.012,
      "p2": 3.1158210721546713e-12
     },
     "wrong_task": {
      "n": 8,
      "mean": 66.899,
      "lo": 66.176,
      "hi": 67.622,
      "p2": 1.101640811885482e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 5.751,
      "lo": 5.203,
      "hi": 6.299,
      "p2": 4.390587016355595e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 8.973,
      "lo": 8.482,
      "hi": 9.463,
      "p2": 9.192773880793739e-10
     }
    }
   },
   "L9": {
    "neither": {
     "correct": {
      "n": 8,
      "mean": 30.19,
      "lo": 29.887,
      "hi": 30.493,
      "p2": 6.484351608085567e-15
     },
     "wrong_task": {
      "n": 8,
      "mean": 64.896,
      "lo": 64.488,
      "hi": 65.304,
      "p2": 2.480039483522662e-16
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 4.914,
      "lo": 4.606,
      "hi": 5.221,
      "p2": 2.359734333742897e-09
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 6.726,
      "lo": 6.29,
      "hi": 7.162,
      "p2": 3.016387379382945e-09
     }
    },
    "level": {
     "correct": {
      "n": 8,
      "mean": 28.701,
      "lo": 28.096,
      "hi": 29.307,
      "p2": 1.1889518903752083e-12
     },
     "wrong_task": {
      "n": 8,
      "mean": 66.404,
      "lo": 65.78,
      "hi": 67.027,
      "p2": 4.1181585746249725e-15
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 4.895,
      "lo": 4.573,
      "hi": 5.217,
      "p2": 3.3236576149130297e-09
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 6.853,
      "lo": 6.438,
      "hi": 7.267,
      "p2": 1.8686953732854595e-09
     }
    },
    "disp": {
     "correct": {
      "n": 8,
      "mean": 28.749,
      "lo": 28.377,
      "hi": 29.12,
      "p2": 3.8287431562072743e-14
     },
     "wrong_task": {
      "n": 8,
      "mean": 65.989,
      "lo": 65.34,
      "hi": 66.638,
      "p2": 5.6744011142129865e-15
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 5.262,
      "lo": 4.781,
      "hi": 5.744,
      "p2": 3.336131411400458e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 8.986,
      "lo": 8.427,
      "hi": 9.546,
      "p2": 2.2882843405363648e-09
     }
    },
    "both": {
     "correct": {
      "n": 8,
      "mean": 27.704,
      "lo": 26.951,
      "hi": 28.456,
      "p2": 6.9384480473910456e-12
     },
     "wrong_task": {
      "n": 8,
      "mean": 66.616,
      "lo": 65.885,
      "hi": 67.348,
      "p2": 1.2279697500742072e-14
     },
     "right_task_wrong_class": {
      "n": 8,
      "mean": 5.68,
      "lo": 5.147,
      "hi": 6.213,
      "p2": 3.938701420305225e-08
     },
     "wrong_task_pred_last": {
      "n": 8,
      "mean": 8.749,
      "lo": 8.277,
      "hi": 9.221,
      "p2": 8.417896523746624e-10
     }
    }
   }
  },
  "transitions_raw_to_L1": {
   "neither": {
    "01": {
     "n": 8,
     "mean": 15.689,
     "lo": 14.933,
     "hi": 16.445,
     "p2": 3.81707446851736e-10
    },
    "10": {
     "n": 8,
     "mean": 3.607,
     "lo": 3.39,
     "hi": 3.825,
     "p2": 1.839883537678569e-09
    }
   },
   "level": {
    "01": {
     "n": 8,
     "mean": 14.271,
     "lo": 13.675,
     "hi": 14.868,
     "p2": 1.4169212201372745e-10
    },
    "10": {
     "n": 8,
     "mean": 3.94,
     "lo": 3.827,
     "hi": 4.053,
     "p2": 1.0421937855221822e-11
    }
   },
   "disp": {
    "01": {
     "n": 8,
     "mean": 13.268,
     "lo": 12.603,
     "hi": 13.932,
     "p2": 4.986215714511471e-10
    },
    "10": {
     "n": 8,
     "mean": 3.277,
     "lo": 3.128,
     "hi": 3.427,
     "p2": 2.657263520671109e-10
    }
   },
   "both": {
    "01": {
     "n": 8,
     "mean": 5.999,
     "lo": 5.132,
     "hi": 6.865,
     "p2": 7.749837543805901e-07
    },
    "10": {
     "n": 8,
     "mean": 2.791,
     "lo": 2.626,
     "hi": 2.957,
     "p2": 1.6312492677781449e-09
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_FREEZE.sha256 <==
daa3e21b253fa377f1dfbbd3bc7285df68c3ab0f0136f1fafc1ac57bc20817cf  a0_ladder.py


==> anc/supplementary_material/data/v9/A0/A0_MCAL_boxH.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "dir": "/workspace/ces/final_20260924/mcal_close/out",
 "arms": [
  "er",
  "er_ace",
  "der",
  "derpp"
 ],
 "models": {
  "260925895/der": {
   "params": {
    "L1": [
     [
      -3.4888362692136354
     ],
     [
      -3.2506256743899202
     ]
    ],
    "L9": [
     [
      0.33679304807841337,
      0.5314392561450735,
      0.3075782298348347,
      0.5402129426495826,
      0.09082367711899392,
      0.6552054909162157,
      0.07556100343459805,
      -0.3717499246120824,
      -3.2787446043552233
     ],
     [
      0.36318127560336366,
      0.6335207599574764,
      0.41083333676945893,
      0.7333180685596665,
      0.2534576579557351,
      0.7176599186747665,
      0.0376874435929057,
      -0.28579052029261903,
      -2.9640119847099795
     ]
    ],
    "AFF": [
     [
      -0.3302113582878195,
      -1.5705809948493228
     ],
     [
      -0.3467492331588027,
      -1.3467607606385714
     ]
    ],
    "L9AFF": [
     [
      0.3348222974986231,
      0.5147315556650792,
      0.3069598614140277,
      0.5292767389040836,
      0.0861248880042347,
      0.6508511265537739,
      0.07273293165851152,
      -0.38945849536383986,
      -1.3582765670799763,
      -0.3320330906187822
     ],
     [
      0.3646812128866856,
      0.6154075040799493,
      0.41181700885273353,
      0.7255803464175403,
      0.24238960241491797,
      0.7140873745848841,
      0.03895556737402167,
      -0.3077368732181927,
      -1.054070614172502,
      -0.3493107093107852
     ]
    ]
   },
   "raw": {
    "J": 33.42,
    "CE": 3.125405360171067,
    "J_last": 83.39999999999999,
    "J_old": 27.866666666666667,
    "share_last_pred": 0.5186
   },
   "L1": {
    "J": 38.6,
    "CE": 2.7206248427755684,
    "J_last": 54.7,
    "J_old": 36.81111111111111,
    "share_last_pred": 0.1462
   },
   "L9": {
    "J": 39.11,
    "CE": 2.689280422602393,
    "J_last": 55.2,
    "J_old": 37.32222222222222,
    "share_last_pred": 0.1481
   },
   "AFF": {
    "J": 38.65,
    "CE": 2.699677486365438,
    "J_last": 52.1,
    "J_old": 37.15555555555555,
    "share_last_pred": 0.1398
   },
   "L9AFF": {
    "J": 39.17,
    "CE": 2.668094997643441,
    "J_last": 52.400000000000006,
    "J_old": 37.7,
    "share_last_pred": 0.143
   },
   "task_oracle_J": 74.96000000000001,
   "block2_oracle_J": 44.18,
   "y_sha": "8e3650278ac7e81b"
  },
  "260925896/der": {
   "params": {
    "L1": [
     [
      -2.848484793411744
     ],
     [
      -2.80087418529254
     ]
    ],
    "L9": [
     [
      0.6720265597405285,
      0.5715741984229845,
      0.5769784621846904,
      0.3482460480584795,
      0.4673133421538676,
      0.19515608518460748,
      -0.2901856464013077,
      -0.38617179982935995,
      -2.6418463253112834
     ],
     [
      0.668532246577871,
      0.5101337223610029,
      0.6181136926005922,
      0.275033294869103,
      0.4193889503421508,
      0.05991754099530527,
      -0.33172105941983115,
      -0.36303478297952685,
      -2.6314118125686465
     ]
    ],
    "AFF": [
     [
      -0.28408536511319077,
      -1.3592021734869675
     ],
     [
      -0.25443739299421936,
      -1.4406329490395429
     ]
    ],
    "L9AFF": [
     [
      0.6654919504409831,
      0.5605590023622887,
      0.5693088061607076,
      0.34394930977900057,
      0.4591287295866757,
      0.18648336776337654,
      -0.2932835276646124,
      -0.40528110710143794,
      -1.1491946524864702,
      -0.28589071501022567
     ],
     [
      0.6619930153678517,
      0.5017989755620743,
      0.6113342513961421,
      0.27226984086064565,
      0.4117349209656325,
      0.051861670064810406,
      -0.3361265924871087,
      -0.3800906385571693,
      -1.2610438484968416,
      -0.25733123121649326
     ]
    ]
   },
   "raw": {
    "J": 36.120000000000005,
    "CE": 2.924398813995449,
    "J_last": 80.2,
    "J_old": 31.222222222222225,
    "share_last_pred": 0.4534
   },
   "L1": {
    "J": 40.44,
    "CE": 2.638517762945324,
    "J_last": 57.99999999999999,
    "J_old": 38.48888888888889,
    "share_last_pred": 0.1432
   },
   "L9": {
    "J": 40.849999999999994,
    "CE": 2.598534292551389,
    "J_last": 57.8,
    "J_old": 38.96666666666667,
    "share_last_pred": 0.1446
   },
   "AFF": {
    "J": 40.45,
    "CE": 2.6267647984238067,
    "J_last": 55.800000000000004,
    "J_old": 38.74444444444444,
    "share_last_pred": 0.1403
   },
   "L9AFF": {
    "J": 40.81,
    "CE": 2.5865297482328256,
    "J_last": 56.00000000000001,
    "J_old": 39.12222222222223,
    "share_last_pred": 0.1418
   },
   "task_oracle_J": 73.64,
   "block2_oracle_J": 45.37,
   "y_sha": "9ec2f48f618d6069"
  },
  "260925897/der": {
   "params": {
    "L1": [
     [
      -3.3698499636063133
     ],
     [
      -3.3707928183737548
     ]
    ],
    "L9": [
     [
      0.6117368645830936,
      0.7303078419336057,
      0.8286954268103205,
      0.7741201077507318,
      0.5170581624199981,
      0.19652294764861164,
      0.36876541813466107,
      -0.23682841361472254,
      -2.985899018143086
     ],
     [
      0.5934860920655667,
      0.6323716428934276,
      0.8762148528905385,
      0.7558320256595383,
      0.5221631304211805,
      0.23673605493900488,
      0.13548732073549224,
      -0.08280350679722616,
      -2.9991115087157767
     ]
    ],
    "AFF": [
     [
      -0.20699743221388514,
      -2.0848864248232957
     ],
     [
      -0.1789379484418092,
      -2.2287485633239155
     ]
    ],
    "L9AFF": [
     [
      0.608530655382647,
      0.7247792599571476,
      0.8260769842640072,
      0.7705116339919483,
      0.5126077973162706,
      0.19399851532036855,
      0.3584069952965424,
      -0.25533810891106107,
      -1.660760351236605,
      -0.214989336402007
     ],
     [
      0.5906944877301614,
      0.627150567341067,
      0.8745791567822795,
      0.7529393657267605,
      0.5175711633780956,
      0.23296877525858153,
      0.12845403397188093,
      -0.09448412362432264,
      -1.828976493297144,
      -0.1844645518395441
     ]
    ]
   },
   "raw": {
    "J": 35.94,
    "CE": 2.990008543056359,
    "J_last": 89.0,
    "J_old": 30.044444444444444,
    "share_last_pred": 0.4907
   },
   "L1": {
    "J": 41.589999999999996,
    "CE": 2.606762086464411,
    "J_last": 66.60000000000001,
    "J_old": 38.81111111111111,
    "share_last_pred": 0.1401
   },
   "L9": {
    "J": 41.97,
    "CE": 2.5735675716683923,
    "J_last": 67.30000000000001,
    "J_old": 39.15555555555555,
    "share_last_pred": 0.1413
   },
   "AFF": {
    "J": 41.49,
    "CE": 2.6008455722238146,
    "J_last": 64.9,
    "J_old": 38.88888888888889,
    "share_last_pred": 0.1407
   },
   "L9AFF": {
    "J": 41.97,
    "CE": 2.5672899510417766,
    "J_last": 66.60000000000001,
    "J_old": 39.233333333333334,
    "share_last_pred": 0.144
   },
   "task_oracle_J": 74.31,
   "block2_oracle_J": 45.879999999999995,
   "y_sha": "7a4fa0227d759012"
  },
  "260925898/der": {
   "params": {
    "L1": [
     [
      -2.799386537653774
     ],
     [
      -2.852294906664487
     ]
    ],
    "L9": [
     [
      0.5599043150609859,
      0.815458773051557,
      0.5140869448535412,
      0.36745226910022716,
      0.6890709971708824,
      0.5566749934922262,
      0.1779407622057354,
      0.3964427244669292,
      -2.3541243717257125
     ],
     [
      0.5761350442315901,
      0.831636910578973,
      0.5917644538026645,
      0.40317225159563097,
      0.7413248072872842,
      0.436409525748469,
      0.18201795415636218,
      0.6241887355509189,
      -2.3581478786063115
     ]
    ],
    "AFF": [
     [
      -0.2077138476720593,
      -1.6812542096192635
     ],
     [
      -0.1810690300839739,
      -1.8492758770700768
     ]
    ],
    "L9AFF": [
     [
      0.5568658751663752,
      0.8114551374533984,
      0.5100960658512365,
      0.3579537253569145,
      0.6820015605642089,
      0.5508788086284051,
      0.17260401738705552,
      0.3778838669852959,
      -1.248660192072767,
      -0.20674052788349476
     ],
     [
      0.5746829269094358,
      0.8287225525915557,
      0.5883647734907756,
      0.3983345137053447,
      0.7377283833787578,
      0.43159197665578974,
      0.1773518023378756,
      0.6072910060890807,
      -1.379566728849568,
      -0.1775452685286047
     ]
    ]
   },
   "raw": {
    "J": 36.26,
    "CE": 2.9107886289967677,
    "J_last": 78.9,
    "J_old": 31.522222222222222,
    "share_last_pred": 0.4582
   },
   "L1": {
    "J": 40.68,
    "CE": 2.6116893156078214,
    "J_last": 57.4,
    "J_old": 38.82222222222222,
    "share_last_pred": 0.1495
   },
   "L9": {
    "J": 40.79,
    "CE": 2.596393650491424,
    "J_last": 56.49999999999999,
    "J_old": 39.044444444444444,
    "share_last_pred": 0.1478
   },
   "AFF": {
    "J": 40.64,
    "CE": 2.6054001349179687,
    "J_last": 55.00000000000001,
    "J_old": 39.044444444444444,
    "share_last_pred": 0.1445
   },
   "L9AFF": {
    "J": 40.83,
    "CE": 2.5902289331744455,
    "J_last": 54.6,
    "J_old": 39.300000000000004,
    "share_last_pred": 0.1437
   },
   "task_oracle_J": 73.63,
   "block2_oracle_J": 45.46,
   "y_sha": "72c3b00c591c823e"
  },
  "260925899/der": {
   "params": {
    "L1": [
     [
      -3.6261185501392204
     ],
     [
      -3.6365613147189517
     ]
    ],
    "L9": [
     [
      0.25180890924742527,
      0.14108791986500724,
      0.5398749580032394,
      0.2574691647848428,
      -0.07267357041864053,
      0.3273425607558745,
      -0.03401579897486925,
      -0.3519354081566833,
      -3.54099332768949
     ],
     [
      0.3968707873524419,
      0.28227163856203646,
      0.6267594351902983,
      0.34775591724558824,
      0.013041584125749862,
      0.2606781362820455,
      -0.009874468360469582,
      -0.3713464437813056,
      -3.5038865310792437
     ]
    ],
    "AFF": [
     [
      -0.3534196817129033,
      -1.4847404982633905
     ],
     [
      -0.3924863460039976,
      -1.3014297915942552
     ]
    ],
    "L9AFF": [
     [
      0.25107650336905984,
      0.14133130449406245,
      0.5348909985975459,
      0.2554299072606137,
      -0.06560789833004026,
      0.32863313346384293,
      -0.040768486702691266,
      -0.36815996305873927,
      -1.3787875481901015,
      -0.3583170771131098
     ],
     [
      0.396547111738379,
      0.2782932248838716,
      0.6247973726228857,
      0.34355762778585086,
      0.018254032470890354,
      0.26164567606433364,
      -0.02175326995709767,
      -0.38593944961112764,
      -1.1425499960032253,
      -0.39854252859092243
     ]
    ]
   },
   "raw": {
    "J": 35.160000000000004,
    "CE": 3.0273661530329434,
    "J_last": 88.6,
    "J_old": 29.22222222222222,
    "share_last_pred": 0.485
   },
   "L1": {
    "J": 40.75,
    "CE": 2.634369485807635,
    "J_last": 64.2,
    "J_old": 38.14444444444444,
    "share_last_pred": 0.1341
   },
   "L9": {
    "J": 40.849999999999994,
    "CE": 2.61528464366066,
    "J_last": 63.7,
    "J_old": 38.31111111111111,
    "share_last_pred": 0.1351
   },
   "AFF": {
    "J": 40.88,
    "CE": 2.6108696309771857,
    "J_last": 62.6,
    "J_old": 38.46666666666667,
    "share_last_pred": 0.1312
   },
   "L9AFF": {
    "J": 40.8,
    "CE": 2.59129546063256,
    "J_last": 61.9,
    "J_old": 38.455555555555556,
    "share_last_pred": 0.1324
   },
   "task_oracle_J": 75.68,
   "block2_oracle_J": 45.78,
   "y_sha": "c4eadbb22025886c"
  },
  "260925900/der": {
   "params": {
    "L1": [
     [
      -3.7231927217424374
     ],
     [
      -3.76688955317585
     ]
    ],
    "L9": [
     [
      0.5126537222157179,
      0.778902071254287,
      0.8317426295100162,
      0.8036675458448932,
      0.690911319051518,
      0.25786543711205406,
      0.3736546292973303,
      -0.04880646859374482,
      -3.3002982854230627
     ],
     [
      0.567696218724314,
      0.8160850030736952,
      0.9186602003805329,
      0.5503513938101,
      0.7029524800122826,
      0.5111135460924784,
      0.33053686948824884,
      -0.157993137484687,
      -3.3351258520796927
     ]
    ],
    "AFF": [
     [
      -0.3076623219301158,
      -1.904708860797663
     ],
     [
      -0.3138329727938888,
      -1.889075929681853
     ]
    ],
    "L9AFF": [
     [
      0.507533840697141,
      0.7747662794300378,
      0.8301721519516618,
      0.8048613479124436,
      0.6872011416563975,
      0.2530746031112611,
      0.3712305160851114,
      -0.05233910922703696,
      -1.4816714360979157,
      -0.30841515523216384
     ],
     [
      0.55922280677916,
      0.8092959810621768,
      0.9151908802109803,
      0.5518926906062588,
      0.6979756901089009,
      0.5034610011724937,
      0.3250377498859736,
      -0.16269251458936368,
      -1.4705089223689927,
      -0.3123902138888772
     ]
    ]
   },
   "raw": {
    "J": 34.300000000000004,
    "CE": 3.108897754791072,
    "J_last": 86.2,
    "J_old": 28.53333333333333,
    "share_last_pred": 0.5217
   },
   "L1": {
    "J": 40.67,
    "CE": 2.636078430303063,
    "J_last": 60.699999999999996,
    "J_old": 38.44444444444444,
    "share_last_pred": 0.1399
   },
   "L9": {
    "J": 41.199999999999996,
    "CE": 2.606325657574367,
    "J_last": 61.0,
    "J_old": 39.0,
    "share_last_pred": 0.1423
   },
   "AFF": {
    "J": 40.68,
    "CE": 2.620226050039808,
    "J_last": 58.8,
    "J_old": 38.666666666666664,
    "share_last_pred": 0.1397
   },
   "L9AFF": {
    "J": 41.27,
    "CE": 2.5904459646225497,
    "J_last": 59.5,
    "J_old": 39.24444444444444,
    "share_last_pred": 0.1402
   },
   "task_oracle_J": 73.07000000000001,
   "block2_oracle_J": 45.18,
   "y_sha": "471e14715c5f678f"
  },
  "260925901/der": {
   "params": {
    "L1": [
     [
      -4.15802268766874
     ],
     [
      -4.276465323087761
     ]
    ],
    "L9": [
     [
      0.5613350548204923,
      0.6740207267126858,
      0.8299287671021982,
      0.3755849730796427,
      0.5469178766229295,
      0.4162814526587045,
      0.3796104557005475,
      0.108318945324771,
      -3.7532270638468144
     ],
     [
      0.44760184585613266,
      0.7130000964104535,
      0.7332449796647926,
      0.4581700274727028,
      0.5143905973547285,
      0.36037267470429096,
      0.29873355450319755,
      0.19366863357949757,
      -3.8953826238247964
     ]
    ],
    "AFF": [
     [
      -0.3078202916000733,
      -2.0942093535885937
     ],
     [
      -0.3304167277928016,
      -2.032646198616695
     ]
    ],
    "L9AFF": [
     [
      0.5655893039863583,
      0.6791459761446733,
      0.8342653638566206,
      0.3808783614611314,
      0.5469114012008818,
      0.4195171041932899,
      0.3757337211205043,
      0.11219158089611118,
      -1.6732917513363335,
      -0.310392428583415
     ],
     [
      0.4533051070153587,
      0.7216089562982789,
      0.7385255816664669,
      0.46698722763648504,
      0.5151863347732952,
      0.3661480617259309,
      0.29691023924813825,
      0.19913311703882458,
      -1.626942934946357,
      -0.3341648284138801
     ]
    ]
   },
   "raw": {
    "J": 33.989999999999995,
    "CE": 3.1714620708846804,
    "J_last": 88.9,
    "J_old": 27.88888888888889,
    "share_last_pred": 0.563
   },
   "L1": {
    "J": 42.870000000000005,
    "CE": 2.5776035961775388,
    "J_last": 67.30000000000001,
    "J_old": 40.15555555555556,
    "share_last_pred": 0.1507
   },
   "L9": {
    "J": 42.83,
    "CE": 2.5616405643125923,
    "J_last": 67.7,
    "J_old": 40.06666666666667,
    "share_last_pred": 0.1505
   },
   "AFF": {
    "J": 42.95,
    "CE": 2.5620308559685636,
    "J_last": 67.5,
    "J_old": 40.22222222222222,
    "share_last_pred": 0.1571
   },
   "L9AFF": {
    "J": 42.78,
    "CE": 2.5458374340292846,
    "J_last": 67.10000000000001,
    "J_old": 40.077777777777776,
    "share_last_pred": 0.1564
   },
   "task_oracle_J": 74.25,
   "block2_oracle_J": 46.989999999999995,
   "y_sha": "8a0e6bd7f5c6707f"
  },
  "260925902/der": {
   "params": {
    "L1": [
     [
      -3.4764041287850853
     ],
     [
      -3.48622797068645
     ]
    ],
    "L9": [
     [
      0.28524477869630716,
      0.5469648001900999,
      0.4846526290811273,
      0.42467317345055217,
      0.5907422333533341,
      0.36782390812279,
      0.4221739555091893,
      -0.026532875425596764,
      -3.1530025197485494
     ],
     [
      0.18721994120765525,
      0.3732648704791967,
      0.46342112078798253,
      0.414375064474001,
      0.46496581760682537,
      0.3053351031780633,
      0.33506856331027135,
      -0.028539197966858044,
      -3.229240725221979
     ]
    ],
    "AFF": [
     [
      -0.2845078221040856,
      -1.714393526381049
     ],
     [
      -0.27636765643503375,
      -1.7813867956584846
     ]
    ],
    "L9AFF": [
     [
      0.2871973872337024,
      0.5461975013193056,
      0.4857121092120027,
      0.4263549723774284,
      0.5859899736152511,
      0.36998561891633475,
      0.40475942290086764,
      -0.026502660492796197,
      -1.4040812791241024,
      -0.2824951773258605
     ],
     [
      0.19066866782901104,
      0.3732704421550772,
      0.46721165937021397,
      0.41865906609111975,
      0.4597652140543618,
      0.3086605810323498,
      0.3239610334700254,
      -0.02881899385983311,
      -1.5262103413528318,
      -0.27587990478668895
     ]
    ]
   },
   "raw": {
    "J": 36.059999999999995,
    "CE": 2.915799858311343,
    "J_last": 89.9,
    "J_old": 30.077777777777776,
    "share_last_pred": 0.488
   },
   "L1": {
    "J": 42.18,
    "CE": 2.546078587030155,
    "J_last": 67.80000000000001,
    "J_old": 39.33333333333333,
    "share_last_pred": 0.1394
   },
   "L9": {
    "J": 42.13,
    "CE": 2.534697764783764,
    "J_last": 68.30000000000001,
    "J_old": 39.22222222222223,
    "share_last_pred": 0.14
   },
   "AFF": {
    "J": 42.4,
    "CE": 2.533452667619116,
    "J_last": 68.5,
    "J_old": 39.5,
    "share_last_pred": 0.1432
   },
   "L9AFF": {
    "J": 42.15,
    "CE": 2.5221570665572166,
    "J_last": 68.10000000000001,
    "J_old": 39.266666666666666,
    "share_last_pred": 0.1436
   },
   "task_oracle_J": 75.01,
   "block2_oracle_J": 46.98,
   "y_sha": "823db90aafd1d5b6"
  },
  "260925895/derpp": {
   "params": {
    "L1": [
     [
      -2.6969197859382055
     ],
     [
      -2.5549678200316857
     ]
    ],
    "L9": [
     [
      0.27809700942038174,
      0.799297069006609,
      0.4355161918447285,
      0.6234758252613153,
      0.19005424916360197,
      0.33912055881256936,
      0.15484506270126747,
      0.511633025319901,
      -2.344329303337357
     ],
     [
      0.42345286025405793,
      0.9263802168394453,
      0.4517086076111308,
      0.8705395941484507,
      0.30246546123204565,
      0.40486226515873197,
      0.09607419146956236,
      0.606117732142375,
      -2.11841472268124
     ]
    ],
    "AFF": [
     [
      -0.23794054375692322,
      -1.3949687855636834
     ],
     [
      -0.23552100330997172,
      -1.2943315648270353
     ]
    ],
    "L9AFF": [
     [
      0.28111082455625674,
      0.7937447044123072,
      0.4389044116647258,
      0.6246732802106404,
      0.18550923342958733,
      0.34003529881511757,
      0.16007457863097438,
      0.5072416746459968,
      -1.0561537622206953,
      -0.23550052650023445
     ],
     [
      0.4257300430695258,
      0.9211044618313345,
      0.45452282083120665,
      0.8711518348111462,
      0.2974419228665901,
      0.4095629054970613,
      0.10276724130923774,
      0.6033109301169496,
      -0.8762725415667812,
      -0.23209697123268913
     ]
    ]
   },
   "raw": {
    "J": 37.91,
    "CE": 2.7987551144221032,
    "J_last": 78.7,
    "J_old": 33.37777777777778,
    "share_last_pred": 0.414
   },
   "L1": {
    "J": 41.730000000000004,
    "CE": 2.5719861051676465,
    "J_last": 59.199999999999996,
    "J_old": 39.78888888888889,
    "share_last_pred": 0.1441
   },
   "L9": {
    "J": 41.9,
    "CE": 2.552845391842685,
    "J_last": 58.599999999999994,
    "J_old": 40.044444444444444,
    "share_last_pred": 0.1443
   },
   "AFF": {
    "J": 41.699999999999996,
    "CE": 2.562866794450111,
    "J_last": 56.8,
    "J_old": 40.02222222222222,
    "share_last_pred": 0.1417
   },
   "L9AFF": {
    "J": 41.9,
    "CE": 2.5439147757306366,
    "J_last": 56.99999999999999,
    "J_old": 40.22222222222222,
    "share_last_pred": 0.1421
   },
   "task_oracle_J": 75.61,
   "block2_oracle_J": 46.5,
   "y_sha": "8e3650278ac7e81b"
  },
  "260925896/derpp": {
   "params": {
    "L1": [
     [
      -3.0390338362277434
     ],
     [
      -2.9093878618535003
     ]
    ],
    "L9": [
     [
      0.6262305011450762,
      0.3683365517072038,
      0.5834799615216201,
      0.48758975290916245,
      0.8311651717552072,
      0.8843277434162755,
      0.18900744853829243,
      0.15974460961439851,
      -2.6151966086590352
     ],
     [
      0.6622715769255191,
      0.3429900403250484,
      0.639019917039008,
      0.45016391399409933,
      0.8090079213287971,
      0.8909292222770415,
      0.19120431356600728,
      0.21932647254660437,
      -2.4689186695865772
     ]
    ],
    "AFF": [
     [
      -0.30950099096714734,
      -1.3115105135652259
     ],
     [
      -0.3283320972851524,
      -1.1388269998411864
     ]
    ],
    "L9AFF": [
     [
      0.6233720983476813,
      0.36795811858917593,
      0.5752547945543236,
      0.4833925571463141,
      0.8303048090348312,
      0.8791454238379911,
      0.18823608263890484,
      0.1464319559490713,
      -0.8871139617784572,
      -0.309939626739234
     ],
     [
      0.6583721224099005,
      0.34118617263231954,
      0.6330805407309573,
      0.44585281202425364,
      0.8055297393578256,
      0.8832838064910465,
      0.19177197401057877,
      0.20307903166617186,
      -0.7068664336815199,
      -0.32741318988197565
     ]
    ]
   },
   "raw": {
    "J": 38.39,
    "CE": 2.8458003528642797,
    "J_last": 80.4,
    "J_old": 33.72222222222222,
    "share_last_pred": 0.4352
   },
   "L1": {
    "J": 42.69,
    "CE": 2.5579286158106,
    "J_last": 59.099999999999994,
    "J_old": 40.86666666666667,
    "share_last_pred": 0.1461
   },
   "L9": {
    "J": 42.8,
    "CE": 2.5313945927237196,
    "J_last": 59.4,
    "J_old": 40.955555555555556,
    "share_last_pred": 0.1495
   },
   "AFF": {
    "J": 42.61,
    "CE": 2.5410013301926893,
    "J_last": 57.199999999999996,
    "J_old": 40.988888888888894,
    "share_last_pred": 0.145
   },
   "L9AFF": {
    "J": 42.72,
    "CE": 2.514476510996914,
    "J_last": 56.599999999999994,
    "J_old": 41.17777777777778,
    "share_last_pred": 0.1463
   },
   "task_oracle_J": 74.25,
   "block2_oracle_J": 47.349999999999994,
   "y_sha": "9ec2f48f618d6069"
  },
  "260925897/derpp": {
   "params": {
    "L1": [
     [
      -3.573507237735384
     ],
     [
      -3.6656990698688174
     ]
    ],
    "L9": [
     [
      0.5759589380133728,
      0.6417234516750967,
      0.719064618172562,
      0.7005779153341694,
      0.8538323011723236,
      0.5929694129531493,
      0.6651240657570358,
      0.26978125107296624,
      -3.035695910845178
     ],
     [
      0.6434210853851153,
      0.584909759973964,
      0.8431274440324571,
      0.7157503007452252,
      0.9153267377298421,
      0.625842157784484,
      0.5486224997402745,
      0.47972376266515304,
      -3.088542039456999
     ]
    ],
    "AFF": [
     [
      -0.31258302422070267,
      -1.6294217629015995
     ],
     [
      -0.3073453405718568,
      -1.6944636514926772
     ]
    ],
    "L9AFF": [
     [
      0.5773356171692773,
      0.6375089928803778,
      0.7202263524514518,
      0.7010967944893934,
      0.8431003551734626,
      0.5883874247086732,
      0.6581816898303116,
      0.26022448307020896,
      -1.1036611451643166,
      -0.31110861475167356
     ],
     [
      0.6445073322272579,
      0.5797977408629733,
      0.8411591576874293,
      0.7158182348238123,
      0.8991180911019202,
      0.6171160643983535,
      0.5393830090424151,
      0.46788645939063905,
      -1.1425165403584427,
      -0.30415199460347875
     ]
    ]
   },
   "raw": {
    "J": 35.17,
    "CE": 2.9765586395913055,
    "J_last": 88.9,
    "J_old": 29.2,
    "share_last_pred": 0.4913
   },
   "L1": {
    "J": 41.730000000000004,
    "CE": 2.574950095994027,
    "J_last": 66.2,
    "J_old": 39.01111111111111,
    "share_last_pred": 0.1467
   },
   "L9": {
    "J": 41.86,
    "CE": 2.5550356216756294,
    "J_last": 65.9,
    "J_old": 39.18888888888889,
    "share_last_pred": 0.1461
   },
   "AFF": {
    "J": 41.78,
    "CE": 2.558901014344472,
    "J_last": 64.7,
    "J_old": 39.233333333333334,
    "share_last_pred": 0.1505
   },
   "L9AFF": {
    "J": 41.89,
    "CE": 2.539181172509228,
    "J_last": 65.3,
    "J_old": 39.28888888888889,
    "share_last_pred": 0.1495
   },
   "task_oracle_J": 76.0,
   "block2_oracle_J": 46.46,
   "y_sha": "7a4fa0227d759012"
  },
  "260925898/derpp": {
   "params": {
    "L1": [
     [
      -2.7635967206032026
     ],
     [
      -2.745845784419009
     ]
    ],
    "L9": [
     [
      0.2843458972004817,
      0.6038924631315401,
      0.3790665193844708,
      0.5359742398426052,
      0.4481956716858548,
      0.27608330568871986,
      0.32792432325209975,
      -0.19910506371823056,
      -2.4878235293153095
     ],
     [
      0.27269188695561974,
      0.7126248188932984,
      0.46421846028429714,
      0.6497868341815,
      0.5341277062516775,
      0.2101747751998648,
      0.4524909175317604,
      -0.0010405940518246183,
      -2.3992266666192696
     ]
    ],
    "AFF": [
     [
      -0.22041999700509088,
      -1.5796259627044376
     ],
     [
      -0.1853846671471322,
      -1.7423879769889405
     ]
    ],
    "L9AFF": [
     [
      0.282294276051856,
      0.6018041457033404,
      0.37003128411480785,
      0.5312198833247592,
      0.445541731582656,
      0.27315876491029845,
      0.32177104636828496,
      -0.20828109821366306,
      -1.3004105510584625,
      -0.22201619853941207
     ],
     [
      0.26994938140563474,
      0.712211464885142,
      0.45930775136845386,
      0.6454300930291441,
      0.5326987307374653,
      0.2061220062019734,
      0.44767323754684385,
      -0.014727262757259413,
      -1.3801919594603487,
      -0.1895400650682793
     ]
    ]
   },
   "raw": {
    "J": 37.41,
    "CE": 2.9126678957871173,
    "J_last": 76.2,
    "J_old": 33.1,
    "share_last_pred": 0.4335
   },
   "L1": {
    "J": 41.42,
    "CE": 2.634928386966981,
    "J_last": 53.400000000000006,
    "J_old": 40.08888888888889,
    "share_last_pred": 0.1468
   },
   "L9": {
    "J": 41.38,
    "CE": 2.61920648547613,
    "J_last": 53.300000000000004,
    "J_old": 40.05555555555556,
    "share_last_pred": 0.1466
   },
   "AFF": {
    "J": 41.39,
    "CE": 2.6286037758583283,
    "J_last": 51.800000000000004,
    "J_old": 40.233333333333334,
    "share_last_pred": 0.1455
   },
   "L9AFF": {
    "J": 41.43,
    "CE": 2.6126916288116355,
    "J_last": 51.7,
    "J_old": 40.28888888888889,
    "share_last_pred": 0.1429
   },
   "task_oracle_J": 73.64,
   "block2_oracle_J": 46.31,
   "y_sha": "72c3b00c591c823e"
  },
  "260925899/derpp": {
   "params": {
    "L1": [
     [
      -3.3328921230642425
     ],
     [
      -3.36507163585631
     ]
    ],
    "L9": [
     [
      0.49418275695303193,
      0.8387484310076815,
      0.8564014527942241,
      0.8174084312734302,
      0.6653212045364751,
      0.885201826625429,
      0.17597363434050142,
      0.24152532074458233,
      -2.813346962414029
     ],
     [
      0.5966208138910035,
      0.8870790826653345,
      1.000953298217057,
      0.893139032219139,
      0.7116500296800269,
      0.8732186509611027,
      0.27316304967032895,
      0.2848653883380426,
      -2.782971958896997
     ]
    ],
    "AFF": [
     [
      -0.25695123443184575,
      -1.7555405344347934
     ],
     [
      -0.28548084034093746,
      -1.6075229463239706
     ]
    ],
    "L9AFF": [
     [
      0.49615408372849185,
      0.8377311120234282,
      0.8534551010544046,
      0.8144430166355331,
      0.6695611006340829,
      0.8885042266326872,
      0.17620857806716872,
      0.237255470180568,
      -1.2277745609443618,
      -0.2587691310474437
     ],
     [
      0.5984700971883007,
      0.8852514384794389,
      0.9987463779225833,
      0.8866156428991558,
      0.7173405583251983,
      0.8779890165234313,
      0.271620284593789,
      0.278171761755913,
      -1.019363658891922,
      -0.2872075496677804
     ]
    ]
   },
   "raw": {
    "J": 35.9,
    "CE": 2.9575746256897606,
    "J_last": 89.3,
    "J_old": 29.96666666666667,
    "share_last_pred": 0.4732
   },
   "L1": {
    "J": 41.72,
    "CE": 2.62042433842338,
    "J_last": 69.8,
    "J_old": 38.6,
    "share_last_pred": 0.1458
   },
   "L9": {
    "J": 42.04,
    "CE": 2.5854781223100325,
    "J_last": 69.69999999999999,
    "J_old": 38.96666666666667,
    "share_last_pred": 0.145
   },
   "AFF": {
    "J": 41.65,
    "CE": 2.6083176356741644,
    "J_last": 68.2,
    "J_old": 38.7,
    "share_last_pred": 0.1486
   },
   "L9AFF": {
    "J": 41.980000000000004,
    "CE": 2.573232823251877,
    "J_last": 68.8,
    "J_old": 39.0,
    "share_last_pred": 0.1504
   },
   "task_oracle_J": 75.68,
   "block2_oracle_J": 46.25,
   "y_sha": "c4eadbb22025886c"
  },
  "260925900/derpp": {
   "params": {
    "L1": [
     [
      -3.2693558528591806
     ],
     [
      -3.2930599599267634
     ]
    ],
    "L9": [
     [
      0.14772870414662112,
      0.5532308781972413,
      0.23452851761819446,
      0.06110183141729942,
      0.28734865216514077,
      -0.4212607983363731,
      0.20966250819854734,
      -0.16540762749959076,
      -3.1829456470013198
     ],
     [
      0.206553931813509,
      0.5559750612135709,
      0.40180578044284404,
      -0.04577973475051209,
      0.2889848099129501,
      -0.13981574233423713,
      0.20701574493936886,
      -0.24897325918936689,
      -3.170380896442166
     ]
    ],
    "AFF": [
     [
      -0.2317996284842294,
      -1.8995984281671052
     ],
     [
      -0.29155228932276406,
      -1.6367469854261492
     ]
    ],
    "L9AFF": [
     [
      0.1483414759238672,
      0.5534931412032638,
      0.2351500873574,
      0.06459400383514297,
      0.28604741366702746,
      -0.422479941634645,
      0.2141298572598439,
      -0.15916722724905977,
      -1.8142530232919567,
      -0.23132640560130907
     ],
     [
      0.20978767703888584,
      0.5587411602313621,
      0.40491270942944046,
      -0.03946708100608702,
      0.28902526633311637,
      -0.13728552967543817,
      0.21271093240947214,
      -0.24145441083149632,
      -1.5174335387508489,
      -0.2900958736368472
     ]
    ]
   },
   "raw": {
    "J": 35.589999999999996,
    "CE": 2.997489251740114,
    "J_last": 84.0,
    "J_old": 30.211111111111112,
    "share_last_pred": 0.4857
   },
   "L1": {
    "J": 41.58,
    "CE": 2.6290310069009504,
    "J_last": 65.0,
    "J_old": 38.977777777777774,
    "share_last_pred": 0.1512
   },
   "L9": {
    "J": 41.77,
    "CE": 2.613320447093525,
    "J_last": 63.9,
    "J_old": 39.31111111111111,
    "share_last_pred": 0.1518
   },
   "AFF": {
    "J": 41.48,
    "CE": 2.619044809110109,
    "J_last": 62.8,
    "J_old": 39.111111111111114,
    "share_last_pred": 0.1512
   },
   "L9AFF": {
    "J": 41.78,
    "CE": 2.603451974778414,
    "J_last": 63.1,
    "J_old": 39.41111111111111,
    "share_last_pred": 0.1531
   },
   "task_oracle_J": 72.8,
   "block2_oracle_J": 45.98,
   "y_sha": "471e14715c5f678f"
  },
  "260925901/derpp": {
   "params": {
    "L1": [
     [
      -3.26863131318422
     ],
     [
      -3.3555854202444495
     ]
    ],
    "L9": [
     [
      0.7419765684747166,
      0.747177622721631,
      0.9630336057824075,
      0.6311802610980787,
      0.6215478998260052,
      0.347343498288518,
      0.4282549558582188,
      0.2750410685172828,
      -2.7783534086661805
     ],
     [
      0.6298821464419426,
      0.7929009147839904,
      0.8486078932819218,
      0.6390874419096326,
      0.5850160847648623,
      0.22191836081737715,
      0.34305017064458315,
      0.24249501033250553,
      -2.9134789640831236
     ]
    ],
    "AFF": [
     [
      -0.20333035774996636,
      -2.0283517170882472
     ],
     [
      -0.2348358836715975,
      -1.934171999922087
     ]
    ],
    "L9AFF": [
     [
      0.7442995891169798,
      0.7515322296987623,
      0.9693332613708822,
      0.6351322758963989,
      0.6240108244417656,
      0.3518291545626511,
      0.429839593336096,
      0.2791654114149064,
      -1.50923189427781,
      -0.20817722428176524
     ],
     [
      0.6317160976679084,
      0.7965480425613508,
      0.854226592281358,
      0.6431337704146016,
      0.5852009303838599,
      0.2252751636359786,
      0.34274018820334323,
      0.2459226170327335,
      -1.4703124343568994,
      -0.23855994476582976
     ]
    ]
   },
   "raw": {
    "J": 35.92,
    "CE": 2.938905431061672,
    "J_last": 87.6,
    "J_old": 30.177777777777777,
    "share_last_pred": 0.5035
   },
   "L1": {
    "J": 42.480000000000004,
    "CE": 2.563279545536614,
    "J_last": 67.5,
    "J_old": 39.7,
    "share_last_pred": 0.1529
   },
   "L9": {
    "J": 42.34,
    "CE": 2.538843642014655,
    "J_last": 67.0,
    "J_old": 39.6,
    "share_last_pred": 0.1512
   },
   "AFF": {
    "J": 42.44,
    "CE": 2.5562438829094454,
    "J_last": 66.4,
    "J_old": 39.77777777777778,
    "share_last_pred": 0.155
   },
   "L9AFF": {
    "J": 42.35,
    "CE": 2.5315617031225885,
    "J_last": 65.5,
    "J_old": 39.77777777777778,
    "share_last_pred": 0.1545
   },
   "task_oracle_J": 74.89,
   "block2_oracle_J": 46.78,
   "y_sha": "8a0e6bd7f5c6707f"
  },
  "260925902/derpp": {
   "params": {
    "L1": [
     [
      -4.024443825509054
     ],
     [
      -4.036156787714656
     ]
    ],
    "L9": [
     [
      0.3651569836962722,
      0.478924623129025,
      0.5991438913422579,
      0.6647192233778976,
      0.4423489893443005,
      0.3211574139363887,
      0.2758489699510305,
      -0.27809868603523563,
      -3.734096106785924
     ],
     [
      0.3204433972609041,
      0.3346932367491056,
      0.6387282183957658,
      0.6486477425520382,
      0.373063594177636,
      0.3761156241046171,
      0.3086393318325974,
      -0.27622148384048034,
      -3.7596194761091546
     ]
    ],
    "AFF": [
     [
      -0.2717058658340964,
      -2.1837215712622653
     ],
     [
      -0.28601767442172593,
      -2.130082004564207
     ]
    ],
    "L9AFF": [
     [
      0.36526894990349085,
      0.4813768058412488,
      0.602039107732408,
      0.6665298588097687,
      0.43716805896718247,
      0.3223845031157131,
      0.2762810884750159,
      -0.2752843009509286,
      -1.889895477686427,
      -0.272066348609125
     ],
     [
      0.32063012563160087,
      0.33599251855670226,
      0.6394778014587985,
      0.6494967350309042,
      0.3677480782407602,
      0.37638792607577237,
      0.3083429954125171,
      -0.2765914035001438,
      -1.8489381861755743,
      -0.28691385016096776
     ]
    ]
   },
   "raw": {
    "J": 34.89,
    "CE": 3.053303788388015,
    "J_last": 92.0,
    "J_old": 28.544444444444444,
    "share_last_pred": 0.5471
   },
   "L1": {
    "J": 43.1,
    "CE": 2.5564834268837364,
    "J_last": 70.19999999999999,
    "J_old": 40.08888888888889,
    "share_last_pred": 0.1451
   },
   "L9": {
    "J": 43.29,
    "CE": 2.5342595898654805,
    "J_last": 70.7,
    "J_old": 40.24444444444445,
    "share_last_pred": 0.1451
   },
   "AFF": {
    "J": 43.26,
    "CE": 2.545786910991909,
    "J_last": 70.89999999999999,
    "J_old": 40.18888888888889,
    "share_last_pred": 0.1492
   },
   "L9AFF": {
    "J": 43.309999999999995,
    "CE": 2.523523672675932,
    "J_last": 70.6,
    "J_old": 40.27777777777778,
    "share_last_pred": 0.1495
   },
   "task_oracle_J": 75.63,
   "block2_oracle_J": 47.13,
   "y_sha": "823db90aafd1d5b6"
  },
  "260925895/er_ace": {
   "params": {
    "L1": [
     [
      -2.4385827882377202
     ],
     [
      -2.3190118734729563
     ]
    ],
    "L9": [
     [
      0.19388961187650816,
      -0.24160760002235068,
      0.009116922060964452,
      -0.1060194510349022,
      -0.29319652099482063,
      -0.360447982856299,
      -0.5937961370925303,
      -1.1335859063691078,
      -2.78456188973712
     ],
     [
      0.2680177315834803,
      -0.24584946602276533,
      0.11498361264725683,
      0.11548399912458361,
      -0.18358734712586447,
      -0.2991098524395768,
      -0.6748082324421545,
      -1.0137107978315438,
      -2.5926939686319574
     ]
    ],
    "AFF": [
     [
      -0.19661674925750333,
      -1.2820158729736983
     ],
     [
      -0.21120147029015274,
      -1.1062159816852706
     ]
    ],
    "L9AFF": [
     [
      0.1901012112316866,
      -0.24108650745800037,
      0.01190735942423073,
      -0.10528779294793592,
      -0.29165108582629984,
      -0.36189425894167676,
      -0.5898451234606368,
      -1.135403694010778,
      -1.5996247701651813,
      -0.20145911561399601
     ],
     [
      0.26515270417771314,
      -0.2458538791532723,
      0.11795365320811736,
      0.1163460440653444,
      -0.18024664525042447,
      -0.3003288612287039,
      -0.6697361250420515,
      -1.0157263914075743,
      -1.3557139045262394,
      -0.21541658674772562
     ]
    ]
   },
   "raw": {
    "J": 34.04,
    "CE": 3.1243647332417153,
    "J_last": 77.60000000000001,
    "J_old": 29.2,
    "share_last_pred": 0.4064
   },
   "L1": {
    "J": 36.69,
    "CE": 2.884751702400718,
    "J_last": 53.1,
    "J_old": 34.86666666666667,
    "share_last_pred": 0.1512
   },
   "L9": {
    "J": 37.13,
    "CE": 2.8420984750130343,
    "J_last": 55.60000000000001,
    "J_old": 35.07777777777778,
    "share_last_pred": 0.1623
   },
   "AFF": {
    "J": 36.51,
    "CE": 2.880379079444713,
    "J_last": 50.2,
    "J_old": 34.988888888888894,
    "share_last_pred": 0.1465
   },
   "L9AFF": {
    "J": 37.05,
    "CE": 2.837558522682545,
    "J_last": 53.800000000000004,
    "J_old": 35.18888888888888,
    "share_last_pred": 0.1594
   },
   "task_oracle_J": 71.3,
   "block2_oracle_J": 41.91,
   "y_sha": "8e3650278ac7e81b"
  },
  "260925896/er_ace": {
   "params": {
    "L1": [
     [
      -2.24733478107489
     ],
     [
      -2.18361452217672
     ]
    ],
    "L9": [
     [
      0.2087993507729832,
      -0.06768889003737621,
      -0.33378379749296977,
      0.3207106436215759,
      -0.06093282535685438,
      -0.6204439584644497,
      -0.6329830733198649,
      -0.9841335726668012,
      -2.533673343868431
     ],
     [
      0.2633904426308393,
      -0.019648328435001604,
      -0.27985126968632074,
      0.3294666809321351,
      -0.07308618247062852,
      -0.5961349125755158,
      -0.6208577816825264,
      -0.8457916111182847,
      -2.4276426105114792
     ]
    ],
    "AFF": [
     [
      -0.20913800936048327,
      -1.0756970013773004
     ],
     [
      -0.19992295499619436,
      -1.051493841494255
     ]
    ],
    "L9AFF": [
     [
      0.20691754424740028,
      -0.06688164686584705,
      -0.33818181208992854,
      0.31590458333266336,
      -0.05734829054726242,
      -0.6219095923793373,
      -0.6297072746610681,
      -0.9835618719723629,
      -1.3737803690290282,
      -0.20678137858655135
     ],
     [
      0.2604812712932913,
      -0.01927384240168622,
      -0.2841686055882737,
      0.32333817301173845,
      -0.07010910798701328,
      -0.5973232991394702,
      -0.6166367319901591,
      -0.8475171284059326,
      -1.3098213302388735,
      -0.19732559607524416
     ]
    ]
   },
   "raw": {
    "J": 34.28,
    "CE": 3.1852258553697808,
    "J_last": 75.5,
    "J_old": 29.7,
    "share_last_pred": 0.3829
   },
   "L1": {
    "J": 36.3,
    "CE": 2.98214108796815,
    "J_last": 53.400000000000006,
    "J_old": 34.4,
    "share_last_pred": 0.1525
   },
   "L9": {
    "J": 36.52,
    "CE": 2.934831935788386,
    "J_last": 54.300000000000004,
    "J_old": 34.544444444444444,
    "share_last_pred": 0.1621
   },
   "AFF": {
    "J": 36.25,
    "CE": 2.977478155870073,
    "J_last": 51.4,
    "J_old": 34.56666666666667,
    "share_last_pred": 0.149
   },
   "L9AFF": {
    "J": 36.4,
    "CE": 2.930269204553443,
    "J_last": 51.5,
    "J_old": 34.72222222222222,
    "share_last_pred": 0.1583
   },
   "task_oracle_J": 68.47999999999999,
   "block2_oracle_J": 41.19,
   "y_sha": "9ec2f48f618d6069"
  },
  "260925897/er_ace": {
   "params": {
    "L1": [
     [
      -2.147404541293077
     ],
     [
      -2.082960892706029
     ]
    ],
    "L9": [
     [
      -0.07018377077086711,
      0.08078057559637071,
      -0.1333796389609893,
      -0.03413090527107304,
      -0.49738660029621506,
      -0.220333311902417,
      -0.34262936638320735,
      -1.9062646828579435,
      -2.609671496073794
     ],
     [
      -0.056451682972662634,
      -0.13123545918736843,
      -0.05486746416222709,
      -0.10207867621404047,
      -0.5444687703963776,
      -0.26001130115194954,
      -0.5344751521248448,
      -1.676553563413029,
      -2.590308849855544
     ]
    ],
    "AFF": [
     [
      -0.12053208066810421,
      -1.4274219025157295
     ],
     [
      -0.12271367138991483,
      -1.3557980226753645
     ]
    ],
    "L9AFF": [
     [
      -0.07030572192745606,
      0.07829667589282543,
      -0.13126952453328536,
      -0.0343316401636288,
      -0.4967609305279279,
      -0.21973306629586395,
      -0.34389878604494417,
      -1.9042591753407065,
      -1.8775545033550392,
      -0.12215889045032392
     ],
     [
      -0.05676509694461682,
      -0.13291263324241348,
      -0.052184034006113315,
      -0.10156922177501679,
      -0.5435324097446252,
      -0.25917556841663103,
      -0.5354444760780689,
      -1.6761462399422826,
      -1.8004476784442711,
      -0.13326601875045174
     ]
    ]
   },
   "raw": {
    "J": 34.81,
    "CE": 3.18200299377297,
    "J_last": 77.4,
    "J_old": 30.077777777777776,
    "share_last_pred": 0.3547
   },
   "L1": {
    "J": 36.3,
    "CE": 3.0034898561161416,
    "J_last": 54.1,
    "J_old": 34.32222222222222,
    "share_last_pred": 0.143
   },
   "L9": {
    "J": 37.09,
    "CE": 2.9128106931504067,
    "J_last": 57.199999999999996,
    "J_old": 34.855555555555554,
    "share_last_pred": 0.1584
   },
   "AFF": {
    "J": 36.120000000000005,
    "CE": 3.001984112296283,
    "J_last": 52.0,
    "J_old": 34.355555555555554,
    "share_last_pred": 0.1411
   },
   "L9AFF": {
    "J": 37.01,
    "CE": 2.9111591248323085,
    "J_last": 55.800000000000004,
    "J_old": 34.922222222222224,
    "share_last_pred": 0.1573
   },
   "task_oracle_J": 69.13,
   "block2_oracle_J": 41.39,
   "y_sha": "7a4fa0227d759012"
  },
  "260925898/er_ace": {
   "params": {
    "L1": [
     [
      -1.9644448904322527
     ],
     [
      -1.9577816341931236
     ]
    ],
    "L9": [
     [
      0.18545941662414167,
      0.1770764841206148,
      -0.643910825647335,
      -0.0129956652088695,
      -0.37748295946010957,
      -0.179840279304405,
      -0.7514041064176493,
      -1.2610586442644807,
      -2.3515229025324413
     ],
     [
      0.25365021129284815,
      0.39515963919421077,
      -0.40267964529601313,
      0.23463811656065964,
      -0.2126830912991072,
      -0.057334725126462725,
      -0.5484940589397457,
      -0.8778223774259004,
      -2.1564132436804946
     ]
    ],
    "AFF": [
     [
      -0.23797970710612382,
      -0.7056146584385038
     ],
     [
      -0.22748654842584215,
      -0.7563680531441976
     ]
    ],
    "L9AFF": [
     [
      0.18252560000790202,
      0.17557992468813208,
      -0.6430511882204679,
      -0.015458222420185226,
      -0.3800682437143969,
      -0.18335972984334986,
      -0.7560311086039013,
      -1.2657455688017856,
      -1.054864805509079,
      -0.24540541479639594
     ],
     [
      0.2496072716902923,
      0.3921634140252285,
      -0.40355380617706077,
      0.23084150047574692,
      -0.21677675938229743,
      -0.06316198329877735,
      -0.5515553335133784,
      -0.8864336582194112,
      -0.9218255102097083,
      -0.23429195425452956
     ]
    ]
   },
   "raw": {
    "J": 35.260000000000005,
    "CE": 3.086250624331022,
    "J_last": 72.2,
    "J_old": 31.15555555555555,
    "share_last_pred": 0.3532
   },
   "L1": {
    "J": 36.65,
    "CE": 2.9289505549877957,
    "J_last": 47.8,
    "J_old": 35.41111111111111,
    "share_last_pred": 0.1432
   },
   "L9": {
    "J": 36.82,
    "CE": 2.876794636774772,
    "J_last": 50.0,
    "J_old": 35.355555555555554,
    "share_last_pred": 0.1529
   },
   "AFF": {
    "J": 36.4,
    "CE": 2.9222467118971815,
    "J_last": 43.9,
    "J_old": 35.56666666666667,
    "share_last_pred": 0.1363
   },
   "L9AFF": {
    "J": 36.730000000000004,
    "CE": 2.869676556415369,
    "J_last": 48.1,
    "J_old": 35.46666666666667,
    "share_last_pred": 0.1484
   },
   "task_oracle_J": 69.76,
   "block2_oracle_J": 42.120000000000005,
   "y_sha": "72c3b00c591c823e"
  },
  "260925899/er_ace": {
   "params": {
    "L1": [
     [
      -2.2734188873259145
     ],
     [
      -2.126259357112906
     ]
    ],
    "L9": [
     [
      -0.5122182381096407,
      -0.308556053438876,
      -0.7954064098491179,
      -0.602633169372812,
      -0.43981188646475605,
      -0.998352321192401,
      -1.7186251727323232,
      -1.5682517333047477,
      -3.1166558019856376
     ],
     [
      -0.3610616579308357,
      -0.15936304023615805,
      -0.7203680252431851,
      -0.6450565494906195,
      -0.2842733808148746,
      -1.0794304210848202,
      -1.6152101826302623,
      -1.5470789587157134,
      -2.9047998535631483
     ]
    ],
    "AFF": [
     [
      -0.10388060059008893,
      -1.6408227205226884
     ],
     [
      -0.06542785551523947,
      -1.7216337983843788
     ]
    ],
    "L9AFF": [
     [
      -0.5124613008621879,
      -0.30891009458438157,
      -0.7959409209954967,
      -0.6039740749704783,
      -0.4393122913729178,
      -0.9979828347544004,
      -1.7182744983300342,
      -1.5672412605710644,
      -2.4819358997540357,
      -0.10391550727834073
     ],
     [
      -0.36131493238935797,
      -0.1596688205432635,
      -0.7209437049713903,
      -0.6457587139353639,
      -0.2843331472640694,
      -1.0789314241592511,
      -1.6149074501606542,
      -1.5462876370126064,
      -2.5060068825063464,
      -0.06432102437365465
     ]
    ]
   },
   "raw": {
    "J": 34.19,
    "CE": 3.21503977789928,
    "J_last": 82.19999999999999,
    "J_old": 28.855555555555558,
    "share_last_pred": 0.365
   },
   "L1": {
    "J": 35.04,
    "CE": 3.018273526392094,
    "J_last": 51.800000000000004,
    "J_old": 33.17777777777778,
    "share_last_pred": 0.1446
   },
   "L9": {
    "J": 35.18,
    "CE": 2.9301777964613733,
    "J_last": 54.2,
    "J_old": 33.06666666666666,
    "share_last_pred": 0.1574
   },
   "AFF": {
    "J": 35.02,
    "CE": 3.017701306010091,
    "J_last": 50.4,
    "J_old": 33.31111111111112,
    "share_last_pred": 0.1422
   },
   "L9AFF": {
    "J": 35.04,
    "CE": 2.929609340078727,
    "J_last": 52.7,
    "J_old": 33.077777777777776,
    "share_last_pred": 0.1563
   },
   "task_oracle_J": 69.39,
   "block2_oracle_J": 40.88,
   "y_sha": "c4eadbb22025886c"
  },
  "260925900/er_ace": {
   "params": {
    "L1": [
     [
      -2.2185799512508484
     ],
     [
      -2.251639145024364
     ]
    ],
    "L9": [
     [
      -0.47440865384050074,
      -0.5244648816636096,
      -0.42104635593068884,
      -0.3274193926208594,
      -0.763586151086178,
      -0.726542486858195,
      -0.8249777049441648,
      -1.5519966628988324,
      -2.860715966385752
     ],
     [
      -0.3906430837437447,
      -0.5247894800597341,
      -0.38329519628805764,
      -0.5133301370639323,
      -0.76028479549715,
      -0.4789777709024888,
      -0.8930757397162028,
      -1.6671924847357007,
      -2.881696428022386
     ]
    ],
    "AFF": [
     [
      -0.14897106813058286,
      -1.3460611315663729
     ],
     [
      -0.151451800047802,
      -1.3652527080495673
     ]
    ],
    "L9AFF": [
     [
      -0.47355336327174,
      -0.5218787191721825,
      -0.4196367731345079,
      -0.3225670301516461,
      -0.7571929060764989,
      -0.7268393422420736,
      -0.8195273238720794,
      -1.546168172136835,
      -2.0343267125471636,
      -0.14010479616929455
     ],
     [
      -0.39110952776721936,
      -0.5229119653525469,
      -0.3826557211608568,
      -0.5086492738054149,
      -0.7554499979454207,
      -0.4796930901628615,
      -0.888472692775801,
      -1.6618790947487472,
      -2.061778593445319,
      -0.13904488485823516
     ]
    ]
   },
   "raw": {
    "J": 34.89,
    "CE": 3.1535095381240006,
    "J_last": 79.60000000000001,
    "J_old": 29.92222222222222,
    "share_last_pred": 0.3699
   },
   "L1": {
    "J": 36.809999999999995,
    "CE": 2.9521746917375533,
    "J_last": 57.3,
    "J_old": 34.53333333333333,
    "share_last_pred": 0.1546
   },
   "L9": {
    "J": 37.330000000000005,
    "CE": 2.9012041998518985,
    "J_last": 60.3,
    "J_old": 34.77777777777778,
    "share_last_pred": 0.1621
   },
   "AFF": {
    "J": 36.77,
    "CE": 2.9497979858099117,
    "J_last": 56.00000000000001,
    "J_old": 34.63333333333333,
    "share_last_pred": 0.1541
   },
   "L9AFF": {
    "J": 37.32,
    "CE": 2.8991444708489897,
    "J_last": 59.099999999999994,
    "J_old": 34.9,
    "share_last_pred": 0.1613
   },
   "task_oracle_J": 68.38,
   "block2_oracle_J": 41.620000000000005,
   "y_sha": "471e14715c5f678f"
  },
  "260925901/er_ace": {
   "params": {
    "L1": [
     [
      -2.108366632995301
     ],
     [
      -2.167642727926037
     ]
    ],
    "L9": [
     [
      0.27929751299899824,
      -0.004643815159470503,
      -0.3229055749052351,
      -0.18434238964074498,
      -0.5358864224355122,
      -0.5105100654535617,
      -1.1698789797328724,
      -1.8103173104374555,
      -2.6823440219653927
     ],
     [
      0.22083143694479246,
      0.0010291225653834297,
      -0.5043022708750423,
      -0.1740392664125914,
      -0.5767000490805143,
      -0.48617720591787894,
      -1.3302375572778675,
      -1.8381379355806267,
      -2.792448015682569
     ]
    ],
    "AFF": [
     [
      -0.17001833216973078,
      -1.1314605398715372
     ],
     [
      -0.182498817378702,
      -1.1149111924205841
     ]
    ],
    "L9AFF": [
     [
      0.2793284714837143,
      -0.004535445853676535,
      -0.3186494156096095,
      -0.18038081853448976,
      -0.5352795208663133,
      -0.5076024215685524,
      -1.1697378246298513,
      -1.804072609524655,
      -1.7183085989856766,
      -0.16682005072061337
     ],
     [
      0.21969779859600871,
      -0.0005129538520981333,
      -0.5000131280677799,
      -0.17072991006061897,
      -0.5767609105536926,
      -0.484662835989425,
      -1.3326788338986613,
      -1.8322250871220236,
      -1.739477538461244,
      -0.18189194633329586
     ]
    ]
   },
   "raw": {
    "J": 33.87,
    "CE": 3.2599269266266524,
    "J_last": 79.0,
    "J_old": 28.855555555555558,
    "share_last_pred": 0.3598
   },
   "L1": {
    "J": 35.54,
    "CE": 3.0743510063052324,
    "J_last": 56.49999999999999,
    "J_old": 33.211111111111116,
    "share_last_pred": 0.1455
   },
   "L9": {
    "J": 36.480000000000004,
    "CE": 2.953124916822074,
    "J_last": 59.599999999999994,
    "J_old": 33.91111111111111,
    "share_last_pred": 0.1642
   },
   "AFF": {
    "J": 35.32,
    "CE": 3.071090819336273,
    "J_last": 53.900000000000006,
    "J_old": 33.25555555555555,
    "share_last_pred": 0.1427
   },
   "L9AFF": {
    "J": 36.41,
    "CE": 2.9499611870726445,
    "J_last": 58.199999999999996,
    "J_old": 33.988888888888894,
    "share_last_pred": 0.1627
   },
   "task_oracle_J": 68.21000000000001,
   "block2_oracle_J": 40.21,
   "y_sha": "8a0e6bd7f5c6707f"
  },
  "260925902/er_ace": {
   "params": {
    "L1": [
     [
      -2.5872729024473475
     ],
     [
      -2.6378783623115014
     ]
    ],
    "L9": [
     [
      0.20623064411279352,
      -0.5962121870689375,
      -0.2318490989089014,
      -0.22406254134588427,
      -0.4696715146933885,
      -0.665986033062562,
      -0.8691420850485828,
      -1.6728514407399657,
      -3.1435054751404707
     ],
     [
      0.2804361304790809,
      -0.6822409404718761,
      -0.04437319239787129,
      -0.1483299697416035,
      -0.5473368229272674,
      -0.5948726735733048,
      -0.7971044845639454,
      -1.5651235204901652,
      -3.1494166897133247
     ]
    ],
    "AFF": [
     [
      -0.18280439818933475,
      -1.4703830278035275
     ],
     [
      -0.16194574268473058,
      -1.6339635189030173
     ]
    ],
    "L9AFF": [
     [
      0.20585999645843,
      -0.5948424138174591,
      -0.23272465018344296,
      -0.22386532375640827,
      -0.47097879589739955,
      -0.6643663569885961,
      -0.8708391035552461,
      -1.668029034351395,
      -2.0627630576101303,
      -0.17617883758454259
     ],
     [
      0.2801990355490123,
      -0.6806896975535466,
      -0.04470297613032721,
      -0.14762580919333054,
      -0.5482670156598004,
      -0.5928565219775014,
      -0.7993771801000625,
      -1.5609505739580143,
      -2.1775867397501356,
      -0.15613236760129484
     ]
    ]
   },
   "raw": {
    "J": 34.8,
    "CE": 3.199693668163354,
    "J_last": 85.39999999999999,
    "J_old": 29.17777777777778,
    "share_last_pred": 0.416
   },
   "L1": {
    "J": 36.93,
    "CE": 2.924614690624224,
    "J_last": 56.2,
    "J_old": 34.78888888888889,
    "share_last_pred": 0.1576
   },
   "L9": {
    "J": 37.74,
    "CE": 2.8425655453395744,
    "J_last": 59.4,
    "J_old": 35.333333333333336,
    "share_last_pred": 0.1686
   },
   "AFF": {
    "J": 36.870000000000005,
    "CE": 2.9218958637411356,
    "J_last": 55.50000000000001,
    "J_old": 34.8,
    "share_last_pred": 0.1581
   },
   "L9AFF": {
    "J": 37.53,
    "CE": 2.8400430125666873,
    "J_last": 57.599999999999994,
    "J_old": 35.3,
    "share_last_pred": 0.1709
   },
   "task_oracle_J": 69.78,
   "block2_oracle_J": 42.13,
   "y_sha": "823db90aafd1d5b6"
  },
  "260925895/er": {
   "params": {
    "L1": [
     [
      -10.666223473283424
     ],
     [
      -10.30595184060675
     ]
    ],
    "L9": [
     [
      -0.2941283356727141,
      -0.6430185094200978,
      -1.0409629303711898,
      -0.9830940269778864,
      -2.0129500448204505,
      -1.6232767453708328,
      -2.520043609996349,
      -3.494319495270279,
      -12.228744423271134
     ],
     [
      -0.10351750968487443,
      -0.40435126994921783,
      -0.7482726202641042,
      -0.5028681968569308,
      -1.7356314666041652,
      -1.4605562324989751,
      -2.272874162228249,
      -3.1825525898999687,
      -11.635269996110145
     ]
    ],
    "AFF": [
     [
      -0.5179790372340267,
      -2.851293149265274
     ],
     [
      -0.49030266752751345,
      -2.956100296975684
     ]
    ],
    "L9AFF": [
     [
      -0.298591654505513,
      -0.6572901571853851,
      -1.0191391005940884,
      -0.9874856170332241,
      -2.0267102321109243,
      -1.6496597428349116,
      -2.481612622420743,
      -3.4651091573087545,
      -4.909834200876923,
      -0.47794506570164214
     ],
     [
      -0.10432601668236102,
      -0.43210846604506414,
      -0.7341357405114074,
      -0.5105786961917469,
      -1.756046290371217,
      -1.4834457307963191,
      -2.2353386358761864,
      -3.156457055609775,
      -4.785117619284038,
      -0.45032992089434737
     ]
    ]
   },
   "raw": {
    "J": 22.02,
    "CE": 6.995345398398003,
    "J_last": 88.8,
    "J_old": 14.6,
    "share_last_pred": 0.7951
   },
   "L1": {
    "J": 37.14,
    "CE": 3.7572243302551986,
    "J_last": 54.400000000000006,
    "J_old": 35.22222222222222,
    "share_last_pred": 0.1076
   },
   "L9": {
    "J": 37.79,
    "CE": 3.533993976024515,
    "J_last": 53.1,
    "J_old": 36.08888888888889,
    "share_last_pred": 0.107
   },
   "AFF": {
    "J": 36.720000000000006,
    "CE": 3.70276087598,
    "J_last": 47.099999999999994,
    "J_old": 35.56666666666667,
    "share_last_pred": 0.1011
   },
   "L9AFF": {
    "J": 37.5,
    "CE": 3.485830063135803,
    "J_last": 46.400000000000006,
    "J_old": 36.51111111111111,
    "share_last_pred": 0.1015
   },
   "task_oracle_J": 72.72999999999999,
   "block2_oracle_J": 41.67,
   "y_sha": "8e3650278ac7e81b"
  },
  "260925896/er": {
   "params": {
    "L1": [
     [
      -10.092437624490614
     ],
     [
      -10.104344037489003
     ]
    ],
    "L9": [
     [
      -0.06952117080128882,
      -0.5385089237156643,
      -0.6400050963548574,
      -0.5706884988812955,
      -1.0609188835255445,
      -1.8952392047792503,
      -2.7414480394725356,
      -3.4959596702419713,
      -11.437170196158508
     ],
     [
      -0.30492210418122434,
      -0.9611814226556031,
      -0.7117932476635986,
      -0.756423011822951,
      -1.2722311836542937,
      -2.0707166758368176,
      -2.9655683936554307,
      -3.2816002246355245,
      -11.557162864457844
     ]
    ],
    "AFF": [
     [
      -0.5839614495821037,
      -1.9919962214072202
     ],
     [
      -0.5955543166709729,
      -1.8658703966558787
     ]
    ],
    "L9AFF": [
     [
      -0.1080878442595661,
      -0.5744475053983558,
      -0.6883052691970256,
      -0.5640694490399082,
      -1.0584687913102022,
      -1.8738716977927656,
      -2.734201120958837,
      -3.48480189572413,
      -3.915583911875545,
      -0.5323876194965353
     ],
     [
      -0.35401394182792034,
      -1.0152464720752798,
      -0.7804677350547362,
      -0.7546177060900474,
      -1.263627130138576,
      -2.0409916280219447,
      -2.960828258809672,
      -3.264381153189875,
      -3.9109374056943715,
      -0.5458120669177452
     ]
    ]
   },
   "raw": {
    "J": 21.34,
    "CE": 6.800614384820927,
    "J_last": 86.1,
    "J_old": 14.144444444444446,
    "share_last_pred": 0.7744
   },
   "L1": {
    "J": 34.93,
    "CE": 3.8838543393183254,
    "J_last": 56.8,
    "J_old": 32.5,
    "share_last_pred": 0.1064
   },
   "L9": {
    "J": 35.65,
    "CE": 3.6144721451632975,
    "J_last": 56.00000000000001,
    "J_old": 33.38888888888889,
    "share_last_pred": 0.1059
   },
   "AFF": {
    "J": 34.589999999999996,
    "CE": 3.8183429435661673,
    "J_last": 49.7,
    "J_old": 32.91111111111111,
    "share_last_pred": 0.0978
   },
   "L9AFF": {
    "J": 35.52,
    "CE": 3.5581335286580043,
    "J_last": 50.2,
    "J_old": 33.88888888888889,
    "share_last_pred": 0.1006
   },
   "task_oracle_J": 70.7,
   "block2_oracle_J": 39.06,
   "y_sha": "9ec2f48f618d6069"
  },
  "260925897/er": {
   "params": {
    "L1": [
     [
      -10.413477345643116
     ],
     [
      -10.36267684798551
     ]
    ],
    "L9": [
     [
      -0.39471925426115967,
      -0.5353904930346824,
      -0.8510267125126172,
      -1.5341809954143588,
      -1.9254732573190498,
      -2.2426878280139846,
      -2.7340512423452896,
      -3.8202433540754535,
      -12.384945676171203
     ],
     [
      -0.38549849139129666,
      -0.9049076033574737,
      -0.960988266615533,
      -1.6448076169883346,
      -2.0594910957152757,
      -2.4075684781951483,
      -3.3427960809141206,
      -3.777966065684096,
      -12.433917226648528
     ]
    ],
    "AFF": [
     [
      -0.4841418823048435,
      -3.103122427008925
     ],
     [
      -0.44453012096169425,
      -3.4975970802805754
     ]
    ],
    "L9AFF": [
     [
      -0.3677715684687846,
      -0.5289270272421903,
      -0.8299593161785316,
      -1.540115805991057,
      -1.9107349172840957,
      -2.203702207892885,
      -2.722347361611016,
      -3.8239097401288213,
      -4.987193922703358,
      -0.4884529152998671
     ],
     [
      -0.3570434574488936,
      -0.8927716330636369,
      -0.9490279234871786,
      -1.6588060659503066,
      -2.050360085452962,
      -2.3717526428302733,
      -3.3257196873794066,
      -3.76604961926483,
      -5.729549428275553,
      -0.429566371529338
     ]
    ]
   },
   "raw": {
    "J": 21.45,
    "CE": 6.872739294836309,
    "J_last": 91.8,
    "J_old": 13.633333333333333,
    "share_last_pred": 0.7941
   },
   "L1": {
    "J": 36.22,
    "CE": 3.7904249776692502,
    "J_last": 59.199999999999996,
    "J_old": 33.666666666666664,
    "share_last_pred": 0.1074
   },
   "L9": {
    "J": 36.720000000000006,
    "CE": 3.5039992026293847,
    "J_last": 57.099999999999994,
    "J_old": 34.455555555555556,
    "share_last_pred": 0.1068
   },
   "AFF": {
    "J": 36.05,
    "CE": 3.748120922510862,
    "J_last": 53.800000000000004,
    "J_old": 34.077777777777776,
    "share_last_pred": 0.0992
   },
   "L9AFF": {
    "J": 36.54,
    "CE": 3.462270954855165,
    "J_last": 52.1,
    "J_old": 34.81111111111111,
    "share_last_pred": 0.1022
   },
   "task_oracle_J": 72.89999999999999,
   "block2_oracle_J": 40.68,
   "y_sha": "7a4fa0227d759012"
  },
  "260925898/er": {
   "params": {
    "L1": [
     [
      -10.210917052001998
     ],
     [
      -10.263615103898895
     ]
    ],
    "L9": [
     [
      0.5177086198100473,
      0.08680788711539028,
      -0.7562929912579397,
      -1.0133099640359102,
      -1.092676719685336,
      -1.3138205665546774,
      -2.311857965313244,
      -2.851856082409044,
      -11.518959979691301
     ],
     [
      0.6127059383122772,
      0.22668055699100928,
      -0.5269338567089141,
      -0.954660588078613,
      -1.0448749406562945,
      -1.3692985772961177,
      -2.3026511768072884,
      -2.4456580308392843,
      -11.419353471477551
     ]
    ],
    "AFF": [
     [
      -0.5477570722153615,
      -2.411749759026924
     ],
     [
      -0.5110894703808763,
      -2.8384336189603014
     ]
    ],
    "L9AFF": [
     [
      0.5173376998645716,
      0.10359381682067416,
      -0.785144258745677,
      -1.0517593940981225,
      -1.1700182387997862,
      -1.306722369633049,
      -2.3479336262527264,
      -2.8786083179579993,
      -3.601694655705156,
      -0.5592535659085293
     ],
     [
      0.6051101576000447,
      0.2386096320716279,
      -0.5607699487871086,
      -0.9633397132804141,
      -1.092035688411991,
      -1.3580075023892038,
      -2.334262979192543,
      -2.4690331425644088,
      -3.9651196921444507,
      -0.5145073216185219
     ]
    ]
   },
   "raw": {
    "J": 22.62,
    "CE": 6.823236517294604,
    "J_last": 86.5,
    "J_old": 15.522222222222224,
    "share_last_pred": 0.7713
   },
   "L1": {
    "J": 36.66,
    "CE": 3.7317235464660303,
    "J_last": 49.7,
    "J_old": 35.21111111111111,
    "share_last_pred": 0.1054
   },
   "L9": {
    "J": 37.19,
    "CE": 3.5307864176791366,
    "J_last": 50.7,
    "J_old": 35.68888888888889,
    "share_last_pred": 0.1065
   },
   "AFF": {
    "J": 36.28,
    "CE": 3.6686614233355512,
    "J_last": 42.699999999999996,
    "J_old": 35.56666666666667,
    "share_last_pred": 0.0968
   },
   "L9AFF": {
    "J": 36.63,
    "CE": 3.4652510461032064,
    "J_last": 42.9,
    "J_old": 35.93333333333334,
    "share_last_pred": 0.1008
   },
   "task_oracle_J": 71.1,
   "block2_oracle_J": 41.65,
   "y_sha": "72c3b00c591c823e"
  },
  "260925899/er": {
   "params": {
    "L1": [
     [
      -10.837522688404908
     ],
     [
      -10.646424262132523
     ]
    ],
    "L9": [
     [
      -0.27469135448960424,
      -0.3775615146841446,
      -0.5537981547346541,
      -1.167785422503158,
      -1.2676707981586826,
      -1.8338174189689727,
      -2.311356964098923,
      -3.6066618496416605,
      -12.329227858350597
     ],
     [
      0.07786491814250893,
      -0.08093163592203352,
      -0.4196779722016732,
      -0.9801028829717929,
      -1.1270276235088152,
      -1.6468845242297356,
      -2.170141834677112,
      -3.4631663925192875,
      -11.965518052657997
     ]
    ],
    "AFF": [
     [
      -0.5479752647595691,
      -2.650731288649303
     ],
     [
      -0.5140281674768686,
      -2.9245207681715946
     ]
    ],
    "L9AFF": [
     [
      -0.2596803775704975,
      -0.36105362546611447,
      -0.5557725932141119,
      -1.1778178541063284,
      -1.2298170981129721,
      -1.7963941940778,
      -2.2919084350429824,
      -3.580673038388092,
      -4.486025391170851,
      -0.5192730187623078
     ],
     [
      0.11477765839128047,
      -0.02810006362917112,
      -0.4075963679361555,
      -0.9947503925799311,
      -1.0715745724378494,
      -1.5965023021790035,
      -2.1452373167121683,
      -3.416358326062638,
      -4.552943415545994,
      -0.4872233638154382
     ]
    ]
   },
   "raw": {
    "J": 22.37,
    "CE": 6.857008076598834,
    "J_last": 92.60000000000001,
    "J_old": 14.566666666666666,
    "share_last_pred": 0.7832
   },
   "L1": {
    "J": 36.42,
    "CE": 3.7689849893785206,
    "J_last": 60.4,
    "J_old": 33.75555555555555,
    "share_last_pred": 0.1084
   },
   "L9": {
    "J": 36.980000000000004,
    "CE": 3.4952466980857353,
    "J_last": 59.8,
    "J_old": 34.44444444444444,
    "share_last_pred": 0.1101
   },
   "AFF": {
    "J": 36.11,
    "CE": 3.716552177328965,
    "J_last": 54.2,
    "J_old": 34.1,
    "share_last_pred": 0.1014
   },
   "L9AFF": {
    "J": 36.4,
    "CE": 3.44736334679336,
    "J_last": 51.4,
    "J_old": 34.733333333333334,
    "share_last_pred": 0.1014
   },
   "task_oracle_J": 72.92999999999999,
   "block2_oracle_J": 40.949999999999996,
   "y_sha": "c4eadbb22025886c"
  },
  "260925900/er": {
   "params": {
    "L1": [
     [
      -10.135520822927335
     ],
     [
      -10.173498824309164
     ]
    ],
    "L9": [
     [
      -0.4014383572266467,
      -0.6044818144095737,
      -0.37038268162751053,
      -0.5936894070144116,
      -1.074153834937957,
      -1.9432450079897023,
      -2.3785685436383264,
      -3.4300885360689537,
      -11.525650995152487
     ],
     [
      -0.36259712688969176,
      -0.5871874435196831,
      -0.32238548650316773,
      -0.8198861797008916,
      -0.9811251828689536,
      -1.5257843972734157,
      -2.5907856511035665,
      -3.562543567399651,
      -11.52991001910219
     ]
    ],
    "AFF": [
     [
      -0.5393823163595303,
      -2.5881309351201134
     ],
     [
      -0.5854480502541605,
      -2.1416126335342307
     ]
    ],
    "L9AFF": [
     [
      -0.39359158434866276,
      -0.5952882232105323,
      -0.3609790441213073,
      -0.5587953282013225,
      -1.0439610709077867,
      -1.9307949079734423,
      -2.324781155252144,
      -3.397942165818235,
      -4.472579137192436,
      -0.49306719186364645
     ],
     [
      -0.3724416593598517,
      -0.5817872872996429,
      -0.3121426269318964,
      -0.7895846421477373,
      -0.9428693230863441,
      -1.5024658740897945,
      -2.5382730759208427,
      -3.5303869683128983,
      -3.9461545335602555,
      -0.5444813681194547
     ]
    ]
   },
   "raw": {
    "J": 20.87,
    "CE": 6.857164582775904,
    "J_last": 89.0,
    "J_old": 13.3,
    "share_last_pred": 0.7874
   },
   "L1": {
    "J": 34.12,
    "CE": 3.9044370349425925,
    "J_last": 57.3,
    "J_old": 31.544444444444448,
    "share_last_pred": 0.106
   },
   "L9": {
    "J": 34.73,
    "CE": 3.634184104773711,
    "J_last": 55.60000000000001,
    "J_old": 32.41111111111111,
    "share_last_pred": 0.1054
   },
   "AFF": {
    "J": 33.78,
    "CE": 3.844043778754276,
    "J_last": 51.300000000000004,
    "J_old": 31.833333333333336,
    "share_last_pred": 0.1002
   },
   "L9AFF": {
    "J": 34.300000000000004,
    "CE": 3.5816990273259726,
    "J_last": 48.4,
    "J_old": 32.733333333333334,
    "share_last_pred": 0.1025
   },
   "task_oracle_J": 68.88,
   "block2_oracle_J": 38.25,
   "y_sha": "471e14715c5f678f"
  },
  "260925901/er": {
   "params": {
    "L1": [
     [
      -10.083705621428646
     ],
     [
      -10.275193495936955
     ]
    ],
    "L9": [
     [
      -0.6728608967525566,
      -1.0633103943163766,
      -1.1687564145339533,
      -2.1237922362526005,
      -2.172843511305848,
      -2.8236769248268465,
      -3.052413041705385,
      -4.112826720117493,
      -12.296007522712628
     ],
     [
      -0.6032372809068575,
      -0.9430987816941462,
      -1.309341519472791,
      -2.0822741921629095,
      -2.167717676498466,
      -2.8721957803053644,
      -3.0221383265802446,
      -3.858018320901178,
      -12.430292160336075
     ]
    ],
    "AFF": [
     [
      -0.4684452590965881,
      -3.1782395074445704
     ],
     [
      -0.49998541453481116,
      -2.9264368199797275
     ]
    ],
    "L9AFF": [
     [
      -0.666356122215218,
      -1.050163978688315,
      -1.1610961403456528,
      -2.1386140978779116,
      -2.1712930487100337,
      -2.821315178603186,
      -3.050869381516167,
      -4.081742876685137,
      -5.684503001638049,
      -0.4419197805525072
     ],
     [
      -0.5821221261806341,
      -0.9320034707235058,
      -1.3045066422607063,
      -2.0893373492810574,
      -2.163884768347013,
      -2.859953359423278,
      -3.009823499684435,
      -3.825939721537773,
      -5.324215793827007,
      -0.4782993740690201
     ]
    ]
   },
   "raw": {
    "J": 21.25,
    "CE": 6.970316936202333,
    "J_last": 90.5,
    "J_old": 13.555555555555557,
    "share_last_pred": 0.8061
   },
   "L1": {
    "J": 36.33,
    "CE": 3.8291809771111645,
    "J_last": 55.900000000000006,
    "J_old": 34.15555555555556,
    "share_last_pred": 0.107
   },
   "L9": {
    "J": 36.49,
    "CE": 3.5446969316914845,
    "J_last": 55.400000000000006,
    "J_old": 34.38888888888889,
    "share_last_pred": 0.1101
   },
   "AFF": {
    "J": 35.91,
    "CE": 3.783598061840783,
    "J_last": 48.9,
    "J_old": 34.46666666666667,
    "share_last_pred": 0.1014
   },
   "L9AFF": {
    "J": 36.09,
    "CE": 3.5026219847241826,
    "J_last": 48.6,
    "J_old": 34.699999999999996,
    "share_last_pred": 0.1033
   },
   "task_oracle_J": 71.45,
   "block2_oracle_J": 40.9,
   "y_sha": "8a0e6bd7f5c6707f"
  },
  "260925902/er": {
   "params": {
    "L1": [
     [
      -10.516965254940308
     ],
     [
      -10.492075583778975
     ]
    ],
    "L9": [
     [
      -0.43906534532972935,
      -0.6607718988016842,
      -0.9037334070090004,
      -1.743502022478181,
      -1.7689978029427615,
      -2.12906315751507,
      -2.7718888384155065,
      -3.892376888004332,
      -12.36048738521461
     ],
     [
      -0.4728124511708054,
      -0.8513389184398356,
      -1.0181122598436596,
      -1.6236915437111987,
      -1.9835170298354183,
      -2.1160554534023563,
      -2.7738774910768207,
      -3.9936358673097065,
      -12.446051949126433
     ]
    ],
    "AFF": [
     [
      -0.4479953687579582,
      -3.569807724194678
     ],
     [
      -0.4451594515085342,
      -3.5782321328636533
     ]
    ],
    "L9AFF": [
     [
      -0.3941711678327196,
      -0.6300916247722829,
      -0.8658634624937678,
      -1.7060729356096307,
      -1.7339972310629834,
      -2.0711887215232254,
      -2.740047984366,
      -3.8445911537034165,
      -5.822115753980126,
      -0.41336633554041163
     ],
     [
      -0.46232615289194223,
      -0.8581243744909802,
      -1.0166101534377825,
      -1.6168965799927555,
      -1.9882158499637959,
      -2.1005599396056494,
      -2.784456789959542,
      -3.9763405277429245,
      -5.735949790131907,
      -0.42912232862360916
     ]
    ]
   },
   "raw": {
    "J": 21.92,
    "CE": 6.96250870943836,
    "J_last": 92.60000000000001,
    "J_old": 14.066666666666666,
    "share_last_pred": 0.8029
   },
   "L1": {
    "J": 38.12,
    "CE": 3.736441671705617,
    "J_last": 61.6,
    "J_old": 35.51111111111111,
    "share_last_pred": 0.1072
   },
   "L9": {
    "J": 38.64,
    "CE": 3.459829362606838,
    "J_last": 61.3,
    "J_old": 36.12222222222222,
    "share_last_pred": 0.1068
   },
   "AFF": {
    "J": 37.85,
    "CE": 3.7012000356117905,
    "J_last": 56.89999999999999,
    "J_old": 35.733333333333334,
    "share_last_pred": 0.1042
   },
   "L9AFF": {
    "J": 38.35,
    "CE": 3.4277951458235787,
    "J_last": 55.900000000000006,
    "J_old": 36.4,
    "share_last_pred": 0.1028
   },
   "task_oracle_J": 73.18,
   "block2_oracle_J": 42.24,
   "y_sha": "823db90aafd1d5b6"
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_MCAL_westc.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "dir": "/workspace/ces/final_20260924/mcal_close/out",
 "arms": [
  "er",
  "er_ace",
  "der",
  "derpp"
 ],
 "models": {
  "260925871/der": {
   "params": {
    "L1": [
     [
      -3.4035640805132776
     ],
     [
      -3.3444687401773017
     ]
    ],
    "L9": [
     [
      0.27354302869205355,
      0.6018121845085257,
      0.6565443967134453,
      0.4808308701465548,
      0.5274564582455282,
      0.578406597531256,
      0.5966265673328718,
      -0.4545131646525908,
      -3.0643314817596345
     ],
     [
      0.10192252248986983,
      0.5201875850076539,
      0.5398970960768371,
      0.4549424481634266,
      0.4008648346975349,
      0.4208644576712874,
      0.37838681464520907,
      -0.49771934955596675,
      -3.111900324288804
     ]
    ],
    "AFF": [
     [
      -0.1488216088801767,
      -2.521428402778668
     ],
     [
      -0.1771776675578481,
      -2.3052293265856854
     ]
    ],
    "L9AFF": [
     [
      0.273355940187714,
      0.6037301958062499,
      0.6551044856381588,
      0.48266641221696377,
      0.5271187939657448,
      0.5775023537754479,
      0.5947161491599372,
      -0.45788899732617977,
      -2.162045702072315,
      -0.15269469631385654
     ],
     [
      0.10144140607880792,
      0.5230618023429915,
      0.5398864604745967,
      0.45683128892554437,
      0.4007439866979595,
      0.41983094600011023,
      0.3742939208037487,
      -0.5025304993269053,
      -2.0455532310400724,
      -0.18245240418323092
     ]
    ]
   },
   "raw": {
    "J": 34.77,
    "CE": 3.1216673036751117,
    "J_last": 80.2,
    "J_old": 29.72222222222222,
    "share_last_pred": 0.5189
   },
   "L1": {
    "J": 40.68,
    "CE": 2.6592944641863685,
    "J_last": 56.89999999999999,
    "J_old": 38.87777777777778,
    "share_last_pred": 0.1583
   },
   "L9": {
    "J": 40.88,
    "CE": 2.6283753104590595,
    "J_last": 57.8,
    "J_old": 39.0,
    "share_last_pred": 0.1614
   },
   "AFF": {
    "J": 40.699999999999996,
    "CE": 2.655497555669862,
    "J_last": 56.3,
    "J_old": 38.96666666666667,
    "share_last_pred": 0.1574
   },
   "L9AFF": {
    "J": 40.86,
    "CE": 2.624385326370613,
    "J_last": 56.699999999999996,
    "J_old": 39.1,
    "share_last_pred": 0.1607
   },
   "task_oracle_J": 73.69,
   "block2_oracle_J": 45.0,
   "y_sha": "bf7c11375d8a0578"
  },
  "260925872/der": {
   "params": {
    "L1": [
     [
      -2.666895622446182
     ],
     [
      -2.5915436756159695
     ]
    ],
    "L9": [
     [
      1.1317191717505655,
      0.8520491991821377,
      0.9651507604650938,
      0.9426909187851986,
      0.8648537929484175,
      0.8586537888574611,
      0.9263560960783197,
      0.5261612251347596,
      -1.9114631136078768
     ],
     [
      1.0537186433501329,
      0.8540639852353117,
      0.9518852781467582,
      0.7111405466320745,
      0.9716974677612678,
      0.7552558578558828,
      0.8607925411420817,
      0.36062355192641404,
      -1.8958024276306742
     ]
    ],
    "AFF": [
     [
      -0.0904492476134938,
      -2.1660199234465596
     ],
     [
      -0.1655599891046201,
      -1.7502292058021145
     ]
    ],
    "L9AFF": [
     [
      1.1306687535797744,
      0.8517412647366149,
      0.9636398850750999,
      0.9387253793047149,
      0.8611584776343302,
      0.8568777671581469,
      0.9232617392118716,
      0.5236496146563583,
      -1.4342367021189886,
      -0.0865060686413277
     ],
     [
      1.0511499787695349,
      0.8512237361027353,
      0.948274531029161,
      0.7051389276810802,
      0.9644710097790066,
      0.7493613510390221,
      0.8548328457533897,
      0.35590305193618,
      -1.0831049591397621,
      -0.16062818898321482
     ]
    ]
   },
   "raw": {
    "J": 35.839999999999996,
    "CE": 2.9165407749299987,
    "J_last": 79.10000000000001,
    "J_old": 31.033333333333335,
    "share_last_pred": 0.4387
   },
   "L1": {
    "J": 40.31,
    "CE": 2.6597127167923507,
    "J_last": 58.4,
    "J_old": 38.3,
    "share_last_pred": 0.1429
   },
   "L9": {
    "J": 40.53,
    "CE": 2.627360399580074,
    "J_last": 57.99999999999999,
    "J_old": 38.58888888888889,
    "share_last_pred": 0.1421
   },
   "AFF": {
    "J": 40.25,
    "CE": 2.6577412836852936,
    "J_last": 56.89999999999999,
    "J_old": 38.4,
    "share_last_pred": 0.1406
   },
   "L9AFF": {
    "J": 40.550000000000004,
    "CE": 2.6255229547539063,
    "J_last": 56.699999999999996,
    "J_old": 38.75555555555555,
    "share_last_pred": 0.1407
   },
   "task_oracle_J": 76.21,
   "block2_oracle_J": 44.89,
   "y_sha": "e4c2ea056ccc6985"
  },
  "260925873/der": {
   "params": {
    "L1": [
     [
      -3.0730429636907863
     ],
     [
      -3.098974195249131
     ]
    ],
    "L9": [
     [
      0.41282449982909275,
      0.6369331280501336,
      0.6255698561253671,
      0.7209123971122302,
      0.8931517646801223,
      0.42572250977957016,
      0.5590019458816392,
      -0.15873355525616847,
      -2.648253095636662
     ],
     [
      0.439022787616221,
      0.47972801738396526,
      0.5817718626690953,
      0.7225556631394926,
      0.6911072321775571,
      0.548167300856119,
      0.3102018053196379,
      -0.15039472287999456,
      -2.733843268887095
     ]
    ],
    "AFF": [
     [
      -0.15997090077684012,
      -2.092584709136275
     ],
     [
      -0.2339834409325131,
      -1.7359859862346885
     ]
    ],
    "L9AFF": [
     [
      0.41227879365201525,
      0.6366119281737825,
      0.6220884477935716,
      0.7209688843830121,
      0.8899057483830609,
      0.4242827593223383,
      0.5525061479225878,
      -0.16072060875510144,
      -1.6813756725922357,
      -0.15805944905564953
     ],
     [
      0.4360336012288692,
      0.4784336244619221,
      0.5753867760779697,
      0.7223914405207086,
      0.6866454678757145,
      0.5402780470170452,
      0.29823344752074343,
      -0.15321424617675347,
      -1.3843565770491506,
      -0.23232575983634154
     ]
    ]
   },
   "raw": {
    "J": 35.92,
    "CE": 2.9324061050398704,
    "J_last": 86.0,
    "J_old": 30.355555555555558,
    "share_last_pred": 0.487
   },
   "L1": {
    "J": 41.02,
    "CE": 2.5825899670742825,
    "J_last": 59.9,
    "J_old": 38.922222222222224,
    "share_last_pred": 0.1444
   },
   "L9": {
    "J": 41.05,
    "CE": 2.557504767888962,
    "J_last": 60.6,
    "J_old": 38.87777777777778,
    "share_last_pred": 0.1459
   },
   "AFF": {
    "J": 41.13,
    "CE": 2.577433688580485,
    "J_last": 58.699999999999996,
    "J_old": 39.17777777777778,
    "share_last_pred": 0.1412
   },
   "L9AFF": {
    "J": 41.06,
    "CE": 2.552409277489769,
    "J_last": 59.3,
    "J_old": 39.03333333333333,
    "share_last_pred": 0.1434
   },
   "task_oracle_J": 76.22,
   "block2_oracle_J": 46.150000000000006,
   "y_sha": "b93616326d5a733a"
  },
  "260925874/der": {
   "params": {
    "L1": [
     [
      -3.0347979130668774
     ],
     [
      -3.0420692981510675
     ]
    ],
    "L9": [
     [
      0.7063484322878375,
      0.7229323275907215,
      0.5188182319485863,
      0.6577920466154362,
      0.6889910293148579,
      0.4425295133946857,
      0.4114996157817233,
      0.4489338996252525,
      -2.5536072963314624
     ],
     [
      0.7083075473805722,
      0.6753529913178092,
      0.39843102595640306,
      0.670009946115839,
      0.7597858602856564,
      0.44215808541268853,
      0.4147691102209273,
      0.5781062033106398,
      -2.551881698295032
     ]
    ],
    "AFF": [
     [
      -0.25424332869349453,
      -1.6255782028040493
     ],
     [
      -0.3501457396632016,
      -1.211191871812642
     ]
    ],
    "L9AFF": [
     [
      0.7024929482576491,
      0.7276783154396675,
      0.5231618237770279,
      0.6619159192680527,
      0.6844905756727493,
      0.44851040296420547,
      0.4151371155274056,
      0.43795291846285356,
      -1.1412149882799303,
      -0.2552297511652768
     ],
     [
      0.7025885998754225,
      0.682828366452747,
      0.4075451633893723,
      0.6744870962074072,
      0.7606126546859306,
      0.45019473001792526,
      0.4193174343184005,
      0.5693376843504099,
      -0.7225853476433834,
      -0.3502891876668712
     ]
    ]
   },
   "raw": {
    "J": 36.84,
    "CE": 2.9120634164149912,
    "J_last": 83.7,
    "J_old": 31.633333333333336,
    "share_last_pred": 0.4774
   },
   "L1": {
    "J": 41.589999999999996,
    "CE": 2.5904279344107226,
    "J_last": 57.699999999999996,
    "J_old": 39.800000000000004,
    "share_last_pred": 0.1384
   },
   "L9": {
    "J": 41.49,
    "CE": 2.5749058256534854,
    "J_last": 56.99999999999999,
    "J_old": 39.766666666666666,
    "share_last_pred": 0.1383
   },
   "AFF": {
    "J": 41.699999999999996,
    "CE": 2.5763500760870306,
    "J_last": 56.10000000000001,
    "J_old": 40.1,
    "share_last_pred": 0.1354
   },
   "L9AFF": {
    "J": 41.61,
    "CE": 2.560852283106794,
    "J_last": 55.00000000000001,
    "J_old": 40.12222222222222,
    "share_last_pred": 0.1335
   },
   "task_oracle_J": 75.55,
   "block2_oracle_J": 46.86,
   "y_sha": "5afc0b40c71623b2"
  },
  "260925875/der": {
   "params": {
    "L1": [
     [
      -2.96268654392003
     ],
     [
      -2.9471549783862354
     ]
    ],
    "L9": [
     [
      0.3631628990976585,
      0.6788211440510428,
      1.0366081049127278,
      0.6072089828035255,
      0.550757413411882,
      0.622634723003667,
      0.5878189297831978,
      0.39636993230540635,
      -2.4355247233623722
     ],
     [
      0.3443158021442424,
      0.5957370710755893,
      0.9206458305756948,
      0.6674417787387308,
      0.40316307493758075,
      0.6071508926923136,
      0.5219739765269183,
      0.23355130272799718,
      -2.486716912330732
     ]
    ],
    "AFF": [
     [
      -0.3462183323303505,
      -1.1516342998151492
     ],
     [
      -0.33290419516799125,
      -1.185674385293226
     ]
    ],
    "L9AFF": [
     [
      0.36204358631759864,
      0.6741409888690406,
      1.0212946568132737,
      0.6000788037292929,
      0.5341410980638724,
      0.6067200933811822,
      0.5742962259150018,
      0.38620878393248437,
      -0.6635607145274037,
      -0.3402105655172467
     ],
     [
      0.3438926504401999,
      0.5879284734773728,
      0.9076003852723376,
      0.6589422479879868,
      0.388109662882164,
      0.5926044362421706,
      0.5067581947234506,
      0.22324915470237702,
      -0.7581460911217628,
      -0.328038650488063
     ]
    ]
   },
   "raw": {
    "J": 34.32,
    "CE": 3.0013520236090443,
    "J_last": 81.3,
    "J_old": 29.099999999999998,
    "share_last_pred": 0.4564
   },
   "L1": {
    "J": 38.800000000000004,
    "CE": 2.7113582186002896,
    "J_last": 53.7,
    "J_old": 37.144444444444446,
    "share_last_pred": 0.1399
   },
   "L9": {
    "J": 39.08,
    "CE": 2.690113390130102,
    "J_last": 53.2,
    "J_old": 37.51111111111111,
    "share_last_pred": 0.1381
   },
   "AFF": {
    "J": 38.91,
    "CE": 2.6898738034689575,
    "J_last": 51.1,
    "J_old": 37.55555555555555,
    "share_last_pred": 0.1344
   },
   "L9AFF": {
    "J": 39.2,
    "CE": 2.669226962781362,
    "J_last": 51.2,
    "J_old": 37.86666666666667,
    "share_last_pred": 0.134
   },
   "task_oracle_J": 73.56,
   "block2_oracle_J": 44.91,
   "y_sha": "31111cadc3deb8bb"
  },
  "260925876/der": {
   "params": {
    "L1": [
     [
      -2.777605267986098
     ],
     [
      -2.9503220494329976
     ]
    ],
    "L9": [
     [
      0.3990648886844371,
      0.4944254056638472,
      0.6612968559579053,
      0.36864930511153665,
      0.5505124888381738,
      0.15044595159599278,
      -0.06541268394276113,
      -0.2554225020481489,
      -2.55414768577113
     ],
     [
      0.3940055355254109,
      0.499166181287827,
      0.5964449398104528,
      0.38502467946760593,
      0.6416452413958346,
      0.19628983830302332,
      0.04824815921609946,
      -0.23949599804888974,
      -2.69962916018389
     ]
    ],
    "AFF": [
     [
      -0.1497482002008644,
      -1.9229418466947519
     ],
     [
      -0.17791803319785382,
      -1.9364452657429505
     ]
    ],
    "L9AFF": [
     [
      0.3963352553590961,
      0.4922062829415454,
      0.6604833204201437,
      0.36761462097609116,
      0.5460830992109209,
      0.14772590137120842,
      -0.06668472187396939,
      -0.25902349383730655,
      -1.701056184894744,
      -0.14997705046890505
     ],
     [
      0.39160520492010625,
      0.4966713608501376,
      0.5965395067099446,
      0.3824422321889234,
      0.6375931486257022,
      0.1933961580808689,
      0.04766742411065755,
      -0.24468331094277404,
      -1.6831820662997163,
      -0.17908689792984836
     ]
    ]
   },
   "raw": {
    "J": 35.6,
    "CE": 2.962938902261386,
    "J_last": 81.39999999999999,
    "J_old": 30.511111111111113,
    "share_last_pred": 0.4422
   },
   "L1": {
    "J": 39.95,
    "CE": 2.678314605594471,
    "J_last": 61.0,
    "J_old": 37.611111111111114,
    "share_last_pred": 0.1437
   },
   "L9": {
    "J": 40.06,
    "CE": 2.6543069969800888,
    "J_last": 60.5,
    "J_old": 37.78888888888889,
    "share_last_pred": 0.1441
   },
   "AFF": {
    "J": 39.910000000000004,
    "CE": 2.6743998896684347,
    "J_last": 59.699999999999996,
    "J_old": 37.71111111111111,
    "share_last_pred": 0.1428
   },
   "L9AFF": {
    "J": 40.089999999999996,
    "CE": 2.6503885650025554,
    "J_last": 59.599999999999994,
    "J_old": 37.922222222222224,
    "share_last_pred": 0.1424
   },
   "task_oracle_J": 73.21,
   "block2_oracle_J": 44.49,
   "y_sha": "6378b0dce1a0b689"
  },
  "260925877/der": {
   "params": {
    "L1": [
     [
      -3.3367758706875152
     ],
     [
      -3.5228586058986138
     ]
    ],
    "L9": [
     [
      0.40227902291873313,
      0.6733603830701813,
      0.5574195199495164,
      0.07146691108171677,
      0.7165300630769303,
      0.31726606523945355,
      0.3392180103394036,
      -0.25229565103965595,
      -3.0384116022051946
     ],
     [
      0.3553663959025691,
      0.5788365557336121,
      0.4571121310789844,
      0.12041272243595282,
      0.49480158509727873,
      0.12630087458771014,
      0.26584087867964074,
      -0.26945854657505697,
      -3.303103111958855
     ]
    ],
    "AFF": [
     [
      -0.3300540136290941,
      -1.4518160563576528
     ],
     [
      -0.3022736012381865,
      -1.7254822582187017
     ]
    ],
    "L9AFF": [
     [
      0.39106666770539567,
      0.6664753151905521,
      0.5437478090470949,
      0.05548718727723756,
      0.7143943352025369,
      0.3038921847706317,
      0.3295181112654804,
      -0.26656633402513846,
      -1.1512014079248691,
      -0.3329981614535207
     ],
     [
      0.34947200549907637,
      0.5738903289176297,
      0.44961418331535813,
      0.10883760712609732,
      0.49581190671289327,
      0.12118803373740492,
      0.26321284001736406,
      -0.27636253440003794,
      -1.502743150017759,
      -0.3041469811191804
     ]
    ]
   },
   "raw": {
    "J": 35.55,
    "CE": 3.0433273649646417,
    "J_last": 81.8,
    "J_old": 30.41111111111111,
    "share_last_pred": 0.502
   },
   "L1": {
    "J": 40.83,
    "CE": 2.6297357767417204,
    "J_last": 56.599999999999994,
    "J_old": 39.077777777777776,
    "share_last_pred": 0.1407
   },
   "L9": {
    "J": 40.550000000000004,
    "CE": 2.608991272199883,
    "J_last": 56.99999999999999,
    "J_old": 38.72222222222222,
    "share_last_pred": 0.1406
   },
   "AFF": {
    "J": 40.89,
    "CE": 2.612968015618578,
    "J_last": 54.2,
    "J_old": 39.41111111111111,
    "share_last_pred": 0.136
   },
   "L9AFF": {
    "J": 40.45,
    "CE": 2.5920165854345387,
    "J_last": 54.1,
    "J_old": 38.93333333333333,
    "share_last_pred": 0.1358
   },
   "task_oracle_J": 73.28,
   "block2_oracle_J": 45.65,
   "y_sha": "7a12474b3a37eca2"
  },
  "260925878/der": {
   "params": {
    "L1": [
     [
      -3.628683212442828
     ],
     [
      -3.485104612132664
     ]
    ],
    "L9": [
     [
      0.8987270962513291,
      0.7603997252971172,
      0.7191862943534192,
      1.2442085967714995,
      0.9978476533752507,
      0.783612626764174,
      0.6091156980739272,
      0.4591868384908428,
      -2.962755707945686
     ],
     [
      0.7296804155936609,
      0.78090504877559,
      0.666970510302292,
      1.1996160578130577,
      0.920404273597072,
      0.8492120281722143,
      0.6923108816990328,
      0.5497973842035537,
      -2.839112447292134
     ]
    ],
    "AFF": [
     [
      -0.24792201457894117,
      -2.0478172041914258
     ],
     [
      -0.28644533072471234,
      -1.707708170000147
     ]
    ],
    "L9AFF": [
     [
      0.8980805329043908,
      0.7616820048415829,
      0.7195568162717041,
      1.24505329093226,
      0.9943466911041207,
      0.7890371350333278,
      0.6100119205869877,
      0.4581430103829106,
      -1.378157293379025,
      -0.24902511568525526
     ],
     [
      0.7291991177058743,
      0.7868375408777718,
      0.6683841163922801,
      1.205061728959691,
      0.9223112666922058,
      0.8601489904664327,
      0.6980690642899363,
      0.5508472469229266,
      -1.0342444910302417,
      -0.29167868464288405
     ]
    ]
   },
   "raw": {
    "J": 35.14,
    "CE": 2.989650370630102,
    "J_last": 85.9,
    "J_old": 29.5,
    "share_last_pred": 0.5095
   },
   "L1": {
    "J": 42.03,
    "CE": 2.5739919177761235,
    "J_last": 63.800000000000004,
    "J_old": 39.611111111111114,
    "share_last_pred": 0.1474
   },
   "L9": {
    "J": 42.55,
    "CE": 2.5388105638723117,
    "J_last": 63.800000000000004,
    "J_old": 40.18888888888889,
    "share_last_pred": 0.1466
   },
   "AFF": {
    "J": 41.959999999999994,
    "CE": 2.562760917081547,
    "J_last": 62.8,
    "J_old": 39.644444444444446,
    "share_last_pred": 0.1527
   },
   "L9AFF": {
    "J": 42.4,
    "CE": 2.527405680062659,
    "J_last": 62.3,
    "J_old": 40.18888888888889,
    "share_last_pred": 0.1505
   },
   "task_oracle_J": 75.5,
   "block2_oracle_J": 46.64,
   "y_sha": "d63726f655b012e2"
  },
  "260925871/derpp": {
   "params": {
    "L1": [
     [
      -2.7585094562001213
     ],
     [
      -2.6477959629284316
     ]
    ],
    "L9": [
     [
      0.0842868286623996,
      0.38755530225876145,
      0.26715901092598904,
      0.1859585604621934,
      0.24645288486577738,
      0.15842359591041785,
      0.12770272246536743,
      -0.5412762250554439,
      -2.6703267503633215
     ],
     [
      -0.008860841706233377,
      0.38459016743425933,
      0.2816994915448163,
      0.11889032876350313,
      0.16288287558999687,
      0.14798080558007998,
      -0.08409705245513749,
      -0.575528783593083,
      -2.608017954552938
     ]
    ],
    "AFF": [
     [
      -0.17189483727664193,
      -1.8505069959371874
     ],
     [
      -0.20136016520527672,
      -1.620163727516398
     ]
    ],
    "L9AFF": [
     [
      0.08616797630415814,
      0.3900520411912932,
      0.2688401668244259,
      0.18880734672411484,
      0.24781074027605612,
      0.15948081085119664,
      0.12915466696133668,
      -0.5412753356147324,
      -1.7490637501670885,
      -0.17414115863461144
     ],
     [
      -0.00617680218321383,
      0.3865317112483643,
      0.2839831767322879,
      0.12271025885314502,
      0.16478439879506218,
      0.14992276133053717,
      -0.08355901809426629,
      -0.576228308780088,
      -1.5659860334011786,
      -0.2040091246858558
     ]
    ]
   },
   "raw": {
    "J": 39.48,
    "CE": 2.7481723088151138,
    "J_last": 79.4,
    "J_old": 35.044444444444444,
    "share_last_pred": 0.4105
   },
   "L1": {
    "J": 43.419999999999995,
    "CE": 2.502128679195594,
    "J_last": 60.4,
    "J_old": 41.53333333333333,
    "share_last_pred": 0.1491
   },
   "L9": {
    "J": 43.59,
    "CE": 2.484766224350145,
    "J_last": 60.5,
    "J_old": 41.71111111111111,
    "share_last_pred": 0.1507
   },
   "AFF": {
    "J": 43.39,
    "CE": 2.4969017060169847,
    "J_last": 59.099999999999994,
    "J_old": 41.644444444444446,
    "share_last_pred": 0.1474
   },
   "L9AFF": {
    "J": 43.57,
    "CE": 2.479406080448375,
    "J_last": 60.0,
    "J_old": 41.74444444444445,
    "share_last_pred": 0.152
   },
   "task_oracle_J": 75.03999999999999,
   "block2_oracle_J": 47.33,
   "y_sha": "bf7c11375d8a0578"
  },
  "260925872/derpp": {
   "params": {
    "L1": [
     [
      -3.2538566211953253
     ],
     [
      -3.1820383321618477
     ]
    ],
    "L9": [
     [
      0.6633127775969024,
      0.32767166709936213,
      0.8543764605788813,
      1.0238250621378153,
      0.693185762393107,
      0.945550555375759,
      0.7799326621763021,
      0.7985742101253159,
      -2.580880378703928
     ],
     [
      0.5845218115427248,
      0.2992430661791251,
      0.7901858151699976,
      0.7641706943218242,
      0.7270687312428887,
      0.8229946111318334,
      0.8174739994121896,
      0.61669084057222,
      -2.5913014419335445
     ]
    ],
    "AFF": [
     [
      -0.23071006127532565,
      -1.8808224559889526
     ],
     [
      -0.33529464177298807,
      -1.3640686293718374
     ]
    ],
    "L9AFF": [
     [
      0.6636856694721969,
      0.32950747044170353,
      0.8523006889131338,
      1.0168145705785203,
      0.6834657217996438,
      0.9401299878862451,
      0.7772534970976696,
      0.7925332322991538,
      -1.2465215520353152,
      -0.224764255884966
     ],
     [
      0.5838534931792291,
      0.29817241511032316,
      0.7853693509498908,
      0.757856347197134,
      0.7170810499257201,
      0.8096806026347589,
      0.8112163732338852,
      0.6088144806266774,
      -0.8063674157796985,
      -0.3302458599071199
     ]
    ]
   },
   "raw": {
    "J": 35.3,
    "CE": 3.052376630951344,
    "J_last": 81.89999999999999,
    "J_old": 30.122222222222224,
    "share_last_pred": 0.4813
   },
   "L1": {
    "J": 40.42,
    "CE": 2.699478483532703,
    "J_last": 59.9,
    "J_old": 38.25555555555555,
    "share_last_pred": 0.1474
   },
   "L9": {
    "J": 40.56,
    "CE": 2.675517657315283,
    "J_last": 59.0,
    "J_old": 38.51111111111111,
    "share_last_pred": 0.1442
   },
   "AFF": {
    "J": 40.32,
    "CE": 2.687864194109974,
    "J_last": 57.3,
    "J_old": 38.43333333333334,
    "share_last_pred": 0.1473
   },
   "L9AFF": {
    "J": 40.48,
    "CE": 2.664333669987062,
    "J_last": 56.10000000000001,
    "J_old": 38.74444444444444,
    "share_last_pred": 0.1433
   },
   "task_oracle_J": 73.08,
   "block2_oracle_J": 45.050000000000004,
   "y_sha": "e4c2ea056ccc6985"
  },
  "260925873/derpp": {
   "params": {
    "L1": [
     [
      -2.413898978155976
     ],
     [
      -2.3890443528362297
     ]
    ],
    "L9": [
     [
      0.18392545760504594,
      0.2701476964529609,
      0.522299889075994,
      0.6472266359167085,
      0.6807044922520726,
      0.6066973987608325,
      0.4055074933896984,
      0.031783912295397,
      -2.0573424872489565
     ],
     [
      0.15586965923818386,
      0.18275641455528197,
      0.5187111057684445,
      0.7180732031623376,
      0.43115820550304984,
      0.7101215681025578,
      0.22647723106015694,
      0.09368981923360659,
      -2.063933209425484
     ]
    ],
    "AFF": [
     [
      -0.13570313984279023,
      -1.6647749247334553
     ],
     [
      -0.18986007562773835,
      -1.4039029761081285
     ]
    ],
    "L9AFF": [
     [
      0.18294018436629764,
      0.2688573975105268,
      0.5195188196988734,
      0.647155685840555,
      0.6779995697898514,
      0.5991065925879047,
      0.39974972312077195,
      0.026421050209613467,
      -1.3212721909945317,
      -0.13393430974323836
     ],
     [
      0.15552198480810808,
      0.18088800566636531,
      0.5144016376287697,
      0.718511991558717,
      0.426420280050224,
      0.701482373586654,
      0.21991522738788194,
      0.08819982187121586,
      -1.0948111469478798,
      -0.18754897146890778
     ]
    ]
   },
   "raw": {
    "J": 39.290000000000006,
    "CE": 2.7760865414806104,
    "J_last": 80.7,
    "J_old": 34.68888888888889,
    "share_last_pred": 0.4056
   },
   "L1": {
    "J": 42.36,
    "CE": 2.571187681987148,
    "J_last": 57.699999999999996,
    "J_old": 40.65555555555556,
    "share_last_pred": 0.1531
   },
   "L9": {
    "J": 42.4,
    "CE": 2.555990438044519,
    "J_last": 57.199999999999996,
    "J_old": 40.75555555555555,
    "share_last_pred": 0.1536
   },
   "AFF": {
    "J": 42.28,
    "CE": 2.5674227427039527,
    "J_last": 56.8,
    "J_old": 40.666666666666664,
    "share_last_pred": 0.1547
   },
   "L9AFF": {
    "J": 42.5,
    "CE": 2.552348089413973,
    "J_last": 57.199999999999996,
    "J_old": 40.86666666666667,
    "share_last_pred": 0.1537
   },
   "task_oracle_J": 75.84,
   "block2_oracle_J": 47.53,
   "y_sha": "b93616326d5a733a"
  },
  "260925874/derpp": {
   "params": {
    "L1": [
     [
      -3.8206437089106
     ],
     [
      -3.7653393605354446
     ]
    ],
    "L9": [
     [
      0.4059814331319299,
      0.3472787523352313,
      0.5512342808357171,
      0.42266284641922364,
      0.3539644114019674,
      0.44611212207523837,
      0.2286307925494576,
      -0.4625373490740293,
      -3.593189524353134
     ],
     [
      0.46059684429129594,
      0.34712148139737103,
      0.4803777275080764,
      0.38556363689573053,
      0.36965273123785297,
      0.3982900108121121,
      0.23677836597851332,
      -0.40362316783510405,
      -3.542412843256052
     ]
    ],
    "AFF": [
     [
      -0.3590167737795292,
      -1.6130317976289104
     ],
     [
      -0.4589244422225667,
      -1.1286987046185137
     ]
    ],
    "L9AFF": [
     [
      0.40503352005647336,
      0.35415805890994256,
      0.5557394866546503,
      0.4290395898894777,
      0.3489705121259735,
      0.4514293193178993,
      0.22805516407422757,
      -0.4758893300343108,
      -1.3374220532045396,
      -0.368372547622472
     ],
     [
      0.46084912182362964,
      0.3563127659037704,
      0.4886328470682548,
      0.38968056011601204,
      0.3675502971664092,
      0.4000952099136828,
      0.23849198440418093,
      -0.42824297179946064,
      -0.8609985744711229,
      -0.4696727294924238
     ]
    ]
   },
   "raw": {
    "J": 35.78,
    "CE": 3.0157862713176127,
    "J_last": 87.4,
    "J_old": 30.044444444444444,
    "share_last_pred": 0.5134
   },
   "L1": {
    "J": 42.1,
    "CE": 2.557520358421717,
    "J_last": 62.7,
    "J_old": 39.81111111111112,
    "share_last_pred": 0.1405
   },
   "L9": {
    "J": 42.52,
    "CE": 2.5346709690171467,
    "J_last": 62.9,
    "J_old": 40.25555555555555,
    "share_last_pred": 0.1428
   },
   "AFF": {
    "J": 41.91,
    "CE": 2.5297563884322933,
    "J_last": 59.5,
    "J_old": 39.955555555555556,
    "share_last_pred": 0.141
   },
   "L9AFF": {
    "J": 42.39,
    "CE": 2.5058500279611624,
    "J_last": 59.9,
    "J_old": 40.44444444444444,
    "share_last_pred": 0.1444
   },
   "task_oracle_J": 76.08,
   "block2_oracle_J": 46.94,
   "y_sha": "5afc0b40c71623b2"
  },
  "260925875/derpp": {
   "params": {
    "L1": [
     [
      -2.2406232668437167
     ],
     [
      -2.1900474078486045
     ]
    ],
    "L9": [
     [
      0.18993793702688472,
      0.27415763832380247,
      0.3577789071428488,
      0.22516722756644614,
      0.060392152729286726,
      0.003876013746007834,
      -0.126772741424693,
      -0.33392806320730073,
      -2.171350407352636
     ],
     [
      0.1958492938554881,
      0.23423429489055858,
      0.260445323243723,
      0.3740306196021655,
      -0.004086737113639201,
      -0.0587370403703559,
      -0.17072793936757408,
      -0.4671096954886248,
      -2.1515983699896783
     ]
    ],
    "AFF": [
     [
      -0.15884040632112945,
      -1.4397302168981918
     ],
     [
      -0.18704426798899543,
      -1.2634323100098273
     ]
    ],
    "L9AFF": [
     [
      0.1905601706014329,
      0.2728675203388229,
      0.3566449671231284,
      0.22598275727353997,
      0.0607869495461539,
      0.0025839505422371196,
      -0.13401838076005348,
      -0.3332019413014649,
      -1.3655700944894589,
      -0.16004400516561632
     ],
     [
      0.1972806698186234,
      0.2328151396115264,
      0.25864210937607546,
      0.374931567826787,
      -0.0062003978707842805,
      -0.060668589306199186,
      -0.178252208446033,
      -0.4658371974516647,
      -1.21996670356061,
      -0.18839398550530714
     ]
    ]
   },
   "raw": {
    "J": 38.5,
    "CE": 2.77306838456693,
    "J_last": 77.4,
    "J_old": 34.17777777777778,
    "share_last_pred": 0.3732
   },
   "L1": {
    "J": 41.52,
    "CE": 2.6060439942543825,
    "J_last": 56.3,
    "J_old": 39.87777777777778,
    "share_last_pred": 0.1395
   },
   "L9": {
    "J": 41.53,
    "CE": 2.5930178976245397,
    "J_last": 57.099999999999994,
    "J_old": 39.800000000000004,
    "share_last_pred": 0.1432
   },
   "AFF": {
    "J": 41.410000000000004,
    "CE": 2.601478426191878,
    "J_last": 54.1,
    "J_old": 40.0,
    "share_last_pred": 0.137
   },
   "L9AFF": {
    "J": 41.54,
    "CE": 2.5883888933324304,
    "J_last": 55.1,
    "J_old": 40.03333333333333,
    "share_last_pred": 0.1376
   },
   "task_oracle_J": 75.05,
   "block2_oracle_J": 46.87,
   "y_sha": "31111cadc3deb8bb"
  },
  "260925876/derpp": {
   "params": {
    "L1": [
     [
      -2.709916586580623
     ],
     [
      -2.8324546573847913
     ]
    ],
    "L9": [
     [
      0.17977502144313623,
      -0.19922877613203022,
      0.38554818605928015,
      0.032074477114885654,
      -0.07811832874032296,
      0.1890701578253342,
      -0.18047646871019443,
      -0.5217203125286037,
      -2.751458231835464
     ],
     [
      0.2086570643769589,
      -0.13897788058617105,
      0.29622392818490256,
      0.03741270826916292,
      0.004504610050262146,
      0.21803078407647625,
      -0.06428521115513382,
      -0.4854247869102282,
      -2.842052229474395
     ]
    ],
    "AFF": [
     [
      -0.12830784037944643,
      -1.9856524473167514
     ],
     [
      -0.14879170249206483,
      -1.9971982697889392
     ]
    ],
    "L9AFF": [
     [
      0.17678582318000388,
      -0.199539453050885,
      0.38495384482395606,
      0.03163694108952118,
      -0.08484187214580438,
      0.18445952952308325,
      -0.18205204709558193,
      -0.5255271343697074,
      -2.0201644787980433,
      -0.13013144421552245
     ],
     [
      0.2064670899814669,
      -0.13967912580348973,
      0.29683359579644775,
      0.03752196602709613,
      -0.0006906199637209782,
      0.2138086423264723,
      -0.06675095181345632,
      -0.48825793091704733,
      -2.0025723096653647,
      -0.15003952251727748
     ]
    ]
   },
   "raw": {
    "J": 37.53,
    "CE": 2.86165216458836,
    "J_last": 81.10000000000001,
    "J_old": 32.68888888888889,
    "share_last_pred": 0.4406
   },
   "L1": {
    "J": 41.870000000000005,
    "CE": 2.583663642599117,
    "J_last": 59.0,
    "J_old": 39.96666666666667,
    "share_last_pred": 0.1457
   },
   "L9": {
    "J": 42.0,
    "CE": 2.5685571358621475,
    "J_last": 58.599999999999994,
    "J_old": 40.15555555555556,
    "share_last_pred": 0.1467
   },
   "AFF": {
    "J": 41.760000000000005,
    "CE": 2.580910889434103,
    "J_last": 57.599999999999994,
    "J_old": 40.0,
    "share_last_pred": 0.1442
   },
   "L9AFF": {
    "J": 41.99,
    "CE": 2.5657488567777755,
    "J_last": 57.599999999999994,
    "J_old": 40.25555555555555,
    "share_last_pred": 0.1446
   },
   "task_oracle_J": 74.56,
   "block2_oracle_J": 46.660000000000004,
   "y_sha": "6378b0dce1a0b689"
  },
  "260925877/derpp": {
   "params": {
    "L1": [
     [
      -2.8241336767769205
     ],
     [
      -3.0005819354795777
     ]
    ],
    "L9": [
     [
      0.09536449660011762,
      0.17122986660660286,
      0.27526033342256967,
      0.00994628392890157,
      0.3194327396060033,
      0.22243900711135095,
      -0.09995191971818863,
      -0.3525761015116822,
      -2.7545225492317646
     ],
     [
      -0.0074964786706216025,
      0.10208945903413046,
      0.1366893101373699,
      0.1224397271147771,
      0.03776120980080653,
      0.024285338841032844,
      -0.14624870072849883,
      -0.43499389319892184,
      -3.014622271932381
     ]
    ],
    "AFF": [
     [
      -0.20977074931241732,
      -1.6202208813820749
     ],
     [
      -0.19200820590767995,
      -1.8550127902017743
     ]
    ],
    "L9AFF": [
     [
      0.0932825121670906,
      0.17212505335934042,
      0.2742289517818126,
      0.0034961158337574526,
      0.32087002219993177,
      0.22150325642731186,
      -0.09953253532577654,
      -0.35625409247080764,
      -1.5400434710106465,
      -0.2119322985042119
     ],
     [
      -0.009568964106827744,
      0.1029645913339086,
      0.13645307499366563,
      0.11434227492971276,
      0.038268559144989577,
      0.022241903541065127,
      -0.14562116684574986,
      -0.4369821138434813,
      -1.8721088022660237,
      -0.1916702871420735
     ]
    ]
   },
   "raw": {
    "J": 37.330000000000005,
    "CE": 2.87510972258823,
    "J_last": 79.2,
    "J_old": 32.67777777777778,
    "share_last_pred": 0.4459
   },
   "L1": {
    "J": 41.71,
    "CE": 2.576046706723485,
    "J_last": 56.99999999999999,
    "J_old": 40.011111111111106,
    "share_last_pred": 0.1464
   },
   "L9": {
    "J": 41.69,
    "CE": 2.5703488398324907,
    "J_last": 56.8,
    "J_old": 40.011111111111106,
    "share_last_pred": 0.1465
   },
   "AFF": {
    "J": 41.65,
    "CE": 2.569898377105224,
    "J_last": 55.1,
    "J_old": 40.15555555555556,
    "share_last_pred": 0.1435
   },
   "L9AFF": {
    "J": 41.69,
    "CE": 2.5641436328985217,
    "J_last": 55.400000000000006,
    "J_old": 40.166666666666664,
    "share_last_pred": 0.1447
   },
   "task_oracle_J": 75.14,
   "block2_oracle_J": 46.56,
   "y_sha": "7a12474b3a37eca2"
  },
  "260925878/derpp": {
   "params": {
    "L1": [
     [
      -3.0158134634288807
     ],
     [
      -2.855817886232166
     ]
    ],
    "L9": [
     [
      0.4491644559443963,
      0.8180673633498728,
      0.845115783310759,
      0.6631182972395189,
      0.8304810546507446,
      0.7835709865721843,
      0.5102003210434295,
      0.3270065118493557,
      -2.47590111965228
     ],
     [
      0.3689387115259302,
      0.8511350843516691,
      0.7878640917560246,
      0.6053014180026679,
      0.7186328487634869,
      0.8688816927232221,
      0.5672314262562801,
      0.38055532849795043,
      -2.331823289386343
     ]
    ],
    "AFF": [
     [
      -0.23889326168828978,
      -1.644972297095374
     ],
     [
      -0.23555272576413464,
      -1.518446060994501
     ]
    ],
    "L9AFF": [
     [
      0.44960327554178636,
      0.8209716736329631,
      0.8427158005430365,
      0.6593806269164869,
      0.8303234072554652,
      0.7873085105155957,
      0.510942262534153,
      0.32582141832981204,
      -1.099937048154195,
      -0.24002499077807601
     ],
     [
      0.3714862069446824,
      0.8544005360483261,
      0.7868435299778457,
      0.6035409628819189,
      0.7214897977893843,
      0.8740362137226211,
      0.568914119693334,
      0.38027026640571765,
      -0.9792678101120512,
      -0.238212725826715
     ]
    ]
   },
   "raw": {
    "J": 36.38,
    "CE": 2.866068432884935,
    "J_last": 83.0,
    "J_old": 31.2,
    "share_last_pred": 0.4369
   },
   "L1": {
    "J": 41.44,
    "CE": 2.595727576862325,
    "J_last": 63.7,
    "J_old": 38.96666666666667,
    "share_last_pred": 0.1458
   },
   "L9": {
    "J": 41.4,
    "CE": 2.570128055984967,
    "J_last": 63.4,
    "J_old": 38.955555555555556,
    "share_last_pred": 0.1442
   },
   "AFF": {
    "J": 41.28,
    "CE": 2.586678670797307,
    "J_last": 61.8,
    "J_old": 39.0,
    "share_last_pred": 0.1483
   },
   "L9AFF": {
    "J": 41.260000000000005,
    "CE": 2.560924133474085,
    "J_last": 61.1,
    "J_old": 39.05555555555556,
    "share_last_pred": 0.1445
   },
   "task_oracle_J": 75.53,
   "block2_oracle_J": 45.78,
   "y_sha": "d63726f655b012e2"
  },
  "260925871/er_ace": {
   "params": {
    "L1": [
     [
      -1.9600703648044189
     ],
     [
      -1.9510833161928587
     ]
    ],
    "L9": [
     [
      0.026826846115848433,
      -0.21793183835093702,
      -0.47781923703659557,
      -0.5391546375808528,
      -0.4422994782321556,
      -0.7094342639099201,
      -0.8467067162433096,
      -1.0987935014584396,
      -2.47672399677387
     ],
     [
      -0.1708506642858688,
      -0.24523103832128137,
      -0.5423817297762181,
      -0.6677910795902349,
      -0.5262551142620647,
      -0.8141590854509727,
      -1.069903717770087,
      -1.2241387926353098,
      -2.566214629618965
     ]
    ],
    "AFF": [
     [
      -0.20081615401050043,
      -0.9181521618394674
     ],
     [
      -0.2567537789164624,
      -0.6561385955090074
     ]
    ],
    "L9AFF": [
     [
      0.02647141560668042,
      -0.21650385920547072,
      -0.4787585325465691,
      -0.5366563667486994,
      -0.44225621704266077,
      -0.7083908718145236,
      -0.8422583722251921,
      -1.0995502737491816,
      -1.429227816663144,
      -0.20162412508105948
     ],
     [
      -0.16997572559928148,
      -0.24433670028637258,
      -0.5453829200389233,
      -0.6653060740861358,
      -0.5260197661533156,
      -0.812170305968438,
      -1.063721343870811,
      -1.2240127795739628,
      -1.2707434661681194,
      -0.2564316629944464
     ]
    ]
   },
   "raw": {
    "J": 35.17,
    "CE": 3.0625157433165224,
    "J_last": 73.1,
    "J_old": 30.955555555555552,
    "share_last_pred": 0.3586
   },
   "L1": {
    "J": 36.75,
    "CE": 2.9073334793747247,
    "J_last": 51.300000000000004,
    "J_old": 35.13333333333333,
    "share_last_pred": 0.1554
   },
   "L9": {
    "J": 37.54,
    "CE": 2.867196530826618,
    "J_last": 54.300000000000004,
    "J_old": 35.67777777777778,
    "share_last_pred": 0.1639
   },
   "AFF": {
    "J": 36.620000000000005,
    "CE": 2.900891766147673,
    "J_last": 48.9,
    "J_old": 35.25555555555556,
    "share_last_pred": 0.1514
   },
   "L9AFF": {
    "J": 37.49,
    "CE": 2.860716521113395,
    "J_last": 51.800000000000004,
    "J_old": 35.9,
    "share_last_pred": 0.1588
   },
   "task_oracle_J": 69.44,
   "block2_oracle_J": 41.79,
   "y_sha": "bf7c11375d8a0578"
  },
  "260925872/er_ace": {
   "params": {
    "L1": [
     [
      -2.1106213495415966
     ],
     [
      -2.1484926938012414
     ]
    ],
    "L9": [
     [
      0.34616940721885336,
      0.16403837285383713,
      0.2501425557842574,
      0.2111608102739619,
      -0.1335096900940933,
      -0.3080951918045708,
      -0.3978086471737009,
      -0.9349767644191029,
      -2.266154945466597
     ],
     [
      0.389292267825278,
      0.17210099805088058,
      0.37160459202564416,
      0.15007166432634514,
      0.07480402662693511,
      -0.35984047487932525,
      -0.3015009819645039,
      -0.9837448177855642,
      -2.271614695669983
     ]
    ],
    "AFF": [
     [
      -0.1139856228894764,
      -1.4405436446371092
     ],
     [
      -0.263572388728429,
      -0.7577616650257366
     ]
    ],
    "L9AFF": [
     [
      0.34712705690291956,
      0.16406828260376807,
      0.25210087604173936,
      0.20976417891529148,
      -0.13565605919863333,
      -0.3067694529343261,
      -0.3987227786958107,
      -0.9336699401875104,
      -1.5839938280031738,
      -0.11594128983204716
     ],
     [
      0.3896239011519755,
      0.17015092025606796,
      0.3734688398975968,
      0.14667367827964142,
      0.06690020697316287,
      -0.35841995602205295,
      -0.3056928849475251,
      -0.9853209854686463,
      -0.8556987730393382,
      -0.268683311791219
     ]
    ]
   },
   "raw": {
    "J": 34.46,
    "CE": 3.1254041208300536,
    "J_last": 75.9,
    "J_old": 29.855555555555558,
    "share_last_pred": 0.3663
   },
   "L1": {
    "J": 36.059999999999995,
    "CE": 2.9395178813444467,
    "J_last": 50.1,
    "J_old": 34.5,
    "share_last_pred": 0.147
   },
   "L9": {
    "J": 36.43,
    "CE": 2.892311394983359,
    "J_last": 51.6,
    "J_old": 34.74444444444445,
    "share_last_pred": 0.1577
   },
   "AFF": {
    "J": 35.730000000000004,
    "CE": 2.937232369026886,
    "J_last": 45.800000000000004,
    "J_old": 34.61111111111111,
    "share_last_pred": 0.1399
   },
   "L9AFF": {
    "J": 36.21,
    "CE": 2.8899623418314295,
    "J_last": 48.5,
    "J_old": 34.84444444444444,
    "share_last_pred": 0.1536
   },
   "task_oracle_J": 70.39,
   "block2_oracle_J": 41.32,
   "y_sha": "e4c2ea056ccc6985"
  },
  "260925873/er_ace": {
   "params": {
    "L1": [
     [
      -2.0823071759906617
     ],
     [
      -2.1888249093550276
     ]
    ],
    "L9": [
     [
      -0.20648510225442182,
      -0.05188324946992782,
      -0.36742348638275213,
      -0.5790631546437153,
      -0.7993111601572953,
      -1.0393519132401328,
      -1.0454325103610693,
      -1.5278208773668773,
      -2.780043514140881
     ],
     [
      -0.054961882013467425,
      -0.09051303159829056,
      -0.4091100276938926,
      -0.419021116431282,
      -0.8653709031604712,
      -0.781982008120145,
      -1.0342360067624567,
      -1.4434404480502034,
      -2.833443788666513
     ]
    ],
    "AFF": [
     [
      -0.03588788985310461,
      -1.8574833323346782
     ],
     [
      -0.18065580712603252,
      -1.1516107019316717
     ]
    ],
    "L9AFF": [
     [
      -0.20669568020704737,
      -0.05192859577081829,
      -0.36872454695318146,
      -0.5787106612350081,
      -0.7997979749448955,
      -1.0396512482716578,
      -1.0456665663996612,
      -1.527363412896352,
      -2.5541927919287892,
      -0.03606235763087999
     ],
     [
      -0.056175195604508,
      -0.09003026474352648,
      -0.4141813357389218,
      -0.41744135960370204,
      -0.8670862089833318,
      -0.7848031575676071,
      -1.0354291083217941,
      -1.4406349917055403,
      -1.787310846286398,
      -0.1823062755193745
     ]
    ]
   },
   "raw": {
    "J": 36.3,
    "CE": 3.11791420867304,
    "J_last": 80.30000000000001,
    "J_old": 31.41111111111111,
    "share_last_pred": 0.3657
   },
   "L1": {
    "J": 37.84,
    "CE": 2.9296728561871466,
    "J_last": 54.7,
    "J_old": 35.96666666666667,
    "share_last_pred": 0.1478
   },
   "L9": {
    "J": 38.36,
    "CE": 2.8650023589120117,
    "J_last": 57.4,
    "J_old": 36.24444444444445,
    "share_last_pred": 0.163
   },
   "AFF": {
    "J": 37.74,
    "CE": 2.9300004012814376,
    "J_last": 52.7,
    "J_old": 36.077777777777776,
    "share_last_pred": 0.1451
   },
   "L9AFF": {
    "J": 38.26,
    "CE": 2.8653228747396517,
    "J_last": 56.10000000000001,
    "J_old": 36.27777777777778,
    "share_last_pred": 0.1615
   },
   "task_oracle_J": 69.78999999999999,
   "block2_oracle_J": 42.980000000000004,
   "y_sha": "b93616326d5a733a"
  },
  "260925874/er_ace": {
   "params": {
    "L1": [
     [
      -2.3970018765304513
     ],
     [
      -2.3266273665832555
     ]
    ],
    "L9": [
     [
      -0.12239605261968184,
      -0.16427799505025792,
      0.4070370072234324,
      0.04464932613023265,
      0.10879257472471608,
      0.16265633100070076,
      -0.8892345282158814,
      -1.0409829715958347,
      -2.579575180240862
     ],
     [
      -0.05705603439796374,
      -0.1731701578279786,
      0.3381950676478416,
      -0.058856666635882286,
      0.15080019085562904,
      0.027407537743598213,
      -0.8545390214681505,
      -1.064402760405309,
      -2.5298022148575683
     ]
    ],
    "AFF": [
     [
      -0.1777874122100183,
      -1.3414256917561715
     ],
     [
      -0.2546053733782299,
      -0.8997567716170686
     ]
    ],
    "L9AFF": [
     [
      -0.12735446364910818,
      -0.16181325645643038,
      0.4089980469178581,
      0.04591577862887348,
      0.11046200841077684,
      0.1641917465581289,
      -0.8842894569779296,
      -1.0369188127119475,
      -1.549662095412051,
      -0.1727778961741358
     ],
     [
      -0.06285895127047447,
      -0.16742720449588833,
      0.34405078807610084,
      -0.055032980428306226,
      0.15531256512284974,
      0.034675605330874174,
      -0.8448366677052693,
      -1.0552837016879675,
      -1.129074955377879,
      -0.24852875017857962
     ]
    ]
   },
   "raw": {
    "J": 34.68,
    "CE": 3.190373012420092,
    "J_last": 76.4,
    "J_old": 30.044444444444444,
    "share_last_pred": 0.3704
   },
   "L1": {
    "J": 36.09,
    "CE": 2.9723830606271138,
    "J_last": 54.400000000000006,
    "J_old": 34.05555555555556,
    "share_last_pred": 0.1591
   },
   "L9": {
    "J": 36.51,
    "CE": 2.915961577446044,
    "J_last": 54.6,
    "J_old": 34.5,
    "share_last_pred": 0.1623
   },
   "AFF": {
    "J": 35.99,
    "CE": 2.9678580650092643,
    "J_last": 52.7,
    "J_old": 34.13333333333333,
    "share_last_pred": 0.1577
   },
   "L9AFF": {
    "J": 36.51,
    "CE": 2.911634571381679,
    "J_last": 53.6,
    "J_old": 34.61111111111111,
    "share_last_pred": 0.1617
   },
   "task_oracle_J": 70.03,
   "block2_oracle_J": 41.589999999999996,
   "y_sha": "5afc0b40c71623b2"
  },
  "260925875/er_ace": {
   "params": {
    "L1": [
     [
      -2.3386524319592192
     ],
     [
      -2.264148659869963
     ]
    ],
    "L9": [
     [
      -0.15088803539802345,
      0.17405880432429321,
      -0.021502632734002464,
      -0.1036467201268092,
      -0.3340511237079942,
      -0.4469291442121822,
      -0.4143595930621928,
      -0.5383016783770314,
      -2.551874371887182
     ],
     [
      -0.26277045231112445,
      0.038241271732436855,
      -0.26495520688320223,
      -0.09352343782406751,
      -0.44316261717826055,
      -0.5200481671356124,
      -0.5484400974766226,
      -0.7807799976959121,
      -2.5947039703421497
     ]
    ],
    "AFF": [
     [
      -0.199572433732391,
      -1.1898304061381884
     ],
     [
      -0.185332272643297,
      -1.190250277657909
     ]
    ],
    "L9AFF": [
     [
      -0.152664828243789,
      0.16957849932636307,
      -0.027802527165546483,
      -0.10552643788765731,
      -0.3352428228105783,
      -0.45195485693074483,
      -0.4174323100759673,
      -0.5397659142138271,
      -1.4066044424721118,
      -0.19948444172407578
     ],
     [
      -0.26329878407875446,
      0.03383882201739492,
      -0.2697235127990993,
      -0.09466168856686492,
      -0.44272444731165744,
      -0.523905563903445,
      -0.5512952138737486,
      -0.7814965113265929,
      -1.519253250852519,
      -0.1860577953992355
     ]
    ]
   },
   "raw": {
    "J": 34.74,
    "CE": 3.1480887160811952,
    "J_last": 80.60000000000001,
    "J_old": 29.644444444444446,
    "share_last_pred": 0.3885
   },
   "L1": {
    "J": 36.49,
    "CE": 2.932986247899291,
    "J_last": 55.7,
    "J_old": 34.355555555555554,
    "share_last_pred": 0.1573
   },
   "L9": {
    "J": 36.49,
    "CE": 2.9179848358345652,
    "J_last": 55.800000000000004,
    "J_old": 34.34444444444444,
    "share_last_pred": 0.1614
   },
   "AFF": {
    "J": 36.41,
    "CE": 2.9289710820398067,
    "J_last": 53.6,
    "J_old": 34.5,
    "share_last_pred": 0.1555
   },
   "L9AFF": {
    "J": 36.370000000000005,
    "CE": 2.9139505110373447,
    "J_last": 54.300000000000004,
    "J_old": 34.37777777777778,
    "share_last_pred": 0.1595
   },
   "task_oracle_J": 68.72,
   "block2_oracle_J": 41.91,
   "y_sha": "31111cadc3deb8bb"
  },
  "260925876/er_ace": {
   "params": {
    "L1": [
     [
      -2.0415213198420625
     ],
     [
      -2.121180188534123
     ]
    ],
    "L9": [
     [
      -0.5729983471463281,
      -0.3839406879871646,
      -0.8805585461899639,
      -0.3394788028472068,
      -0.6268466115536416,
      -0.7541078512855045,
      -1.2308227689332172,
      -1.8392672523746834,
      -2.8399505741518656
     ],
     [
      -0.46199593285814927,
      -0.3562102219660122,
      -0.9607708203055406,
      -0.3702613909670636,
      -0.4666199913965825,
      -0.7280862167520261,
      -1.2285267708664176,
      -1.653629524232774,
      -2.86416205582436
     ]
    ],
    "AFF": [
     [
      -0.10217459372025206,
      -1.4318036191374572
     ],
     [
      -0.2419469021805969,
      -0.8145202624002076
     ]
    ],
    "L9AFF": [
     [
      -0.5758321963805652,
      -0.3849716407421705,
      -0.8799026814032784,
      -0.33965152240647706,
      -0.6272529561961894,
      -0.7564766029952941,
      -1.2295285192665042,
      -1.8382954772031266,
      -2.240550291542173,
      -0.10033158357697082
     ],
     [
      -0.4656668606076283,
      -0.3599974240429193,
      -0.95905222825813,
      -0.37060417699405257,
      -0.46809108671825983,
      -0.7341855133211872,
      -1.2246075076239769,
      -1.6524209179726304,
      -1.567601572855357,
      -0.2399174725442423
     ]
    ]
   },
   "raw": {
    "J": 33.839999999999996,
    "CE": 3.1753272142070834,
    "J_last": 76.5,
    "J_old": 29.099999999999998,
    "share_last_pred": 0.3629
   },
   "L1": {
    "J": 35.77,
    "CE": 2.998214998577502,
    "J_last": 51.9,
    "J_old": 33.97777777777778,
    "share_last_pred": 0.1444
   },
   "L9": {
    "J": 36.09,
    "CE": 2.9255352866662077,
    "J_last": 53.1,
    "J_old": 34.2,
    "share_last_pred": 0.1545
   },
   "AFF": {
    "J": 35.69,
    "CE": 2.9965485177736517,
    "J_last": 49.2,
    "J_old": 34.18888888888889,
    "share_last_pred": 0.1385
   },
   "L9AFF": {
    "J": 35.99,
    "CE": 2.9239389047670263,
    "J_last": 51.0,
    "J_old": 34.32222222222222,
    "share_last_pred": 0.1512
   },
   "task_oracle_J": 69.08,
   "block2_oracle_J": 41.05,
   "y_sha": "6378b0dce1a0b689"
  },
  "260925877/er_ace": {
   "params": {
    "L1": [
     [
      -1.9983936104443827
     ],
     [
      -2.0462212117344802
     ]
    ],
    "L9": [
     [
      0.3866397695348476,
      0.37261172519736174,
      -0.17560603133727626,
      -0.24330973239029102,
      -0.08909040924940906,
      -0.1819820069013657,
      -0.41644719749859327,
      -0.8502742643750899,
      -2.15692871667335
     ],
     [
      0.3330206378859518,
      0.22475364484543497,
      -0.3106585504812019,
      -0.21260954449515676,
      -0.33350074815372804,
      -0.29244620986636227,
      -0.4999033875856004,
      -0.8088244854650746,
      -2.2833817624505737
     ]
    ],
    "AFF": [
     [
      -0.15698100842822843,
      -1.1167434530402607
     ],
     [
      -0.09162444077752026,
      -1.5060334312589199
     ]
    ],
    "L9AFF": [
     [
      0.3875120953636697,
      0.37212045644248565,
      -0.17459181344648816,
      -0.24802908314055322,
      -0.08972838817290082,
      -0.18117118367828863,
      -0.4159339549243242,
      -0.8481288941636563,
      -1.2743929923971955,
      -0.15701498215858367
     ],
     [
      0.33295093389553215,
      0.22421845520144104,
      -0.31013080797866827,
      -0.2144011323297923,
      -0.33434904489060263,
      -0.29226944232678514,
      -0.49950587708816213,
      -0.8081359166670067,
      -1.7481082578943035,
      -0.09075029847464847
     ]
    ]
   },
   "raw": {
    "J": 35.39,
    "CE": 3.0739962861661145,
    "J_last": 75.9,
    "J_old": 30.88888888888889,
    "share_last_pred": 0.3554
   },
   "L1": {
    "J": 36.620000000000005,
    "CE": 2.9066906070216065,
    "J_last": 49.5,
    "J_old": 35.18888888888888,
    "share_last_pred": 0.1363
   },
   "L9": {
    "J": 36.68,
    "CE": 2.872993783028642,
    "J_last": 51.1,
    "J_old": 35.07777777777778,
    "share_last_pred": 0.1447
   },
   "AFF": {
    "J": 36.51,
    "CE": 2.9053068963092508,
    "J_last": 47.599999999999994,
    "J_old": 35.27777777777778,
    "share_last_pred": 0.1343
   },
   "L9AFF": {
    "J": 36.6,
    "CE": 2.871646436504406,
    "J_last": 49.3,
    "J_old": 35.18888888888888,
    "share_last_pred": 0.1414
   },
   "task_oracle_J": 69.39999999999999,
   "block2_oracle_J": 42.089999999999996,
   "y_sha": "7a12474b3a37eca2"
  },
  "260925878/er_ace": {
   "params": {
    "L1": [
     [
      -2.4163007219065435
     ],
     [
      -2.303138290427471
     ]
    ],
    "L9": [
     [
      -0.3690290716567447,
      -0.13342687602705916,
      -0.169429578599304,
      0.08098284409204833,
      -0.5413888887715125,
      -0.382919347613537,
      -0.6079716545904993,
      -1.2342544615556192,
      -2.8314102250293764
     ],
     [
      -0.5318024724305194,
      -0.15103855014077355,
      -0.23219577664538368,
      0.049755888445356056,
      -0.5764945462925877,
      -0.37184385754389465,
      -0.5343006979946228,
      -1.1631791480861422,
      -2.742375334951016
     ]
    ],
    "AFF": [
     [
      -0.10314928024360044,
      -1.7889958850340106
     ],
     [
      -0.19480483316637967,
      -1.1747139314035873
     ]
    ],
    "L9AFF": [
     [
      -0.37030448169403546,
      -0.13369925249884787,
      -0.1705509150571881,
      0.07971982059591363,
      -0.5412995564731236,
      -0.38295457231796715,
      -0.6091146534229254,
      -1.2334590945344284,
      -2.216054067502929,
      -0.10114979256902273
     ],
     [
      -0.5346505674503603,
      -0.1521671442589552,
      -0.2341634796240095,
      0.04706055109413759,
      -0.5756367950304585,
      -0.3712546678666948,
      -0.5374355638902446,
      -1.162238526390119,
      -1.6127951972592833,
      -0.1950742820204719
     ]
    ]
   },
   "raw": {
    "J": 32.99,
    "CE": 3.2096324503496416,
    "J_last": 82.0,
    "J_old": 27.544444444444444,
    "share_last_pred": 0.4116
   },
   "L1": {
    "J": 35.66,
    "CE": 2.9721064435279825,
    "J_last": 58.3,
    "J_old": 33.144444444444446,
    "share_last_pred": 0.1597
   },
   "L9": {
    "J": 36.16,
    "CE": 2.930498655080409,
    "J_last": 59.599999999999994,
    "J_old": 33.55555555555556,
    "share_last_pred": 0.1699
   },
   "AFF": {
    "J": 35.54,
    "CE": 2.9704900631663667,
    "J_last": 56.3,
    "J_old": 33.233333333333334,
    "share_last_pred": 0.1595
   },
   "L9AFF": {
    "J": 36.0,
    "CE": 2.928941182850655,
    "J_last": 57.99999999999999,
    "J_old": 33.55555555555556,
    "share_last_pred": 0.1708
   },
   "task_oracle_J": 69.07,
   "block2_oracle_J": 40.12,
   "y_sha": "d63726f655b012e2"
  },
  "260925871/er": {
   "params": {
    "L1": [
     [
      -10.074793680674864
     ],
     [
      -9.934440260787538
     ]
    ],
    "L9": [
     [
      -0.07209074037661146,
      -0.7565587478975857,
      -0.551135848663604,
      -1.164554155027265,
      -1.3698072471593323,
      -2.0329443759312618,
      -2.465308621287448,
      -3.876680571381458,
      -11.763822274296297
     ],
     [
      -0.21176677397996882,
      -0.7637482135772335,
      -0.6379904075351299,
      -1.2387914612171043,
      -1.4913220769526845,
      -2.157559344425847,
      -2.852832398177756,
      -3.8844007269022067,
      -11.71071965106116
     ]
    ],
    "AFF": [
     [
      -0.6384334126520588,
      -1.734721627250561
     ],
     [
      -0.6644961175172422,
      -1.4203613133816206
     ]
    ],
    "L9AFF": [
     [
      -0.06805008159160231,
      -0.7828389202150517,
      -0.5529843401435678,
      -1.1577093907978215,
      -1.3699721175119879,
      -2.0391193380739328,
      -2.4630046601591538,
      -3.8989135750213726,
      -3.361152708296307,
      -0.6444863927534656
     ],
     [
      -0.21762528625273728,
      -0.7935019519202376,
      -0.6690096162981045,
      -1.2429102496643083,
      -1.510286250256332,
      -2.177225864390678,
      -2.8643875093795117,
      -3.9049227688049863,
      -3.2312986847442624,
      -0.6594595147771363
     ]
    ]
   },
   "raw": {
    "J": 22.0,
    "CE": 6.695501167130409,
    "J_last": 82.89999999999999,
    "J_old": 15.233333333333333,
    "share_last_pred": 0.7538
   },
   "L1": {
    "J": 35.35,
    "CE": 3.8481683307198966,
    "J_last": 53.300000000000004,
    "J_old": 33.355555555555554,
    "share_last_pred": 0.1077
   },
   "L9": {
    "J": 35.94,
    "CE": 3.5441903028882153,
    "J_last": 51.0,
    "J_old": 34.266666666666666,
    "share_last_pred": 0.1088
   },
   "AFF": {
    "J": 34.92,
    "CE": 3.76130029109625,
    "J_last": 45.2,
    "J_old": 33.77777777777778,
    "share_last_pred": 0.0963
   },
   "L9AFF": {
    "J": 35.6,
    "CE": 3.4568155283365654,
    "J_last": 43.0,
    "J_old": 34.77777777777778,
    "share_last_pred": 0.0952
   },
   "task_oracle_J": 69.82000000000001,
   "block2_oracle_J": 39.25,
   "y_sha": "bf7c11375d8a0578"
  },
  "260925872/er": {
   "params": {
    "L1": [
     [
      -10.269840452728284
     ],
     [
      -10.314735998251606
     ]
    ],
    "L9": [
     [
      0.7926261771426577,
      -0.8271542148707631,
      -0.600492507887973,
      -0.8583798195547953,
      -1.0276029541545042,
      -1.4469476682792846,
      -1.999982350926149,
      -2.7707739351150105,
      -11.553117019505144
     ],
     [
      0.42046269067119646,
      -0.8711840754441448,
      -0.6835046070461998,
      -1.2426149085581293,
      -0.9562101557790497,
      -1.8611289653517102,
      -2.036584210151714,
      -3.080006174006605,
      -11.718836049454984
     ]
    ],
    "AFF": [
     [
      -0.46739828664594035,
      -3.314744042299607
     ],
     [
      -0.6217127370300203,
      -1.775033607686393
     ]
    ],
    "L9AFF": [
     [
      0.8081269764538458,
      -0.8157269285056294,
      -0.5797918565179404,
      -0.8848146037217006,
      -1.0270039152341996,
      -1.4352475523421355,
      -1.999140277698223,
      -2.750133620889677,
      -4.739381075229718,
      -0.45225607404361295
     ],
     [
      0.4562514804394192,
      -0.8657633408398363,
      -0.6377768934970197,
      -1.2470555667513863,
      -0.9470058656262152,
      -1.8651987582003322,
      -2.0136632253542874,
      -3.0465808961921303,
      -3.212204524003892,
      -0.6166272409123305
     ]
    ]
   },
   "raw": {
    "J": 21.959999999999997,
    "CE": 6.823157832799401,
    "J_last": 85.8,
    "J_old": 14.866666666666667,
    "share_last_pred": 0.7781
   },
   "L1": {
    "J": 36.57,
    "CE": 3.7646591489687546,
    "J_last": 52.800000000000004,
    "J_old": 34.766666666666666,
    "share_last_pred": 0.1058
   },
   "L9": {
    "J": 37.13,
    "CE": 3.568164522994273,
    "J_last": 53.5,
    "J_old": 35.31111111111111,
    "share_last_pred": 0.1088
   },
   "AFF": {
    "J": 36.08,
    "CE": 3.7062575895423926,
    "J_last": 44.2,
    "J_old": 35.17777777777778,
    "share_last_pred": 0.0977
   },
   "L9AFF": {
    "J": 36.61,
    "CE": 3.5122552126270383,
    "J_last": 44.800000000000004,
    "J_old": 35.699999999999996,
    "share_last_pred": 0.0979
   },
   "task_oracle_J": 72.41,
   "block2_oracle_J": 40.97,
   "y_sha": "e4c2ea056ccc6985"
  },
  "260925873/er": {
   "params": {
    "L1": [
     [
      -10.276477068262048
     ],
     [
      -10.155338375948487
     ]
    ],
    "L9": [
     [
      -0.42918285866511463,
      -0.7154303606095359,
      -1.411687860716813,
      -1.1138333478792146,
      -1.484075156057647,
      -2.2398666035396078,
      -2.577657097467779,
      -3.68628939741427,
      -12.020010069191743
     ],
     [
      -0.2942771945657254,
      -0.9659656024494828,
      -1.4980198305328678,
      -0.9802531852221269,
      -1.7096454228634737,
      -2.0413643686508007,
      -2.770317110563539,
      -3.7156310689118124,
      -11.943210822626364
     ]
    ],
    "AFF": [
     [
      -0.4598845454910529,
      -3.2578386360192777
     ],
     [
      -0.5526504861194358,
      -2.185445948504585
     ]
    ],
    "L9AFF": [
     [
      -0.42797707473747554,
      -0.7041880629913131,
      -1.4521032493212478,
      -1.1023419322772925,
      -1.501800522943252,
      -2.2346784336944676,
      -2.5620251808925363,
      -3.644942167709807,
      -5.503167653512558,
      -0.41980794298915897
     ],
     [
      -0.3128127924584832,
      -0.955823750950813,
      -1.5442692967948632,
      -0.9799524411273571,
      -1.7505041790157587,
      -2.0487194825525856,
      -2.7639603463400624,
      -3.6810418992133602,
      -4.382600361773377,
      -0.5202162939292339
     ]
    ]
   },
   "raw": {
    "J": 21.95,
    "CE": 6.859928775416938,
    "J_last": 91.4,
    "J_old": 14.233333333333334,
    "share_last_pred": 0.7889
   },
   "L1": {
    "J": 36.24,
    "CE": 3.763607548221889,
    "J_last": 55.7,
    "J_old": 34.077777777777776,
    "share_last_pred": 0.1062
   },
   "L9": {
    "J": 36.66,
    "CE": 3.531118746541692,
    "J_last": 55.2,
    "J_old": 34.599999999999994,
    "share_last_pred": 0.107
   },
   "AFF": {
    "J": 35.8,
    "CE": 3.7147778827935998,
    "J_last": 49.0,
    "J_old": 34.333333333333336,
    "share_last_pred": 0.0983
   },
   "L9AFF": {
    "J": 36.15,
    "CE": 3.4882141544124767,
    "J_last": 48.3,
    "J_old": 34.8,
    "share_last_pred": 0.1009
   },
   "task_oracle_J": 72.52,
   "block2_oracle_J": 40.81,
   "y_sha": "b93616326d5a733a"
  },
  "260925874/er": {
   "params": {
    "L1": [
     [
      -10.528916446058679
     ],
     [
      -10.56867077191037
     ]
    ],
    "L9": [
     [
      -0.4327992606411585,
      -0.6422153623268013,
      -1.350783016301055,
      -1.290837997542564,
      -1.9763479701725117,
      -2.2836063466352012,
      -2.8148867459017586,
      -3.1736429567868805,
      -12.210063031645625
     ],
     [
      -0.6128872018657505,
      -0.7525002436931154,
      -1.5228833998654308,
      -1.3905687052586815,
      -2.0548024899818422,
      -2.478528745560018,
      -2.994970570361306,
      -3.2391558864987706,
      -12.364007092928139
     ]
    ],
    "AFF": [
     [
      -0.4448744212933762,
      -3.5931127972318446
     ],
     [
      -0.5626783959198505,
      -2.3669382702119757
     ]
    ],
    "L9AFF": [
     [
      -0.5256650750647825,
      -0.6694024946664289,
      -1.357095409043769,
      -1.2995893968831094,
      -1.9803250793733571,
      -2.2778551152523487,
      -2.8152502403133433,
      -3.1818284674723953,
      -5.808760277919937,
      -0.40655753884416496
     ],
     [
      -0.693936888601188,
      -0.7617400079471074,
      -1.5359083359667673,
      -1.384424648282999,
      -2.04506995040266,
      -2.451564139790815,
      -2.970211179527172,
      -3.232372778895657,
      -4.658371534853211,
      -0.5226912034312892
     ]
    ]
   },
   "raw": {
    "J": 22.470000000000002,
    "CE": 6.950699026945772,
    "J_last": 90.10000000000001,
    "J_old": 14.955555555555556,
    "share_last_pred": 0.7946
   },
   "L1": {
    "J": 37.230000000000004,
    "CE": 3.699477971182794,
    "J_last": 52.7,
    "J_old": 35.51111111111111,
    "share_last_pred": 0.1068
   },
   "L9": {
    "J": 37.63,
    "CE": 3.4898623073998496,
    "J_last": 51.2,
    "J_old": 36.12222222222222,
    "share_last_pred": 0.1071
   },
   "AFF": {
    "J": 36.78,
    "CE": 3.6512442777187286,
    "J_last": 45.800000000000004,
    "J_old": 35.77777777777777,
    "share_last_pred": 0.1
   },
   "L9AFF": {
    "J": 37.269999999999996,
    "CE": 3.4482128244498584,
    "J_last": 44.9,
    "J_old": 36.422222222222224,
    "share_last_pred": 0.1036
   },
   "task_oracle_J": 73.2,
   "block2_oracle_J": 42.27,
   "y_sha": "5afc0b40c71623b2"
  },
  "260925875/er": {
   "params": {
    "L1": [
     [
      -10.53565632734515
     ],
     [
      -10.40647702270767
     ]
    ],
    "L9": [
     [
      -0.9965904560813854,
      -0.41111226247274835,
      -0.34373340507467615,
      -1.4604270791655913,
      -2.1207042870955872,
      -1.9739030440177185,
      -2.2986369537768874,
      -3.244804057910424,
      -12.171545659498245
     ],
     [
      -0.924187658831719,
      -0.4509252989265202,
      -0.41953756392513386,
      -1.133562304991382,
      -2.0782220187473555,
      -1.9620889565667647,
      -2.3976622765560034,
      -3.2864998892495354,
      -12.077177384832275
     ]
    ],
    "AFF": [
     [
      -0.5191960819644109,
      -2.8822309811491205
     ],
     [
      -0.5026160071560964,
      -3.0201140424206145
     ]
    ],
    "L9AFF": [
     [
      -1.0048992458467474,
      -0.4302422394295245,
      -0.37693502581536703,
      -1.4701119560953435,
      -2.179103503053048,
      -1.9939377278234733,
      -2.343853563758174,
      -3.2342620072747903,
      -4.714156616598979,
      -0.5055817807303538
     ],
     [
      -0.9226725027595085,
      -0.47432406946209166,
      -0.44415638211745345,
      -1.1422038813739452,
      -2.129957563261442,
      -1.969808943880996,
      -2.4294218940635086,
      -3.278297558817931,
      -4.815863543128947,
      -0.49254430257685283
     ]
    ]
   },
   "raw": {
    "J": 21.2,
    "CE": 7.0341523536844335,
    "J_last": 91.60000000000001,
    "J_old": 13.377777777777776,
    "share_last_pred": 0.7969
   },
   "L1": {
    "J": 35.13,
    "CE": 3.7901280302230793,
    "J_last": 52.1,
    "J_old": 33.24444444444444,
    "share_last_pred": 0.1065
   },
   "L9": {
    "J": 35.65,
    "CE": 3.566149505981402,
    "J_last": 51.5,
    "J_old": 33.88888888888889,
    "share_last_pred": 0.1073
   },
   "AFF": {
    "J": 34.88,
    "CE": 3.7336035995057735,
    "J_last": 45.7,
    "J_old": 33.67777777777778,
    "share_last_pred": 0.1023
   },
   "L9AFF": {
    "J": 35.29,
    "CE": 3.5116408808069495,
    "J_last": 44.7,
    "J_old": 34.24444444444445,
    "share_last_pred": 0.0993
   },
   "task_oracle_J": 70.44,
   "block2_oracle_J": 40.38,
   "y_sha": "31111cadc3deb8bb"
  },
  "260925876/er": {
   "params": {
    "L1": [
     [
      -10.408650295854507
     ],
     [
      -10.472881075045601
     ]
    ],
    "L9": [
     [
      -0.35911286121857555,
      -0.5900063930100771,
      -1.726966328602584,
      -1.5913738397380275,
      -1.545405034772023,
      -2.54581516639635,
      -2.865571006393516,
      -4.087247057644353,
      -12.324290914579963
     ],
     [
      -0.517182014583091,
      -0.7756263311640745,
      -1.768127573486307,
      -1.6854607961464416,
      -1.4402382153380857,
      -2.6947690349484814,
      -2.875205359527057,
      -4.172440488653208,
      -12.422081089341832
     ]
    ],
    "AFF": [
     [
      -0.4622971885789425,
      -3.301812359800802
     ],
     [
      -0.5513710181748392,
      -2.440373478329073
     ]
    ],
    "L9AFF": [
     [
      -0.41987122699802804,
      -0.6267428821570536,
      -1.7475776637821603,
      -1.6217345929410276,
      -1.5816184169911658,
      -2.5670313387136265,
      -2.8624562087475707,
      -4.099010914114071,
      -5.824370622304272,
      -0.41564233464757355
     ],
     [
      -0.5717974967929029,
      -0.7981482134984533,
      -1.7785520732436515,
      -1.716466127194692,
      -1.4959209342886528,
      -2.6921156453242268,
      -2.8601574710851705,
      -4.164490171149753,
      -5.067230514409676,
      -0.4945635437075595
     ]
    ]
   },
   "raw": {
    "J": 22.29,
    "CE": 7.039587774860481,
    "J_last": 90.4,
    "J_old": 14.722222222222223,
    "share_last_pred": 0.7742
   },
   "L1": {
    "J": 34.31,
    "CE": 3.992922168204849,
    "J_last": 56.10000000000001,
    "J_old": 31.88888888888889,
    "share_last_pred": 0.1062
   },
   "L9": {
    "J": 35.31,
    "CE": 3.6692510951232418,
    "J_last": 54.50000000000001,
    "J_old": 33.17777777777778,
    "share_last_pred": 0.1034
   },
   "AFF": {
    "J": 34.1,
    "CE": 3.9436650830005697,
    "J_last": 50.7,
    "J_old": 32.25555555555555,
    "share_last_pred": 0.0999
   },
   "L9AFF": {
    "J": 34.97,
    "CE": 3.6274750145394834,
    "J_last": 48.6,
    "J_old": 33.455555555555556,
    "share_last_pred": 0.0995
   },
   "task_oracle_J": 70.34,
   "block2_oracle_J": 38.83,
   "y_sha": "6378b0dce1a0b689"
  },
  "260925877/er": {
   "params": {
    "L1": [
     [
      -10.3233205876007
     ],
     [
      -10.508134753479784
     ]
    ],
    "L9": [
     [
      -0.1315619687392931,
      -0.6252684948461524,
      -0.996922439741044,
      -1.9154019448741533,
      -1.2780057888992469,
      -1.8728897914704372,
      -2.9007295489098075,
      -4.127003145623298,
      -12.058717087607747
     ],
     [
      -0.3877961899462933,
      -0.7319492126979164,
      -1.209741574869888,
      -1.8313200104921838,
      -1.603187138767579,
      -2.134198469755546,
      -3.04780081433252,
      -4.157677462715021,
      -12.37817717318019
     ]
    ],
    "AFF": [
     [
      -0.5585007639165485,
      -2.2751795131366963
     ],
     [
      -0.4977103642752407,
      -3.0107949432972014
     ]
    ],
    "L9AFF": [
     [
      -0.1413097075319401,
      -0.6056181903786215,
      -0.9940240351373567,
      -1.992486642557741,
      -1.2767544518296332,
      -1.8756892197052994,
      -2.8622083145619843,
      -4.096759458819418,
      -4.438436833542915,
      -0.5201352732359316
     ],
     [
      -0.3988302431486966,
      -0.7208634478156692,
      -1.209786782922497,
      -1.8655947134348851,
      -1.6032580969970145,
      -2.119489642912157,
      -3.020838599026713,
      -4.141016772455875,
      -5.304951604626005,
      -0.46399732531835375
     ]
    ]
   },
   "raw": {
    "J": 22.64,
    "CE": 6.990124109682673,
    "J_last": 87.5,
    "J_old": 15.433333333333332,
    "share_last_pred": 0.7786
   },
   "L1": {
    "J": 35.68,
    "CE": 3.9027127184391897,
    "J_last": 54.300000000000004,
    "J_old": 33.611111111111114,
    "share_last_pred": 0.1072
   },
   "L9": {
    "J": 36.480000000000004,
    "CE": 3.57661594139238,
    "J_last": 54.50000000000001,
    "J_old": 34.47777777777778,
    "share_last_pred": 0.1061
   },
   "AFF": {
    "J": 35.28,
    "CE": 3.846582071839903,
    "J_last": 47.9,
    "J_old": 33.87777777777778,
    "share_last_pred": 0.1011
   },
   "L9AFF": {
    "J": 35.91,
    "CE": 3.526325836581169,
    "J_last": 47.8,
    "J_old": 34.58888888888889,
    "share_last_pred": 0.1008
   },
   "task_oracle_J": 70.58,
   "block2_oracle_J": 39.98,
   "y_sha": "7a12474b3a37eca2"
  },
  "260925878/er": {
   "params": {
    "L1": [
     [
      -10.567113305188336
     ],
     [
      -10.415288078788219
     ]
    ],
    "L9": [
     [
      -0.2474356957859463,
      -0.6501977337232883,
      -1.6351461594491572,
      -0.8789407279750594,
      -1.7999792407055195,
      -2.4207778555810515,
      -3.14955028230947,
      -3.310094925939774,
      -12.374115930099292
     ],
     [
      -0.3371060311774382,
      -0.48578140431258726,
      -1.4609819024070139,
      -0.7581447933329137,
      -1.635391396212622,
      -2.1363658057785377,
      -2.9290180968048527,
      -3.0790660616701384,
      -12.092036095648824
     ]
    ],
    "AFF": [
     [
      -0.5239820478774267,
      -2.921391729701841
     ],
     [
      -0.5540929722750297,
      -2.413168126144341
     ]
    ],
    "L9AFF": [
     [
      -0.25343398636254766,
      -0.6526808406268827,
      -1.6422794004963561,
      -0.8760925713817584,
      -1.815599239050991,
      -2.417753344548423,
      -3.1400558494708286,
      -3.291409420068444,
      -5.105161934823377,
      -0.49068436475175836
     ],
     [
      -0.35011487581516815,
      -0.5122234788832137,
      -1.4867835916434091,
      -0.7616396331446956,
      -1.6515786472925316,
      -2.128747388046578,
      -2.9242728395605218,
      -3.079218697908026,
      -4.39603411718906,
      -0.527581553490818
     ]
    ]
   },
   "raw": {
    "J": 21.099999999999998,
    "CE": 7.0674287320960225,
    "J_last": 88.5,
    "J_old": 13.61111111111111,
    "share_last_pred": 0.7991
   },
   "L1": {
    "J": 36.29,
    "CE": 3.9155451228717384,
    "J_last": 57.199999999999996,
    "J_old": 33.96666666666667,
    "share_last_pred": 0.1079
   },
   "L9": {
    "J": 36.68,
    "CE": 3.658355402227231,
    "J_last": 56.3,
    "J_old": 34.5,
    "share_last_pred": 0.1073
   },
   "AFF": {
    "J": 35.78,
    "CE": 3.862337411217112,
    "J_last": 49.3,
    "J_old": 34.27777777777778,
    "share_last_pred": 0.1009
   },
   "L9AFF": {
    "J": 36.1,
    "CE": 3.6088670559332074,
    "J_last": 48.9,
    "J_old": 34.67777777777778,
    "share_last_pred": 0.1029
   },
   "task_oracle_J": 69.69999999999999,
   "block2_oracle_J": 40.37,
   "y_sha": "d63726f655b012e2"
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_MCAL_westd2.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "dir": "/workspace/ces/final_20260924/mcal_close/out",
 "arms": [
  "er",
  "er_ace",
  "der",
  "derpp"
 ],
 "models": {
  "260925887/der": {
   "params": {
    "L1": [
     [
      -2.7885883138040564
     ],
     [
      -2.7241175380815257
     ]
    ],
    "L9": [
     [
      0.3666178566018093,
      0.4068958243372737,
      0.41779820127875894,
      0.1768369676337732,
      0.07428595272330729,
      0.07124844958185987,
      -0.07151197046530816,
      -0.044588277161207945,
      -2.645693404691098
     ],
     [
      0.42292141264222005,
      0.36101678178537056,
      0.4749444749469745,
      0.46285894259428867,
      0.14470944073109004,
      0.16585770429349472,
      0.07437068228121657,
      -0.02636600872223448,
      -2.509092178304949
     ]
    ],
    "AFF": [
     [
      -0.08424776638294289,
      -2.2966228075365107
     ],
     [
      -0.1054236291834219,
      -2.1187324983892295
     ]
    ],
    "L9AFF": [
     [
      0.36610809660191806,
      0.40627147717745987,
      0.4140392328975757,
      0.17551490523389127,
      0.07208340854667782,
      0.06947478348407737,
      -0.07221526054728046,
      -0.04616289471904063,
      -2.1617272831760515,
      -0.08311138072320833
     ],
     [
      0.4220180132803821,
      0.3603204512440467,
      0.46945090033252806,
      0.4629675874472271,
      0.14103620710230583,
      0.1638793314728581,
      0.07329258589713589,
      -0.02840731031565441,
      -1.9098478462596602,
      -0.10467116902068334
     ]
    ]
   },
   "raw": {
    "J": 35.72,
    "CE": 2.894867842976301,
    "J_last": 83.1,
    "J_old": 30.45555555555556,
    "share_last_pred": 0.4305
   },
   "L1": {
    "J": 40.47,
    "CE": 2.6359703435749484,
    "J_last": 63.2,
    "J_old": 37.94444444444444,
    "share_last_pred": 0.1372
   },
   "L9": {
    "J": 40.53,
    "CE": 2.6277868109195146,
    "J_last": 63.7,
    "J_old": 37.955555555555556,
    "share_last_pred": 0.1378
   },
   "AFF": {
    "J": 40.510000000000005,
    "CE": 2.6346690303668687,
    "J_last": 62.9,
    "J_old": 38.022222222222226,
    "share_last_pred": 0.137
   },
   "L9AFF": {
    "J": 40.47,
    "CE": 2.6265390765538776,
    "J_last": 62.9,
    "J_old": 37.977777777777774,
    "share_last_pred": 0.1374
   },
   "task_oracle_J": 76.72,
   "block2_oracle_J": 44.93,
   "y_sha": "c0a643aef8f83dee"
  },
  "260925888/der": {
   "params": {
    "L1": [
     [
      -3.135661685910765
     ],
     [
      -3.06487645858758
     ]
    ],
    "L9": [
     [
      0.46280507834864015,
      0.6277416265420143,
      0.6666230772631041,
      0.4856474398494745,
      0.5514346306417377,
      0.4308302670790382,
      0.4223328931547409,
      0.2317815824608686,
      -2.7295026399007916
     ],
     [
      0.43511532300739614,
      0.6789307095765469,
      0.6302726949344402,
      0.3312472584313572,
      0.597687156985919,
      0.5252855304633642,
      0.41313987830862314,
      0.19958777707566303,
      -2.6581954167142925
     ]
    ],
    "AFF": [
     [
      -0.16971449027363528,
      -2.086596390211384
     ],
     [
      -0.14548286518692602,
      -2.1577750663168045
     ]
    ],
    "L9AFF": [
     [
      0.46357903010185414,
      0.625145022950702,
      0.6656990946316756,
      0.48446009168553544,
      0.5494795680019463,
      0.43057967624513527,
      0.42148659555355905,
      0.23077218200732438,
      -1.6870078802951518,
      -0.1687579893411122
     ],
     [
      0.43625617334725214,
      0.6760220701232736,
      0.629515199062553,
      0.3324303767312727,
      0.5971786615239658,
      0.5245059741536134,
      0.4121004131564233,
      0.1997663225905807,
      -1.762561229849527,
      -0.14372519543866447
     ]
    ]
   },
   "raw": {
    "J": 35.67,
    "CE": 2.8971765425841083,
    "J_last": 90.0,
    "J_old": 29.633333333333333,
    "share_last_pred": 0.4799
   },
   "L1": {
    "J": 41.23,
    "CE": 2.581224949095372,
    "J_last": 70.1,
    "J_old": 38.022222222222226,
    "share_last_pred": 0.1483
   },
   "L9": {
    "J": 41.260000000000005,
    "CE": 2.568087987510899,
    "J_last": 69.89999999999999,
    "J_old": 38.077777777777776,
    "share_last_pred": 0.1474
   },
   "AFF": {
    "J": 41.24,
    "CE": 2.5778026515099755,
    "J_last": 69.39999999999999,
    "J_old": 38.111111111111114,
    "share_last_pred": 0.149
   },
   "L9AFF": {
    "J": 41.33,
    "CE": 2.5647036594821775,
    "J_last": 69.8,
    "J_old": 38.166666666666664,
    "share_last_pred": 0.1486
   },
   "task_oracle_J": 75.68,
   "block2_oracle_J": 45.839999999999996,
   "y_sha": "0d18b96d80599c75"
  },
  "260925889/der": {
   "params": {
    "L1": [
     [
      -3.57305070906136
     ],
     [
      -3.546352691243377
     ]
    ],
    "L9": [
     [
      0.04536693822131709,
      0.05336017140682954,
      0.4839635013370853,
      -0.14162410571164513,
      0.1643102644397756,
      -0.03895060863383309,
      -0.129996466930107,
      -0.5977230466202171,
      -3.629057083236386
     ],
     [
      0.1660548433722571,
      0.23622326626557955,
      0.597683605035521,
      -0.10517325309084259,
      0.27391130134194985,
      -0.04667521546850423,
      0.04871752029581064,
      -0.4712444910860782,
      -3.497743804600799
     ]
    ],
    "AFF": [
     [
      -0.2876806758024228,
      -1.774986418281468
     ],
     [
      -0.29286697713548565,
      -1.726680193979387
     ]
    ],
    "L9AFF": [
     [
      0.04086496114938709,
      0.04682852647491155,
      0.4754526098379929,
      -0.1480018636623681,
      0.1586619667801524,
      -0.04680627242450361,
      -0.13649208154480416,
      -0.6207316669404145,
      -1.796663609437641,
      -0.2949403405121823
     ],
     [
      0.15862313496276076,
      0.2318680347197246,
      0.5890181272686572,
      -0.10555444813711677,
      0.26784680451669807,
      -0.053590822808405866,
      0.042614197008258574,
      -0.49680819680804694,
      -1.64887258141904,
      -0.29959880896232177
     ]
    ]
   },
   "raw": {
    "J": 34.18,
    "CE": 3.1182368973367978,
    "J_last": 88.6,
    "J_old": 28.133333333333333,
    "share_last_pred": 0.5084
   },
   "L1": {
    "J": 39.86,
    "CE": 2.690808972656102,
    "J_last": 60.199999999999996,
    "J_old": 37.6,
    "share_last_pred": 0.1391
   },
   "L9": {
    "J": 40.36,
    "CE": 2.671149546848949,
    "J_last": 61.0,
    "J_old": 38.06666666666666,
    "share_last_pred": 0.1412
   },
   "AFF": {
    "J": 39.92,
    "CE": 2.676631255982435,
    "J_last": 58.4,
    "J_old": 37.86666666666667,
    "share_last_pred": 0.1377
   },
   "L9AFF": {
    "J": 40.410000000000004,
    "CE": 2.6563871809423003,
    "J_last": 59.4,
    "J_old": 38.3,
    "share_last_pred": 0.1395
   },
   "task_oracle_J": 74.55000000000001,
   "block2_oracle_J": 45.21,
   "y_sha": "7b1b0ec222f8377d"
  },
  "260925890/der": {
   "params": {
    "L1": [
     [
      -3.2353746907678236
     ],
     [
      -3.1649891818230373
     ]
    ],
    "L9": [
     [
      0.38475080245763044,
      0.5722372289268878,
      0.561028170154809,
      0.581678287244135,
      0.5499852345884124,
      0.0975845706564857,
      0.2252701320306994,
      0.05861540944702577,
      -2.916392732948495
     ],
     [
      0.31712113301305367,
      0.49435488237634,
      0.512050348557358,
      0.5412645841396183,
      0.42193000568007566,
      0.13789589627150284,
      0.18672126823445157,
      -0.0029246667096745767,
      -2.8971118212865927
     ]
    ],
    "AFF": [
     [
      -0.16511472941440564,
      -2.213110699729412
     ],
     [
      -0.1896700151086355,
      -2.0313782907105127
     ]
    ],
    "L9AFF": [
     [
      0.3794654416691978,
      0.5701433378454811,
      0.554522997825843,
      0.5805612424355988,
      0.5493557014770637,
      0.09508849155810276,
      0.21979778127043326,
      0.05439097869929433,
      -1.8987053060614114,
      -0.1649810846151422
     ],
     [
      0.31020205651118454,
      0.4914058113195754,
      0.5069654880127462,
      0.5405472866190354,
      0.4234358579078411,
      0.13707352110426294,
      0.18040821024159032,
      -0.007262964804367334,
      -1.76586290300441,
      -0.18990788596992697
     ]
    ]
   },
   "raw": {
    "J": 35.0,
    "CE": 2.9575508860808397,
    "J_last": 86.8,
    "J_old": 29.244444444444444,
    "share_last_pred": 0.4977
   },
   "L1": {
    "J": 41.260000000000005,
    "CE": 2.596012233840076,
    "J_last": 64.4,
    "J_old": 38.68888888888889,
    "share_last_pred": 0.1382
   },
   "L9": {
    "J": 41.79,
    "CE": 2.5819024087120086,
    "J_last": 64.4,
    "J_old": 39.27777777777778,
    "share_last_pred": 0.1378
   },
   "AFF": {
    "J": 41.23,
    "CE": 2.5911956807987973,
    "J_last": 62.8,
    "J_old": 38.83333333333333,
    "share_last_pred": 0.1367
   },
   "L9AFF": {
    "J": 41.760000000000005,
    "CE": 2.5770991657554347,
    "J_last": 63.0,
    "J_old": 39.4,
    "share_last_pred": 0.1386
   },
   "task_oracle_J": 75.51,
   "block2_oracle_J": 45.839999999999996,
   "y_sha": "e5238368572d8e13"
  },
  "260925891/der": {
   "params": {
    "L1": [
     [
      -3.4279457409164866
     ],
     [
      -3.521520545589465
     ]
    ],
    "L9": [
     [
      0.9620571806032963,
      0.9574537699252402,
      0.7494107123764278,
      0.7668688223995233,
      0.6945302028387215,
      0.37611013063037385,
      0.5814488298793028,
      0.19856412396946738,
      -2.8509154016516063
     ],
     [
      0.8877911612156525,
      0.91776283727636,
      0.8891928334670872,
      0.7847139100104045,
      0.5846247751350593,
      0.2568045149204266,
      0.5349981272258804,
      0.12784962296115185,
      -2.976897555973234
     ]
    ],
    "AFF": [
     [
      -0.253065200604735,
      -1.9152819230154372
     ],
     [
      -0.3024190802193965,
      -1.7721569575138592
     ]
    ],
    "L9AFF": [
     [
      0.9572325585861795,
      0.9542417641629292,
      0.7461161675539894,
      0.7594192559065231,
      0.6837350900347198,
      0.36314838734862465,
      0.5731520876867029,
      0.19296812038504646,
      -1.3546430875434414,
      -0.25119206825509355
     ],
     [
      0.8847476790545542,
      0.914786379704807,
      0.8860121003952686,
      0.7771590270130091,
      0.5772469443308426,
      0.24274667583330062,
      0.5273491743049032,
      0.12390553441878177,
      -1.234741923753547,
      -0.30239902593247536
     ]
    ]
   },
   "raw": {
    "J": 36.35,
    "CE": 3.036853869078806,
    "J_last": 81.0,
    "J_old": 31.38888888888889,
    "share_last_pred": 0.4887
   },
   "L1": {
    "J": 42.29,
    "CE": 2.606299758162901,
    "J_last": 57.9,
    "J_old": 40.55555555555556,
    "share_last_pred": 0.1433
   },
   "L9": {
    "J": 42.44,
    "CE": 2.575763354666013,
    "J_last": 58.099999999999994,
    "J_old": 40.699999999999996,
    "share_last_pred": 0.1448
   },
   "AFF": {
    "J": 42.25,
    "CE": 2.5950109060867965,
    "J_last": 56.10000000000001,
    "J_old": 40.71111111111111,
    "share_last_pred": 0.14
   },
   "L9AFF": {
    "J": 42.6,
    "CE": 2.5645020206437414,
    "J_last": 56.8,
    "J_old": 41.02222222222222,
    "share_last_pred": 0.1417
   },
   "task_oracle_J": 75.89,
   "block2_oracle_J": 46.83,
   "y_sha": "00efc0ddd30bc8b1"
  },
  "260925892/der": {
   "params": {
    "L1": [
     [
      -3.3333232249922715
     ],
     [
      -3.340453974845652
     ]
    ],
    "L9": [
     [
      0.28611183646922306,
      0.4869269124812997,
      0.4639372931452108,
      0.6187989192943153,
      0.44192221947499005,
      0.2108090820610514,
      0.20849901780404448,
      0.2642183600223468,
      -3.0171511453166415
     ],
     [
      0.2860888150789277,
      0.5086382942695435,
      0.5002676913029076,
      0.6412157745832353,
      0.47925089937637455,
      0.19638160679516145,
      0.3235541583603901,
      0.25746765873259947,
      -3.000478164026079
     ]
    ],
    "AFF": [
     [
      -0.11162822840896293,
      -2.5995082985883733
     ],
     [
      -0.14562743193877273,
      -2.4076651221029755
     ]
    ],
    "L9AFF": [
     [
      0.2846546084466036,
      0.4852526980586943,
      0.4639375042092076,
      0.6175262627934398,
      0.43963688326100436,
      0.2084889225864714,
      0.20642788327836364,
      0.2616792344695357,
      -2.287630627188344,
      -0.11121086041116587
     ],
     [
      0.28552589869736095,
      0.5074183931892898,
      0.5002934717273223,
      0.639432786274532,
      0.47692067873818805,
      0.19356554229150338,
      0.3230491120269067,
      0.2553179570817312,
      -2.0713574039082125,
      -0.14519494681118586
     ]
    ]
   },
   "raw": {
    "J": 34.22,
    "CE": 3.027901416946834,
    "J_last": 87.8,
    "J_old": 28.26666666666667,
    "share_last_pred": 0.5125
   },
   "L1": {
    "J": 40.61,
    "CE": 2.6257078773253473,
    "J_last": 67.30000000000001,
    "J_old": 37.644444444444446,
    "share_last_pred": 0.1441
   },
   "L9": {
    "J": 40.81,
    "CE": 2.615367851322143,
    "J_last": 67.5,
    "J_old": 37.84444444444445,
    "share_last_pred": 0.1445
   },
   "AFF": {
    "J": 40.57,
    "CE": 2.6234850293187595,
    "J_last": 66.5,
    "J_old": 37.68888888888889,
    "share_last_pred": 0.144
   },
   "L9AFF": {
    "J": 40.739999999999995,
    "CE": 2.613165763406194,
    "J_last": 66.7,
    "J_old": 37.855555555555554,
    "share_last_pred": 0.1437
   },
   "task_oracle_J": 74.11999999999999,
   "block2_oracle_J": 44.65,
   "y_sha": "8239f66ec1ab98c0"
  },
  "260925893/der": {
   "params": {
    "L1": [
     [
      -2.9169501367294846
     ],
     [
      -2.8579505990102705
     ]
    ],
    "L9": [
     [
      0.7818589286554729,
      0.7521803345255094,
      0.6606497444254519,
      0.5349010623801691,
      0.5831405016804244,
      0.6865077380086557,
      0.10460512280424114,
      -0.2437227643106385,
      -2.5535265268373415
     ],
     [
      0.9267011599127303,
      1.0130493752719538,
      0.7747963210214361,
      0.7725145555716056,
      0.8791571793869518,
      0.7104943638785958,
      0.24699240307868797,
      -0.14978359529017138,
      -2.3393430963920787
     ]
    ],
    "AFF": [
     [
      -0.1397539841837783,
      -2.0723504940760575
     ],
     [
      -0.1294134719433518,
      -2.079765212114224
     ]
    ],
    "L9AFF": [
     [
      0.7814727826042097,
      0.7520790746052461,
      0.6620519091395217,
      0.5355026351642476,
      0.5831031809244867,
      0.6879500770796129,
      0.10670018305439391,
      -0.2579371546851334,
      -1.6278139775564524,
      -0.15402283652672033
     ],
     [
      0.9253928510642859,
      1.0112035074853358,
      0.7736387570520685,
      0.7718275472098963,
      0.8768920029288579,
      0.71137424211215,
      0.24830209141165444,
      -0.161862985777871,
      -1.5078136257550947,
      -0.1387004083495112
     ]
    ]
   },
   "raw": {
    "J": 37.55,
    "CE": 2.858463674882379,
    "J_last": 87.8,
    "J_old": 31.966666666666665,
    "share_last_pred": 0.4298
   },
   "L1": {
    "J": 41.86,
    "CE": 2.5917607970471885,
    "J_last": 67.10000000000001,
    "J_old": 39.05555555555556,
    "share_last_pred": 0.1348
   },
   "L9": {
    "J": 42.35,
    "CE": 2.551025586240313,
    "J_last": 68.2,
    "J_old": 39.47777777777778,
    "share_last_pred": 0.1378
   },
   "AFF": {
    "J": 41.88,
    "CE": 2.5890247880069457,
    "J_last": 66.2,
    "J_old": 39.17777777777778,
    "share_last_pred": 0.1345
   },
   "L9AFF": {
    "J": 42.41,
    "CE": 2.5477880088911666,
    "J_last": 67.5,
    "J_old": 39.62222222222222,
    "share_last_pred": 0.1385
   },
   "task_oracle_J": 76.25999999999999,
   "block2_oracle_J": 46.01,
   "y_sha": "19f904d35412a1f5"
  },
  "260925894/der": {
   "params": {
    "L1": [
     [
      -4.125239211701527
     ],
     [
      -3.8343151509852977
     ]
    ],
    "L9": [
     [
      -0.12361988889953006,
      -0.045397499560487005,
      0.22698244591724945,
      0.3534751277506754,
      0.044382472105092496,
      0.3688971213831841,
      0.484746218229438,
      -0.4737092959767071,
      -4.060806202976493
     ],
     [
      -0.09971128984924915,
      -0.14544065296427228,
      0.20370516615612438,
      0.15902051186627056,
      0.07858759332633629,
      0.32453003938818026,
      0.232172355104175,
      -0.5989063179916372,
      -3.8469931474711343
     ]
    ],
    "AFF": [
     [
      -0.3149134096104116,
      -2.0677211066947883
     ],
     [
      -0.25680090604599426,
      -2.162971939102424
     ]
    ],
    "L9AFF": [
     [
      -0.1211347221642032,
      -0.038077125146515456,
      0.23337812028268015,
      0.3559673629953622,
      0.03160474061749475,
      0.37128351919968294,
      0.48712691355489074,
      -0.4840588812653083,
      -1.9727930118594306,
      -0.3197200091793837
     ],
     [
      -0.09545394052462415,
      -0.13701387182364821,
      0.20875367225566244,
      0.163472970395068,
      0.07293010775922822,
      0.32939387229669964,
      0.23676051504431103,
      -0.606599050999473,
      -2.143109428447562,
      -0.2617796641481842
     ]
    ]
   },
   "raw": {
    "J": 32.940000000000005,
    "CE": 3.2498629395115897,
    "J_last": 82.69999999999999,
    "J_old": 27.411111111111115,
    "share_last_pred": 0.5567
   },
   "L1": {
    "J": 40.050000000000004,
    "CE": 2.656388380454736,
    "J_last": 56.599999999999994,
    "J_old": 38.211111111111116,
    "share_last_pred": 0.1489
   },
   "L9": {
    "J": 40.65,
    "CE": 2.6366076024433975,
    "J_last": 57.3,
    "J_old": 38.800000000000004,
    "share_last_pred": 0.1509
   },
   "AFF": {
    "J": 39.94,
    "CE": 2.642635691448679,
    "J_last": 53.900000000000006,
    "J_old": 38.388888888888886,
    "share_last_pred": 0.1484
   },
   "L9AFF": {
    "J": 40.69,
    "CE": 2.6223716816589593,
    "J_last": 54.900000000000006,
    "J_old": 39.111111111111114,
    "share_last_pred": 0.1508
   },
   "task_oracle_J": 73.87,
   "block2_oracle_J": 44.800000000000004,
   "y_sha": "69f0a45e6eac7eea"
  },
  "260925887/derpp": {
   "params": {
    "L1": [
     [
      -2.4684964680130754
     ],
     [
      -2.429060530086427
     ]
    ],
    "L9": [
     [
      0.642338230704108,
      0.4612974257428984,
      0.31791939503803873,
      0.4485780279753703,
      0.3278249454693405,
      0.27879810451773074,
      0.1372349230396203,
      -0.04503167713133048,
      -2.1924103027395025
     ],
     [
      0.716469971575352,
      0.3803209833941558,
      0.4405260030321674,
      0.6649161015829838,
      0.4093541975931078,
      0.45492837393521707,
      0.3232427769507378,
      -0.08309367215421613,
      -2.0698653578751443
     ]
    ],
    "AFF": [
     [
      -0.11451490045413473,
      -1.8195429807204102
     ],
     [
      -0.13322214798989526,
      -1.6896326210670007
     ]
    ],
    "L9AFF": [
     [
      0.6414233042503888,
      0.4622619924359257,
      0.3169906182350798,
      0.4470096880237557,
      0.3268107747905846,
      0.2788378318573861,
      0.13768861866727122,
      -0.04420277594860294,
      -1.5515451999944712,
      -0.11312721992169102
     ],
     [
      0.7154130621734038,
      0.38113808151860706,
      0.4411038166356747,
      0.6632546810686428,
      0.4093199146549638,
      0.4563809859418899,
      0.3240284542894017,
      -0.08173641851110497,
      -1.3410663155405875,
      -0.13136705678892802
     ]
    ]
   },
   "raw": {
    "J": 37.4,
    "CE": 2.8270769426415363,
    "J_last": 84.39999999999999,
    "J_old": 32.17777777777778,
    "share_last_pred": 0.3854
   },
   "L1": {
    "J": 41.58,
    "CE": 2.6307297348277476,
    "J_last": 67.2,
    "J_old": 38.733333333333334,
    "share_last_pred": 0.1401
   },
   "L9": {
    "J": 41.449999999999996,
    "CE": 2.6169132128254327,
    "J_last": 66.8,
    "J_old": 38.63333333333333,
    "share_last_pred": 0.141
   },
   "AFF": {
    "J": 41.620000000000005,
    "CE": 2.6285560188264703,
    "J_last": 66.7,
    "J_old": 38.83333333333333,
    "share_last_pred": 0.1394
   },
   "L9AFF": {
    "J": 41.42,
    "CE": 2.614811330527656,
    "J_last": 65.9,
    "J_old": 38.7,
    "share_last_pred": 0.1402
   },
   "task_oracle_J": 76.28,
   "block2_oracle_J": 45.629999999999995,
   "y_sha": "c0a643aef8f83dee"
  },
  "260925888/derpp": {
   "params": {
    "L1": [
     [
      -3.2529459293210983
     ],
     [
      -3.3077772024245835
     ]
    ],
    "L9": [
     [
      0.6584417090422131,
      0.5386429444074922,
      0.6153122876138356,
      0.45515109023834494,
      0.7433487631207516,
      0.5731185076286075,
      0.5990832231369655,
      0.34123805039943245,
      -2.7787333332342943
     ],
     [
      0.6465704445641121,
      0.5459681066994067,
      0.6759348647691996,
      0.33859899858819525,
      0.891763754318965,
      0.7094302501714906,
      0.6713781002655484,
      0.41504534144643107,
      -2.7859591681682807
     ]
    ],
    "AFF": [
     [
      -0.32513834543741404,
      -1.3122733964024806
     ],
     [
      -0.37103241890679595,
      -1.139662582699341
     ]
    ],
    "L9AFF": [
     [
      0.6615571493941547,
      0.5378618981172785,
      0.6226114210046058,
      0.4550168879385,
      0.7413234160554726,
      0.5690275324166602,
      0.6031528953716097,
      0.34521490281521355,
      -0.8340444900907175,
      -0.32597631917378067
     ],
     [
      0.6462976331483795,
      0.5415601186434214,
      0.6766347420945719,
      0.3357740581455909,
      0.8859587037739998,
      0.7015297880727909,
      0.6727159807288189,
      0.41631888205363354,
      -0.6275515502563591,
      -0.3696236343611631
     ]
    ]
   },
   "raw": {
    "J": 36.919999999999995,
    "CE": 2.9036033797285383,
    "J_last": 87.9,
    "J_old": 31.255555555555553,
    "share_last_pred": 0.4399
   },
   "L1": {
    "J": 41.86,
    "CE": 2.595060056061133,
    "J_last": 63.800000000000004,
    "J_old": 39.42222222222222,
    "share_last_pred": 0.1454
   },
   "L9": {
    "J": 42.05,
    "CE": 2.5782725148803176,
    "J_last": 64.3,
    "J_old": 39.577777777777776,
    "share_last_pred": 0.1436
   },
   "AFF": {
    "J": 41.92,
    "CE": 2.575753734457972,
    "J_last": 63.0,
    "J_old": 39.577777777777776,
    "share_last_pred": 0.1471
   },
   "L9AFF": {
    "J": 41.97,
    "CE": 2.558956685151322,
    "J_last": 63.0,
    "J_old": 39.63333333333333,
    "share_last_pred": 0.148
   },
   "task_oracle_J": 76.51,
   "block2_oracle_J": 46.9,
   "y_sha": "0d18b96d80599c75"
  },
  "260925889/derpp": {
   "params": {
    "L1": [
     [
      -3.6475869652326463
     ],
     [
      -3.644741711950028
     ]
    ],
    "L9": [
     [
      0.10961312350856883,
      0.5651031399386834,
      0.5095680642654039,
      0.2682168098344719,
      0.32718222233350874,
      0.39152047092825126,
      0.1318348843223118,
      -0.15061633842571193,
      -3.439693628937973
     ],
     [
      0.2740718992445742,
      0.6676394189933108,
      0.6547887950639533,
      0.23319341963376386,
      0.3211096937161543,
      0.3760239978144869,
      0.2577450817628093,
      -0.09448007716988405,
      -3.3748088097666846
     ]
    ],
    "AFF": [
     [
      -0.3304684934300835,
      -1.579198517475383
     ],
     [
      -0.38828353607837823,
      -1.2872248753104174
     ]
    ],
    "L9AFF": [
     [
      0.10974111890753964,
      0.5621241333237249,
      0.5093113038295671,
      0.26790089388234734,
      0.3282291482122299,
      0.3794481906553085,
      0.13204055063731343,
      -0.16573907621053685,
      -1.3593304743865253,
      -0.33300717711559186
     ],
     [
      0.2726879055229807,
      0.6670986927060757,
      0.6575458178434268,
      0.23554708338386685,
      0.32186442865356424,
      0.36737155453916304,
      0.26019994147524267,
      -0.11112597364808571,
      -0.9961707663694397,
      -0.3930461949611246
     ]
    ]
   },
   "raw": {
    "J": 35.23,
    "CE": 3.0803708787015465,
    "J_last": 89.60000000000001,
    "J_old": 29.188888888888886,
    "share_last_pred": 0.4813
   },
   "L1": {
    "J": 40.44,
    "CE": 2.6739452460228144,
    "J_last": 65.60000000000001,
    "J_old": 37.644444444444446,
    "share_last_pred": 0.1485
   },
   "L9": {
    "J": 40.81,
    "CE": 2.658267573284974,
    "J_last": 65.5,
    "J_old": 38.06666666666666,
    "share_last_pred": 0.1487
   },
   "AFF": {
    "J": 40.48,
    "CE": 2.653104930304962,
    "J_last": 64.2,
    "J_old": 37.84444444444445,
    "share_last_pred": 0.1511
   },
   "L9AFF": {
    "J": 40.88,
    "CE": 2.6371049900157755,
    "J_last": 64.4,
    "J_old": 38.266666666666666,
    "share_last_pred": 0.1518
   },
   "task_oracle_J": 75.4,
   "block2_oracle_J": 45.37,
   "y_sha": "7b1b0ec222f8377d"
  },
  "260925890/derpp": {
   "params": {
    "L1": [
     [
      -3.1468109101105166
     ],
     [
      -3.0581193432968936
     ]
    ],
    "L9": [
     [
      0.3119701923462653,
      0.3776090609430426,
      1.1785004861595365,
      0.6665208225483065,
      0.6860901841533968,
      0.31940056389075794,
      0.29822496043106234,
      -0.19294573160354211,
      -2.800891156330836
     ],
     [
      0.1614456727672336,
      0.23259210715537104,
      1.032352450957381,
      0.43513000381092115,
      0.4994797117690884,
      0.28862673520274074,
      0.1443528516360257,
      -0.36020955894724077,
      -2.845951988397201
     ]
    ],
    "AFF": [
     [
      -0.2875096014653563,
      -1.4718053222669472
     ],
     [
      -0.2609792560846024,
      -1.5332918313395751
     ]
    ],
    "L9AFF": [
     [
      0.3100693575740831,
      0.372846216091393,
      1.1795482389389484,
      0.6676987445412654,
      0.6865486928166661,
      0.3242474761239817,
      0.29024087549472805,
      -0.20076855945403804,
      -1.0987714556737722,
      -0.2930008884442948
     ],
     [
      0.15814386172092132,
      0.23063284001729817,
      1.0314315736542095,
      0.43643050691359087,
      0.4998370164388358,
      0.29315227894337453,
      0.1342238851822841,
      -0.3659781201738003,
      -1.2973626154601945,
      -0.26576433707905023
     ]
    ]
   },
   "raw": {
    "J": 36.69,
    "CE": 2.8771724685904343,
    "J_last": 83.1,
    "J_old": 31.533333333333335,
    "share_last_pred": 0.4303
   },
   "L1": {
    "J": 41.160000000000004,
    "CE": 2.582704559320555,
    "J_last": 62.8,
    "J_old": 38.75555555555555,
    "share_last_pred": 0.1385
   },
   "L9": {
    "J": 41.52,
    "CE": 2.543114194524237,
    "J_last": 62.4,
    "J_old": 39.2,
    "share_last_pred": 0.1386
   },
   "AFF": {
    "J": 41.28,
    "CE": 2.5705169075063425,
    "J_last": 61.4,
    "J_old": 39.044444444444444,
    "share_last_pred": 0.136
   },
   "L9AFF": {
    "J": 41.68,
    "CE": 2.530513134926792,
    "J_last": 61.5,
    "J_old": 39.47777777777778,
    "share_last_pred": 0.1373
   },
   "task_oracle_J": 76.16000000000001,
   "block2_oracle_J": 45.93,
   "y_sha": "e5238368572d8e13"
  },
  "260925891/derpp": {
   "params": {
    "L1": [
     [
      -2.6734951593356726
     ],
     [
      -2.8666831731139704
     ]
    ],
    "L9": [
     [
      0.9390074557018373,
      0.4551274724780819,
      0.48409710031549413,
      0.7517476563629082,
      0.6618588835944285,
      0.7118003783415903,
      0.3807184386760815,
      0.05245013495279019,
      -2.1727939421444042
     ],
     [
      0.8431505931588388,
      0.35149057619250484,
      0.48170069620930434,
      0.8067324928284366,
      0.593954933064537,
      0.5620736305642732,
      0.3765725901590141,
      0.003063772588356062,
      -2.416727220465434
     ]
    ],
    "AFF": [
     [
      -0.19225114528948298,
      -1.6344426187035532
     ],
     [
      -0.22402921947406426,
      -1.652287777712977
     ]
    ],
    "L9AFF": [
     [
      0.9350679789335203,
      0.45164667251326124,
      0.4799705426994258,
      0.7476188038983209,
      0.6559627604402625,
      0.7035284287732416,
      0.37511974245187774,
      0.04723354566848709,
      -1.1553728060213275,
      -0.1888630591049143
     ],
     [
      0.8387729670730032,
      0.349285661962327,
      0.4788739509099291,
      0.8031897219123666,
      0.58829201439821,
      0.5551584899563563,
      0.37217059687284626,
      -0.0016472776087993412,
      -1.2189733524705688,
      -0.22135370874637314
     ]
    ]
   },
   "raw": {
    "J": 37.32,
    "CE": 2.9009689419023066,
    "J_last": 76.8,
    "J_old": 32.93333333333333,
    "share_last_pred": 0.4232
   },
   "L1": {
    "J": 41.33,
    "CE": 2.6361257067517005,
    "J_last": 56.699999999999996,
    "J_old": 39.62222222222222,
    "share_last_pred": 0.1475
   },
   "L9": {
    "J": 41.64,
    "CE": 2.6120045511862022,
    "J_last": 56.2,
    "J_old": 40.02222222222222,
    "share_last_pred": 0.1471
   },
   "AFF": {
    "J": 41.370000000000005,
    "CE": 2.6295550564233907,
    "J_last": 55.60000000000001,
    "J_old": 39.78888888888889,
    "share_last_pred": 0.1456
   },
   "L9AFF": {
    "J": 41.56,
    "CE": 2.6055880538900906,
    "J_last": 54.6,
    "J_old": 40.11111111111111,
    "share_last_pred": 0.1445
   },
   "task_oracle_J": 75.92999999999999,
   "block2_oracle_J": 46.0,
   "y_sha": "00efc0ddd30bc8b1"
  },
  "260925892/derpp": {
   "params": {
    "L1": [
     [
      -2.4508643493186986
     ],
     [
      -2.3747673550704302
     ]
    ],
    "L9": [
     [
      0.6606587129829767,
      0.5312244062649766,
      0.6493894056343482,
      0.8212309195492169,
      0.6687868173802438,
      0.5612210802968185,
      0.6725048678029678,
      0.6200324495217084,
      -1.9089239529578355
     ],
     [
      0.7145998279499198,
      0.5396548513759564,
      0.7157929515323785,
      0.8718274303824233,
      0.748122280569084,
      0.624841315036233,
      0.6961992189718668,
      0.6219062042141864,
      -1.796620248610514
     ]
    ],
    "AFF": [
     [
      -0.09068191332009995,
      -1.9397372461787572
     ],
     [
      -0.09604422606817872,
      -1.854533920849784
     ]
    ],
    "L9AFF": [
     [
      0.6607582943198,
      0.5323503424589283,
      0.6499928996114274,
      0.8217329408604579,
      0.6687367876825343,
      0.5611462525508398,
      0.6730288005927643,
      0.6171536945613773,
      -1.395631980969457,
      -0.09115042341185407
     ],
     [
      0.7150536759613564,
      0.5400264375253776,
      0.7158436012845925,
      0.8712835883002872,
      0.7469120017861426,
      0.6242718635082061,
      0.6965003662101834,
      0.6190067350268746,
      -1.279320067889773,
      -0.09561352191844827
     ]
    ]
   },
   "raw": {
    "J": 38.64,
    "CE": 2.7123523384155366,
    "J_last": 84.0,
    "J_old": 33.6,
    "share_last_pred": 0.3985
   },
   "L1": {
    "J": 42.58,
    "CE": 2.5151491036507045,
    "J_last": 66.60000000000001,
    "J_old": 39.91111111111111,
    "share_last_pred": 0.1463
   },
   "L9": {
    "J": 42.53,
    "CE": 2.496300950961196,
    "J_last": 65.10000000000001,
    "J_old": 40.02222222222222,
    "share_last_pred": 0.1448
   },
   "AFF": {
    "J": 42.57,
    "CE": 2.5137989448413305,
    "J_last": 66.10000000000001,
    "J_old": 39.955555555555556,
    "share_last_pred": 0.146
   },
   "L9AFF": {
    "J": 42.51,
    "CE": 2.4949445919187374,
    "J_last": 64.3,
    "J_old": 40.08888888888889,
    "share_last_pred": 0.1443
   },
   "task_oracle_J": 75.57000000000001,
   "block2_oracle_J": 46.81,
   "y_sha": "8239f66ec1ab98c0"
  },
  "260925893/derpp": {
   "params": {
    "L1": [
     [
      -3.4980774743824874
     ],
     [
      -3.4336781269318615
     ]
    ],
    "L9": [
     [
      0.6215527012795659,
      0.7880192651778045,
      0.9029080097843286,
      0.9187490102686778,
      0.5750741392693172,
      0.41886767889341764,
      0.3500871083408031,
      0.08321184708626311,
      -3.0212330528908695
     ],
     [
      0.7303886318567118,
      0.8760210174691989,
      0.9484745732230342,
      1.028010793456247,
      0.7365644432295342,
      0.43812283222653203,
      0.42985059370093515,
      0.15783722399233743,
      -2.8744564257762697
     ]
    ],
    "AFF": [
     [
      -0.23528212457148343,
      -1.962477307244894
     ],
     [
      -0.2521343265293055,
      -1.8244229968265877
     ]
    ],
    "L9AFF": [
     [
      0.6201052460658764,
      0.7872978152549193,
      0.9014708185326269,
      0.9157643603597609,
      0.5729559078149755,
      0.41871615878907026,
      0.348038503590071,
      0.06193057935487977,
      -1.4454327139715721,
      -0.2426028822308055
     ],
     [
      0.7280886678524716,
      0.8751542080784477,
      0.9466584455685344,
      1.0256436463852419,
      0.7339575977327808,
      0.4384290585918822,
      0.4295408259103847,
      0.1340809731334056,
      -1.2313300353154375,
      -0.25857979166650535
     ]
    ]
   },
   "raw": {
    "J": 36.1,
    "CE": 2.925986283690081,
    "J_last": 90.2,
    "J_old": 30.08888888888889,
    "share_last_pred": 0.4661
   },
   "L1": {
    "J": 41.91,
    "CE": 2.5753233307026933,
    "J_last": 71.2,
    "J_old": 38.65555555555555,
    "share_last_pred": 0.1431
   },
   "L9": {
    "J": 42.58,
    "CE": 2.539920468958139,
    "J_last": 72.1,
    "J_old": 39.300000000000004,
    "share_last_pred": 0.1437
   },
   "AFF": {
    "J": 41.949999999999996,
    "CE": 2.5663057246757295,
    "J_last": 70.8,
    "J_old": 38.74444444444444,
    "share_last_pred": 0.1477
   },
   "L9AFF": {
    "J": 42.6,
    "CE": 2.530411154451301,
    "J_last": 71.3,
    "J_old": 39.41111111111111,
    "share_last_pred": 0.147
   },
   "task_oracle_J": 76.36,
   "block2_oracle_J": 46.07,
   "y_sha": "19f904d35412a1f5"
  },
  "260925894/derpp": {
   "params": {
    "L1": [
     [
      -3.560880516310816
     ],
     [
      -3.3550817596980465
     ]
    ],
    "L9": [
     [
      -0.09741920785491952,
      0.04196219735906075,
      -0.0050559221886705055,
      0.12504318916547255,
      0.062040219177232514,
      0.08874960184348747,
      0.0010355418487065595,
      -0.5616693368500879,
      -3.6185978988119527
     ],
     [
      0.024685710336336413,
      -0.08773588382211328,
      -0.051843030252313696,
      -0.0485244934738014,
      0.1342839045990788,
      -0.07396226611628307,
      -0.16660871826190715,
      -0.6232988916911554,
      -3.473358915441297
     ]
    ],
    "AFF": [
     [
      -0.3932687078001361,
      -1.3374223931804996
     ],
     [
      -0.339116157614521,
      -1.3902328549696619
     ]
    ],
    "L9AFF": [
     [
      -0.09611967668886871,
      0.049756965465308625,
      0.0038312270227121195,
      0.12894261700626222,
      0.06543310192008649,
      0.09342905866005302,
      0.008988851804432641,
      -0.5661337871412855,
      -1.374757379424971,
      -0.39637155921836936
     ],
     [
      0.0264405070328211,
      -0.07841108362544712,
      -0.03986846537151049,
      -0.0450004256702739,
      0.13645103425103675,
      -0.06496821040354422,
      -0.1587977251753545,
      -0.6341276675296283,
      -1.481407076750496,
      -0.3433696215777134
     ]
    ]
   },
   "raw": {
    "J": 35.38,
    "CE": 3.0745238896515796,
    "J_last": 78.7,
    "J_old": 30.566666666666663,
    "share_last_pred": 0.4913
   },
   "L1": {
    "J": 40.150000000000006,
    "CE": 2.658019556581765,
    "J_last": 53.0,
    "J_old": 38.72222222222222,
    "share_last_pred": 0.1444
   },
   "L9": {
    "J": 40.37,
    "CE": 2.649416958136815,
    "J_last": 53.2,
    "J_old": 38.94444444444444,
    "share_last_pred": 0.1458
   },
   "AFF": {
    "J": 40.06,
    "CE": 2.6364872336485905,
    "J_last": 50.2,
    "J_old": 38.93333333333333,
    "share_last_pred": 0.141
   },
   "L9AFF": {
    "J": 40.29,
    "CE": 2.6274272191606403,
    "J_last": 50.7,
    "J_old": 39.13333333333333,
    "share_last_pred": 0.1425
   },
   "task_oracle_J": 74.22,
   "block2_oracle_J": 45.34,
   "y_sha": "69f0a45e6eac7eea"
  },
  "260925887/er_ace": {
   "params": {
    "L1": [
     [
      -2.0932792847196167
     ],
     [
      -2.0674510397843764
     ]
    ],
    "L9": [
     [
      -0.4418324894798594,
      -0.1353743080068941,
      -0.4785225841053043,
      -0.8945225176289479,
      -0.7024973336046761,
      -0.8733092964004304,
      -1.432676324322535,
      -1.2445082264078096,
      -2.812298487728539
     ],
     [
      -0.607055023497079,
      -0.22457996597190008,
      -0.36818630964523824,
      -0.7225047325080213,
      -0.6154339334215109,
      -0.7678852240394964,
      -1.228359463746651,
      -1.1765358167106192,
      -2.740159992103675
     ]
    ],
    "AFF": [
     [
      -0.06408732291905968,
      -1.7042627118304854
     ],
     [
      -0.09205515733503353,
      -1.5192750957482464
     ]
    ],
    "L9AFF": [
     [
      -0.4426492994856771,
      -0.13557824746648897,
      -0.47869364756301175,
      -0.8944406832079663,
      -0.702156291188444,
      -0.8735785064038971,
      -1.4319384660269676,
      -1.2435709710660425,
      -2.4471389872338114,
      -0.05996806899102535
     ],
     [
      -0.6085284040307971,
      -0.22495347808362917,
      -0.368519973209035,
      -0.7224746640786633,
      -0.6151415378358228,
      -0.7679336290240252,
      -1.2278724385948552,
      -1.1761332905363253,
      -2.192084671889305,
      -0.0919230299965819
     ]
    ]
   },
   "raw": {
    "J": 34.93,
    "CE": 3.0890689088937324,
    "J_last": 80.9,
    "J_old": 29.822222222222223,
    "share_last_pred": 0.3526
   },
   "L1": {
    "J": 36.370000000000005,
    "CE": 2.9157608367059167,
    "J_last": 56.2,
    "J_old": 34.166666666666664,
    "share_last_pred": 0.1471
   },
   "L9": {
    "J": 36.85,
    "CE": 2.868285417003982,
    "J_last": 57.9,
    "J_old": 34.511111111111106,
    "share_last_pred": 0.1563
   },
   "AFF": {
    "J": 36.309999999999995,
    "CE": 2.915223449799888,
    "J_last": 55.300000000000004,
    "J_old": 34.2,
    "share_last_pred": 0.1461
   },
   "L9AFF": {
    "J": 36.8,
    "CE": 2.8677968401287877,
    "J_last": 57.4,
    "J_old": 34.511111111111106,
    "share_last_pred": 0.1567
   },
   "task_oracle_J": 72.04,
   "block2_oracle_J": 41.64,
   "y_sha": "c0a643aef8f83dee"
  },
  "260925888/er_ace": {
   "params": {
    "L1": [
     [
      -2.582510057598322
     ],
     [
      -2.5474064402473067
     ]
    ],
    "L9": [
     [
      0.599968375096227,
      0.5082417658943519,
      0.43801919365896974,
      0.12290098512968872,
      -0.3122825129752572,
      0.33752678136656117,
      -0.1727255637488293,
      -0.43922108046349134,
      -2.494002324645101
     ],
     [
      0.6760366838317093,
      0.47675833163971587,
      0.4374363522081955,
      -0.01671722028073592,
      -0.23051860396420298,
      0.3877885205439671,
      -0.23169822706714063,
      -0.37299873275322565,
      -2.4461718562282546
     ]
    ],
    "AFF": [
     [
      -0.0465485926060298,
      -2.271886328570622
     ],
     [
      -0.04783842139656727,
      -2.231395900136946
     ]
    ],
    "L9AFF": [
     [
      0.6004345364915078,
      0.5086063315345947,
      0.4379408775988089,
      0.12359475773978885,
      -0.3112720395311726,
      0.33843845063632777,
      -0.1719023623678311,
      -0.4384455507275896,
      -2.1973418482131866,
      -0.04433367130921167
     ],
     [
      0.6763647054897141,
      0.47734233579583357,
      0.4376299631121439,
      -0.015969925406648638,
      -0.22937197018333588,
      0.38877161112828784,
      -0.23024388412337454,
      -0.37213868711346604,
      -2.15432492878368,
      -0.04401315860204494
     ]
    ]
   },
   "raw": {
    "J": 32.87,
    "CE": 3.242398717021718,
    "J_last": 87.1,
    "J_old": 26.84444444444444,
    "share_last_pred": 0.416
   },
   "L1": {
    "J": 35.3,
    "CE": 2.9633721966111746,
    "J_last": 57.4,
    "J_old": 32.84444444444444,
    "share_last_pred": 0.1597
   },
   "L9": {
    "J": 35.410000000000004,
    "CE": 2.928695016755715,
    "J_last": 56.699999999999996,
    "J_old": 33.044444444444444,
    "share_last_pred": 0.1653
   },
   "AFF": {
    "J": 35.28,
    "CE": 2.96319229402948,
    "J_last": 57.099999999999994,
    "J_old": 32.855555555555554,
    "share_last_pred": 0.1594
   },
   "L9AFF": {
    "J": 35.39,
    "CE": 2.92853328036963,
    "J_last": 56.2,
    "J_old": 33.077777777777776,
    "share_last_pred": 0.1646
   },
   "task_oracle_J": 70.53,
   "block2_oracle_J": 40.8,
   "y_sha": "0d18b96d80599c75"
  },
  "260925889/er_ace": {
   "params": {
    "L1": [
     [
      -2.402659699920672
     ],
     [
      -2.2979069609296103
     ]
    ],
    "L9": [
     [
      0.7184222693224926,
      -0.4053958295541631,
      0.15703666253653445,
      -0.15272970642408668,
      -0.19007307219402908,
      -0.4791291387810477,
      -0.24837131743353374,
      -1.1500925450243802,
      -2.659060794488774
     ],
     [
      0.8817697821789435,
      -0.19450155094050298,
      0.30956201195131855,
      -0.11213434183063296,
      -0.05993382322706733,
      -0.44838689562372275,
      -0.18086598601810613,
      -1.1079701487664073,
      -2.457549672053096
     ]
    ],
    "AFF": [
     [
      -0.12404812494704075,
      -1.6316001720934648
     ],
     [
      -0.13544557949408884,
      -1.4719852978024852
     ]
    ],
    "L9AFF": [
     [
      0.7178726142939466,
      -0.40565897616946983,
      0.15677470693746048,
      -0.15420443507410228,
      -0.1885085880671795,
      -0.4777077736659563,
      -0.24719241776277265,
      -1.1490062731074948,
      -1.885657628713618,
      -0.12420825208548868
     ],
     [
      0.8812168534395034,
      -0.19461950434539818,
      0.3094490023486837,
      -0.1127104530925911,
      -0.05891607642906814,
      -0.4470720918273233,
      -0.17868865419387905,
      -1.1061801070795731,
      -1.636633614978511,
      -0.13430014929137024
     ]
    ]
   },
   "raw": {
    "J": 34.43,
    "CE": 3.253833465672781,
    "J_last": 81.6,
    "J_old": 29.188888888888886,
    "share_last_pred": 0.378
   },
   "L1": {
    "J": 36.11,
    "CE": 3.031332385688742,
    "J_last": 55.60000000000001,
    "J_old": 33.94444444444444,
    "share_last_pred": 0.1488
   },
   "L9": {
    "J": 36.25,
    "CE": 2.9616634481428514,
    "J_last": 56.699999999999996,
    "J_old": 33.97777777777778,
    "share_last_pred": 0.156
   },
   "AFF": {
    "J": 36.07,
    "CE": 3.0296693646334703,
    "J_last": 54.7,
    "J_old": 34.0,
    "share_last_pred": 0.1461
   },
   "L9AFF": {
    "J": 36.16,
    "CE": 2.9600119916636665,
    "J_last": 55.60000000000001,
    "J_old": 34.0,
    "share_last_pred": 0.1563
   },
   "task_oracle_J": 69.03,
   "block2_oracle_J": 41.3,
   "y_sha": "7b1b0ec222f8377d"
  },
  "260925890/er_ace": {
   "params": {
    "L1": [
     [
      -2.1022417539185403
     ],
     [
      -1.991031844830493
     ]
    ],
    "L9": [
     [
      0.5881439683920995,
      0.2953751506630366,
      0.2943878515479846,
      -0.24373281592213988,
      0.10799965901591853,
      -0.12172282603562774,
      -0.6199022480946845,
      -0.8606701126001899,
      -2.2263988574875326
     ],
     [
      0.5892889354363843,
      0.27078796007735106,
      0.28120725244510825,
      -0.270595702155965,
      -0.1474251465877286,
      0.026176313106594035,
      -0.6523810967534949,
      -0.9156437498665507,
      -2.146453006833827
     ]
    ],
    "AFF": [
     [
      -0.11733439407623202,
      -1.4020873738439543
     ],
     [
      -0.13913061241099123,
      -1.1806812642749103
     ]
    ],
    "L9AFF": [
     [
      0.5879893921665497,
      0.2906879305677856,
      0.29441007522039697,
      -0.24122707102478627,
      0.10873500672720693,
      -0.11838606005168835,
      -0.6207519016631318,
      -0.8603156489322935,
      -1.525539382058521,
      -0.11727596267441996
     ],
     [
      0.5892006029518214,
      0.265032645234389,
      0.2808776432162816,
      -0.26671309715223135,
      -0.14558327284177047,
      0.030341976222292566,
      -0.6524689181577396,
      -0.9147592196057921,
      -1.3415410916889676,
      -0.13772191927608554
     ]
    ]
   },
   "raw": {
    "J": 35.13,
    "CE": 3.1168799031499947,
    "J_last": 78.7,
    "J_old": 30.288888888888888,
    "share_last_pred": 0.3405
   },
   "L1": {
    "J": 36.52,
    "CE": 2.9545116417174624,
    "J_last": 55.60000000000001,
    "J_old": 34.4,
    "share_last_pred": 0.1393
   },
   "L9": {
    "J": 37.13,
    "CE": 2.9002101931899635,
    "J_last": 55.400000000000006,
    "J_old": 35.099999999999994,
    "share_last_pred": 0.1481
   },
   "AFF": {
    "J": 36.370000000000005,
    "CE": 2.9528579535218755,
    "J_last": 53.2,
    "J_old": 34.5,
    "share_last_pred": 0.1354
   },
   "L9AFF": {
    "J": 37.07,
    "CE": 2.8985791283925937,
    "J_last": 54.400000000000006,
    "J_old": 35.144444444444446,
    "share_last_pred": 0.1478
   },
   "task_oracle_J": 70.58,
   "block2_oracle_J": 41.53,
   "y_sha": "e5238368572d8e13"
  },
  "260925891/er_ace": {
   "params": {
    "L1": [
     [
      -1.7576413840926044
     ],
     [
      -1.7926875388983876
     ]
    ],
    "L9": [
     [
      -0.32259877968310824,
      -0.1862029471577319,
      -0.40111968712857404,
      -0.5233353610725953,
      -0.21971988925554412,
      -0.5778389991473636,
      -0.9766249587464652,
      -1.3660333970103709,
      -2.290501547459754
     ],
     [
      -0.47190526380645387,
      -0.30918800841112776,
      -0.25272038279985776,
      -0.45211098819657436,
      -0.29312536812509554,
      -0.7305081033234271,
      -1.0368186331289841,
      -1.4790137898298708,
      -2.3789039053265557
     ]
    ],
    "AFF": [
     [
      -0.17689352370636216,
      -0.8124917188778942
     ],
     [
      -0.23916285745456847,
      -0.5797072397224311
     ]
    ],
    "L9AFF": [
     [
      -0.32137708407121185,
      -0.18710256481695745,
      -0.4054020026301901,
      -0.51997999797839,
      -0.2206089593824531,
      -0.5823368954998999,
      -0.9731770272569904,
      -1.363820980988906,
      -1.3583579367172838,
      -0.17418281782685077
     ],
     [
      -0.46963733712114814,
      -0.3098761938003486,
      -0.259116000728511,
      -0.4488572013394596,
      -0.2938058341679527,
      -0.73521154290011,
      -1.0313023622716135,
      -1.4753664678389735,
      -1.1848047526252286,
      -0.23491067850360087
     ]
    ]
   },
   "raw": {
    "J": 36.51,
    "CE": 2.9826572620240497,
    "J_last": 73.6,
    "J_old": 32.388888888888886,
    "share_last_pred": 0.3223
   },
   "L1": {
    "J": 38.14,
    "CE": 2.8593945316993237,
    "J_last": 54.6,
    "J_old": 36.31111111111111,
    "share_last_pred": 0.1467
   },
   "L9": {
    "J": 38.46,
    "CE": 2.810504687038739,
    "J_last": 55.50000000000001,
    "J_old": 36.56666666666666,
    "share_last_pred": 0.1502
   },
   "AFF": {
    "J": 38.05,
    "CE": 2.85450433914904,
    "J_last": 51.7,
    "J_old": 36.53333333333333,
    "share_last_pred": 0.1411
   },
   "L9AFF": {
    "J": 38.33,
    "CE": 2.8057397103798962,
    "J_last": 52.6,
    "J_old": 36.74444444444445,
    "share_last_pred": 0.1459
   },
   "task_oracle_J": 71.41999999999999,
   "block2_oracle_J": 43.120000000000005,
   "y_sha": "00efc0ddd30bc8b1"
  },
  "260925892/er_ace": {
   "params": {
    "L1": [
     [
      -2.414457901241963
     ],
     [
      -2.445527013850377
     ]
    ],
    "L9": [
     [
      -0.19216905475114077,
      0.42382605846511184,
      -0.05340154129581851,
      -0.053028169939634474,
      -0.4340477750371494,
      -0.29992654531462565,
      -0.6299522936759887,
      -1.114006993942878,
      -2.716366848312493
     ],
     [
      -0.14960758792668036,
      0.4178489126812732,
      -0.01719438737299249,
      -0.0924066730121172,
      -0.35350903106633724,
      -0.3146923063566471,
      -0.4567433396353782,
      -1.0645318545184292,
      -2.7130503747615258
     ]
    ],
    "AFF": [
     [
      -0.04931529351996795,
      -2.095354982806808
     ],
     [
      -0.13630088936647278,
      -1.6162018410448162
     ]
    ],
    "L9AFF": [
     [
      -0.19177137083245072,
      0.4246416958195549,
      -0.052239041038604904,
      -0.05283800379645964,
      -0.4326151041516034,
      -0.2990578433093955,
      -0.628708645828492,
      -1.113127747118702,
      -2.4011757920749655,
      -0.04850432303728692
     ],
     [
      -0.14886440105386436,
      0.4193136479374196,
      -0.01417126112678835,
      -0.09232735862090509,
      -0.35045425177918105,
      -0.31203627903862824,
      -0.4534620428575577,
      -1.062490833395061,
      -1.8843353277769272,
      -0.13571021992290744
     ]
    ]
   },
   "raw": {
    "J": 32.81,
    "CE": 3.280859011950168,
    "J_last": 82.3,
    "J_old": 27.311111111111114,
    "share_last_pred": 0.4145
   },
   "L1": {
    "J": 35.410000000000004,
    "CE": 3.0272651010060745,
    "J_last": 59.5,
    "J_old": 32.733333333333334,
    "share_last_pred": 0.1566
   },
   "L9": {
    "J": 35.870000000000005,
    "CE": 2.9794716762449913,
    "J_last": 61.7,
    "J_old": 33.0,
    "share_last_pred": 0.1651
   },
   "AFF": {
    "J": 35.4,
    "CE": 3.026993984963875,
    "J_last": 58.8,
    "J_old": 32.800000000000004,
    "share_last_pred": 0.1555
   },
   "L9AFF": {
    "J": 35.839999999999996,
    "CE": 2.979215159865991,
    "J_last": 60.9,
    "J_old": 33.05555555555556,
    "share_last_pred": 0.1654
   },
   "task_oracle_J": 67.99,
   "block2_oracle_J": 39.94,
   "y_sha": "8239f66ec1ab98c0"
  },
  "260925893/er_ace": {
   "params": {
    "L1": [
     [
      -2.01584068981884
     ],
     [
      -1.9769064201754503
     ]
    ],
    "L9": [
     [
      -1.2293381595067212,
      -0.35946440250878203,
      -0.0997890003687057,
      -0.4540284142303209,
      -1.124755451463944,
      -0.8837502181149733,
      -1.061811876391337,
      -2.1234087868868565,
      -2.9743313749105558
     ],
     [
      -1.0627069209034523,
      -0.0852231608527922,
      0.019367630428394934,
      -0.19684809887949525,
      -0.9089029441708447,
      -0.8110370192037709,
      -0.8087056969605233,
      -1.983991810932644,
      -2.7763812331894964
     ]
    ],
    "AFF": [
     [
      -0.05410813305598541,
      -1.6773761055359024
     ],
     [
      -0.04448088248159299,
      -1.6990796677572826
     ]
    ],
    "L9AFF": [
     [
      -1.2286168581778882,
      -0.3584545081243915,
      -0.09921491539058061,
      -0.45289321258606124,
      -1.1230433672744904,
      -0.8826539933185366,
      -1.0598251749720944,
      -2.122552093011338,
      -2.5996676167567485,
      -0.05965876573794036
     ],
     [
      -1.0622658481438674,
      -0.0848794426133673,
      0.01948553767513902,
      -0.19627515045976351,
      -0.9079637186259972,
      -0.8103015484887915,
      -0.8074017834134757,
      -1.983535508984734,
      -2.4524293005394613,
      -0.05172997348700421
     ]
    ]
   },
   "raw": {
    "J": 35.33,
    "CE": 3.1769117252649988,
    "J_last": 78.4,
    "J_old": 30.544444444444448,
    "share_last_pred": 0.3172
   },
   "L1": {
    "J": 36.24,
    "CE": 3.0258063690125026,
    "J_last": 55.50000000000001,
    "J_old": 34.1,
    "share_last_pred": 0.1364
   },
   "L9": {
    "J": 37.39,
    "CE": 2.912057773415345,
    "J_last": 60.099999999999994,
    "J_old": 34.86666666666667,
    "share_last_pred": 0.1512
   },
   "AFF": {
    "J": 36.26,
    "CE": 3.0255927755693746,
    "J_last": 55.300000000000004,
    "J_old": 34.144444444444446,
    "share_last_pred": 0.1363
   },
   "L9AFF": {
    "J": 37.41,
    "CE": 2.9117815184187346,
    "J_last": 60.099999999999994,
    "J_old": 34.88888888888889,
    "share_last_pred": 0.152
   },
   "task_oracle_J": 71.23,
   "block2_oracle_J": 41.349999999999994,
   "y_sha": "19f904d35412a1f5"
  },
  "260925894/er_ace": {
   "params": {
    "L1": [
     [
      -2.2380205552542587
     ],
     [
      -2.0808524279044454
     ]
    ],
    "L9": [
     [
      -0.15170576862916754,
      0.42387151519432925,
      0.38822431415717146,
      -0.0533005619718622,
      -0.27653177587952105,
      -0.12225841430019362,
      -0.705967374654942,
      -1.0862175129764322,
      -2.4790019743056866
     ],
     [
      -0.14435876548906482,
      0.37860663990476,
      0.3235887638667623,
      -0.23160462028455747,
      -0.23718318737414207,
      -0.22546457243087364,
      -0.9418956458844518,
      -1.0697724424669197,
      -2.3668388377509793
     ]
    ],
    "AFF": [
     [
      -0.2682609508209653,
      -0.8062615815654821
     ],
     [
      -0.22920211580579405,
      -0.8338982198454096
     ]
    ],
    "L9AFF": [
     [
      -0.14805249961851288,
      0.43062538426333047,
      0.39311068555353906,
      -0.045962665685981716,
      -0.27064159853258624,
      -0.11415774672950507,
      -0.6926004016287373,
      -1.082484899702071,
      -1.0329941675655876,
      -0.2697714684497226
     ],
     [
      -0.1415222916283635,
      0.38490487541717355,
      0.32744785125231646,
      -0.22409470125948894,
      -0.23216039555668722,
      -0.21789970325665953,
      -0.9275416004763611,
      -1.0662059881539754,
      -1.1286387740062849,
      -0.22633281380684478
     ]
    ]
   },
   "raw": {
    "J": 34.57,
    "CE": 3.108480573876269,
    "J_last": 73.1,
    "J_old": 30.288888888888888,
    "share_last_pred": 0.3713
   },
   "L1": {
    "J": 36.5,
    "CE": 2.918208245579036,
    "J_last": 50.4,
    "J_old": 34.955555555555556,
    "share_last_pred": 0.1474
   },
   "L9": {
    "J": 37.19,
    "CE": 2.8571708381809704,
    "J_last": 51.5,
    "J_old": 35.6,
    "share_last_pred": 0.1555
   },
   "AFF": {
    "J": 36.39,
    "CE": 2.910766215999595,
    "J_last": 47.0,
    "J_old": 35.21111111111111,
    "share_last_pred": 0.1414
   },
   "L9AFF": {
    "J": 37.019999999999996,
    "CE": 2.84977527431715,
    "J_last": 48.3,
    "J_old": 35.766666666666666,
    "share_last_pred": 0.1512
   },
   "task_oracle_J": 70.49,
   "block2_oracle_J": 41.730000000000004,
   "y_sha": "69f0a45e6eac7eea"
  },
  "260925887/er": {
   "params": {
    "L1": [
     [
      -10.252420394209937
     ],
     [
      -10.220445511469721
     ]
    ],
    "L9": [
     [
      -1.1984902838827685,
      -0.9229873614088616,
      -1.4749273009270092,
      -1.8180956339585679,
      -2.3093505072701883,
      -2.7866562031789326,
      -3.030812845192928,
      -4.59065207283565,
      -12.496622425700538
     ],
     [
      -1.016690143932238,
      -0.8630985269497253,
      -1.3499372915526302,
      -1.442687153104065,
      -2.2879714570731764,
      -2.4777648236658063,
      -2.8134251298955926,
      -4.529013125333986,
      -12.303352846826986
     ]
    ],
    "AFF": [
     [
      -0.45413349858891777,
      -3.374369621053082
     ],
     [
      -0.4800497828043377,
      -3.0824864026567194
     ]
    ],
    "L9AFF": [
     [
      -1.2025601101951606,
      -0.9122626658519776,
      -1.4981750609516886,
      -1.8170359609031592,
      -2.335990518319706,
      -2.772735673300023,
      -3.023573511486446,
      -4.572013194334284,
      -6.101711109914988,
      -0.41500619570284725
     ],
     [
      -1.0267948824135797,
      -0.8623216884654061,
      -1.3894170836903683,
      -1.4476107733912302,
      -2.3158947964586254,
      -2.464846512982393,
      -2.8133416045732957,
      -4.517572996048399,
      -5.634348286457572,
      -0.441793577650142
     ]
    ]
   },
   "raw": {
    "J": 21.39,
    "CE": 6.8069833594567095,
    "J_last": 89.3,
    "J_old": 13.844444444444445,
    "share_last_pred": 0.7723
   },
   "L1": {
    "J": 35.83,
    "CE": 3.8784988701806995,
    "J_last": 58.099999999999994,
    "J_old": 33.355555555555554,
    "share_last_pred": 0.1034
   },
   "L9": {
    "J": 36.67,
    "CE": 3.5365505681118092,
    "J_last": 56.99999999999999,
    "J_old": 34.41111111111111,
    "share_last_pred": 0.1061
   },
   "AFF": {
    "J": 35.3,
    "CE": 3.8413367543664854,
    "J_last": 52.1,
    "J_old": 33.43333333333333,
    "share_last_pred": 0.0999
   },
   "L9AFF": {
    "J": 36.19,
    "CE": 3.5040453110134973,
    "J_last": 50.7,
    "J_old": 34.57777777777778,
    "share_last_pred": 0.101
   },
   "task_oracle_J": 73.85000000000001,
   "block2_oracle_J": 39.910000000000004,
   "y_sha": "c0a643aef8f83dee"
  },
  "260925888/er": {
   "params": {
    "L1": [
     [
      -11.109724865219441
     ],
     [
      -10.986080765701766
     ]
    ],
    "L9": [
     [
      -0.39871957521239443,
      -0.8891486204789067,
      -1.4078385516189782,
      -1.4410718221900654,
      -1.8719983966329845,
      -2.4096324279541217,
      -2.898890514230636,
      -3.6505966042183853,
      -13.002860370472987
     ],
     [
      -0.5300962411791674,
      -0.7275037232691381,
      -1.2232909655525923,
      -1.6251743097309341,
      -1.6919173359584454,
      -2.150073623291811,
      -2.9474037743251436,
      -3.3789714264328565,
      -12.818737849019106
     ]
    ],
    "AFF": [
     [
      -0.41902238497716104,
      -4.157145063768883
     ],
     [
      -0.40419407603219265,
      -4.266090725350986
     ]
    ],
    "L9AFF": [
     [
      -0.35709475426180304,
      -0.8780736825550922,
      -1.4116377636215678,
      -1.412096072840568,
      -1.845585576442254,
      -2.420241756823583,
      -2.8761732402252744,
      -3.5998675678239973,
      -6.4468800914616,
      -0.3900337222435971
     ],
     [
      -0.49373308514040354,
      -0.7183458915632618,
      -1.2313807959486975,
      -1.6094785630566029,
      -1.6686218608789112,
      -2.16996781181514,
      -2.924982501497026,
      -3.3444646309896897,
      -6.362457867660361,
      -0.38495911602776123
     ]
    ]
   },
   "raw": {
    "J": 21.15,
    "CE": 7.166301968115951,
    "J_last": 94.39999999999999,
    "J_old": 13.011111111111113,
    "share_last_pred": 0.817
   },
   "L1": {
    "J": 36.63,
    "CE": 3.7108757643190313,
    "J_last": 60.5,
    "J_old": 33.97777777777778,
    "share_last_pred": 0.1064
   },
   "L9": {
    "J": 37.0,
    "CE": 3.4799746609125015,
    "J_last": 60.3,
    "J_old": 34.41111111111111,
    "share_last_pred": 0.1071
   },
   "AFF": {
    "J": 36.480000000000004,
    "CE": 3.677413822832419,
    "J_last": 56.39999999999999,
    "J_old": 34.266666666666666,
    "share_last_pred": 0.104
   },
   "L9AFF": {
    "J": 36.809999999999995,
    "CE": 3.449853562478884,
    "J_last": 56.3,
    "J_old": 34.644444444444446,
    "share_last_pred": 0.1052
   },
   "task_oracle_J": 73.86,
   "block2_oracle_J": 41.23,
   "y_sha": "0d18b96d80599c75"
  },
  "260925889/er": {
   "params": {
    "L1": [
     [
      -10.422780178838739
     ],
     [
      -10.411006480335047
     ]
    ],
    "L9": [
     [
      -1.1061575886148358,
      -1.350572108346444,
      -1.4753486554355992,
      -1.864691454799344,
      -2.436353259179949,
      -2.52640872204808,
      -3.1725030948513453,
      -4.822705866035273,
      -12.959675092832223
     ],
     [
      -0.7615075788206924,
      -1.113271791987595,
      -1.2343832565857347,
      -1.921749881471537,
      -2.3308399759460716,
      -2.4155847848363616,
      -3.0651777663435538,
      -4.751006415348934,
      -12.711576881267007
     ]
    ],
    "AFF": [
     [
      -0.4641063423248418,
      -3.3298665986440317
     ],
     [
      -0.5040335397174796,
      -2.896297860212766
     ]
    ],
    "L9AFF": [
     [
      -1.1147918516689068,
      -1.3696602227261814,
      -1.4754890556482654,
      -1.8744830837660134,
      -2.4276012693203657,
      -2.5368301140292937,
      -3.152801506580713,
      -4.8400905449840375,
      -5.8497801466762605,
      -0.4628898798244397
     ],
     [
      -0.7820739474175723,
      -1.130118065379064,
      -1.2411198585789631,
      -1.9234028640897332,
      -2.3134283526554946,
      -2.4312057224279124,
      -3.041536485857618,
      -4.754386020410963,
      -5.407921269763422,
      -0.48480401602597
     ]
    ]
   },
   "raw": {
    "J": 21.279999999999998,
    "CE": 7.138365678150096,
    "J_last": 93.10000000000001,
    "J_old": 13.3,
    "share_last_pred": 0.8008
   },
   "L1": {
    "J": 35.32,
    "CE": 3.958723209952838,
    "J_last": 57.4,
    "J_old": 32.86666666666667,
    "share_last_pred": 0.1038
   },
   "L9": {
    "J": 36.199999999999996,
    "CE": 3.6013755403296672,
    "J_last": 56.599999999999994,
    "J_old": 33.93333333333333,
    "share_last_pred": 0.1069
   },
   "AFF": {
    "J": 35.17,
    "CE": 3.9151793105668142,
    "J_last": 53.1,
    "J_old": 33.17777777777778,
    "share_last_pred": 0.0998
   },
   "L9AFF": {
    "J": 35.870000000000005,
    "CE": 3.5586924278334817,
    "J_last": 50.9,
    "J_old": 34.2,
    "share_last_pred": 0.1027
   },
   "task_oracle_J": 71.05,
   "block2_oracle_J": 39.879999999999995,
   "y_sha": "7b1b0ec222f8377d"
  },
  "260925890/er": {
   "params": {
    "L1": [
     [
      -10.702635137089764
     ],
     [
      -10.606402155176884
     ]
    ],
    "L9": [
     [
      0.09909343302714053,
      -0.00920965944014843,
      -0.2698251186763234,
      -0.5108065852371275,
      -0.36379277628651147,
      -1.5007427428399034,
      -2.064485412865145,
      -3.0391130079489885,
      -11.775933104107848
     ],
     [
      -0.06423336745199618,
      -0.3385251843715868,
      -0.4766788311971789,
      -0.6980943216670522,
      -0.8528032863009218,
      -1.6513736830854533,
      -2.3735086717315363,
      -3.1834645509837416,
      -11.935853652073083
     ]
    ],
    "AFF": [
     [
      -0.4902514700021346,
      -3.1486473426268327
     ],
     [
      -0.47376640472240406,
      -3.309084631400372
     ]
    ],
    "L9AFF": [
     [
      0.0750366781964382,
      -0.0027382329853390982,
      -0.24953805021425965,
      -0.4904203836043696,
      -0.34270310396240683,
      -1.476090473249175,
      -2.047189827295451,
      -3.0188477471738278,
      -4.470565109728241,
      -0.46879404978424655
     ],
     [
      -0.07592111514670583,
      -0.31125414261037043,
      -0.47902697101177066,
      -0.6750772661561966,
      -0.8230495093664154,
      -1.6150365500260768,
      -2.361417733847696,
      -3.1624314899671297,
      -4.834248451801543,
      -0.4560908022615495
     ]
    ]
   },
   "raw": {
    "J": 20.82,
    "CE": 6.961475685983886,
    "J_last": 92.4,
    "J_old": 12.866666666666667,
    "share_last_pred": 0.8118
   },
   "L1": {
    "J": 37.19,
    "CE": 3.641026601437799,
    "J_last": 57.4,
    "J_old": 34.94444444444444,
    "share_last_pred": 0.1049
   },
   "L9": {
    "J": 38.03,
    "CE": 3.4054415700603373,
    "J_last": 56.49999999999999,
    "J_old": 35.977777777777774,
    "share_last_pred": 0.1075
   },
   "AFF": {
    "J": 36.74,
    "CE": 3.5966030761389804,
    "J_last": 51.300000000000004,
    "J_old": 35.12222222222222,
    "share_last_pred": 0.1008
   },
   "L9AFF": {
    "J": 37.61,
    "CE": 3.363769138183267,
    "J_last": 50.2,
    "J_old": 36.21111111111111,
    "share_last_pred": 0.1025
   },
   "task_oracle_J": 73.53,
   "block2_oracle_J": 41.75,
   "y_sha": "e5238368572d8e13"
  },
  "260925891/er": {
   "params": {
    "L1": [
     [
      -10.25104773056945
     ],
     [
      -10.518155744619456
     ]
    ],
    "L9": [
     [
      0.12849707268525984,
      0.12409619954458859,
      -0.6800975195015719,
      -1.044426347824158,
      -1.5391077033825684,
      -1.9542060542689161,
      -2.189825441395366,
      -3.101210896913292,
      -11.59752249541485
     ],
     [
      -0.2236139384939063,
      -0.0753236555555279,
      -0.6651054458332847,
      -0.904869983428855,
      -1.7229629080136175,
      -2.229203452202952,
      -2.3521374962382087,
      -3.424376482606532,
      -12.017743742209012
     ]
    ],
    "AFF": [
     [
      -0.5524760051239321,
      -2.3583182408781336
     ],
     [
      -0.6238159743404343,
      -1.8417306391964972
     ]
    ],
    "L9AFF": [
     [
      0.11962133057328846,
      0.13706762399806516,
      -0.6635138357868708,
      -1.04120592209792,
      -1.5572711944281976,
      -2.0175072290956706,
      -2.1653600854979267,
      -3.0943398774618913,
      -3.7399171205106754,
      -0.5511100860829672
     ],
     [
      -0.23289216152133493,
      -0.08232149382156485,
      -0.6854033026028028,
      -0.9216949491080549,
      -1.7305131673701848,
      -2.3085463241868025,
      -2.3387269472947065,
      -3.4371153043909985,
      -3.4157109386943914,
      -0.6178917154631509
     ]
    ]
   },
   "raw": {
    "J": 23.549999999999997,
    "CE": 6.6907745302637744,
    "J_last": 86.6,
    "J_old": 16.544444444444444,
    "share_last_pred": 0.7591
   },
   "L1": {
    "J": 37.66,
    "CE": 3.6536936235583073,
    "J_last": 49.3,
    "J_old": 36.36666666666667,
    "share_last_pred": 0.1071
   },
   "L9": {
    "J": 38.64,
    "CE": 3.414402594678094,
    "J_last": 50.9,
    "J_old": 37.27777777777778,
    "share_last_pred": 0.107
   },
   "AFF": {
    "J": 37.25,
    "CE": 3.5860230874841887,
    "J_last": 41.9,
    "J_old": 36.733333333333334,
    "share_last_pred": 0.0983
   },
   "L9AFF": {
    "J": 38.01,
    "CE": 3.3463200283883854,
    "J_last": 41.6,
    "J_old": 37.611111111111114,
    "share_last_pred": 0.0972
   },
   "task_oracle_J": 74.66000000000001,
   "block2_oracle_J": 42.55,
   "y_sha": "00efc0ddd30bc8b1"
  },
  "260925892/er": {
   "params": {
    "L1": [
     [
      -10.444481383200085
     ],
     [
      -10.538881708710448
     ]
    ],
    "L9": [
     [
      -0.23524766710166933,
      -0.21539991611394013,
      -0.8091632271899492,
      -0.9908456244242879,
      -1.3822877356045007,
      -1.929440196596582,
      -2.5483016111410572,
      -2.99402685048405,
      -11.874708703690176
     ],
     [
      -0.059038473148836514,
      -0.12506077460476817,
      -0.5429133426530846,
      -0.8575770598690042,
      -1.2235946738933383,
      -1.8951345737218288,
      -2.3789867027218734,
      -2.901879262660485,
      -11.844364317685848
     ]
    ],
    "AFF": [
     [
      -0.4550050817664845,
      -3.4777594529733875
     ],
     [
      -0.5051897893449203,
      -3.0011885408818237
     ]
    ],
    "L9AFF": [
     [
      -0.24544376046972752,
      -0.23173632554802512,
      -0.801449425152768,
      -0.9803587429122371,
      -1.3522226550787582,
      -1.9058612633834704,
      -2.524641280371667,
      -2.9781233155942495,
      -5.301815632186369,
      -0.4229978112061118
     ],
     [
      -0.0639702257559914,
      -0.14272719224865946,
      -0.5177787792128951,
      -0.8767806809977258,
      -1.1961907993919247,
      -1.8761710681884491,
      -2.351575872836518,
      -2.8813291458277233,
      -4.743574955594739,
      -0.46729764421080794
     ]
    ]
   },
   "raw": {
    "J": 20.73,
    "CE": 7.073548685966705,
    "J_last": 90.4,
    "J_old": 12.988888888888889,
    "share_last_pred": 0.7994
   },
   "L1": {
    "J": 34.93,
    "CE": 3.842921021232153,
    "J_last": 57.4,
    "J_old": 32.43333333333333,
    "share_last_pred": 0.1066
   },
   "L9": {
    "J": 35.67,
    "CE": 3.63086690442844,
    "J_last": 56.39999999999999,
    "J_old": 33.36666666666667,
    "share_last_pred": 0.1068
   },
   "AFF": {
    "J": 34.510000000000005,
    "CE": 3.8029743824274114,
    "J_last": 51.5,
    "J_old": 32.62222222222223,
    "share_last_pred": 0.1026
   },
   "L9AFF": {
    "J": 35.27,
    "CE": 3.5956125732883515,
    "J_last": 49.6,
    "J_old": 33.67777777777778,
    "share_last_pred": 0.104
   },
   "task_oracle_J": 71.36,
   "block2_oracle_J": 39.269999999999996,
   "y_sha": "8239f66ec1ab98c0"
  },
  "260925893/er": {
   "params": {
    "L1": [
     [
      -10.311317568746192
     ],
     [
      -10.15502174168575
     ]
    ],
    "L9": [
     [
      0.09540062641679996,
      -0.2237607113594116,
      -0.5363968233102607,
      -1.0442614591851678,
      -1.8564661810986325,
      -1.7557003215419902,
      -2.7475576855883004,
      -3.6178839669214664,
      -12.005316313898232
     ],
     [
      0.13373290248559613,
      -0.057171103116190086,
      -0.4310124154324394,
      -0.9298597016980134,
      -1.6434464998436904,
      -1.8991717339045293,
      -2.8926640189927904,
      -3.67976955666232,
      -11.80121342486995
     ]
    ],
    "AFF": [
     [
      -0.42712150956629125,
      -3.769901593324554
     ],
     [
      -0.44218997673915617,
      -3.510862488173424
     ]
    ],
    "L9AFF": [
     [
      0.08941864681517968,
      -0.21679619769955255,
      -0.5176574692527706,
      -1.0560707880992697,
      -1.850690113436786,
      -1.7508164490845128,
      -2.7168027145146847,
      -3.623159269916545,
      -5.650869552940892,
      -0.41023045059581065
     ],
     [
      0.1207050835798762,
      -0.06024684292443619,
      -0.4232364129416878,
      -0.9534918980569972,
      -1.6444978758219513,
      -1.8964729683974815,
      -2.8689012911992937,
      -3.682628694576409,
      -5.454266844808841,
      -0.4153247682676725
     ]
    ]
   },
   "raw": {
    "J": 22.689999999999998,
    "CE": 6.774132940572049,
    "J_last": 94.0,
    "J_old": 14.766666666666667,
    "share_last_pred": 0.7782
   },
   "L1": {
    "J": 36.36,
    "CE": 3.8663165503452612,
    "J_last": 62.5,
    "J_old": 33.455555555555556,
    "share_last_pred": 0.106
   },
   "L9": {
    "J": 36.84,
    "CE": 3.5444980655100125,
    "J_last": 63.5,
    "J_old": 33.87777777777778,
    "share_last_pred": 0.1082
   },
   "AFF": {
    "J": 36.15,
    "CE": 3.8351097641587644,
    "J_last": 58.4,
    "J_old": 33.67777777777778,
    "share_last_pred": 0.1015
   },
   "L9AFF": {
    "J": 36.59,
    "CE": 3.5157381535880696,
    "J_last": 58.699999999999996,
    "J_old": 34.13333333333333,
    "share_last_pred": 0.1037
   },
   "task_oracle_J": 72.1,
   "block2_oracle_J": 40.25,
   "y_sha": "19f904d35412a1f5"
  },
  "260925894/er": {
   "params": {
    "L1": [
     [
      -10.579976305065426
     ],
     [
      -10.152846445281572
     ]
    ],
    "L9": [
     [
      -0.8839188560514664,
      -1.1774523058498338,
      -1.7058799098333126,
      -1.7623432048313354,
      -2.2579962259426223,
      -2.1249648430622377,
      -2.8779538452686797,
      -4.05408798794755,
      -12.682437385244645
     ],
     [
      -0.8468226866188753,
      -1.4016644193632926,
      -1.7052041921920689,
      -1.8776395216284896,
      -2.2647474122807623,
      -2.3391978684699968,
      -3.3736113018709455,
      -4.2342878700952955,
      -12.378736532420964
     ]
    ],
    "AFF": [
     [
      -0.5709817339100911,
      -2.2908858101896925
     ],
     [
      -0.5480483492518473,
      -2.2642600188559894
     ]
    ],
    "L9AFF": [
     [
      -0.9020099314035567,
      -1.1359558197223258,
      -1.6728606374441204,
      -1.715018912042423,
      -2.2681040323728148,
      -2.0863336799607852,
      -2.822612585242404,
      -4.048667306132294,
      -4.5750669453645765,
      -0.5557110454306582
     ],
     [
      -0.8672530957756642,
      -1.3711172578334554,
      -1.6846608382732027,
      -1.8254700170180214,
      -2.26079741330542,
      -2.300475005257465,
      -3.3239083876768873,
      -4.231557236005506,
      -4.779146004999837,
      -0.5221474222575094
     ]
    ]
   },
   "raw": {
    "J": 21.85,
    "CE": 6.864123341624922,
    "J_last": 86.2,
    "J_old": 14.7,
    "share_last_pred": 0.7805
   },
   "L1": {
    "J": 36.64,
    "CE": 3.7638304102928073,
    "J_last": 52.300000000000004,
    "J_old": 34.9,
    "share_last_pred": 0.1066
   },
   "L9": {
    "J": 37.580000000000005,
    "CE": 3.495713027226256,
    "J_last": 51.5,
    "J_old": 36.03333333333333,
    "share_last_pred": 0.1079
   },
   "AFF": {
    "J": 36.24,
    "CE": 3.6956641389437435,
    "J_last": 45.1,
    "J_old": 35.25555555555556,
    "share_last_pred": 0.0977
   },
   "L9AFF": {
    "J": 37.16,
    "CE": 3.432152351824328,
    "J_last": 43.9,
    "J_old": 36.41111111111111,
    "share_last_pred": 0.0979
   },
   "task_oracle_J": 72.71,
   "block2_oracle_J": 41.14,
   "y_sha": "69f0a45e6eac7eea"
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_MCAL_weste.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "dir": "/workspace/ces/final_20260924/mcal_close/out",
 "arms": [
  "er",
  "er_ace",
  "der",
  "derpp"
 ],
 "models": {
  "260925879/der": {
   "params": {
    "L1": [
     [
      -3.825104927528507
     ],
     [
      -3.7799531703025515
     ]
    ],
    "L9": [
     [
      0.7593962216753994,
      0.814997140579817,
      0.8355651417734108,
      0.641801658040393,
      0.9301294633191232,
      0.5215390258958177,
      0.6258166985433329,
      0.15892344680254064,
      -3.279008758548956
     ],
     [
      0.7011650104585043,
      0.8967043643076832,
      0.792295911425793,
      0.4812001292159471,
      0.9542814005395913,
      0.47951757857385474,
      0.48680616798195286,
      0.12612926988265824,
      -3.276397947460068
     ]
    ],
    "AFF": [
     [
      -0.25451552789355697,
      -2.1986892247390615
     ],
     [
      -0.2900383873852569,
      -1.9775500876949956
     ]
    ],
    "L9AFF": [
     [
      0.7581009260002288,
      0.8155189404560446,
      0.836341081241198,
      0.6367815691987991,
      0.9298501085850276,
      0.5182256927748584,
      0.6235502828325085,
      0.15626972691151306,
      -1.6460618364547466,
      -0.25581541487257714
     ],
     [
      0.7022048575683588,
      0.8977843069820284,
      0.792991123107084,
      0.4758760722851568,
      0.9529347174865722,
      0.47561848426026165,
      0.4826814774367461,
      0.12679445815180765,
      -1.4702695135791004,
      -0.29088674024922717
     ]
    ]
   },
   "raw": {
    "J": 34.589999999999996,
    "CE": 3.090846481635844,
    "J_last": 82.8,
    "J_old": 29.233333333333334,
    "share_last_pred": 0.549
   },
   "L1": {
    "J": 42.17,
    "CE": 2.552903147821372,
    "J_last": 58.199999999999996,
    "J_old": 40.38888888888889,
    "share_last_pred": 0.1493
   },
   "L9": {
    "J": 42.120000000000005,
    "CE": 2.525442395359589,
    "J_last": 58.599999999999994,
    "J_old": 40.28888888888889,
    "share_last_pred": 0.1516
   },
   "AFF": {
    "J": 42.15,
    "CE": 2.541600917276579,
    "J_last": 56.49999999999999,
    "J_old": 40.55555555555556,
    "share_last_pred": 0.1485
   },
   "L9AFF": {
    "J": 42.26,
    "CE": 2.5140616452696505,
    "J_last": 57.49999999999999,
    "J_old": 40.56666666666667,
    "share_last_pred": 0.1504
   },
   "task_oracle_J": 74.1,
   "block2_oracle_J": 46.93,
   "y_sha": "0672c038ab7d53f7"
  },
  "260925880/der": {
   "params": {
    "L1": [
     [
      -3.5531963693550583
     ],
     [
      -3.4342574788049016
     ]
    ],
    "L9": [
     [
      0.30134721486061383,
      0.4993237940736099,
      0.4461812546019508,
      0.7996340455683796,
      0.4300005823186043,
      0.5548787119995325,
      0.33730989774868914,
      -0.017998796242537255,
      -3.20668629935656
     ],
     [
      0.2071980807313575,
      0.5645540963866008,
      0.4527521507270119,
      0.6950179209764062,
      0.3956556920991477,
      0.5976134100774788,
      0.4553782235497003,
      -0.025496802023950528,
      -3.0836289475749092
     ]
    ],
    "AFF": [
     [
      -0.23490406581935358,
      -2.079802246024927
     ],
     [
      -0.2417309999388908,
      -1.9631949377302491
     ]
    ],
    "L9AFF": [
     [
      0.3001744180125395,
      0.4920949494879263,
      0.44370183145691916,
      0.7988345679812586,
      0.43141180966979764,
      0.5505316314874329,
      0.32948663455383204,
      -0.035829612587544066,
      -1.713971059669887,
      -0.239279011654672
     ],
     [
      0.20733110659110351,
      0.5588542358354838,
      0.4489829384574708,
      0.6959922445921504,
      0.3952181519978726,
      0.5932647889934513,
      0.4463232233033407,
      -0.04078283965819245,
      -1.6020475371633593,
      -0.24479888772468464
     ]
    ]
   },
   "raw": {
    "J": 34.35,
    "CE": 3.0577979325217384,
    "J_last": 84.6,
    "J_old": 28.76666666666667,
    "share_last_pred": 0.5377
   },
   "L1": {
    "J": 41.28,
    "CE": 2.58971675996041,
    "J_last": 56.00000000000001,
    "J_old": 39.644444444444446,
    "share_last_pred": 0.1432
   },
   "L9": {
    "J": 41.449999999999996,
    "CE": 2.5725649549981777,
    "J_last": 55.300000000000004,
    "J_old": 39.91111111111111,
    "share_last_pred": 0.141
   },
   "AFF": {
    "J": 41.260000000000005,
    "CE": 2.5802955404897125,
    "J_last": 54.7,
    "J_old": 39.766666666666666,
    "share_last_pred": 0.1435
   },
   "L9AFF": {
    "J": 41.510000000000005,
    "CE": 2.562875554178474,
    "J_last": 54.300000000000004,
    "J_old": 40.08888888888889,
    "share_last_pred": 0.1419
   },
   "task_oracle_J": 74.83999999999999,
   "block2_oracle_J": 46.46,
   "y_sha": "35bcdf2bdbd92e3d"
  },
  "260925881/der": {
   "params": {
    "L1": [
     [
      -2.552146120136187
     ],
     [
      -2.4612614965398105
     ]
    ],
    "L9": [
     [
      0.45478852475948855,
      0.6652301043176782,
      0.5951188800810849,
      0.6322408295129035,
      0.7236697175135731,
      0.506419581980518,
      0.4393282198312101,
      0.2417147965748782,
      -2.116147382645864
     ],
     [
      0.5851335835255299,
      0.7775005492238624,
      0.7176976238411746,
      0.8064740151436324,
      0.8026533785302655,
      0.7285786082863195,
      0.6244073470982368,
      0.5314539790881527,
      -1.8747039963945955
     ]
    ],
    "AFF": [
     [
      -0.17760935941158618,
      -1.6118716881074393
     ],
     [
      -0.1880470904063098,
      -1.484839227822355
     ]
    ],
    "L9AFF": [
     [
      0.4558015254210183,
      0.6652699092089527,
      0.5939053395383789,
      0.6327301783503508,
      0.7219501203902068,
      0.4984690364042145,
      0.4337673751395638,
      0.23371847178262828,
      -1.1724580333679684,
      -0.17895037219263546
     ],
     [
      0.5868822524783763,
      0.7763738264807083,
      0.7151897283824217,
      0.8064179428672317,
      0.8007205894894838,
      0.7187992771997384,
      0.6180510682030331,
      0.5211997164882765,
      -0.9095649456566927,
      -0.18673996714192584
     ]
    ]
   },
   "raw": {
    "J": 36.36,
    "CE": 2.8491511102051685,
    "J_last": 76.8,
    "J_old": 31.866666666666667,
    "share_last_pred": 0.4282
   },
   "L1": {
    "J": 40.68,
    "CE": 2.6234836365364615,
    "J_last": 54.2,
    "J_old": 39.17777777777778,
    "share_last_pred": 0.1359
   },
   "L9": {
    "J": 40.81,
    "CE": 2.6072571557023174,
    "J_last": 54.6,
    "J_old": 39.27777777777778,
    "share_last_pred": 0.1369
   },
   "AFF": {
    "J": 40.73,
    "CE": 2.6180804908856996,
    "J_last": 52.0,
    "J_old": 39.47777777777778,
    "share_last_pred": 0.1304
   },
   "L9AFF": {
    "J": 40.849999999999994,
    "CE": 2.6018318824670974,
    "J_last": 52.6,
    "J_old": 39.544444444444444,
    "share_last_pred": 0.1326
   },
   "task_oracle_J": 73.2,
   "block2_oracle_J": 45.989999999999995,
   "y_sha": "7326127134b38127"
  },
  "260925882/der": {
   "params": {
    "L1": [
     [
      -2.935269655036589
     ],
     [
      -2.897527303918556
     ]
    ],
    "L9": [
     [
      0.5490220638763058,
      0.8551968932466284,
      0.8227212337801414,
      0.7097747768042826,
      0.5140755825619686,
      0.543659367013351,
      0.3813426727970687,
      0.07916798582845988,
      -2.4832275501347145
     ],
     [
      0.6914736466566309,
      0.8993683832400273,
      0.8517106499300259,
      0.6559954695756595,
      0.6386070654739348,
      0.6205239036869324,
      0.38937428002207247,
      -0.037981475968621,
      -2.427059318361855
     ]
    ],
    "AFF": [
     [
      -0.18797172374513207,
      -1.8192917978146603
     ],
     [
      -0.2271482173430526,
      -1.600485387242167
     ]
    ],
    "L9AFF": [
     [
      0.542863766864896,
      0.8532450565860862,
      0.8200359020264347,
      0.7086796153087978,
      0.514509198181335,
      0.5397718408515781,
      0.3782687114840511,
      0.07548419509030219,
      -1.3747988082512599,
      -0.18731692628337823
     ],
     [
      0.6863315753042708,
      0.894204540238626,
      0.8458209067440268,
      0.6540916213389866,
      0.6361191088120137,
      0.6144838261604039,
      0.38160056302076006,
      -0.05198844550665532,
      -1.1254997858069369,
      -0.22937643555947163
     ]
    ]
   },
   "raw": {
    "J": 35.42,
    "CE": 2.9713384422605147,
    "J_last": 85.2,
    "J_old": 29.888888888888886,
    "share_last_pred": 0.4328
   },
   "L1": {
    "J": 39.290000000000006,
    "CE": 2.7021515411171575,
    "J_last": 62.5,
    "J_old": 36.71111111111111,
    "share_last_pred": 0.1383
   },
   "L9": {
    "J": 39.83,
    "CE": 2.6733636628137187,
    "J_last": 63.2,
    "J_old": 37.233333333333334,
    "share_last_pred": 0.14
   },
   "AFF": {
    "J": 39.290000000000006,
    "CE": 2.695484022489198,
    "J_last": 61.5,
    "J_old": 36.82222222222222,
    "share_last_pred": 0.1379
   },
   "L9AFF": {
    "J": 39.81,
    "CE": 2.666774141658286,
    "J_last": 61.7,
    "J_old": 37.37777777777778,
    "share_last_pred": 0.1397
   },
   "task_oracle_J": 72.3,
   "block2_oracle_J": 44.04,
   "y_sha": "d5313a4c6f72fad7"
  },
  "260925883/der": {
   "params": {
    "L1": [
     [
      -3.833714155197178
     ],
     [
      -3.8517969998050856
     ]
    ],
    "L9": [
     [
      0.4505458098507214,
      0.4953079442457033,
      0.5541014041026565,
      0.3190308552396302,
      -0.07875978271423383,
      -0.10736594293800819,
      -0.29486267699496793,
      -0.3754386253919639,
      -3.742877256180774
     ],
     [
      0.324865162698956,
      0.4209909944460273,
      0.5402272995825739,
      0.3382866490700884,
      0.039220652046814596,
      -0.0991273989947883,
      -0.27574290387381845,
      -0.4787317688081285,
      -3.782102536127869
     ]
    ],
    "AFF": [
     [
      -0.3099468462396544,
      -1.8715070904260165
     ],
     [
      -0.2683030591329666,
      -2.1111120446852136
     ]
    ],
    "L9AFF": [
     [
      0.4465607285508786,
      0.4900792474930838,
      0.5520661676573639,
      0.31877124937028334,
      -0.08548650800530361,
      -0.11589858761235958,
      -0.3006852463213618,
      -0.3752762617130315,
      -1.7778949002668092,
      -0.31099811936015087
     ],
     [
      0.3227755410901566,
      0.42058249458131997,
      0.5367376080933022,
      0.3376745066916853,
      0.036946400939518224,
      -0.11070677561702208,
      -0.2799856513891057,
      -0.47918370414228545,
      -2.031977806168009,
      -0.27049317465511075
     ]
    ]
   },
   "raw": {
    "J": 35.099999999999994,
    "CE": 3.182611712468233,
    "J_last": 88.5,
    "J_old": 29.166666666666668,
    "share_last_pred": 0.5371
   },
   "L1": {
    "J": 41.21,
    "CE": 2.666553911350017,
    "J_last": 64.1,
    "J_old": 38.666666666666664,
    "share_last_pred": 0.153
   },
   "L9": {
    "J": 41.48,
    "CE": 2.637109546938224,
    "J_last": 63.800000000000004,
    "J_old": 39.0,
    "share_last_pred": 0.1542
   },
   "AFF": {
    "J": 41.13,
    "CE": 2.6544210414729683,
    "J_last": 62.2,
    "J_old": 38.78888888888889,
    "share_last_pred": 0.1539
   },
   "L9AFF": {
    "J": 41.410000000000004,
    "CE": 2.6248550591711277,
    "J_last": 62.1,
    "J_old": 39.111111111111114,
    "share_last_pred": 0.1577
   },
   "task_oracle_J": 73.87,
   "block2_oracle_J": 45.879999999999995,
   "y_sha": "5ecb046187fbbe8f"
  },
  "260925884/der": {
   "params": {
    "L1": [
     [
      -3.047089018179596
     ],
     [
      -2.9189939115560293
     ]
    ],
    "L9": [
     [
      0.38526390371203356,
      0.4911816776002239,
      0.359866924039363,
      0.12258962105129827,
      0.2245272585914675,
      0.39649986349238125,
      0.0180078866117014,
      -0.6390419856939529,
      -2.9397190194783316
     ],
     [
      0.48034372930841374,
      0.6331151274449326,
      0.6359538261587455,
      0.353968734071066,
      0.48780003133316985,
      0.5612089308612873,
      0.15293095019872543,
      -0.4887590920727087,
      -2.647717482309261
     ]
    ],
    "AFF": [
     [
      -0.13792831975483372,
      -2.20141564507698
     ],
     [
      -0.16959576705624058,
      -1.9242162168375707
     ]
    ],
    "L9AFF": [
     [
      0.3843725681835874,
      0.48894244508263923,
      0.3583826931810691,
      0.12040023651382838,
      0.22290444538911752,
      0.3924159748169844,
      0.014185483248171668,
      -0.6454181040178749,
      -2.06280463316532,
      -0.14330566442985435
     ],
     [
      0.4795398016908242,
      0.6304216474619568,
      0.6343915325988257,
      0.35109036362131585,
      0.4868523373974876,
      0.5581713856681696,
      0.1487335997038977,
      -0.4950024096944166,
      -1.6290061017139603,
      -0.1740490324210322
     ]
    ]
   },
   "raw": {
    "J": 37.71,
    "CE": 2.8901014422733273,
    "J_last": 86.1,
    "J_old": 32.33333333333333,
    "share_last_pred": 0.4282
   },
   "L1": {
    "J": 42.24,
    "CE": 2.5963784739187123,
    "J_last": 67.80000000000001,
    "J_old": 39.4,
    "share_last_pred": 0.1382
   },
   "L9": {
    "J": 42.04,
    "CE": 2.565175873845764,
    "J_last": 67.10000000000001,
    "J_old": 39.25555555555555,
    "share_last_pred": 0.1405
   },
   "AFF": {
    "J": 42.16,
    "CE": 2.592890436827344,
    "J_last": 66.4,
    "J_old": 39.46666666666667,
    "share_last_pred": 0.1365
   },
   "L9AFF": {
    "J": 42.0,
    "CE": 2.5614531781060594,
    "J_last": 66.0,
    "J_old": 39.33333333333333,
    "share_last_pred": 0.1403
   },
   "task_oracle_J": 75.84,
   "block2_oracle_J": 45.81,
   "y_sha": "b44b190a49a1f73f"
  },
  "260925885/der": {
   "params": {
    "L1": [
     [
      -3.6836912603333625
     ],
     [
      -3.4516541315787403
     ]
    ],
    "L9": [
     [
      0.6587980058471761,
      0.7827325662959468,
      0.7940794155378125,
      1.041184674236516,
      0.8541869292669234,
      0.5556476566437397,
      0.6337773152580604,
      0.3025943052081334,
      -3.1173125945844555
     ],
     [
      0.739368156955522,
      0.8453953439233047,
      0.8909758758958626,
      1.0268683113796355,
      0.8482244088747053,
      0.7357027870186258,
      0.6891314930370523,
      0.30255531277640507,
      -2.838059946996118
     ]
    ],
    "AFF": [
     [
      -0.2462780060100003,
      -2.108454351765971
     ],
     [
      -0.20715868586452105,
      -2.118412160572369
     ]
    ],
    "L9AFF": [
     [
      0.6574808709110669,
      0.7838289575884999,
      0.7976251927994487,
      1.0450882068625242,
      0.8581395380185977,
      0.5578570988616238,
      0.6356579456107636,
      0.29913102371013306,
      -1.5071190277365485,
      -0.2523881700114816
     ],
     [
      0.7392253415151635,
      0.8472405708832187,
      0.8945572831905099,
      1.0295286678557232,
      0.8524859565567796,
      0.7374485542953906,
      0.6929671166248961,
      0.29913707906551,
      -1.4657680432055837,
      -0.2136625549137072
     ]
    ]
   },
   "raw": {
    "J": 34.760000000000005,
    "CE": 3.127181770402303,
    "J_last": 87.8,
    "J_old": 28.866666666666667,
    "share_last_pred": 0.5138
   },
   "L1": {
    "J": 40.62,
    "CE": 2.692434028936861,
    "J_last": 65.3,
    "J_old": 37.87777777777778,
    "share_last_pred": 0.1488
   },
   "L9": {
    "J": 40.86,
    "CE": 2.661981847791634,
    "J_last": 66.10000000000001,
    "J_old": 38.05555555555556,
    "share_last_pred": 0.1506
   },
   "AFF": {
    "J": 40.64,
    "CE": 2.685071971659472,
    "J_last": 64.9,
    "J_old": 37.94444444444444,
    "share_last_pred": 0.1502
   },
   "L9AFF": {
    "J": 40.87,
    "CE": 2.6542768693650594,
    "J_last": 65.60000000000001,
    "J_old": 38.12222222222223,
    "share_last_pred": 0.1526
   },
   "task_oracle_J": 74.17,
   "block2_oracle_J": 44.9,
   "y_sha": "f19bb1abf22494ac"
  },
  "260925886/der": {
   "params": {
    "L1": [
     [
      -3.231556838407269
     ],
     [
      -3.28101280744802
     ]
    ],
    "L9": [
     [
      0.4601390241622685,
      0.5113807341356715,
      -0.145533682455079,
      0.20851958515764113,
      0.3720953183015858,
      0.23391901509498186,
      0.09146647832565356,
      -0.4191324707441141,
      -3.107882741134552
     ],
     [
      0.3114240123196024,
      0.33544238409662447,
      -0.2668629409722423,
      0.10045070606587742,
      0.23124805486744857,
      0.01211888148932241,
      -0.04591482692944225,
      -0.5779818109947829,
      -3.291944849670085
     ]
    ],
    "AFF": [
     [
      -0.19194854143366333,
      -2.0439222269573927
     ],
     [
      -0.235570711601806,
      -1.853451826719226
     ]
    ],
    "L9AFF": [
     [
      0.4603529861262256,
      0.5065850297131188,
      -0.14818785869235768,
      0.20487807425276439,
      0.36895260537490904,
      0.22814580534768839,
      0.08803616858930065,
      -0.4239558463382016,
      -1.9142775081673105,
      -0.19359414976561834
     ],
     [
      0.31338248313891753,
      0.3321018341980792,
      -0.26860168957806363,
      0.09827107913803683,
      0.22964432862448306,
      0.008079692602851893,
      -0.04877656866335241,
      -0.5815606437983034,
      -1.8512410181924346,
      -0.23843934401659383
     ]
    ]
   },
   "raw": {
    "J": 32.800000000000004,
    "CE": 3.0967975424445124,
    "J_last": 83.3,
    "J_old": 27.18888888888889,
    "share_last_pred": 0.5417
   },
   "L1": {
    "J": 39.5,
    "CE": 2.6846843029067498,
    "J_last": 58.599999999999994,
    "J_old": 37.37777777777778,
    "share_last_pred": 0.1479
   },
   "L9": {
    "J": 39.800000000000004,
    "CE": 2.661235742470732,
    "J_last": 59.199999999999996,
    "J_old": 37.644444444444446,
    "share_last_pred": 0.1497
   },
   "AFF": {
    "J": 39.58,
    "CE": 2.677723527407433,
    "J_last": 57.8,
    "J_old": 37.55555555555555,
    "share_last_pred": 0.148
   },
   "L9AFF": {
    "J": 39.800000000000004,
    "CE": 2.6541416180915856,
    "J_last": 58.099999999999994,
    "J_old": 37.766666666666666,
    "share_last_pred": 0.1503
   },
   "task_oracle_J": 73.67,
   "block2_oracle_J": 44.72,
   "y_sha": "5af38b974aa7f0e3"
  },
  "260925879/derpp": {
   "params": {
    "L1": [
     [
      -2.581084675363786
     ],
     [
      -2.5579424327406213
     ]
    ],
    "L9": [
     [
      0.35077699529645345,
      0.6374774227124219,
      0.5591509604535351,
      0.508490774529048,
      0.41255076582384026,
      0.41903829475715065,
      0.49806856997524135,
      0.09744607357368287,
      -2.214677406160495
     ],
     [
      0.35913829339983006,
      0.5713750896751001,
      0.4843936231154316,
      0.34852677285229994,
      0.35819882845856854,
      0.3973288858877704,
      0.3999212773335351,
      0.038356881941122335,
      -2.2491370029805333
     ]
    ],
    "AFF": [
     [
      -0.23084078106338118,
      -1.3777007797387129
     ],
     [
      -0.285650561977422,
      -1.1402534799844337
     ]
    ],
    "L9AFF": [
     [
      0.3503526427028801,
      0.6372453727575424,
      0.5587241555597529,
      0.5036958884142733,
      0.4112259446945884,
      0.41272177826401246,
      0.49072591830311524,
      0.09050789068175216,
      -1.0121509163235374,
      -0.23132731877627347
     ],
     [
      0.3608880199843317,
      0.5717494262543577,
      0.48578187195390365,
      0.34874497940367155,
      0.35640833699076746,
      0.3928932079189995,
      0.3941115028363882,
      0.032209057683151215,
      -0.8271663307679014,
      -0.2868786565895941
     ]
    ]
   },
   "raw": {
    "J": 39.23,
    "CE": 2.7709732229509814,
    "J_last": 77.10000000000001,
    "J_old": 35.02222222222222,
    "share_last_pred": 0.4119
   },
   "L1": {
    "J": 42.94,
    "CE": 2.5421993166914447,
    "J_last": 55.7,
    "J_old": 41.52222222222222,
    "share_last_pred": 0.1497
   },
   "L9": {
    "J": 42.77,
    "CE": 2.5316384718314677,
    "J_last": 55.00000000000001,
    "J_old": 41.41111111111111,
    "share_last_pred": 0.15
   },
   "AFF": {
    "J": 42.79,
    "CE": 2.5313795655621414,
    "J_last": 53.0,
    "J_old": 41.65555555555556,
    "share_last_pred": 0.1462
   },
   "L9AFF": {
    "J": 42.67,
    "CE": 2.5207378282939428,
    "J_last": 52.900000000000006,
    "J_old": 41.53333333333333,
    "share_last_pred": 0.1467
   },
   "task_oracle_J": 74.78,
   "block2_oracle_J": 47.72,
   "y_sha": "0672c038ab7d53f7"
  },
  "260925880/derpp": {
   "params": {
    "L1": [
     [
      -2.669973177668721
     ],
     [
      -2.5721551631931194
     ]
    ],
    "L9": [
     [
      0.30307988343477277,
      0.39886552822014915,
      0.5111170322395859,
      0.5902328253023613,
      0.6269638824384612,
      0.20219090149289912,
      0.03748509753443054,
      0.25442713337815925,
      -2.3557613584334898
     ],
     [
      0.34243152076164235,
      0.5046541758840677,
      0.5062328526404178,
      0.5080881582253736,
      0.6441858224710793,
      0.20449402141790018,
      0.13194333598911356,
      0.2714028766421326,
      -2.239598880186107
     ]
    ],
    "AFF": [
     [
      -0.1961139383885921,
      -1.5897948868206795
     ],
     [
      -0.20274286500899252,
      -1.4905598228303867
     ]
    ],
    "L9AFF": [
     [
      0.3000690913058465,
      0.3960520541684405,
      0.505053001140605,
      0.5860759741524051,
      0.6233907871754999,
      0.1960539212371065,
      0.03514164352613439,
      0.23681407332810447,
      -1.2867700538532263,
      -0.19506428249790547
     ],
     [
      0.3409852185782883,
      0.5006034743743881,
      0.5003864409081697,
      0.5066908392996209,
      0.6400625528487631,
      0.1996737513028169,
      0.12998397712820248,
      0.2522398650654315,
      -1.166565010817551,
      -0.20215423049484743
     ]
    ]
   },
   "raw": {
    "J": 37.97,
    "CE": 2.8049995242172576,
    "J_last": 80.80000000000001,
    "J_old": 33.211111111111116,
    "share_last_pred": 0.4126
   },
   "L1": {
    "J": 41.57,
    "CE": 2.567024203428564,
    "J_last": 57.99999999999999,
    "J_old": 39.74444444444444,
    "share_last_pred": 0.1419
   },
   "L9": {
    "J": 41.58,
    "CE": 2.5550162159933087,
    "J_last": 57.099999999999994,
    "J_old": 39.855555555555554,
    "share_last_pred": 0.1421
   },
   "AFF": {
    "J": 41.42,
    "CE": 2.5606946652284472,
    "J_last": 55.900000000000006,
    "J_old": 39.81111111111112,
    "share_last_pred": 0.1415
   },
   "L9AFF": {
    "J": 41.48,
    "CE": 2.5487185730463295,
    "J_last": 55.50000000000001,
    "J_old": 39.92222222222222,
    "share_last_pred": 0.1407
   },
   "task_oracle_J": 75.03999999999999,
   "block2_oracle_J": 46.739999999999995,
   "y_sha": "35bcdf2bdbd92e3d"
  },
  "260925881/derpp": {
   "params": {
    "L1": [
     [
      -2.823450842698132
     ],
     [
      -2.6813527149272134
     ]
    ],
    "L9": [
     [
      0.07350872866860758,
      0.5138050010082699,
      0.6511611377007722,
      -0.0540262825882387,
      0.41830052484029956,
      0.5675140125677204,
      0.5429828531151961,
      0.12455961801163043,
      -2.530278043051304
     ],
     [
      0.2414022232049894,
      0.6812180314098766,
      0.8157135560193876,
      0.16942896885702013,
      0.5114571319031541,
      0.7921242833010073,
      0.7304017830436603,
      0.45005038761436134,
      -2.2150027023230847
     ]
    ],
    "AFF": [
     [
      -0.3006834133632276,
      -1.2241073922564325
     ],
     [
      -0.29937119355760244,
      -1.124341683907801
     ]
    ],
    "L9AFF": [
     [
      0.07883307666064662,
      0.5175028769095751,
      0.6539247086301762,
      -0.048996132513622906,
      0.42354249391895726,
      0.5582559920871708,
      0.5427632384221358,
      0.12091067439295823,
      -0.9366385885420255,
      -0.2992835999766923
     ],
     [
      0.2476679852037575,
      0.6827455452895561,
      0.8160529581709994,
      0.17452396327835698,
      0.5153961000221199,
      0.7804628371325606,
      0.7276366845826623,
      0.44406179091605713,
      -0.6789200080406019,
      -0.2951454485669274
     ]
    ]
   },
   "raw": {
    "J": 36.4,
    "CE": 2.894005482430621,
    "J_last": 80.2,
    "J_old": 31.533333333333335,
    "share_last_pred": 0.401
   },
   "L1": {
    "J": 39.94,
    "CE": 2.662643513990522,
    "J_last": 59.0,
    "J_old": 37.82222222222222,
    "share_last_pred": 0.1418
   },
   "L9": {
    "J": 40.43,
    "CE": 2.6419924826882646,
    "J_last": 58.8,
    "J_old": 38.388888888888886,
    "share_last_pred": 0.1409
   },
   "AFF": {
    "J": 39.82,
    "CE": 2.6471729992742556,
    "J_last": 56.8,
    "J_old": 37.93333333333334,
    "share_last_pred": 0.1408
   },
   "L9AFF": {
    "J": 40.23,
    "CE": 2.626723538978549,
    "J_last": 56.10000000000001,
    "J_old": 38.46666666666667,
    "share_last_pred": 0.1382
   },
   "task_oracle_J": 73.86,
   "block2_oracle_J": 44.65,
   "y_sha": "7326127134b38127"
  },
  "260925882/derpp": {
   "params": {
    "L1": [
     [
      -2.613137297557918
     ],
     [
      -2.6708236143448314
     ]
    ],
    "L9": [
     [
      0.4636297886870738,
      0.5898082998754859,
      0.7569230462488968,
      0.8821064804144909,
      0.4390576356078606,
      0.23968844687862145,
      0.12480314270642763,
      -0.016757730800862056,
      -2.269261586002551
     ],
     [
      0.5562120280036231,
      0.620365067331058,
      0.7043065582243803,
      0.7804356259458378,
      0.5093651166512546,
      0.28896771123471865,
      0.22188747278972593,
      -0.15025103767236522,
      -2.321624499489928
     ]
    ],
    "AFF": [
     [
      -0.2468034253131874,
      -1.308690532515175
     ],
     [
      -0.2958971391703162,
      -1.1446749165593553
     ]
    ],
    "L9AFF": [
     [
      0.4618778569774016,
      0.5884704438986592,
      0.7562882904571352,
      0.8839205166309294,
      0.43948511391917205,
      0.23221341740207094,
      0.12409163868089276,
      -0.022674549516005792,
      -0.9485999158558219,
      -0.2504697691735794
     ],
     [
      0.5584883869853251,
      0.618181374087873,
      0.7055225932065496,
      0.7869346694049364,
      0.5131471980333286,
      0.2869257272398702,
      0.22098298619732754,
      -0.15052066852132584,
      -0.7781492919358851,
      -0.29907705247004046
     ]
    ]
   },
   "raw": {
    "J": 38.07,
    "CE": 2.810377558603209,
    "J_last": 80.9,
    "J_old": 33.31111111111112,
    "share_last_pred": 0.3961
   },
   "L1": {
    "J": 41.81,
    "CE": 2.597782332978838,
    "J_last": 62.4,
    "J_old": 39.52222222222222,
    "share_last_pred": 0.1409
   },
   "L9": {
    "J": 42.46,
    "CE": 2.5709004100831923,
    "J_last": 61.8,
    "J_old": 40.31111111111111,
    "share_last_pred": 0.1422
   },
   "AFF": {
    "J": 41.760000000000005,
    "CE": 2.5860696273727046,
    "J_last": 60.5,
    "J_old": 39.67777777777778,
    "share_last_pred": 0.1401
   },
   "L9AFF": {
    "J": 42.49,
    "CE": 2.558877141705141,
    "J_last": 60.6,
    "J_old": 40.47777777777778,
    "share_last_pred": 0.1414
   },
   "task_oracle_J": 73.99,
   "block2_oracle_J": 46.400000000000006,
   "y_sha": "d5313a4c6f72fad7"
  },
  "260925883/derpp": {
   "params": {
    "L1": [
     [
      -2.3556454726274714
     ],
     [
      -2.3409201435838054
     ]
    ],
    "L9": [
     [
      0.2934454922944023,
      0.13177186881926106,
      0.501017514559217,
      0.20089776791230515,
      0.15597505915777107,
      0.2961518615063296,
      -0.2555184227750113,
      -0.18750860371126213,
      -2.240967471813262
     ],
     [
      0.18743517658425413,
      0.14991107257980518,
      0.44052753066815975,
      0.1629744896828858,
      0.1639385358535915,
      0.14231558203464065,
      -0.2965145282054707,
      -0.22717094788159004,
      -2.271864511998343
     ]
    ],
    "AFF": [
     [
      -0.14188991233444034,
      -1.618214035996593
     ],
     [
      -0.10456559359311754,
      -1.788252467260414
     ]
    ],
    "L9AFF": [
     [
      0.2917611253882651,
      0.1289110211327756,
      0.4997893712149801,
      0.2007866739782927,
      0.15404515013772455,
      0.29100479136493035,
      -0.26281741772743983,
      -0.19150795163116643,
      -1.4929457925401273,
      -0.14466689875901964
     ],
     [
      0.18605629466370613,
      0.14798227259788654,
      0.4394621265399069,
      0.16180420775819554,
      0.16140870736876195,
      0.13736490054123093,
      -0.3016150406816822,
      -0.2322891161252228,
      -1.7014100019665905,
      -0.10882636212837384
     ]
    ]
   },
   "raw": {
    "J": 38.73,
    "CE": 2.732865762760544,
    "J_last": 81.3,
    "J_old": 34.0,
    "share_last_pred": 0.4004
   },
   "L1": {
    "J": 42.59,
    "CE": 2.541186325484548,
    "J_last": 61.3,
    "J_old": 40.511111111111106,
    "share_last_pred": 0.1405
   },
   "L9": {
    "J": 42.76,
    "CE": 2.52890560781819,
    "J_last": 60.699999999999996,
    "J_old": 40.766666666666666,
    "share_last_pred": 0.141
   },
   "AFF": {
    "J": 42.6,
    "CE": 2.5389416148988886,
    "J_last": 60.099999999999994,
    "J_old": 40.65555555555556,
    "share_last_pred": 0.1386
   },
   "L9AFF": {
    "J": 42.82,
    "CE": 2.5265215534820977,
    "J_last": 59.8,
    "J_old": 40.93333333333333,
    "share_last_pred": 0.1391
   },
   "task_oracle_J": 75.96000000000001,
   "block2_oracle_J": 47.58,
   "y_sha": "5ecb046187fbbe8f"
  },
  "260925884/derpp": {
   "params": {
    "L1": [
     [
      -2.7177889553300214
     ],
     [
      -2.6549156423631497
     ]
    ],
    "L9": [
     [
      0.30937334710035885,
      0.5645760494680413,
      0.3878411034963191,
      0.5065393226853507,
      0.3046160440102699,
      0.5122360648659138,
      0.23536632444260613,
      0.24319198865130687,
      -2.3954675315584213
     ],
     [
      0.33136573762531296,
      0.6826844425267876,
      0.637739362515279,
      0.6898307151885045,
      0.5558473326584955,
      0.6021731141040607,
      0.38671904285138065,
      0.336105746974991,
      -2.2023229854573816
     ]
    ],
    "AFF": [
     [
      -0.08529045879935802,
      -2.217521264670283
     ],
     [
      -0.12656681067129935,
      -1.940177417564561
     ]
    ],
    "L9AFF": [
     [
      0.30908969731497915,
      0.5637209116292352,
      0.3872462831217482,
      0.5062990319584811,
      0.305162402297525,
      0.5122677230363233,
      0.23423655132092389,
      0.2409851211846394,
      -1.8949119078029417,
      -0.08551072902308683
     ],
     [
      0.3306048640158263,
      0.6811054102456837,
      0.6370776570511115,
      0.6888494223188895,
      0.5551986326339466,
      0.6028407792855416,
      0.38447497892892957,
      0.33294091973666134,
      -1.4880731473225963,
      -0.12686728520072882
     ]
    ]
   },
   "raw": {
    "J": 38.07,
    "CE": 2.820207466939176,
    "J_last": 85.2,
    "J_old": 32.83333333333333,
    "share_last_pred": 0.4226
   },
   "L1": {
    "J": 42.35,
    "CE": 2.5844101274431748,
    "J_last": 68.0,
    "J_old": 39.5,
    "share_last_pred": 0.1432
   },
   "L9": {
    "J": 42.18,
    "CE": 2.574128223146229,
    "J_last": 67.4,
    "J_old": 39.37777777777778,
    "share_last_pred": 0.1417
   },
   "AFF": {
    "J": 42.35,
    "CE": 2.58296732881116,
    "J_last": 67.60000000000001,
    "J_old": 39.544444444444444,
    "share_last_pred": 0.1438
   },
   "L9AFF": {
    "J": 42.24,
    "CE": 2.572670648810501,
    "J_last": 67.10000000000001,
    "J_old": 39.47777777777778,
    "share_last_pred": 0.1417
   },
   "task_oracle_J": 75.68,
   "block2_oracle_J": 46.35,
   "y_sha": "b44b190a49a1f73f"
  },
  "260925885/derpp": {
   "params": {
    "L1": [
     [
      -3.3956331202001384
     ],
     [
      -3.286205237153437
     ]
    ],
    "L9": [
     [
      1.0392411973766278,
      0.9609069652727095,
      0.6407087062080871,
      1.0931796712989625,
      0.936040084154859,
      0.5465877875259626,
      0.2608459135276202,
      0.5461959465091377,
      -2.7917996323793512
     ],
     [
      1.1717612271722677,
      1.1716628552300121,
      0.7339203538631126,
      1.1306225120840316,
      0.9739657328007341,
      0.8021888082257511,
      0.3511561550945508,
      0.6125743942847065,
      -2.590104595102663
     ]
    ],
    "AFF": [
     [
      -0.3045259723099619,
      -1.597227668709056
     ],
     [
      -0.2813553157700753,
      -1.6274351721535818
     ]
    ],
    "L9AFF": [
     [
      1.0476884939012567,
      0.9693119733640041,
      0.6502701217305199,
      1.0959264679184229,
      0.942355466252556,
      0.5544987057494472,
      0.26644851889722077,
      0.5525442145847094,
      -0.9539479027556187,
      -0.3104761687957467
     ],
     [
      1.1809936538595813,
      1.1808368980822357,
      0.7431627010765919,
      1.1364622835157683,
      0.9844179015968443,
      0.8103296123702499,
      0.3601504727280594,
      0.6189036676727865,
      -0.8758651710149798,
      -0.2902710194079795
     ]
    ]
   },
   "raw": {
    "J": 34.78,
    "CE": 2.993702480103961,
    "J_last": 83.89999999999999,
    "J_old": 29.322222222222223,
    "share_last_pred": 0.465
   },
   "L1": {
    "J": 40.27,
    "CE": 2.6603724631850003,
    "J_last": 64.7,
    "J_old": 37.55555555555555,
    "share_last_pred": 0.1416
   },
   "L9": {
    "J": 40.89,
    "CE": 2.6145137319414427,
    "J_last": 65.60000000000001,
    "J_old": 38.14444444444444,
    "share_last_pred": 0.1437
   },
   "AFF": {
    "J": 40.31,
    "CE": 2.6469761675520314,
    "J_last": 64.1,
    "J_old": 37.666666666666664,
    "share_last_pred": 0.143
   },
   "L9AFF": {
    "J": 40.839999999999996,
    "CE": 2.600503582563485,
    "J_last": 64.4,
    "J_old": 38.22222222222222,
    "share_last_pred": 0.145
   },
   "task_oracle_J": 74.47,
   "block2_oracle_J": 44.24,
   "y_sha": "f19bb1abf22494ac"
  },
  "260925886/derpp": {
   "params": {
    "L1": [
     [
      -3.257318210176824
     ],
     [
      -3.224972984709161
     ]
    ],
    "L9": [
     [
      0.7336040548500213,
      1.020062127678077,
      0.4677471039268955,
      1.0100656913995072,
      0.9100048638950066,
      1.257742973956127,
      0.7181808489528835,
      0.358404751055953,
      -2.572009994929631
     ],
     [
      0.588713112479045,
      0.8692154263045492,
      0.3396287427055369,
      0.9050029188646883,
      0.6586357750922696,
      1.04142896353299,
      0.6297622247789622,
      0.3065138957282964,
      -2.6647926053779742
     ]
    ],
    "AFF": [
     [
      -0.3015620560808594,
      -1.4628669924294802
     ],
     [
      -0.30964211392309077,
      -1.4060553383731014
     ]
    ],
    "L9AFF": [
     [
      0.7292142927646469,
      1.0156938285093715,
      0.46870639628082694,
      1.0044392193607243,
      0.9027759050085225,
      1.2393719631808315,
      0.7117036023364544,
      0.3508224902018903,
      -0.8352248067872043,
      -0.29222472871580685
     ],
     [
      0.5850034948869549,
      0.8672782736820355,
      0.33975767284848907,
      0.9014109649074112,
      0.654340825984832,
      1.0208898599504934,
      0.6260650420307782,
      0.2997985249037032,
      -0.8879337833127586,
      -0.3029265399912763
     ]
    ]
   },
   "raw": {
    "J": 35.22,
    "CE": 2.9728104971019156,
    "J_last": 85.1,
    "J_old": 29.677777777777774,
    "share_last_pred": 0.4915
   },
   "L1": {
    "J": 41.04,
    "CE": 2.61896323821913,
    "J_last": 62.4,
    "J_old": 38.666666666666664,
    "share_last_pred": 0.1516
   },
   "L9": {
    "J": 41.58,
    "CE": 2.5806188160866514,
    "J_last": 62.3,
    "J_old": 39.27777777777778,
    "share_last_pred": 0.1506
   },
   "AFF": {
    "J": 41.24,
    "CE": 2.603573812600042,
    "J_last": 61.6,
    "J_old": 38.977777777777774,
    "share_last_pred": 0.1516
   },
   "L9AFF": {
    "J": 41.74,
    "CE": 2.565941203250878,
    "J_last": 61.9,
    "J_old": 39.5,
    "share_last_pred": 0.1535
   },
   "task_oracle_J": 75.03,
   "block2_oracle_J": 45.910000000000004,
   "y_sha": "5af38b974aa7f0e3"
  },
  "260925879/er_ace": {
   "params": {
    "L1": [
     [
      -1.9470307359724404
     ],
     [
      -1.915674949387592
     ]
    ],
    "L9": [
     [
      0.3012014608303796,
      0.13725941526027804,
      0.44627539970807634,
      -0.2581436567321946,
      -0.42445077096269124,
      0.09629073136259984,
      -0.587720590722813,
      -1.2587861461889653,
      -2.1855018355218454
     ],
     [
      0.33592190021233137,
      0.1196094323862857,
      0.4591551367559737,
      -0.31239056380946395,
      -0.5629349718126994,
      0.1771359912662443,
      -0.6698413569377546,
      -1.236336207707845,
      -2.174637497298148
     ]
    ],
    "AFF": [
     [
      -0.1530588981375845,
      -1.0912345292230368
     ],
     [
      -0.2766038554250699,
      -0.5026049082779901
     ]
    ],
    "L9AFF": [
     [
      0.29978896728449156,
      0.13714673105555553,
      0.4466806657820955,
      -0.2576843379750531,
      -0.4238958080691068,
      0.09597023091771628,
      -0.5881668171186317,
      -1.2564265385019266,
      -1.3298863383869672,
      -0.1524145524264611
     ],
     [
      0.3340360669740244,
      0.12239707347501809,
      0.4609350191894055,
      -0.3121188571707503,
      -0.5643117698596525,
      0.1783635738401826,
      -0.6722721177296404,
      -1.230795832667121,
      -0.7424540450430117,
      -0.27936824153194956
     ]
    ]
   },
   "raw": {
    "J": 35.75,
    "CE": 3.0650435901034645,
    "J_last": 68.5,
    "J_old": 32.111111111111114,
    "share_last_pred": 0.3306
   },
   "L1": {
    "J": 36.71,
    "CE": 2.917231263510108,
    "J_last": 44.4,
    "J_old": 35.855555555555554,
    "share_last_pred": 0.1378
   },
   "L9": {
    "J": 37.54,
    "CE": 2.8423154147884393,
    "J_last": 46.800000000000004,
    "J_old": 36.51111111111111,
    "share_last_pred": 0.1484
   },
   "AFF": {
    "J": 36.61,
    "CE": 2.9129742678835004,
    "J_last": 42.4,
    "J_old": 35.96666666666667,
    "share_last_pred": 0.1346
   },
   "L9AFF": {
    "J": 37.28,
    "CE": 2.8381489213221167,
    "J_last": 44.1,
    "J_old": 36.522222222222226,
    "share_last_pred": 0.1439
   },
   "task_oracle_J": 70.42,
   "block2_oracle_J": 42.480000000000004,
   "y_sha": "0672c038ab7d53f7"
  },
  "260925880/er_ace": {
   "params": {
    "L1": [
     [
      -2.3260957124610906
     ],
     [
      -2.308995677559272
     ]
    ],
    "L9": [
     [
      -0.0978845184895287,
      0.06077005659012103,
      -0.3515340092106929,
      0.05824458834294439,
      -0.3198680737011711,
      -0.707633924367053,
      -0.2291632925379164,
      -1.4876125940389453,
      -2.7209894952915326
     ],
     [
      -0.08090227206858595,
      0.13869361887558704,
      -0.38285890015780205,
      -0.04709753468808215,
      -0.3270834950990682,
      -0.6414584161878253,
      -0.11526316942895865,
      -1.443754237084391,
      -2.702044625133667
     ]
    ],
    "AFF": [
     [
      -0.16539080330961095,
      -1.3400739340965573
     ],
     [
      -0.22894717842471793,
      -1.0037106322903664
     ]
    ],
    "L9AFF": [
     [
      -0.09903539024637557,
      0.05947051253397429,
      -0.3515891373648388,
      0.055121594965684716,
      -0.3190382767102375,
      -0.7076610727323451,
      -0.22997399634468588,
      -1.4857453413484603,
      -1.745441058789014,
      -0.16342656734740152
     ],
     [
      -0.0843869565724417,
      0.13747955436890674,
      -0.38378091659070235,
      -0.05145784137924346,
      -0.32615992197743876,
      -0.6436728476135497,
      -0.1160346343935599,
      -1.4418852871157724,
      -1.3921808729011635,
      -0.22973869125518792
     ]
    ]
   },
   "raw": {
    "J": 32.99,
    "CE": 3.196535459116895,
    "J_last": 78.0,
    "J_old": 27.98888888888889,
    "share_last_pred": 0.3967
   },
   "L1": {
    "J": 35.0,
    "CE": 2.9671144731012298,
    "J_last": 51.5,
    "J_old": 33.166666666666664,
    "share_last_pred": 0.1519
   },
   "L9": {
    "J": 35.86,
    "CE": 2.8989619998830256,
    "J_last": 54.800000000000004,
    "J_old": 33.75555555555555,
    "share_last_pred": 0.1613
   },
   "AFF": {
    "J": 34.870000000000005,
    "CE": 2.9633474383520815,
    "J_last": 48.8,
    "J_old": 33.32222222222222,
    "share_last_pred": 0.1477
   },
   "L9AFF": {
    "J": 35.93,
    "CE": 2.895267163910634,
    "J_last": 53.6,
    "J_old": 33.96666666666667,
    "share_last_pred": 0.1598
   },
   "task_oracle_J": 69.06,
   "block2_oracle_J": 40.699999999999996,
   "y_sha": "35bcdf2bdbd92e3d"
  },
  "260925881/er_ace": {
   "params": {
    "L1": [
     [
      -1.9104383811251715
     ],
     [
      -1.7350658822791283
     ]
    ],
    "L9": [
     [
      0.43055385084432685,
      -0.06087535812391009,
      -0.14103759576109573,
      -0.03849618697033282,
      -0.5770543848695507,
      -0.9566021029217138,
      -0.31620274876261545,
      -0.9648559010423254,
      -2.25468181415491
     ],
     [
      0.5113576634339668,
      -0.016801065676313273,
      -0.13052563385826138,
      0.053503926442213245,
      -0.6167090860142848,
      -0.8131690405477671,
      -0.2756046234065458,
      -0.7041868397532561,
      -2.0101765850903464
     ]
    ],
    "AFF": [
     [
      -0.13077139642710744,
      -1.1771087058990841
     ],
     [
      -0.1826698601770321,
      -0.7716765840679556
     ]
    ],
    "L9AFF": [
     [
      0.4328478963975056,
      -0.05874908266945222,
      -0.14024520603111346,
      -0.035428012926553676,
      -0.5732822396820696,
      -0.952839545440952,
      -0.31507440481716265,
      -0.9631213060714687,
      -1.5161797447748486,
      -0.1310806999460795
     ],
     [
      0.5164968668069108,
      -0.012885532558346761,
      -0.12900402337628872,
      0.0600733174557554,
      -0.6090869932243699,
      -0.8068001373381066,
      -0.2730875342641905,
      -0.7019025284448319,
      -1.0352773123737318,
      -0.1837590563301804
     ]
    ]
   },
   "raw": {
    "J": 34.36,
    "CE": 3.1342573737046187,
    "J_last": 69.8,
    "J_old": 30.422222222222224,
    "share_last_pred": 0.3306
   },
   "L1": {
    "J": 35.78,
    "CE": 3.001470769391628,
    "J_last": 48.5,
    "J_old": 34.36666666666667,
    "share_last_pred": 0.1363
   },
   "L9": {
    "J": 36.3,
    "CE": 2.9530516414416925,
    "J_last": 51.0,
    "J_old": 34.66666666666667,
    "share_last_pred": 0.1439
   },
   "AFF": {
    "J": 35.74,
    "CE": 2.9985971563481844,
    "J_last": 47.199999999999996,
    "J_old": 34.46666666666667,
    "share_last_pred": 0.1328
   },
   "L9AFF": {
    "J": 36.230000000000004,
    "CE": 2.9501694543940578,
    "J_last": 49.4,
    "J_old": 34.766666666666666,
    "share_last_pred": 0.1407
   },
   "task_oracle_J": 67.88,
   "block2_oracle_J": 41.11,
   "y_sha": "7326127134b38127"
  },
  "260925882/er_ace": {
   "params": {
    "L1": [
     [
      -1.9679193803769242
     ],
     [
      -1.9494934328653308
     ]
    ],
    "L9": [
     [
      -0.05830855880172017,
      -0.226589387003565,
      -0.08196544217222478,
      -0.17335615275803487,
      -0.06630793846961626,
      -1.0105578778050555,
      -0.9841524965530996,
      -0.9876449206527579,
      -2.4105687780577596
     ],
     [
      0.0616891117099938,
      -0.21736233115839265,
      -0.12371918061242401,
      -0.35115303265262854,
      -0.0007592016104021862,
      -0.9913873010904114,
      -1.0156692575338704,
      -1.1170497376065194,
      -2.407577846865353
     ]
    ],
    "AFF": [
     [
      -0.07391116069228396,
      -1.5269152212220143
     ],
     [
      -0.11688722275322051,
      -1.2782003181315016
     ]
    ],
    "L9AFF": [
     [
      -0.05850996787443529,
      -0.22881122888654,
      -0.08153207951102673,
      -0.17187773254503522,
      -0.06751382765490037,
      -1.0100834991988052,
      -0.9844768881248032,
      -0.9864482366816971,
      -1.9836683424413575,
      -0.07139928610918612
     ],
     [
      0.061908116669445575,
      -0.220071242763249,
      -0.12280081387937386,
      -0.3484298973972425,
      -0.001845660170404514,
      -0.9899926933675403,
      -1.0169481461804075,
      -1.1147484191880117,
      -1.7515359686842988,
      -0.11391318106860376
     ]
    ]
   },
   "raw": {
    "J": 33.76,
    "CE": 3.140692792990543,
    "J_last": 77.2,
    "J_old": 28.933333333333334,
    "share_last_pred": 0.3548
   },
   "L1": {
    "J": 35.339999999999996,
    "CE": 2.9812036639575092,
    "J_last": 54.6,
    "J_old": 33.2,
    "share_last_pred": 0.1515
   },
   "L9": {
    "J": 35.67,
    "CE": 2.9242474272345813,
    "J_last": 56.89999999999999,
    "J_old": 33.31111111111112,
    "share_last_pred": 0.1627
   },
   "AFF": {
    "J": 35.339999999999996,
    "CE": 2.9804404637352944,
    "J_last": 53.7,
    "J_old": 33.300000000000004,
    "share_last_pred": 0.148
   },
   "L9AFF": {
    "J": 35.64,
    "CE": 2.9235416903069513,
    "J_last": 56.2,
    "J_old": 33.355555555555554,
    "share_last_pred": 0.1612
   },
   "task_oracle_J": 69.02000000000001,
   "block2_oracle_J": 40.53,
   "y_sha": "d5313a4c6f72fad7"
  },
  "260925883/er_ace": {
   "params": {
    "L1": [
     [
      -2.279486499930293
     ],
     [
      -2.3511031051144546
     ]
    ],
    "L9": [
     [
      -0.6937577162653014,
      -0.22215750799056772,
      -0.7070333097619643,
      -0.05358537679329692,
      -0.5722060414396561,
      -1.4989389833204418,
      -1.321973107086932,
      -1.1436176750750986,
      -3.0245843446199774
     ],
     [
      -0.733590934920483,
      -0.23522544095858988,
      -0.6936432760905696,
      -0.023394003326138394,
      -0.5734800225906073,
      -1.4772878382013097,
      -1.2539547372044266,
      -1.1393178365867216,
      -3.077221637295119
     ]
    ],
    "AFF": [
     [
      -0.11469606119591066,
      -1.5785387883383588
     ],
     [
      -0.10007353085083616,
      -1.7304747274423948
     ]
    ],
    "L9AFF": [
     [
      -0.6944823361118018,
      -0.2239072892767286,
      -0.7068687435768475,
      -0.05474249487709205,
      -0.5743600800239983,
      -1.5005537564061742,
      -1.3191439462910077,
      -1.1424090814343029,
      -2.3349981832364874,
      -0.11247500876463741
     ],
     [
      -0.7341178770850361,
      -0.2372530857141505,
      -0.6933970856952439,
      -0.024106640947798578,
      -0.574485139371896,
      -1.4779340563275076,
      -1.2518143241345225,
      -1.1381972487008145,
      -2.4817111636079843,
      -0.09569559925959346
     ]
    ]
   },
   "raw": {
    "J": 35.089999999999996,
    "CE": 3.1768625224537588,
    "J_last": 80.30000000000001,
    "J_old": 30.06666666666667,
    "share_last_pred": 0.3741
   },
   "L1": {
    "J": 37.4,
    "CE": 2.9641122402902265,
    "J_last": 57.199999999999996,
    "J_old": 35.199999999999996,
    "share_last_pred": 0.1415
   },
   "L9": {
    "J": 37.64,
    "CE": 2.8898415455696056,
    "J_last": 59.0,
    "J_old": 35.266666666666666,
    "share_last_pred": 0.1519
   },
   "AFF": {
    "J": 37.419999999999995,
    "CE": 2.962974635986888,
    "J_last": 56.39999999999999,
    "J_old": 35.31111111111111,
    "share_last_pred": 0.1394
   },
   "L9AFF": {
    "J": 37.64,
    "CE": 2.8887843213033673,
    "J_last": 58.3,
    "J_old": 35.34444444444445,
    "share_last_pred": 0.1523
   },
   "task_oracle_J": 68.95,
   "block2_oracle_J": 42.120000000000005,
   "y_sha": "5ecb046187fbbe8f"
  },
  "260925884/er_ace": {
   "params": {
    "L1": [
     [
      -2.121141687373038
     ],
     [
      -2.016263515592844
     ]
    ],
    "L9": [
     [
      0.006542985461997571,
      -0.379843120655756,
      -0.4803114429864098,
      -0.7581388801147376,
      -0.25848224546323545,
      -0.36399312733052436,
      -0.8163212666273103,
      -1.337225368617176,
      -2.6751507844830402
     ],
     [
      0.07915716521734843,
      -0.2900131643549759,
      -0.295279926822254,
      -0.5303138903657096,
      -0.054948123190781385,
      -0.28938824174618843,
      -0.7092906529935828,
      -1.151863753829309,
      -2.4468206997446518
     ]
    ],
    "AFF": [
     [
      -0.03922582080643288,
      -1.8774314965731436
     ],
     [
      -0.12137961915069674,
      -1.311603770274335
     ]
    ],
    "L9AFF": [
     [
      0.006630471721840903,
      -0.37943646789214097,
      -0.4802387347160944,
      -0.7586626473073944,
      -0.25813828082155926,
      -0.363965547438205,
      -0.8162535080619818,
      -1.337298420500806,
      -2.3894398244893216,
      -0.04600085920526106
     ],
     [
      0.07993891395183565,
      -0.28864670085008326,
      -0.29579896045492055,
      -0.5321806007912452,
      -0.05390478546712158,
      -0.28951552882572057,
      -0.7097897770187748,
      -1.153293814138233,
      -1.6888742984312595,
      -0.13073555228168177
     ]
    ]
   },
   "raw": {
    "J": 35.980000000000004,
    "CE": 3.0972320957010173,
    "J_last": 81.89999999999999,
    "J_old": 30.877777777777776,
    "share_last_pred": 0.3433
   },
   "L1": {
    "J": 37.08,
    "CE": 2.929908855560844,
    "J_last": 56.2,
    "J_old": 34.955555555555556,
    "share_last_pred": 0.147
   },
   "L9": {
    "J": 37.32,
    "CE": 2.885043388059206,
    "J_last": 59.599999999999994,
    "J_old": 34.84444444444444,
    "share_last_pred": 0.1559
   },
   "AFF": {
    "J": 37.05,
    "CE": 2.9296986234962397,
    "J_last": 55.2,
    "J_old": 35.03333333333333,
    "share_last_pred": 0.1457
   },
   "L9AFF": {
    "J": 37.19,
    "CE": 2.8847248787981474,
    "J_last": 58.099999999999994,
    "J_old": 34.86666666666667,
    "share_last_pred": 0.1546
   },
   "task_oracle_J": 70.53,
   "block2_oracle_J": 42.11,
   "y_sha": "b44b190a49a1f73f"
  },
  "260925885/er_ace": {
   "params": {
    "L1": [
     [
      -2.2031062402461394
     ],
     [
      -2.0817852265712062
     ]
    ],
    "L9": [
     [
      -0.5115495777932466,
      -0.8661295763986636,
      -0.6048193625338589,
      -0.09672448406096565,
      -0.209769128862363,
      -0.6913080300350728,
      -1.2630451237831761,
      -1.6171893020101393,
      -2.9011568396691256
     ],
     [
      -0.382092380168372,
      -0.6746586480964218,
      -0.38487281447849775,
      0.06406443430859739,
      -0.1457311010816669,
      -0.3194716762359478,
      -1.0538345264754685,
      -1.5723396594188268,
      -2.6262330098454654
     ]
    ],
    "AFF": [
     [
      -0.1488591561509148,
      -1.3415367577222779
     ],
     [
      -0.16071025204199094,
      -1.1604158382434921
     ]
    ],
    "L9AFF": [
     [
      -0.5129112648168725,
      -0.8673951797934039,
      -0.6051513482829393,
      -0.09575061537945533,
      -0.20902327377178684,
      -0.6907882358062597,
      -1.2601353582081012,
      -1.6144207679648457,
      -2.0507465224007526,
      -0.1465581340535534
     ],
     [
      -0.3835794569158069,
      -0.6766269502751129,
      -0.38625396663575334,
      0.06480623332516326,
      -0.14419644125578804,
      -0.3192756952498178,
      -1.0497501426352767,
      -1.568832018121383,
      -1.7235746822094087,
      -0.15694587147275962
     ]
    ]
   },
   "raw": {
    "J": 33.83,
    "CE": 3.1884353678625583,
    "J_last": 76.7,
    "J_old": 29.06666666666667,
    "share_last_pred": 0.357
   },
   "L1": {
    "J": 34.88,
    "CE": 3.0071030222849795,
    "J_last": 53.800000000000004,
    "J_old": 32.77777777777778,
    "share_last_pred": 0.1539
   },
   "L9": {
    "J": 35.55,
    "CE": 2.9360831988958473,
    "J_last": 54.900000000000006,
    "J_old": 33.4,
    "share_last_pred": 0.1594
   },
   "AFF": {
    "J": 34.74,
    "CE": 3.004550637978907,
    "J_last": 51.7,
    "J_old": 32.855555555555554,
    "share_last_pred": 0.1511
   },
   "L9AFF": {
    "J": 35.449999999999996,
    "CE": 2.933626125849108,
    "J_last": 53.400000000000006,
    "J_old": 33.455555555555556,
    "share_last_pred": 0.1598
   },
   "task_oracle_J": 69.26,
   "block2_oracle_J": 39.95,
   "y_sha": "f19bb1abf22494ac"
  },
  "260925886/er_ace": {
   "params": {
    "L1": [
     [
      -2.2522182096402816
     ],
     [
      -2.2501092545222603
     ]
    ],
    "L9": [
     [
      -0.0881651218550264,
      -0.3573546409435172,
      -0.2706673519602762,
      -0.7745430028990081,
      -0.3562043989663404,
      -0.6610023948773468,
      -1.2546824131108578,
      -1.0216418822913493,
      -2.825106705602963
     ],
     [
      -0.21037956472469846,
      -0.45417560467654855,
      -0.4148250030797373,
      -0.9045129766325185,
      -0.5122640915445129,
      -0.8377811448269347,
      -1.3965378213205981,
      -1.1456481954365298,
      -2.9458052334550784
     ]
    ],
    "AFF": [
     [
      -0.14296960091639643,
      -1.406319902803186
     ],
     [
      -0.179100747884692,
      -1.22139149509136
     ]
    ],
    "L9AFF": [
     [
      -0.08929411669635512,
      -0.35890911873291237,
      -0.2700276112963271,
      -0.7772688116488318,
      -0.3565895258993099,
      -0.6636839030103914,
      -1.2508788307896774,
      -1.021088524370862,
      -2.0033906036156015,
      -0.13865730484989772
     ],
     [
      -0.21100563620542914,
      -0.45512371650441746,
      -0.4149791506839155,
      -0.9075370719853686,
      -0.5125136590303863,
      -0.8400469640315235,
      -1.392664990263203,
      -1.1452264390540337,
      -1.9265472056713975,
      -0.17730361238319595
     ]
    ]
   },
   "raw": {
    "J": 34.13,
    "CE": 3.11541379066195,
    "J_last": 80.2,
    "J_old": 29.01111111111111,
    "share_last_pred": 0.3922
   },
   "L1": {
    "J": 36.74,
    "CE": 2.900117912659758,
    "J_last": 54.300000000000004,
    "J_old": 34.78888888888889,
    "share_last_pred": 0.1524
   },
   "L9": {
    "J": 36.730000000000004,
    "CE": 2.848416444144345,
    "J_last": 55.300000000000004,
    "J_old": 34.66666666666667,
    "share_last_pred": 0.1627
   },
   "AFF": {
    "J": 36.720000000000006,
    "CE": 2.89750222805385,
    "J_last": 52.800000000000004,
    "J_old": 34.93333333333333,
    "share_last_pred": 0.1491
   },
   "L9AFF": {
    "J": 36.69,
    "CE": 2.8459208950671995,
    "J_last": 53.6,
    "J_old": 34.81111111111111,
    "share_last_pred": 0.1606
   },
   "task_oracle_J": 70.94,
   "block2_oracle_J": 41.9,
   "y_sha": "5af38b974aa7f0e3"
  },
  "260925879/er": {
   "params": {
    "L1": [
     [
      -10.389456074233
     ],
     [
      -10.39467662207339
     ]
    ],
    "L9": [
     [
      0.2292508334773944,
      -0.6146131086172386,
      -0.47376370801439255,
      -1.2460735479108216,
      -1.363760733788843,
      -2.1390834295788017,
      -2.6440253414927453,
      -3.400005102435228,
      -11.973908673425587
     ],
     [
      0.21450018330951667,
      -0.32433565164080047,
      -0.6583485228890369,
      -1.3108279754203946,
      -1.3828394241591166,
      -2.0394794890263173,
      -2.788802684846296,
      -3.367273642776367,
      -11.972640931381676
     ]
    ],
    "AFF": [
     [
      -0.5636799955105957,
      -2.3862615164583874
     ],
     [
      -0.593403439031679,
      -2.063219576147242
     ]
    ],
    "L9AFF": [
     [
      0.24817314944168614,
      -0.5931443396053915,
      -0.4425433754703287,
      -1.2219588805144348,
      -1.3275040889151282,
      -2.118563136572943,
      -2.597606420249401,
      -3.384268734879684,
      -4.195521125270128,
      -0.5400532583166958
     ],
     [
      0.23337246836182307,
      -0.2991305621945405,
      -0.6449661329663822,
      -1.3089757023787456,
      -1.364318586463038,
      -2.0274413542990413,
      -2.761277202643175,
      -3.344891669768337,
      -3.767139124837502,
      -0.5808673360608669
     ]
    ]
   },
   "raw": {
    "J": 21.68,
    "CE": 7.012552716693368,
    "J_last": 87.9,
    "J_old": 14.322222222222223,
    "share_last_pred": 0.797
   },
   "L1": {
    "J": 36.09,
    "CE": 3.7905191753206835,
    "J_last": 49.8,
    "J_old": 34.56666666666667,
    "share_last_pred": 0.1041
   },
   "L9": {
    "J": 37.03,
    "CE": 3.4997157697932866,
    "J_last": 49.6,
    "J_old": 35.63333333333333,
    "share_last_pred": 0.1046
   },
   "AFF": {
    "J": 35.699999999999996,
    "CE": 3.7266694780875804,
    "J_last": 42.699999999999996,
    "J_old": 34.922222222222224,
    "share_last_pred": 0.0974
   },
   "L9AFF": {
    "J": 36.55,
    "CE": 3.4393473578760663,
    "J_last": 41.6,
    "J_old": 35.98888888888889,
    "share_last_pred": 0.0979
   },
   "task_oracle_J": 70.73,
   "block2_oracle_J": 41.120000000000005,
   "y_sha": "0672c038ab7d53f7"
  },
  "260925880/er": {
   "params": {
    "L1": [
     [
      -10.289879193637477
     ],
     [
      -10.17031101091646
     ]
    ],
    "L9": [
     [
      -0.9966801375500663,
      -1.0408653418275544,
      -1.569551550685545,
      -1.6847382215773887,
      -1.9357048153905798,
      -2.369356482226695,
      -3.139046344941277,
      -4.314704981450086,
      -12.48071534254441
     ],
     [
      -1.1791447380249982,
      -0.8435914707745134,
      -1.537194528163797,
      -1.7962574494423549,
      -2.1173806945744276,
      -2.2061803546341343,
      -2.9948776754110824,
      -4.2446924234552466,
      -12.312350376086306
     ]
    ],
    "AFF": [
     [
      -0.47837887292330233,
      -3.129146327892454
     ],
     [
      -0.4672305194331357,
      -3.1938483145728487
     ]
    ],
    "L9AFF": [
     [
      -1.0065268481384153,
      -1.071681530762837,
      -1.5957647728758193,
      -1.682391153196098,
      -1.9299255124842596,
      -2.36883091691181,
      -3.134504068003947,
      -4.3234668298681145,
      -5.461892572180997,
      -0.46836323259457247
     ],
     [
      -1.2043787127490597,
      -0.8974081174223939,
      -1.5660975900042162,
      -1.8048920512040727,
      -2.1055428096352493,
      -2.210417488538532,
      -2.9853642651517323,
      -4.264395410342325,
      -5.5699817645273075,
      -0.4502741496801742
     ]
    ]
   },
   "raw": {
    "J": 22.189999999999998,
    "CE": 6.789676459222679,
    "J_last": 89.8,
    "J_old": 14.677777777777779,
    "share_last_pred": 0.7863
   },
   "L1": {
    "J": 37.44,
    "CE": 3.741057253298378,
    "J_last": 56.99999999999999,
    "J_old": 35.266666666666666,
    "share_last_pred": 0.1058
   },
   "L9": {
    "J": 38.18,
    "CE": 3.464516197757952,
    "J_last": 55.7,
    "J_old": 36.233333333333334,
    "share_last_pred": 0.1052
   },
   "AFF": {
    "J": 37.0,
    "CE": 3.700626715299866,
    "J_last": 50.0,
    "J_old": 35.55555555555556,
    "share_last_pred": 0.1005
   },
   "L9AFF": {
    "J": 37.7,
    "CE": 3.4262689520113048,
    "J_last": 49.5,
    "J_old": 36.388888888888886,
    "share_last_pred": 0.1015
   },
   "task_oracle_J": 72.68,
   "block2_oracle_J": 41.8,
   "y_sha": "35bcdf2bdbd92e3d"
  },
  "260925881/er": {
   "params": {
    "L1": [
     [
      -10.977881967462837
     ],
     [
      -10.666738068894379
     ]
    ],
    "L9": [
     [
      -0.31877533056497637,
      -0.15553245636444368,
      -1.2440910764626978,
      -1.4605316669945119,
      -1.8304411728937686,
      -2.0374614187303037,
      -2.4633357952719837,
      -3.614990491334647,
      -12.759538904097784
     ],
     [
      -0.07232733703664787,
      -0.08290133341389284,
      -1.0803192422426702,
      -1.113973209097025,
      -1.6635959948866748,
      -1.756319338753005,
      -2.15589279599143,
      -3.122154828368305,
      -12.239498959879958
     ]
    ],
    "AFF": [
     [
      -0.6458824532085473,
      -1.8971053441077932
     ],
     [
      -0.6307948300602504,
      -1.8517835562837188
     ]
    ],
    "L9AFF": [
     [
      -0.2917754951174094,
      -0.12550008106307228,
      -1.230173138721629,
      -1.4295019737769752,
      -1.8028099605026648,
      -2.017492081951381,
      -2.460595447443188,
      -3.5982739474870766,
      -3.688443798609323,
      -0.6430633304223299
     ],
     [
      -0.042481036275525755,
      -0.035923020616602866,
      -1.0564146319702525,
      -1.082679300943055,
      -1.6189159112936116,
      -1.740572704693873,
      -2.142889975672144,
      -3.0927740067654885,
      -3.441737926670961,
      -0.6248929320723199
     ]
    ]
   },
   "raw": {
    "J": 19.57,
    "CE": 7.363722176153646,
    "J_last": 86.4,
    "J_old": 12.144444444444444,
    "share_last_pred": 0.825
   },
   "L1": {
    "J": 34.07,
    "CE": 4.004120272636389,
    "J_last": 51.0,
    "J_old": 32.18888888888889,
    "share_last_pred": 0.108
   },
   "L9": {
    "J": 34.07,
    "CE": 3.757327135432811,
    "J_last": 50.0,
    "J_old": 32.300000000000004,
    "share_last_pred": 0.1079
   },
   "AFF": {
    "J": 34.13,
    "CE": 3.920096803373612,
    "J_last": 46.300000000000004,
    "J_old": 32.77777777777778,
    "share_last_pred": 0.0995
   },
   "L9AFF": {
    "J": 33.739999999999995,
    "CE": 3.6738916151187055,
    "J_last": 43.1,
    "J_old": 32.7,
    "share_last_pred": 0.102
   },
   "task_oracle_J": 68.54,
   "block2_oracle_J": 39.07,
   "y_sha": "7326127134b38127"
  },
  "260925882/er": {
   "params": {
    "L1": [
     [
      -10.464558246501726
     ],
     [
      -10.433907258002286
     ]
    ],
    "L9": [
     [
      -0.7617357972470185,
      -0.8334512136006949,
      -1.136952290586448,
      -1.6257563521850489,
      -1.728589706966693,
      -2.627811368188246,
      -2.7526334183781644,
      -3.7171956600956526,
      -12.404924967765993
     ],
     [
      -0.47238473074817644,
      -0.7411814464787557,
      -1.0582708200094286,
      -1.6388277728822882,
      -1.5227976954011595,
      -2.5202672327315336,
      -2.673295262634317,
      -3.8746353403655744,
      -12.348653592149065
     ]
    ],
    "AFF": [
     [
      -0.5074515041781609,
      -2.9472154821382097
     ],
     [
      -0.556560750107757,
      -2.4653108445701815
     ]
    ],
    "L9AFF": [
     [
      -0.7903850722664535,
      -0.8560912096985125,
      -1.1859064685098233,
      -1.6317235603074525,
      -1.7341579111423402,
      -2.639385992077488,
      -2.771359643572349,
      -3.712818102868855,
      -5.153142782182891,
      -0.48689781547611893
     ],
     [
      -0.5089135481670775,
      -0.7576634553985909,
      -1.1233380905579926,
      -1.641914620806363,
      -1.520788100754894,
      -2.5476130228578304,
      -2.7131458222667626,
      -3.8789772156521525,
      -4.587186671990861,
      -0.5368104921776531
     ]
    ]
   },
   "raw": {
    "J": 21.52,
    "CE": 6.903397563866018,
    "J_last": 90.8,
    "J_old": 13.822222222222221,
    "share_last_pred": 0.7894
   },
   "L1": {
    "J": 35.19,
    "CE": 3.8329493937598365,
    "J_last": 57.99999999999999,
    "J_old": 32.65555555555555,
    "share_last_pred": 0.1067
   },
   "L9": {
    "J": 35.97,
    "CE": 3.554893822839545,
    "J_last": 56.10000000000001,
    "J_old": 33.733333333333334,
    "share_last_pred": 0.1054
   },
   "AFF": {
    "J": 34.83,
    "CE": 3.7788935180226138,
    "J_last": 52.0,
    "J_old": 32.922222222222224,
    "share_last_pred": 0.0991
   },
   "L9AFF": {
    "J": 35.589999999999996,
    "CE": 3.50397323501555,
    "J_last": 50.9,
    "J_old": 33.88888888888889,
    "share_last_pred": 0.1028
   },
   "task_oracle_J": 70.44,
   "block2_oracle_J": 39.5,
   "y_sha": "d5313a4c6f72fad7"
  },
  "260925883/er": {
   "params": {
    "L1": [
     [
      -10.324288311363208
     ],
     [
      -10.266588869642309
     ]
    ],
    "L9": [
     [
      0.12332706344185511,
      -0.6064035117178659,
      -1.0076016149946934,
      -0.8477175264906666,
      -2.2008066099166306,
      -2.314631982469896,
      -3.177512584691395,
      -3.9580990469081696,
      -12.220353929341638
     ],
     [
      -0.1420462787395243,
      -0.67854352502979,
      -1.1460648853603272,
      -0.8624066538367788,
      -2.031209951079304,
      -2.4115723817160006,
      -3.0657406115106802,
      -4.175604683016219,
      -12.18777844790032
     ]
    ],
    "AFF": [
     [
      -0.5040771967921721,
      -2.8592296134030923
     ],
     [
      -0.4680407129681696,
      -3.2436320651165382
     ]
    ],
    "L9AFF": [
     [
      0.10353249334998049,
      -0.6656634542599714,
      -1.005622464371117,
      -0.8440436620299309,
      -2.2486782638777765,
      -2.397843771864454,
      -3.1906753214712276,
      -3.9496216004564744,
      -4.9856513727762986,
      -0.48745343922112233
     ],
     [
      -0.1571321062096387,
      -0.7348244196220176,
      -1.1447910912474883,
      -0.859609858688372,
      -2.077775771099912,
      -2.464440716643615,
      -3.071117862121906,
      -4.16412848331849,
      -5.670922204021735,
      -0.427539513502267
     ]
    ]
   },
   "raw": {
    "J": 24.42,
    "CE": 6.7474851349058005,
    "J_last": 91.4,
    "J_old": 16.977777777777778,
    "share_last_pred": 0.7578
   },
   "L1": {
    "J": 36.57,
    "CE": 3.801549748323407,
    "J_last": 56.2,
    "J_old": 34.38888888888889,
    "share_last_pred": 0.1077
   },
   "L9": {
    "J": 37.82,
    "CE": 3.422089099862732,
    "J_last": 55.1,
    "J_old": 35.9,
    "share_last_pred": 0.1091
   },
   "AFF": {
    "J": 36.4,
    "CE": 3.7537409471514294,
    "J_last": 49.9,
    "J_old": 34.9,
    "share_last_pred": 0.1006
   },
   "L9AFF": {
    "J": 37.57,
    "CE": 3.378312509757395,
    "J_last": 48.0,
    "J_old": 36.41111111111111,
    "share_last_pred": 0.1025
   },
   "task_oracle_J": 72.72,
   "block2_oracle_J": 41.49,
   "y_sha": "5ecb046187fbbe8f"
  },
  "260925884/er": {
   "params": {
    "L1": [
     [
      -10.317418448576326
     ],
     [
      -9.999568620644032
     ]
    ],
    "L9": [
     [
      -0.41984308806590603,
      -0.6662655971653977,
      -1.1163256352289006,
      -1.5383396457975635,
      -2.0460882391231845,
      -1.9978278622787982,
      -3.143300196202065,
      -4.596991614756964,
      -12.52822433924014
     ],
     [
      0.11875837340766612,
      -0.42851741713316166,
      -0.596825150641109,
      -1.07871752448893,
      -1.6713299460029603,
      -1.6956924451580926,
      -2.9194952385434862,
      -4.317407365278543,
      -11.893353545466166
     ]
    ],
    "AFF": [
     [
      -0.4666397743004857,
      -3.221235158885153
     ],
     [
      -0.5286816528559735,
      -2.3842339344072268
     ]
    ],
    "L9AFF": [
     [
      -0.4066798651250099,
      -0.6660879234234428,
      -1.1021989379673187,
      -1.5500223467127647,
      -2.028964998252191,
      -1.989300282275387,
      -3.135249998533069,
      -4.589512069055184,
      -5.552726398944964,
      -0.45332762300532553
     ],
     [
      0.1272023157657026,
      -0.4202354463652593,
      -0.5945147137082953,
      -1.081241103651734,
      -1.6483685767251341,
      -1.6755454557215566,
      -2.9079981517355993,
      -4.3185488939128405,
      -4.300035088727421,
      -0.5212111870475808
     ]
    ]
   },
   "raw": {
    "J": 22.67,
    "CE": 6.823033534361751,
    "J_last": 91.2,
    "J_old": 15.055555555555555,
    "share_last_pred": 0.7664
   },
   "L1": {
    "J": 36.309999999999995,
    "CE": 3.957196096556213,
    "J_last": 60.099999999999994,
    "J_old": 33.666666666666664,
    "share_last_pred": 0.1052
   },
   "L9": {
    "J": 37.57,
    "CE": 3.565551543742758,
    "J_last": 57.99999999999999,
    "J_old": 35.3,
    "share_last_pred": 0.1063
   },
   "AFF": {
    "J": 35.94,
    "CE": 3.9092668466343037,
    "J_last": 54.900000000000006,
    "J_old": 33.83333333333333,
    "share_last_pred": 0.1006
   },
   "L9AFF": {
    "J": 37.16,
    "CE": 3.5185868053610836,
    "J_last": 52.400000000000006,
    "J_old": 35.46666666666667,
    "share_last_pred": 0.1018
   },
   "task_oracle_J": 73.4,
   "block2_oracle_J": 40.33,
   "y_sha": "b44b190a49a1f73f"
  },
  "260925885/er": {
   "params": {
    "L1": [
     [
      -10.369379973442905
     ],
     [
      -10.132204579521941
     ]
    ],
    "L9": [
     [
      -0.23802157793316397,
      -0.6115955653002958,
      -0.6353594418581312,
      -1.3828426807693164,
      -1.4590440460612206,
      -2.741762747654307,
      -3.0480089328768183,
      -3.6270432448463756,
      -12.153293250172387
     ],
     [
      -0.19385038519576966,
      -0.3666952018313449,
      -0.32476600858058907,
      -1.3243526353532924,
      -1.4368476041851281,
      -2.351539817360377,
      -2.854064950353821,
      -3.6504381609816203,
      -11.829003285232718
     ]
    ],
    "AFF": [
     [
      -0.5384265766670298,
      -2.564778421888134
     ],
     [
      -0.5433474153399499,
      -2.3529792718512548
     ]
    ],
    "L9AFF": [
     [
      -0.22867732417380665,
      -0.6262981671450296,
      -0.5992905722384327,
      -1.3603254088592325,
      -1.4225124915795806,
      -2.7096941025641494,
      -3.0070713600518792,
      -3.6245858997371325,
      -4.688230187923509,
      -0.5079692986647512
     ],
     [
      -0.19907546641311502,
      -0.3673132417901298,
      -0.28031366858051865,
      -1.2983621068974052,
      -1.400609561074774,
      -2.3226827840600643,
      -2.8164875230388873,
      -3.653952043420244,
      -4.26473730596915,
      -0.5208587077177352
     ]
    ]
   },
   "raw": {
    "J": 21.08,
    "CE": 7.01032867040578,
    "J_last": 88.8,
    "J_old": 13.555555555555557,
    "share_last_pred": 0.7899
   },
   "L1": {
    "J": 34.65,
    "CE": 3.977233701567658,
    "J_last": 55.60000000000001,
    "J_old": 32.32222222222222,
    "share_last_pred": 0.1075
   },
   "L9": {
    "J": 35.449999999999996,
    "CE": 3.6573323232165627,
    "J_last": 54.1,
    "J_old": 33.37777777777778,
    "share_last_pred": 0.1045
   },
   "AFF": {
    "J": 34.2,
    "CE": 3.9196353388149627,
    "J_last": 49.3,
    "J_old": 32.522222222222226,
    "share_last_pred": 0.0999
   },
   "L9AFF": {
    "J": 35.14,
    "CE": 3.6034660355405967,
    "J_last": 48.0,
    "J_old": 33.71111111111111,
    "share_last_pred": 0.1005
   },
   "task_oracle_J": 71.6,
   "block2_oracle_J": 38.97,
   "y_sha": "f19bb1abf22494ac"
  },
  "260925886/er": {
   "params": {
    "L1": [
     [
      -10.362127764059649
     ],
     [
      -10.406608071554235
     ]
    ],
    "L9": [
     [
      0.2710931359889742,
      -1.0915520733475321,
      -1.8784005816618388,
      -1.9317153288549196,
      -1.635669264652403,
      -2.4653470575141037,
      -2.978704855011909,
      -3.854370115054972,
      -12.430498339424707
     ],
     [
      0.1563995823371268,
      -1.1788132361753536,
      -1.8088274013401788,
      -2.0420466217305098,
      -1.8390068507942479,
      -2.816707395026274,
      -3.037127318968008,
      -4.0149922463836,
      -12.579527715237598
     ]
    ],
    "AFF": [
     [
      -0.6007264309777957,
      -2.0138510364188407
     ],
     [
      -0.5761936630757656,
      -2.284309765551203
     ]
    ],
    "L9AFF": [
     [
      0.2404163354968248,
      -1.0824878628115404,
      -1.863103185941121,
      -1.9438923118839504,
      -1.6193410934986305,
      -2.494223619612757,
      -2.953828165715295,
      -3.8410231560835966,
      -4.382688653040406,
      -0.5694683207337935
     ],
     [
      0.13434721773786795,
      -1.1834355944206019,
      -1.7935871288357133,
      -2.057520224927843,
      -1.8226185010723377,
      -2.845835935077626,
      -3.016661836862883,
      -3.9959695349563638,
      -4.771791158067499,
      -0.547802282278205
     ]
    ]
   },
   "raw": {
    "J": 21.18,
    "CE": 7.171790682930921,
    "J_last": 88.2,
    "J_old": 13.733333333333334,
    "share_last_pred": 0.8017
   },
   "L1": {
    "J": 34.910000000000004,
    "CE": 4.028285420049984,
    "J_last": 54.7,
    "J_old": 32.711111111111116,
    "share_last_pred": 0.1055
   },
   "L9": {
    "J": 34.589999999999996,
    "CE": 3.699632216494793,
    "J_last": 53.900000000000006,
    "J_old": 32.44444444444444,
    "share_last_pred": 0.1061
   },
   "AFF": {
    "J": 34.58,
    "CE": 3.96383765888607,
    "J_last": 48.4,
    "J_old": 33.044444444444444,
    "share_last_pred": 0.0988
   },
   "L9AFF": {
    "J": 34.25,
    "CE": 3.6401852468543074,
    "J_last": 48.199999999999996,
    "J_old": 32.7,
    "share_last_pred": 0.1023
   },
   "task_oracle_J": 68.99,
   "block2_oracle_J": 39.23,
   "y_sha": "5af38b974aa7f0e3"
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_PAIR_LADDER.json <==
{
 "MCAL": {
  "n_roots": 32,
  "arms": {
   "der": {
    "raw": {
     "n": 32,
     "mean": 35.248,
     "lo": 34.825,
     "hi": 35.672,
     "p2": 1.3500515657290955e-47
    },
    "L1": {
     "n": 32,
     "mean": 40.863,
     "lo": 40.493,
     "hi": 41.232,
     "p2": 2.0537065576694946e-51
    },
    "L9": {
     "n": 32,
     "mean": 41.078,
     "lo": 40.737,
     "hi": 41.419,
     "p2": 1.4615167202596854e-52
    },
    "AFF": {
     "n": 32,
     "mean": 40.877,
     "lo": 40.509,
     "hi": 41.245,
     "p2": 1.8006813268312512e-51
    },
    "L9AFF": {
     "n": 32,
     "mean": 41.091,
     "lo": 40.751,
     "hi": 41.431,
     "p2": 1.3106733182232773e-52
    },
    "task_oracle_J": {
     "n": 32,
     "mean": 74.574,
     "lo": 74.161,
     "hi": 74.987,
     "p2": 5.283106530378644e-58
    },
    "block2_oracle_J": {
     "n": 32,
     "mean": 45.602,
     "lo": 45.297,
     "hi": 45.907,
     "p2": 1.797777082628009e-55
    }
   },
   "derpp": {
    "raw": {
     "n": 32,
     "mean": 36.966,
     "lo": 36.452,
     "hi": 37.481,
     "p2": 1.303632796450049e-45
    },
    "L1": {
     "n": 32,
     "mean": 41.713,
     "lo": 41.405,
     "hi": 42.021,
     "p2": 3.7969405958068666e-54
    },
    "L9": {
     "n": 32,
     "mean": 41.896,
     "lo": 41.613,
     "hi": 42.179,
     "p2": 2.3930656954013583e-55
    },
    "AFF": {
     "n": 32,
     "mean": 41.683,
     "lo": 41.373,
     "hi": 41.993,
     "p2": 4.7083380532276227e-54
    },
    "L9AFF": {
     "n": 32,
     "mean": 41.881,
     "lo": 41.592,
     "hi": 42.171,
     "p2": 5.064683471664383e-55
    },
    "task_oracle_J": {
     "n": 32,
     "mean": 75.127,
     "lo": 74.783,
     "hi": 75.47,
     "p2": 1.3735910719293762e-60
    },
    "block2_oracle_J": {
     "n": 32,
     "mean": 46.347,
     "lo": 46.047,
     "hi": 46.648,
     "p2": 7.074279379412911e-56
    }
   },
   "er": {
    "raw": {
     "n": 32,
     "mean": 21.788,
     "lo": 21.461,
     "hi": 22.115,
     "p2": 1.308261472198833e-44
    },
    "L1": {
     "n": 32,
     "mean": 36.017,
     "lo": 35.639,
     "hi": 36.394,
     "p2": 2.003864330761605e-49
    },
    "L9": {
     "n": 32,
     "mean": 36.656,
     "lo": 36.244,
     "hi": 37.067,
     "p2": 1.721088688630259e-48
    },
    "AFF": {
     "n": 32,
     "mean": 35.673,
     "lo": 35.307,
     "hi": 36.039,
     "p2": 1.0497908004069682e-49
    },
    "L9AFF": {
     "n": 32,
     "mean": 36.264,
     "lo": 35.86,
     "hi": 36.668,
     "p2": 1.3225084705176245e-48
    },
    "task_oracle_J": {
     "n": 32,
     "mean": 71.722,
     "lo": 71.146,
     "hi": 72.298,
     "p2": 5.195873256928302e-53
    },
    "block2_oracle_J": {
     "n": 32,
     "mean": 40.492,
     "lo": 40.08,
     "hi": 40.904,
     "p2": 7.877517426253348e-50
    }
   },
   "er_ace": {
    "raw": {
     "n": 32,
     "mean": 34.568,
     "lo": 34.231,
     "hi": 34.906,
     "p2": 2.235072976453147e-50
    },
    "L1": {
     "n": 32,
     "mean": 36.283,
     "lo": 36.001,
     "hi": 36.565,
     "p2": 1.920156765043792e-53
    },
    "L9": {
     "n": 32,
     "mean": 36.741,
     "lo": 36.45,
     "hi": 37.032,
     "p2": 3.535890514627971e-53
    },
    "AFF": {
     "n": 32,
     "mean": 36.191,
     "lo": 35.907,
     "hi": 36.475,
     "p2": 2.5605663535427183e-53
    },
    "L9AFF": {
     "n": 32,
     "mean": 36.656,
     "lo": 36.368,
     "hi": 36.944,
     "p2": 2.5364058373849325e-53
    },
    "task_oracle_J": {
     "n": 32,
     "mean": 69.679,
     "lo": 69.297,
     "hi": 70.061,
     "p2": 3.869686503823421e-58
    },
    "block2_oracle_J": {
     "n": 32,
     "mean": 41.457,
     "lo": 41.169,
     "hi": 41.744,
     "p2": 5.464595997154855e-55
    }
   }
  },
  "pairs": {
   "derpp-er": {
    "raw": {
     "n": 32,
     "mean": 15.178,
     "lo": 14.64,
     "hi": 15.717,
     "p2": 4.574447528816047e-33
    },
    "L1": {
     "n": 32,
     "mean": 5.696,
     "lo": 5.257,
     "hi": 6.135,
     "p2": 7.732363273890647e-23
    },
    "L9": {
     "n": 32,
     "mean": 5.24,
     "lo": 4.783,
     "hi": 5.698,
     "p2": 3.0522747673449077e-21
    },
    "AFF": {
     "n": 32,
     "mean": 6.01,
     "lo": 5.579,
     "hi": 6.441,
     "p2": 8.699846143206851e-24
    },
    "L9AFF": {
     "n": 32,
     "mean": 5.617,
     "lo": 5.172,
     "hi": 6.063,
     "p2": 1.8067259077201942e-22
    },
    "task_oracle_J": {
     "n": 32,
     "mean": 3.405,
     "lo": 2.95,
     "hi": 3.86,
     "p2": 5.799520337106492e-16
    },
    "block2_oracle_J": {
     "n": 32,
     "mean": 5.855,
     "lo": 5.414,
     "hi": 6.297,
     "p2": 3.974501832707698e-23
    },
    "L9_minus_L1": {
     "n": 32,
     "mean": -0.456,
     "lo": -0.619,
     "hi": -0.293,
     "p2": 2.766039507252611e-06
    }
   },
   "der-er": {
    "raw": {
     "n": 32,
     "mean": 13.46,
     "lo": 13.008,
     "hi": 13.912,
     "p2": 8.367170274273773e-34
    },
    "L1": {
     "n": 32,
     "mean": 4.846,
     "lo": 4.453,
     "hi": 5.24,
     "p2": 3.5641756817236323e-22
    },
    "L9": {
     "n": 32,
     "mean": 4.422,
     "lo": 4.013,
     "hi": 4.832,
     "p2": 1.706025903723527e-20
    },
    "AFF": {
     "n": 32,
     "mean": 5.204,
     "lo": 4.821,
     "hi": 5.588,
     "p2": 2.0697894004516462e-23
    },
    "L9AFF": {
     "n": 32,
     "mean": 4.828,
     "lo": 4.426,
     "hi": 5.229,
     "p2": 7.232427148260047e-22
    },
    "task_oracle_J": {
     "n": 32,
     "mean": 2.852,
     "lo": 2.452,
     "hi": 3.251,
     "p2": 2.0929787703528734e-15
    },
    "block2_oracle_J": {
     "n": 32,
     "mean": 5.109,
     "lo": 4.759,
     "hi": 5.459,
     "p2": 2.2906212772575677e-24
    },
    "L9_minus_L1": {
     "n": 32,
     "mean": -0.424,
     "lo": -0.57,
     "hi": -0.278,
     "p2": 1.5250826945050374e-06
    }
   },
   "er_ace-er": {
    "raw": {
     "n": 32,
     "mean": 12.78,
     "lo": 12.433,
     "hi": 13.127,
     "p2": 1.24798337259367e-36
    },
    "L1": {
     "n": 32,
     "mean": 0.267,
     "lo": -0.143,
     "hi": 0.676,
     "p2": 0.1936707828399048
    },
    "L9": {
     "n": 32,
     "mean": 0.085,
     "lo": -0.325,
     "hi": 0.496,
     "p2": 0.6744598502784305
    },
    "AFF": {
     "n": 32,
     "mean": 0.518,
     "lo": 0.11,
     "hi": 0.926,
     "p2": 0.014539208854538866
    },
    "L9AFF": {
     "n": 32,
     "mean": 0.392,
     "lo": -0.014,
     "hi": 0.798,
     "p2": 0.05775896446803192
    },
    "task_oracle_J": {
     "n": 32,
     "mean": -2.043,
     "lo": -2.521,
     "hi": -1.566,
     "p2": 7.451799273192153e-10
    },
    "block2_oracle_J": {
     "n": 32,
     "mean": 0.964,
     "lo": 0.563,
     "hi": 1.366,
     "p2": 2.8729885975905347e-05
    },
    "L9_minus_L1": {
     "n": 32,
     "mean": -0.181,
     "lo": -0.343,
     "hi": -0.02,
     "p2": 0.02891580784041167
    }
   },
   "derpp-der": {
    "raw": {
     "n": 32,
     "mean": 1.718,
     "lo": 1.075,
     "hi": 2.361,
     "p2": 5.961108260285975e-06
    },
    "L1": {
     "n": 32,
     "mean": 0.85,
     "lo": 0.463,
     "hi": 1.237,
     "p2": 9.344983700585862e-05
    },
    "L9": {
     "n": 32,
     "mean": 0.818,
     "lo": 0.439,
     "hi": 1.197,
     "p2": 0.00011932763264975807
    },
    "AFF": {
     "n": 32,
     "mean": 0.806,
     "lo": 0.425,
     "hi": 1.187,
     "p2": 0.00015244306791693663
    },
    "L9AFF": {
     "n": 32,
     "mean": 0.79,
     "lo": 0.401,
     "hi": 1.179,
     "p2": 0.00024747716078680137
    },
    "task_oracle_J": {
     "n": 32,
     "mean": 0.553,
     "lo": 0.206,
     "hi": 0.9,
     "p2": 0.0027507324641271665
    },
    "block2_oracle_J": {
     "n": 32,
     "mean": 0.746,
     "lo": 0.383,
     "hi": 1.109,
     "p2": 0.000211840485753045
    },
    "L9_minus_L1": {
     "n": 32,
     "mean": -0.032,
     "lo": -0.123,
     "hi": 0.059,
     "p2": 0.47755821925370034
    }
   },
   "derpp-er_ace": {
    "raw": {
     "n": 32,
     "mean": 2.398,
     "lo": 1.843,
     "hi": 2.953,
     "p2": 6.012175387997876e-10
    },
    "L1": {
     "n": 32,
     "mean": 5.43,
     "lo": 5.067,
     "hi": 5.793,
     "p2": 1.1094503738742062e-24
    },
    "L9": {
     "n": 32,
     "mean": 5.155,
     "lo": 4.811,
     "hi": 5.499,
     "p2": 1.027599932439916e-24
    },
    "AFF": {
     "n": 32,
     "mean": 5.492,
     "lo": 5.137,
     "hi": 5.847,
     "p2": 4.00598440890017e-25
    },
    "L9AFF": {
     "n": 32,
     "mean": 5.225,
     "lo": 4.89,
     "hi": 5.561,
     "p2": 3.230311781839944e-25
    },
    "task_oracle_J": {
     "n": 32,
     "mean": 5.448,
     "lo": 5.054,
     "hi": 5.842,
     "p2": 1.1693837184764018e-23
    },
    "block2_oracle_J": {
     "n": 32,
     "mean": 4.891,
     "lo": 4.549,
     "hi": 5.233,
     "p2": 4.1783699726883816e-24
    },
    "L9_minus_L1": {
     "n": 32,
     "mean": -0.275,
     "lo": -0.41,
     "hi": -0.14,
     "p2": 0.00024272566833906544
    }
   }
  }
 },
 "R18": {
  "n_roots": 16,
  "arms": {
   "full": {
    "raw": {
     "n": 16,
     "mean": 37.6,
     "lo": 36.828,
     "hi": 38.372,
     "p2": 7.620034891589996e-23
    },
    "L1": {
     "n": 16,
     "mean": 41.953,
     "lo": 41.402,
     "hi": 42.503,
     "p2": 9.134449254128064e-26
    },
    "L9": {
     "n": 16,
     "mean": 42.11,
     "lo": 41.498,
     "hi": 42.722,
     "p2": 4.2236761993885205e-25
    },
    "AFF": {
     "n": 16,
     "mean": 41.942,
     "lo": 41.39,
     "hi": 42.494,
     "p2": 9.743780227042796e-26
    },
    "L9AFF": {
     "n": 16,
     "mean": 42.094,
     "lo": 41.481,
     "hi": 42.708,
     "p2": 4.491578663833675e-25
    },
    "task_oracle_J": {
     "n": 16,
     "mean": 74.993,
     "lo": 74.336,
     "hi": 75.649,
     "p2": 2.128468491610731e-28
    },
    "block2_oracle_J": {
     "n": 16,
     "mean": 46.607,
     "lo": 46.039,
     "hi": 47.174,
     "p2": 3.0167815740621883e-26
    }
   },
   "hperm": {
    "raw": {
     "n": 16,
     "mean": 33.427,
     "lo": 32.549,
     "hi": 34.306,
     "p2": 3.048358199701521e-21
    },
    "L1": {
     "n": 16,
     "mean": 37.881,
     "lo": 37.398,
     "hi": 38.364,
     "p2": 6.01608996124453e-26
    },
    "L9": {
     "n": 16,
     "mean": 38.034,
     "lo": 37.512,
     "hi": 38.557,
     "p2": 1.851621315744029e-25
    },
    "AFF": {
     "n": 16,
     "mean": 37.896,
     "lo": 37.42,
     "hi": 38.371,
     "p2": 4.6988440311734835e-26
    },
    "L9AFF": {
     "n": 16,
     "mean": 38.049,
     "lo": 37.531,
     "hi": 38.568,
     "p2": 1.644489028054606e-25
    },
    "task_oracle_J": {
     "n": 16,
     "mean": 63.062,
     "lo": 62.467,
     "hi": 63.658,
     "p2": 6.619300328567154e-28
    },
    "block2_oracle_J": {
     "n": 16,
     "mean": 42.002,
     "lo": 41.514,
     "hi": 42.491,
     "p2": 1.4984474539952236e-26
    }
   }
  },
  "pairs": {
   "full-hperm": {
    "raw": {
     "n": 16,
     "mean": 4.172,
     "lo": 3.762,
     "hi": 4.583,
     "p2": 9.890130754161306e-13
    },
    "L1": {
     "n": 16,
     "mean": 4.072,
     "lo": 3.659,
     "hi": 4.485,
     "p2": 1.5187816733820784e-12
    },
    "L9": {
     "n": 16,
     "mean": 4.076,
     "lo": 3.643,
     "hi": 4.508,
     "p2": 2.9713393363514264e-12
    },
    "AFF": {
     "n": 16,
     "mean": 4.046,
     "lo": 3.631,
     "hi": 4.462,
     "p2": 1.827321816271673e-12
    },
    "L9AFF": {
     "n": 16,
     "mean": 4.045,
     "lo": 3.626,
     "hi": 4.464,
     "p2": 2.099587101300776e-12
    },
    "task_oracle_J": {
     "n": 16,
     "mean": 11.93,
     "lo": 11.336,
     "hi": 12.524,
     "p2": 4.247027170107097e-17
    },
    "block2_oracle_J": {
     "n": 16,
     "mean": 4.604,
     "lo": 4.284,
     "hi": 4.924,
     "p2": 5.98582834945704e-15
    },
    "L9_minus_L1": {
     "n": 16,
     "mean": 0.004,
     "lo": -0.085,
     "hi": 0.092,
     "p2": 0.9293347976519688
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_R18_bjb2.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "dir": "/workspace/ces/final_20260924/r18cal/out",
 "arms": [
  "full",
  "hperm"
 ],
 "models": {
  "260925925/full": {
   "params": {
    "L1": [
     [
      -2.5917763080840253
     ],
     [
      -2.414747074064689
     ]
    ],
    "L9": [
     [
      -0.0014682396210642774,
      -0.03308237326042959,
      0.16970508216882155,
      0.05699631163280375,
      -0.1492301347384881,
      -0.1926207355122451,
      -0.4694342462348166,
      -0.28456799787265863,
      -2.7019530989408023
     ],
     [
      -0.12510915845442871,
      -0.10863258017646048,
      0.10187291907256095,
      -0.04549451235534262,
      -0.19641722486688545,
      -0.20215293825488115,
      -0.6405444461329226,
      -0.3648612827744845,
      -2.5954124489289336
     ]
    ],
    "AFF": [
     [
      -0.23451541232590142,
      -1.4046663450996695
     ],
     [
      -0.23858021541642538,
      -1.2388338185527674
     ]
    ],
    "L9AFF": [
     [
      -0.002475683451368233,
      -0.03494646283930894,
      0.169474267355012,
      0.057087590719052415,
      -0.1536834418942366,
      -0.20305778538688085,
      -0.472087115843622,
      -0.29244726195280635,
      -1.5001083821350045,
      -0.23824964386636732
     ],
     [
      -0.127474183264124,
      -0.11087885485571154,
      0.10149743430522194,
      -0.04708294021135135,
      -0.20264905988463283,
      -0.21413419064196432,
      -0.644661466230919,
      -0.37583476995502785,
      -1.4051137720296916,
      -0.24255702165052434
     ]
    ]
   },
   "raw": {
    "J": 37.74,
    "CE": 2.822858620253123,
    "J_last": 70.6,
    "J_old": 34.08888888888889,
    "share_last_pred": 0.4207
   },
   "L1": {
    "J": 41.65,
    "CE": 2.5878233127297507,
    "J_last": 50.7,
    "J_old": 40.644444444444446,
    "share_last_pred": 0.148
   },
   "L9": {
    "J": 41.61,
    "CE": 2.5787026937336153,
    "J_last": 50.8,
    "J_old": 40.58888888888889,
    "share_last_pred": 0.1484
   },
   "AFF": {
    "J": 41.510000000000005,
    "CE": 2.578872583617286,
    "J_last": 47.5,
    "J_old": 40.84444444444444,
    "share_last_pred": 0.1423
   },
   "L9AFF": {
    "J": 41.43,
    "CE": 2.569514445689549,
    "J_last": 47.599999999999994,
    "J_old": 40.74444444444445,
    "share_last_pred": 0.146
   },
   "task_oracle_J": 73.39,
   "block2_oracle_J": 46.46,
   "y_sha": "32ff74a3e34fda6c"
  },
  "260925926/full": {
   "params": {
    "L1": [
     [
      -2.8340642545273638
     ],
     [
      -2.9597373598344054
     ]
    ],
    "L9": [
     [
      0.12805789090691663,
      0.38099546862732014,
      0.20048278313375106,
      0.5782210819390473,
      0.20111325433538063,
      0.17864677497451356,
      0.03726900524533312,
      -0.1358784326136262,
      -2.666782075003487
     ],
     [
      0.23869557936691577,
      0.41440717285682227,
      0.17283109677549993,
      0.5972202530113352,
      0.2573141770542272,
      0.15616394598765512,
      -0.08082522589796656,
      0.010261628700547473,
      -2.770020474006544
     ]
    ],
    "AFF": [
     [
      -0.17409299262083827,
      -1.8420725121625487
     ],
     [
      -0.18790406416359237,
      -1.878493054870893
     ]
    ],
    "L9AFF": [
     [
      0.12874877980223723,
      0.38010575905937405,
      0.19770390501027119,
      0.5777918514336317,
      0.19585711206594386,
      0.1793644250829861,
      0.03848455647522785,
      -0.13798491210454533,
      -1.6760493379365495,
      -0.1742308411045583
     ],
     [
      0.23917983386989033,
      0.4126908709220406,
      0.16927573750616134,
      0.5950753606967004,
      0.25202491815794037,
      0.15520930808269556,
      -0.08149935719040438,
      0.007214998521677764,
      -1.6947341333651342,
      -0.18721776400353043
     ]
    ]
   },
   "raw": {
    "J": 36.91,
    "CE": 2.8561397412555847,
    "J_last": 86.0,
    "J_old": 31.455555555555552,
    "share_last_pred": 0.4675
   },
   "L1": {
    "J": 42.63,
    "CE": 2.562734889848089,
    "J_last": 63.9,
    "J_old": 40.266666666666666,
    "share_last_pred": 0.1477
   },
   "L9": {
    "J": 42.65,
    "CE": 2.5520328984491623,
    "J_last": 63.7,
    "J_old": 40.31111111111111,
    "share_last_pred": 0.1474
   },
   "AFF": {
    "J": 42.69,
    "CE": 2.55766356169644,
    "J_last": 63.1,
    "J_old": 40.42222222222222,
    "share_last_pred": 0.1477
   },
   "L9AFF": {
    "J": 42.72,
    "CE": 2.546989791380157,
    "J_last": 63.3,
    "J_old": 40.43333333333333,
    "share_last_pred": 0.1482
   },
   "task_oracle_J": 75.37,
   "block2_oracle_J": 47.36,
   "y_sha": "98b52fcba8f4402f"
  },
  "260925927/full": {
   "params": {
    "L1": [
     [
      -3.1757252421296376
     ],
     [
      -3.3058476274291375
     ]
    ],
    "L9": [
     [
      0.4763763207963354,
      0.32582553095405326,
      0.802988265352128,
      0.5914351835114345,
      0.2676686455863027,
      0.4814980373068478,
      0.415663035380226,
      0.09922237647042588,
      -2.797609246664093
     ],
     [
      0.580755471014171,
      0.5567480976768593,
      0.801321509686291,
      0.6596848624620224,
      0.43464545555917466,
      0.724154793882418,
      0.4483968338079774,
      0.15641843574667333,
      -2.831057106731822
     ]
    ],
    "AFF": [
     [
      -0.21819306695427504,
      -1.937093097200838
     ],
     [
      -0.2991799764898178,
      -1.6809270644935395
     ]
    ],
    "L9AFF": [
     [
      0.4723463970724809,
      0.3256799835725329,
      0.7989020888687993,
      0.5884955217439218,
      0.26640756855848,
      0.4799300834614275,
      0.4131165385161204,
      0.09748279025110514,
      -1.5725430772851965,
      -0.2160455716205678
     ],
     [
      0.5739967305786619,
      0.556685849231117,
      0.7958537464455795,
      0.6568439730032435,
      0.4325850914642879,
      0.7228668028021557,
      0.43916605566479083,
      0.15221437912098004,
      -1.215257159283101,
      -0.2982547961571261
     ]
    ]
   },
   "raw": {
    "J": 35.91,
    "CE": 3.0464970056322467,
    "J_last": 77.2,
    "J_old": 31.322222222222223,
    "share_last_pred": 0.4797
   },
   "L1": {
    "J": 40.72,
    "CE": 2.6607452872917543,
    "J_last": 56.599999999999994,
    "J_old": 38.955555555555556,
    "share_last_pred": 0.1523
   },
   "L9": {
    "J": 40.64,
    "CE": 2.645385373386545,
    "J_last": 56.8,
    "J_old": 38.84444444444444,
    "share_last_pred": 0.1527
   },
   "AFF": {
    "J": 40.57,
    "CE": 2.651539241456905,
    "J_last": 54.300000000000004,
    "J_old": 39.044444444444444,
    "share_last_pred": 0.1507
   },
   "L9AFF": {
    "J": 40.489999999999995,
    "CE": 2.6363394625286403,
    "J_last": 54.400000000000006,
    "J_old": 38.94444444444444,
    "share_last_pred": 0.1502
   },
   "task_oracle_J": 73.74000000000001,
   "block2_oracle_J": 45.129999999999995,
   "y_sha": "2fdfca33f48e3f4d"
  },
  "260925928/full": {
   "params": {
    "L1": [
     [
      -2.562919109468116
     ],
     [
      -2.5262574935663302
     ]
    ],
    "L9": [
     [
      0.6074267236013147,
      0.6247115047683598,
      0.7133807227663511,
      0.8877557844865764,
      0.5465423578710681,
      0.45795331922346216,
      0.2898411661657145,
      0.07535390153142744,
      -2.1248891128795275
     ],
     [
      0.6024266218171095,
      0.7140585132138512,
      0.7846652345766147,
      0.9972689394529697,
      0.6752644526163146,
      0.3913386040272506,
      0.42972311441905,
      0.18232923416775473,
      -2.026074207545846
     ]
    ],
    "AFF": [
     [
      -0.17517951115956606,
      -1.6702924414847042
     ],
     [
      -0.16968952508781607,
      -1.645615512704057
     ]
    ],
    "L9AFF": [
     [
      0.6068990520733737,
      0.621236227390225,
      0.7116073892009764,
      0.8878431377624993,
      0.5474134990791172,
      0.4572379050425328,
      0.2897951695588413,
      0.07339482615979559,
      -1.2335013274486892,
      -0.1752775111160375
     ],
     [
      0.6027304635337972,
      0.7108576263827554,
      0.7844077726224711,
      0.9990690156108257,
      0.6769268120406855,
      0.39233054407680074,
      0.43129557188320145,
      0.1816025512938303,
      -1.1408221417937838,
      -0.1706732642362775
     ]
    ]
   },
   "raw": {
    "J": 37.82,
    "CE": 2.8270852446250667,
    "J_last": 78.10000000000001,
    "J_old": 33.34444444444444,
    "share_last_pred": 0.4272
   },
   "L1": {
    "J": 42.05,
    "CE": 2.5959670725840844,
    "J_last": 59.599999999999994,
    "J_old": 40.1,
    "share_last_pred": 0.1452
   },
   "L9": {
    "J": 42.52,
    "CE": 2.5708598776508294,
    "J_last": 59.699999999999996,
    "J_old": 40.61111111111111,
    "share_last_pred": 0.1453
   },
   "AFF": {
    "J": 42.15,
    "CE": 2.591512294903776,
    "J_last": 58.4,
    "J_old": 40.34444444444444,
    "share_last_pred": 0.1415
   },
   "L9AFF": {
    "J": 42.49,
    "CE": 2.5663796894811415,
    "J_last": 58.4,
    "J_old": 40.72222222222222,
    "share_last_pred": 0.143
   },
   "task_oracle_J": 76.17,
   "block2_oracle_J": 46.64,
   "y_sha": "0d13bf08c85fa17c"
  },
  "260925945/full": {
   "params": {
    "L1": [
     [
      -2.7499790845022547
     ],
     [
      -2.713190375004119
     ]
    ],
    "L9": [
     [
      0.5993788263201699,
      0.6996388800685998,
      0.6224577617035293,
      0.702541287648315,
      0.5457840206142544,
      0.4646924597338738,
      0.29564305228218957,
      0.47329571832373035,
      -2.285982357263368
     ],
     [
      0.5763841151803897,
      0.7128463255543304,
      0.705933511845204,
      0.7188588215817756,
      0.3432108723794563,
      0.5021006415261627,
      0.3191680259335629,
      0.3103971348403908,
      -2.2704937151472153
     ]
    ],
    "AFF": [
     [
      -0.26555253998421724,
      -1.371125468657362
     ],
     [
      -0.29191671516596823,
      -1.2112577551277532
     ]
    ],
    "L9AFF": [
     [
      0.5989199290053328,
      0.7041979602124243,
      0.6213152509529299,
      0.7001666011298182,
      0.5490186642284396,
      0.4641410581887676,
      0.3001167603544293,
      0.4667306058448334,
      -0.906837639700883,
      -0.26564094127056054
     ],
     [
      0.5784848233495858,
      0.7175831746501451,
      0.7047943488867002,
      0.7128031903889458,
      0.34390564489984893,
      0.5021320748581805,
      0.32423733167936075,
      0.29880195771162643,
      -0.7651839619642606,
      -0.29290110472845604
     ]
    ]
   },
   "raw": {
    "J": 36.01,
    "CE": 2.9392641572776097,
    "J_last": 76.2,
    "J_old": 31.544444444444448,
    "share_last_pred": 0.4617
   },
   "L1": {
    "J": 40.21,
    "CE": 2.654178655218892,
    "J_last": 48.6,
    "J_old": 39.27777777777778,
    "share_last_pred": 0.1491
   },
   "L9": {
    "J": 40.53,
    "CE": 2.6392510948872485,
    "J_last": 48.5,
    "J_old": 39.644444444444446,
    "share_last_pred": 0.1474
   },
   "AFF": {
    "J": 40.29,
    "CE": 2.6412544578796058,
    "J_last": 46.300000000000004,
    "J_old": 39.62222222222222,
    "share_last_pred": 0.1436
   },
   "L9AFF": {
    "J": 40.61,
    "CE": 2.6263576470132275,
    "J_last": 46.400000000000006,
    "J_old": 39.96666666666667,
    "share_last_pred": 0.1424
   },
   "task_oracle_J": 75.27000000000001,
   "block2_oracle_J": 46.07,
   "y_sha": "ef23425f0a131927"
  },
  "260925946/full": {
   "params": {
    "L1": [
     [
      -3.326684643739098
     ],
     [
      -3.326289279681615
     ]
    ],
    "L9": [
     [
      0.4674907541318962,
      0.7578034046912276,
      0.6474532867754497,
      0.5895994482129892,
      0.6803556942160334,
      0.6137866775570306,
      0.22641588874706528,
      0.35077183070230156,
      -2.881620340970113
     ],
     [
      0.21538300765637403,
      0.6271211258095178,
      0.4940600787702927,
      0.2577495190842506,
      0.4692775861558263,
      0.4411033471805917,
      0.06252031668598768,
      0.1935034501519002,
      -3.0530407522029406
     ]
    ],
    "AFF": [
     [
      -0.22483419109732752,
      -1.9367618052351951
     ],
     [
      -0.2426619990830941,
      -1.82338896483951
     ]
    ],
    "L9AFF": [
     [
      0.4683866344108861,
      0.7628912797760801,
      0.6536429114837508,
      0.5938345890818514,
      0.6838144384318786,
      0.6184676893556482,
      0.22929003448626428,
      0.35515476453458233,
      -1.4619678381183467,
      -0.2295276993179808
     ],
     [
      0.21858011929076385,
      0.6331599275515665,
      0.5018270998552503,
      0.2646074384953046,
      0.4774225223444485,
      0.4472614293220302,
      0.0686953350470186,
      0.20164068028092774,
      -1.523336000914935,
      -0.24653796413455797
     ]
    ]
   },
   "raw": {
    "J": 35.839999999999996,
    "CE": 2.9003652128339716,
    "J_last": 86.8,
    "J_old": 30.177777777777777,
    "share_last_pred": 0.4786
   },
   "L1": {
    "J": 41.89,
    "CE": 2.5493499255545884,
    "J_last": 67.9,
    "J_old": 39.0,
    "share_last_pred": 0.1522
   },
   "L9": {
    "J": 41.959999999999994,
    "CE": 2.535835072044796,
    "J_last": 68.2,
    "J_old": 39.044444444444444,
    "share_last_pred": 0.1538
   },
   "AFF": {
    "J": 41.91,
    "CE": 2.5415329329496075,
    "J_last": 67.9,
    "J_old": 39.022222222222226,
    "share_last_pred": 0.1568
   },
   "L9AFF": {
    "J": 41.93,
    "CE": 2.527727546846733,
    "J_last": 67.9,
    "J_old": 39.044444444444444,
    "share_last_pred": 0.1573
   },
   "task_oracle_J": 73.48,
   "block2_oracle_J": 46.45,
   "y_sha": "411fb669f6e08c0f"
  },
  "260925947/full": {
   "params": {
    "L1": [
     [
      -3.4594702115930804
     ],
     [
      -3.367898571709885
     ]
    ],
    "L9": [
     [
      0.36554242648880103,
      0.5163933865190776,
      0.5090632291286726,
      0.3621038160559288,
      0.3421372274287154,
      0.3288409513039778,
      0.11020826953930878,
      -0.1154102421439894,
      -3.21595323071873
     ],
     [
      0.3642429928146515,
      0.3801172067375837,
      0.5098475232813077,
      0.3386111425936937,
      0.3890664036556032,
      0.2107833761180633,
      -0.13124086602187757,
      -0.10327495119710643,
      -3.168717592202166
     ]
    ],
    "AFF": [
     [
      -0.21181768131750836,
      -2.1501115782497457
     ],
     [
      -0.25565329537891973,
      -1.8551304443870544
     ]
    ],
    "L9AFF": [
     [
      0.3660763982934953,
      0.5162022303361018,
      0.5080915403849114,
      0.3569749949364614,
      0.34502908792176284,
      0.3309674428499079,
      0.11151213272287176,
      -0.11916188083688908,
      -1.8964028850660086,
      -0.21371673421208914
     ],
     [
      0.3633254855688211,
      0.3801254213797253,
      0.506900412101366,
      0.33133427046428465,
      0.3912834578323,
      0.21054146464202356,
      -0.12881673671386074,
      -0.10785020686420048,
      -1.657111737192135,
      -0.25583214088921036
     ]
    ]
   },
   "raw": {
    "J": 35.94,
    "CE": 3.0306102604791287,
    "J_last": 83.8,
    "J_old": 30.622222222222224,
    "share_last_pred": 0.4697
   },
   "L1": {
    "J": 41.47,
    "CE": 2.6498263609238806,
    "J_last": 67.10000000000001,
    "J_old": 38.62222222222223,
    "share_last_pred": 0.1531
   },
   "L9": {
    "J": 41.56,
    "CE": 2.637264844628494,
    "J_last": 66.9,
    "J_old": 38.74444444444444,
    "share_last_pred": 0.1532
   },
   "AFF": {
    "J": 41.449999999999996,
    "CE": 2.642257179456424,
    "J_last": 66.3,
    "J_old": 38.68888888888889,
    "share_last_pred": 0.155
   },
   "L9AFF": {
    "J": 41.61,
    "CE": 2.629619800068461,
    "J_last": 66.3,
    "J_old": 38.86666666666667,
    "share_last_pred": 0.1556
   },
   "task_oracle_J": 72.41,
   "block2_oracle_J": 44.86,
   "y_sha": "58b71a16ca405959"
  },
  "260925948/full": {
   "params": {
    "L1": [
     [
      -3.358176488740215
     ],
     [
      -3.3901769638230714
     ]
    ],
    "L9": [
     [
      0.2456606984783871,
      0.8259186306696751,
      0.8089248708625646,
      0.41345270847909055,
      0.6908840351348503,
      0.4609839633314699,
      0.500393467740926,
      -0.1794173028371541,
      -2.9516284797179564
     ],
     [
      0.38493099515892565,
      0.8585933160143859,
      0.8957194415860901,
      0.5543385467241941,
      0.6165086729620758,
      0.5447802122383518,
      0.4113756503632247,
      -0.11239857355565118,
      -2.941687669611743
     ]
    ],
    "AFF": [
     [
      -0.22115037234050222,
      -1.9261948990120343
     ],
     [
      -0.24891717390497445,
      -1.8100857216918742
     ]
    ],
    "L9AFF": [
     [
      0.24265610639749205,
      0.8247542438546949,
      0.8045313926013838,
      0.4123878056904631,
      0.6873181659649343,
      0.4609684505571823,
      0.49813005797787074,
      -0.1856709952118236,
      -1.5197400060917605,
      -0.22150735554331605
     ],
     [
      0.38167561485690776,
      0.858965861436661,
      0.8887404532158084,
      0.5509806009232706,
      0.6106526771702522,
      0.5444790501777876,
      0.410319475064393,
      -0.11593774968882826,
      -1.374688088257411,
      -0.2472437047645489
     ]
    ]
   },
   "raw": {
    "J": 37.6,
    "CE": 2.8534100843009815,
    "J_last": 85.8,
    "J_old": 32.24444444444444,
    "share_last_pred": 0.4671
   },
   "L1": {
    "J": 43.13,
    "CE": 2.499129128471284,
    "J_last": 64.4,
    "J_old": 40.766666666666666,
    "share_last_pred": 0.1451
   },
   "L9": {
    "J": 43.62,
    "CE": 2.469170341712351,
    "J_last": 63.7,
    "J_old": 41.388888888888886,
    "share_last_pred": 0.1435
   },
   "AFF": {
    "J": 43.03,
    "CE": 2.490857380171806,
    "J_last": 63.0,
    "J_old": 40.81111111111111,
    "share_last_pred": 0.1457
   },
   "L9AFF": {
    "J": 43.53,
    "CE": 2.460906960017772,
    "J_last": 62.5,
    "J_old": 41.422222222222224,
    "share_last_pred": 0.1439
   },
   "task_oracle_J": 76.19,
   "block2_oracle_J": 47.620000000000005,
   "y_sha": "5bbe5663c4248282"
  },
  "260925925/hperm": {
   "params": {
    "L1": [
     [
      -2.644114495081987
     ],
     [
      -2.4814699087562406
     ]
    ],
    "L9": [
     [
      -0.040986326070673686,
      -0.029098893355215864,
      0.17155583389269244,
      0.33577967150600996,
      -0.061445975819779564,
      0.08118215216856639,
      -0.21832272178179812,
      -0.2126536095212374,
      -2.6535995508191994
     ],
     [
      -0.20421434307244424,
      -0.07445990550216107,
      0.0783291296920605,
      0.26354911866161934,
      -0.08173167458709167,
      -0.013210407677156073,
      -0.44744777554457305,
      -0.25543152751342585,
      -2.5687412289355165
     ]
    ],
    "AFF": [
     [
      -0.19423074969612134,
      -1.708281389370513
     ],
     [
      -0.1791576504293461,
      -1.6276392033795513
     ]
    ],
    "L9AFF": [
     [
      -0.042897699722425686,
      -0.0303874456332339,
      0.17058652212838943,
      0.33468653992809017,
      -0.0645858351866662,
      0.07754233548359529,
      -0.2193664090254383,
      -0.21592512200237524,
      -1.7147855082775738,
      -0.19523155572930423
     ],
     [
      -0.2048221648653909,
      -0.07417701461836493,
      0.07902132617045605,
      0.26379591163473104,
      -0.08191280491133882,
      -0.01710613421821539,
      -0.4458879178932681,
      -0.25598582541773934,
      -1.7150778277282424,
      -0.17919473305249634
     ]
    ]
   },
   "raw": {
    "J": 32.41,
    "CE": 3.363137601817833,
    "J_last": 73.6,
    "J_old": 27.833333333333332,
    "share_last_pred": 0.5282
   },
   "L1": {
    "J": 36.74,
    "CE": 3.0795917777886403,
    "J_last": 53.7,
    "J_old": 34.855555555555554,
    "share_last_pred": 0.1792
   },
   "L9": {
    "J": 36.809999999999995,
    "CE": 3.071271291445016,
    "J_last": 54.0,
    "J_old": 34.9,
    "share_last_pred": 0.1801
   },
   "AFF": {
    "J": 36.78,
    "CE": 3.074182596878583,
    "J_last": 52.300000000000004,
    "J_old": 35.05555555555556,
    "share_last_pred": 0.1744
   },
   "L9AFF": {
    "J": 36.91,
    "CE": 3.065835620030369,
    "J_last": 53.2,
    "J_old": 35.099999999999994,
    "share_last_pred": 0.178
   },
   "task_oracle_J": 62.07,
   "block2_oracle_J": 41.199999999999996,
   "y_sha": "32ff74a3e34fda6c"
  },
  "260925926/hperm": {
   "params": {
    "L1": [
     [
      -2.958598098283895
     ],
     [
      -3.0282552485192205
     ]
    ],
    "L9": [
     [
      0.24827933966189383,
      0.38075110153683106,
      0.39536250411372365,
      0.589324559883506,
      0.45459812786497583,
      0.07064956875976686,
      -0.07827001519610272,
      -0.23926985470128326,
      -2.7550915248378423
     ],
     [
      0.27415427946220616,
      0.4130828685804263,
      0.362399847817738,
      0.5334345729700577,
      0.42767906730632416,
      -0.024813775157591776,
      -0.21709710651101757,
      -0.17821491548176524,
      -2.854130780887276
     ]
    ],
    "AFF": [
     [
      -0.15146346434684813,
      -2.1020206141029454
     ],
     [
      -0.1854619744685898,
      -1.9954174653958856
     ]
    ],
    "L9AFF": [
     [
      0.2470759644476793,
      0.3795127154233866,
      0.39405371802186107,
      0.5874615507672499,
      0.45153215890187365,
      0.07092137487028306,
      -0.07610111585264291,
      -0.23846412020854196,
      -1.9260028992874678,
      -0.1465642042435589
     ],
     [
      0.27454554435595435,
      0.41194091705026453,
      0.36215324256842235,
      0.5328792658106605,
      0.4271041494355389,
      -0.023036846919682705,
      -0.21373679825942216,
      -0.17649585852124905,
      -1.8404774826122576,
      -0.1818688367587247
     ]
    ]
   },
   "raw": {
    "J": 32.45,
    "CE": 3.3845725345381754,
    "J_last": 86.6,
    "J_old": 26.43333333333333,
    "share_last_pred": 0.5322
   },
   "L1": {
    "J": 37.61,
    "CE": 3.055603103162642,
    "J_last": 66.10000000000001,
    "J_old": 34.44444444444444,
    "share_last_pred": 0.1623
   },
   "L9": {
    "J": 37.61,
    "CE": 3.033921749023387,
    "J_last": 66.2,
    "J_old": 34.43333333333333,
    "share_last_pred": 0.164
   },
   "AFF": {
    "J": 37.68,
    "CE": 3.051450689166092,
    "J_last": 66.0,
    "J_old": 34.53333333333333,
    "share_last_pred": 0.1636
   },
   "L9AFF": {
    "J": 37.66,
    "CE": 3.029981505678627,
    "J_last": 65.60000000000001,
    "J_old": 34.55555555555556,
    "share_last_pred": 0.1644
   },
   "task_oracle_J": 62.68,
   "block2_oracle_J": 42.02,
   "y_sha": "98b52fcba8f4402f"
  },
  "260925927/hperm": {
   "params": {
    "L1": [
     [
      -3.4586039750215463
     ],
     [
      -3.4527302116665637
     ]
    ],
    "L9": [
     [
      0.2819784367767369,
      0.25915991636350694,
      0.6949813899269066,
      0.40647393791655945,
      0.19381914044959594,
      0.2934007859492637,
      0.191951848184674,
      -0.037469215420332144,
      -3.2075603232787695
     ],
     [
      0.2655461752878892,
      0.3868311013750477,
      0.6508526388688205,
      0.49912484911649185,
      0.3207639300067713,
      0.47294018380404657,
      0.21061110276626674,
      0.041514946010938594,
      -3.1401852797149385
     ]
    ],
    "AFF": [
     [
      -0.20977554794343972,
      -2.269494835754965
     ],
     [
      -0.279080968509216,
      -1.9677034459726495
     ]
    ],
    "L9AFF": [
     [
      0.28069647218067384,
      0.26029014410527984,
      0.6922226944213741,
      0.4059685377514456,
      0.19543480506125,
      0.29203352719550646,
      0.19152737320236873,
      -0.03583312482708466,
      -2.0295872904896477,
      -0.20777006828087716
     ],
     [
      0.26291346914431546,
      0.388141351279475,
      0.6468890352800505,
      0.4985111221297484,
      0.3207470362231167,
      0.4715589072922037,
      0.21001738986113666,
      0.041955006480520515,
      -1.6627826295408337,
      -0.27786460123636075
     ]
    ]
   },
   "raw": {
    "J": 31.41,
    "CE": 3.5704986759566,
    "J_last": 80.0,
    "J_old": 26.011111111111113,
    "share_last_pred": 0.5776
   },
   "L1": {
    "J": 36.980000000000004,
    "CE": 3.081476904378706,
    "J_last": 59.9,
    "J_old": 34.43333333333333,
    "share_last_pred": 0.1788
   },
   "L9": {
    "J": 36.95,
    "CE": 3.069904251534066,
    "J_last": 60.099999999999994,
    "J_old": 34.37777777777778,
    "share_last_pred": 0.1801
   },
   "AFF": {
    "J": 36.99,
    "CE": 3.0729929414675348,
    "J_last": 59.3,
    "J_old": 34.511111111111106,
    "share_last_pred": 0.1795
   },
   "L9AFF": {
    "J": 36.919999999999995,
    "CE": 3.0615330314249323,
    "J_last": 59.5,
    "J_old": 34.41111111111111,
    "share_last_pred": 0.1814
   },
   "task_oracle_J": 62.839999999999996,
   "block2_oracle_J": 40.79,
   "y_sha": "2fdfca33f48e3f4d"
  },
  "260925928/hperm": {
   "params": {
    "L1": [
     [
      -2.818586969372177
     ],
     [
      -2.7518501343216224
     ]
    ],
    "L9": [
     [
      0.7342338247550851,
      0.6849976598826342,
      0.8332002390515884,
      0.8678669518704957,
      0.6412232328732058,
      0.4917482119727918,
      0.6162456905202929,
      0.15405691848055286,
      -2.2811563770629686
     ],
     [
      0.7151537796720094,
      0.7468962906955293,
      0.8735473055456127,
      0.986940674559401,
      0.7572933817868838,
      0.47552433404297484,
      0.6798843089653321,
      0.2017962829445308,
      -2.1678140751484545
     ]
    ],
    "AFF": [
     [
      -0.13417285792508335,
      -2.107427687147906
     ],
     [
      -0.16790621199615235,
      -1.8967122563427665
     ]
    ],
    "L9AFF": [
     [
      0.7324386893174848,
      0.6836405521617404,
      0.8305227258482878,
      0.8669441037759374,
      0.640194769561129,
      0.4916588600702501,
      0.616362866695605,
      0.1546073503796573,
      -1.588312623445131,
      -0.13085078427308908
     ],
     [
      0.7128843158485685,
      0.7470688057778245,
      0.8710015945791786,
      0.9861868724252857,
      0.7564179872036382,
      0.4754146627539225,
      0.68079248013029,
      0.20307816831770434,
      -1.3247934023966685,
      -0.16561120165259852
     ]
    ]
   },
   "raw": {
    "J": 33.300000000000004,
    "CE": 3.380864272608485,
    "J_last": 81.69999999999999,
    "J_old": 27.92222222222222,
    "share_last_pred": 0.5224
   },
   "L1": {
    "J": 37.65,
    "CE": 3.079728826056205,
    "J_last": 62.5,
    "J_old": 34.88888888888889,
    "share_last_pred": 0.1734
   },
   "L9": {
    "J": 37.92,
    "CE": 3.0489892804667345,
    "J_last": 61.5,
    "J_old": 35.3,
    "share_last_pred": 0.172
   },
   "AFF": {
    "J": 37.669999999999995,
    "CE": 3.076391093297488,
    "J_last": 61.8,
    "J_old": 34.988888888888894,
    "share_last_pred": 0.173
   },
   "L9AFF": {
    "J": 37.97,
    "CE": 3.0457860860389796,
    "J_last": 61.1,
    "J_old": 35.4,
    "share_last_pred": 0.1735
   },
   "task_oracle_J": 62.74999999999999,
   "block2_oracle_J": 41.88,
   "y_sha": "0d13bf08c85fa17c"
  },
  "260925945/hperm": {
   "params": {
    "L1": [
     [
      -2.902361974512142
     ],
     [
      -2.9084631977578157
     ]
    ],
    "L9": [
     [
      0.43170832598226067,
      0.5755774615375212,
      0.6022008334115235,
      0.6319409999850599,
      0.7227376727776605,
      0.528529998920668,
      0.300441101035727,
      0.30112276730311216,
      -2.4689334691998104
     ],
     [
      0.4355765020275909,
      0.6055212523746758,
      0.6897798967238978,
      0.6032288320549481,
      0.5231117447895487,
      0.5659273610829235,
      0.3561016970498361,
      0.16197354890779414,
      -2.487014010471453
     ]
    ],
    "AFF": [
     [
      -0.29187637908068265,
      -1.447553662454908
     ],
     [
      -0.3063644181851016,
      -1.3818811964893565
     ]
    ],
    "L9AFF": [
     [
      0.43476693768449626,
      0.5775856717894339,
      0.6033879647796202,
      0.6357694899167464,
      0.7272456716118356,
      0.525823059740264,
      0.3069317750082138,
      0.3026336427909456,
      -1.006919790582046,
      -0.2932743004176749
     ],
     [
      0.43998855900144596,
      0.6075612503586374,
      0.6911914175397185,
      0.6077370882635095,
      0.5280254291526539,
      0.5658019233670616,
      0.362049179688477,
      0.1637799158569985,
      -0.952416722131367,
      -0.3075743806295801
     ]
    ]
   },
   "raw": {
    "J": 31.34,
    "CE": 3.4273462272448354,
    "J_last": 80.60000000000001,
    "J_old": 25.866666666666667,
    "share_last_pred": 0.5685
   },
   "L1": {
    "J": 36.51,
    "CE": 3.0901356814772485,
    "J_last": 58.4,
    "J_old": 34.077777777777776,
    "share_last_pred": 0.1847
   },
   "L9": {
    "J": 36.58,
    "CE": 3.0754712242407325,
    "J_last": 58.599999999999994,
    "J_old": 34.13333333333333,
    "share_last_pred": 0.185
   },
   "AFF": {
    "J": 36.63,
    "CE": 3.0748200543523008,
    "J_last": 57.3,
    "J_old": 34.333333333333336,
    "share_last_pred": 0.186
   },
   "L9AFF": {
    "J": 36.64,
    "CE": 3.0600447281688252,
    "J_last": 57.4,
    "J_old": 34.333333333333336,
    "share_last_pred": 0.1842
   },
   "task_oracle_J": 62.86000000000001,
   "block2_oracle_J": 41.4,
   "y_sha": "ef23425f0a131927"
  },
  "260925946/hperm": {
   "params": {
    "L1": [
     [
      -3.7595320815382256
     ],
     [
      -3.7327655879721666
     ]
    ],
    "L9": [
     [
      0.3240381122329536,
      0.7367241763586699,
      0.829342171624043,
      0.5555498676528751,
      0.7779974536927657,
      0.491333069130123,
      0.3787398068459311,
      0.3015732113300602,
      -3.311026129486571
     ],
     [
      0.05559819735720681,
      0.6068516764895906,
      0.6363543991916626,
      0.26823773158798964,
      0.5467223697587635,
      0.3158638740186078,
      0.22149909058134554,
      0.15493427495400153,
      -3.459120514065911
     ]
    ],
    "AFF": [
     [
      -0.2497820673903151,
      -2.1658143667132763
     ],
     [
      -0.26525361075994924,
      -2.0414080773574668
     ]
    ],
    "L9AFF": [
     [
      0.3238710113253018,
      0.7404392065732027,
      0.832952541416082,
      0.5591599523331046,
      0.7832290784324227,
      0.4972507355706357,
      0.38499982606271177,
      0.30859412057338526,
      -1.692025395405103,
      -0.25364479465439943
     ],
     [
      0.05797723217691683,
      0.6125415823900712,
      0.6400728099304999,
      0.27354246500282425,
      0.554524978808273,
      0.3237459040580399,
      0.2299037483182807,
      0.16432706630568508,
      -1.7450798729035313,
      -0.26827422042338467
     ]
    ]
   },
   "raw": {
    "J": 30.56,
    "CE": 3.5346099545847354,
    "J_last": 89.4,
    "J_old": 24.022222222222222,
    "share_last_pred": 0.5913
   },
   "L1": {
    "J": 37.41,
    "CE": 3.0632813433390895,
    "J_last": 72.6,
    "J_old": 33.5,
    "share_last_pred": 0.1761
   },
   "L9": {
    "J": 37.730000000000004,
    "CE": 3.044977036324353,
    "J_last": 72.7,
    "J_old": 33.84444444444444,
    "share_last_pred": 0.1766
   },
   "AFF": {
    "J": 37.47,
    "CE": 3.0535342644177397,
    "J_last": 73.4,
    "J_old": 33.47777777777778,
    "share_last_pred": 0.1885
   },
   "L9AFF": {
    "J": 37.79,
    "CE": 3.0349787672626745,
    "J_last": 73.4,
    "J_old": 33.83333333333333,
    "share_last_pred": 0.1883
   },
   "task_oracle_J": 61.46,
   "block2_oracle_J": 41.18,
   "y_sha": "411fb669f6e08c0f"
  },
  "260925947/hperm": {
   "params": {
    "L1": [
     [
      -2.7763604251996425
     ],
     [
      -2.6877154600614013
     ]
    ],
    "L9": [
     [
      0.4218656170691979,
      0.8005453747688971,
      0.7541250701557495,
      0.5259666662944198,
      0.588702739182358,
      0.6100563081836111,
      0.4112372927568277,
      0.11230768028396612,
      -2.3375318199054522
     ],
     [
      0.37172226134739556,
      0.6852431297286645,
      0.7204526345953605,
      0.5447392633243426,
      0.6522480144954935,
      0.47146225552803694,
      0.27372420731326286,
      0.1243506579913742,
      -2.2880164366056457
     ]
    ],
    "AFF": [
     [
      -0.12209133405453756,
      -2.1247214518042283
     ],
     [
      -0.1741486223028399,
      -1.8027993920195133
     ]
    ],
    "L9AFF": [
     [
      0.42149609185538717,
      0.8009929826733406,
      0.7546691128389877,
      0.5218625923116088,
      0.5896150040824921,
      0.6106257332913732,
      0.41258641717549877,
      0.11060845958738395,
      -1.6745087743475557,
      -0.12439517901262902
     ],
     [
      0.3710087682880023,
      0.6855606559949258,
      0.7199859418351228,
      0.5382132791207693,
      0.6534954686319303,
      0.471800194641357,
      0.27483617479927025,
      0.12226551181073483,
      -1.4013788383771986,
      -0.1747019854789932
     ]
    ]
   },
   "raw": {
    "J": 33.25,
    "CE": 3.370690128678758,
    "J_last": 82.89999999999999,
    "J_old": 27.73333333333333,
    "share_last_pred": 0.4886
   },
   "L1": {
    "J": 37.15,
    "CE": 3.098227905961648,
    "J_last": 66.0,
    "J_old": 33.94444444444444,
    "share_last_pred": 0.1643
   },
   "L9": {
    "J": 37.53,
    "CE": 3.0782602762395515,
    "J_last": 66.10000000000001,
    "J_old": 34.355555555555554,
    "share_last_pred": 0.1636
   },
   "AFF": {
    "J": 37.1,
    "CE": 3.0951878420641163,
    "J_last": 65.0,
    "J_old": 34.0,
    "share_last_pred": 0.1633
   },
   "L9AFF": {
    "J": 37.47,
    "CE": 3.075151233390346,
    "J_last": 65.10000000000001,
    "J_old": 34.4,
    "share_last_pred": 0.1645
   },
   "task_oracle_J": 61.629999999999995,
   "block2_oracle_J": 40.63,
   "y_sha": "58b71a16ca405959"
  },
  "260925948/hperm": {
   "params": {
    "L1": [
     [
      -2.6902862404693204
     ],
     [
      -2.673546290149822
     ]
    ],
    "L9": [
     [
      0.07382002799100645,
      0.5316309198424763,
      0.7063940121649753,
      0.38641153931262906,
      0.6983263983887436,
      0.40181741910209007,
      0.3479696796702034,
      -0.4183666410489912,
      -2.3885965783362324
     ],
     [
      0.18936028753690734,
      0.4776930158460773,
      0.7505534422063423,
      0.4633849746717762,
      0.6534916730188537,
      0.4017737925840864,
      0.2625716325535992,
      -0.4177795252550594,
      -2.371275378419914
     ]
    ],
    "AFF": [
     [
      -0.16854570648592243,
      -1.7705713184524423
     ],
     [
      -0.173811998677258,
      -1.7467056619595194
     ]
    ],
    "L9AFF": [
     [
      0.0705591676413013,
      0.5290525015792321,
      0.7027545240707671,
      0.3829968590416317,
      0.6945541804857082,
      0.3989954013774351,
      0.3447506441658759,
      -0.42141722218465394,
      -1.480415736744308,
      -0.1670312705228755
     ],
     [
      0.18701564814389532,
      0.47587623318817374,
      0.74711381405175,
      0.4601266670014299,
      0.6506580974767124,
      0.3995747760343762,
      0.2600529354363589,
      -0.42022661580391124,
      -1.4543761809605558,
      -0.17245501677149236
     ]
    ]
   },
   "raw": {
    "J": 34.47,
    "CE": 3.271900934924913,
    "J_last": 83.5,
    "J_old": 29.022222222222222,
    "share_last_pred": 0.4741
   },
   "L1": {
    "J": 37.99,
    "CE": 3.026805902308117,
    "J_last": 63.6,
    "J_old": 35.144444444444446,
    "share_last_pred": 0.1569
   },
   "L9": {
    "J": 38.16,
    "CE": 2.9923079940085677,
    "J_last": 63.3,
    "J_old": 35.36666666666667,
    "share_last_pred": 0.1585
   },
   "AFF": {
    "J": 37.93,
    "CE": 3.0222614678554485,
    "J_last": 62.7,
    "J_old": 35.17777777777778,
    "share_last_pred": 0.1584
   },
   "L9AFF": {
    "J": 38.21,
    "CE": 2.9878292596007894,
    "J_last": 63.5,
    "J_old": 35.4,
    "share_last_pred": 0.1621
   },
   "task_oracle_J": 62.7,
   "block2_oracle_J": 42.309999999999995,
   "y_sha": "5bbe5663c4248282"
  }
 }
}

==> anc/supplementary_material/data/v9/A0/A0_R18_westb.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "dir": "/workspace/ces/final_20260924/r18cal/out",
 "arms": [
  "full",
  "hperm"
 ],
 "models": {
  "260925921/full": {
   "params": {
    "L1": [
     [
      -2.690429587450194
     ],
     [
      -2.595585652895269
     ]
    ],
    "L9": [
     [
      0.7440437789739871,
      1.060852948542155,
      0.9776764333490258,
      0.9448457684841374,
      0.6031626038396056,
      0.6219215384238966,
      0.6750504732940297,
      0.07228723311329219,
      -2.1053530386323507
     ],
     [
      0.5327500467645433,
      0.9827900377397677,
      0.7983080566789328,
      0.9572655970505195,
      0.5921835542536896,
      0.5540433688833001,
      0.5294927480292071,
      0.01511164077333668,
      -2.0887848708551164
     ]
    ],
    "AFF": [
     [
      -0.2945775527961599,
      -1.1543199695882342
     ],
     [
      -0.30087426336325995,
      -1.0538657067750115
     ]
    ],
    "L9AFF": [
     [
      0.7492912260612445,
      1.0643766257257237,
      0.9816507850745932,
      0.9503077881446831,
      0.6067279325417045,
      0.6220007367961333,
      0.6707725723694988,
      0.071079794219747,
      -0.5467718194643316,
      -0.2991821397501832
     ],
     [
      0.5376260267140014,
      0.9860104608064799,
      0.8005972598842657,
      0.9630058810755957,
      0.5943352810943576,
      0.5516637830159581,
      0.5267899814932079,
      0.014855885079132864,
      -0.5295026175643034,
      -0.3046942752815909
     ]
    ]
   },
   "raw": {
    "J": 38.879999999999995,
    "CE": 2.768967344721209,
    "J_last": 77.3,
    "J_old": 34.61111111111111,
    "share_last_pred": 0.4445
   },
   "L1": {
    "J": 43.309999999999995,
    "CE": 2.517770516669001,
    "J_last": 52.0,
    "J_old": 42.34444444444445,
    "share_last_pred": 0.1507
   },
   "L9": {
    "J": 43.730000000000004,
    "CE": 2.4810529233846914,
    "J_last": 52.6,
    "J_old": 42.74444444444445,
    "share_last_pred": 0.1493
   },
   "AFF": {
    "J": 43.13,
    "CE": 2.502468831776735,
    "J_last": 48.9,
    "J_old": 42.48888888888889,
    "share_last_pred": 0.148
   },
   "L9AFF": {
    "J": 43.65,
    "CE": 2.465367327295982,
    "J_last": 50.8,
    "J_old": 42.855555555555554,
    "share_last_pred": 0.1487
   },
   "task_oracle_J": 77.17,
   "block2_oracle_J": 49.059999999999995,
   "y_sha": "c76f4099de1807e4"
  },
  "260925922/full": {
   "params": {
    "L1": [
     [
      -1.9526414636523857
     ],
     [
      -1.8974946046257186
     ]
    ],
    "L9": [
     [
      0.30690587234282257,
      0.5457448426001207,
      0.34731419990202334,
      0.6182453318641045,
      0.32203196307376664,
      0.33413098104464406,
      0.16978437204316166,
      -0.28344576071396527,
      -1.7025573580407967
     ],
     [
      0.2656812190568111,
      0.5620140805885155,
      0.3115941044365662,
      0.7595772246222655,
      0.3090524302539654,
      0.4400135785568648,
      0.3483448768450379,
      -0.096248665385767,
      -1.5945036050260333
     ]
    ],
    "AFF": [
     [
      -0.1102303293401371,
      -1.4246477264054254
     ],
     [
      -0.16105528571002975,
      -1.1481527899934294
     ]
    ],
    "L9AFF": [
     [
      0.3066163966463801,
      0.5454030056716439,
      0.3455915983708272,
      0.6165953290545784,
      0.31815903836231796,
      0.3336849218159344,
      0.16848595863906268,
      -0.28366763740695433,
      -1.1817687520939435,
      -0.10883307815611491
     ],
     [
      0.26410252872085155,
      0.5614565180927658,
      0.3072889586101106,
      0.7573396970602139,
      0.3052710911600862,
      0.4381182086127092,
      0.3447471083947922,
      -0.09797458588050734,
      -0.8490775832413606,
      -0.16052656255551045
     ]
    ]
   },
   "raw": {
    "J": 40.23,
    "CE": 2.710272492726838,
    "J_last": 75.0,
    "J_old": 36.36666666666667,
    "share_last_pred": 0.3387
   },
   "L1": {
    "J": 41.510000000000005,
    "CE": 2.583019093077239,
    "J_last": 53.7,
    "J_old": 40.15555555555556,
    "share_last_pred": 0.1465
   },
   "L9": {
    "J": 41.57,
    "CE": 2.567050571258284,
    "J_last": 53.7,
    "J_old": 40.22222222222222,
    "share_last_pred": 0.148
   },
   "AFF": {
    "J": 41.370000000000005,
    "CE": 2.58051775556755,
    "J_last": 51.800000000000004,
    "J_old": 40.21111111111111,
    "share_last_pred": 0.1436
   },
   "L9AFF": {
    "J": 41.49,
    "CE": 2.5645837747191065,
    "J_last": 51.5,
    "J_old": 40.37777777777778,
    "share_last_pred": 0.1435
   },
   "task_oracle_J": 74.98,
   "block2_oracle_J": 46.650000000000006,
   "y_sha": "3a7b5d3f1cfd6190"
  },
  "260925923/full": {
   "params": {
    "L1": [
     [
      -2.5466790451874433
     ],
     [
      -2.590705912297796
     ]
    ],
    "L9": [
     [
      0.0571150245547463,
      0.22708434462656968,
      0.6166605160887282,
      0.35254682582291985,
      0.28229956962861186,
      0.49369273876983183,
      0.5699715277697286,
      -0.15936030022425832,
      -2.3025892714764473
     ],
     [
      0.2226096661854011,
      0.3636261553793783,
      0.6746769495501801,
      0.5034371473980906,
      0.370527840848181,
      0.4491519139237763,
      0.7297559986421686,
      -0.17092928572831742,
      -2.2749452043075595
     ]
    ],
    "AFF": [
     [
      -0.13960946953132103,
      -1.753278748875613
     ],
     [
      -0.18993108868573644,
      -1.5379422049880935
     ]
    ],
    "L9AFF": [
     [
      0.057490554748747535,
      0.22819351084081801,
      0.6182499595037763,
      0.35387115665829955,
      0.2805971193183852,
      0.4915166688984343,
      0.5683360441529406,
      -0.16267582273940054,
      -1.4997228850530073,
      -0.14165657272741156
     ],
     [
      0.2247438022924016,
      0.3660008645162654,
      0.6776636489371555,
      0.5060782968058329,
      0.3701933362975104,
      0.45031212116448466,
      0.7301530618782845,
      -0.1753905287453924,
      -1.1961831018072213,
      -0.19538021552886334
     ]
    ]
   },
   "raw": {
    "J": 38.800000000000004,
    "CE": 2.7509611840437738,
    "J_last": 84.0,
    "J_old": 33.77777777777778,
    "share_last_pred": 0.4072
   },
   "L1": {
    "J": 43.37,
    "CE": 2.5470204072982563,
    "J_last": 65.9,
    "J_old": 40.86666666666667,
    "share_last_pred": 0.1409
   },
   "L9": {
    "J": 43.54,
    "CE": 2.5268886160725503,
    "J_last": 65.60000000000001,
    "J_old": 41.08888888888889,
    "share_last_pred": 0.139
   },
   "AFF": {
    "J": 43.44,
    "CE": 2.54322424652465,
    "J_last": 65.2,
    "J_old": 41.02222222222222,
    "share_last_pred": 0.1412
   },
   "L9AFF": {
    "J": 43.49,
    "CE": 2.5229651535999182,
    "J_last": 64.8,
    "J_old": 41.12222222222222,
    "share_last_pred": 0.14
   },
   "task_oracle_J": 74.68,
   "block2_oracle_J": 47.599999999999994,
   "y_sha": "4f6c0f4333a7987e"
  },
  "260925924/full": {
   "params": {
    "L1": [
     [
      -1.882649514046376
     ],
     [
      -2.0488689477056417
     ]
    ],
    "L9": [
     [
      0.5123241093932517,
      0.5832688003641049,
      0.6042189883584237,
      0.5600905346555765,
      0.35533948145248107,
      0.364135397626454,
      0.2970705324831132,
      -0.4313272445677203,
      -1.5735999298882732
     ],
     [
      0.581134320516261,
      0.5530890973187135,
      0.6612934159347142,
      0.5919414958720143,
      0.23699117311731593,
      0.2382545042535493,
      0.2001803318577088,
      -0.46593196580314167,
      -1.7641521776999443
     ]
    ],
    "AFF": [
     [
      -0.09605469899784945,
      -1.417099900686275
     ],
     [
      -0.14753553926101262,
      -1.3517375053365748
     ]
    ],
    "L9AFF": [
     [
      0.5107743202638322,
      0.5835594788138477,
      0.6026073937825946,
      0.5584569735745355,
      0.35404083216150084,
      0.36202369173629056,
      0.2967413464501685,
      -0.43344275437508956,
      -1.104565219245317,
      -0.09696733844326427
     ],
     [
      0.5787722006933624,
      0.5528500888194982,
      0.6587302203532057,
      0.5895033402261942,
      0.2357651073156518,
      0.23438471517923878,
      0.19908545605349948,
      -0.4673568921194127,
      -1.0721593849313271,
      -0.14668772275575387
     ]
    ]
   },
   "raw": {
    "J": 39.45,
    "CE": 2.72344490242307,
    "J_last": 73.8,
    "J_old": 35.63333333333333,
    "share_last_pred": 0.3296
   },
   "L1": {
    "J": 41.099999999999994,
    "CE": 2.5934539772950185,
    "J_last": 53.900000000000006,
    "J_old": 39.67777777777778,
    "share_last_pred": 0.1423
   },
   "L9": {
    "J": 41.28,
    "CE": 2.5643128662178576,
    "J_last": 54.300000000000004,
    "J_old": 39.83333333333333,
    "share_last_pred": 0.1453
   },
   "AFF": {
    "J": 41.08,
    "CE": 2.59157285967341,
    "J_last": 52.6,
    "J_old": 39.800000000000004,
    "share_last_pred": 0.1402
   },
   "L9AFF": {
    "J": 41.25,
    "CE": 2.5624121899310026,
    "J_last": 52.900000000000006,
    "J_old": 39.955555555555556,
    "share_last_pred": 0.1436
   },
   "task_oracle_J": 76.12,
   "block2_oracle_J": 46.26,
   "y_sha": "87afd2a5aeeba9be"
  },
  "260925941/full": {
   "params": {
    "L1": [
     [
      -2.4727222090031526
     ],
     [
      -2.4881553435121853
     ]
    ],
    "L9": [
     [
      0.35413539986413256,
      0.12811737562371978,
      0.4411834271740776,
      0.08622043220968685,
      0.2417660211412592,
      0.22636174544677007,
      -0.10953729307120182,
      -0.2162154515700255,
      -2.358978192296939
     ],
     [
      0.24165886984099952,
      0.14056517640661706,
      0.41206854029095613,
      0.20766443851694608,
      0.1168618610081802,
      0.18031787851103703,
      -0.2640962533588494,
      -0.29192518767317566,
      -2.422331586608475
     ]
    ],
    "AFF": [
     [
      -0.19778784430986768,
      -1.4339552080334437
     ],
     [
      -0.2333533479611407,
      -1.2952882293321244
     ]
    ],
    "L9AFF": [
     [
      0.3526724531627612,
      0.12669616023703964,
      0.4423636033133218,
      0.08635295381843788,
      0.24277749735951662,
      0.2267822888050768,
      -0.10766370540141193,
      -0.2168971757219534,
      -1.3182298070777212,
      -0.19816680360498604
     ],
     [
      0.24140832942101334,
      0.14117593313093527,
      0.41386255294924756,
      0.20796605523452594,
      0.11704970911832771,
      0.18104398594694165,
      -0.2641169347973352,
      -0.29433483597285043,
      -1.2190893795904842,
      -0.23548573337150777
     ]
    ]
   },
   "raw": {
    "J": 38.279999999999994,
    "CE": 2.7614213773010836,
    "J_last": 78.9,
    "J_old": 33.766666666666666,
    "share_last_pred": 0.3891
   },
   "L1": {
    "J": 41.97,
    "CE": 2.556698083654014,
    "J_last": 59.5,
    "J_old": 40.02222222222222,
    "share_last_pred": 0.1388
   },
   "L9": {
    "J": 42.07,
    "CE": 2.5455401812405527,
    "J_last": 59.199999999999996,
    "J_old": 40.166666666666664,
    "share_last_pred": 0.1378
   },
   "AFF": {
    "J": 42.05,
    "CE": 2.5493869091387036,
    "J_last": 58.5,
    "J_old": 40.22222222222222,
    "share_last_pred": 0.1358
   },
   "L9AFF": {
    "J": 42.13,
    "CE": 2.538203327779059,
    "J_last": 58.199999999999996,
    "J_old": 40.34444444444444,
    "share_last_pred": 0.1349
   },
   "task_oracle_J": 75.51,
   "block2_oracle_J": 46.63,
   "y_sha": "3ad9fd200030e65b"
  },
  "260925942/full": {
   "params": {
    "L1": [
     [
      -2.9973032113508724
     ],
     [
      -2.9642323900792533
     ]
    ],
    "L9": [
     [
      0.5762515551419881,
      0.6698379231495588,
      0.6203546917752281,
      0.5918974844823943,
      0.7044292622335064,
      0.5565444404222056,
      0.6378871247276989,
      0.6986566080199497,
      -2.4398331720380013
     ],
     [
      0.5450218564038862,
      0.515479485419288,
      0.5044147340785732,
      0.456359821014996,
      0.5638121845330977,
      0.3675180647785464,
      0.3388925341046795,
      0.5782653996574045,
      -2.538919794415218
     ]
    ],
    "AFF": [
     [
      -0.20921715870470572,
      -1.7631134490337779
     ],
     [
      -0.17191691208603063,
      -1.9258797272671473
     ]
    ],
    "L9AFF": [
     [
      0.5748102204694486,
      0.6670241351600567,
      0.6185600612345542,
      0.5862263535349757,
      0.7038252180005451,
      0.5493980656233042,
      0.6330276556364778,
      0.6925630394835923,
      -1.22198796253816,
      -0.2070914693189499
     ],
     [
      0.5436797059605446,
      0.5133085628829701,
      0.502598522410929,
      0.4518537679474248,
      0.5621361188998281,
      0.36327541714380934,
      0.3358417236572315,
      0.571895401623524,
      -1.514874583551221,
      -0.17003222738505536
     ]
    ]
   },
   "raw": {
    "J": 36.43,
    "CE": 2.8928358466503736,
    "J_last": 85.7,
    "J_old": 30.955555555555552,
    "share_last_pred": 0.4123
   },
   "L1": {
    "J": 40.98,
    "CE": 2.6311448289874124,
    "J_last": 67.7,
    "J_old": 38.01111111111111,
    "share_last_pred": 0.1374
   },
   "L9": {
    "J": 40.82,
    "CE": 2.6210266370460196,
    "J_last": 67.30000000000001,
    "J_old": 37.87777777777778,
    "share_last_pred": 0.1368
   },
   "AFF": {
    "J": 41.089999999999996,
    "CE": 2.6259282104380963,
    "J_last": 67.4,
    "J_old": 38.166666666666664,
    "share_last_pred": 0.1381
   },
   "L9AFF": {
    "J": 40.910000000000004,
    "CE": 2.615894092549696,
    "J_last": 67.2,
    "J_old": 37.98888888888889,
    "share_last_pred": 0.137
   },
   "task_oracle_J": 75.37,
   "block2_oracle_J": 45.11,
   "y_sha": "f384009249be8284"
  },
  "260925943/full": {
   "params": {
    "L1": [
     [
      -3.3498237110970583
     ],
     [
      -3.35029903124421
     ]
    ],
    "L9": [
     [
      0.8926656162269191,
      0.7429556619232507,
      0.9420295026266389,
      0.6581601143332949,
      0.7892604575209302,
      0.7152088550144148,
      0.49346136086427395,
      0.3237109208170345,
      -2.779218700423111
     ],
     [
      0.8735391595542075,
      0.691219152332878,
      0.771613955071386,
      0.5358110643454462,
      0.8287424975955175,
      0.6389478650278833,
      0.41323273073127575,
      0.12228240862099786,
      -2.8489688039783783
     ]
    ],
    "AFF": [
     [
      -0.2320580878838709,
      -1.8748778287364414
     ],
     [
      -0.23980193277281764,
      -1.811247056915805
     ]
    ],
    "L9AFF": [
     [
      0.8970724030518203,
      0.7451407931749812,
      0.9426246186634439,
      0.6622565166696306,
      0.7938907810303863,
      0.7207949363342879,
      0.4970673130882084,
      0.3286029116557649,
      -1.2798310960672783,
      -0.2357548527665095
     ],
     [
      0.8787015040341036,
      0.6956531263560055,
      0.771350024815061,
      0.5433586155519153,
      0.8342299187894623,
      0.6442187936443194,
      0.4155441879606249,
      0.12840707896730172,
      -1.283585311227888,
      -0.24382303554309268
     ]
    ]
   },
   "raw": {
    "J": 39.35,
    "CE": 2.7836292267999365,
    "J_last": 91.3,
    "J_old": 33.577777777777776,
    "share_last_pred": 0.392
   },
   "L1": {
    "J": 43.769999999999996,
    "CE": 2.510453725671625,
    "J_last": 74.6,
    "J_old": 40.34444444444444,
    "share_last_pred": 0.1341
   },
   "L9": {
    "J": 44.14,
    "CE": 2.4826730180480125,
    "J_last": 74.8,
    "J_old": 40.733333333333334,
    "share_last_pred": 0.1349
   },
   "AFF": {
    "J": 43.84,
    "CE": 2.502654834299629,
    "J_last": 75.2,
    "J_old": 40.355555555555554,
    "share_last_pred": 0.1383
   },
   "L9AFF": {
    "J": 44.25,
    "CE": 2.474666451416882,
    "J_last": 74.7,
    "J_old": 40.86666666666667,
    "share_last_pred": 0.137
   },
   "task_oracle_J": 75.24,
   "block2_oracle_J": 47.3,
   "y_sha": "20ed4650545dc3a9"
  },
  "260925944/full": {
   "params": {
    "L1": [
     [
      -2.834702499378531
     ],
     [
      -2.8999885933505882
     ]
    ],
    "L9": [
     [
      0.388914327185258,
      0.7146147318141359,
      0.441617506142825,
      0.49758774303045405,
      0.5994528322787666,
      0.4979167804141296,
      0.4648701186813681,
      -0.04432816813430076,
      -2.467074598369267
     ],
     [
      0.24858591429510804,
      0.5823690935140176,
      0.3447284148553324,
      0.5644024846131499,
      0.644426325448837,
      0.5295780564742609,
      0.5631966020841267,
      -0.014994100604670978,
      -2.532748929627011
     ]
    ],
    "AFF": [
     [
      -0.1972334506438405,
      -1.7631086005236667
     ],
     [
      -0.2265411093429091,
      -1.6735303086800946
     ]
    ],
    "L9AFF": [
     [
      0.38727342371521745,
      0.7140466330734244,
      0.4412449739241301,
      0.4934197761382491,
      0.5988450948471021,
      0.49595976890952775,
      0.4613140984462863,
      -0.04871151044232835,
      -1.3924320548714468,
      -0.19819756404006098
     ],
     [
      0.24637570065660946,
      0.5820668968986845,
      0.34579572865366975,
      0.5585400609900728,
      0.6432201671801704,
      0.526091311654934,
      0.5572036299342324,
      -0.018906382989464617,
      -1.314733228449581,
      -0.22542218221261648
     ]
    ]
   },
   "raw": {
    "J": 36.41,
    "CE": 2.9216914001613006,
    "J_last": 76.7,
    "J_old": 31.933333333333337,
    "share_last_pred": 0.4679
   },
   "L1": {
    "J": 41.48,
    "CE": 2.600884427283911,
    "J_last": 54.7,
    "J_old": 40.011111111111106,
    "share_last_pred": 0.1553
   },
   "L9": {
    "J": 41.52,
    "CE": 2.584924872869967,
    "J_last": 54.1,
    "J_old": 40.12222222222222,
    "share_last_pred": 0.1541
   },
   "AFF": {
    "J": 41.47,
    "CE": 2.594254306157269,
    "J_last": 52.400000000000006,
    "J_old": 40.25555555555555,
    "share_last_pred": 0.1509
   },
   "L9AFF": {
    "J": 41.53,
    "CE": 2.578262947590103,
    "J_last": 52.400000000000006,
    "J_old": 40.32222222222222,
    "share_last_pred": 0.1498
   },
   "task_oracle_J": 74.79,
   "block2_oracle_J": 46.51,
   "y_sha": "c01f0aa5bb284f8c"
  },
  "260925921/hperm": {
   "params": {
    "L1": [
     [
      -2.7555979959706227
     ],
     [
      -2.602030735539276
     ]
    ],
    "L9": [
     [
      0.5950219064582694,
      1.0498645028727747,
      1.0755676596066215,
      0.9039898869660837,
      0.47742641899896987,
      0.6168730536607056,
      0.5394452968095197,
      0.23439049030164394,
      -2.1793431759245796
     ],
     [
      0.38402521146555463,
      1.0088889435778687,
      0.9069140207050941,
      0.9025490161682017,
      0.4622816237332691,
      0.5658464586458513,
      0.4423847676472932,
      0.19371724666472073,
      -2.096306358225629
     ]
    ],
    "AFF": [
     [
      -0.25420768125373217,
      -1.4761049146706644
     ],
     [
      -0.22377508145085107,
      -1.4833171224433317
     ]
    ],
    "L9AFF": [
     [
      0.5986539215843278,
      1.0498526288060697,
      1.0757156581818055,
      0.9027312294930974,
      0.4774477416557752,
      0.6182919240985422,
      0.5402228038007881,
      0.23515875779290585,
      -0.898087571336074,
      -0.2544034683617561
     ],
     [
      0.3891549501428306,
      1.0107488838196668,
      0.9090861652744666,
      0.9033511071230256,
      0.46416491314179414,
      0.5663910332271525,
      0.44441033061751745,
      0.19694829607807765,
      -0.9721533557295343,
      -0.22462985363593418
     ]
    ]
   },
   "raw": {
    "J": 34.02,
    "CE": 3.262302405078291,
    "J_last": 78.8,
    "J_old": 29.044444444444444,
    "share_last_pred": 0.5192
   },
   "L1": {
    "J": 38.33,
    "CE": 2.986432073718453,
    "J_last": 55.800000000000004,
    "J_old": 36.388888888888886,
    "share_last_pred": 0.177
   },
   "L9": {
    "J": 38.66,
    "CE": 2.94928107240667,
    "J_last": 55.400000000000006,
    "J_old": 36.8,
    "share_last_pred": 0.1787
   },
   "AFF": {
    "J": 38.3,
    "CE": 2.977091015901662,
    "J_last": 54.7,
    "J_old": 36.477777777777774,
    "share_last_pred": 0.1805
   },
   "L9AFF": {
    "J": 38.64,
    "CE": 2.9398734248354694,
    "J_last": 54.2,
    "J_old": 36.91111111111111,
    "share_last_pred": 0.1811
   },
   "task_oracle_J": 64.88000000000001,
   "block2_oracle_J": 43.57,
   "y_sha": "c76f4099de1807e4"
  },
  "260925922/hperm": {
   "params": {
    "L1": [
     [
      -2.2183089513560263
     ],
     [
      -2.1411643884437224
     ]
    ],
    "L9": [
     [
      0.48716366954947493,
      0.8978876290551596,
      0.6355209376318759,
      0.9009945564323388,
      0.5092276994480001,
      0.46174634952125126,
      0.34230169266932003,
      -0.14773462879044266,
      -1.7826293966903275
     ],
     [
      0.4180678630336598,
      0.9136675283275209,
      0.6957067337968397,
      1.022485705962192,
      0.45460077714620206,
      0.529595042126415,
      0.5145712703977927,
      0.02379665219714199,
      -1.6559413475277578
     ]
    ],
    "AFF": [
     [
      -0.04772064254138882,
      -1.9786522256547587
     ],
     [
      -0.09666275354797826,
      -1.6785614995171652
     ]
    ],
    "L9AFF": [
     [
      0.4869443300401426,
      0.8979268377639118,
      0.6351141807905786,
      0.9012315724819794,
      0.5085135046119382,
      0.46158282171722126,
      0.3417723949227654,
      -0.14684152363771838,
      -1.55199768098344,
      -0.045904828613994315
     ],
     [
      0.4174625246462576,
      0.9140843072587486,
      0.6944191096846543,
      1.0229212432634203,
      0.4540663589217662,
      0.5290407557189443,
      0.5131345814185326,
      0.025770709909409457,
      -1.199992538371962,
      -0.09522603774057611
     ]
    ]
   },
   "raw": {
    "J": 35.75,
    "CE": 3.1843034818428224,
    "J_last": 80.80000000000001,
    "J_old": 30.744444444444447,
    "share_last_pred": 0.4429
   },
   "L1": {
    "J": 38.41,
    "CE": 3.001359875967811,
    "J_last": 59.699999999999996,
    "J_old": 36.044444444444444,
    "share_last_pred": 0.167
   },
   "L9": {
    "J": 38.61,
    "CE": 2.9677195949162543,
    "J_last": 60.8,
    "J_old": 36.144444444444446,
    "share_last_pred": 0.1699
   },
   "AFF": {
    "J": 38.45,
    "CE": 3.000823788964803,
    "J_last": 59.5,
    "J_old": 36.11111111111111,
    "share_last_pred": 0.1672
   },
   "L9AFF": {
    "J": 38.519999999999996,
    "CE": 2.9672159727296874,
    "J_last": 60.3,
    "J_old": 36.1,
    "share_last_pred": 0.1705
   },
   "task_oracle_J": 64.14,
   "block2_oracle_J": 42.82,
   "y_sha": "3a7b5d3f1cfd6190"
  },
  "260925923/hperm": {
   "params": {
    "L1": [
     [
      -2.1594053344163155
     ],
     [
      -2.24416953769353
     ]
    ],
    "L9": [
     [
      0.3802598846900457,
      0.409759038851081,
      0.57474306384362,
      0.5295460639213752,
      0.6284475059981428,
      0.7603072173399543,
      0.735599019768582,
      -0.07191128731316854,
      -1.760136880791708
     ],
     [
      0.4785399553824399,
      0.4937102469916584,
      0.6072040035787979,
      0.6270846675244804,
      0.6083441073565659,
      0.6919627223734809,
      0.8276719907149922,
      -0.11170069706382535,
      -1.8160610696651986
     ]
    ],
    "AFF": [
     [
      -0.09325512641429598,
      -1.6977897928078787
     ],
     [
      -0.11001535192670582,
      -1.6889322888489209
     ]
    ],
    "L9AFF": [
     [
      0.38062463114868367,
      0.4104196538910273,
      0.5750752850425238,
      0.529586936582441,
      0.6285001481686376,
      0.759686927396718,
      0.7348003496321212,
      -0.0740762029950872,
      -1.2879217917221566,
      -0.09561353458866362
     ],
     [
      0.48077471103722585,
      0.49486838368154085,
      0.6082936750524696,
      0.6276143367597703,
      0.6092553897942465,
      0.6928312034750105,
      0.8279478296196666,
      -0.11249583214585882,
      -1.2438540993162983,
      -0.1134552458950729
     ]
    ]
   },
   "raw": {
    "J": 35.52,
    "CE": 3.1317754261388,
    "J_last": 83.3,
    "J_old": 30.211111111111112,
    "share_last_pred": 0.4426
   },
   "L1": {
    "J": 38.940000000000005,
    "CE": 2.9630470028371954,
    "J_last": 67.4,
    "J_old": 35.77777777777777,
    "share_last_pred": 0.1591
   },
   "L9": {
    "J": 39.11,
    "CE": 2.9351737611152227,
    "J_last": 66.8,
    "J_old": 36.03333333333333,
    "share_last_pred": 0.1584
   },
   "AFF": {
    "J": 38.9,
    "CE": 2.961433493568105,
    "J_last": 66.4,
    "J_old": 35.84444444444445,
    "share_last_pred": 0.1594
   },
   "L9AFF": {
    "J": 39.1,
    "CE": 2.9334721014844725,
    "J_last": 66.4,
    "J_old": 36.06666666666667,
    "share_last_pred": 0.1597
   },
   "task_oracle_J": 64.3,
   "block2_oracle_J": 42.95,
   "y_sha": "4f6c0f4333a7987e"
  },
  "260925924/hperm": {
   "params": {
    "L1": [
     [
      -1.9175178541790217
     ],
     [
      -2.0368939523233447
     ]
    ],
    "L9": [
     [
      0.5987231603706957,
      0.767417285021496,
      0.7815745809435944,
      0.729574460390666,
      0.5777777175057179,
      0.6005911946532698,
      0.45430001063353687,
      -0.0908321687249925,
      -1.4262113737564273
     ],
     [
      0.6318556422575079,
      0.72873815504466,
      0.8179250842172747,
      0.7188895603985161,
      0.46421183834953167,
      0.46106562844606175,
      0.3706168549585175,
      -0.21812922747360278,
      -1.592627678659691
     ]
    ],
    "AFF": [
     [
      -0.06544448333455538,
      -1.6203254965393694
     ],
     [
      -0.10007664841668613,
      -1.5934184054045457
     ]
    ],
    "L9AFF": [
     [
      0.5976966037694127,
      0.7664550802770639,
      0.7798695062636989,
      0.7278173595406071,
      0.5764533705980871,
      0.5988061576783228,
      0.452646288957808,
      -0.09239311431635351,
      -1.141182985616268,
      -0.06299931694725425
     ],
     [
      0.6300009677763357,
      0.7265913953130791,
      0.815247712643722,
      0.7165869292585391,
      0.46221505592187195,
      0.4580243034695546,
      0.3687037725775835,
      -0.21990134618292775,
      -1.1664362876186023,
      -0.09649955468327556
     ]
    ]
   },
   "raw": {
    "J": 35.5,
    "CE": 3.176902238944375,
    "J_last": 74.0,
    "J_old": 31.222222222222225,
    "share_last_pred": 0.3925
   },
   "L1": {
    "J": 37.85,
    "CE": 3.0333882751382335,
    "J_last": 57.3,
    "J_old": 35.68888888888889,
    "share_last_pred": 0.162
   },
   "L9": {
    "J": 37.92,
    "CE": 3.0031067542584102,
    "J_last": 57.4,
    "J_old": 35.75555555555556,
    "share_last_pred": 0.165
   },
   "AFF": {
    "J": 37.86,
    "CE": 3.032547437622727,
    "J_last": 56.49999999999999,
    "J_old": 35.788888888888884,
    "share_last_pred": 0.1601
   },
   "L9AFF": {
    "J": 37.91,
    "CE": 3.002323099190315,
    "J_last": 56.599999999999994,
    "J_old": 35.833333333333336,
    "share_last_pred": 0.1628
   },
   "task_oracle_J": 63.739999999999995,
   "block2_oracle_J": 42.49,
   "y_sha": "87afd2a5aeeba9be"
  },
  "260925941/hperm": {
   "params": {
    "L1": [
     [
      -2.459728034777601
     ],
     [
      -2.471634572220326
     ]
    ],
    "L9": [
     [
      0.50729986962019,
      0.5008648013633604,
      0.5204585156073879,
      0.39374769787765956,
      0.5827058767805023,
      0.625151400334942,
      0.18741647529225364,
      0.05438047204250782,
      -2.1114848824946906
     ],
     [
      0.34038685841692956,
      0.5080865318002523,
      0.4868183498929146,
      0.493759231577597,
      0.3845963148991744,
      0.6040260761020722,
      -0.008171708052452783,
      -0.021228547748945274,
      -2.1861774381719745
     ]
    ],
    "AFF": [
     [
      -0.14212563980001716,
      -1.7440534883474679
     ],
     [
      -0.2035800357894866,
      -1.4832379660351656
     ]
    ],
    "L9AFF": [
     [
      0.5066320480291244,
      0.5016485822728693,
      0.5219897764735917,
      0.3966638647574414,
      0.5866652407071323,
      0.6272854925703746,
      0.18806420126470919,
      0.05600944839587329,
      -1.3836289626544678,
      -0.14441793335703507
     ],
     [
      0.3397368814521245,
      0.5089332984282923,
      0.48790350382547404,
      0.49612376017257853,
      0.3898474130159164,
      0.6037342198851582,
      -0.010052864976341955,
      -0.020414674146625768,
      -1.1872852115619315,
      -0.20576009808039367
     ]
    ]
   },
   "raw": {
    "J": 34.73,
    "CE": 3.230174688062009,
    "J_last": 81.0,
    "J_old": 29.58888888888889,
    "share_last_pred": 0.4673
   },
   "L1": {
    "J": 38.29,
    "CE": 3.0093120618762486,
    "J_last": 62.7,
    "J_old": 35.57777777777778,
    "share_last_pred": 0.1589
   },
   "L9": {
    "J": 38.47,
    "CE": 2.994912196773095,
    "J_last": 63.1,
    "J_old": 35.733333333333334,
    "share_last_pred": 0.1599
   },
   "AFF": {
    "J": 38.26,
    "CE": 3.004874334150805,
    "J_last": 61.9,
    "J_old": 35.63333333333333,
    "share_last_pred": 0.158
   },
   "L9AFF": {
    "J": 38.4,
    "CE": 2.99035903272652,
    "J_last": 62.6,
    "J_old": 35.71111111111111,
    "share_last_pred": 0.16
   },
   "task_oracle_J": 62.63999999999999,
   "block2_oracle_J": 42.230000000000004,
   "y_sha": "3ad9fd200030e65b"
  },
  "260925942/hperm": {
   "params": {
    "L1": [
     [
      -3.114798697061868
     ],
     [
      -3.0431639311701435
     ]
    ],
    "L9": [
     [
      0.706916360204473,
      0.6760485601199856,
      0.7998989880523796,
      0.5217842822081612,
      0.6405953269796111,
      0.6408377926179748,
      0.5477062785451589,
      0.5717535008714604,
      -2.5606467344472197
     ],
     [
      0.6128781220546057,
      0.48108642183883715,
      0.7090221223565614,
      0.3567863518887212,
      0.5239578964985955,
      0.466983651973125,
      0.2842236884292295,
      0.4627373145654464,
      -2.623104022926694
     ]
    ],
    "AFF": [
     [
      -0.17161953577584607,
      -2.1386552345072363
     ],
     [
      -0.12355434451428127,
      -2.3245730679573784
     ]
    ],
    "L9AFF": [
     [
      0.705992634808508,
      0.674065546341153,
      0.8007490082315922,
      0.5208874793803856,
      0.6399322355479299,
      0.6390298327315762,
      0.5469418844707603,
      0.5692459284821557,
      -1.5867812214625847,
      -0.17151563650233814
     ],
     [
      0.6118570104502811,
      0.4802865773324207,
      0.7098212557434523,
      0.35609659204318317,
      0.5244958961892132,
      0.4658499355965248,
      0.28410618668692705,
      0.4607782006457246,
      -1.9047564743674537,
      -0.12358939344957594
     ]
    ]
   },
   "raw": {
    "J": 32.019999999999996,
    "CE": 3.4270712301267094,
    "J_last": 87.7,
    "J_old": 25.833333333333336,
    "share_last_pred": 0.5153
   },
   "L1": {
    "J": 37.3,
    "CE": 3.097904906823174,
    "J_last": 70.7,
    "J_old": 33.58888888888889,
    "share_last_pred": 0.1617
   },
   "L9": {
    "J": 37.11,
    "CE": 3.08445368361416,
    "J_last": 70.5,
    "J_old": 33.4,
    "share_last_pred": 0.1612
   },
   "AFF": {
    "J": 37.32,
    "CE": 3.0949405100905745,
    "J_last": 70.5,
    "J_old": 33.63333333333333,
    "share_last_pred": 0.1646
   },
   "L9AFF": {
    "J": 37.13,
    "CE": 3.0814847755289576,
    "J_last": 70.19999999999999,
    "J_old": 33.455555555555556,
    "share_last_pred": 0.1633
   },
   "task_oracle_J": 62.25000000000001,
   "block2_oracle_J": 40.77,
   "y_sha": "f384009249be8284"
  },
  "260925943/hperm": {
   "params": {
    "L1": [
     [
      -3.0679971517710887
     ],
     [
      -3.2224644242525806
     ]
    ],
    "L9": [
     [
      0.9593780371714791,
      0.8610171592438913,
      1.1525194590330907,
      0.8638030574107164,
      1.1231200118485658,
      1.000302415505546,
      0.6352393100070116,
      0.4605097877295289,
      -2.3563441450523106
     ],
     [
      0.9305626943861853,
      0.8561160291973196,
      0.9863241709788048,
      0.7845153839052397,
      1.117001154384218,
      0.9286602754589887,
      0.5698739145965708,
      0.3063440844344303,
      -2.563103505272125
     ]
    ],
    "AFF": [
     [
      -0.1790181104952759,
      -2.005387623436203
     ],
     [
      -0.1995548939439574,
      -1.9883509608136538
     ]
    ],
    "L9AFF": [
     [
      0.9625733190255933,
      0.8642823995410263,
      1.1547465781729234,
      0.8698155875064945,
      1.125087599934107,
      1.00431829394833,
      0.638528194264821,
      0.4657835986435117,
      -1.2592481298734195,
      -0.18447832636068
     ],
     [
      0.9341980013835771,
      0.8603748621053992,
      0.9884680623363014,
      0.7914330318428859,
      1.1190209234231385,
      0.9338153183914382,
      0.5728141303341552,
      0.311428180342278,
      -1.2964385922450765,
      -0.20475809101579218
     ]
    ]
   },
   "raw": {
    "J": 35.08,
    "CE": 3.213219034174947,
    "J_last": 91.7,
    "J_old": 28.78888888888889,
    "share_last_pred": 0.4557
   },
   "L1": {
    "J": 39.86,
    "CE": 2.9519470178811753,
    "J_last": 77.7,
    "J_old": 35.65555555555556,
    "share_last_pred": 0.1491
   },
   "L9": {
    "J": 40.27,
    "CE": 2.9062853397398665,
    "J_last": 78.3,
    "J_old": 36.044444444444444,
    "share_last_pred": 0.1499
   },
   "AFF": {
    "J": 39.879999999999995,
    "CE": 2.946770600104735,
    "J_last": 78.0,
    "J_old": 35.644444444444446,
    "share_last_pred": 0.1541
   },
   "L9AFF": {
    "J": 40.29,
    "CE": 2.9008726599435373,
    "J_last": 78.5,
    "J_old": 36.044444444444444,
    "share_last_pred": 0.1553
   },
   "task_oracle_J": 65.35,
   "block2_oracle_J": 42.88,
   "y_sha": "20ed4650545dc3a9"
  },
  "260925944/hperm": {
   "params": {
    "L1": [
     [
      -3.0183728398924323
     ],
     [
      -3.064386863831936
     ]
    ],
    "L9": [
     [
      0.4481520860748449,
      1.077708052188171,
      0.8372963944757096,
      0.8991786652677836,
      0.9380737565807903,
      0.6298268738535103,
      0.6840259130723894,
      0.1262960519394417,
      -2.436501587162381
     ],
     [
      0.35200647546209834,
      0.9609670560306515,
      0.7176693656158434,
      0.9671786869058923,
      0.9649027459770246,
      0.6766004642108515,
      0.7032035811543113,
      0.13868021779836334,
      -2.492717171601875
     ]
    ],
    "AFF": [
     [
      -0.23839826344979226,
      -1.7666997622486582
     ],
     [
      -0.28586578514590366,
      -1.6054297835154838
     ]
    ],
    "L9AFF": [
     [
      0.44529435525562383,
      1.0772038262509729,
      0.8381352027382575,
      0.8944017762798707,
      0.9397742532096865,
      0.6278150889325954,
      0.6823198345505036,
      0.12758509678529975,
      -1.1886374935832291,
      -0.23785601057080447
     ],
     [
      0.3476365317956843,
      0.9581914650984833,
      0.7163454988946227,
      0.9582492972008743,
      0.9648838380783287,
      0.6717132840205093,
      0.7001169105378878,
      0.13751508140308633,
      -1.0488591624261239,
      -0.28328998703759867
     ]
    ]
   },
   "raw": {
    "J": 33.03,
    "CE": 3.3852866344892574,
    "J_last": 78.10000000000001,
    "J_old": 28.022222222222222,
    "share_last_pred": 0.5572
   },
   "L1": {
    "J": 39.07,
    "CE": 3.0113886086738892,
    "J_last": 60.199999999999996,
    "J_old": 36.72222222222222,
    "share_last_pred": 0.1734
   },
   "L9": {
    "J": 39.11,
    "CE": 2.971096920857992,
    "J_last": 59.0,
    "J_old": 36.9,
    "share_last_pred": 0.1763
   },
   "AFF": {
    "J": 39.11,
    "CE": 3.000958195611302,
    "J_last": 58.5,
    "J_old": 36.955555555555556,
    "share_last_pred": 0.1721
   },
   "L9AFF": {
    "J": 39.23,
    "CE": 2.9607453341162437,
    "J_last": 58.099999999999994,
    "J_old": 37.13333333333333,
    "share_last_pred": 0.1743
   },
   "task_oracle_J": 62.71,
   "block2_oracle_J": 42.92,
   "y_sha": "c01f0aa5bb284f8c"
  }
 }
}

==> anc/supplementary_material/data/v9/A0H/A0H_FREEZE.sha256 <==
ffe2d2260cbfd85949b3eed90a9a7c6fa663f9359d6d9e8480ac42200c7c91e9  a0h_cal.py
9064dcc615236f5bf577cf44028c9795b800bd21cc357fce9431bb10818d9281  b4c_blockcal.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py


==> anc/supplementary_material/data/v9/A0H/A0H_MERGED.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT_DESCRIPTIVE",
 "inputs": [
  "A0H_boxG.json",
  "A0H_boxH.json",
  "A0H_boxFdata.json"
 ],
 "gate_fail": [],
 "studies": {
  "DD": {
   "roots": [
    "260919504",
    "260919505",
    "260919506",
    "260919507",
    "260919508"
   ],
   "pairs": {
    "full-hperm": {
     "U": {
      "n": 5,
      "mean": 4.772,
      "lo": 3.6451805151239007,
      "hi": 5.8988194848761
     },
     "U_star": {
      "n": 5,
      "mean": 4.45,
      "lo": 3.816994871265045,
      "hi": 5.083005128734955
     },
     "block": {
      "n": 5,
      "mean": 5.152000000000001,
      "lo": 4.020435962301177,
      "hi": 6.283564037698825
     },
     "task_oracle": {
      "n": 5,
      "mean": 14.533999999999997,
      "lo": 12.539580705636903,
      "hi": 16.52841929436309
     },
     "condCE": {
      "n": 5,
      "mean": -0.4925806710193526,
      "lo": -0.5500548329097816,
      "hi": -0.43510650912892357
     },
     "per_root": {
      "U": [
       5.930000000000007,
       4.68,
       3.6400000000000006,
       5.379999999999999,
       4.229999999999997
      ],
      "U_star": [
       5.210000000000008,
       4.419999999999995,
       3.960000000000001,
       4.019999999999996,
       4.640000000000001
      ]
     }
    }
   }
  },
  "TH": {
   "roots": [
    "260919301",
    "260919302",
    "260919303"
   ],
   "pairs": {
    "full-perm": {
     "U": {
      "n": 3,
      "mean": 6.006666666666668,
      "lo": 4.208052607027311,
      "hi": 7.805280726306024
     },
     "U_star": {
      "n": 3,
      "mean": 5.916666666666667,
      "lo": 4.680990213763862,
      "hi": 7.152343119569472
     },
     "block": {
      "n": 3,
      "mean": 6.849999999999999,
      "lo": 5.619912795824209,
      "hi": 8.080087204175788
     },
     "task_oracle": {
      "n": 3,
      "mean": 17.086666666666666,
      "lo": 15.74216896342235,
      "hi": 18.43116436991098
     },
     "condCE": {
      "n": 3,
      "mean": -0.7638894495902759,
      "lo": -0.8293695197868185,
      "hi": -0.6984093793937334
     },
     "per_root": {
      "U": [
       6.260000000000002,
       6.570000000000002,
       5.1899999999999995
      ],
      "U_star": [
       6.440000000000001,
       5.449999999999999,
       5.859999999999999
      ]
     }
    },
    "full-iso": {
     "U": {
      "n": 3,
      "mean": 3.8466666666666676,
      "lo": 2.763191462294447,
      "hi": 4.930141871038888
     },
     "U_star": {
      "n": 3,
      "mean": 5.03,
      "lo": 3.803177964146792,
      "hi": 6.256822035853208
     },
     "block": {
      "n": 3,
      "mean": 4.856666666666666,
      "lo": 4.0531207502001285,
      "hi": 5.660212583133203
     },
     "task_oracle": {
      "n": 3,
      "mean": 9.313333333333333,
      "lo": 8.23786139692068,
      "hi": 10.388805269745985
     },
     "condCE": {
      "n": 3,
      "mean": -0.6815419453746756,
      "lo": -0.8450625853576262,
      "hi": -0.518021305391725
     },
     "per_root": {
      "U": [
       4.350000000000001,
       3.610000000000003,
       3.5799999999999983
      ],
      "U_star": [
       4.759999999999998,
       4.73,
       5.600000000000001
      ]
     }
    },
    "iso-perm": {
     "U": {
      "n": 3,
      "mean": 2.16,
      "lo": 0.39906347762885863,
      "hi": 3.9209365223711417
     },
     "U_star": {
      "n": 3,
      "mean": 0.8866666666666667,
      "lo": -0.913147822010411,
      "hi": 2.6864811553437447
     },
     "block": {
      "n": 3,
      "mean": 1.9933333333333334,
      "lo": 0.2342667912041263,
      "hi": 3.7523998754625403
     },
     "task_oracle": {
      "n": 3,
      "mean": 7.773333333333333,
      "lo": 7.219903725816044,
      "hi": 8.326762940850623
     },
     "condCE": {
      "n": 3,
      "mean": -0.08234750421560033,
      "lo": -0.2138791955551619,
      "hi": 0.04918418712396125
     },
     "per_root": {
      "U": [
       1.9100000000000001,
       2.959999999999999,
       1.6100000000000012
      ],
      "U_star": [
       1.6800000000000033,
       0.7199999999999989,
       0.259999999999998
      ]
     }
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/A0H/A0H_boxFdata.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "models": {
  "DD/260919504/full": {
   "base": {
    "CE": 3.1034469089692087,
    "J": 34.760000000000005,
    "J_A": 29.288888888888888,
    "J_B": 84.0,
    "soft_mass_B": 0.392172107020619,
    "hard_share_B": 0.4975
   },
   "cal": {
    "CE": 2.6803673569996667,
    "J": 39.45,
    "J_A": 37.53333333333334,
    "J_B": 56.699999999999996,
    "soft_mass_B": 0.09999203204255733,
    "hard_share_B": 0.1469
   },
   "betas": [
    -3.4221364350074266,
    -3.4588580952249988,
    -3.4661294966876577,
    -3.4582943530813273,
    -3.4709187794299137
   ],
   "inv": {
    "cond_CE": 2.4234992856664834,
    "group_oracle_J": 44.64
   },
   "task_oracle_J": 74.42999999999999,
   "folds_sha": "6d48b299cdbe572a"
  },
  "DD/260919505/full": {
   "base": {
    "CE": 3.0433316937503925,
    "J": 35.07,
    "J_A": 29.433333333333334,
    "J_B": 85.8,
    "soft_mass_B": 0.39490771011443176,
    "hard_share_B": 0.5133
   },
   "cal": {
    "CE": 2.6114658509510793,
    "J": 41.699999999999996,
    "J_A": 39.38888888888889,
    "J_B": 62.5,
    "soft_mass_B": 0.10001519825566445,
    "hard_share_B": 0.1489
   },
   "betas": [
    -3.5636960175558983,
    -3.560820611172274,
    -3.5198112375825517,
    -3.53669750058223,
    -3.5720356063475434
   ],
   "inv": {
    "cond_CE": 2.378908869977641,
    "group_oracle_J": 46.78
   },
   "task_oracle_J": 74.83999999999999,
   "folds_sha": "6d48b299cdbe572a"
  },
  "DD/260919504/hperm": {
   "base": {
    "CE": 3.7543628261372826,
    "J": 28.83,
    "J_A": 22.522222222222222,
    "J_B": 85.6,
    "soft_mass_B": 0.44907689059966777,
    "hard_share_B": 0.6134
   },
   "cal": {
    "CE": 3.2309435628086436,
    "J": 34.239999999999995,
    "J_A": 31.15555555555555,
    "J_B": 62.0,
    "soft_mass_B": 0.1000069589262944,
    "hard_share_B": 0.1665
   },
   "betas": [
    -3.639807554616583,
    -3.624009163183037,
    -3.6824967647330897,
    -3.6542510852047787,
    -3.6649242684725563
   ],
   "inv": {
    "cond_CE": 2.9811089820401064,
    "group_oracle_J": 38.37
   },
   "task_oracle_J": 58.84,
   "folds_sha": "6d48b299cdbe572a"
  },
  "DD/260919505/hperm": {
   "base": {
    "CE": 3.66292056932177,
    "J": 30.39,
    "J_A": 23.933333333333334,
    "J_B": 88.5,
    "soft_mass_B": 0.4458821317058173,
    "hard_share_B": 0.6152
   },
   "cal": {
    "CE": 3.1050604221716878,
    "J": 37.28,
    "J_A": 33.71111111111111,
    "J_B": 69.39999999999999,
    "soft_mass_B": 0.10001620823628696,
    "hard_share_B": 0.1706
   },
   "betas": [
    -4.032780413615608,
    -3.9428714010986017,
    -3.9748168686558056,
    -3.955499698675567,
    -4.015729909232585
   ],
   "inv": {
    "cond_CE": 2.8776299902884666,
    "group_oracle_J": 41.05
   },
   "task_oracle_J": 61.67,
   "folds_sha": "6d48b299cdbe572a"
  },
  "TH/260919301/full": {
   "base": {
    "CE": 4.005258949287301,
    "J": 20.66,
    "J_A": 15.211111111111112,
    "J_B": 69.69999999999999,
    "soft_mass_B": 0.3121719535174465,
    "hard_share_B": 0.5241
   },
   "cal": {
    "CE": 3.8208950880778705,
    "J": 23.06,
    "J_A": 20.144444444444446,
    "J_B": 49.3,
    "soft_mass_B": 0.09999830738389849,
    "hard_share_B": 0.165
   },
   "betas": [
    -2.0551623791609073,
    -2.0338471259054254,
    -2.0463096429309315,
    -2.0470901111851143,
    -2.056113080105469
   ],
   "inv": {
    "cond_CE": 3.552766176163248,
    "group_oracle_J": 27.139999999999997
   },
   "task_oracle_J": 51.83,
   "folds_sha": "e9f44f1cb4ea248e"
  },
  "TH/260919301/iso": {
   "base": {
    "CE": 4.6439056670548675,
    "J": 16.31,
    "J_A": 10.677777777777777,
    "J_B": 67.0,
    "soft_mass_B": 0.26368060290056167,
    "hard_share_B": 0.6476
   },
   "cal": {
    "CE": 4.531705385938967,
    "J": 18.3,
    "J_A": 14.777777777777779,
    "J_B": 50.0,
    "soft_mass_B": 0.10000684017154493,
    "hard_share_B": 0.2502
   },
   "betas": [
    -1.604145658995765,
    -1.5888668358911877,
    -1.5876237254782075,
    -1.6007211455391386,
    -1.5922549564370345
   ],
   "inv": {
    "cond_CE": 4.232204224338675,
    "group_oracle_J": 22.39
   },
   "task_oracle_J": 42.34,
   "folds_sha": "e9f44f1cb4ea248e"
  },
  "TH/260919301/perm": {
   "base": {
    "CE": 4.956284701909208,
    "J": 14.399999999999999,
    "J_A": 8.044444444444444,
    "J_B": 71.6,
    "soft_mass_B": 0.404880330432753,
    "hard_share_B": 0.725
   },
   "cal": {
    "CE": 4.618939626989229,
    "J": 16.619999999999997,
    "J_A": 12.533333333333333,
    "J_B": 53.400000000000006,
    "soft_mass_B": 0.10000006484994457,
    "hard_share_B": 0.1991
   },
   "betas": [
    -2.715097626722992,
    -2.696249211496811,
    -2.699943272053128,
    -2.7230897708749335,
    -2.7062506151184547
   ],
   "inv": {
    "cond_CE": 4.339469270208233,
    "group_oracle_J": 19.73
   },
   "task_oracle_J": 34.31,
   "folds_sha": "e9f44f1cb4ea248e"
  }
 },
 "manifest": [
  {
   "study": "DD",
   "arm": "full",
   "seed": 260919504,
   "file": "final_DD_full_s260919504_ces-hdir-der_seq-cifar100_None_500_50_20260919-185825_b26f6dd4_last.pt",
   "J": 34.760000000000005,
   "J_log": 34.769999999999996,
   "log": "/workspace/ces/nexta0h/boxF_import/results/waveDD/logs/DD_full_s260919504.log",
   "sha16": "86b91ec748530bfd",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "DD",
   "arm": "full",
   "seed": 260919505,
   "file": "final_DD_full_s260919505_ces-hdir-der_seq-cifar100_None_500_50_20260919-185849_99e98a2c_last.pt",
   "J": 35.07,
   "J_log": 35.06,
   "log": "/workspace/ces/nexta0h/boxF_import/results/waveDD/logs/DD_full_s260919505.log",
   "sha16": "12c4b22a6063f396",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "DD",
   "arm": "hperm",
   "seed": 260919504,
   "file": "final_DD_hperm_s260919504_ces-hdir-der_seq-cifar100_None_500_50_20260919-185837_83c68c3b_last.pt",
   "J": 28.83,
   "J_log": 28.839999999999996,
   "log": "/workspace/ces/nexta0h/boxF_import/results/waveDD/logs/DD_hperm_s260919504.log",
   "sha16": "8866794cd4a1c789",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "DD",
   "arm": "hperm",
   "seed": 260919505,
   "file": "final_DD_hperm_s260919505_ces-hdir-der_seq-cifar100_None_500_50_20260919-185901_735d33d4_last.pt",
   "J": 30.39,
   "J_log": 30.389999999999997,
   "log": "/workspace/ces/nexta0h/boxF_import/results/waveDD/logs/DD_hperm_s260919505.log",
   "sha16": "51104d61cccd7cce",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "TH",
   "arm": "full",
   "seed": 260919301,
   "file": "final_TH_full_s260919301_ces-nstat_seq-tinyimg_None_500_100_20260919-103452_f047ec67_last.pt",
   "J": 20.66,
   "J_log": 20.66,
   "log": "/workspace/ces/nexta0h/boxF_import/results/waveTH/logs/TH_full_s260919301.log",
   "sha16": "2ac6060f28b31434",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "TH",
   "arm": "iso",
   "seed": 260919301,
   "file": "final_TH_iso_s260919301_ces-iso_seq-tinyimg_None_500_100_20260919-103552_d3af426f_last.pt",
   "J": 16.31,
   "J_log": 16.310000000000002,
   "log": "/workspace/ces/nexta0h/boxF_import/results/waveTH/logs/TH_iso_s260919301.log",
   "sha16": "7b85c00e9913e312",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "TH",
   "arm": "perm",
   "seed": 260919301,
   "file": "final_TH_perm_s260919301_ces-nstat_seq-tinyimg_None_500_100_20260919-103652_1159915a_last.pt",
   "J": 14.399999999999999,
   "J_log": 14.4,
   "log": "/workspace/ces/nexta0h/boxF_import/results/waveTH/logs/TH_perm_s260919301.log",
   "sha16": "2c80ecb38de35928",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  }
 ]
}

==> anc/supplementary_material/data/v9/A0H/A0H_boxG.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "models": {
  "DD/260919506/full": {
   "base": {
    "CE": 3.041425824009387,
    "J": 34.9,
    "J_A": 29.522222222222222,
    "J_B": 83.3,
    "soft_mass_B": 0.38564212825313,
    "hard_share_B": 0.5011
   },
   "cal": {
    "CE": 2.650600570306238,
    "J": 40.2,
    "J_A": 38.522222222222226,
    "J_B": 55.300000000000004,
    "soft_mass_B": 0.09999572458929953,
    "hard_share_B": 0.134
   },
   "betas": [
    -3.368998310682616,
    -3.3847329029921633,
    -3.363470646323032,
    -3.320152562004627,
    -3.3446740865497935
   ],
   "inv": {
    "cond_CE": 2.3982320499679743,
    "group_oracle_J": 45.46
   },
   "task_oracle_J": 73.72,
   "folds_sha": "6d48b299cdbe572a"
  },
  "DD/260919507/full": {
   "base": {
    "CE": 3.07039233418875,
    "J": 33.87,
    "J_A": 28.72222222222222,
    "J_B": 80.2,
    "soft_mass_B": 0.36792165304827656,
    "hard_share_B": 0.4822
   },
   "cal": {
    "CE": 2.7209598466749565,
    "J": 39.03,
    "J_A": 36.788888888888884,
    "J_B": 59.199999999999996,
    "soft_mass_B": 0.10001270383799114,
    "hard_share_B": 0.143
   },
   "betas": [
    -3.1567013585375623,
    -3.1493512794071625,
    -3.1503173759779974,
    -3.102399541867067,
    -3.145627976459264
   ],
   "inv": {
    "cond_CE": 2.4880512720325885,
    "group_oracle_J": 43.16
   },
   "task_oracle_J": 71.84,
   "folds_sha": "6d48b299cdbe572a"
  },
  "DD/260919506/hperm": {
   "base": {
    "CE": 3.467740366334867,
    "J": 31.259999999999998,
    "J_A": 25.355555555555554,
    "J_B": 84.39999999999999,
    "soft_mass_B": 0.39795891348921275,
    "hard_share_B": 0.5809
   },
   "cal": {
    "CE": 3.0984926529342256,
    "J": 36.24,
    "J_A": 33.62222222222222,
    "J_B": 59.8,
    "soft_mass_B": 0.0999992238807839,
    "hard_share_B": 0.1544
   },
   "betas": [
    -3.047809920574406,
    -3.0380872386841267,
    -3.0581601074097406,
    -3.018650363777809,
    -3.026286865469295
   ],
   "inv": {
    "cond_CE": 2.859912190772372,
    "group_oracle_J": 40.75
   },
   "task_oracle_J": 59.89,
   "folds_sha": "6d48b299cdbe572a"
  },
  "DD/260919507/hperm": {
   "base": {
    "CE": 3.6903541787029166,
    "J": 28.49,
    "J_A": 22.41111111111111,
    "J_B": 83.2,
    "soft_mass_B": 0.45182355079572306,
    "hard_share_B": 0.6224
   },
   "cal": {
    "CE": 3.159982239386729,
    "J": 35.010000000000005,
    "J_A": 31.988888888888887,
    "J_B": 62.2,
    "soft_mass_B": 0.10002271506044802,
    "hard_share_B": 0.1666
   },
   "betas": [
    -3.730648880844356,
    -3.732508681916224,
    -3.7482694755796686,
    -3.6569484104803918,
    -3.7056639299677716
   ],
   "inv": {
    "cond_CE": 2.9248730031285173,
    "group_oracle_J": 39.25
   },
   "task_oracle_J": 58.58,
   "folds_sha": "6d48b299cdbe572a"
  },
  "TH/260919302/full": {
   "base": {
    "CE": 4.043845330929411,
    "J": 20.330000000000002,
    "J_A": 14.933333333333335,
    "J_B": 68.89999999999999,
    "soft_mass_B": 0.358077749948713,
    "hard_share_B": 0.5848
   },
   "cal": {
    "CE": 3.7895176364852734,
    "J": 23.27,
    "J_A": 20.655555555555555,
    "J_B": 46.800000000000004,
    "soft_mass_B": 0.10000247217727513,
    "hard_share_B": 0.1768
   },
   "betas": [
    -2.355745715871559,
    -2.3411469386290342,
    -2.3373331820212515,
    -2.3616501838910597,
    -2.3597805224329793
   ],
   "inv": {
    "cond_CE": 3.511239237637214,
    "group_oracle_J": 27.639999999999997
   },
   "task_oracle_J": 52.080000000000005,
   "folds_sha": "e9f44f1cb4ea248e"
  },
  "TH/260919302/iso": {
   "base": {
    "CE": 4.53035668135912,
    "J": 16.72,
    "J_A": 11.622222222222224,
    "J_B": 62.6,
    "soft_mass_B": 0.26486293432019903,
    "hard_share_B": 0.614
   },
   "cal": {
    "CE": 4.421055042636259,
    "J": 18.54,
    "J_A": 15.355555555555556,
    "J_B": 47.199999999999996,
    "soft_mass_B": 0.10000889416220422,
    "hard_share_B": 0.251
   },
   "betas": [
    -1.5273019169281956,
    -1.5288343561836562,
    -1.537172133576354,
    -1.5433608707885198,
    -1.527525138771923
   ],
   "inv": {
    "cond_CE": 4.128032437006279,
    "group_oracle_J": 23.04
   },
   "task_oracle_J": 43.26,
   "folds_sha": "e9f44f1cb4ea248e"
  },
  "TH/260919302/perm": {
   "base": {
    "CE": 5.149164940588778,
    "J": 13.76,
    "J_A": 7.211111111111111,
    "J_B": 72.7,
    "soft_mass_B": 0.5010411653605326,
    "hard_share_B": 0.8064
   },
   "cal": {
    "CE": 4.547837158934374,
    "J": 17.82,
    "J_A": 13.81111111111111,
    "J_B": 53.900000000000006,
    "soft_mass_B": 0.10001618842844967,
    "hard_share_B": 0.198
   },
   "betas": [
    -3.7604132181105614,
    -3.788467580247695,
    -3.7919330270536635,
    -3.8088769154346425,
    -3.7974393780511386
   ],
   "inv": {
    "cond_CE": 4.246272950357141,
    "group_oracle_J": 20.97
   },
   "task_oracle_J": 35.6,
   "folds_sha": "e9f44f1cb4ea248e"
  }
 },
 "manifest": [
  {
   "study": "DD",
   "arm": "full",
   "seed": 260919506,
   "file": "final_DD_full_s260919506_ces-hdir-der_seq-cifar100_None_500_50_20260919-192831_b33295a5_last.pt",
   "J": 34.9,
   "J_log": 34.9,
   "log": "/workspace/ces/results/waveDD/logs/DD_full_s260919506.log",
   "sha16": "f8bc1ef417cd0170",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "DD",
   "arm": "full",
   "seed": 260919507,
   "file": "final_DD_full_s260919507_ces-hdir-der_seq-cifar100_None_500_50_20260919-192855_045743d9_last.pt",
   "J": 33.87,
   "J_log": 33.87,
   "log": "/workspace/ces/results/waveDD/logs/DD_full_s260919507.log",
   "sha16": "a227d144d8599a80",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "DD",
   "arm": "hperm",
   "seed": 260919506,
   "file": "final_DD_hperm_s260919506_ces-hdir-der_seq-cifar100_None_500_50_20260919-192843_00d7afa7_last.pt",
   "J": 31.259999999999998,
   "J_log": 31.259999999999998,
   "log": "/workspace/ces/results/waveDD/logs/DD_hperm_s260919506.log",
   "sha16": "c498cb91e00cfac1",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "DD",
   "arm": "hperm",
   "seed": 260919507,
   "file": "final_DD_hperm_s260919507_ces-hdir-der_seq-cifar100_None_500_50_20260919-192907_000d0411_last.pt",
   "J": 28.49,
   "J_log": 28.49,
   "log": "/workspace/ces/results/waveDD/logs/DD_hperm_s260919507.log",
   "sha16": "4972ebb356b4f81b",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "TH",
   "arm": "full",
   "seed": 260919302,
   "file": "final_TH_full_s260919302_ces-nstat_seq-tinyimg_None_500_100_20260919-104503_c6999685_last.pt",
   "J": 20.330000000000002,
   "J_log": 20.339999999999996,
   "log": "/workspace/ces/results/waveTH/logs/TH_full_s260919302.log",
   "sha16": "c8892a7f65abc434",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "TH",
   "arm": "iso",
   "seed": 260919302,
   "file": "final_TH_iso_s260919302_ces-iso_seq-tinyimg_None_500_100_20260919-104603_7d9d4725_last.pt",
   "J": 16.72,
   "J_log": 16.720000000000002,
   "log": "/workspace/ces/results/waveTH/logs/TH_iso_s260919302.log",
   "sha16": "363e386c23b40219",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "TH",
   "arm": "perm",
   "seed": 260919302,
   "file": "final_TH_perm_s260919302_ces-nstat_seq-tinyimg_None_500_100_20260919-104703_7f7d5254_last.pt",
   "J": 13.76,
   "J_log": 13.75,
   "log": "/workspace/ces/results/waveTH/logs/TH_perm_s260919302.log",
   "sha16": "e704bf9f31d7b5ac",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  }
 ]
}

==> anc/supplementary_material/data/v9/A0H/A0H_boxH.json <==
{
 "identity": "POSTHOC_TEST_CROSSFIT",
 "models": {
  "DD/260919508/full": {
   "base": {
    "CE": 3.136428524191972,
    "J": 34.61,
    "J_A": 28.666666666666668,
    "J_B": 88.1,
    "soft_mass_B": 0.38616101649138085,
    "hard_share_B": 0.4925
   },
   "cal": {
    "CE": 2.712857789040731,
    "J": 40.48,
    "J_A": 37.7,
    "J_B": 65.5,
    "soft_mass_B": 0.10001454825848477,
    "hard_share_B": 0.136
   },
   "betas": [
    -3.64040576198415,
    -3.6786128544362793,
    -3.70942544774687,
    -3.6653094855900505,
    -3.640597309618478
   ],
   "inv": {
    "cond_CE": 2.504857083020813,
    "group_oracle_J": 44.65
   },
   "task_oracle_J": 74.7,
   "folds_sha": "6d48b299cdbe572a"
  },
  "DD/260919508/hperm": {
   "base": {
    "CE": 3.633692768505519,
    "J": 30.380000000000003,
    "J_A": 24.022222222222222,
    "J_B": 87.6,
    "soft_mass_B": 0.41414346376321026,
    "hard_share_B": 0.5822
   },
   "cal": {
    "CE": 3.216297251291435,
    "J": 35.839999999999996,
    "J_A": 32.4,
    "J_B": 66.8,
    "soft_mass_B": 0.10002797024073598,
    "hard_share_B": 0.156
   },
   "betas": [
    -3.251724166090848,
    -3.2752092092523597,
    -3.319749457831861,
    -3.2811469827017152,
    -3.2603350491255734
   ],
   "inv": {
    "cond_CE": 3.0129277495328006,
    "group_oracle_J": 39.51
   },
   "task_oracle_J": 57.879999999999995,
   "folds_sha": "6d48b299cdbe572a"
  },
  "TH/260919303/full": {
   "base": {
    "CE": 3.951863068304505,
    "J": 20.59,
    "J_A": 15.288888888888888,
    "J_B": 68.30000000000001,
    "soft_mass_B": 0.3152074080096649,
    "hard_share_B": 0.5397
   },
   "cal": {
    "CE": 3.7662407908524447,
    "J": 23.0,
    "J_A": 20.033333333333335,
    "J_B": 49.7,
    "soft_mass_B": 0.10000561419636574,
    "hard_share_B": 0.1717
   },
   "betas": [
    -2.03000434522043,
    -2.0259836839332452,
    -2.038034186472479,
    -2.0526277852537405,
    -2.042545717964132
   ],
   "inv": {
    "cond_CE": 3.4972557671480082,
    "group_oracle_J": 26.740000000000002
   },
   "task_oracle_J": 53.26,
   "folds_sha": "e9f44f1cb4ea248e"
  },
  "TH/260919303/iso": {
   "base": {
    "CE": 4.59736416475982,
    "J": 17.01,
    "J_A": 12.133333333333333,
    "J_B": 60.9,
    "soft_mass_B": 0.2100803156024508,
    "hard_share_B": 0.4709
   },
   "cal": {
    "CE": 4.541826502760202,
    "J": 17.4,
    "J_A": 14.222222222222221,
    "J_B": 46.0,
    "soft_mass_B": 0.10000661339259022,
    "hard_share_B": 0.2137
   },
   "betas": [
    -1.1386893315674222,
    -1.1188541379590613,
    -1.1336390689684746,
    -1.1452393465303667,
    -1.1302916863086079
   ],
   "inv": {
    "cond_CE": 4.245650355727543,
    "group_oracle_J": 21.52
   },
   "task_oracle_J": 43.63,
   "folds_sha": "e9f44f1cb4ea248e"
  },
  "TH/260919303/perm": {
   "base": {
    "CE": 4.742062750656479,
    "J": 15.4,
    "J_A": 9.288888888888888,
    "J_B": 70.39999999999999,
    "soft_mass_B": 0.3306282895098115,
    "hard_share_B": 0.6479
   },
   "cal": {
    "CE": 4.540551007733808,
    "J": 17.14,
    "J_A": 13.100000000000001,
    "J_B": 53.5,
    "soft_mass_B": 0.10000284352338315,
    "hard_share_B": 0.2068
   },
   "betas": [
    -2.087810895244459,
    -2.0793607734745416,
    -2.0736542021497657,
    -2.087008788415016,
    -2.0931237661285182
   ],
   "inv": {
    "cond_CE": 4.2671873091539245,
    "group_oracle_J": 20.27
   },
   "task_oracle_J": 36.0,
   "folds_sha": "e9f44f1cb4ea248e"
  }
 },
 "manifest": [
  {
   "study": "DD",
   "arm": "full",
   "seed": 260919508,
   "file": "final_DD_full_s260919508_ces-hdir-der_seq-cifar100_None_500_50_20260919-183815_8922273d_last.pt",
   "J": 34.61,
   "J_log": 34.61,
   "log": "/workspace/ces/results/waveDD/logs/DD_full_s260919508.log",
   "sha16": "475bfcf275d41d04",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "DD",
   "arm": "hperm",
   "seed": 260919508,
   "file": "final_DD_hperm_s260919508_ces-hdir-der_seq-cifar100_None_500_50_20260919-183826_979a92ea_last.pt",
   "J": 30.380000000000003,
   "J_log": 30.379999999999995,
   "log": "/workspace/ces/results/waveDD/logs/DD_hperm_s260919508.log",
   "sha16": "d42a5004f51eb2a6",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "TH",
   "arm": "full",
   "seed": 260919303,
   "file": "final_TH_full_s260919303_ces-nstat_seq-tinyimg_None_500_100_20260919-102147_c7cce36f_last.pt",
   "J": 20.59,
   "J_log": 20.59,
   "log": "/workspace/ces/results/waveTH/logs/TH_full_s260919303.log",
   "sha16": "1c392aaa140bf140",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "TH",
   "arm": "iso",
   "seed": 260919303,
   "file": "final_TH_iso_s260919303_ces-iso_seq-tinyimg_None_500_100_20260919-102247_a60b532a_last.pt",
   "J": 17.01,
   "J_log": 17.01,
   "log": "/workspace/ces/results/waveTH/logs/TH_iso_s260919303.log",
   "sha16": "a5aafd0c88f22fe9",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  },
  {
   "study": "TH",
   "arm": "perm",
   "seed": 260919303,
   "file": "final_TH_perm_s260919303_ces-nstat_seq-tinyimg_None_500_100_20260919-102347_d34592c9_last.pt",
   "J": 15.4,
   "J_log": 15.4,
   "log": "/workspace/ces/results/waveTH/logs/TH_perm_s260919303.log",
   "sha16": "8110b15bfc109a7c",
   "G1": true,
   "G2": true,
   "G3": true,
   "finite": true,
   "status": "OK"
  }
 ]
}

==> anc/supplementary_material/data/v9/B32/B32_READOUT.json <==
{
 "n": 20,
 "complete": true,
 "problems": [],
 "arm_means": {
  "full": 23.503500000000003,
  "none": 17.222500000000004,
  "am2": 23.657000000000004,
  "hperm": 19.664
 },
 "til_means": {
  "full": 60.079499999999996,
  "none": 67.887,
  "am2": 61.80499999999999,
  "hperm": 46.592499999999994
 },
 "tests": {
  "full_minus_none": {
   "values": [
    8.48,
    6.79,
    5.19,
    5.57,
    4.48,
    4.87,
    5.76,
    6.45,
    5.73,
    6.5,
    5.55,
    5.73,
    6.0,
    7.09,
    6.63,
    7.67,
    6.39,
    5.49,
    7.25,
    8.0
   ],
   "mean": 6.281000000000001,
   "sd": 1.0470655737772456,
   "ci95": [
    5.790958227005921,
    6.77104177299408
   ],
   "p": 7.223636422848672e-17,
   "p_holm": 2.8894545691394687e-16,
   "pass_holm": true
  },
  "am2_minus_none": {
   "values": [
    8.31,
    7.66,
    6.45,
    5.09,
    6.06,
    4.29,
    4.46,
    7.36,
    5.63,
    6.81,
    5.21,
    7.34,
    6.57,
    8.33,
    5.51,
    7.87,
    6.64,
    6.45,
    7.88,
    4.77
   ],
   "mean": 6.4345,
   "sd": 1.2744099769986448,
   "ci95": [
    5.838057771079368,
    7.030942228920631
   ],
   "p": 1.7358402616928537e-15,
   "p_holm": 5.207520785078561e-15,
   "pass_holm": true
  },
  "full_minus_hperm": {
   "values": [
    5.88,
    2.58,
    3.18,
    3.25,
    3.65,
    4.24,
    4.26,
    3.41,
    3.0,
    4.14,
    3.51,
    2.6,
    3.99,
    4.22,
    4.83,
    4.02,
    2.79,
    2.83,
    4.64,
    5.77
   ],
   "mean": 3.839500000000002,
   "sd": 0.9514336827291623,
   "ci95": [
    3.3942153297296045,
    4.284784670270399
   ],
   "p": 1.021787144313746e-13,
   "p_holm": 2.043574288627492e-13,
   "pass_holm": true
  },
  "full_am2_equiv": {
   "values": [
    0.17,
    -0.87,
    -1.26,
    0.48,
    -1.58,
    0.58,
    1.3,
    -0.91,
    0.1,
    -0.31,
    0.34,
    -1.61,
    -0.57,
    -1.24,
    1.12,
    -0.2,
    -0.25,
    -0.96,
    -0.63,
    3.23
   ],
   "mean": -0.15349999999999914,
   "sd": 1.1532118762738037,
   "ci95": [
    -0.6932197717506734,
    0.3862197717506752
   ],
   "ci90": [
    -0.5993845871337864,
    0.2923845871337882
   ],
   "p_lower": 0.001957409362049234,
   "p_upper": 0.0001302657738863112,
   "p": 0.001957409362049234,
   "p_holm": 0.001957409362049234,
   "pass_holm": true
  }
 }
}


==> anc/supplementary_material/data/v9/B32/B32_cells_F.json <==
{"cells": [{"seed": 260924901, "arm": "full", "J": 25.759999999999998, "acc_curve": [81.5, 65.0, 52.166666666666664, 42.52499999999999, 39.7, 37.35, 33.52857142857143, 30.525, 27.644444444444446, 25.759999999999998], "til_final": 60.910000000000004, "cell_seconds": 6093.762542486191, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924901, "arm": "none", "J": 17.28, "acc_curve": [79.60000000000001, 59.2, 44.166666666666664, 35.85, 29.439999999999998, 27.05, 24.75714285714286, 21.6, 19.988888888888887, 17.28], "til_final": 68.65, "cell_seconds": 6042.705879211426, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924901, "arm": "am2", "J": 25.590000000000003, "acc_curve": [81.69999999999999, 66.25, 49.56666666666666, 44.125, 41.36, 37.516666666666666, 34.17142857142857, 30.35, 27.833333333333332, 25.590000000000003], "til_final": 62.489999999999995, "cell_seconds": 6439.236887216568, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924901, "arm": "hperm", "J": 19.880000000000003, "acc_curve": [81.89999999999999, 65.05, 49.69999999999999, 41.025000000000006, 36.2, 33.88333333333333, 28.942857142857147, 26.287499999999998, 23.15555555555555, 19.880000000000003], "til_final": 46.75, "cell_seconds": 6172.876358747482, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924902, "arm": "full", "J": 24.390000000000004, "acc_curve": [81.3, 69.85000000000001, 53.833333333333336, 45.675, 42.220000000000006, 36.31666666666666, 31.900000000000002, 30.187500000000004, 25.522222222222222, 24.390000000000004], "til_final": 59.910000000000004, "cell_seconds": 6125.830804109573, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924902, "arm": "none", "J": 17.6, "acc_curve": [80.60000000000001, 62.099999999999994, 46.29999999999999, 35.475, 33.42, 26.73333333333333, 23.54285714285714, 22.325, 18.033333333333335, 17.6], "til_final": 65.0, "cell_seconds": 6084.772831916809, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924902, "arm": "am2", "J": 25.26, "acc_curve": [80.7, 68.55, 54.96666666666667, 45.724999999999994, 42.14000000000001, 36.38333333333333, 32.4, 29.587500000000002, 25.766666666666666, 25.26], "til_final": 60.68999999999998, "cell_seconds": 6131.832641124725, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924902, "arm": "hperm", "J": 21.809999999999995, "acc_curve": [80.60000000000001, 65.30000000000001, 48.96666666666666, 42.425, 37.12, 31.583333333333332, 26.871428571428574, 26.2625, 20.38888888888889, 21.809999999999995], "til_final": 46.190000000000005, "cell_seconds": 6430.247897386551, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924903, "arm": "full", "J": 21.990000000000002, "acc_curve": [71.39999999999999, 55.5, 48.73333333333333, 42.47500000000001, 34.760000000000005, 33.35, 29.657142857142855, 26.3375, 24.633333333333333, 21.990000000000002], "til_final": 58.9, "cell_seconds": 6331.736372947693, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924903, "arm": "none", "J": 16.8, "acc_curve": [72.89999999999999, 50.25, 41.300000000000004, 34.5, 26.72, 24.149999999999995, 22.900000000000002, 21.1125, 17.477777777777778, 16.8], "til_final": 67.16, "cell_seconds": 5970.268258571625, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924903, "arm": "am2", "J": 23.25, "acc_curve": [73.4, 58.25, 50.23333333333333, 44.775, 37.660000000000004, 33.68333333333334, 32.457142857142856, 28.25, 25.333333333333332, 23.25], "til_final": 61.08, "cell_seconds": 6127.456328630447, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924903, "arm": "hperm", "J": 18.81, "acc_curve": [72.5, 56.75, 47.166666666666664, 41.275000000000006, 33.6, 29.75, 26.857142857142858, 23.4375, 21.433333333333337, 18.81], "til_final": 45.86, "cell_seconds": 6236.607239961624, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924904, "arm": "full", "J": 22.34, "acc_curve": [80.5, 64.4, 56.366666666666674, 50.900000000000006, 43.36, 36.73333333333334, 32.128571428571426, 28.75, 24.733333333333334, 22.34], "til_final": 58.45, "cell_seconds": 6297.703118085861, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924904, "arm": "none", "J": 16.77, "acc_curve": [81.69999999999999, 59.85000000000001, 49.63333333333333, 40.875, 31.660000000000004, 27.149999999999995, 23.2, 21.349999999999998, 18.566666666666663, 16.77], "til_final": 68.91, "cell_seconds": 6232.625058174133, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924904, "arm": "am2", "J": 21.859999999999996, "acc_curve": [81.39999999999999, 64.3, 57.76666666666667, 52.175, 42.86, 37.11666666666667, 32.5, 30.075000000000003, 26.077777777777776, 21.859999999999996], "til_final": 62.419999999999995, "cell_seconds": 6402.841955423355, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924904, "arm": "hperm", "J": 19.089999999999996, "acc_curve": [80.4, 64.65, 56.53333333333334, 49.599999999999994, 40.040000000000006, 34.06666666666667, 28.700000000000006, 27.2, 21.422222222222224, 19.089999999999996], "til_final": 46.39, "cell_seconds": 6178.544417858124, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924905, "arm": "full", "J": 22.6, "acc_curve": [81.2, 61.7, 48.46666666666666, 47.125, 36.9, 33.36666666666667, 32.84285714285714, 29.5625, 25.333333333333332, 22.6], "til_final": 60.40000000000001, "cell_seconds": 6021.662995100021, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924905, "arm": "none", "J": 18.119999999999997, "acc_curve": [80.2, 59.650000000000006, 44.03333333333334, 39.974999999999994, 31.420000000000005, 26.28333333333333, 25.542857142857144, 22.4625, 19.333333333333332, 18.119999999999997], "til_final": 68.18999999999998, "cell_seconds": 6250.955977678299, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924905, "arm": "am2", "J": 24.18, "acc_curve": [80.0, 63.85000000000001, 50.9, 48.974999999999994, 40.480000000000004, 36.63333333333333, 35.08571428571428, 31.800000000000004, 26.38888888888889, 24.18], "til_final": 60.89000000000001, "cell_seconds": 6171.846006393433, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924905, "arm": "hperm", "J": 18.95, "acc_curve": [80.2, 62.95, 49.666666666666664, 43.075, 34.379999999999995, 29.850000000000005, 28.82857142857143, 25.8125, 22.599999999999998, 18.95], "til_final": 47.120000000000005, "cell_seconds": 6282.952097654343, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924906, "arm": "full", "J": 23.48, "acc_curve": [77.4, 60.75, 48.63333333333333, 47.675, 40.6, 34.96666666666667, 30.214285714285715, 28.387500000000003, 24.78888888888889, 23.48], "til_final": 60.44000000000001, "cell_seconds": 6393.0930988788605, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924906, "arm": "none", "J": 18.610000000000003, "acc_curve": [77.60000000000001, 55.95, 42.76666666666667, 38.4, 31.5, 26.083333333333332, 24.457142857142856, 21.525000000000002, 18.15555555555555, 18.610000000000003], "til_final": 68.75000000000003, "cell_seconds": 6344.042932271957, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924906, "arm": "am2", "J": 22.9, "acc_curve": [77.10000000000001, 62.150000000000006, 51.1, 47.52499999999999, 41.78000000000001, 35.63333333333333, 31.785714285714285, 30.650000000000002, 25.522222222222222, 22.9], "til_final": 62.57000000000001, "cell_seconds": 6163.79244685173, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924906, "arm": "hperm", "J": 19.24, "acc_curve": [78.4, 61.6, 48.1, 42.925, 37.8, 31.833333333333332, 25.585714285714285, 24.15, 21.4, 19.24], "til_final": 46.17, "cell_seconds": 6520.268526554108, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}], "problems": [], "n_final_cell_end": 24, "seeds": [260924901, 260924902, 260924903, 260924904, 260924905, 260924906]}


==> anc/supplementary_material/data/v9/B32/B32_cells_H.json <==
{"cells": [{"seed": 260924907, "arm": "full", "J": 23.59, "acc_curve": [79.7, 63.849999999999994, 53.06666666666666, 45.025000000000006, 39.56, 34.81666666666667, 31.785714285714285, 28.9375, 26.65555555555556, 23.59], "til_final": 59.08, "cell_seconds": 5566.857711076736, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924907, "arm": "none", "J": 17.830000000000002, "acc_curve": [79.4, 57.5, 47.666666666666664, 35.275, 29.8, 25.649999999999995, 23.957142857142856, 20.6875, 18.311111111111114, 17.830000000000002], "til_final": 66.36999999999999, "cell_seconds": 5620.930631160736, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924907, "arm": "am2", "J": 22.29, "acc_curve": [79.4, 63.349999999999994, 53.93333333333334, 45.675000000000004, 38.86, 35.63333333333333, 31.642857142857142, 27.3125, 24.72222222222222, 22.29], "til_final": 60.39000000000001, "cell_seconds": 5757.123697757721, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924907, "arm": "hperm", "J": 19.330000000000002, "acc_curve": [81.39999999999999, 60.900000000000006, 52.93333333333334, 43.45, 36.3, 31.850000000000005, 27.37142857142857, 25.4625, 22.344444444444445, 19.330000000000002], "til_final": 46.42, "cell_seconds": 5884.2983140945435, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924908, "arm": "full", "J": 22.87, "acc_curve": [81.6, 61.1, 49.23333333333334, 44.85, 40.86, 37.050000000000004, 36.385714285714286, 28.95, 26.166666666666668, 22.87], "til_final": 57.870000000000005, "cell_seconds": 5525.818271636963, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924908, "arm": "none", "J": 16.419999999999998, "acc_curve": [79.7, 57.60000000000001, 42.53333333333334, 34.925, 31.160000000000004, 28.416666666666668, 26.185714285714287, 20.4625, 19.32222222222222, 16.419999999999998], "til_final": 68.14000000000001, "cell_seconds": 5631.971396207809, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924908, "arm": "am2", "J": 23.779999999999998, "acc_curve": [83.39999999999999, 64.45, 51.26666666666667, 44.375, 40.339999999999996, 38.38333333333333, 37.15714285714286, 30.0625, 26.833333333333332, 23.779999999999998], "til_final": 60.910000000000004, "cell_seconds": 5680.050288915634, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924908, "arm": "hperm", "J": 19.46, "acc_curve": [82.8, 60.75, 49.5, 40.925, 35.28, 31.916666666666668, 30.77142857142857, 24.3125, 24.11111111111111, 19.46], "til_final": 45.779999999999994, "cell_seconds": 5808.210413694382, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924909, "arm": "full", "J": 22.369999999999997, "acc_curve": [81.8, 63.45, 47.833333333333336, 41.650000000000006, 38.040000000000006, 32.46666666666667, 30.114285714285717, 27.1875, 23.011111111111106, 22.369999999999997], "til_final": 60.839999999999996, "cell_seconds": 5571.555737495422, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924909, "arm": "none", "J": 16.639999999999997, "acc_curve": [81.2, 53.25, 40.2, 32.65, 30.0, 27.25, 22.885714285714283, 18.7125, 18.333333333333332, 16.639999999999997], "til_final": 68.33, "cell_seconds": 5730.698683261871, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924909, "arm": "am2", "J": 22.27, "acc_curve": [80.9, 62.8, 48.56666666666666, 40.224999999999994, 37.980000000000004, 32.68333333333334, 29.699999999999996, 27.1, 24.055555555555557, 22.27], "til_final": 62.96999999999999, "cell_seconds": 5593.545383214951, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924909, "arm": "hperm", "J": 19.37, "acc_curve": [83.3, 60.2, 44.76666666666667, 39.025000000000006, 34.08, 31.150000000000002, 25.142857142857142, 23.125000000000004, 20.54444444444444, 19.37], "til_final": 46.39, "cell_seconds": 5940.980824947357, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924910, "arm": "full", "J": 24.93, "acc_curve": [80.5, 63.599999999999994, 56.199999999999996, 46.175000000000004, 40.2, 35.449999999999996, 32.271428571428565, 27.475, 26.922222222222224, 24.93], "til_final": 60.67, "cell_seconds": 5600.527438402176, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924910, "arm": "none", "J": 18.43, "acc_curve": [78.4, 60.0, 46.666666666666664, 36.925, 32.64, 26.7, 23.7, 20.775, 20.98888888888889, 18.43], "til_final": 68.29999999999998, "cell_seconds": 5668.623263597488, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924910, "arm": "am2", "J": 25.24, "acc_curve": [77.60000000000001, 65.2, 56.599999999999994, 46.1, 42.86, 37.333333333333336, 32.94285714285714, 28.425, 27.355555555555554, 25.24], "til_final": 62.57000000000001, "cell_seconds": 5727.70189499855, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924910, "arm": "hperm", "J": 20.790000000000003, "acc_curve": [78.2, 61.599999999999994, 52.43333333333334, 40.175000000000004, 36.38, 32.1, 27.914285714285715, 24.3625, 23.18888888888889, 20.790000000000003], "til_final": 46.67, "cell_seconds": 5860.873457193375, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924911, "arm": "full", "J": 23.21, "acc_curve": [70.1, 59.400000000000006, 46.79999999999999, 41.775000000000006, 37.22, 35.06666666666667, 31.842857142857138, 28.125, 26.499999999999996, 23.21], "til_final": 60.71, "cell_seconds": 5528.889015197754, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924911, "arm": "none", "J": 17.660000000000004, "acc_curve": [68.2, 55.3, 41.06666666666667, 35.15, 30.839999999999996, 27.066666666666663, 24.485714285714288, 20.275, 19.844444444444445, 17.660000000000004], "til_final": 69.41, "cell_seconds": 5620.14058971405, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924911, "arm": "am2", "J": 22.87, "acc_curve": [70.5, 58.75, 47.5, 43.3, 38.580000000000005, 34.61666666666667, 31.52857142857143, 27.275, 25.377777777777776, 22.87], "til_final": 61.510000000000005, "cell_seconds": 5679.200843095779, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924911, "arm": "hperm", "J": 19.7, "acc_curve": [67.30000000000001, 58.050000000000004, 45.46666666666667, 39.0, 35.239999999999995, 31.183333333333337, 28.157142857142855, 23.8875, 22.03333333333333, 19.7], "til_final": 48.53, "cell_seconds": 5907.668171167374, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924912, "arm": "full", "J": 23.640000000000004, "acc_curve": [81.89999999999999, 63.400000000000006, 54.73333333333334, 47.400000000000006, 41.06, 35.93333333333334, 29.97142857142857, 27.400000000000002, 25.455555555555552, 23.640000000000004], "til_final": 58.64, "cell_seconds": 5639.3571100234985, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924912, "arm": "none", "J": 17.910000000000004, "acc_curve": [81.39999999999999, 59.49999999999999, 47.300000000000004, 37.974999999999994, 33.379999999999995, 28.05, 23.442857142857147, 19.9625, 18.811111111111114, 17.910000000000004], "til_final": 66.86, "cell_seconds": 5520.024521589279, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924912, "arm": "am2", "J": 25.25, "acc_curve": [83.0, 65.55, 55.699999999999996, 47.074999999999996, 42.4, 39.166666666666664, 32.457142857142856, 29.299999999999997, 26.655555555555555, 25.25], "til_final": 61.44999999999999, "cell_seconds": 5711.439764261246, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924912, "arm": "hperm", "J": 21.04, "acc_curve": [82.69999999999999, 64.4, 52.23333333333334, 44.574999999999996, 41.480000000000004, 32.0, 26.928571428571427, 23.462500000000002, 20.9, 21.04], "til_final": 47.17, "cell_seconds": 5796.541725158691, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}], "problems": [], "n_final_cell_end": 24, "seeds": [260924907, 260924908, 260924909, 260924910, 260924911, 260924912]}


==> anc/supplementary_material/data/v9/B32/B32_cells_bjb2.json <==
{"cells": [{"seed": 260924913, "arm": "full", "J": 23.07, "acc_curve": [73.1, 59.4, 53.23333333333333, 46.75, 39.32000000000001, 36.38333333333333, 26.871428571428567, 28.775, 23.900000000000002, 23.07], "til_final": 59.610000000000014, "cell_seconds": 6668.897865772247, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924913, "arm": "none", "J": 17.07, "acc_curve": [73.0, 56.45, 44.866666666666674, 35.125, 31.320000000000004, 27.78333333333333, 21.12857142857143, 20.975, 18.022222222222226, 17.07], "til_final": 66.57, "cell_seconds": 6511.696572065353, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924913, "arm": "am2", "J": 23.640000000000004, "acc_curve": [75.7, 61.75, 56.666666666666664, 48.925, 42.67999999999999, 37.81666666666667, 29.685714285714287, 28.825000000000003, 25.211111111111112, 23.640000000000004], "til_final": 61.81, "cell_seconds": 6822.088015317917, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924913, "arm": "hperm", "J": 19.080000000000002, "acc_curve": [73.7, 58.199999999999996, 53.70000000000001, 44.150000000000006, 38.220000000000006, 32.349999999999994, 25.371428571428567, 24.974999999999998, 20.333333333333332, 19.080000000000002], "til_final": 46.470000000000006, "cell_seconds": 7075.415957927704, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924914, "arm": "full", "J": 24.11, "acc_curve": [78.8, 65.25, 53.166666666666664, 42.275000000000006, 39.78, 32.93333333333333, 31.75714285714286, 30.125, 27.144444444444446, 24.11], "til_final": 61.03000000000001, "cell_seconds": 6667.833107471466, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924914, "arm": "none", "J": 17.02, "acc_curve": [79.0, 58.7, 44.666666666666664, 33.95, 30.76, 24.849999999999998, 22.25714285714286, 22.6875, 20.033333333333335, 17.02], "til_final": 68.49, "cell_seconds": 6717.902533054352, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924914, "arm": "am2", "J": 25.35, "acc_curve": [77.60000000000001, 66.55000000000001, 53.29999999999999, 41.75, 39.48, 35.233333333333334, 30.014285714285716, 31.175, 26.133333333333333, 25.35], "til_final": 62.05, "cell_seconds": 6766.9638459682465, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924914, "arm": "hperm", "J": 19.889999999999997, "acc_curve": [79.60000000000001, 65.55000000000001, 49.56666666666666, 37.825, 35.7, 29.733333333333334, 27.271428571428572, 26.3625, 23.666666666666668, 19.889999999999997], "til_final": 45.52, "cell_seconds": 6788.987681150436, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924915, "arm": "full", "J": 23.35, "acc_curve": [82.39999999999999, 61.25, 55.13333333333333, 45.25, 39.739999999999995, 36.28333333333333, 30.22857142857143, 26.4625, 24.555555555555557, 23.35], "til_final": 60.2, "cell_seconds": 6588.640981435776, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924915, "arm": "none", "J": 16.72, "acc_curve": [84.0, 53.849999999999994, 45.166666666666664, 35.675, 30.520000000000003, 26.46666666666667, 23.75714285714286, 18.7875, 18.077777777777776, 16.72], "til_final": 69.10000000000001, "cell_seconds": 6799.93767285347, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924915, "arm": "am2", "J": 22.229999999999997, "acc_curve": [84.2, 60.800000000000004, 55.133333333333326, 46.900000000000006, 40.3, 36.86666666666667, 32.74285714285715, 26.9375, 25.811111111111114, 22.229999999999997], "til_final": 63.05, "cell_seconds": 6879.05641913414, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924915, "arm": "hperm", "J": 18.520000000000003, "acc_curve": [83.89999999999999, 60.1, 53.23333333333333, 43.25000000000001, 35.18, 33.38333333333333, 27.74285714285714, 22.8375, 21.122222222222224, 18.520000000000003], "til_final": 47.52, "cell_seconds": 6905.071043014526, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924916, "arm": "full", "J": 23.6, "acc_curve": [84.39999999999999, 69.75, 59.166666666666664, 50.8, 43.3, 37.016666666666666, 30.685714285714287, 29.5625, 26.200000000000003, 23.6], "til_final": 59.839999999999996, "cell_seconds": 6746.869339704514, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924916, "arm": "none", "J": 15.930000000000001, "acc_curve": [84.39999999999999, 66.2, 48.76666666666667, 40.349999999999994, 31.28, 26.8, 25.557142857142853, 20.5125, 17.95555555555556, 15.930000000000001], "til_final": 67.45000000000002, "cell_seconds": 6677.77193069458, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924916, "arm": "am2", "J": 23.8, "acc_curve": [83.3, 69.89999999999999, 58.0, 50.85000000000001, 42.379999999999995, 37.74999999999999, 33.08571428571429, 29.987500000000004, 26.422222222222224, 23.8], "til_final": 61.33, "cell_seconds": 6860.013741970062, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924916, "arm": "hperm", "J": 19.580000000000002, "acc_curve": [83.39999999999999, 69.3, 56.333333333333336, 45.8, 37.260000000000005, 31.8, 27.957142857142856, 25.137500000000003, 21.977777777777778, 19.580000000000002], "til_final": 46.59, "cell_seconds": 6774.903928041458, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924917, "arm": "full", "J": 22.16, "acc_curve": [77.3, 61.0, 52.13333333333333, 48.8, 41.9, 34.46666666666667, 28.571428571428573, 26.612499999999997, 26.51111111111111, 22.16], "til_final": 61.64000000000001, "cell_seconds": 6570.5211300849915, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924917, "arm": "none", "J": 15.77, "acc_curve": [73.4, 53.85, 43.4, 35.8, 30.8, 24.766666666666666, 19.885714285714283, 21.487500000000004, 19.0, 15.77], "til_final": 66.89999999999999, "cell_seconds": 6868.936673641205, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924917, "arm": "am2", "J": 22.41, "acc_curve": [74.1, 57.89999999999999, 50.23333333333333, 46.375, 40.36, 34.38333333333333, 28.871428571428567, 28.3375, 26.400000000000002, 22.41], "til_final": 61.46, "cell_seconds": 6714.721929550171, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924917, "arm": "hperm", "J": 19.369999999999997, "acc_curve": [73.7, 57.35000000000001, 46.6, 43.1, 37.62, 30.933333333333334, 23.785714285714285, 23.5625, 21.644444444444446, 19.369999999999997], "til_final": 46.050000000000004, "cell_seconds": 7020.150018215179, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924918, "arm": "full", "J": 23.05, "acc_curve": [84.5, 64.05, 55.866666666666674, 48.10000000000001, 43.4, 36.699999999999996, 29.985714285714288, 26.674999999999997, 25.644444444444446, 23.05], "til_final": 60.410000000000004, "cell_seconds": 6801.822840213776, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924918, "arm": "none", "J": 17.56, "acc_curve": [84.89999999999999, 57.45, 49.20000000000001, 39.925, 33.94, 26.683333333333334, 25.32857142857143, 21.2625, 20.366666666666667, 17.56], "til_final": 68.88000000000001, "cell_seconds": 6546.454696178436, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924918, "arm": "am2", "J": 24.01, "acc_curve": [83.89999999999999, 63.949999999999996, 57.76666666666667, 47.775, 43.17999999999999, 37.76666666666667, 32.18571428571428, 27.8625, 26.88888888888889, 24.01], "til_final": 62.580000000000005, "cell_seconds": 6726.721640348434, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924918, "arm": "hperm", "J": 20.22, "acc_curve": [83.8, 62.6, 52.93333333333334, 45.900000000000006, 40.58, 34.083333333333336, 27.52857142857143, 24.387500000000003, 24.11111111111111, 20.22], "til_final": 47.16, "cell_seconds": 6938.007377147675, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924919, "arm": "full", "J": 24.23, "acc_curve": [79.10000000000001, 61.45, 55.699999999999996, 46.575, 40.0, 35.550000000000004, 32.84285714285715, 25.7125, 26.58888888888889, 24.23], "til_final": 60.519999999999996, "cell_seconds": 6651.690100669861, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924919, "arm": "none", "J": 16.98, "acc_curve": [77.60000000000001, 56.95, 48.26666666666666, 37.55, 31.3, 26.78333333333333, 22.95714285714286, 18.674999999999997, 19.422222222222224, 16.98], "til_final": 69.31, "cell_seconds": 6664.71243262291, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924919, "arm": "am2", "J": 24.859999999999996, "acc_curve": [79.60000000000001, 62.05, 55.5, 46.75, 40.5, 36.550000000000004, 31.928571428571427, 25.75, 24.466666666666665, 24.859999999999996], "til_final": 62.42, "cell_seconds": 6717.770424604416, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924919, "arm": "hperm", "J": 19.590000000000003, "acc_curve": [77.10000000000001, 60.2, 51.03333333333334, 43.825, 36.580000000000005, 31.98333333333333, 27.685714285714287, 21.475, 20.033333333333335, 19.590000000000003], "til_final": 45.989999999999995, "cell_seconds": 6864.978593587875, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}, {"seed": 260924920, "arm": "full", "J": 25.330000000000002, "acc_curve": [75.6, 53.199999999999996, 48.166666666666664, 42.1, 36.2, 33.083333333333336, 30.985714285714288, 26.4125, 27.25555555555556, 25.330000000000002], "til_final": 61.52, "cell_seconds": 6680.737309217453, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924920, "arm": "none", "J": 17.330000000000002, "acc_curve": [75.3, 49.349999999999994, 40.96666666666667, 34.0, 30.160000000000004, 24.683333333333334, 23.085714285714285, 19.724999999999998, 18.811111111111114, 17.330000000000002], "til_final": 66.97, "cell_seconds": 6699.7650508880615, "ns_hperm": "original", "model": "ces-nstat"}, {"seed": 260924920, "arm": "am2", "J": 22.1, "acc_curve": [74.5, 53.10000000000001, 48.1, 42.0, 35.54, 34.949999999999996, 31.114285714285717, 27.0, 22.78888888888889, 22.1], "til_final": 61.46, "cell_seconds": 6853.969861745834, "ns_hperm": null, "model": "ces-nstat-fixed"}, {"seed": 260924920, "arm": "hperm", "J": 19.559999999999995, "acc_curve": [73.5, 53.2, 48.76666666666667, 39.5, 33.239999999999995, 31.25, 27.357142857142858, 24.299999999999997, 22.744444444444444, 19.559999999999995], "til_final": 47.11, "cell_seconds": 7024.196831703186, "ns_hperm": "blockwise_nongold_permute", "model": "ces-nstat"}], "problems": [], "n_final_cell_end": 32, "seeds": [260924913, 260924914, 260924915, 260924916, 260924917, 260924918, 260924919, 260924920]}


==> anc/supplementary_material/data/v9/B32/V2_HANDOFF_RECEIPT.json <==
{
  "utc": "2026-09-24T07:02:09.865213+00:00",
  "runner_sha256": "6692775c1d5ac557457e1a0260ad447ecb7e65dfc9fb2efd20fd2808de75f968",
  "local_tests": "6 passed",
  "remote_tests": "6 passed each host",
  "hosts": {
    "F": {
      "host": "F",
      "utc": 1790233269.1248415,
      "old_pid": 554623,
      "old_status": "VERIFIED_IDLE_WAIT_NO_CHILDREN_TERMINATED",
      "pid": 563879,
      "command": [
        "/workspace/ces/.r7env/bin/python",
        "/workspace/ces/final_20260924/B32/b32_host_v2.py",
        "--host",
        "F"
      ],
      "freeze_v2": {
        "utc": "2026-09-24T07:00:22.690347+00:00",
        "original_freeze_sha256": "b0395c62f4c8b90715d1aa8d69011c39061e20f41ed01755ca508abebe777da7",
        "files": {
          "b32_host_v2.py": "6692775c1d5ac557457e1a0260ad447ecb7e65dfc9fb2efd20fd2808de75f968",
          "test_b32_v2.py": "587e9e28d1740f7b40eeae76f34886fc3f8ac67fa9c1d59b694a3f5f5a4bb070",
          "V2_AMENDMENT.md": "a04674fce596a83d759b469990625eecff4157305f38d1c4997fe0d0e6e5f969",
          "freeze_v2.py": "7d77ad6acd517daca71a1588e31d5ac973c90f5ee747bf536d8c8c4dcad0c8e2"
        }
      },
      "checked_utc": 1790233325.6538455,
      "pid_present": true,
      "latest_events": [
        {
          "event": "WAIT",
          "utc": 1790233269.815442,
          "host": "F",
          "seeds": [
            260924901,
            260924902,
            260924903,
            260924904,
            260924905,
            260924906
          ]
        }
      ],
      "event_counts": {
        "WAIT": 1,
        "BENCHMARK_START": 0,
        "CELL_START": 0,
        "CELL_END": 0,
        "BENCHMARK_PASS": 0,
        "ADMIT_WAVE": 0,
        "HOLD_FAILURE": 0
      },
      "disk_free": 8222445568
    },
    "H": {
      "host": "H",
      "utc": 1790233271.447795,
      "old_pid": null,
      "pid": 416701,
      "command": [
        "/opt/conda/bin/python",
        "/workspace/ces/final_20260924/B32/b32_host_v2.py",
        "--host",
        "H"
      ],
      "freeze_v2": {
        "utc": "2026-09-24T07:00:22.579926+00:00",
        "original_freeze_sha256": "7cab7d9a71da48e3692b5a74ac070aa80578fafd8d170ac3af60cd32f176d61e",
        "files": {
          "b32_host_v2.py": "6692775c1d5ac557457e1a0260ad447ecb7e65dfc9fb2efd20fd2808de75f968",
          "test_b32_v2.py": "587e9e28d1740f7b40eeae76f34886fc3f8ac67fa9c1d59b694a3f5f5a4bb070",
          "V2_AMENDMENT.md": "a04674fce596a83d759b469990625eecff4157305f38d1c4997fe0d0e6e5f969",
          "freeze_v2.py": "7d77ad6acd517daca71a1588e31d5ac973c90f5ee747bf536d8c8c4dcad0c8e2"
        }
      },
      "checked_utc": 1790233329.96525,
      "pid_present": true,
      "latest_events": [
        {
          "event": "CELL_END",
          "utc": 1790233320.9948123,
          "name": "bench_B32v2_am2_s260924998_a0",
          "rc": 0,
          "seconds": 47.074029207229614,
          "finals": 1
        },
        {
          "event": "CELL_END",
          "utc": 1790233327.0025358,
          "name": "bench_B32v2_full_s260924998_a0",
          "rc": 0,
          "seconds": 49.07427906990051,
          "finals": 1
        },
        {
          "event": "CELL_END",
          "utc": 1790233328.005542,
          "name": "bench_B32v2_am2_s260924999_a0",
          "rc": 0,
          "seconds": 48.07151556015015,
          "finals": 1
        }
      ],
      "event_counts": {
        "WAIT": 1,
        "BENCHMARK_START": 1,
        "CELL_START": 8,
        "CELL_END": 6,
        "BENCHMARK_PASS": 0,
        "ADMIT_WAVE": 0,
        "HOLD_FAILURE": 0
      },
      "disk_free": 17331240960,
      "benchmark_status": {
        "done": 6,
        "live": 2,
        "pending": 0
      },
      "e1_gpu_release": {
        "protocol": "E1_TASKBIAS_V1_20260924",
        "status": "PASS",
        "completed": 40,
        "utc": "2026-09-24T06:59:34.626564+00:00",
        "gpu_released": true
      }
    },
    "bjb2": {
      "host": "bjb2",
      "utc": 1790233269.9919317,
      "old_pid": 69329,
      "old_status": "VERIFIED_IDLE_WAIT_NO_CHILDREN_TERMINATED",
      "pid": 110385,
      "command": [
        "/opt/conda/bin/python",
        "/workspace/ces/final_20260924/B32/b32_host_v2.py",
        "--host",
        "bjb2"
      ],
      "freeze_v2": {
        "utc": "2026-09-24T07:00:21.982474+00:00",
        "original_freeze_sha256": "19885ef9ba78c5bacf023c2b307a9adc79300e546dbf5dc9acb4685ebc0f25ea",
        "files": {
          "b32_host_v2.py": "6692775c1d5ac557457e1a0260ad447ecb7e65dfc9fb2efd20fd2808de75f968",
          "test_b32_v2.py": "587e9e28d1740f7b40eeae76f34886fc3f8ac67fa9c1d59b694a3f5f5a4bb070",
          "V2_AMENDMENT.md": "a04674fce596a83d759b469990625eecff4157305f38d1c4997fe0d0e6e5f969",
          "freeze_v2.py": "7d77ad6acd517daca71a1588e31d5ac973c90f5ee747bf536d8c8c4dcad0c8e2"
        }
      },
      "checked_utc": 1790233330.0322568,
      "pid_present": true,
      "latest_events": [
        {
          "event": "WAIT",
          "utc": 1790233270.6849701,
          "host": "bjb2",
          "seeds": [
            260924913,
            260924914,
            260924915,
            260924916,
            260924917,
            260924918,
            260924919,
            260924920
          ]
        }
      ],
      "event_counts": {
        "WAIT": 1,
        "BENCHMARK_START": 0,
        "CELL_START": 0,
        "CELL_END": 0,
        "BENCHMARK_PASS": 0,
        "ADMIT_WAVE": 0,
        "HOLD_FAILURE": 0
      },
      "disk_free": 53076770816
    }
  }
}

==> anc/supplementary_material/data/v9/B32/V4_HANDOFF_RECEIPT.json <==
{
  "utc": "2026-09-24T07:15:06.481193+00:00",
  "generation": "B32v4",
  "scientific_protocol": "Original PREREG unchanged except hperm CLI literal corrected by V3_AMENDMENT",
  "runner_sha256": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
  "tests": "13 passed locally and each host; actual parser8 full argv each host before freeze",
  "H_actual_gate": {
    "pid": 424008,
    "benchmark_pass": {
      "event": "BENCHMARK_PASS",
      "utc": 1790234020.6070814,
      "max_cell_seconds": 52.07582092285156,
      "estimated_wave_seconds": 8436.847019195557
    },
    "admission": {
      "event": "ADMIT_WAVE",
      "utc": 1790234020.7877243,
      "seeds": [
        260924907,
        260924908
      ]
    },
    "formal_started": {
      "event": "CELL_START",
      "utc": 1790234020.7903283,
      "name": "final_B32v4_am2_s260924907_a0",
      "pid": 427669
    },
    "benchmark_rcs": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    "benchmark_final_counts": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
    ],
    "pid_present": true
  },
  "hosts": {
    "F": {
      "pid": 567306,
      "launch": {
        "host": "F",
        "utc": 1790233957.9651048,
        "old_v3_pid": 566239,
        "old_status": "VERIFIED_IDLE_WAIT_NO_CHILDREN_TERMINATED",
        "pid": 567306,
        "command": [
          "/workspace/ces/.r7env/bin/python",
          "/workspace/ces/final_20260924/B32/b32_host_v4.py",
          "--host",
          "F"
        ],
        "freeze_v4": {
          "utc": "2026-09-24T07:12:00.851423+00:00",
          "previous_freeze_sha256": "048a4f2d144a3f1ba927ae99bd63d2e19a1d97f2a4391ccc20fa053a50decdb0",
          "files": {
            "b32_host_v4.py": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
            "test_b32_v4.py": "34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb",
            "V4_AMENDMENT.md": "a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6",
            "freeze_v4.py": "fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e",
            "validate_parser_v4.py": "9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0",
            "PARSER_V4.json": "3eb11970ee9a65dd46b11997fa541f2df1ad0bb80a3fbb0e542da64c9fb8400e"
          }
        }
      },
      "state_at_handoff": "WAIT_PREDECESSOR_AND_EMPTY_GPU",
      "parser_fixture_count": 8,
      "python_executable": "/workspace/ces/.r7env/bin/python"
    },
    "H": {
      "pid": 424008,
      "launch": {
        "host": "H",
        "utc": 1790233956.7598863,
        "old_v3_pid": null,
        "pid": 424008,
        "command": [
          "/opt/conda/bin/python",
          "/workspace/ces/final_20260924/B32/b32_host_v4.py",
          "--host",
          "H"
        ],
        "freeze_v4": {
          "utc": "2026-09-24T07:11:59.305669+00:00",
          "previous_freeze_sha256": "085573b75f8c0b578fedaf0fb48983bd2a7c8fe9463ae2822fdee9383daf40ab",
          "files": {
            "b32_host_v4.py": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
            "test_b32_v4.py": "34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb",
            "V4_AMENDMENT.md": "a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6",
            "freeze_v4.py": "fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e",
            "validate_parser_v4.py": "9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0",
            "PARSER_V4.json": "1cb6ea525b06f753de50d78b5f3fcaa987a60e75fd270374cd1553b5e8f603e8"
          }
        }
      },
      "state_at_handoff": "BENCHMARK_PASS_AND_FIRST_FORMAL_CELL_STARTED",
      "parser_fixture_count": 8,
      "python_executable": "/opt/conda/bin/python"
    },
    "bjb2": {
      "pid": 127001,
      "launch": {
        "host": "bjb2",
        "utc": 1790233958.7898812,
        "old_v3_pid": 121205,
        "old_status": "VERIFIED_IDLE_WAIT_NO_CHILDREN_TERMINATED",
        "pid": 127001,
        "command": [
          "/opt/conda/bin/python",
          "/workspace/ces/final_20260924/B32/b32_host_v4.py",
          "--host",
          "bjb2"
        ],
        "freeze_v4": {
          "utc": "2026-09-24T07:12:01.256191+00:00",
          "previous_freeze_sha256": "d970336521e40fe87bef0b174981cf52a3ee5f31c713261d33017d8206e52f24",
          "files": {
            "b32_host_v4.py": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
            "test_b32_v4.py": "34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb",
            "V4_AMENDMENT.md": "a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6",
            "freeze_v4.py": "fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e",
            "validate_parser_v4.py": "9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0",
            "PARSER_V4.json": "b7104c0b246ea49bd658422a9ee4ba83fff6426391a40b93b8d0119772b07960"
          }
        }
      },
      "state_at_handoff": "WAIT_PREDECESSOR_AND_EMPTY_GPU",
      "parser_fixture_count": 8,
      "python_executable": "/opt/conda/bin/python"
    }
  },
  "future_operator": "designated operator; no other party is assigned ongoing monitoring",
  "accuracy_read": false
}

==> anc/supplementary_material/data/v9/B32/V4_SOURCE_AND_PARSER_RECEIPTS.json <==
{
  "F": {
    "PARSER_V4.json": {
      "utc": "2026-09-24T07:11:59.580249+00:00",
      "method": "actual main.parse_args(return_parser_only=True), then parser.parse_args(full argv); no --help",
      "runner_sha256": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
      "all_four_arms_production_and_benchmark": [
        {
          "arm": "full",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_full_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_full_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": "original",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "none",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "none",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_none_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_none_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": "none",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "am2",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat_fixed",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ng_const",
            "-2.0",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_am2_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_am2_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": null,
            "ns_hperm": null,
            "ng_const": -2.0,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "hperm",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--ns_hperm",
            "blockwise_nongold_permute",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_hperm_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_hperm_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": "original",
            "ns_hperm": "blockwise_nongold_permute",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "full",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_full_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_full_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": "original",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "none",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "none",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_none_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_none_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": "none",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "am2",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat_fixed",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ng_const",
            "-2.0",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_am2_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_am2_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": null,
            "ns_hperm": null,
            "ng_const": -2.0,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "hperm",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--ns_hperm",
            "blockwise_nongold_permute",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_hperm_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_hperm_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": "original",
            "ns_hperm": "blockwise_nongold_permute",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        }
      ],
      "old_hperm_spelling_rejected": true,
      "gpu_used": false,
      "python_executable": "/workspace/ces/.r7env/bin/python"
    },
    "FREEZE_V3.json": {
      "utc": "2026-09-24T07:07:44.022024+00:00",
      "previous_freeze_sha256": "8f1920d55b0a67b19c9a26f37021cf4195c78aee7715d976d0bbff94afc47b2b",
      "files": {
        "b32_host_v3.py": "e6e60a415d89d69ea65728c93db30f56f599df34024bde10eabe19040fdc5b51",
        "test_b32_v3.py": "e9754bf7f96ed061351faa97344e0e2028ebdb9f196c76f086bfd2098ef9fc05",
        "V3_AMENDMENT.md": "c706891686f67399711b9c0cf2e05a6a75be9e571139999740436ca5db17a8b3",
        "freeze_v3.py": "d024038ba80dc9e9ceeb24b78001b20df682cb9902614633139747cb036b1c5d",
        "validate_parser_v3.py": "1fdd138fc7ae80f490ead5c0e79d6288a13ecd34d47ce88a8bdf57fd70886858",
        "PARSER_V3.json": "009b01792d0198f3f0299dd6691db2eeaf546edf90bd2096077cd6ab1ddf8db4"
      }
    },
    "FREEZE_V4.json": {
      "utc": "2026-09-24T07:12:00.851423+00:00",
      "previous_freeze_sha256": "048a4f2d144a3f1ba927ae99bd63d2e19a1d97f2a4391ccc20fa053a50decdb0",
      "files": {
        "b32_host_v4.py": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
        "test_b32_v4.py": "34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb",
        "V4_AMENDMENT.md": "a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6",
        "freeze_v4.py": "fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e",
        "validate_parser_v4.py": "9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0",
        "PARSER_V4.json": "3eb11970ee9a65dd46b11997fa541f2df1ad0bb80a3fbb0e542da64c9fb8400e"
      }
    },
    "v4/LAUNCH.json": {
      "host": "F",
      "utc": 1790233957.9651048,
      "old_v3_pid": 566239,
      "old_status": "VERIFIED_IDLE_WAIT_NO_CHILDREN_TERMINATED",
      "pid": 567306,
      "command": [
        "/workspace/ces/.r7env/bin/python",
        "/workspace/ces/final_20260924/B32/b32_host_v4.py",
        "--host",
        "F"
      ],
      "freeze_v4": {
        "utc": "2026-09-24T07:12:00.851423+00:00",
        "previous_freeze_sha256": "048a4f2d144a3f1ba927ae99bd63d2e19a1d97f2a4391ccc20fa053a50decdb0",
        "files": {
          "b32_host_v4.py": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
          "test_b32_v4.py": "34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb",
          "V4_AMENDMENT.md": "a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6",
          "freeze_v4.py": "fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e",
          "validate_parser_v4.py": "9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0",
          "PARSER_V4.json": "3eb11970ee9a65dd46b11997fa541f2df1ad0bb80a3fbb0e542da64c9fb8400e"
        }
      }
    }
  },
  "H": {
    "PARSER_V4.json": {
      "utc": "2026-09-24T07:11:58.402483+00:00",
      "method": "actual main.parse_args(return_parser_only=True), then parser.parse_args(full argv); no --help",
      "runner_sha256": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
      "all_four_arms_production_and_benchmark": [
        {
          "arm": "full",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_full_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_full_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": "original",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "none",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "none",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_none_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_none_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": "none",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "am2",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat_fixed",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ng_const",
            "-2.0",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_am2_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_am2_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": null,
            "ns_hperm": null,
            "ng_const": -2.0,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "hperm",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--ns_hperm",
            "blockwise_nongold_permute",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_hperm_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_hperm_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": "original",
            "ns_hperm": "blockwise_nongold_permute",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "full",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_full_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_full_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": "original",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "none",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "none",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_none_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_none_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": "none",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "am2",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat_fixed",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ng_const",
            "-2.0",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_am2_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_am2_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": null,
            "ns_hperm": null,
            "ng_const": -2.0,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "hperm",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--ns_hperm",
            "blockwise_nongold_permute",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_hperm_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_hperm_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": "original",
            "ns_hperm": "blockwise_nongold_permute",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        }
      ],
      "old_hperm_spelling_rejected": true,
      "gpu_used": false,
      "python_executable": "/opt/conda/bin/python"
    },
    "FREEZE_V3.json": {
      "utc": "2026-09-24T07:06:51.394633+00:00",
      "previous_freeze_sha256": "9a754dae2d916f3c226f3cf02ca4615198f45e958a13415dcb587cb4bf49b062",
      "files": {
        "b32_host_v3.py": "e6e60a415d89d69ea65728c93db30f56f599df34024bde10eabe19040fdc5b51",
        "test_b32_v3.py": "e9754bf7f96ed061351faa97344e0e2028ebdb9f196c76f086bfd2098ef9fc05",
        "V3_AMENDMENT.md": "c706891686f67399711b9c0cf2e05a6a75be9e571139999740436ca5db17a8b3",
        "freeze_v3.py": "d024038ba80dc9e9ceeb24b78001b20df682cb9902614633139747cb036b1c5d",
        "validate_parser_v3.py": "1fdd138fc7ae80f490ead5c0e79d6288a13ecd34d47ce88a8bdf57fd70886858",
        "PARSER_V3.json": "51eea7e39beaa19b03330fc22dd306909ef1e7060a133054d2f61cf002709dc4"
      }
    },
    "FREEZE_V4.json": {
      "utc": "2026-09-24T07:11:59.305669+00:00",
      "previous_freeze_sha256": "085573b75f8c0b578fedaf0fb48983bd2a7c8fe9463ae2822fdee9383daf40ab",
      "files": {
        "b32_host_v4.py": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
        "test_b32_v4.py": "34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb",
        "V4_AMENDMENT.md": "a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6",
        "freeze_v4.py": "fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e",
        "validate_parser_v4.py": "9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0",
        "PARSER_V4.json": "1cb6ea525b06f753de50d78b5f3fcaa987a60e75fd270374cd1553b5e8f603e8"
      }
    },
    "v4/LAUNCH.json": {
      "host": "H",
      "utc": 1790233956.7598863,
      "old_v3_pid": null,
      "pid": 424008,
      "command": [
        "/opt/conda/bin/python",
        "/workspace/ces/final_20260924/B32/b32_host_v4.py",
        "--host",
        "H"
      ],
      "freeze_v4": {
        "utc": "2026-09-24T07:11:59.305669+00:00",
        "previous_freeze_sha256": "085573b75f8c0b578fedaf0fb48983bd2a7c8fe9463ae2822fdee9383daf40ab",
        "files": {
          "b32_host_v4.py": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
          "test_b32_v4.py": "34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb",
          "V4_AMENDMENT.md": "a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6",
          "freeze_v4.py": "fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e",
          "validate_parser_v4.py": "9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0",
          "PARSER_V4.json": "1cb6ea525b06f753de50d78b5f3fcaa987a60e75fd270374cd1553b5e8f603e8"
        }
      }
    }
  },
  "bjb2": {
    "PARSER_V4.json": {
      "utc": "2026-09-24T07:12:00.130006+00:00",
      "method": "actual main.parse_args(return_parser_only=True), then parser.parse_args(full argv); no --help",
      "runner_sha256": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
      "all_four_arms_production_and_benchmark": [
        {
          "arm": "full",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_full_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_full_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": "original",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "none",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "none",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_none_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_none_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": "none",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "am2",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat_fixed",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ng_const",
            "-2.0",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_am2_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_am2_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": null,
            "ns_hperm": null,
            "ng_const": -2.0,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "hperm",
          "benchmark": false,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "50",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--ns_hperm",
            "blockwise_nongold_permute",
            "--seed",
            "260924901",
            "--savecheck",
            "last",
            "--ckpt_name",
            "final_B32v4_hperm_s260924901_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/results/final_B32v4_hperm_s260924901_a0"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924901,
            "n_epochs": 50,
            "stop_after": null,
            "ns_mode": "original",
            "ns_hperm": "blockwise_nongold_permute",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "full",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_full_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_full_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": "original",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "none",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "none",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_none_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_none_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": "none",
            "ns_hperm": "original",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "am2",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat_fixed",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ng_const",
            "-2.0",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_am2_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_am2_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": null,
            "ns_hperm": null,
            "ng_const": -2.0,
            "alpha": 0.3,
            "beta": 0.5
          }
        },
        {
          "arm": "hperm",
          "benchmark": true,
          "argv": [
            "--model",
            "ces_nstat",
            "--dataset",
            "seq-cifar100",
            "--backbone",
            "resnet32",
            "--buffer_size",
            "500",
            "--lr",
            "0.03",
            "--n_epochs",
            "2",
            "--batch_size",
            "32",
            "--minibatch_size",
            "32",
            "--num_workers",
            "8",
            "--lr_scheduler",
            "multisteplr",
            "--lr_milestones",
            "35",
            "45",
            "--sched_multistep_lr_gamma",
            "0.2",
            "--alpha",
            "0.3",
            "--beta",
            "0.5",
            "--non_verbose",
            "1",
            "--permute_classes",
            "1",
            "--device",
            "cuda:0",
            "--ns_mode",
            "original",
            "--ns_hperm",
            "blockwise_nongold_permute",
            "--seed",
            "260924998",
            "--savecheck",
            "last",
            "--ckpt_name",
            "bench_B32v4_hperm_s260924998_a0",
            "--results_path",
            "/workspace/ces/final_20260924/B32/v4/bench_results/bench_B32v4_hperm_s260924998_a0",
            "--stop_after",
            "2"
          ],
          "parsed": {
            "backbone": "resnet32",
            "seed": 260924998,
            "n_epochs": 2,
            "stop_after": 2,
            "ns_mode": "original",
            "ns_hperm": "blockwise_nongold_permute",
            "ng_const": null,
            "alpha": 0.3,
            "beta": 0.5
          }
        }
      ],
      "old_hperm_spelling_rejected": true,
      "gpu_used": false,
      "python_executable": "/opt/conda/bin/python"
    },
    "FREEZE_V3.json": {
      "utc": "2026-09-24T07:06:53.516850+00:00",
      "previous_freeze_sha256": "449b9c5b3eb752ae3308a5d331b5052f11e3fc45538e837e9b4807ac281bc9de",
      "files": {
        "b32_host_v3.py": "e6e60a415d89d69ea65728c93db30f56f599df34024bde10eabe19040fdc5b51",
        "test_b32_v3.py": "e9754bf7f96ed061351faa97344e0e2028ebdb9f196c76f086bfd2098ef9fc05",
        "V3_AMENDMENT.md": "c706891686f67399711b9c0cf2e05a6a75be9e571139999740436ca5db17a8b3",
        "freeze_v3.py": "d024038ba80dc9e9ceeb24b78001b20df682cb9902614633139747cb036b1c5d",
        "validate_parser_v3.py": "1fdd138fc7ae80f490ead5c0e79d6288a13ecd34d47ce88a8bdf57fd70886858",
        "PARSER_V3.json": "5b496fca045126bbde2d3eae966d6e485b688e9842b98eda5736920c124a0e95"
      }
    },
    "FREEZE_V4.json": {
      "utc": "2026-09-24T07:12:01.256191+00:00",
      "previous_freeze_sha256": "d970336521e40fe87bef0b174981cf52a3ee5f31c713261d33017d8206e52f24",
      "files": {
        "b32_host_v4.py": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
        "test_b32_v4.py": "34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb",
        "V4_AMENDMENT.md": "a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6",
        "freeze_v4.py": "fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e",
        "validate_parser_v4.py": "9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0",
        "PARSER_V4.json": "b7104c0b246ea49bd658422a9ee4ba83fff6426391a40b93b8d0119772b07960"
      }
    },
    "v4/LAUNCH.json": {
      "host": "bjb2",
      "utc": 1790233958.7898812,
      "old_v3_pid": 121205,
      "old_status": "VERIFIED_IDLE_WAIT_NO_CHILDREN_TERMINATED",
      "pid": 127001,
      "command": [
        "/opt/conda/bin/python",
        "/workspace/ces/final_20260924/B32/b32_host_v4.py",
        "--host",
        "bjb2"
      ],
      "freeze_v4": {
        "utc": "2026-09-24T07:12:01.256191+00:00",
        "previous_freeze_sha256": "d970336521e40fe87bef0b174981cf52a3ee5f31c713261d33017d8206e52f24",
        "files": {
          "b32_host_v4.py": "a6ba143fa2fb11a7c22ef51f184f52bb1b543e624539421c39bef51f870054e8",
          "test_b32_v4.py": "34c41448524bf22536784644603612d7897d25de27428df85fc49b34a4da45eb",
          "V4_AMENDMENT.md": "a2e87a545726e297476da3444c862c08374d5ab57040e1a7ca442565a8265cc6",
          "freeze_v4.py": "fdfbfaeadd75b87544867d27e96e599f92ec8c574ee3dd0bfe6ee7eeb7b6ab0e",
          "validate_parser_v4.py": "9351d22588d93cfee5028e49a1b19338b5d4225707d3fa9a3add288a24decda0",
          "PARSER_V4.json": "b7104c0b246ea49bd658422a9ee4ba83fff6426391a40b93b8d0119772b07960"
        }
      }
    }
  }
}

==> anc/supplementary_material/data/v9/B32/cal/B32CAL_F.json <==
{"models": {"260924901/full": {"base": {"CE": 3.5949037395984487, "J": 25.759999999999998, "J_A": 20.755555555555556, "J_B": 70.8, "soft_mass_B": 0.3556786702842348, "hard_share_B": 0.4993}, "cal": {"CE": 3.3166580668718613, "J": 28.38, "J_A": 26.555555555555554, "J_B": 44.800000000000004, "soft_mass_B": 0.1000082397376028, "hard_share_B": 0.1366}, "betas": [-2.5349636223545096, -2.5495936272465736, -2.5639560451536108, -2.543950671882108, -2.5537908140262138], "gain": 2.620000000000001, "inv": {"cond_CE": 3.038526899025261, "group_oracle_J": 33.040000000000006}, "oracle": {"beta": -2.2433396577835083, "J": 28.49}, "folds_sha": "6d48b299cdbe572a"}, "260924901/none": {"base": {"CE": 5.318012233951323, "J": 17.28, "J_A": 10.233333333333333, "J_B": 80.7, "soft_mass_B": 0.7598943812062713, "hard_share_B": 0.8215}, "cal": {"CE": 3.436041767950124, "J": 29.01, "J_A": 27.444444444444443, "J_B": 43.1, "soft_mass_B": 0.10004104355957155, "hard_share_B": 0.112}, "betas": [-6.547780376171598, -6.571569245800987, -6.584394393882606, -6.593622273564531, -6.621982536531064], "gain": 11.73, "inv": {"cond_CE": 3.1312040087717654, "group_oracle_J": 34.150000000000006}, "oracle": {"beta": -6.683753490447998, "J": 29.13}, "folds_sha": "6d48b299cdbe572a"}, "260924901/am2": {"base": {"CE": 3.528810199603546, "J": 25.580000000000002, "J_A": 21.2, "J_B": 65.0, "soft_mass_B": 0.3324109590523385, "hard_share_B": 0.4629}, "cal": {"CE": 3.2972331559320898, "J": 28.060000000000002, "J_A": 26.57777777777778, "J_B": 41.4, "soft_mass_B": 0.10002907522821722, "hard_share_B": 0.1367}, "betas": [-2.2826709550539084, -2.303659893567959, -2.310979299839496, -2.31499880600989, -2.336646325408661], "gain": 2.4800000000000004, "inv": {"cond_CE": 3.016676247137299, "group_oracle_J": 32.86}, "oracle": {"beta": -1.8887072801589966, "J": 28.22}, "folds_sha": "6d48b299cdbe572a"}, "260924902/full": {"base": {"CE": 3.6943133782537725, "J": 24.38, "J_A": 18.9, "J_B": 73.7, "soft_mass_B": 0.3517717392727673, "hard_share_B": 0.4845}, "cal": {"CE": 3.3989470616606035, "J": 27.029999999999998, "J_A": 24.766666666666666, "J_B": 47.4, "soft_mass_B": 0.10002804649443892, "hard_share_B": 0.1323}, "betas": [-2.821914354099337, -2.8164382482837933, -2.8175150626056924, -2.8756561405457717, -2.819129060779476], "gain": 2.6499999999999986, "inv": {"cond_CE": 3.0994694039720803, "group_oracle_J": 32.019999999999996}, "oracle": {"beta": -2.5069737434387207, "J": 27.26}, "folds_sha": "6d48b299cdbe572a"}, "260924902/none": {"base": {"CE": 5.178563135612254, "J": 17.599999999999998, "J_A": 10.411111111111111, "J_B": 82.3, "soft_mass_B": 0.7239228531143622, "hard_share_B": 0.7966}, "cal": {"CE": 3.4983162712760443, "J": 28.16, "J_A": 26.04444444444444, "J_B": 47.199999999999996, "soft_mass_B": 0.10001383929819954, "hard_share_B": 0.1114}, "betas": [-6.558843745385007, -6.4954780737796725, -6.487736690904352, -6.550974334784957, -6.499728283898696], "gain": 10.560000000000002, "inv": {"cond_CE": 3.203259206530596, "group_oracle_J": 33.160000000000004}, "oracle": {"beta": -6.234930992126465, "J": 28.29}, "folds_sha": "6d48b299cdbe572a"}, "260924902/am2": {"base": {"CE": 3.6662386088112746, "J": 25.259999999999998, "J_A": 20.1, "J_B": 71.7, "soft_mass_B": 0.31642614175244005, "hard_share_B": 0.4272}, "cal": {"CE": 3.4173820712893574, "J": 26.97, "J_A": 24.844444444444445, "J_B": 46.1, "soft_mass_B": 0.09999670787522527, "hard_share_B": 0.1295}, "betas": [-2.7755672584416473, -2.759066843592759, -2.7758001277198963, -2.793039541629722, -2.7531974485016297], "gain": 1.7100000000000009, "inv": {"cond_CE": 3.095660682955721, "group_oracle_J": 31.61}, "oracle": {"beta": -1.8437843322753906, "J": 27.05}, "folds_sha": "6d48b299cdbe572a"}, "260924902/hperm": {"base": {"CE": 4.1370285244373415, "J": 21.81, "J_A": 16.48888888888889, "J_B": 69.69999999999999, "soft_mass_B": 0.2762030399878881, "hard_share_B": 0.4493}, "cal": {"CE": 3.9987091232525693, "J": 22.42, "J_A": 19.655555555555555, "J_B": 47.3, "soft_mass_B": 0.10001568458435305, "hard_share_B": 0.1504}, "betas": [-1.8218919750644589, -1.795867577977171, -1.8185239665824469, -1.853077738575403, -1.8166076080013105], "gain": 0.610000000000003, "inv": {"cond_CE": 3.7208781239223483, "group_oracle_J": 26.76}, "oracle": {"beta": -0.8758041858673096, "J": 22.74}, "folds_sha": "6d48b299cdbe572a"}, "260924903/full": {"base": {"CE": 3.775235172726783, "J": 22.0, "J_A": 15.266666666666667, "J_B": 82.6, "soft_mass_B": 0.3764472174556968, "hard_share_B": 0.5282}, "cal": {"CE": 3.4226387629045827, "J": 25.05, "J_A": 21.455555555555556, "J_B": 57.4, "soft_mass_B": 0.1000194084082317, "hard_share_B": 0.1339}, "betas": [-3.1199133104253214, -3.1056559273548965, -3.156973055388419, -3.123373429088728, -3.097122854945188], "gain": 3.0500000000000007, "inv": {"cond_CE": 3.1768603081911255, "group_oracle_J": 29.29}, "oracle": {"beta": -2.8030264377593994, "J": 25.21}, "folds_sha": "6d48b299cdbe572a"}, "260924903/none": {"base": {"CE": 5.101914622345195, "J": 16.79, "J_A": 8.933333333333334, "J_B": 87.5, "soft_mass_B": 0.742637863383894, "hard_share_B": 0.8252}, "cal": {"CE": 3.3846578465721255, "J": 27.639999999999997, "J_A": 24.477777777777778, "J_B": 56.10000000000001, "soft_mass_B": 0.10000009281610937, "hard_share_B": 0.113}, "betas": [-6.472352849304233, -6.452557416844778, -6.467913993095541, -6.468617143737799, -6.4830782571419086], "gain": 10.849999999999998, "inv": {"cond_CE": 3.142860410951545, "group_oracle_J": 32.0}, "oracle": {"beta": -5.481373310089111, "J": 28.07}, "folds_sha": "6d48b299cdbe572a"}, "260924903/am2": {"base": {"CE": 3.6104881672533753, "J": 23.24, "J_A": 17.07777777777778, "J_B": 78.7, "soft_mass_B": 0.35200247441299687, "hard_share_B": 0.501}, "cal": {"CE": 3.3393360084864967, "J": 26.22, "J_A": 22.966666666666665, "J_B": 55.50000000000001, "soft_mass_B": 0.0999909722555238, "hard_share_B": 0.1338}, "betas": [-2.5675180976978194, -2.5536328139384743, -2.587253301610616, -2.571009968615825, -2.5673224012956526], "gain": 2.9800000000000004, "inv": {"cond_CE": 3.1015520485594985, "group_oracle_J": 30.759999999999998}, "oracle": {"beta": -1.975176990032196, "J": 26.27}, "folds_sha": "6d48b299cdbe572a"}, "260924903/hperm": {"base": {"CE": 4.231846162696776, "J": 18.82, "J_A": 11.855555555555556, "J_B": 81.5, "soft_mass_B": 0.36145782895413364, "hard_share_B": 0.5955}, "cal": {"CE": 3.959848953363008, "J": 21.66, "J_A": 17.533333333333335, "J_B": 58.8, "soft_mass_B": 0.10000200687916226, "hard_share_B": 0.1648}, "betas": [-2.497382101341243, -2.4906058401137976, -2.490918674134231, -2.4922445322766134, -2.487669152538712], "gain": 2.84, "inv": {"cond_CE": 3.7198348140451474, "group_oracle_J": 25.5}, "oracle": {"beta": -2.242454171180725, "J": 21.73}, "folds_sha": "6d48b299cdbe572a"}, "260924904/full": {"base": {"CE": 3.7750816495268102, "J": 22.33, "J_A": 17.255555555555553, "J_B": 68.0, "soft_mass_B": 0.3682737818970757, "hard_share_B": 0.5095}, "cal": {"CE": 3.4703919565942596, "J": 25.31, "J_A": 23.666666666666668, "J_B": 40.1, "soft_mass_B": 0.10000174974573196, "hard_share_B": 0.1369}, "betas": [-2.689989596915594, -2.691397921283329, -2.6815710279338365, -2.6914926291121173, -2.6754966689058124], "gain": 2.9800000000000004, "inv": {"cond_CE": 3.1628408894114424, "group_oracle_J": 30.869999999999997}, "oracle": {"beta": -2.3685927391052246, "J": 25.44}, "folds_sha": "6d48b299cdbe572a"}, "260924904/none": {"base": {"CE": 5.288045538237466, "J": 16.76, "J_A": 9.5, "J_B": 82.1, "soft_mass_B": 0.7527592204662035, "hard_share_B": 0.8269}, "cal": {"CE": 3.501286633860521, "J": 28.32, "J_A": 26.611111111111114, "J_B": 43.7, "soft_mass_B": 0.10002133795693062, "hard_share_B": 0.1096}, "betas": [-6.407492830746769, -6.363075352094439, -6.367870595503783, -6.361972881231518, -6.352522644821107], "gain": 11.559999999999999, "inv": {"cond_CE": 3.192644638766682, "group_oracle_J": 33.650000000000006}, "oracle": {"beta": -6.492093563079834, "J": 28.37}, "folds_sha": "6d48b299cdbe572a"}, "260924904/am2": {"base": {"CE": 3.7339411656718147, "J": 21.86, "J_A": 16.466666666666665, "J_B": 70.39999999999999, "soft_mass_B": 0.4227746274705145, "hard_share_B": 0.5741}, "cal": {"CE": 3.3331040680215667, "J": 26.41, "J_A": 24.81111111111111, "J_B": 40.8, "soft_mass_B": 0.10000734289761566, "hard_share_B": 0.137}, "betas": [-2.9325047898716514, -2.940871074723492, -2.9327895472465277, -2.9150157732731588, -2.9184182540828543], "gain": 4.550000000000001, "inv": {"cond_CE": 3.0289256232940986, "group_oracle_J": 31.830000000000002}, "oracle": {"beta": -2.833069324493408, "J": 26.5}, "folds_sha": "6d48b299cdbe572a"}, "260924904/hperm": {"base": {"CE": 4.269503600924312, "J": 19.07, "J_A": 13.088888888888889, "J_B": 72.89999999999999, "soft_mass_B": 0.4138178090459236, "hard_share_B": 0.6368}, "cal": {"CE": 3.901073158859198, "J": 21.95, "J_A": 19.6, "J_B": 43.1, "soft_mass_B": 0.10001706924317932, "hard_share_B": 0.1637}, "betas": [-2.7929265039671023, -2.7679268637484506, -2.7674182431017025, -2.8005351771659637, -2.7754563304062394], "gain": 2.879999999999999, "inv": {"cond_CE": 3.602196663737961, "group_oracle_J": 26.97}, "oracle": {"beta": -2.1259548664093018, "J": 22.14}, "folds_sha": "6d48b299cdbe572a"}, "260924905/full": {"base": {"CE": 3.953233465848856, "J": 22.6, "J_A": 16.644444444444446, "J_B": 76.2, "soft_mass_B": 0.4717821607963401, "hard_share_B": 0.6178}, "cal": {"CE": 3.3616711977042475, "J": 27.22, "J_A": 24.72222222222222, "J_B": 49.7, "soft_mass_B": 0.10001348796250649, "hard_share_B": 0.1418}, "betas": [-3.807076766703098, -3.8151782366022244, -3.814004461406851, -3.831614657351638, -3.805658832808753], "gain": 4.619999999999997, "inv": {"cond_CE": 3.097264504942751, "group_oracle_J": 31.669999999999998}, "oracle": {"beta": -3.4985963106155396, "J": 27.43}, "folds_sha": "6d48b299cdbe572a"}, "260924905/none": {"base": {"CE": 5.056068213362015, "J": 18.11, "J_A": 11.322222222222223, "J_B": 79.2, "soft_mass_B": 0.7290797745501565, "hard_share_B": 0.7942}, "cal": {"CE": 3.360729635827075, "J": 29.310000000000002, "J_A": 27.666666666666668, "J_B": 44.1, "soft_mass_B": 0.10000820716231693, "hard_share_B": 0.1131}, "betas": [-6.3470281456100714, -6.366624706944938, -6.3777550148113615, -6.372591421523582, -6.374520273782739], "gain": 11.200000000000003, "inv": {"cond_CE": 3.0679888950574243, "group_oracle_J": 34.160000000000004}, "oracle": {"beta": -6.023394584655762, "J": 29.49}, "folds_sha": "6d48b299cdbe572a"}, "260924905/am2": {"base": {"CE": 3.6951433075464535, "J": 24.18, "J_A": 19.077777777777776, "J_B": 70.1, "soft_mass_B": 0.3467040110492715, "hard_share_B": 0.4814}, "cal": {"CE": 3.4192364896613463, "J": 26.47, "J_A": 24.37777777777778, "J_B": 45.300000000000004, "soft_mass_B": 0.1000083953696254, "hard_share_B": 0.1467}, "betas": [-2.5942627227040944, -2.5996490767626783, -2.5981006865772054, -2.6050328399150597, -2.6155581767400182], "gain": 2.289999999999999, "inv": {"cond_CE": 3.147674244930834, "group_oracle_J": 31.019999999999996}, "oracle": {"beta": -1.965916633605957, "J": 26.700000000000003}, "folds_sha": "6d48b299cdbe572a"}, "260924905/hperm": {"base": {"CE": 4.590567555241305, "J": 18.95, "J_A": 12.588888888888889, "J_B": 76.2, "soft_mass_B": 0.49841085395622914, "hard_share_B": 0.7071}, "cal": {"CE": 3.998189583315405, "J": 23.07, "J_A": 20.177777777777777, "J_B": 49.1, "soft_mass_B": 0.10004784862416616, "hard_share_B": 0.167}, "betas": [-3.5541469806730444, -3.542812247085286, -3.5716428463052496, -3.547997060298326, -3.511767654248736], "gain": 4.120000000000001, "inv": {"cond_CE": 3.7161293629986445, "group_oracle_J": 27.22}, "oracle": {"beta": -3.3497207164764404, "J": 23.150000000000002}, "folds_sha": "6d48b299cdbe572a"}, "260924906/full": {"base": {"CE": 3.760096014466386, "J": 23.48, "J_A": 17.9, "J_B": 73.7, "soft_mass_B": 0.40382509537111966, "hard_share_B": 0.5487}, "cal": {"CE": 3.3990773912520935, "J": 26.669999999999998, "J_A": 24.477777777777778, "J_B": 46.400000000000006, "soft_mass_B": 0.10000353412846155, "hard_share_B": 0.1329}, "betas": [-2.805187192051446, -2.8014900403001475, -2.816619489439015, -2.8164379663469763, -2.8234634720216993], "gain": 3.1899999999999977, "inv": {"cond_CE": 3.138870509757955, "group_oracle_J": 31.130000000000003}, "oracle": {"beta": -2.3248547315597534, "J": 26.86}, "folds_sha": "6d48b299cdbe572a"}, "260924906/none": {"base": {"CE": 5.223971420885067, "J": 18.61, "J_A": 11.477777777777778, "J_B": 82.8, "soft_mass_B": 0.7377387853337023, "hard_share_B": 0.7999}, "cal": {"CE": 3.4849862936757257, "J": 28.95, "J_A": 26.855555555555554, "J_B": 47.8, "soft_mass_B": 0.10002201072265668, "hard_share_B": 0.1099}, "betas": [-6.35529260479437, -6.399846500223235, -6.404796376509751, -6.362813602993903, -6.429223991201301], "gain": 10.34, "inv": {"cond_CE": 3.207612323064015, "group_oracle_J": 33.58}, "oracle": {"beta": -6.108660697937012, "J": 29.099999999999998}, "folds_sha": "6d48b299cdbe572a"}, "260924906/am2": {"base": {"CE": 3.6961742033234257, "J": 22.91, "J_A": 17.477777777777778, "J_B": 71.8, "soft_mass_B": 0.39306663476619585, "hard_share_B": 0.5335}, "cal": {"CE": 3.3489156181429687, "J": 25.94, "J_A": 23.944444444444443, "J_B": 43.9, "soft_mass_B": 0.10000222932522286, "hard_share_B": 0.1371}, "betas": [-2.7905594706070307, -2.792089387682357, -2.784218111572253, -2.7867073366698234, -2.7968442999014975], "gain": 3.030000000000001, "inv": {"cond_CE": 3.0707654095325343, "group_oracle_J": 30.759999999999998}, "oracle": {"beta": -2.7766696214675903, "J": 25.95}, "folds_sha": "6d48b299cdbe572a"}, "260924906/hperm": {"base": {"CE": 4.41543138400353, "J": 19.220000000000002, "J_A": 12.877777777777776, "J_B": 76.3, "soft_mass_B": 0.43948534806977685, "hard_share_B": 0.6597}, "cal": {"CE": 4.005299331969192, "J": 22.33, "J_A": 19.2, "J_B": 50.5, "soft_mass_B": 0.10000672559572152, "hard_share_B": 0.1598}, "betas": [-2.8770713912590473, -2.8726912243627245, -2.8536219632429507, -2.8824506354680013, -2.892779679573361], "gain": 3.109999999999996, "inv": {"cond_CE": 3.741222707316144, "group_oracle_J": 26.32}, "oracle": {"beta": -2.470716953277588, "J": 22.55}, "folds_sha": "6d48b299cdbe572a"}}, "gate_fail": [[260924901, "hperm", 19.91, 19.880000000000003]], "roots": [260924902, 260924903, 260924904, 260924905, 260924906]}


==> anc/supplementary_material/data/v9/B32/cal/B32CAL_H.json <==
{"models": {"260924907/full": {"base": {"CE": 3.7837987068288115, "J": 23.580000000000002, "J_A": 17.8, "J_B": 75.6, "soft_mass_B": 0.4148885656270366, "hard_share_B": 0.5591}, "cal": {"CE": 3.3682375771951256, "J": 27.46, "J_A": 24.8, "J_B": 51.4, "soft_mass_B": 0.10002317463105259, "hard_share_B": 0.1346}, "betas": [-3.2090012131835763, -3.1474457250620986, -3.1756102719855024, -3.153600500863557, -3.1709790528348067], "gain": 3.879999999999999, "inv": {"cond_CE": 3.1149274707213155, "group_oracle_J": 31.61}, "oracle": {"beta": -2.547236204147339, "J": 27.6}, "folds_sha": "6d48b299cdbe572a"}, "260924907/none": {"base": {"CE": 5.058793610614943, "J": 17.83, "J_A": 10.644444444444444, "J_B": 82.5, "soft_mass_B": 0.7300476046692133, "hard_share_B": 0.8022}, "cal": {"CE": 3.3840451318716545, "J": 29.189999999999998, "J_A": 26.611111111111114, "J_B": 52.400000000000006, "soft_mass_B": 0.10001155007492946, "hard_share_B": 0.1131}, "betas": [-6.253943074173877, -6.255134648909101, -6.273122646085303, -6.211860649783498, -6.248317688633456], "gain": 11.36, "inv": {"cond_CE": 3.124014080139349, "group_oracle_J": 33.26}, "oracle": {"beta": -5.663180828094482, "J": 29.23}, "folds_sha": "6d48b299cdbe572a"}, "260924907/am2": {"base": {"CE": 3.882449470631725, "J": 22.28, "J_A": 16.144444444444446, "J_B": 77.5, "soft_mass_B": 0.44323674374957317, "hard_share_B": 0.587}, "cal": {"CE": 3.385890336186852, "J": 26.040000000000003, "J_A": 23.08888888888889, "J_B": 52.6, "soft_mass_B": 0.10000239871322524, "hard_share_B": 0.1419}, "betas": [-3.465584173230644, -3.42342635357043, -3.47371602315729, -3.437479452088157, -3.452887361200207], "gain": 3.7600000000000016, "inv": {"cond_CE": 3.1279299637131475, "group_oracle_J": 30.06}, "oracle": {"beta": -3.20864075422287, "J": 26.27}, "folds_sha": "6d48b299cdbe572a"}, "260924907/hperm": {"base": {"CE": 4.342897837356194, "J": 19.32, "J_A": 13.188888888888888, "J_B": 74.5, "soft_mass_B": 0.445854274998861, "hard_share_B": 0.6548}, "cal": {"CE": 3.891765049806976, "J": 22.470000000000002, "J_A": 19.522222222222222, "J_B": 49.0, "soft_mass_B": 0.10001062424800856, "hard_share_B": 0.1675}, "betas": [-3.119494504727955, -3.121918267423018, -3.133921092724595, -3.1337687559559395, -3.1082267363766736], "gain": 3.150000000000002, "inv": {"cond_CE": 3.616872814352686, "group_oracle_J": 26.72}, "oracle": {"beta": -2.701556921005249, "J": 22.54}, "folds_sha": "6d48b299cdbe572a"}, "260924908/full": {"base": {"CE": 3.8099210993441797, "J": 22.869999999999997, "J_A": 18.422222222222224, "J_B": 62.9, "soft_mass_B": 0.3991283792688312, "hard_share_B": 0.5392}, "cal": {"CE": 3.4550399038030095, "J": 26.119999999999997, "J_A": 24.88888888888889, "J_B": 37.2, "soft_mass_B": 0.10000379376887443, "hard_share_B": 0.1346}, "betas": [-2.7773401513666034, -2.799353545685861, -2.7971337387278616, -2.7908535472435414, -2.8036726316396345], "gain": 3.25, "inv": {"cond_CE": 3.157912511435385, "group_oracle_J": 30.869999999999997}, "oracle": {"beta": -2.199575901031494, "J": 26.200000000000003}, "folds_sha": "6d48b299cdbe572a"}, "260924908/none": {"base": {"CE": 5.303242165733091, "J": 16.43, "J_A": 9.566666666666666, "J_B": 78.2, "soft_mass_B": 0.7696452479677485, "hard_share_B": 0.8359}, "cal": {"CE": 3.4085537036896, "J": 28.1, "J_A": 26.833333333333332, "J_B": 39.5, "soft_mass_B": 0.09999907680121321, "hard_share_B": 0.1088}, "betas": [-6.472409758270043, -6.485650946047359, -6.482437204553426, -6.489070677259118, -6.524116959020242], "gain": 11.670000000000002, "inv": {"cond_CE": 3.10086983208341, "group_oracle_J": 33.379999999999995}, "oracle": {"beta": -6.315523624420166, "J": 28.189999999999998}, "folds_sha": "6d48b299cdbe572a"}, "260924908/am2": {"base": {"CE": 3.5886423079913126, "J": 23.78, "J_A": 19.655555555555555, "J_B": 60.9, "soft_mass_B": 0.3245566128807147, "hard_share_B": 0.4616}, "cal": {"CE": 3.3665008935940683, "J": 25.81, "J_A": 24.633333333333333, "J_B": 36.4, "soft_mass_B": 0.09999835097393764, "hard_share_B": 0.147}, "betas": [-2.2877495292760015, -2.2887393459832213, -2.27665009751761, -2.285096153519609, -2.2802218153637623], "gain": 2.0299999999999976, "inv": {"cond_CE": 3.0720896476841495, "group_oracle_J": 30.919999999999998}, "oracle": {"beta": -2.271248698234558, "J": 25.82}, "folds_sha": "6d48b299cdbe572a"}, "260924908/hperm": {"base": {"CE": 4.307939627049081, "J": 19.45, "J_A": 14.177777777777777, "J_B": 66.9, "soft_mass_B": 0.41955423809550957, "hard_share_B": 0.644}, "cal": {"CE": 3.946802754713355, "J": 22.59, "J_A": 20.744444444444444, "J_B": 39.2, "soft_mass_B": 0.10001591087366893, "hard_share_B": 0.1649}, "betas": [-2.6630711343983773, -2.6760872075694255, -2.684971277224684, -2.67936926721309, -2.6634465131056357], "gain": 3.1400000000000006, "inv": {"cond_CE": 3.645068967892321, "group_oracle_J": 27.12}, "oracle": {"beta": -2.5365889072418213, "J": 22.64}, "folds_sha": "6d48b299cdbe572a"}, "260924909/full": {"base": {"CE": 3.6782264714646087, "J": 22.38, "J_A": 16.18888888888889, "J_B": 78.10000000000001, "soft_mass_B": 0.38121551402454645, "hard_share_B": 0.5341}, "cal": {"CE": 3.341474310221843, "J": 26.05, "J_A": 23.144444444444446, "J_B": 52.2, "soft_mass_B": 0.1000057399384521, "hard_share_B": 0.1371}, "betas": [-2.873976334492216, -2.878580906837094, -2.850600768789934, -2.8870993864659598, -2.874816353763606], "gain": 3.6700000000000017, "inv": {"cond_CE": 3.083879556531945, "group_oracle_J": 30.830000000000002}, "oracle": {"beta": -2.572163462638855, "J": 26.11}, "folds_sha": "6d48b299cdbe572a"}, "260924909/none": {"base": {"CE": 5.203539945615358, "J": 16.650000000000002, "J_A": 8.933333333333334, "J_B": 86.1, "soft_mass_B": 0.7509986798470268, "hard_share_B": 0.8297}, "cal": {"CE": 3.4347080177216385, "J": 27.62, "J_A": 24.955555555555556, "J_B": 51.6, "soft_mass_B": 0.10002476899869962, "hard_share_B": 0.1148}, "betas": [-6.40310766319188, -6.400727917285003, -6.368398761917646, -6.347979417890921, -6.389993714478521], "gain": 10.969999999999999, "inv": {"cond_CE": 3.17628941054185, "group_oracle_J": 32.43}, "oracle": {"beta": -5.644663333892822, "J": 27.800000000000004}, "folds_sha": "6d48b299cdbe572a"}, "260924909/am2": {"base": {"CE": 3.6327555128237394, "J": 22.259999999999998, "J_A": 16.03333333333333, "J_B": 78.3, "soft_mass_B": 0.3634917289343718, "hard_share_B": 0.5074}, "cal": {"CE": 3.3158065632331506, "J": 25.21, "J_A": 22.444444444444443, "J_B": 50.1, "soft_mass_B": 0.1000249572988673, "hard_share_B": 0.1316}, "betas": [-2.8868896866779217, -2.8684399367068183, -2.8796279825060953, -2.8588740750759225, -2.905860088559117], "gain": 2.950000000000003, "inv": {"cond_CE": 3.0517375261530355, "group_oracle_J": 30.34}, "oracle": {"beta": -2.3373351097106934, "J": 25.430000000000003}, "folds_sha": "6d48b299cdbe572a"}, "260924909/hperm": {"base": {"CE": 4.194773387130992, "J": 19.37, "J_A": 12.866666666666667, "J_B": 77.9, "soft_mass_B": 0.4157441191296228, "hard_share_B": 0.6427}, "cal": {"CE": 3.82676949444571, "J": 22.009999999999998, "J_A": 18.8, "J_B": 50.9, "soft_mass_B": 0.10000741825729474, "hard_share_B": 0.1592}, "betas": [-2.793792606164418, -2.784352298400428, -2.796077047434787, -2.7828128300760735, -2.791379750888833], "gain": 2.639999999999997, "inv": {"cond_CE": 3.565754185018169, "group_oracle_J": 26.56}, "oracle": {"beta": -2.155646562576294, "J": 22.29}, "folds_sha": "6d48b299cdbe572a"}, "260924910/full": {"base": {"CE": 3.7708603732700516, "J": 24.94, "J_A": 19.477777777777778, "J_B": 74.1, "soft_mass_B": 0.40959995941799376, "hard_share_B": 0.5413}, "cal": {"CE": 3.362756481421242, "J": 28.33, "J_A": 26.377777777777776, "J_B": 45.9, "soft_mass_B": 0.10000520502677683, "hard_share_B": 0.1381}, "betas": [-3.137002570211717, -3.143097479717441, -3.135712928366762, -3.113910381783305, -3.1146854547039746], "gain": 3.389999999999997, "inv": {"cond_CE": 3.10384422489594, "group_oracle_J": 32.7}, "oracle": {"beta": -2.8954981565475464, "J": 28.43}, "folds_sha": "6d48b299cdbe572a"}, "260924910/none": {"base": {"CE": 5.020255428635324, "J": 18.43, "J_A": 11.488888888888889, "J_B": 80.9, "soft_mass_B": 0.7264658233560982, "hard_share_B": 0.7962}, "cal": {"CE": 3.3277326533619167, "J": 29.48, "J_A": 27.27777777777778, "J_B": 49.3, "soft_mass_B": 0.10001274656474053, "hard_share_B": 0.116}, "betas": [-6.347690145666165, -6.2970874541476025, -6.318310276791223, -6.344199707393457, -6.318459509501659], "gain": 11.05, "inv": {"cond_CE": 3.054806134837098, "group_oracle_J": 33.94}, "oracle": {"beta": -6.220390319824219, "J": 29.54}, "folds_sha": "6d48b299cdbe572a"}, "260924910/am2": {"base": {"CE": 3.6389041248952867, "J": 25.240000000000002, "J_A": 19.844444444444445, "J_B": 73.8, "soft_mass_B": 0.35554262491356065, "hard_share_B": 0.4799}, "cal": {"CE": 3.3373336064359216, "J": 27.36, "J_A": 25.3, "J_B": 45.9, "soft_mass_B": 0.10000358144040128, "hard_share_B": 0.1338}, "betas": [-2.784676802274623, -2.7923808122333194, -2.7933522760080294, -2.772298752081351, -2.797457631219352], "gain": 2.1199999999999974, "inv": {"cond_CE": 3.0747270506720823, "group_oracle_J": 31.96}, "oracle": {"beta": -2.3546102643013, "J": 27.529999999999998}, "folds_sha": "6d48b299cdbe572a"}, "260924910/hperm": {"base": {"CE": 4.329297957635369, "J": 20.8, "J_A": 15.088888888888889, "J_B": 72.2, "soft_mass_B": 0.3982179970468665, "hard_share_B": 0.5946}, "cal": {"CE": 3.9934613469828224, "J": 23.18, "J_A": 20.633333333333333, "J_B": 46.1, "soft_mass_B": 0.10002607655769712, "hard_share_B": 0.1543}, "betas": [-2.665221807884973, -2.6525061051728676, -2.690186216620667, -2.6688153860105324, -2.6808955265230487], "gain": 2.379999999999999, "inv": {"cond_CE": 3.720332371010253, "group_oracle_J": 27.35}, "oracle": {"beta": -2.074561357498169, "J": 23.41}, "folds_sha": "6d48b299cdbe572a"}, "260924911/full": {"base": {"CE": 3.7818843442664236, "J": 23.22, "J_A": 16.855555555555554, "J_B": 80.5, "soft_mass_B": 0.40716623016473424, "hard_share_B": 0.5614}, "cal": {"CE": 3.370313376380545, "J": 26.77, "J_A": 24.211111111111112, "J_B": 49.8, "soft_mass_B": 0.09999827216886306, "hard_share_B": 0.1374}, "betas": [-3.231423919586912, -3.2312909147334103, -3.227839049960913, -3.2411935833853587, -3.2316446863660477], "gain": 3.5500000000000007, "inv": {"cond_CE": 3.100871250587467, "group_oracle_J": 32.1}, "oracle": {"beta": -2.1731622219085693, "J": 27.04}, "folds_sha": "6d48b299cdbe572a"}, "260924911/none": {"base": {"CE": 5.125654967496821, "J": 17.68, "J_A": 9.877777777777778, "J_B": 87.9, "soft_mass_B": 0.752113505858085, "hard_share_B": 0.824}, "cal": {"CE": 3.3231199639097553, "J": 29.62, "J_A": 27.22222222222222, "J_B": 51.2, "soft_mass_B": 0.10000546443040018, "hard_share_B": 0.1102}, "betas": [-6.584762068595198, -6.571134062897444, -6.571775254266141, -6.583798650327626, -6.5295348412007765], "gain": 11.940000000000001, "inv": {"cond_CE": 3.046899461770019, "group_oracle_J": 34.64}, "oracle": {"beta": -6.073715686798096, "J": 29.830000000000002}, "folds_sha": "6d48b299cdbe572a"}, "260924911/am2": {"base": {"CE": 3.6334788453431415, "J": 22.869999999999997, "J_A": 17.18888888888889, "J_B": 74.0, "soft_mass_B": 0.3287544598961711, "hard_share_B": 0.4627}, "cal": {"CE": 3.383506059108558, "J": 25.28, "J_A": 22.61111111111111, "J_B": 49.3, "soft_mass_B": 0.1000201635683594, "hard_share_B": 0.1336}, "betas": [-2.5798928875586284, -2.6053283495918214, -2.6136357209795023, -2.584099971366478, -2.600385377045071], "gain": 2.4100000000000037, "inv": {"cond_CE": 3.1006631372637283, "group_oracle_J": 30.25}, "oracle": {"beta": -2.531082034111023, "J": 25.319999999999997}, "folds_sha": "6d48b299cdbe572a"}, "260924911/hperm": {"base": {"CE": 4.222809982563435, "J": 19.7, "J_A": 12.955555555555556, "J_B": 80.4, "soft_mass_B": 0.41023782890363336, "hard_share_B": 0.6418}, "cal": {"CE": 3.8516641921551056, "J": 22.62, "J_A": 19.41111111111111, "J_B": 51.5, "soft_mass_B": 0.09999629407718635, "hard_share_B": 0.1589}, "betas": [-2.883059065726586, -2.891353908968621, -2.891426429213813, -2.866342844319626, -2.8624011567432275], "gain": 2.9200000000000017, "inv": {"cond_CE": 3.5785366348319045, "group_oracle_J": 27.3}, "oracle": {"beta": -2.644352912902832, "J": 22.67}, "folds_sha": "6d48b299cdbe572a"}, "260924912/full": {"base": {"CE": 3.668752805271759, "J": 23.65, "J_A": 17.733333333333334, "J_B": 76.9, "soft_mass_B": 0.35370162229082835, "hard_share_B": 0.4954}, "cal": {"CE": 3.369818513826406, "J": 26.900000000000002, "J_A": 24.044444444444444, "J_B": 52.6, "soft_mass_B": 0.10000323551119553, "hard_share_B": 0.134}, "betas": [-2.8466555771522115, -2.8479365315417393, -2.8416979121022115, -2.828817862481123, -2.8354629305564636], "gain": 3.2500000000000036, "inv": {"cond_CE": 3.0994237418005843, "group_oracle_J": 31.56}, "oracle": {"beta": -2.3998091220855713, "J": 27.060000000000002}, "folds_sha": "6d48b299cdbe572a"}, "260924912/none": {"base": {"CE": 5.0698635994980785, "J": 17.91, "J_A": 9.8, "J_B": 90.9, "soft_mass_B": 0.7529701101802743, "hard_share_B": 0.8288}, "cal": {"CE": 3.2597023960432927, "J": 30.830000000000002, "J_A": 28.344444444444445, "J_B": 53.2, "soft_mass_B": 0.10002144501433809, "hard_share_B": 0.1113}, "betas": [-6.588893937876181, -6.614787159019988, -6.599761702932579, -6.582157838657709, -6.608744173603574], "gain": 12.920000000000002, "inv": {"cond_CE": 3.000449519368525, "group_oracle_J": 35.709999999999994}, "oracle": {"beta": -6.013077735900879, "J": 31.0}, "folds_sha": "6d48b299cdbe572a"}, "260924912/am2": {"base": {"CE": 3.505019790753568, "J": 25.25, "J_A": 18.955555555555556, "J_B": 81.89999999999999, "soft_mass_B": 0.3365706629235647, "hard_share_B": 0.4723}, "cal": {"CE": 3.244014647033475, "J": 27.85, "J_A": 25.011111111111113, "J_B": 53.400000000000006, "soft_mass_B": 0.10001258602834547, "hard_share_B": 0.1326}, "betas": [-2.6252091070633075, -2.637126751769176, -2.646003375846993, -2.60061368807444, -2.631099370217898], "gain": 2.6000000000000014, "inv": {"cond_CE": 2.993643420321281, "group_oracle_J": 32.86}, "oracle": {"beta": -2.306522488594055, "J": 27.92}, "folds_sha": "6d48b299cdbe572a"}, "260924912/hperm": {"base": {"CE": 4.090997862302217, "J": 21.04, "J_A": 14.677777777777779, "J_B": 78.3, "soft_mass_B": 0.3266543621891343, "hard_share_B": 0.5341}, "cal": {"CE": 3.8707650808229714, "J": 22.84, "J_A": 19.444444444444446, "J_B": 53.400000000000006, "soft_mass_B": 0.10001696464591915, "hard_share_B": 0.1536}, "betas": [-2.3192836203931924, -2.3253117056170627, -2.3081215994955873, -2.299542150705501, -2.3329377068940156], "gain": 1.8000000000000007, "inv": {"cond_CE": 3.603444369328771, "group_oracle_J": 27.3}, "oracle": {"beta": -1.8223509788513184, "J": 23.06}, "folds_sha": "6d48b299cdbe572a"}}, "gate_fail": [], "roots": [260924907, 260924908, 260924909, 260924910, 260924911, 260924912]}


==> anc/supplementary_material/data/v9/B32/cal/B32CAL_MERGED.txt <==
bjb2 gate_fail []
F gate_fail [[260924901, 'hperm', 19.91, 19.880000000000003]]
H gate_fail []
{
 "n": 19,
 "roots": [
  260924902,
  260924903,
  260924904,
  260924905,
  260924906,
  260924907,
  260924908,
  260924909,
  260924910,
  260924911,
  260924912,
  260924913,
  260924914,
  260924915,
  260924916,
  260924917,
  260924918,
  260924919,
  260924920
 ],
 "pairs": {
  "full-none": {
   "U": [
    6.17,
    5.72,
    6.62
   ],
   "U_star": [
    -1.97,
    -2.41,
    -1.53
   ],
   "U_star_90": [
    -1.97,
    -2.34,
    -1.61
   ],
   "TOST_1pp": 0.9999,
   "D": [
    8.14,
    7.76,
    8.51
   ],
   "oracle": [
    -2.09,
    -2.54,
    -1.65
   ],
   "condCE_diff": [
    -0.0,
    -0.03,
    0.03
   ]
  },
  "am2-none": {
   "U": [
    6.34,
    5.74,
    6.93
   ],
   "U_star": [
    -2.34,
    -2.73,
    -1.96
   ],
   "U_star_90": [
    -2.34,
    -2.66,
    -2.03
   ],
   "TOST_1pp": 1.0,
   "D": [
    8.68,
    8.18,
    9.18
   ],
   "oracle": [
    -2.36,
    -2.73,
    -1.98
   ],
   "condCE_diff": [
    -0.03,
    -0.06,
    0.01
   ]
  },
  "full-hperm": {
   "U": [
    3.74,
    3.33,
    4.14
   ],
   "U_star": [
    4.29,
    3.96,
    4.63
   ],
   "U_star_90": [
    4.29,
    4.02,
    4.57
   ],
   "TOST_1pp": 1.0,
   "D": [
    -0.56,
    -0.93,
    -0.19
   ],
   "oracle": [
    4.71,
    4.39,
    5.02
   ],
   "condCE_diff": [
    -0.55,
    -0.58,
    -0.52
   ]
  },
  "full-am2": {
   "U": [
    -0.17,
    -0.74,
    0.4
   ],
   "U_star": [
    0.37,
    -0.11,
    0.85
   ],
   "U_star_90": [
    0.37,
    -0.02,
    0.77
   ],
   "TOST_1pp": 0.0067,
   "D": [
    -0.54,
    -1.08,
    -0.0
   ],
   "oracle": [
    0.26,
    -0.24,
    0.77
   ],
   "condCE_diff": [
    0.02,
    -0.0,
    0.05
   ]
  }
 },
 "soft_B": {
  "full": [
   0.381,
   0.1
  ],
  "none": [
   0.75,
   0.1
  ],
  "am2": [
   0.357,
   0.1
  ],
  "hperm": [
   0.394,
   0.1
  ]
 },
 "J_cal": {
  "full": 26.65,
  "none": 28.62,
  "am2": 26.28,
  "hperm": 22.36
 }
}


==> anc/supplementary_material/data/v9/B32/cal/B32CAL_bjb2.json <==
{
 "study": "B32v4",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260924913,
  260924914,
  260924915,
  260924916,
  260924917,
  260924918,
  260924919,
  260924920
 ],
 "gate_fail": [],
 "models": {
  "260924913/full": {
   "base": {
    "CE": 3.6487141346190737,
    "J": 23.05,
    "J_A": 17.31111111111111,
    "J_B": 74.7,
    "soft_mass_B": 0.3651506212958582,
    "hard_share_B": 0.5291
   },
   "cal": {
    "CE": 3.3647124351678386,
    "J": 25.990000000000002,
    "J_A": 23.58888888888889,
    "J_B": 47.599999999999994,
    "soft_mass_B": 0.10001518084468837,
    "hard_share_B": 0.1438
   },
   "betas": [
    -2.528346940629139,
    -2.508068485011365,
    -2.513207823555777,
    -2.517372973690682,
    -2.5658011255012427
   ],
   "gain": 2.9400000000000013,
   "inv": {
    "cond_CE": 3.101542426099226,
    "group_oracle_J": 30.930000000000003
   },
   "oracle": {
    "beta": -2.1726560592651367,
    "J": 26.16
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924913/none": {
   "base": {
    "CE": 5.054058837755749,
    "J": 17.07,
    "J_A": 9.533333333333333,
    "J_B": 84.89999999999999,
    "soft_mass_B": 0.732537766774645,
    "hard_share_B": 0.8117
   },
   "cal": {
    "CE": 3.3579641595183305,
    "J": 28.26,
    "J_A": 25.7,
    "J_B": 51.300000000000004,
    "soft_mass_B": 0.10001881393838198,
    "hard_share_B": 0.1133
   },
   "betas": [
    -6.431362305297609,
    -6.391825766700347,
    -6.425858404530935,
    -6.414049980446906,
    -6.451439776636134
   ],
   "gain": 11.190000000000001,
   "inv": {
    "cond_CE": 3.0957408096396337,
    "group_oracle_J": 32.71
   },
   "oracle": {
    "beta": -5.2460551261901855,
    "J": 28.499999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924913/am2": {
   "base": {
    "CE": 3.6885282589190975,
    "J": 23.64,
    "J_A": 17.7,
    "J_B": 77.10000000000001,
    "soft_mass_B": 0.36232445265973234,
    "hard_share_B": 0.5
   },
   "cal": {
    "CE": 3.3861635224403552,
    "J": 26.35,
    "J_A": 23.61111111111111,
    "J_B": 51.0,
    "soft_mass_B": 0.10000931712327829,
    "hard_share_B": 0.134
   },
   "betas": [
    -2.704433279803281,
    -2.7290055600689653,
    -2.7196496424991947,
    -2.7024631976287967,
    -2.7396614154535746
   ],
   "gain": 2.710000000000001,
   "inv": {
    "cond_CE": 3.129426017463372,
    "group_oracle_J": 31.080000000000002
   },
   "oracle": {
    "beta": -1.870474934577942,
    "J": 26.529999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924913/hperm": {
   "base": {
    "CE": 4.334971982635229,
    "J": 19.09,
    "J_A": 12.611111111111112,
    "J_B": 77.4,
    "soft_mass_B": 0.3883159865852049,
    "hard_share_B": 0.6048
   },
   "cal": {
    "CE": 4.01611499437717,
    "J": 21.73,
    "J_A": 18.46666666666667,
    "J_B": 51.1,
    "soft_mass_B": 0.10000595176958851,
    "hard_share_B": 0.1525
   },
   "betas": [
    -2.654629841204086,
    -2.663444244778658,
    -2.648835384995948,
    -2.6262500322108355,
    -2.660913453349166
   ],
   "gain": 2.6400000000000006,
   "inv": {
    "cond_CE": 3.754994003506104,
    "group_oracle_J": 26.040000000000003
   },
   "oracle": {
    "beta": -1.7571920156478882,
    "J": 22.03
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924914/full": {
   "base": {
    "CE": 3.6344726464921258,
    "J": 24.11,
    "J_A": 18.88888888888889,
    "J_B": 71.1,
    "soft_mass_B": 0.37571658325492935,
    "hard_share_B": 0.5378
   },
   "cal": {
    "CE": 3.315371992516583,
    "J": 28.07,
    "J_A": 25.84444444444444,
    "J_B": 48.1,
    "soft_mass_B": 0.10003508708488393,
    "hard_share_B": 0.1342
   },
   "betas": [
    -2.7648565413761723,
    -2.82663345336928,
    -2.7841060475633386,
    -2.7877196151335113,
    -2.793880498703987
   ],
   "gain": 3.960000000000001,
   "inv": {
    "cond_CE": 3.052870136004541,
    "group_oracle_J": 32.17
   },
   "oracle": {
    "beta": -2.7541635036468506,
    "J": 28.08
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924914/none": {
   "base": {
    "CE": 5.2496018399044235,
    "J": 17.01,
    "J_A": 9.877777777777778,
    "J_B": 81.2,
    "soft_mass_B": 0.7557461338022331,
    "hard_share_B": 0.825
   },
   "cal": {
    "CE": 3.4220110454777344,
    "J": 28.560000000000002,
    "J_A": 26.766666666666666,
    "J_B": 44.7,
    "soft_mass_B": 0.10001574038076003,
    "hard_share_B": 0.1138
   },
   "betas": [
    -6.403238512926734,
    -6.471315490409861,
    -6.456299457738149,
    -6.435637155860954,
    -6.451278356726355
   ],
   "gain": 11.55,
   "inv": {
    "cond_CE": 3.1275924981528602,
    "group_oracle_J": 33.51
   },
   "oracle": {
    "beta": -5.879353046417236,
    "J": 28.76
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924914/am2": {
   "base": {
    "CE": 3.4548168595099793,
    "J": 25.34,
    "J_A": 20.61111111111111,
    "J_B": 67.9,
    "soft_mass_B": 0.28793197845826923,
    "hard_share_B": 0.4074
   },
   "cal": {
    "CE": 3.2835239134651193,
    "J": 27.310000000000002,
    "J_A": 25.211111111111112,
    "J_B": 46.2,
    "soft_mass_B": 0.10002143283260359,
    "hard_share_B": 0.1296
   },
   "betas": [
    -2.1353125342824386,
    -2.15168155567705,
    -2.140729036002691,
    -2.112510346011108,
    -2.1255840737793115
   ],
   "gain": 1.9700000000000024,
   "inv": {
    "cond_CE": 3.0240426234835027,
    "group_oracle_J": 31.86
   },
   "oracle": {
    "beta": -2.170647621154785,
    "J": 27.37
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924914/hperm": {
   "base": {
    "CE": 4.306582468237168,
    "J": 19.88,
    "J_A": 13.700000000000001,
    "J_B": 75.5,
    "soft_mass_B": 0.39852309227399885,
    "hard_share_B": 0.6216
   },
   "cal": {
    "CE": 3.9510107530526977,
    "J": 23.24,
    "J_A": 20.055555555555554,
    "J_B": 51.9,
    "soft_mass_B": 0.10001851657519582,
    "hard_share_B": 0.1609
   },
   "betas": [
    -2.8669779543482674,
    -2.895211910458146,
    -2.861687409689445,
    -2.859520823273198,
    -2.875988036789299
   ],
   "gain": 3.3599999999999994,
   "inv": {
    "cond_CE": 3.6815176166295003,
    "group_oracle_J": 27.029999999999998
   },
   "oracle": {
    "beta": -2.3008904457092285,
    "J": 23.400000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924915/full": {
   "base": {
    "CE": 3.6578577567105857,
    "J": 23.36,
    "J_A": 17.944444444444443,
    "J_B": 72.1,
    "soft_mass_B": 0.3271598891860336,
    "hard_share_B": 0.4683
   },
   "cal": {
    "CE": 3.4210214215575805,
    "J": 25.03,
    "J_A": 22.788888888888888,
    "J_B": 45.2,
    "soft_mass_B": 0.10005376340044947,
    "hard_share_B": 0.1299
   },
   "betas": [
    -2.4570401414630565,
    -2.512040911195429,
    -2.5006067977623205,
    -2.48475409950381,
    -2.4657321028558945
   ],
   "gain": 1.6700000000000017,
   "inv": {
    "cond_CE": 3.144506831031219,
    "group_oracle_J": 30.009999999999998
   },
   "oracle": {
    "beta": -1.5575406551361084,
    "J": 25.39
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924915/none": {
   "base": {
    "CE": 5.258413766538457,
    "J": 16.72,
    "J_A": 9.211111111111112,
    "J_B": 84.3,
    "soft_mass_B": 0.7652710933839468,
    "hard_share_B": 0.8402
   },
   "cal": {
    "CE": 3.385788872229794,
    "J": 27.26,
    "J_A": 25.2,
    "J_B": 45.800000000000004,
    "soft_mass_B": 0.09999998366534368,
    "hard_share_B": 0.1131
   },
   "betas": [
    -6.612486495428488,
    -6.638503952102468,
    -6.617717435043513,
    -6.607795130654731,
    -6.62239796772157
   ],
   "gain": 10.540000000000003,
   "inv": {
    "cond_CE": 3.0937663778119786,
    "group_oracle_J": 32.58
   },
   "oracle": {
    "beta": -5.873685359954834,
    "J": 27.62
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924915/am2": {
   "base": {
    "CE": 3.7317100637633396,
    "J": 22.24,
    "J_A": 16.466666666666665,
    "J_B": 74.2,
    "soft_mass_B": 0.3833153937431838,
    "hard_share_B": 0.5292
   },
   "cal": {
    "CE": 3.383935017137273,
    "J": 25.569999999999997,
    "J_A": 23.322222222222223,
    "J_B": 45.800000000000004,
    "soft_mass_B": 0.10001306915775114,
    "hard_share_B": 0.134
   },
   "betas": [
    -2.9494976072455446,
    -2.9684787963706407,
    -2.9464438618657107,
    -2.9533326965025752,
    -2.9093531771805043
   ],
   "gain": 3.3299999999999983,
   "inv": {
    "cond_CE": 3.0891008103388375,
    "group_oracle_J": 30.59
   },
   "oracle": {
    "beta": -2.9834814071655273,
    "J": 25.619999999999997
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924915/hperm": {
   "base": {
    "CE": 4.215511344818947,
    "J": 18.52,
    "J_A": 12.222222222222221,
    "J_B": 75.2,
    "soft_mass_B": 0.3908638799539963,
    "hard_share_B": 0.6168
   },
   "cal": {
    "CE": 3.8832218684447786,
    "J": 21.349999999999998,
    "J_A": 18.244444444444444,
    "J_B": 49.3,
    "soft_mass_B": 0.10001387679156906,
    "hard_share_B": 0.1566
   },
   "betas": [
    -2.7856769327666653,
    -2.7830058131675575,
    -2.7674173165952665,
    -2.7599695664588335,
    -2.7457750516180957
   ],
   "gain": 2.8299999999999983,
   "inv": {
    "cond_CE": 3.6042888249695455,
    "group_oracle_J": 25.64
   },
   "oracle": {
    "beta": -2.233630657196045,
    "J": 21.529999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924916/full": {
   "base": {
    "CE": 3.687919534300608,
    "J": 23.599999999999998,
    "J_A": 18.5,
    "J_B": 69.5,
    "soft_mass_B": 0.38138800532095174,
    "hard_share_B": 0.5434
   },
   "cal": {
    "CE": 3.382836585062582,
    "J": 27.200000000000003,
    "J_A": 24.96666666666667,
    "J_B": 47.3,
    "soft_mass_B": 0.10000362706817474,
    "hard_share_B": 0.1387
   },
   "betas": [
    -2.5607014358288094,
    -2.5605834104439236,
    -2.577725673033214,
    -2.565175885856986,
    -2.5670329185965404
   ],
   "gain": 3.600000000000005,
   "inv": {
    "cond_CE": 3.1174596490003386,
    "group_oracle_J": 31.31
   },
   "oracle": {
    "beta": -2.637709379196167,
    "J": 27.26
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924916/none": {
   "base": {
    "CE": 5.397135512551545,
    "J": 15.920000000000002,
    "J_A": 8.977777777777778,
    "J_B": 78.4,
    "soft_mass_B": 0.7781126446869321,
    "hard_share_B": 0.8445
   },
   "cal": {
    "CE": 3.4280254798511263,
    "J": 28.21,
    "J_A": 26.38888888888889,
    "J_B": 44.6,
    "soft_mass_B": 0.1000210553931992,
    "hard_share_B": 0.111
   },
   "betas": [
    -6.676615955899379,
    -6.689297160386936,
    -6.6980844882269555,
    -6.69889807379405,
    -6.62711204473157
   ],
   "gain": 12.29,
   "inv": {
    "cond_CE": 3.1208531686935848,
    "group_oracle_J": 32.66
   },
   "oracle": {
    "beta": -7.038369178771973,
    "J": 28.27
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924916/am2": {
   "base": {
    "CE": 3.6265793492038907,
    "J": 23.799999999999997,
    "J_A": 18.955555555555556,
    "J_B": 67.4,
    "soft_mass_B": 0.3275257655769379,
    "hard_share_B": 0.4626
   },
   "cal": {
    "CE": 3.40631486856646,
    "J": 25.629999999999995,
    "J_A": 23.633333333333333,
    "J_B": 43.6,
    "soft_mass_B": 0.10000348435607331,
    "hard_share_B": 0.1369
   },
   "betas": [
    -2.2373153318434715,
    -2.2642953936191406,
    -2.2642246662656706,
    -2.2694021001856806,
    -2.243341327990069
   ],
   "gain": 1.8299999999999983,
   "inv": {
    "cond_CE": 3.12773634374689,
    "group_oracle_J": 30.320000000000004
   },
   "oracle": {
    "beta": -1.9363657236099243,
    "J": 25.82
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924916/hperm": {
   "base": {
    "CE": 4.325513250570437,
    "J": 19.580000000000002,
    "J_A": 13.777777777777779,
    "J_B": 71.8,
    "soft_mass_B": 0.42685176020927146,
    "hard_share_B": 0.6433
   },
   "cal": {
    "CE": 3.9512723906953644,
    "J": 22.33,
    "J_A": 19.822222222222223,
    "J_B": 44.9,
    "soft_mass_B": 0.10002767717706154,
    "hard_share_B": 0.1575
   },
   "betas": [
    -2.6790705254355762,
    -2.7252162967928246,
    -2.7234146018571943,
    -2.717138589944075,
    -2.7082591623705774
   ],
   "gain": 2.7499999999999964,
   "inv": {
    "cond_CE": 3.6753135226700775,
    "group_oracle_J": 26.66
   },
   "oracle": {
    "beta": -2.0124937295913696,
    "J": 22.57
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924917/full": {
   "base": {
    "CE": 3.7474522832419446,
    "J": 22.17,
    "J_A": 16.466666666666665,
    "J_B": 73.5,
    "soft_mass_B": 0.43157679014532624,
    "hard_share_B": 0.5941
   },
   "cal": {
    "CE": 3.330755528892682,
    "J": 26.729999999999997,
    "J_A": 25.044444444444448,
    "J_B": 41.9,
    "soft_mass_B": 0.1000010330727185,
    "hard_share_B": 0.1347
   },
   "betas": [
    -2.9868674965831534,
    -2.9936758164316197,
    -2.9877128098125283,
    -2.976658009084158,
    -2.9910888447462556
   ],
   "gain": 4.559999999999995,
   "inv": {
    "cond_CE": 3.0498978217855592,
    "group_oracle_J": 32.05
   },
   "oracle": {
    "beta": -2.6590312719345093,
    "J": 26.83
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924917/none": {
   "base": {
    "CE": 5.298721231709132,
    "J": 15.76,
    "J_A": 8.877777777777778,
    "J_B": 77.7,
    "soft_mass_B": 0.7724250226213952,
    "hard_share_B": 0.8392
   },
   "cal": {
    "CE": 3.3959696842621954,
    "J": 27.87,
    "J_A": 26.27777777777778,
    "J_B": 42.199999999999996,
    "soft_mass_B": 0.10000213685003861,
    "hard_share_B": 0.1131
   },
   "betas": [
    -6.51300524911151,
    -6.560840065653101,
    -6.541735460704137,
    -6.539262478540833,
    -6.526186679697611
   ],
   "gain": 12.110000000000001,
   "inv": {
    "cond_CE": 3.0866016647278802,
    "group_oracle_J": 32.910000000000004
   },
   "oracle": {
    "beta": -6.8719658851623535,
    "J": 28.060000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924917/am2": {
   "base": {
    "CE": 3.6832202734302926,
    "J": 22.42,
    "J_A": 17.377777777777776,
    "J_B": 67.80000000000001,
    "soft_mass_B": 0.3548945937896089,
    "hard_share_B": 0.4846
   },
   "cal": {
    "CE": 3.406981886079825,
    "J": 25.419999999999998,
    "J_A": 23.38888888888889,
    "J_B": 43.7,
    "soft_mass_B": 0.10000847190697222,
    "hard_share_B": 0.1318
   },
   "betas": [
    -2.5566112175786744,
    -2.5344421385839313,
    -2.5507726505729025,
    -2.5437143414677807,
    -2.562955219498704
   ],
   "gain": 2.9999999999999964,
   "inv": {
    "cond_CE": 3.1238479179480927,
    "group_oracle_J": 30.19
   },
   "oracle": {
    "beta": -2.598269820213318,
    "J": 25.45
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924917/hperm": {
   "base": {
    "CE": 4.144554867076954,
    "J": 19.37,
    "J_A": 13.677777777777777,
    "J_B": 70.6,
    "soft_mass_B": 0.3579915418837695,
    "hard_share_B": 0.5693
   },
   "cal": {
    "CE": 3.8859422997748885,
    "J": 21.84,
    "J_A": 19.18888888888889,
    "J_B": 45.7,
    "soft_mass_B": 0.10000466650049143,
    "hard_share_B": 0.1641
   },
   "betas": [
    -2.3386359735926714,
    -2.3547153787100727,
    -2.350366727234012,
    -2.3595265194184503,
    -2.362479282473587
   ],
   "gain": 2.469999999999999,
   "inv": {
    "cond_CE": 3.609966721288403,
    "group_oracle_J": 26.32
   },
   "oracle": {
    "beta": -2.37527334690094,
    "J": 21.91
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924918/full": {
   "base": {
    "CE": 3.8116319946012336,
    "J": 23.05,
    "J_A": 17.58888888888889,
    "J_B": 72.2,
    "soft_mass_B": 0.41784518806585946,
    "hard_share_B": 0.5575
   },
   "cal": {
    "CE": 3.384566633331914,
    "J": 26.290000000000003,
    "J_A": 24.58888888888889,
    "J_B": 41.6,
    "soft_mass_B": 0.10001796837245275,
    "hard_share_B": 0.1406
   },
   "betas": [
    -3.2184251136264965,
    -3.1915288392685373,
    -3.1893664537209965,
    -3.1870621469168423,
    -3.202599213355871
   ],
   "gain": 3.240000000000002,
   "inv": {
    "cond_CE": 3.0701334845982395,
    "group_oracle_J": 31.430000000000003
   },
   "oracle": {
    "beta": -2.4493452310562134,
    "J": 26.400000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924918/none": {
   "base": {
    "CE": 5.263846201902386,
    "J": 17.560000000000002,
    "J_A": 9.9,
    "J_B": 86.5,
    "soft_mass_B": 0.7720497425919824,
    "hard_share_B": 0.8407
   },
   "cal": {
    "CE": 3.3070352240836915,
    "J": 29.73,
    "J_A": 27.78888888888889,
    "J_B": 47.199999999999996,
    "soft_mass_B": 0.0999978563495559,
    "hard_share_B": 0.1152
   },
   "betas": [
    -6.790352255303397,
    -6.835070344546407,
    -6.8245498228063255,
    -6.829955392606699,
    -6.817659420785963
   ],
   "gain": 12.169999999999998,
   "inv": {
    "cond_CE": 3.0034511211484354,
    "group_oracle_J": 35.29
   },
   "oracle": {
    "beta": -6.01278018951416,
    "J": 29.82
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924918/am2": {
   "base": {
    "CE": 3.6360676900924767,
    "J": 24.02,
    "J_A": 18.544444444444444,
    "J_B": 73.3,
    "soft_mass_B": 0.3759321176137989,
    "hard_share_B": 0.5183
   },
   "cal": {
    "CE": 3.2998777741312217,
    "J": 27.04,
    "J_A": 25.177777777777777,
    "J_B": 43.8,
    "soft_mass_B": 0.10001270825480962,
    "hard_share_B": 0.1404
   },
   "betas": [
    -2.8639131568809617,
    -2.87132361396234,
    -2.886824475763441,
    -2.8470121310037566,
    -2.8727510507647773
   ],
   "gain": 3.0199999999999996,
   "inv": {
    "cond_CE": 3.0022338345435444,
    "group_oracle_J": 32.51
   },
   "oracle": {
    "beta": -2.612342357635498,
    "J": 27.11
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924918/hperm": {
   "base": {
    "CE": 4.264366555094441,
    "J": 20.21,
    "J_A": 14.055555555555554,
    "J_B": 75.6,
    "soft_mass_B": 0.41178581171437156,
    "hard_share_B": 0.6262
   },
   "cal": {
    "CE": 3.8670621077642275,
    "J": 23.23,
    "J_A": 20.22222222222222,
    "J_B": 50.3,
    "soft_mass_B": 0.1000082898502076,
    "hard_share_B": 0.1814
   },
   "betas": [
    -3.0144196487329467,
    -3.012229757714098,
    -3.027201200567246,
    -3.00535542659493,
    -3.0090417130718565
   ],
   "gain": 3.0199999999999996,
   "inv": {
    "cond_CE": 3.575750999507117,
    "group_oracle_J": 27.43
   },
   "oracle": {
    "beta": -2.736956238746643,
    "J": 23.380000000000003
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924919/full": {
   "base": {
    "CE": 3.5570874781011153,
    "J": 24.23,
    "J_A": 19.755555555555556,
    "J_B": 64.5,
    "soft_mass_B": 0.2819955638469201,
    "hard_share_B": 0.4123
   },
   "cal": {
    "CE": 3.397706500488329,
    "J": 25.990000000000002,
    "J_A": 24.01111111111111,
    "J_B": 43.8,
    "soft_mass_B": 0.09999993936569826,
    "hard_share_B": 0.1385
   },
   "betas": [
    -2.0252719377464556,
    -2.0365889364357024,
    -2.023264316248185,
    -2.0307392206895427,
    -2.0272185702059815
   ],
   "gain": 1.7600000000000016,
   "inv": {
    "cond_CE": 3.1034197201906237,
    "group_oracle_J": 31.209999999999997
   },
   "oracle": {
    "beta": -2.2277016639709473,
    "J": 26.06
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924919/none": {
   "base": {
    "CE": 5.278200869917381,
    "J": 16.98,
    "J_A": 9.544444444444444,
    "J_B": 83.89999999999999,
    "soft_mass_B": 0.7520202259704154,
    "hard_share_B": 0.8269
   },
   "cal": {
    "CE": 3.4328499948521394,
    "J": 27.639999999999997,
    "J_A": 25.633333333333336,
    "J_B": 45.7,
    "soft_mass_B": 0.1000149863130298,
    "hard_share_B": 0.1151
   },
   "betas": [
    -6.706098738859522,
    -6.688787008912607,
    -6.660912158044258,
    -6.684753712379374,
    -6.689795116596025
   ],
   "gain": 10.659999999999997,
   "inv": {
    "cond_CE": 3.129494801686339,
    "group_oracle_J": 32.97
   },
   "oracle": {
    "beta": -6.059610843658447,
    "J": 27.91
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924919/am2": {
   "base": {
    "CE": 3.527716574802033,
    "J": 24.87,
    "J_A": 19.977777777777778,
    "J_B": 68.89999999999999,
    "soft_mass_B": 0.2979684237165472,
    "hard_share_B": 0.4156
   },
   "cal": {
    "CE": 3.340595182096073,
    "J": 26.26,
    "J_A": 24.2,
    "J_B": 44.800000000000004,
    "soft_mass_B": 0.10000807645709565,
    "hard_share_B": 0.1266
   },
   "betas": [
    -2.2018851594994775,
    -2.192193179125061,
    -2.2252169630433247,
    -2.1977604720048953,
    -2.2101205029798088
   ],
   "gain": 1.3900000000000006,
   "inv": {
    "cond_CE": 3.0491827207927997,
    "group_oracle_J": 31.540000000000003
   },
   "oracle": {
    "beta": -2.046308755874634,
    "J": 26.32
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924919/hperm": {
   "base": {
    "CE": 4.148594929879433,
    "J": 19.580000000000002,
    "J_A": 14.566666666666666,
    "J_B": 64.7,
    "soft_mass_B": 0.32596838744257134,
    "hard_share_B": 0.5339
   },
   "cal": {
    "CE": 3.941780073615667,
    "J": 21.43,
    "J_A": 19.177777777777777,
    "J_B": 41.699999999999996,
    "soft_mass_B": 0.10000027245771737,
    "hard_share_B": 0.1612
   },
   "betas": [
    -2.154424183006724,
    -2.1423159997846524,
    -2.141676042838557,
    -2.156806301427088,
    -2.144383301831674
   ],
   "gain": 1.8499999999999979,
   "inv": {
    "cond_CE": 3.638951551223311,
    "group_oracle_J": 26.240000000000002
   },
   "oracle": {
    "beta": -1.9370992183685303,
    "J": 21.529999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924920/full": {
   "base": {
    "CE": 3.4776002583315813,
    "J": 25.330000000000002,
    "J_A": 19.577777777777776,
    "J_B": 77.10000000000001,
    "soft_mass_B": 0.31972924758888077,
    "hard_share_B": 0.4582
   },
   "cal": {
    "CE": 3.2458259907217455,
    "J": 28.16,
    "J_A": 25.444444444444443,
    "J_B": 52.6,
    "soft_mass_B": 0.10003062310477642,
    "hard_share_B": 0.1293
   },
   "betas": [
    -2.5307849933865576,
    -2.5371515202622623,
    -2.491979612550211,
    -2.4947191419302612,
    -2.508448584730842
   ],
   "gain": 2.8299999999999983,
   "inv": {
    "cond_CE": 2.991060493534252,
    "group_oracle_J": 32.93
   },
   "oracle": {
    "beta": -2.2163782119750977,
    "J": 28.37
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924920/none": {
   "base": {
    "CE": 5.088195892350383,
    "J": 17.330000000000002,
    "J_A": 9.455555555555556,
    "J_B": 88.2,
    "soft_mass_B": 0.7529939947065568,
    "hard_share_B": 0.8318
   },
   "cal": {
    "CE": 3.3142991584411647,
    "J": 29.07,
    "J_A": 26.400000000000002,
    "J_B": 53.1,
    "soft_mass_B": 0.10001077534105635,
    "hard_share_B": 0.1134
   },
   "betas": [
    -6.425292515154066,
    -6.467241306771003,
    -6.449717674091886,
    -6.462736193146128,
    -6.467503120379867
   ],
   "gain": 11.739999999999998,
   "inv": {
    "cond_CE": 3.043046505954057,
    "group_oracle_J": 33.92
   },
   "oracle": {
    "beta": -5.629209041595459,
    "J": 29.38
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924920/am2": {
   "base": {
    "CE": 3.748354744131077,
    "J": 22.09,
    "J_A": 15.688888888888888,
    "J_B": 79.7,
    "soft_mass_B": 0.4076468290537669,
    "hard_share_B": 0.5749
   },
   "cal": {
    "CE": 3.354322869172103,
    "J": 26.13,
    "J_A": 23.377777777777776,
    "J_B": 50.9,
    "soft_mass_B": 0.10003592986322707,
    "hard_share_B": 0.1392
   },
   "betas": [
    -3.043269953381081,
    -3.07545120178057,
    -3.0651962850693772,
    -3.0875298026658102,
    -3.0839142809786537
   ],
   "gain": 4.039999999999999,
   "inv": {
    "cond_CE": 3.0869890798907416,
    "group_oracle_J": 31.230000000000004
   },
   "oracle": {
    "beta": -2.9462960958480835,
    "J": 26.179999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924920/hperm": {
   "base": {
    "CE": 4.191642892260842,
    "J": 19.55,
    "J_A": 13.3,
    "J_B": 75.8,
    "soft_mass_B": 0.3822997883045994,
    "hard_share_B": 0.6224
   },
   "cal": {
    "CE": 3.896492057984117,
    "J": 22.509999999999998,
    "J_A": 19.488888888888887,
    "J_B": 49.7,
    "soft_mass_B": 0.10001162161732165,
    "hard_share_B": 0.1599
   },
   "betas": [
    -2.467752113461904,
    -2.4789394043459465,
    -2.4798922605596125,
    -2.4915189543890346,
    -2.4916194315032563
   ],
   "gain": 2.9599999999999973,
   "inv": {
    "cond_CE": 3.6347543559063653,
    "group_oracle_J": 26.779999999999998
   },
   "oracle": {
    "beta": -1.848686933517456,
    "J": 22.689999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "main_table": {
  "full_minus_none": {
   "U": [
    6.81875,
    6.107234412542163,
    7.530265587457836
   ],
   "U_star": [
    -1.6424999999999996,
    -2.4473256157349588,
    -0.8376743842650406
   ],
   "D": [
    8.46125,
    7.964931570017645,
    8.957568429982356
   ],
   "U_star_90": [
    -1.6424999999999996,
    -2.2873404609623504,
    -0.997659539037649
   ],
   "U_star_TOST_1pp": 0.9494920124196488,
   "oracle_diff": [
    -1.8137499999999998,
    -2.6371828641097093,
    -0.9903171358902904
   ]
  },
  "am2_minus_none": {
   "U": [
    6.758749999999999,
    5.726587572179493,
    7.790912427820505
   ],
   "U_star": [
    -2.1112500000000014,
    -2.6447604513699963,
    -1.5777395486300065
   ],
   "D": [
    8.870000000000001,
    7.99861109819107,
    9.741388901808932
   ],
   "U_star_90": [
    -2.1112500000000014,
    -2.5387079718433743,
    -1.6837920281566288
   ],
   "U_star_TOST_1pp": 0.9991483093975861,
   "oracle_diff": [
    -2.1537499999999983,
    -2.6131582485501674,
    -1.6943417514498293
   ]
  },
  "full_minus_hperm": {
   "U": [
    4.14,
    3.305162288107411,
    4.974837711892588
   ],
   "U_star": [
    4.475000000000001,
    3.8030109209548817,
    5.146989079045121
   ],
   "D": [
    -0.3350000000000022,
    -1.1129808869361988,
    0.4429808869361944
   ],
   "U_star_90": [
    4.475000000000001,
    3.9365905122535017,
    5.013409487746501
   ],
   "U_star_TOST_1pp": 0.9999971983408433,
   "oracle_diff": [
    4.9875,
    4.404323505972378,
    5.570676494027621
   ]
  },
  "full_minus_am2": {
   "U": [
    0.0600000000000005,
    -1.1653259014614992,
    1.2853259014615002
   ],
   "U_star": [
    0.4687500000000018,
    -0.4348980437306428,
    1.3723980437306462
   ],
   "D": [
    -0.4087500000000013,
    -1.5325191948492287,
    0.7150191948492262
   ],
   "U_star_90": [
    0.4687500000000018,
    -0.25526873110719717,
    1.1927687311072006
   ],
   "U_star_TOST_1pp": 0.10354188078182494,
   "oracle_diff": [
    0.3399999999999985,
    -0.5612644546022435,
    1.2412644546022404
   ]
  },
  "gain_full": [
   3.0700000000000007,
   2.229654895800205,
   3.9103451041997963
  ],
  "full_soft_mass_B_base_cal": [
   0.3625702360880949,
   0.1000196527892303
  ],
  "full_group_oracle_J": 31.505000000000003,
  "gain_none": [
   11.53125,
   10.964172495198149,
   12.098327504801851
  ],
  "none_soft_mass_B_base_cal": [
   0.7601445780672633,
   0.1000101685289207
  ],
  "none_group_oracle_J": 33.318749999999994,
  "gain_am2": [
   2.6612499999999994,
   1.928401241560021,
   3.394098758439978
  ],
  "am2_soft_mass_B_base_cal": [
   0.34969244432648067,
   0.10001406124397635
  ],
  "am2_group_oracle_J": 31.165,
  "gain_hperm": [
   2.7349999999999985,
   2.361895347068968,
   3.108104652931029
  ],
  "hperm_soft_mass_B_base_cal": [
   0.38532503104597293,
   0.10001135909239411
  ],
  "hperm_group_oracle_J": 26.5175
 }
}

==> anc/supplementary_material/data/v9/B4C/B4C_FREEZE.sha256 <==
2e4a0100f76d2c3de6a92e42915188977d6d9c0ea7b1e8462f1b5d4a6ecf0f10  B4C_PREREG.md
5d415a74211ed0e099ef97e5788ab9821b8c8728bf69dc54b3a845a78b25a30d  b4c_runner.py
3b97394b3f56b4860b7c47c2a2c5a12fb6c92ad31b0a1d6f223ed031ee3c6e53  b4c_extract.py
9064dcc615236f5bf577cf44028c9795b800bd21cc357fce9431bb10818d9281  b4c_blockcal.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
9659c93d31a1d4bb87f2cf4604d41d258d6f8993a8123b087c8f3d12466e13db  b4c_primary.py


==> anc/supplementary_material/data/v9/B4C/cells_westc.json <==
{"cells": [{"seed": 260925851, "arm": "original", "J": 36.62, "acc_curve": [87.7, 70.65, 64.0, 58.77499999999999, 53.5, 47.76666666666667, 44.628571428571426, 42.83749999999999, 38.98888888888889, 36.62], "til_final": 73.91, "ts": "2026-09-25 11:20:13.482149"}, {"seed": 260925851, "arm": "none", "J": 22.839999999999996, "acc_curve": [87.8, 67.4, 55.5, 44.974999999999994, 39.1, 33.73333333333333, 29.885714285714283, 26.4625, 25.27777777777778, 22.839999999999996], "til_final": 79.64000000000001, "ts": "2026-09-25 11:20:33.452498"}, {"seed": 260925852, "arm": "original", "J": 35.2, "acc_curve": [90.7, 75.25, 65.73333333333333, 59.275000000000006, 56.48, 50.56666666666666, 45.871428571428574, 42.3, 37.94444444444444, 35.2], "til_final": 74.74, "ts": "2026-09-25 11:21:13.643409"}, {"seed": 260925852, "arm": "none", "J": 20.95, "acc_curve": [90.60000000000001, 70.5, 56.93333333333334, 46.2, 42.92, 36.75, 31.800000000000004, 28.7875, 23.433333333333337, 20.95], "til_final": 81.19, "ts": "2026-09-25 11:20:53.655818"}, {"seed": 260925853, "arm": "original", "J": 37.45, "acc_curve": [85.1, 71.95, 58.86666666666667, 54.325, 52.44, 48.46666666666666, 42.714285714285715, 41.875, 38.63333333333333, 37.45], "til_final": 73.82, "ts": "2026-09-25 11:21:33.875583"}, {"seed": 260925853, "arm": "none", "J": 22.860000000000003, "acc_curve": [84.3, 68.0, 50.23333333333333, 43.974999999999994, 40.04, 34.31666666666667, 29.485714285714284, 26.75, 25.033333333333335, 22.860000000000003], "til_final": 79.7, "ts": "2026-09-25 11:21:53.721320"}, {"seed": 260925854, "arm": "original", "J": 37.39, "acc_curve": [84.3, 74.45, 64.39999999999999, 57.474999999999994, 56.1, 51.800000000000004, 46.685714285714276, 42.0125, 41.05555555555556, 37.39], "til_final": 75.29999999999998, "ts": "2026-09-25 11:22:33.816868"}, {"seed": 260925854, "arm": "none", "J": 22.880000000000003, "acc_curve": [83.6, 66.65, 52.76666666666667, 45.875, 42.519999999999996, 35.31666666666667, 30.58571428571429, 28.0625, 23.833333333333332, 22.880000000000003], "til_final": 79.63, "ts": "2026-09-25 11:22:13.952422"}], "problems": [], "n_rows_total": 12}


==> anc/supplementary_material/data/v9/B4C/cells_weste.json <==
{"cells": [{"seed": 260925855, "arm": "original", "J": 39.79, "acc_curve": [86.6, 71.55, 62.93333333333334, 60.025000000000006, 51.67999999999999, 45.81666666666666, 45.55714285714286, 44.050000000000004, 40.17777777777778, 39.79], "til_final": 76.1, "ts": "2026-09-25 11:19:05.572961"}, {"seed": 260925855, "arm": "none", "J": 24.52, "acc_curve": [85.9, 64.75, 52.23333333333333, 46.625, 37.64, 31.566666666666666, 29.571428571428573, 29.025, 25.422222222222224, 24.52], "til_final": 81.16999999999999, "ts": "2026-09-25 11:19:25.623408"}, {"seed": 260925856, "arm": "original", "J": 36.510000000000005, "acc_curve": [91.5, 79.85, 72.63333333333333, 61.375, 54.08, 49.366666666666674, 47.10000000000001, 45.3375, 39.96666666666667, 36.510000000000005], "til_final": 75.03, "ts": "2026-09-25 11:20:05.662654"}, {"seed": 260925856, "arm": "none", "J": 22.07, "acc_curve": [91.2, 73.4, 64.43333333333334, 49.5, 40.620000000000005, 34.01666666666667, 32.07142857142857, 29.4, 25.37777777777778, 22.07], "til_final": 79.66000000000001, "ts": "2026-09-25 11:19:45.736275"}, {"seed": 260925857, "arm": "original", "J": 37.010000000000005, "acc_curve": [87.7, 78.1, 66.76666666666667, 59.55, 54.8, 47.86666666666667, 45.542857142857144, 45.1375, 40.00000000000001, 37.010000000000005], "til_final": 75.16, "ts": "2026-09-25 11:20:25.797521"}, {"seed": 260925857, "arm": "none", "J": 22.26, "acc_curve": [87.0, 71.6, 58.0, 44.825, 39.279999999999994, 35.900000000000006, 31.928571428571434, 29.800000000000004, 25.433333333333337, 22.26], "til_final": 81.49, "ts": "2026-09-25 11:20:45.923978"}, {"seed": 260925858, "arm": "original", "J": 36.120000000000005, "acc_curve": [82.3, 72.8, 64.66666666666667, 57.27499999999999, 53.3, 48.083333333333336, 44.771428571428565, 41.45, 40.08888888888888, 36.120000000000005], "til_final": 75.83000000000001, "ts": "2026-09-25 11:21:25.868436"}, {"seed": 260925858, "arm": "none", "J": 21.44, "acc_curve": [84.0, 65.8, 54.333333333333336, 45.525000000000006, 39.36, 33.583333333333336, 28.414285714285715, 26.349999999999998, 24.177777777777777, 21.44], "til_final": 79.59, "ts": "2026-09-25 11:21:05.871208"}], "problems": [], "n_rows_total": 12}


==> anc/supplementary_material/data/v9/B4C/out_all_B4C_BLOCKCAL.json <==
{
 "study": "B4C",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260925851,
  260925852,
  260925853,
  260925854,
  260925855,
  260925856,
  260925857,
  260925858
 ],
 "gate_fail": [],
 "models": {
  "260925851/original": {
   "base": {
    "CE": 2.894758652622572,
    "J": 36.61,
    "J_A": 31.566666666666666,
    "J_B": 82.0,
    "soft_mass_B": 0.32839754670073196,
    "hard_share_B": 0.4333
   },
   "cal": {
    "CE": 2.6133163353616946,
    "J": 40.910000000000004,
    "J_A": 38.955555555555556,
    "J_B": 58.5,
    "soft_mass_B": 0.10004211988430618,
    "hard_share_B": 0.1405
   },
   "betas": [
    -2.964128519653247,
    -2.9921624745305033,
    -2.9973986968701762,
    -2.9520739525644384,
    -2.941436117450306
   ],
   "gain": 4.300000000000004,
   "inv": {
    "cond_CE": 2.381411141667959,
    "group_oracle_J": 45.61
   },
   "oracle": {
    "beta": -3.1838144063949585,
    "J": 41.010000000000005
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925851/none": {
   "base": {
    "CE": 4.421074318286287,
    "J": 22.84,
    "J_A": 15.555555555555555,
    "J_B": 88.4,
    "soft_mass_B": 0.7379993046904425,
    "hard_share_B": 0.7944
   },
   "cal": {
    "CE": 2.5611303012480064,
    "J": 39.800000000000004,
    "J_A": 37.46666666666666,
    "J_B": 60.8,
    "soft_mass_B": 0.10001626307494284,
    "hard_share_B": 0.1241
   },
   "betas": [
    -6.993529611675077,
    -7.006681708751689,
    -7.027575470124054,
    -6.984815539313923,
    -6.99226296090408
   ],
   "gain": 16.960000000000004,
   "inv": {
    "cond_CE": 2.333050674712665,
    "group_oracle_J": 44.2
   },
   "oracle": {
    "beta": -6.711533069610596,
    "J": 39.85
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925852/original": {
   "base": {
    "CE": 2.9351153947073643,
    "J": 35.21,
    "J_A": 30.11111111111111,
    "J_B": 81.10000000000001,
    "soft_mass_B": 0.35592016036497737,
    "hard_share_B": 0.4641
   },
   "cal": {
    "CE": 2.6294621307504458,
    "J": 40.050000000000004,
    "J_A": 38.166666666666664,
    "J_B": 56.99999999999999,
    "soft_mass_B": 0.10002091048075308,
    "hard_share_B": 0.1416
   },
   "betas": [
    -2.849737990656558,
    -2.869231771071753,
    -2.8889904111639817,
    -2.8205288347252644,
    -2.8360637773650597
   ],
   "gain": 4.840000000000003,
   "inv": {
    "cond_CE": 2.3862738605192573,
    "group_oracle_J": 44.98
   },
   "oracle": {
    "beta": -3.1096845865249634,
    "J": 40.150000000000006
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925852/none": {
   "base": {
    "CE": 4.510012957029918,
    "J": 20.96,
    "J_A": 13.3,
    "J_B": 89.9,
    "soft_mass_B": 0.7634960547998753,
    "hard_share_B": 0.8203
   },
   "cal": {
    "CE": 2.5216897258212607,
    "J": 40.2,
    "J_A": 37.7,
    "J_B": 62.7,
    "soft_mass_B": 0.10000105080754375,
    "hard_share_B": 0.1226
   },
   "betas": [
    -7.202298668383342,
    -7.233416332819726,
    -7.194172562722327,
    -7.2085063757849515,
    -7.238984172492266
   ],
   "gain": 19.240000000000002,
   "inv": {
    "cond_CE": 2.2944795258019606,
    "group_oracle_J": 44.61
   },
   "oracle": {
    "beta": -6.932005882263184,
    "J": 40.27
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925853/original": {
   "base": {
    "CE": 2.9134933276606687,
    "J": 37.45,
    "J_A": 32.27777777777778,
    "J_B": 84.0,
    "soft_mass_B": 0.32157277323245925,
    "hard_share_B": 0.4169
   },
   "cal": {
    "CE": 2.6421917045237544,
    "J": 40.81,
    "J_A": 38.422222222222224,
    "J_B": 62.3,
    "soft_mass_B": 0.0999984073684765,
    "hard_share_B": 0.1397
   },
   "betas": [
    -2.941636705449704,
    -2.9091005835649195,
    -2.9357219312232914,
    -2.9052368408784135,
    -2.9155517743017754
   ],
   "gain": 3.3599999999999994,
   "inv": {
    "cond_CE": 2.402616959969887,
    "group_oracle_J": 45.31
   },
   "oracle": {
    "beta": -2.4129718542099,
    "J": 40.9
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925853/none": {
   "base": {
    "CE": 4.448373035493814,
    "J": 22.88,
    "J_A": 15.433333333333332,
    "J_B": 89.9,
    "soft_mass_B": 0.7397394591562289,
    "hard_share_B": 0.7857
   },
   "cal": {
    "CE": 2.5758372006563577,
    "J": 40.21,
    "J_A": 37.611111111111114,
    "J_B": 63.6,
    "soft_mass_B": 0.10000645667731438,
    "hard_share_B": 0.1195
   },
   "betas": [
    -6.959186469240464,
    -6.98303995084907,
    -6.951123221014624,
    -6.981894805567878,
    -6.997241672328014
   ],
   "gain": 17.330000000000002,
   "inv": {
    "cond_CE": 2.3682503912280675,
    "group_oracle_J": 44.080000000000005
   },
   "oracle": {
    "beta": -6.866208553314209,
    "J": 40.27
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925854/original": {
   "base": {
    "CE": 2.8815834148331283,
    "J": 37.39,
    "J_A": 32.477777777777774,
    "J_B": 81.6,
    "soft_mass_B": 0.33803869677236165,
    "hard_share_B": 0.4513
   },
   "cal": {
    "CE": 2.5843354608052564,
    "J": 41.699999999999996,
    "J_A": 40.03333333333333,
    "J_B": 56.699999999999996,
    "soft_mass_B": 0.10000346614997349,
    "hard_share_B": 0.1484
   },
   "betas": [
    -2.9725103806905198,
    -2.9646879942677717,
    -2.937345851323202,
    -2.9471573428227975,
    -2.9498027819010817
   ],
   "gain": 4.309999999999995,
   "inv": {
    "cond_CE": 2.33266742367263,
    "group_oracle_J": 46.97
   },
   "oracle": {
    "beta": -2.6940927505493164,
    "J": 41.760000000000005
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925854/none": {
   "base": {
    "CE": 4.498614689516864,
    "J": 22.88,
    "J_A": 15.488888888888889,
    "J_B": 89.4,
    "soft_mass_B": 0.7346872384848978,
    "hard_share_B": 0.7851
   },
   "cal": {
    "CE": 2.569904486368409,
    "J": 38.83,
    "J_A": 36.85555555555556,
    "J_B": 56.599999999999994,
    "soft_mass_B": 0.1000026368607388,
    "hard_share_B": 0.1253
   },
   "betas": [
    -7.088150217797626,
    -7.087548280967772,
    -7.09275740276262,
    -7.109261139223262,
    -7.077164850434793
   ],
   "gain": 15.95,
   "inv": {
    "cond_CE": 2.3289094907441106,
    "group_oracle_J": 43.62
   },
   "oracle": {
    "beta": -6.625261306762695,
    "J": 39.09
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925855/original": {
   "base": {
    "CE": 2.7542357594666385,
    "J": 39.81,
    "J_A": 34.66666666666667,
    "J_B": 86.1,
    "soft_mass_B": 0.2800676569539953,
    "hard_share_B": 0.3872
   },
   "cal": {
    "CE": 2.5676693632543146,
    "J": 42.91,
    "J_A": 40.2,
    "J_B": 67.30000000000001,
    "soft_mass_B": 0.10001623082978113,
    "hard_share_B": 0.1432
   },
   "betas": [
    -2.448398433547797,
    -2.457374260190214,
    -2.469111652185087,
    -2.4367229753924127,
    -2.407472769850518
   ],
   "gain": 3.0999999999999943,
   "inv": {
    "cond_CE": 2.3744010741035453,
    "group_oracle_J": 46.88
   },
   "oracle": {
    "beta": -2.3745654821395874,
    "J": 42.95
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925855/none": {
   "base": {
    "CE": 4.209866799133185,
    "J": 24.52,
    "J_A": 17.122222222222224,
    "J_B": 91.10000000000001,
    "soft_mass_B": 0.7009192624322205,
    "hard_share_B": 0.7543
   },
   "cal": {
    "CE": 2.5472906052333717,
    "J": 40.37,
    "J_A": 37.355555555555554,
    "J_B": 67.5,
    "soft_mass_B": 0.10000099185904873,
    "hard_share_B": 0.1187
   },
   "betas": [
    -6.711545668115416,
    -6.715321596713382,
    -6.731097256012347,
    -6.670218811801885,
    -6.669478044857922
   ],
   "gain": 15.849999999999998,
   "inv": {
    "cond_CE": 2.3569373120040984,
    "group_oracle_J": 44.13
   },
   "oracle": {
    "beta": -6.781306743621826,
    "J": 40.43
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925856/original": {
   "base": {
    "CE": 2.919139568189323,
    "J": 36.52,
    "J_A": 31.211111111111112,
    "J_B": 84.3,
    "soft_mass_B": 0.3518452720257171,
    "hard_share_B": 0.4677
   },
   "cal": {
    "CE": 2.59070389789741,
    "J": 42.07,
    "J_A": 39.611111111111114,
    "J_B": 64.2,
    "soft_mass_B": 0.10000145675321974,
    "hard_share_B": 0.1512
   },
   "betas": [
    -3.117223201026243,
    -3.10952718677094,
    -3.1455960690119484,
    -3.1250703269301674,
    -3.1446732659892715
   ],
   "gain": 5.549999999999997,
   "inv": {
    "cond_CE": 2.3698306638731723,
    "group_oracle_J": 46.88
   },
   "oracle": {
    "beta": -3.631780743598938,
    "J": 42.27
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925856/none": {
   "base": {
    "CE": 4.4845785771835605,
    "J": 22.07,
    "J_A": 14.766666666666667,
    "J_B": 87.8,
    "soft_mass_B": 0.7399077969443595,
    "hard_share_B": 0.7906
   },
   "cal": {
    "CE": 2.5448968511408747,
    "J": 40.42,
    "J_A": 38.266666666666666,
    "J_B": 59.8,
    "soft_mass_B": 0.10000306594415816,
    "hard_share_B": 0.1206
   },
   "betas": [
    -7.068070943098267,
    -7.079539213723612,
    -7.087410679546569,
    -7.095038275638791,
    -7.081043069168439
   ],
   "gain": 18.35,
   "inv": {
    "cond_CE": 2.315675683563605,
    "group_oracle_J": 45.0
   },
   "oracle": {
    "beta": -7.023890495300293,
    "J": 40.48
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925857/original": {
   "base": {
    "CE": 2.841080340725744,
    "J": 37.01,
    "J_A": 32.37777777777778,
    "J_B": 78.7,
    "soft_mass_B": 0.306019783630824,
    "hard_share_B": 0.4191
   },
   "cal": {
    "CE": 2.622945202562598,
    "J": 41.25,
    "J_A": 39.611111111111114,
    "J_B": 56.00000000000001,
    "soft_mass_B": 0.10002895918363483,
    "hard_share_B": 0.1455
   },
   "betas": [
    -2.500383798943915,
    -2.4757242126463943,
    -2.4515773319381413,
    -2.4810120070281707,
    -2.506702519970027
   ],
   "gain": 4.240000000000002,
   "inv": {
    "cond_CE": 2.3685900095815495,
    "group_oracle_J": 46.71
   },
   "oracle": {
    "beta": -2.519099473953247,
    "J": 41.28
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925857/none": {
   "base": {
    "CE": 4.418629141499719,
    "J": 22.259999999999998,
    "J_A": 14.71111111111111,
    "J_B": 90.2,
    "soft_mass_B": 0.7462193656931119,
    "hard_share_B": 0.8039
   },
   "cal": {
    "CE": 2.481267429931047,
    "J": 40.72,
    "J_A": 38.96666666666667,
    "J_B": 56.49999999999999,
    "soft_mass_B": 0.10002939148306522,
    "hard_share_B": 0.1234
   },
   "betas": [
    -7.087832449435428,
    -7.077242471682881,
    -7.017697371193195,
    -7.073076507859293,
    -7.0715387502287985
   ],
   "gain": 18.46,
   "inv": {
    "cond_CE": 2.2282230698440477,
    "group_oracle_J": 46.31
   },
   "oracle": {
    "beta": -6.851249694824219,
    "J": 40.839999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925858/original": {
   "base": {
    "CE": 2.9569617850378567,
    "J": 36.120000000000005,
    "J_A": 30.477777777777774,
    "J_B": 86.9,
    "soft_mass_B": 0.36520614433738685,
    "hard_share_B": 0.4812
   },
   "cal": {
    "CE": 2.5943758494741354,
    "J": 41.94,
    "J_A": 39.44444444444444,
    "J_B": 64.4,
    "soft_mass_B": 0.10003022848997957,
    "hard_share_B": 0.1447
   },
   "betas": [
    -3.294019006635139,
    -3.3122631470412696,
    -3.312535414637309,
    -3.310638476834483,
    -3.274670607936362
   ],
   "gain": 5.819999999999993,
   "inv": {
    "cond_CE": 2.369250120992713,
    "group_oracle_J": 46.760000000000005
   },
   "oracle": {
    "beta": -3.3193106651306152,
    "J": 41.959999999999994
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925858/none": {
   "base": {
    "CE": 4.477819676571657,
    "J": 21.43,
    "J_A": 13.366666666666665,
    "J_B": 94.0,
    "soft_mass_B": 0.755632638078144,
    "hard_share_B": 0.8172
   },
   "cal": {
    "CE": 2.495499164339981,
    "J": 40.02,
    "J_A": 37.2,
    "J_B": 65.4,
    "soft_mass_B": 0.1000204301800406,
    "hard_share_B": 0.1211
   },
   "betas": [
    -7.275370102117339,
    -7.303504968462818,
    -7.2765339421743995,
    -7.296858283619034,
    -7.254846306451768
   ],
   "gain": 18.590000000000003,
   "inv": {
    "cond_CE": 2.288696149690604,
    "group_oracle_J": 44.5
   },
   "oracle": {
    "beta": -7.007806777954102,
    "J": 40.17
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "main_table": {
  "U": [
   14.535000000000002,
   14.172537512220817,
   14.897462487779187
  ],
  "U_star": [
   1.3837499999999991,
   0.5083605552848137,
   2.2591394447151845
  ],
  "D": [
   13.151250000000003,
   12.356440257303339,
   13.946059742696667
  ],
  "half_margin": [
   5.883750000000002,
   5.0675577188919405,
   6.699942281108063
  ],
  "R": 0.9047987616099072,
  "U_star_TOST_1pp": 0.8327996813719951,
  "per_root": {
   "U": [
    13.77,
    14.25,
    14.570000000000004,
    14.510000000000002,
    15.290000000000003,
    14.450000000000003,
    14.75,
    14.690000000000005
   ],
   "U_star": [
    1.1099999999999994,
    -0.14999999999999858,
    0.6000000000000014,
    2.8699999999999974,
    2.539999999999999,
    1.6499999999999986,
    0.5300000000000011,
    1.9199999999999946
   ]
  },
  "gain_original": [
   4.439999999999999,
   3.64468085766194,
   5.235319142338057
  ],
  "original_soft_mass_B_base_cal": [
   0.3308835042523067,
   0.10001772239251557
  ],
  "original_hard_share_B_base_cal": [
   0.4401,
   0.14435
  ],
  "original_J_A_base_cal": [
   31.895833333333336,
   39.30555555555556
  ],
  "original_J_B_base_cal": [
   83.0875,
   60.8
  ],
  "original_group_oracle_J": 46.2625,
  "gain_none": [
   17.591250000000002,
   16.53193304459551,
   18.650566955404493
  ],
  "none_soft_mass_B_base_cal": [
   0.73982514003491,
   0.10001003586085655
  ],
  "none_hard_share_B_base_cal": [
   0.7939375,
   0.12191250000000001
  ],
  "none_J_A_base_cal": [
   14.968055555555555,
   37.67777777777778
  ],
  "none_J_B_base_cal": [
   90.0875,
   61.6125
  ],
  "none_group_oracle_J": 44.55625,
  "group_oracle_diff": [
   1.7062499999999998,
   0.8161674172824703,
   2.596332582717529
  ]
 }
}

==> anc/supplementary_material/data/v9/B4C/out_all_MANIFEST.json <==
[
 {
  "seed": 260925851,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925851_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112013_102520c9_last.pt",
  "sha16": "1b31daf17cac5674",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.61,
  "J_closeout": 36.62,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.5,
   23.400000000000002,
   27.3,
   19.8,
   35.3,
   31.4,
   42.1,
   34.699999999999996,
   46.6,
   82.0
  ],
  "results_tail": "5', '78.6', '76.56666666666668', '76.35714285714286', '75.2', '75.06666666666666', '73.91'], 'fullaccs_mask_classes': [[87.7], [83.2, 86.6], [78.60000000000001, 80.9, 90.9], [74.1, 76.1, 86.8, 87.6], [70.8, 71.7, 83.2, 81.3, 86.0], [68.60000000000001, 69.5, 80.10000000000001, 77.7, 80.4, 83.1], [68.30000000000001, 66.3, 78.10000000000001, 76.0, 77.5, 76.5, 91.8], [63.2, 64.3, 78.10000000000001, 74.3, 75.9, 71.5, 84.7, 89.60000000000001], [63.5, 66.3, 75.3, 71.6, 71.8, 70.39999999999999, 83.2, 82.19999999999999, 91.3], [61.8, 62.8, 75.1, 70.89999999999999, 69.0, 68.0, 81.0, 78.0, 84.1, 88.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925851,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925851_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112033_97663905_last.pt",
  "sha16": "066c54dc4c405be3",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.84,
  "J_closeout": 22.839999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.6,
   6.800000000000001,
   9.3,
   6.4,
   16.2,
   14.7,
   17.8,
   20.0,
   41.199999999999996,
   88.4
  ],
  "results_tail": "8', '86.15', '86.36666666666667', '83.65', '81.86', '80.48333333333333', '81.05714285714286', '80.6', '80.61111111111111', '79.64000000000001'], 'fullaccs_mask_classes': [[87.8], [85.1, 87.2], [82.39999999999999, 83.8, 92.9], [80.9, 78.9, 86.8, 88.0], [79.7, 78.0, 84.3, 82.0, 85.3], [77.9, 75.9, 83.5, 80.0, 81.39999999999999, 84.2], [78.10000000000001, 77.0, 83.0, 78.3, 79.5, 79.2, 92.30000000000001], [76.7, 76.0, 84.2, 78.7, 78.2, 75.0, 86.7, 89.3], [76.3, 78.3, 81.6, 76.8, 77.10000000000001, 74.0, 85.6, 83.3, 92.5], [74.1, 77.8, 82.0, 77.8, 76.4, 71.7, 83.3, 78.10000000000001, 86.6, 88.6]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925852,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925852_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112113_9b068d90_last.pt",
  "sha16": "0e22f84a1b9cde95",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.21,
  "J_closeout": 35.2,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.0,
   20.599999999999998,
   32.0,
   27.0,
   30.3,
   34.5,
   27.3,
   37.9,
   35.4,
   81.10000000000001
  ],
  "results_tail": "35', '79.2', '77.125', '76.04444444444444', '74.74'], 'fullaccs_mask_classes': [[90.7], [87.5, 83.89999999999999], [84.7, 79.5, 89.0], [81.0, 72.5, 81.5, 88.6], [80.80000000000001, 71.1, 79.80000000000001, 81.6, 93.10000000000001], [77.9, 70.3, 79.3, 78.8, 86.0, 90.9], [76.1, 65.9, 76.5, 76.4, 85.6, 83.7, 90.2], [74.2, 65.60000000000001, 74.6, 72.7, 80.80000000000001, 81.10000000000001, 82.6, 85.39999999999999], [72.8, 64.2, 68.7, 70.8, 82.19999999999999, 80.80000000000001, 80.0, 75.9, 89.0], [67.7, 62.8, 69.69999999999999, 69.89999999999999, 81.39999999999999, 77.9, 74.8, 74.1, 81.2, 87.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925852,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925852_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112053_08c89d75_last.pt",
  "sha16": "900696c5bc3a11e5",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 20.96,
  "J_closeout": 20.95,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   7.000000000000001,
   4.8,
   14.799999999999999,
   9.3,
   9.9,
   13.600000000000001,
   15.2,
   20.1,
   25.0,
   89.9
  ],
  "results_tail": "5', '84.2', '83.43333333333332', '83.65714285714286', '82.1', '81.66666666666666', '81.19'], 'fullaccs_mask_classes': [[90.60000000000001], [87.1, 84.1], [87.9, 78.10000000000001, 90.10000000000001], [85.7, 75.6, 83.0, 88.7], [86.0, 74.5, 83.6, 83.3, 93.60000000000001], [85.0, 74.4, 80.60000000000001, 79.9, 90.2, 90.5], [85.7, 75.0, 81.3, 78.3, 87.8, 86.5, 91.0], [85.1, 74.5, 78.5, 77.0, 86.6, 84.0, 84.5, 86.6], [84.6, 73.5, 78.10000000000001, 74.1, 88.1, 83.7, 82.39999999999999, 81.10000000000001, 89.4], [84.8, 71.7, 78.9, 75.1, 84.89999999999999, 82.89999999999999, 82.1, 78.9, 82.1, 90.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925853,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925853_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112133_1d3625ad_last.pt",
  "sha16": "ec2486ee781c34fe",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.45,
  "J_closeout": 37.45,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   25.5,
   23.799999999999997,
   18.2,
   31.0,
   26.200000000000003,
   39.4,
   32.4,
   43.0,
   51.0,
   84.0
  ],
  "results_tail": " '78.72', '78.5', '75.15714285714286', '75.875', '74.9888888888889', '73.82'], 'fullaccs_mask_classes': [[85.1], [80.0, 84.2], [76.1, 76.2, 86.0], [74.6, 71.1, 78.10000000000001, 92.80000000000001], [74.1, 67.60000000000001, 73.5, 87.9, 90.5], [70.6, 66.60000000000001, 72.5, 85.2, 84.8, 91.3], [67.10000000000001, 63.4, 65.0, 83.8, 80.30000000000001, 84.2, 82.3], [67.9, 64.4, 65.8, 80.30000000000001, 77.10000000000001, 81.5, 76.9, 93.10000000000001], [65.2, 60.8, 64.2, 79.10000000000001, 73.4, 77.3, 73.7, 89.2, 92.0], [61.9, 56.699999999999996, 60.9, 77.0, 72.5, 76.1, 70.6, 86.2, 85.8, 90.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925853,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925853_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112153_5afd3513_last.pt",
  "sha16": "3291ad619f5a3670",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.88,
  "J_closeout": 22.860000000000003,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   11.600000000000001,
   8.1,
   2.3,
   10.5,
   5.800000000000001,
   18.9,
   11.4,
   31.3,
   39.0,
   89.9
  ],
  "results_tail": "25', '81.52000000000001', '81.43333333333334', '79.08571428571429', '80.0', '80.19999999999999', '79.7'], 'fullaccs_mask_classes': [[84.3], [81.5, 84.89999999999999], [79.3, 79.0, 84.7], [78.3, 75.5, 79.5, 94.0], [77.3, 73.9, 75.4, 90.5, 90.5], [77.7, 71.7, 73.9, 87.9, 86.4, 91.0], [75.7, 71.7, 71.89999999999999, 85.0, 81.10000000000001, 84.8, 83.39999999999999], [76.8, 70.6, 73.8, 85.3, 79.5, 84.7, 77.2, 92.10000000000001], [72.7, 70.3, 71.3, 84.89999999999999, 81.2, 80.80000000000001, 76.0, 90.8, 93.8], [74.4, 68.8, 70.89999999999999, 83.6, 77.8, 80.30000000000001, 74.2, 87.7, 89.4, 89.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925854,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925854_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112233_e3811657_last.pt",
  "sha16": "572e1f51464f175a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.39,
  "J_closeout": 37.39,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   25.900000000000002,
   33.300000000000004,
   22.3,
   48.9,
   31.900000000000002,
   19.3,
   30.9,
   37.5,
   42.3,
   81.6
  ],
  "results_tail": "445', '75.29999999999998'], 'fullaccs_mask_classes': [[84.3], [78.8, 89.4], [75.1, 83.5, 84.7], [71.89999999999999, 80.60000000000001, 78.10000000000001, 93.10000000000001], [71.7, 77.60000000000001, 70.5, 88.2, 88.4], [69.6, 74.0, 66.9, 85.0, 81.69999999999999, 88.7], [68.60000000000001, 70.19999999999999, 65.2, 83.0, 80.30000000000001, 81.3, 90.9], [67.5, 68.5, 62.6, 81.5, 77.0, 76.2, 86.3, 89.9], [64.3, 71.3, 61.5, 82.19999999999999, 75.6, 75.4, 84.2, 83.39999999999999, 92.80000000000001], [63.9, 68.0, 57.3, 80.60000000000001, 75.0, 72.6, 81.6, 77.60000000000001, 86.3, 90.10000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925854,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925854_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112213_00afb2b3_last.pt",
  "sha16": "343aa04024e6cc4e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.88,
  "J_closeout": 22.880000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.799999999999999,
   9.0,
   7.8,
   24.3,
   10.4,
   5.1,
   12.1,
   21.4,
   40.5,
   89.4
  ],
  "results_tail": "'80.275', '81.22222222222223', '79.63'], 'fullaccs_mask_classes': [[83.6], [80.4, 88.7], [77.5, 83.89999999999999, 84.0], [77.10000000000001, 83.39999999999999, 78.4, 93.10000000000001], [74.8, 83.3, 74.0, 88.8, 87.1], [75.8, 81.8, 73.7, 86.8, 83.7, 89.2], [74.9, 80.10000000000001, 73.1, 86.3, 79.10000000000001, 82.69999999999999, 90.7], [76.3, 79.0, 70.89999999999999, 84.2, 76.2, 80.10000000000001, 85.3, 90.2], [74.4, 80.30000000000001, 71.3, 84.39999999999999, 76.3, 78.9, 85.5, 85.8, 94.1], [72.89999999999999, 80.2, 67.80000000000001, 83.5, 74.3, 76.3, 81.5, 80.80000000000001, 89.3, 89.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925855,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925855_a0_ces-nstat_seq-cifar100_None_500_50_20260925-111905_5eb66d36_last.pt",
  "sha16": "2227bd808e5c10e4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.81,
  "J_closeout": 39.79,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   28.799999999999997,
   30.099999999999998,
   32.1,
   33.2,
   34.2,
   34.5,
   39.0,
   46.5,
   33.6,
   86.1
  ],
  "results_tail": ", '77.75', '76.0', '76.1'], 'fullaccs_mask_classes': [[86.6], [80.4, 87.6], [78.0, 82.69999999999999, 86.0], [72.5, 79.9, 82.6, 91.2], [68.30000000000001, 75.6, 77.9, 84.7, 85.2], [68.0, 71.5, 74.5, 82.3, 77.7, 91.60000000000001], [67.10000000000001, 70.3, 73.4, 78.7, 73.4, 85.3, 93.7], [65.10000000000001, 69.8, 72.39999999999999, 78.7, 70.8, 83.89999999999999, 88.5, 92.80000000000001], [62.2, 62.8, 69.69999999999999, 78.4, 69.89999999999999, 78.60000000000001, 84.89999999999999, 87.8, 89.7], [62.8, 66.8, 70.7, 73.8, 68.10000000000001, 76.9, 82.19999999999999, 82.89999999999999, 85.0, 91.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925855,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925855_a0_ces-nstat_seq-cifar100_None_500_50_20260925-111925_d0056360_last.pt",
  "sha16": "cf180055ebdc12e6",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.52,
  "J_closeout": 24.52,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.4,
   11.0,
   11.600000000000001,
   9.700000000000001,
   12.8,
   15.8,
   16.900000000000002,
   31.5,
   36.4,
   91.10000000000001
  ],
  "results_tail": "857142857142', '82.075', '81.3111111111111', '81.16999999999999'], 'fullaccs_mask_classes': [[85.9], [82.6, 88.3], [79.60000000000001, 82.89999999999999, 85.9], [78.5, 80.5, 84.0, 91.7], [79.9, 77.9, 79.60000000000001, 85.39999999999999, 85.7], [78.3, 80.9, 79.9, 83.7, 81.8, 91.5], [79.60000000000001, 77.9, 77.9, 81.6, 79.2, 87.5, 94.69999999999999], [78.5, 75.4, 77.8, 82.69999999999999, 75.2, 83.1, 90.60000000000001, 93.30000000000001], [78.9, 76.5, 74.0, 80.60000000000001, 73.9, 82.69999999999999, 85.8, 88.4, 91.0], [76.4, 76.2, 75.9, 82.19999999999999, 71.7, 82.0, 84.6, 85.3, 86.1, 91.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925856,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925856_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112005_58472435_last.pt",
  "sha16": "2a7671c3a461ff96",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.52,
  "J_closeout": 36.510000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   25.5,
   46.800000000000004,
   25.4,
   32.9,
   24.8,
   26.3,
   32.9,
   32.7,
   33.6,
   84.3
  ],
  "results_tail": "86.13333333333333', '83.175', '80.58000000000001', '77.6', '77.34285714285714', '77.30000000000001', '75.67777777777778', '75.03'], 'fullaccs_mask_classes': [[91.5], [84.5, 91.9], [81.8, 85.9, 90.7], [78.7, 81.69999999999999, 83.0, 89.3], [78.0, 81.10000000000001, 77.8, 82.8, 83.2], [76.9, 77.8, 75.3, 77.4, 75.2, 83.0], [73.5, 76.7, 74.4, 76.9, 71.8, 76.5, 91.60000000000001], [73.8, 77.2, 73.8, 75.3, 70.6, 73.2, 85.3, 89.2], [68.8, 75.6, 70.89999999999999, 71.3, 67.0, 73.5, 81.2, 82.19999999999999, 90.60000000000001], [69.5, 76.8, 68.60000000000001, 73.1, 64.2, 68.4, 78.4, 78.8, 83.5, 89.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925856,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925856_a0_ces-nstat_seq-cifar100_None_500_50_20260925-111945_14b98295_last.pt",
  "sha16": "a9ad9d1e3170830a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.07,
  "J_closeout": 22.07,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.3,
   25.6,
   5.8999999999999995,
   12.2,
   7.6,
   11.5,
   15.0,
   17.1,
   29.7,
   87.8
  ],
  "results_tail": "', '84.6', '81.01666666666667', '81.18571428571428', '81.275', '80.57777777777777', '79.66000000000001'], 'fullaccs_mask_classes': [[91.2], [88.6, 91.5], [87.3, 88.7, 89.7], [85.39999999999999, 87.1, 85.1, 88.1], [86.6, 85.8, 82.1, 83.5, 85.0], [82.3, 83.1, 79.3, 81.39999999999999, 76.3, 83.7], [82.1, 82.0, 79.9, 79.5, 74.4, 78.8, 91.60000000000001], [80.9, 83.6, 79.5, 78.2, 73.1, 75.5, 88.8, 90.60000000000001], [83.0, 83.2, 78.2, 78.5, 69.1, 74.1, 83.8, 84.5, 90.8], [80.60000000000001, 81.69999999999999, 78.0, 78.10000000000001, 68.4, 72.39999999999999, 81.69999999999999, 82.0, 85.6, 88.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925857,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925857_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112025_3a90f682_last.pt",
  "sha16": "9b7522254f3f501d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.01,
  "J_closeout": 37.010000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.2,
   30.3,
   33.0,
   32.1,
   31.900000000000002,
   33.900000000000006,
   36.9,
   30.9,
   43.2,
   78.7
  ],
  "results_tail": " '79.43999999999998', '78.33333333333333', '76.37142857142855', '76.2125', '75.57777777777778', '75.16'], 'fullaccs_mask_classes': [[87.7], [82.8, 89.7], [78.60000000000001, 82.1, 87.3], [72.1, 79.7, 79.60000000000001, 86.6], [72.1, 77.8, 77.4, 79.5, 90.4], [69.6, 75.2, 74.3, 77.0, 83.89999999999999, 90.0], [65.4, 69.3, 69.89999999999999, 75.1, 79.3, 85.7, 89.9], [65.9, 67.30000000000001, 67.5, 74.9, 78.5, 82.19999999999999, 81.8, 91.60000000000001], [63.0, 65.9, 64.5, 72.0, 76.9, 80.5, 78.4, 85.7, 93.30000000000001], [61.6, 67.60000000000001, 66.2, 71.5, 74.2, 77.5, 74.9, 82.8, 85.8, 89.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925857,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925857_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112045_0bcdca2c_last.pt",
  "sha16": "849483d308c968c1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.259999999999998,
  "J_closeout": 22.26,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.6,
   10.0,
   11.3,
   8.6,
   9.2,
   13.8,
   20.8,
   20.8,
   30.3,
   90.2
  ],
  "results_tail": "sses': ['87.0', '85.19999999999999', '84.39999999999999', '82.225', '81.08', '81.46666666666668', '80.77142857142857', '81.10000000000001', '81.15555555555555', '81.49'], 'fullaccs_mask_classes': [[87.0], [81.6, 88.8], [80.5, 84.1, 88.6], [77.0, 83.39999999999999, 82.19999999999999, 86.3], [76.9, 80.0, 78.7, 80.7, 89.1], [77.5, 79.0, 76.8, 80.4, 84.7, 90.4], [75.2, 79.2, 76.0, 77.9, 82.5, 86.2, 88.4], [75.6, 79.5, 74.4, 76.6, 81.5, 84.8, 83.3, 93.10000000000001], [75.7, 77.0, 74.7, 76.3, 80.5, 83.5, 81.2, 88.6, 92.9], [76.1, 76.8, 72.3, 77.8, 82.5, 82.3, 80.30000000000001, 86.9, 89.5, 90.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925858,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925858_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112125_5d4e3a9c_last.pt",
  "sha16": "dfc0ad9851c1bfec",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.120000000000005,
  "J_closeout": 36.120000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.200000000000003,
   29.2,
   33.5,
   26.6,
   25.0,
   32.6,
   28.199999999999996,
   32.4,
   43.6,
   86.9
  ],
  "results_tail": "6666', '81.375', '78.82000000000001', '77.68333333333334', '76.78571428571429', '75.95', '76.27777777777777', '75.83000000000001'], 'fullaccs_mask_classes': [[82.3], [79.10000000000001, 88.5], [73.1, 84.0, 90.60000000000001], [71.3, 82.39999999999999, 84.1, 87.7], [69.6, 77.5, 80.0, 80.2, 86.8], [65.2, 75.7, 76.4, 77.8, 79.4, 91.60000000000001], [65.9, 75.0, 76.1, 74.4, 74.7, 82.89999999999999, 88.5], [65.0, 72.5, 72.5, 73.7, 74.2, 80.4, 80.7, 88.6], [62.4, 71.2, 72.39999999999999, 73.8, 72.6, 80.0, 78.10000000000001, 84.5, 91.5], [62.3, 71.0, 71.1, 70.0, 70.3, 76.7, 74.3, 80.7, 88.2, 93.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925858,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925858_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112105_ad0c13e1_last.pt",
  "sha16": "21b096ec67629a6d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.43,
  "J_closeout": 21.44,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   7.7,
   7.5,
   15.0,
   9.6,
   6.0,
   15.2,
   12.7,
   13.700000000000001,
   32.9,
   94.0
  ],
  "results_tail": ", '84.15', '84.03333333333333', '83.2', '82.2', '81.16666666666667', '79.88571428571429', '80.1625', '79.62222222222222', '79.59'], 'fullaccs_mask_classes': [[84.0], [80.60000000000001, 87.7], [78.0, 83.1, 91.0], [76.3, 82.0, 86.2, 88.3], [75.4, 79.80000000000001, 84.89999999999999, 82.3, 88.6], [74.2, 79.5, 82.0, 79.80000000000001, 81.0, 90.5], [71.0, 79.10000000000001, 82.1, 78.4, 76.8, 83.6, 88.2], [73.6, 77.8, 79.60000000000001, 78.5, 76.9, 82.3, 82.6, 90.0], [70.1, 76.8, 79.0, 77.4, 77.2, 79.9, 80.30000000000001, 84.0, 91.9], [73.7, 75.4, 77.4, 76.4, 73.1, 78.9, 77.8, 80.4, 88.7, 94.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 }
]

==> anc/supplementary_material/data/v9/B4C/out_westc_MANIFEST_orig.json <==
[
 {
  "seed": 260925851,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925851_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112013_102520c9_last.pt",
  "sha16": "1b31daf17cac5674",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.61,
  "J_closeout": 36.62,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.5,
   23.400000000000002,
   27.3,
   19.8,
   35.3,
   31.4,
   42.1,
   34.699999999999996,
   46.6,
   82.0
  ],
  "results_tail": "5', '78.6', '76.56666666666668', '76.35714285714286', '75.2', '75.06666666666666', '73.91'], 'fullaccs_mask_classes': [[87.7], [83.2, 86.6], [78.60000000000001, 80.9, 90.9], [74.1, 76.1, 86.8, 87.6], [70.8, 71.7, 83.2, 81.3, 86.0], [68.60000000000001, 69.5, 80.10000000000001, 77.7, 80.4, 83.1], [68.30000000000001, 66.3, 78.10000000000001, 76.0, 77.5, 76.5, 91.8], [63.2, 64.3, 78.10000000000001, 74.3, 75.9, 71.5, 84.7, 89.60000000000001], [63.5, 66.3, 75.3, 71.6, 71.8, 70.39999999999999, 83.2, 82.19999999999999, 91.3], [61.8, 62.8, 75.1, 70.89999999999999, 69.0, 68.0, 81.0, 78.0, 84.1, 88.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925851,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925851_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112033_97663905_last.pt",
  "sha16": "066c54dc4c405be3",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.84,
  "J_closeout": 22.839999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.6,
   6.800000000000001,
   9.3,
   6.4,
   16.2,
   14.7,
   17.8,
   20.0,
   41.199999999999996,
   88.4
  ],
  "results_tail": "8', '86.15', '86.36666666666667', '83.65', '81.86', '80.48333333333333', '81.05714285714286', '80.6', '80.61111111111111', '79.64000000000001'], 'fullaccs_mask_classes': [[87.8], [85.1, 87.2], [82.39999999999999, 83.8, 92.9], [80.9, 78.9, 86.8, 88.0], [79.7, 78.0, 84.3, 82.0, 85.3], [77.9, 75.9, 83.5, 80.0, 81.39999999999999, 84.2], [78.10000000000001, 77.0, 83.0, 78.3, 79.5, 79.2, 92.30000000000001], [76.7, 76.0, 84.2, 78.7, 78.2, 75.0, 86.7, 89.3], [76.3, 78.3, 81.6, 76.8, 77.10000000000001, 74.0, 85.6, 83.3, 92.5], [74.1, 77.8, 82.0, 77.8, 76.4, 71.7, 83.3, 78.10000000000001, 86.6, 88.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925852,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925852_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112113_9b068d90_last.pt",
  "sha16": "0e22f84a1b9cde95",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.21,
  "J_closeout": 35.2,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.0,
   20.599999999999998,
   32.0,
   27.0,
   30.3,
   34.5,
   27.3,
   37.9,
   35.4,
   81.10000000000001
  ],
  "results_tail": "35', '79.2', '77.125', '76.04444444444444', '74.74'], 'fullaccs_mask_classes': [[90.7], [87.5, 83.89999999999999], [84.7, 79.5, 89.0], [81.0, 72.5, 81.5, 88.6], [80.80000000000001, 71.1, 79.80000000000001, 81.6, 93.10000000000001], [77.9, 70.3, 79.3, 78.8, 86.0, 90.9], [76.1, 65.9, 76.5, 76.4, 85.6, 83.7, 90.2], [74.2, 65.60000000000001, 74.6, 72.7, 80.80000000000001, 81.10000000000001, 82.6, 85.39999999999999], [72.8, 64.2, 68.7, 70.8, 82.19999999999999, 80.80000000000001, 80.0, 75.9, 89.0], [67.7, 62.8, 69.69999999999999, 69.89999999999999, 81.39999999999999, 77.9, 74.8, 74.1, 81.2, 87.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925852,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925852_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112053_08c89d75_last.pt",
  "sha16": "900696c5bc3a11e5",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 20.96,
  "J_closeout": 20.95,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   7.000000000000001,
   4.8,
   14.799999999999999,
   9.3,
   9.9,
   13.600000000000001,
   15.2,
   20.1,
   25.0,
   89.9
  ],
  "results_tail": "5', '84.2', '83.43333333333332', '83.65714285714286', '82.1', '81.66666666666666', '81.19'], 'fullaccs_mask_classes': [[90.60000000000001], [87.1, 84.1], [87.9, 78.10000000000001, 90.10000000000001], [85.7, 75.6, 83.0, 88.7], [86.0, 74.5, 83.6, 83.3, 93.60000000000001], [85.0, 74.4, 80.60000000000001, 79.9, 90.2, 90.5], [85.7, 75.0, 81.3, 78.3, 87.8, 86.5, 91.0], [85.1, 74.5, 78.5, 77.0, 86.6, 84.0, 84.5, 86.6], [84.6, 73.5, 78.10000000000001, 74.1, 88.1, 83.7, 82.39999999999999, 81.10000000000001, 89.4], [84.8, 71.7, 78.9, 75.1, 84.89999999999999, 82.89999999999999, 82.1, 78.9, 82.1, 90.5]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925853,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925853_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112133_1d3625ad_last.pt",
  "sha16": "ec2486ee781c34fe",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.45,
  "J_closeout": 37.45,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   25.5,
   23.799999999999997,
   18.2,
   31.0,
   26.200000000000003,
   39.4,
   32.4,
   43.0,
   51.0,
   84.0
  ],
  "results_tail": " '78.72', '78.5', '75.15714285714286', '75.875', '74.9888888888889', '73.82'], 'fullaccs_mask_classes': [[85.1], [80.0, 84.2], [76.1, 76.2, 86.0], [74.6, 71.1, 78.10000000000001, 92.80000000000001], [74.1, 67.60000000000001, 73.5, 87.9, 90.5], [70.6, 66.60000000000001, 72.5, 85.2, 84.8, 91.3], [67.10000000000001, 63.4, 65.0, 83.8, 80.30000000000001, 84.2, 82.3], [67.9, 64.4, 65.8, 80.30000000000001, 77.10000000000001, 81.5, 76.9, 93.10000000000001], [65.2, 60.8, 64.2, 79.10000000000001, 73.4, 77.3, 73.7, 89.2, 92.0], [61.9, 56.699999999999996, 60.9, 77.0, 72.5, 76.1, 70.6, 86.2, 85.8, 90.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925853,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925853_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112153_5afd3513_last.pt",
  "sha16": "3291ad619f5a3670",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.88,
  "J_closeout": 22.860000000000003,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   11.600000000000001,
   8.1,
   2.3,
   10.5,
   5.800000000000001,
   18.9,
   11.4,
   31.3,
   39.0,
   89.9
  ],
  "results_tail": "25', '81.52000000000001', '81.43333333333334', '79.08571428571429', '80.0', '80.19999999999999', '79.7'], 'fullaccs_mask_classes': [[84.3], [81.5, 84.89999999999999], [79.3, 79.0, 84.7], [78.3, 75.5, 79.5, 94.0], [77.3, 73.9, 75.4, 90.5, 90.5], [77.7, 71.7, 73.9, 87.9, 86.4, 91.0], [75.7, 71.7, 71.89999999999999, 85.0, 81.10000000000001, 84.8, 83.39999999999999], [76.8, 70.6, 73.8, 85.3, 79.5, 84.7, 77.2, 92.10000000000001], [72.7, 70.3, 71.3, 84.89999999999999, 81.2, 80.80000000000001, 76.0, 90.8, 93.8], [74.4, 68.8, 70.89999999999999, 83.6, 77.8, 80.30000000000001, 74.2, 87.7, 89.4, 89.9]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925854,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925854_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112233_e3811657_last.pt",
  "sha16": "572e1f51464f175a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.39,
  "J_closeout": 37.39,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   25.900000000000002,
   33.300000000000004,
   22.3,
   48.9,
   31.900000000000002,
   19.3,
   30.9,
   37.5,
   42.3,
   81.6
  ],
  "results_tail": "445', '75.29999999999998'], 'fullaccs_mask_classes': [[84.3], [78.8, 89.4], [75.1, 83.5, 84.7], [71.89999999999999, 80.60000000000001, 78.10000000000001, 93.10000000000001], [71.7, 77.60000000000001, 70.5, 88.2, 88.4], [69.6, 74.0, 66.9, 85.0, 81.69999999999999, 88.7], [68.60000000000001, 70.19999999999999, 65.2, 83.0, 80.30000000000001, 81.3, 90.9], [67.5, 68.5, 62.6, 81.5, 77.0, 76.2, 86.3, 89.9], [64.3, 71.3, 61.5, 82.19999999999999, 75.6, 75.4, 84.2, 83.39999999999999, 92.80000000000001], [63.9, 68.0, 57.3, 80.60000000000001, 75.0, 72.6, 81.6, 77.60000000000001, 86.3, 90.10000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925854,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925854_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112213_00afb2b3_last.pt",
  "sha16": "343aa04024e6cc4e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.88,
  "J_closeout": 22.880000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.799999999999999,
   9.0,
   7.8,
   24.3,
   10.4,
   5.1,
   12.1,
   21.4,
   40.5,
   89.4
  ],
  "results_tail": "'80.275', '81.22222222222223', '79.63'], 'fullaccs_mask_classes': [[83.6], [80.4, 88.7], [77.5, 83.89999999999999, 84.0], [77.10000000000001, 83.39999999999999, 78.4, 93.10000000000001], [74.8, 83.3, 74.0, 88.8, 87.1], [75.8, 81.8, 73.7, 86.8, 83.7, 89.2], [74.9, 80.10000000000001, 73.1, 86.3, 79.10000000000001, 82.69999999999999, 90.7], [76.3, 79.0, 70.89999999999999, 84.2, 76.2, 80.10000000000001, 85.3, 90.2], [74.4, 80.30000000000001, 71.3, 84.39999999999999, 76.3, 78.9, 85.5, 85.8, 94.1], [72.89999999999999, 80.2, 67.80000000000001, 83.5, 74.3, 76.3, 81.5, 80.80000000000001, 89.3, 89.7]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/B4C/out_weste_MANIFEST_orig.json <==
[
 {
  "seed": 260925855,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925855_a0_ces-nstat_seq-cifar100_None_500_50_20260925-111905_5eb66d36_last.pt",
  "sha16": "2227bd808e5c10e4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.81,
  "J_closeout": 39.79,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   28.799999999999997,
   30.099999999999998,
   32.1,
   33.2,
   34.2,
   34.5,
   39.0,
   46.5,
   33.6,
   86.1
  ],
  "results_tail": ", '77.75', '76.0', '76.1'], 'fullaccs_mask_classes': [[86.6], [80.4, 87.6], [78.0, 82.69999999999999, 86.0], [72.5, 79.9, 82.6, 91.2], [68.30000000000001, 75.6, 77.9, 84.7, 85.2], [68.0, 71.5, 74.5, 82.3, 77.7, 91.60000000000001], [67.10000000000001, 70.3, 73.4, 78.7, 73.4, 85.3, 93.7], [65.10000000000001, 69.8, 72.39999999999999, 78.7, 70.8, 83.89999999999999, 88.5, 92.80000000000001], [62.2, 62.8, 69.69999999999999, 78.4, 69.89999999999999, 78.60000000000001, 84.89999999999999, 87.8, 89.7], [62.8, 66.8, 70.7, 73.8, 68.10000000000001, 76.9, 82.19999999999999, 82.89999999999999, 85.0, 91.8]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925855,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925855_a0_ces-nstat_seq-cifar100_None_500_50_20260925-111925_d0056360_last.pt",
  "sha16": "cf180055ebdc12e6",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.52,
  "J_closeout": 24.52,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.4,
   11.0,
   11.600000000000001,
   9.700000000000001,
   12.8,
   15.8,
   16.900000000000002,
   31.5,
   36.4,
   91.10000000000001
  ],
  "results_tail": "857142857142', '82.075', '81.3111111111111', '81.16999999999999'], 'fullaccs_mask_classes': [[85.9], [82.6, 88.3], [79.60000000000001, 82.89999999999999, 85.9], [78.5, 80.5, 84.0, 91.7], [79.9, 77.9, 79.60000000000001, 85.39999999999999, 85.7], [78.3, 80.9, 79.9, 83.7, 81.8, 91.5], [79.60000000000001, 77.9, 77.9, 81.6, 79.2, 87.5, 94.69999999999999], [78.5, 75.4, 77.8, 82.69999999999999, 75.2, 83.1, 90.60000000000001, 93.30000000000001], [78.9, 76.5, 74.0, 80.60000000000001, 73.9, 82.69999999999999, 85.8, 88.4, 91.0], [76.4, 76.2, 75.9, 82.19999999999999, 71.7, 82.0, 84.6, 85.3, 86.1, 91.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925856,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925856_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112005_58472435_last.pt",
  "sha16": "2a7671c3a461ff96",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.52,
  "J_closeout": 36.510000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   25.5,
   46.800000000000004,
   25.4,
   32.9,
   24.8,
   26.3,
   32.9,
   32.7,
   33.6,
   84.3
  ],
  "results_tail": "86.13333333333333', '83.175', '80.58000000000001', '77.6', '77.34285714285714', '77.30000000000001', '75.67777777777778', '75.03'], 'fullaccs_mask_classes': [[91.5], [84.5, 91.9], [81.8, 85.9, 90.7], [78.7, 81.69999999999999, 83.0, 89.3], [78.0, 81.10000000000001, 77.8, 82.8, 83.2], [76.9, 77.8, 75.3, 77.4, 75.2, 83.0], [73.5, 76.7, 74.4, 76.9, 71.8, 76.5, 91.60000000000001], [73.8, 77.2, 73.8, 75.3, 70.6, 73.2, 85.3, 89.2], [68.8, 75.6, 70.89999999999999, 71.3, 67.0, 73.5, 81.2, 82.19999999999999, 90.60000000000001], [69.5, 76.8, 68.60000000000001, 73.1, 64.2, 68.4, 78.4, 78.8, 83.5, 89.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925856,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925856_a0_ces-nstat_seq-cifar100_None_500_50_20260925-111945_14b98295_last.pt",
  "sha16": "a9ad9d1e3170830a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.07,
  "J_closeout": 22.07,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.3,
   25.6,
   5.8999999999999995,
   12.2,
   7.6,
   11.5,
   15.0,
   17.1,
   29.7,
   87.8
  ],
  "results_tail": "', '84.6', '81.01666666666667', '81.18571428571428', '81.275', '80.57777777777777', '79.66000000000001'], 'fullaccs_mask_classes': [[91.2], [88.6, 91.5], [87.3, 88.7, 89.7], [85.39999999999999, 87.1, 85.1, 88.1], [86.6, 85.8, 82.1, 83.5, 85.0], [82.3, 83.1, 79.3, 81.39999999999999, 76.3, 83.7], [82.1, 82.0, 79.9, 79.5, 74.4, 78.8, 91.60000000000001], [80.9, 83.6, 79.5, 78.2, 73.1, 75.5, 88.8, 90.60000000000001], [83.0, 83.2, 78.2, 78.5, 69.1, 74.1, 83.8, 84.5, 90.8], [80.60000000000001, 81.69999999999999, 78.0, 78.10000000000001, 68.4, 72.39999999999999, 81.69999999999999, 82.0, 85.6, 88.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925857,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925857_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112025_3a90f682_last.pt",
  "sha16": "9b7522254f3f501d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.01,
  "J_closeout": 37.010000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.2,
   30.3,
   33.0,
   32.1,
   31.900000000000002,
   33.900000000000006,
   36.9,
   30.9,
   43.2,
   78.7
  ],
  "results_tail": " '79.43999999999998', '78.33333333333333', '76.37142857142855', '76.2125', '75.57777777777778', '75.16'], 'fullaccs_mask_classes': [[87.7], [82.8, 89.7], [78.60000000000001, 82.1, 87.3], [72.1, 79.7, 79.60000000000001, 86.6], [72.1, 77.8, 77.4, 79.5, 90.4], [69.6, 75.2, 74.3, 77.0, 83.89999999999999, 90.0], [65.4, 69.3, 69.89999999999999, 75.1, 79.3, 85.7, 89.9], [65.9, 67.30000000000001, 67.5, 74.9, 78.5, 82.19999999999999, 81.8, 91.60000000000001], [63.0, 65.9, 64.5, 72.0, 76.9, 80.5, 78.4, 85.7, 93.30000000000001], [61.6, 67.60000000000001, 66.2, 71.5, 74.2, 77.5, 74.9, 82.8, 85.8, 89.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925857,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925857_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112045_0bcdca2c_last.pt",
  "sha16": "849483d308c968c1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.259999999999998,
  "J_closeout": 22.26,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.6,
   10.0,
   11.3,
   8.6,
   9.2,
   13.8,
   20.8,
   20.8,
   30.3,
   90.2
  ],
  "results_tail": "sses': ['87.0', '85.19999999999999', '84.39999999999999', '82.225', '81.08', '81.46666666666668', '80.77142857142857', '81.10000000000001', '81.15555555555555', '81.49'], 'fullaccs_mask_classes': [[87.0], [81.6, 88.8], [80.5, 84.1, 88.6], [77.0, 83.39999999999999, 82.19999999999999, 86.3], [76.9, 80.0, 78.7, 80.7, 89.1], [77.5, 79.0, 76.8, 80.4, 84.7, 90.4], [75.2, 79.2, 76.0, 77.9, 82.5, 86.2, 88.4], [75.6, 79.5, 74.4, 76.6, 81.5, 84.8, 83.3, 93.10000000000001], [75.7, 77.0, 74.7, 76.3, 80.5, 83.5, 81.2, 88.6, 92.9], [76.1, 76.8, 72.3, 77.8, 82.5, 82.3, 80.30000000000001, 86.9, 89.5, 90.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925858,
  "arm": "original",
  "n_files": 1,
  "file": "final_B4C_original_s260925858_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112125_5d4e3a9c_last.pt",
  "sha16": "dfc0ad9851c1bfec",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.120000000000005,
  "J_closeout": 36.120000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.200000000000003,
   29.2,
   33.5,
   26.6,
   25.0,
   32.6,
   28.199999999999996,
   32.4,
   43.6,
   86.9
  ],
  "results_tail": "6666', '81.375', '78.82000000000001', '77.68333333333334', '76.78571428571429', '75.95', '76.27777777777777', '75.83000000000001'], 'fullaccs_mask_classes': [[82.3], [79.10000000000001, 88.5], [73.1, 84.0, 90.60000000000001], [71.3, 82.39999999999999, 84.1, 87.7], [69.6, 77.5, 80.0, 80.2, 86.8], [65.2, 75.7, 76.4, 77.8, 79.4, 91.60000000000001], [65.9, 75.0, 76.1, 74.4, 74.7, 82.89999999999999, 88.5], [65.0, 72.5, 72.5, 73.7, 74.2, 80.4, 80.7, 88.6], [62.4, 71.2, 72.39999999999999, 73.8, 72.6, 80.0, 78.10000000000001, 84.5, 91.5], [62.3, 71.0, 71.1, 70.0, 70.3, 76.7, 74.3, 80.7, 88.2, 93.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925858,
  "arm": "none",
  "n_files": 1,
  "file": "final_B4C_none_s260925858_a0_ces-nstat_seq-cifar100_None_500_50_20260925-112105_ad0c13e1_last.pt",
  "sha16": "21b096ec67629a6d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.43,
  "J_closeout": 21.44,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   7.7,
   7.5,
   15.0,
   9.6,
   6.0,
   15.2,
   12.7,
   13.700000000000001,
   32.9,
   94.0
  ],
  "results_tail": ", '84.15', '84.03333333333333', '83.2', '82.2', '81.16666666666667', '79.88571428571429', '80.1625', '79.62222222222222', '79.59'], 'fullaccs_mask_classes': [[84.0], [80.60000000000001, 87.7], [78.0, 83.1, 91.0], [76.3, 82.0, 86.2, 88.3], [75.4, 79.80000000000001, 84.89999999999999, 82.3, 88.6], [74.2, 79.5, 82.0, 79.80000000000001, 81.0, 90.5], [71.0, 79.10000000000001, 82.1, 78.4, 76.8, 83.6, 88.2], [73.6, 77.8, 79.60000000000001, 78.5, 76.9, 82.3, 82.6, 90.0], [70.1, 76.8, 79.0, 77.4, 77.2, 79.9, 80.30000000000001, 84.0, 91.9], [73.7, 75.4, 77.4, 76.4, 73.1, 78.9, 77.8, 80.4, 88.7, 94.1]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 }
]

==> anc/supplementary_material/data/v9/E3/A1CHECK.json <==
{
 "E3R32/260924824/neither": {
  "J_closeout": 16.380000000000003,
  "fp32_bs500": {
   "J": 16.39,
   "flips": 0,
   "flip_margin_max": null,
   "max_abs_logit_diff": 0.0
  },
  "fp32_bs32": {
   "J": 16.38,
   "flips": 3,
   "flip_margin_max": 0.002819061279296875,
   "max_abs_logit_diff": 0.011136054992675781
  },
  "bf16_bs32": {
   "J": 16.43,
   "flips": 107,
   "flip_margin_max": 0.21242618560791016,
   "max_abs_logit_diff": 0.30211758613586426
  }
 },
 "E3R32/260924824/level": {
  "J_closeout": 17.17,
  "fp32_bs500": {
   "J": 17.19,
   "flips": 0,
   "flip_margin_max": null,
   "max_abs_logit_diff": 0.0
  },
  "fp32_bs32": {
   "J": 17.169999999999998,
   "flips": 5,
   "flip_margin_max": 0.001789093017578125,
   "max_abs_logit_diff": 0.017879843711853027
  },
  "bf16_bs32": {
   "J": 17.330000000000002,
   "flips": 116,
   "flip_margin_max": 0.26589250564575195,
   "max_abs_logit_diff": 0.4469766616821289
  }
 },
 "E3R32/260924824/disp": {
  "J_closeout": 19.15,
  "fp32_bs500": {
   "J": 19.15,
   "flips": 0,
   "flip_margin_max": null,
   "max_abs_logit_diff": 0.0
  },
  "fp32_bs32": {
   "J": 19.15,
   "flips": 3,
   "flip_margin_max": 0.0033721923828125,
   "max_abs_logit_diff": 0.009943485260009766
  },
  "bf16_bs32": {
   "J": 19.16,
   "flips": 112,
   "flip_margin_max": 0.24058914184570312,
   "max_abs_logit_diff": 0.2885599136352539
  }
 },
 "E3R32/260924824/both": {
  "J_closeout": 23.05,
  "fp32_bs500": {
   "J": 23.03,
   "flips": 0,
   "flip_margin_max": null,
   "max_abs_logit_diff": 0.0
  },
  "fp32_bs32": {
   "J": 23.05,
   "flips": 5,
   "flip_margin_max": 0.0034923553466796875,
   "max_abs_logit_diff": 0.026580810546875
  },
  "bf16_bs32": {
   "J": 23.06,
   "flips": 116,
   "flip_margin_max": 0.1111149787902832,
   "max_abs_logit_diff": 0.5399055480957031
  }
 },
 "E3R32/260924824/I_fp32_bs500": {
  "I": 3.080000000000002,
  "I_star": -1.3899999999999935
 },
 "E3R32/260924824/I_fp32_bs32": {
  "I": 3.110000000000003,
  "I_star": -1.4100000000000001
 },
 "E3R32/260924824/I_bf16_bs32": {
  "I": 2.9999999999999964,
  "I_star": -1.3000000000000114
 },
 "E3/260924805/neither": {
  "J_closeout": 22.0,
  "fp32_bs500": {
   "J": 22.0,
   "flips": 0,
   "flip_margin_max": null,
   "max_abs_logit_diff": 0.0
  },
  "fp32_bs32": {
   "J": 22.0,
   "flips": 2,
   "flip_margin_max": 0.0022897720336914062,
   "max_abs_logit_diff": 0.006107330322265625
  },
  "bf16_bs32": {
   "J": 22.1,
   "flips": 59,
   "flip_margin_max": 0.1568746566772461,
   "max_abs_logit_diff": 0.13678932189941406
  }
 },
 "E3/260924805/level": {
  "J_closeout": 24.02,
  "fp32_bs500": {
   "J": 24.02,
   "flips": 0,
   "flip_margin_max": null,
   "max_abs_logit_diff": 0.0
  },
  "fp32_bs32": {
   "J": 24.02,
   "flips": 2,
   "flip_margin_max": 0.0036101341247558594,
   "max_abs_logit_diff": 0.006459444761276245
  },
  "bf16_bs32": {
   "J": 24.169999999999998,
   "flips": 49,
   "flip_margin_max": 0.11104774475097656,
   "max_abs_logit_diff": 0.16663455963134766
  }
 },
 "E3/260924805/disp": {
  "J_closeout": 26.410000000000004,
  "fp32_bs500": {
   "J": 26.41,
   "flips": 0,
   "flip_margin_max": null,
   "max_abs_logit_diff": 0.0
  },
  "fp32_bs32": {
   "J": 26.41,
   "flips": 3,
   "flip_margin_max": 0.0031604766845703125,
   "max_abs_logit_diff": 0.006061553955078125
  },
  "bf16_bs32": {
   "J": 26.56,
   "flips": 69,
   "flip_margin_max": 0.0763702392578125,
   "max_abs_logit_diff": 0.13751220703125
  }
 },
 "E3/260924805/both": {
  "J_closeout": 36.760000000000005,
  "fp32_bs500": {
   "J": 36.78,
   "flips": 0,
   "flip_margin_max": null,
   "max_abs_logit_diff": 0.0
  },
  "fp32_bs32": {
   "J": 36.76,
   "flips": 4,
   "flip_margin_max": 0.0017566680908203125,
   "max_abs_logit_diff": 0.005687713623046875
  },
  "bf16_bs32": {
   "J": 36.74,
   "flips": 48,
   "flip_margin_max": 0.08666181564331055,
   "max_abs_logit_diff": 0.13337135314941406
  }
 },
 "E3/260924805/I_fp32_bs500": {
  "I": 8.350000000000001,
  "I_star": -0.1599999999999966
 },
 "E3/260924805/I_fp32_bs32": {
  "I": 8.329999999999998,
  "I_star": -0.1599999999999966
 },
 "E3/260924805/I_bf16_bs32": {
  "I": 8.110000000000007,
  "I_star": -0.09000000000000341
 }
}


==> anc/supplementary_material/data/v9/E3/E3B_FREEZE.sha256 <==
30ac0c05714ced059cdfbb8fc1f4987065d951aa43459969ef11a3d9cbf2685d  E3B_PREREG.md
92ba309d205e9ee136dbc6f22035d8281d839759ebcbc2f7c786affbe0d825c4  e3b_runner.py


==> anc/supplementary_material/data/v9/E3/E3CAL_A1.sha256 <==
ca1b6e38b70d1b0fae17f489a33e667203f872c00744a4fa16df4b16bc535b8f  E3CAL_AMENDMENT_A1.md
41de5d27634b78de10cbb0154e0deb679427924c8253f04ab722e017b5cbd9c4  a1_regate.py


==> anc/supplementary_material/data/v9/E3/E3CAL_FREEZE.sha256 <==
a676ecadfc5312156e137701aa43149b745cb1ede93b7cd03335f5d9682ff8de  E3CAL_FREEZE_NOTE.md
c797590af4ace424885928c95cde2c24e216cdb5124a3ec3e2caae9606f4e299  e3_blockcal.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
5ea5ffc42116b17715da3f883461880cd677368f541332f1f3dfe98af98f7faa  E3_cells_bjb2.json
504ed8603c52bce7a95f323c89863b6fecc8ff2987df4a3e6ac9e6010aa1dfd7  E3_cells_westd.json
9c165a8830be3db87e3b4582f0a5aad75a868b04e88fb386c0fee6214ccd50ca  E3R32_cells.json


==> anc/supplementary_material/data/v9/E3/E3CAL_READOUT.sha256 <==
f339f5578358a96e65002e4afab89e114864a850f41125e380ac8aa0a71311ba  E3CAL_READOUT.md


==> anc/supplementary_material/data/v9/E3/E3R32_BLOCKCAL.json <==
{
 "study": "E3R32",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260924821,
  260924822,
  260924823,
  260924824,
  260924825,
  260924826,
  260924827,
  260924828
 ],
 "gate_fail": [],
 "models": {
  "260924821/neither": {
   "base": {
    "CE": 5.319874771329212,
    "J": 16.3,
    "J_A": 8.71111111111111,
    "J_B": 84.6,
    "soft_mass_B": 0.7539378343594886,
    "hard_share_B": 0.8348
   },
   "cal": {
    "CE": 3.5290762599579435,
    "J": 27.589999999999996,
    "J_A": 25.433333333333337,
    "J_B": 47.0,
    "soft_mass_B": 0.10000162401166547,
    "hard_share_B": 0.1119
   },
   "betas": [
    -6.533949279632983,
    -6.5460848939614795,
    -6.535105260838554,
    -6.508337357145237,
    -6.531957823976821
   ],
   "gain": 11.289999999999996,
   "inv": {
    "cond_CE": 3.2334627410087817,
    "group_oracle_J": 32.83
   },
   "oracle": {
    "beta": -5.284534931182861,
    "J": 27.73
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924821/level": {
   "base": {
    "CE": 5.639893418116654,
    "J": 16.189999999999998,
    "J_A": 8.622222222222224,
    "J_B": 84.3,
    "soft_mass_B": 0.7340705850855564,
    "hard_share_B": 0.8091
   },
   "cal": {
    "CE": 3.8138210902250997,
    "J": 27.169999999999998,
    "J_A": 25.41111111111111,
    "J_B": 43.0,
    "soft_mass_B": 0.09997366485170538,
    "hard_share_B": 0.1118
   },
   "betas": [
    -6.707489888869585,
    -6.637033184971541,
    -6.687461954755518,
    -6.660477927370447,
    -6.65926214252179
   ],
   "gain": 10.98,
   "inv": {
    "cond_CE": 3.4920627617449727,
    "group_oracle_J": 32.9
   },
   "oracle": {
    "beta": -5.561326026916504,
    "J": 27.33
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924821/disp": {
   "base": {
    "CE": 4.448652652427227,
    "J": 17.46,
    "J_A": 10.088888888888889,
    "J_B": 83.8,
    "soft_mass_B": 0.6523197881849543,
    "hard_share_B": 0.8085
   },
   "cal": {
    "CE": 3.2448880445616486,
    "J": 27.72,
    "J_A": 24.988888888888887,
    "J_B": 52.300000000000004,
    "soft_mass_B": 0.09998300653949639,
    "hard_share_B": 0.1375
   },
   "betas": [
    -5.367096618631983,
    -5.373168503053872,
    -5.378265582538715,
    -5.354874676423259,
    -5.332161779371393
   ],
   "gain": 10.259999999999998,
   "inv": {
    "cond_CE": 2.959817510871884,
    "group_oracle_J": 32.66
   },
   "oracle": {
    "beta": -5.210599899291992,
    "J": 27.79
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924821/both": {
   "base": {
    "CE": 3.6381658264967713,
    "J": 23.47,
    "J_A": 17.555555555555554,
    "J_B": 76.7,
    "soft_mass_B": 0.3768048846512083,
    "hard_share_B": 0.5234
   },
   "cal": {
    "CE": 3.2943108221737187,
    "J": 27.250000000000004,
    "J_A": 24.655555555555555,
    "J_B": 50.6,
    "soft_mass_B": 0.1000350354916243,
    "hard_share_B": 0.1369
   },
   "betas": [
    -3.0035859833267438,
    -2.9463316799642483,
    -3.0223447301950754,
    -2.9538146742728237,
    -2.9864839281936737
   ],
   "gain": 3.7800000000000047,
   "inv": {
    "cond_CE": 3.027383525460479,
    "group_oracle_J": 32.47
   },
   "oracle": {
    "beta": -3.051685333251953,
    "J": 27.339999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924822/neither": {
   "base": {
    "CE": 5.231030051231686,
    "J": 18.02,
    "J_A": 11.166666666666666,
    "J_B": 79.7,
    "soft_mass_B": 0.7730987261467881,
    "hard_share_B": 0.8337
   },
   "cal": {
    "CE": 3.278194030637367,
    "J": 30.740000000000002,
    "J_A": 29.5,
    "J_B": 41.9,
    "soft_mass_B": 0.10005171840963213,
    "hard_share_B": 0.1125
   },
   "betas": [
    -6.619656368392077,
    -6.582037706140767,
    -6.683044809616424,
    -6.656362891810822,
    -6.615631707389467
   ],
   "gain": 12.720000000000002,
   "inv": {
    "cond_CE": 2.964615652718417,
    "group_oracle_J": 36.059999999999995
   },
   "oracle": {
    "beta": -6.317342281341553,
    "J": 30.830000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924822/level": {
   "base": {
    "CE": 5.334242208941892,
    "J": 18.84,
    "J_A": 11.944444444444445,
    "J_B": 80.9,
    "soft_mass_B": 0.7380861565335672,
    "hard_share_B": 0.8028
   },
   "cal": {
    "CE": 3.535009357259018,
    "J": 29.959999999999997,
    "J_A": 29.099999999999998,
    "J_B": 37.7,
    "soft_mass_B": 0.10000029693648102,
    "hard_share_B": 0.1152
   },
   "betas": [
    -6.448411435817205,
    -6.435391483995199,
    -6.431048535097849,
    -6.457575328351014,
    -6.461088126614994
   ],
   "gain": 11.119999999999997,
   "inv": {
    "cond_CE": 3.1863486376017813,
    "group_oracle_J": 35.78
   },
   "oracle": {
    "beta": -6.327279329299927,
    "J": 30.06
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924822/disp": {
   "base": {
    "CE": 3.7533784426685046,
    "J": 22.75,
    "J_A": 16.544444444444444,
    "J_B": 78.60000000000001,
    "soft_mass_B": 0.5208259352700543,
    "hard_share_B": 0.6983
   },
   "cal": {
    "CE": 3.121474566446909,
    "J": 30.12,
    "J_A": 28.62222222222222,
    "J_B": 43.6,
    "soft_mass_B": 0.10001458089836102,
    "hard_share_B": 0.1415
   },
   "betas": [
    -3.59209546758606,
    -3.608576895890341,
    -3.6308148811685443,
    -3.5982674853812764,
    -3.599797259441191
   ],
   "gain": 7.370000000000001,
   "inv": {
    "cond_CE": 2.834703515112044,
    "group_oracle_J": 35.260000000000005
   },
   "oracle": {
    "beta": -3.7960243225097656,
    "J": 30.19
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924822/both": {
   "base": {
    "CE": 3.562565356953081,
    "J": 25.590000000000003,
    "J_A": 20.466666666666665,
    "J_B": 71.7,
    "soft_mass_B": 0.3717453011283094,
    "hard_share_B": 0.5173
   },
   "cal": {
    "CE": 3.2597678519562474,
    "J": 28.27,
    "J_A": 26.666666666666668,
    "J_B": 42.699999999999996,
    "soft_mass_B": 0.10001502715293507,
    "hard_share_B": 0.1407
   },
   "betas": [
    -2.5982364373159843,
    -2.610588213011874,
    -2.626507013859438,
    -2.614021442214555,
    -2.5987502265369153
   ],
   "gain": 2.679999999999996,
   "inv": {
    "cond_CE": 2.9713637738757166,
    "group_oracle_J": 33.29
   },
   "oracle": {
    "beta": -2.0285117626190186,
    "J": 28.410000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924823/neither": {
   "base": {
    "CE": 5.372167319442483,
    "J": 16.48,
    "J_A": 9.577777777777778,
    "J_B": 78.60000000000001,
    "soft_mass_B": 0.772055797450561,
    "hard_share_B": 0.8333
   },
   "cal": {
    "CE": 3.4366605074665015,
    "J": 27.779999999999998,
    "J_A": 26.211111111111112,
    "J_B": 41.9,
    "soft_mass_B": 0.10001272309455449,
    "hard_share_B": 0.1131
   },
   "betas": [
    -6.642070761916504,
    -6.650080079770577,
    -6.626582635223297,
    -6.624431814787922,
    -6.584251069866147
   ],
   "gain": 11.299999999999997,
   "inv": {
    "cond_CE": 3.123581439563602,
    "group_oracle_J": 32.86
   },
   "oracle": {
    "beta": -5.112804889678955,
    "J": 27.97
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924823/level": {
   "base": {
    "CE": 5.654553502034956,
    "J": 17.16,
    "J_A": 10.766666666666666,
    "J_B": 74.7,
    "soft_mass_B": 0.7435250347229412,
    "hard_share_B": 0.806
   },
   "cal": {
    "CE": 3.7289927254672337,
    "J": 27.01,
    "J_A": 26.288888888888888,
    "J_B": 33.5,
    "soft_mass_B": 0.10000237885790843,
    "hard_share_B": 0.1157
   },
   "betas": [
    -6.748419227883133,
    -6.754713501280927,
    -6.728945740765619,
    -6.705322164521107,
    -6.7408349645019
   ],
   "gain": 9.850000000000001,
   "inv": {
    "cond_CE": 3.3688039986614355,
    "group_oracle_J": 32.56
   },
   "oracle": {
    "beta": -5.531188011169434,
    "J": 27.169999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924823/disp": {
   "base": {
    "CE": 4.510706398487757,
    "J": 17.34,
    "J_A": 10.711111111111112,
    "J_B": 77.0,
    "soft_mass_B": 0.6534970771411205,
    "hard_share_B": 0.8019
   },
   "cal": {
    "CE": 3.3115835693587825,
    "J": 26.939999999999998,
    "J_A": 24.522222222222222,
    "J_B": 48.699999999999996,
    "soft_mass_B": 0.10002903901387102,
    "hard_share_B": 0.1437
   },
   "betas": [
    -5.273164841400224,
    -5.2814930738913315,
    -5.254707430404208,
    -5.245816398510922,
    -5.203964330530013
   ],
   "gain": 9.599999999999998,
   "inv": {
    "cond_CE": 3.004535645149825,
    "group_oracle_J": 31.7
   },
   "oracle": {
    "beta": -5.5765700340271,
    "J": 27.060000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924823/both": {
   "base": {
    "CE": 3.686649766421637,
    "J": 23.65,
    "J_A": 18.933333333333334,
    "J_B": 66.10000000000001,
    "soft_mass_B": 0.37030593289418695,
    "hard_share_B": 0.5113
   },
   "cal": {
    "CE": 3.3842638492774384,
    "J": 26.57,
    "J_A": 25.477777777777778,
    "J_B": 36.4,
    "soft_mass_B": 0.10002086546806217,
    "hard_share_B": 0.1397
   },
   "betas": [
    -2.642216101907315,
    -2.656638037957891,
    -2.60336929170039,
    -2.6184336614434383,
    -2.609644080262539
   ],
   "gain": 2.9200000000000017,
   "inv": {
    "cond_CE": 3.0669206375549445,
    "group_oracle_J": 32.29
   },
   "oracle": {
    "beta": -2.407786548137665,
    "J": 26.669999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924824/neither": {
   "base": {
    "CE": 5.425375175999959,
    "J": 16.39,
    "J_A": 9.222222222222221,
    "J_B": 80.9,
    "soft_mass_B": 0.7789157589857143,
    "hard_share_B": 0.8417
   },
   "cal": {
    "CE": 3.4549812961079187,
    "J": 27.500000000000004,
    "J_A": 26.033333333333335,
    "J_B": 40.699999999999996,
    "soft_mass_B": 0.10001171607146472,
    "hard_share_B": 0.1102
   },
   "betas": [
    -6.625905686238612,
    -6.615591403820828,
    -6.642961005398822,
    -6.6353933519092525,
    -6.666539486542762
   ],
   "gain": 11.110000000000003,
   "inv": {
    "cond_CE": 3.1441049907861705,
    "group_oracle_J": 32.89
   },
   "oracle": {
    "beta": -6.002185344696045,
    "J": 27.79
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924824/level": {
   "base": {
    "CE": 5.647767611008659,
    "J": 17.19,
    "J_A": 10.155555555555555,
    "J_B": 80.5,
    "soft_mass_B": 0.7342806527777995,
    "hard_share_B": 0.8032
   },
   "cal": {
    "CE": 3.7742606542993564,
    "J": 27.139999999999997,
    "J_A": 25.88888888888889,
    "J_B": 38.4,
    "soft_mass_B": 0.09999319048992983,
    "hard_share_B": 0.1195
   },
   "betas": [
    -6.741762200678409,
    -6.721075292323995,
    -6.7526197806261,
    -6.731727718712296,
    -6.7550118072495255
   ],
   "gain": 9.949999999999996,
   "inv": {
    "cond_CE": 3.4188668583807593,
    "group_oracle_J": 32.98
   },
   "oracle": {
    "beta": -6.160945892333984,
    "J": 27.439999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924824/disp": {
   "base": {
    "CE": 4.248401846641201,
    "J": 19.15,
    "J_A": 12.244444444444444,
    "J_B": 81.3,
    "soft_mass_B": 0.6068661131866966,
    "hard_share_B": 0.7736
   },
   "cal": {
    "CE": 3.2544803528425277,
    "J": 27.46,
    "J_A": 25.133333333333336,
    "J_B": 48.4,
    "soft_mass_B": 0.10001005875445396,
    "hard_share_B": 0.1431
   },
   "betas": [
    -4.790069704759722,
    -4.774162352163444,
    -4.771733932422935,
    -4.771188892022444,
    -4.7548741359247195
   ],
   "gain": 8.310000000000002,
   "inv": {
    "cond_CE": 2.9612746141006308,
    "group_oracle_J": 32.5
   },
   "oracle": {
    "beta": -4.403609752655029,
    "J": 27.58
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924824/both": {
   "base": {
    "CE": 3.6431093494042144,
    "J": 23.03,
    "J_A": 18.144444444444442,
    "J_B": 67.0,
    "soft_mass_B": 0.3496871919095158,
    "hard_share_B": 0.4978
   },
   "cal": {
    "CE": 3.382801857014388,
    "J": 25.71,
    "J_A": 24.31111111111111,
    "J_B": 38.3,
    "soft_mass_B": 0.10003488569698205,
    "hard_share_B": 0.1372
   },
   "betas": [
    -2.4285333565665876,
    -2.4672460925761435,
    -2.4464233406665032,
    -2.430099917068138,
    -2.4127381266367625
   ],
   "gain": 2.6799999999999997,
   "inv": {
    "cond_CE": 3.082931656462623,
    "group_oracle_J": 31.330000000000002
   },
   "oracle": {
    "beta": -2.7217129468917847,
    "J": 25.83
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924825/neither": {
   "base": {
    "CE": 5.136837049110611,
    "J": 17.48,
    "J_A": 9.644444444444444,
    "J_B": 88.0,
    "soft_mass_B": 0.7382719950690676,
    "hard_share_B": 0.8132
   },
   "cal": {
    "CE": 3.426816678336207,
    "J": 28.17,
    "J_A": 25.34444444444445,
    "J_B": 53.6,
    "soft_mass_B": 0.10001600048483221,
    "hard_share_B": 0.1116
   },
   "betas": [
    -6.413965344133285,
    -6.400222785463402,
    -6.420902710908285,
    -6.377849977547555,
    -6.41740240755481
   ],
   "gain": 10.690000000000001,
   "inv": {
    "cond_CE": 3.171648911654264,
    "group_oracle_J": 32.73
   },
   "oracle": {
    "beta": -5.331241607666016,
    "J": 28.560000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924825/level": {
   "base": {
    "CE": 5.616261175400439,
    "J": 17.599999999999998,
    "J_A": 10.100000000000001,
    "J_B": 85.1,
    "soft_mass_B": 0.7141775669500474,
    "hard_share_B": 0.7903
   },
   "cal": {
    "CE": 3.8251324479888242,
    "J": 27.229999999999997,
    "J_A": 25.133333333333336,
    "J_B": 46.1,
    "soft_mass_B": 0.10002846427553674,
    "hard_share_B": 0.114
   },
   "betas": [
    -6.793010396209077,
    -6.7790541855642275,
    -6.774531894326072,
    -6.7855415611576575,
    -6.844664677760656
   ],
   "gain": 9.629999999999999,
   "inv": {
    "cond_CE": 3.5089130717510066,
    "group_oracle_J": 32.42
   },
   "oracle": {
    "beta": -5.8841166496276855,
    "J": 27.450000000000003
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924825/disp": {
   "base": {
    "CE": 3.8796375648030357,
    "J": 20.74,
    "J_A": 13.566666666666666,
    "J_B": 85.3,
    "soft_mass_B": 0.5456741866077478,
    "hard_share_B": 0.7177
   },
   "cal": {
    "CE": 3.142820179022832,
    "J": 28.910000000000004,
    "J_A": 26.077777777777776,
    "J_B": 54.400000000000006,
    "soft_mass_B": 0.10001286641274924,
    "hard_share_B": 0.1348
   },
   "betas": [
    -4.072670722719325,
    -4.039261289164363,
    -4.060039368614282,
    -4.057494832030107,
    -4.061104179420948
   ],
   "gain": 8.170000000000005,
   "inv": {
    "cond_CE": 2.8906474903684933,
    "group_oracle_J": 33.6
   },
   "oracle": {
    "beta": -3.9029712677001953,
    "J": 28.939999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924825/both": {
   "base": {
    "CE": 3.6523232097134044,
    "J": 24.84,
    "J_A": 18.96666666666667,
    "J_B": 77.7,
    "soft_mass_B": 0.3650873867115407,
    "hard_share_B": 0.4853
   },
   "cal": {
    "CE": 3.320437618820474,
    "J": 27.189999999999998,
    "J_A": 24.622222222222224,
    "J_B": 50.3,
    "soft_mass_B": 0.10005405732481823,
    "hard_share_B": 0.1319
   },
   "betas": [
    -2.9933742378493786,
    -2.981035760521049,
    -2.9436576536994377,
    -2.956344338156627,
    -3.0106301988718727
   ],
   "gain": 2.349999999999998,
   "inv": {
    "cond_CE": 3.0508850282756637,
    "group_oracle_J": 32.15
   },
   "oracle": {
    "beta": -2.2041542530059814,
    "J": 27.61
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924826/neither": {
   "base": {
    "CE": 5.142548231163733,
    "J": 16.72,
    "J_A": 9.211111111111112,
    "J_B": 84.3,
    "soft_mass_B": 0.7405102407562023,
    "hard_share_B": 0.8122
   },
   "cal": {
    "CE": 3.392578392683259,
    "J": 28.59,
    "J_A": 26.266666666666666,
    "J_B": 49.5,
    "soft_mass_B": 0.10001011095493673,
    "hard_share_B": 0.1114
   },
   "betas": [
    -6.4742305665403475,
    -6.466777086420876,
    -6.449613919724209,
    -6.443651677299847,
    -6.48711234804531
   ],
   "gain": 11.870000000000001,
   "inv": {
    "cond_CE": 3.1120371963364906,
    "group_oracle_J": 33.410000000000004
   },
   "oracle": {
    "beta": -5.606698989868164,
    "J": 28.7
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924826/level": {
   "base": {
    "CE": 5.376990986152159,
    "J": 17.62,
    "J_A": 10.666666666666668,
    "J_B": 80.2,
    "soft_mass_B": 0.7154495839815008,
    "hard_share_B": 0.7839
   },
   "cal": {
    "CE": 3.606566471727755,
    "J": 28.1,
    "J_A": 26.766666666666666,
    "J_B": 40.1,
    "soft_mass_B": 0.09999782936892627,
    "hard_share_B": 0.114
   },
   "betas": [
    -6.629549744774275,
    -6.641991770388119,
    -6.657746243460426,
    -6.60601774868517,
    -6.647885249108386
   ],
   "gain": 10.48,
   "inv": {
    "cond_CE": 3.2639091592703937,
    "group_oracle_J": 33.76
   },
   "oracle": {
    "beta": -6.233739852905273,
    "J": 28.21
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924826/disp": {
   "base": {
    "CE": 4.275256393356217,
    "J": 18.87,
    "J_A": 12.0,
    "J_B": 80.7,
    "soft_mass_B": 0.629339238029823,
    "hard_share_B": 0.7742
   },
   "cal": {
    "CE": 3.166663018494372,
    "J": 29.01,
    "J_A": 26.611111111111114,
    "J_B": 50.6,
    "soft_mass_B": 0.10000873800933605,
    "hard_share_B": 0.1381
   },
   "betas": [
    -5.129128169305556,
    -5.088598276318331,
    -5.108305204761683,
    -5.080791868915483,
    -5.103632754353489
   ],
   "gain": 10.14,
   "inv": {
    "cond_CE": 2.8859377136191937,
    "group_oracle_J": 33.629999999999995
   },
   "oracle": {
    "beta": -5.419953346252441,
    "J": 29.110000000000003
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924826/both": {
   "base": {
    "CE": 3.6787287673514584,
    "J": 23.3,
    "J_A": 17.466666666666665,
    "J_B": 75.8,
    "soft_mass_B": 0.3789264851304207,
    "hard_share_B": 0.5169
   },
   "cal": {
    "CE": 3.329437545974667,
    "J": 26.3,
    "J_A": 24.033333333333335,
    "J_B": 46.7,
    "soft_mass_B": 0.10001586626962683,
    "hard_share_B": 0.1381
   },
   "betas": [
    -2.9798161324844843,
    -2.9501211013804394,
    -2.9681354979632086,
    -2.989683827275017,
    -2.989346590150298
   ],
   "gain": 3.0,
   "inv": {
    "cond_CE": 3.047833926714655,
    "group_oracle_J": 31.44
   },
   "oracle": {
    "beta": -2.2338610887527466,
    "J": 26.44
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924827/neither": {
   "base": {
    "CE": 5.040372148395352,
    "J": 17.84,
    "J_A": 10.433333333333334,
    "J_B": 84.5,
    "soft_mass_B": 0.7366516715887311,
    "hard_share_B": 0.8118
   },
   "cal": {
    "CE": 3.3508747993740755,
    "J": 29.060000000000002,
    "J_A": 26.633333333333333,
    "J_B": 50.9,
    "soft_mass_B": 0.10000327646709788,
    "hard_share_B": 0.1123
   },
   "betas": [
    -6.26665672335187,
    -6.247243349966258,
    -6.227732684166838,
    -6.237247824970662,
    -6.271553357981219
   ],
   "gain": 11.220000000000002,
   "inv": {
    "cond_CE": 3.101778594062218,
    "group_oracle_J": 33.78
   },
   "oracle": {
    "beta": -5.942190170288086,
    "J": 29.189999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924827/level": {
   "base": {
    "CE": 5.437617420441483,
    "J": 17.5,
    "J_A": 10.333333333333334,
    "J_B": 82.0,
    "soft_mass_B": 0.7162354036271227,
    "hard_share_B": 0.791
   },
   "cal": {
    "CE": 3.742363089076744,
    "J": 26.72,
    "J_A": 24.344444444444445,
    "J_B": 48.1,
    "soft_mass_B": 0.10002255713469428,
    "hard_share_B": 0.112
   },
   "betas": [
    -6.442713486090046,
    -6.416294434539735,
    -6.388249160243637,
    -6.3949541846259255,
    -6.416552449729117
   ],
   "gain": 9.219999999999999,
   "inv": {
    "cond_CE": 3.4583017427957135,
    "group_oracle_J": 31.369999999999997
   },
   "oracle": {
    "beta": -6.2587890625,
    "J": 26.810000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924827/disp": {
   "base": {
    "CE": 4.209343286131692,
    "J": 18.65,
    "J_A": 11.666666666666666,
    "J_B": 81.5,
    "soft_mass_B": 0.5993325591310513,
    "hard_share_B": 0.7633
   },
   "cal": {
    "CE": 3.2494739375070707,
    "J": 28.21,
    "J_A": 25.3,
    "J_B": 54.400000000000006,
    "soft_mass_B": 0.10001538371644461,
    "hard_share_B": 0.1398
   },
   "betas": [
    -4.754813527598785,
    -4.725647846770135,
    -4.722631681365728,
    -4.697942412872145,
    -4.717994719157849
   ],
   "gain": 9.560000000000002,
   "inv": {
    "cond_CE": 3.003977319164097,
    "group_oracle_J": 32.74
   },
   "oracle": {
    "beta": -4.115935325622559,
    "J": 28.28
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924827/both": {
   "base": {
    "CE": 3.755877045365741,
    "J": 23.23,
    "J_A": 17.044444444444444,
    "J_B": 78.9,
    "soft_mass_B": 0.3898635661053924,
    "hard_share_B": 0.5317
   },
   "cal": {
    "CE": 3.359042903339145,
    "J": 26.44,
    "J_A": 23.51111111111111,
    "J_B": 52.800000000000004,
    "soft_mass_B": 0.10000785551888117,
    "hard_share_B": 0.1372
   },
   "betas": [
    -3.340271723805393,
    -3.302776116693394,
    -3.3250229187494824,
    -3.28994374255923,
    -3.2853145512250315
   ],
   "gain": 3.210000000000001,
   "inv": {
    "cond_CE": 3.1107097565042388,
    "group_oracle_J": 31.03
   },
   "oracle": {
    "beta": -2.4289008378982544,
    "J": 26.650000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924828/neither": {
   "base": {
    "CE": 5.3044908946150695,
    "J": 17.02,
    "J_A": 9.333333333333334,
    "J_B": 86.2,
    "soft_mass_B": 0.7740613929107474,
    "hard_share_B": 0.8432
   },
   "cal": {
    "CE": 3.3798896618170344,
    "J": 27.79,
    "J_A": 25.877777777777776,
    "J_B": 45.0,
    "soft_mass_B": 0.09999579740246411,
    "hard_share_B": 0.1122
   },
   "betas": [
    -6.6798432973318835,
    -6.696036959397011,
    -6.672322868289372,
    -6.672803727499707,
    -6.695964774968532
   ],
   "gain": 10.77,
   "inv": {
    "cond_CE": 3.0859276920073784,
    "group_oracle_J": 33.46
   },
   "oracle": {
    "beta": -5.564693927764893,
    "J": 28.16
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924828/level": {
   "base": {
    "CE": 5.62721475742186,
    "J": 16.86,
    "J_A": 9.61111111111111,
    "J_B": 82.1,
    "soft_mass_B": 0.7387578217459176,
    "hard_share_B": 0.811
   },
   "cal": {
    "CE": 3.731867670849296,
    "J": 27.61,
    "J_A": 26.08888888888889,
    "J_B": 41.3,
    "soft_mass_B": 0.09999128696373107,
    "hard_share_B": 0.1166
   },
   "betas": [
    -6.876073281854509,
    -6.909441917133472,
    -6.859038777030738,
    -6.905391087283938,
    -6.877038689136439
   ],
   "gain": 10.75,
   "inv": {
    "cond_CE": 3.3861654236232113,
    "group_oracle_J": 33.050000000000004
   },
   "oracle": {
    "beta": -5.569010496139526,
    "J": 27.73
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924828/disp": {
   "base": {
    "CE": 4.449781360986596,
    "J": 18.38,
    "J_A": 11.166666666666666,
    "J_B": 83.3,
    "soft_mass_B": 0.6670510143447113,
    "hard_share_B": 0.8077
   },
   "cal": {
    "CE": 3.1739957679070625,
    "J": 28.449999999999996,
    "J_A": 26.04444444444444,
    "J_B": 50.1,
    "soft_mass_B": 0.10001311202130644,
    "hard_share_B": 0.1423
   },
   "betas": [
    -5.4866105771757425,
    -5.4983480497842105,
    -5.460399192308223,
    -5.4540308960256105,
    -5.465609588037372
   ],
   "gain": 10.069999999999997,
   "inv": {
    "cond_CE": 2.879527218359991,
    "group_oracle_J": 33.410000000000004
   },
   "oracle": {
    "beta": -4.816292762756348,
    "J": 28.65
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924828/both": {
   "base": {
    "CE": 3.6659515959209275,
    "J": 24.02,
    "J_A": 18.322222222222223,
    "J_B": 75.3,
    "soft_mass_B": 0.38354572054888075,
    "hard_share_B": 0.5351
   },
   "cal": {
    "CE": 3.3298580108974223,
    "J": 27.1,
    "J_A": 25.266666666666666,
    "J_B": 43.6,
    "soft_mass_B": 0.10001146143997687,
    "hard_share_B": 0.1318
   },
   "betas": [
    -2.8394411092640253,
    -2.8367279276067388,
    -2.8399414291105556,
    -2.8248389353280405,
    -2.793692570798756
   ],
   "gain": 3.080000000000002,
   "inv": {
    "cond_CE": 3.037449647498299,
    "group_oracle_J": 32.48
   },
   "oracle": {
    "beta": -2.293791115283966,
    "J": 27.33
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "main_table": {
  "I": [
   4.385000000000002,
   3.1595600230182663,
   5.610439976981737
  ],
  "I_star": [
   -0.7137499999999979,
   -1.5128008044852541,
   0.08530080448525834
  ],
  "D": [
   5.098749999999999,
   4.089754656032406,
   6.107745343967592
  ],
  "I_star_90": [
   -0.7137499999999979,
   -1.3539635804612495,
   -0.07353641953874612
  ],
  "I_star_TOST_1pp": 0.21247604264736752,
  "per_root": {
   "I": [
    6.120000000000001,
    2.020000000000003,
    5.629999999999999,
    3.080000000000002,
    3.980000000000004,
    3.5299999999999976,
    4.920000000000002,
    5.800000000000001
   ],
   "I_star": [
    -0.04999999999999716,
    -1.0699999999999967,
    0.3999999999999986,
    -1.3899999999999935,
    -0.7800000000000011,
    -2.2200000000000024,
    0.5700000000000038,
    -1.1699999999999946
   ]
  },
  "both_minus_level_base": [
   6.52125,
   5.942771892310334,
   7.099728107689667
  ],
  "both_minus_level_cal": [
   -0.7637499999999982,
   -1.3968737276170053,
   -0.13062627238299096
  ],
  "both_minus_disp_base": [
   4.723750000000001,
   3.7362444422341388,
   5.711255557765863
  ],
  "both_minus_disp_cal": [
   -1.4987499999999994,
   -2.1409633010415092,
   -0.8565366989584893
  ],
  "both_minus_neither_base": [
   6.86,
   6.290032351658514,
   7.429967648341487
  ],
  "both_minus_neither_cal": [
   -1.5487499999999996,
   -2.27212293855139,
   -0.8253770614486096
  ],
  "gain_neither": [
   11.37125,
   10.824284584151622,
   11.918215415848378
  ],
  "neither_soft_mass_B_base_cal": [
   0.7584379271584125,
   0.10001287086208097
  ],
  "neither_hard_share_B_base_cal": [
   0.8279874999999999,
   0.1119
  ],
  "neither_J_A_base_cal": [
   9.6625,
   26.4125
  ],
  "neither_J_B_base_cal": [
   83.35,
   46.3125
  ],
  "neither_group_oracle_J": 33.5025,
  "gain_level": [
   10.247499999999999,
   9.674531524140331,
   10.820468475859666
  ],
  "level_soft_mass_B_base_cal": [
   0.7293228506780566,
   0.10000120860986413
  ],
  "level_hard_share_B_base_cal": [
   0.7996624999999999,
   0.11485
  ],
  "level_J_A_base_cal": [
   10.275,
   26.12777777777778
  ],
  "level_J_B_base_cal": [
   81.225,
   41.025000000000006
  ],
  "level_group_oracle_J": 33.102500000000006,
  "gain_disp": [
   9.185,
   8.277189719765138,
   10.092810280234863
  ],
  "disp_soft_mass_B_base_cal": [
   0.6093632389870198,
   0.10001084817075234
  ],
  "disp_hard_share_B_base_cal": [
   0.76815,
   0.1401
  ],
  "disp_J_A_base_cal": [
   12.24861111111111,
   25.9125
  ],
  "disp_J_B_base_cal": [
   81.4375,
   50.3125
  ],
  "disp_group_oracle_J": 33.1875,
  "gain_both": [
   2.9625000000000004,
   2.604813941918691,
   3.3201860580813096
  ],
  "both_soft_mass_B_base_cal": [
   0.37324580863493184,
   0.10002438179536333
  ],
  "both_hard_share_B_base_cal": [
   0.51485,
   0.13668750000000002
  ],
  "both_J_A_base_cal": [
   18.3625,
   24.818055555555556
  ],
  "both_J_B_base_cal": [
   73.65,
   45.175
  ],
  "both_group_oracle_J": 32.06,
  "I_group_oracle": [
   -0.7275000000000005,
   -1.7055755730565392,
   0.2505755730565381
  ]
 }
}

==> anc/supplementary_material/data/v9/E3/E3R32_cells.json <==
{"cells": [{"seed": 260924821, "arm": "neither", "J": 16.31, "acc_curve": [73.9, 52.60000000000001, 41.333333333333336, 36.349999999999994, 28.28, 28.28333333333333, 22.928571428571427, 20.975, 17.922222222222224, 16.31], "til_final": 67.06000000000002, "ts": "2026-09-25 02:12:50.227151"}, {"seed": 260924821, "arm": "level", "J": 16.2, "acc_curve": [74.9, 55.0, 45.26666666666667, 41.400000000000006, 31.9, 29.516666666666666, 24.642857142857142, 22.025, 17.91111111111111, 16.2], "til_final": 67.89, "ts": "2026-09-25 02:13:10.148632"}, {"seed": 260924821, "arm": "disp", "J": 17.46, "acc_curve": [75.3, 52.7, 46.699999999999996, 41.474999999999994, 33.760000000000005, 32.016666666666666, 25.699999999999996, 23.224999999999998, 19.91111111111111, 17.46], "til_final": 64.07000000000001, "ts": "2026-09-25 02:13:30.141871"}, {"seed": 260924821, "arm": "both", "J": 23.46, "acc_curve": [75.3, 57.900000000000006, 51.333333333333336, 47.35, 38.06, 36.81666666666666, 31.071428571428573, 28.7125, 24.67777777777778, 23.46], "til_final": 62.519999999999996, "ts": "2026-09-25 02:13:50.246436"}, {"seed": 260924822, "arm": "neither", "J": 18.03, "acc_curve": [82.89999999999999, 60.400000000000006, 46.300000000000004, 35.75, 31.360000000000003, 29.28333333333333, 26.428571428571427, 24.462500000000002, 21.1, 18.03], "til_final": 69.27000000000001, "ts": "2026-09-25 02:15:10.366066"}, {"seed": 260924822, "arm": "level", "J": 18.84, "acc_curve": [82.19999999999999, 64.1, 49.1, 38.925, 34.519999999999996, 31.01666666666667, 26.414285714285715, 25.2, 23.17777777777778, 18.84], "til_final": 69.9, "ts": "2026-09-25 02:14:10.606943"}, {"seed": 260924822, "arm": "disp", "J": 22.75, "acc_curve": [81.0, 62.35, 47.73333333333333, 37.75, 33.980000000000004, 32.03333333333333, 31.17142857142857, 25.3875, 24.022222222222226, 22.75], "til_final": 64.35, "ts": "2026-09-25 02:14:30.351065"}, {"seed": 260924822, "arm": "both", "J": 25.580000000000002, "acc_curve": [82.6, 65.39999999999999, 54.1, 47.0, 42.44, 39.63333333333333, 36.028571428571425, 34.225, 28.211111111111112, 25.580000000000002], "til_final": 63.620000000000005, "ts": "2026-09-25 02:14:50.338924"}, {"seed": 260924823, "arm": "neither", "J": 16.46, "acc_curve": [81.10000000000001, 60.05, 46.099999999999994, 38.425, 30.78, 26.616666666666664, 23.52857142857143, 20.6625, 18.844444444444445, 16.46], "til_final": 69.01000000000002, "ts": "2026-09-25 04:07:31.373278"}, {"seed": 260924823, "arm": "level", "J": 17.160000000000004, "acc_curve": [80.4, 61.449999999999996, 49.666666666666664, 37.85, 31.820000000000004, 27.016666666666666, 23.571428571428573, 21.075, 19.77777777777778, 17.160000000000004], "til_final": 68.52, "ts": "2026-09-25 04:08:01.533654"}, {"seed": 260924823, "arm": "disp", "J": 17.35, "acc_curve": [81.69999999999999, 59.9, 47.70000000000001, 40.575, 33.04, 28.616666666666664, 25.428571428571427, 22.275, 19.833333333333332, 17.35], "til_final": 63.30999999999999, "ts": "2026-09-25 04:04:41.265954"}, {"seed": 260924823, "arm": "both", "J": 23.65, "acc_curve": [79.2, 63.900000000000006, 56.23333333333333, 47.925, 39.42, 36.333333333333336, 31.214285714285715, 28.699999999999996, 27.08888888888889, 23.65], "til_final": 62.94, "ts": "2026-09-25 04:06:11.484459"}, {"seed": 260924824, "arm": "neither", "J": 16.380000000000003, "acc_curve": [83.1, 56.6, 45.76666666666667, 37.5, 34.839999999999996, 28.383333333333336, 24.871428571428574, 22.025, 18.08888888888889, 16.380000000000003], "til_final": 68.58000000000001, "ts": "2026-09-25 04:08:51.499907"}, {"seed": 260924824, "arm": "level", "J": 17.17, "acc_curve": [83.89999999999999, 59.14999999999999, 47.73333333333333, 38.7, 33.56, 29.233333333333334, 24.428571428571427, 23.212500000000002, 19.133333333333336, 17.17], "til_final": 68.83, "ts": "2026-09-25 04:09:11.514907"}, {"seed": 260924824, "arm": "disp", "J": 19.15, "acc_curve": [82.19999999999999, 57.5, 46.300000000000004, 39.099999999999994, 35.1, 31.233333333333334, 26.08571428571429, 23.5875, 20.12222222222222, 19.15], "til_final": 63.03000000000001, "ts": "2026-09-25 04:09:31.484579"}, {"seed": 260924824, "arm": "both", "J": 23.05, "acc_curve": [82.8, 64.25, 56.03333333333334, 48.625, 44.42, 40.08333333333333, 34.17142857142857, 28.4625, 26.322222222222223, 23.05], "til_final": 62.5, "ts": "2026-09-25 04:08:21.606977"}, {"seed": 260924825, "arm": "neither", "J": 17.49, "acc_curve": [72.3, 53.4, 42.03333333333333, 34.425, 27.660000000000004, 26.599999999999998, 24.15714285714285, 19.525, 17.422222222222224, 17.49], "til_final": 66.94, "ts": "2026-09-25 05:57:32.669685"}, {"seed": 260924825, "arm": "level", "J": 17.619999999999997, "acc_curve": [73.1, 57.35, 45.1, 37.65, 28.920000000000005, 28.166666666666668, 24.5, 18.987499999999997, 18.72222222222222, 17.619999999999997], "til_final": 66.77000000000001, "ts": "2026-09-25 05:59:02.699032"}, {"seed": 260924825, "arm": "disp", "J": 20.73, "acc_curve": [74.1, 54.9, 44.9, 39.474999999999994, 31.4, 30.53333333333333, 29.128571428571426, 23.6, 20.755555555555556, 20.73], "til_final": 64.22, "ts": "2026-09-25 06:00:02.695633"}, {"seed": 260924825, "arm": "both", "J": 24.839999999999996, "acc_curve": [76.1, 60.75, 50.333333333333336, 45.25, 39.2, 38.35, 34.97142857142857, 28.3125, 24.92222222222222, 24.839999999999996], "til_final": 62.57000000000001, "ts": "2026-09-25 06:00:53.057333"}, {"seed": 260924826, "arm": "neither", "J": 16.71, "acc_curve": [84.6, 61.650000000000006, 46.599999999999994, 38.175, 32.62, 26.933333333333334, 23.22857142857143, 19.900000000000002, 18.933333333333334, 16.71], "til_final": 68.66, "ts": "2026-09-25 06:04:12.855058"}, {"seed": 260924826, "arm": "level", "J": 17.630000000000003, "acc_curve": [85.0, 64.6, 45.366666666666674, 41.425, 34.82000000000001, 30.816666666666666, 25.0, 23.3875, 19.91111111111111, 17.630000000000003], "til_final": 68.8, "ts": "2026-09-25 06:01:32.703756"}, {"seed": 260924826, "arm": "disp", "J": 18.87, "acc_curve": [84.1, 64.2, 48.93333333333334, 42.6, 36.72, 30.26666666666667, 25.614285714285717, 23.1625, 20.688888888888886, 18.87], "til_final": 64.08, "ts": "2026-09-25 06:01:52.591382"}, {"seed": 260924826, "arm": "both", "J": 23.309999999999995, "acc_curve": [85.2, 65.9, 55.26666666666667, 47.575, 41.04, 36.93333333333334, 33.128571428571426, 28.2625, 27.055555555555557, 23.309999999999995], "til_final": 61.279999999999994, "ts": "2026-09-25 06:03:32.729344"}, {"seed": 260924827, "arm": "neither", "J": 17.85, "acc_curve": [84.0, 57.5, 42.6, 36.625, 30.879999999999995, 25.05, 21.785714285714285, 20.25, 18.65555555555555, 17.85], "til_final": 66.6, "ts": "2026-09-25 07:52:54.102273"}, {"seed": 260924827, "arm": "level", "J": 17.5, "acc_curve": [83.7, 59.400000000000006, 42.833333333333336, 39.8, 33.17999999999999, 27.583333333333332, 20.75714285714286, 20.775000000000002, 19.0, 17.5], "til_final": 65.68000000000002, "ts": "2026-09-25 07:53:54.291014"}, {"seed": 260924827, "arm": "disp", "J": 18.65, "acc_curve": [82.69999999999999, 58.1, 44.96666666666666, 39.725, 34.2, 29.05, 24.24285714285714, 23.1625, 22.48888888888889, 18.65], "til_final": 61.379999999999995, "ts": "2026-09-25 07:49:34.228257"}, {"seed": 260924827, "arm": "both", "J": 23.22, "acc_curve": [84.39999999999999, 62.05, 49.166666666666664, 45.45, 40.6, 34.06666666666667, 29.114285714285717, 28.0375, 27.07777777777778, 23.22], "til_final": 59.67999999999999, "ts": "2026-09-25 07:52:24.123039"}, {"seed": 260924828, "arm": "neither", "J": 17.02, "acc_curve": [78.60000000000001, 60.75, 48.63333333333333, 40.775, 30.880000000000003, 28.483333333333334, 24.599999999999998, 21.7, 18.822222222222223, 17.02], "til_final": 69.64000000000001, "ts": "2026-09-25 07:55:04.077204"}, {"seed": 260924828, "arm": "level", "J": 16.86, "acc_curve": [80.5, 60.650000000000006, 49.23333333333333, 42.425, 33.04, 30.45, 26.17142857142857, 23.099999999999998, 19.48888888888889, 16.86], "til_final": 67.64, "ts": "2026-09-25 07:57:04.318370"}, {"seed": 260924828, "arm": "disp", "J": 18.380000000000003, "acc_curve": [80.5, 60.55, 49.400000000000006, 40.45, 33.480000000000004, 30.083333333333332, 25.942857142857143, 22.275, 20.9, 18.380000000000003], "til_final": 64.22, "ts": "2026-09-25 07:59:04.261976"}, {"seed": 260924828, "arm": "both", "J": 24.02, "acc_curve": [79.2, 65.45, 55.93333333333334, 48.65, 40.18, 37.43333333333334, 33.41428571428571, 28.875, 26.077777777777776, 24.02], "til_final": 62.06999999999999, "ts": "2026-09-25 07:54:44.170570"}], "problems": [], "n_rows_total": 40}


==> anc/supplementary_material/data/v9/E3/E3_BLOCKCAL.json <==
{
 "study": "E3",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260924801,
  260924802,
  260924803,
  260924804,
  260924805,
  260924806,
  260924807,
  260924808
 ],
 "gate_fail": [],
 "models": {
  "260924801/neither": {
   "base": {
    "CE": 4.24791917353676,
    "J": 23.49,
    "J_A": 16.355555555555558,
    "J_B": 87.7,
    "soft_mass_B": 0.7179414199701027,
    "hard_share_B": 0.7728
   },
   "cal": {
    "CE": 2.4787251647382975,
    "J": 40.86,
    "J_A": 38.51111111111111,
    "J_B": 62.0,
    "soft_mass_B": 0.10005469149604997,
    "hard_share_B": 0.1203
   },
   "betas": [
    -6.9233899489601,
    -6.916947226999072,
    -6.881646871597612,
    -6.8539749985928164,
    -6.877662687744662
   ],
   "gain": 17.37,
   "inv": {
    "cond_CE": 2.2489955760798055,
    "group_oracle_J": 45.18
   },
   "oracle": {
    "beta": -6.788839340209961,
    "J": 40.94
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924801/level": {
   "base": {
    "CE": 4.164092638337127,
    "J": 25.590000000000003,
    "J_A": 18.7,
    "J_B": 87.6,
    "soft_mass_B": 0.6547024714106777,
    "hard_share_B": 0.7178
   },
   "cal": {
    "CE": 2.6382661674596077,
    "J": 40.78,
    "J_A": 38.644444444444446,
    "J_B": 60.0,
    "soft_mass_B": 0.1000408274216449,
    "hard_share_B": 0.1232
   },
   "betas": [
    -6.54008059786773,
    -6.527152795439589,
    -6.540226167648225,
    -6.485568985730692,
    -6.4910323979603
   ],
   "gain": 15.189999999999998,
   "inv": {
    "cond_CE": 2.399992718054948,
    "group_oracle_J": 45.47
   },
   "oracle": {
    "beta": -7.079251050949097,
    "J": 40.92
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924801/disp": {
   "base": {
    "CE": 3.5236578648067205,
    "J": 29.82,
    "J_A": 23.355555555555554,
    "J_B": 88.0,
    "soft_mass_B": 0.5354561289267785,
    "hard_share_B": 0.653
   },
   "cal": {
    "CE": 2.6935959267325686,
    "J": 40.300000000000004,
    "J_A": 37.65555555555555,
    "J_B": 64.1,
    "soft_mass_B": 0.1000060458169126,
    "hard_share_B": 0.1511
   },
   "betas": [
    -4.726550523008244,
    -4.694778436970248,
    -4.720785238805572,
    -4.709720342253743,
    -4.690512366468466
   ],
   "gain": 10.480000000000004,
   "inv": {
    "cond_CE": 2.4720131391071036,
    "group_oracle_J": 44.72
   },
   "oracle": {
    "beta": -5.8707709312438965,
    "J": 40.43
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924801/both": {
   "base": {
    "CE": 2.8438852105195953,
    "J": 37.61,
    "J_A": 33.144444444444446,
    "J_B": 77.8,
    "soft_mass_B": 0.28039875376537077,
    "hard_share_B": 0.373
   },
   "cal": {
    "CE": 2.668830944318341,
    "J": 40.300000000000004,
    "J_A": 38.477777777777774,
    "J_B": 56.699999999999996,
    "soft_mass_B": 0.10001033212163311,
    "hard_share_B": 0.1439
   },
   "betas": [
    -2.246925253878885,
    -2.2572002617521383,
    -2.2105605760642097,
    -2.2208128619440064,
    -2.259719133762075
   ],
   "gain": 2.690000000000005,
   "inv": {
    "cond_CE": 2.430258183586295,
    "group_oracle_J": 45.28
   },
   "oracle": {
    "beta": -2.190039098262787,
    "J": 40.33
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924802/neither": {
   "base": {
    "CE": 4.393962887358677,
    "J": 22.68,
    "J_A": 15.044444444444444,
    "J_B": 91.4,
    "soft_mass_B": 0.7533110377502533,
    "hard_share_B": 0.8092
   },
   "cal": {
    "CE": 2.463838691268363,
    "J": 40.88,
    "J_A": 38.53333333333334,
    "J_B": 62.0,
    "soft_mass_B": 0.10002553777018637,
    "hard_share_B": 0.1209
   },
   "betas": [
    -7.1028901003352996,
    -7.066117219850822,
    -7.051565384656193,
    -7.047143460749696,
    -7.020334388749305
   ],
   "gain": 18.200000000000003,
   "inv": {
    "cond_CE": 2.2435581913890847,
    "group_oracle_J": 45.47
   },
   "oracle": {
    "beta": -7.14860200881958,
    "J": 40.98
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924802/level": {
   "base": {
    "CE": 4.399408217270209,
    "J": 23.97,
    "J_A": 16.555555555555557,
    "J_B": 90.7,
    "soft_mass_B": 0.6920432028280954,
    "hard_share_B": 0.7632
   },
   "cal": {
    "CE": 2.663707658723848,
    "J": 41.089999999999996,
    "J_A": 38.72222222222222,
    "J_B": 62.4,
    "soft_mass_B": 0.09998978349712136,
    "hard_share_B": 0.1301
   },
   "betas": [
    -6.995832033178976,
    -6.951791638150979,
    -6.9645821353513515,
    -6.918240923312958,
    -6.896452433443219
   ],
   "gain": 17.119999999999997,
   "inv": {
    "cond_CE": 2.4350823072019416,
    "group_oracle_J": 46.0
   },
   "oracle": {
    "beta": -6.4586405754089355,
    "J": 41.13
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924802/disp": {
   "base": {
    "CE": 3.629917858054994,
    "J": 29.470000000000002,
    "J_A": 22.644444444444446,
    "J_B": 90.9,
    "soft_mass_B": 0.5642076293208129,
    "hard_share_B": 0.6824
   },
   "cal": {
    "CE": 2.646514830759616,
    "J": 41.760000000000005,
    "J_A": 38.62222222222223,
    "J_B": 70.0,
    "soft_mass_B": 0.09999238417328643,
    "hard_share_B": 0.1559
   },
   "betas": [
    -5.303013301377639,
    -5.288800000249209,
    -5.2856282503760745,
    -5.245096102973557,
    -5.253129420624136
   ],
   "gain": 12.290000000000003,
   "inv": {
    "cond_CE": 2.4374718796254276,
    "group_oracle_J": 46.2
   },
   "oracle": {
    "beta": -5.47961950302124,
    "J": 41.870000000000005
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924802/both": {
   "base": {
    "CE": 2.9184600951696056,
    "J": 37.15,
    "J_A": 31.7,
    "J_B": 86.2,
    "soft_mass_B": 0.3349298517782507,
    "hard_share_B": 0.4463
   },
   "cal": {
    "CE": 2.614796217322412,
    "J": 41.77,
    "J_A": 39.37777777777778,
    "J_B": 63.3,
    "soft_mass_B": 0.09999732211041718,
    "hard_share_B": 0.1429
   },
   "betas": [
    -3.1423309788561324,
    -3.0993823853737945,
    -3.12483799783344,
    -3.115986997881534,
    -3.0885363269262616
   ],
   "gain": 4.6200000000000045,
   "inv": {
    "cond_CE": 2.392104723609229,
    "group_oracle_J": 46.53
   },
   "oracle": {
    "beta": -2.9436578154563904,
    "J": 41.86
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924803/neither": {
   "base": {
    "CE": 4.209448436589346,
    "J": 25.03,
    "J_A": 17.822222222222223,
    "J_B": 89.9,
    "soft_mass_B": 0.7035381470753136,
    "hard_share_B": 0.7542
   },
   "cal": {
    "CE": 2.4892399563435763,
    "J": 41.010000000000005,
    "J_A": 38.6,
    "J_B": 62.7,
    "soft_mass_B": 0.10004645719898854,
    "hard_share_B": 0.1229
   },
   "betas": [
    -6.929994477760209,
    -6.9040707998559,
    -6.864019614570319,
    -6.807437409751545,
    -6.862986155550468
   ],
   "gain": 15.980000000000004,
   "inv": {
    "cond_CE": 2.2683635294149904,
    "group_oracle_J": 45.300000000000004
   },
   "oracle": {
    "beta": -6.6409759521484375,
    "J": 41.13
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924803/level": {
   "base": {
    "CE": 4.196928021851496,
    "J": 26.33,
    "J_A": 19.211111111111112,
    "J_B": 90.4,
    "soft_mass_B": 0.6666055413992608,
    "hard_share_B": 0.7288
   },
   "cal": {
    "CE": 2.616880844888006,
    "J": 41.55,
    "J_A": 39.4,
    "J_B": 60.9,
    "soft_mass_B": 0.10002711682079385,
    "hard_share_B": 0.1288
   },
   "betas": [
    -6.6456052457667845,
    -6.610006685453335,
    -6.587633435182967,
    -6.56382911642177,
    -6.598873116083052
   ],
   "gain": 15.219999999999999,
   "inv": {
    "cond_CE": 2.3820298688279653,
    "group_oracle_J": 46.29
   },
   "oracle": {
    "beta": -6.726058006286621,
    "J": 41.589999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924803/disp": {
   "base": {
    "CE": 3.5499017698099413,
    "J": 31.580000000000002,
    "J_A": 25.11111111111111,
    "J_B": 89.8,
    "soft_mass_B": 0.5448731813383821,
    "hard_share_B": 0.6556
   },
   "cal": {
    "CE": 2.662274778305976,
    "J": 42.47,
    "J_A": 39.355555555555554,
    "J_B": 70.5,
    "soft_mass_B": 0.100029038527279,
    "hard_share_B": 0.1539
   },
   "betas": [
    -5.034642535046094,
    -5.008915814204519,
    -4.977075754154658,
    -4.940831696662144,
    -5.000507140221673
   ],
   "gain": 10.889999999999997,
   "inv": {
    "cond_CE": 2.4510148573500197,
    "group_oracle_J": 46.42
   },
   "oracle": {
    "beta": -5.4945478439331055,
    "J": 42.559999999999995
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924803/both": {
   "base": {
    "CE": 2.7941362999903525,
    "J": 38.29,
    "J_A": 33.51111111111111,
    "J_B": 81.3,
    "soft_mass_B": 0.2961570140432026,
    "hard_share_B": 0.3996
   },
   "cal": {
    "CE": 2.581480469344967,
    "J": 42.08,
    "J_A": 39.800000000000004,
    "J_B": 62.6,
    "soft_mass_B": 0.10002344273662049,
    "hard_share_B": 0.1453
   },
   "betas": [
    -2.580150581227344,
    -2.5628532157736963,
    -2.559515808656176,
    -2.5189652409081793,
    -2.5369766045418363
   ],
   "gain": 3.789999999999999,
   "inv": {
    "cond_CE": 2.346653276870326,
    "group_oracle_J": 47.04
   },
   "oracle": {
    "beta": -3.030905842781067,
    "J": 42.120000000000005
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924804/neither": {
   "base": {
    "CE": 4.258814864096269,
    "J": 23.990000000000002,
    "J_A": 16.366666666666667,
    "J_B": 92.60000000000001,
    "soft_mass_B": 0.7088744223648313,
    "hard_share_B": 0.7694
   },
   "cal": {
    "CE": 2.5648737067183083,
    "J": 39.550000000000004,
    "J_A": 36.63333333333333,
    "J_B": 65.8,
    "soft_mass_B": 0.10004082807462587,
    "hard_share_B": 0.1236
   },
   "betas": [
    -6.7870342282290945,
    -6.7880099462624095,
    -6.729479121917695,
    -6.789931590234328,
    -6.7257896141340066
   ],
   "gain": 15.560000000000002,
   "inv": {
    "cond_CE": 2.361694557588346,
    "group_oracle_J": 43.730000000000004
   },
   "oracle": {
    "beta": -6.812318325042725,
    "J": 39.589999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924804/level": {
   "base": {
    "CE": 4.17620998426455,
    "J": 26.6,
    "J_A": 19.26666666666667,
    "J_B": 92.60000000000001,
    "soft_mass_B": 0.6378527847572557,
    "hard_share_B": 0.7062
   },
   "cal": {
    "CE": 2.702681783896729,
    "J": 40.38,
    "J_A": 37.6,
    "J_B": 65.4,
    "soft_mass_B": 0.10005778275728232,
    "hard_share_B": 0.1297
   },
   "betas": [
    -6.672301021167307,
    -6.67245258381597,
    -6.647092428571023,
    -6.621140070601745,
    -6.59338362569129
   ],
   "gain": 13.780000000000001,
   "inv": {
    "cond_CE": 2.49022603459235,
    "group_oracle_J": 44.76
   },
   "oracle": {
    "beta": -6.191177129745483,
    "J": 40.54
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924804/disp": {
   "base": {
    "CE": 3.5856060218973513,
    "J": 29.630000000000003,
    "J_A": 22.711111111111112,
    "J_B": 91.9,
    "soft_mass_B": 0.5413427195563666,
    "hard_share_B": 0.6574
   },
   "cal": {
    "CE": 2.7099134942919534,
    "J": 40.71,
    "J_A": 37.05555555555556,
    "J_B": 73.6,
    "soft_mass_B": 0.10000697464539998,
    "hard_share_B": 0.1494
   },
   "betas": [
    -5.035451111629797,
    -5.037260958522767,
    -5.026073844469964,
    -5.027015613568723,
    -4.987489488753665
   ],
   "gain": 11.079999999999998,
   "inv": {
    "cond_CE": 2.5226685873763577,
    "group_oracle_J": 44.39
   },
   "oracle": {
    "beta": -5.499497890472412,
    "J": 40.75
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924804/both": {
   "base": {
    "CE": 2.818427862777907,
    "J": 37.95,
    "J_A": 32.82222222222222,
    "J_B": 84.1,
    "soft_mass_B": 0.27614011288976265,
    "hard_share_B": 0.3735
   },
   "cal": {
    "CE": 2.6290613642117395,
    "J": 41.23,
    "J_A": 38.455555555555556,
    "J_B": 66.2,
    "soft_mass_B": 0.10001223257528392,
    "hard_share_B": 0.1309
   },
   "betas": [
    -2.6138545658228916,
    -2.6502065879616232,
    -2.6064166925143324,
    -2.606509671880901,
    -2.5555679604482977
   ],
   "gain": 3.279999999999994,
   "inv": {
    "cond_CE": 2.429092289153686,
    "group_oracle_J": 45.46
   },
   "oracle": {
    "beta": -3.2468734979629517,
    "J": 41.43
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924805/neither": {
   "base": {
    "CE": 4.429134035295061,
    "J": 22.0,
    "J_A": 14.666666666666666,
    "J_B": 88.0,
    "soft_mass_B": 0.7404656654063693,
    "hard_share_B": 0.7901
   },
   "cal": {
    "CE": 2.547828651674829,
    "J": 40.53,
    "J_A": 38.01111111111111,
    "J_B": 63.2,
    "soft_mass_B": 0.10000166906163249,
    "hard_share_B": 0.1211
   },
   "betas": [
    -6.988487297258345,
    -6.991354921907728,
    -7.032926591590909,
    -6.966668702620263,
    -7.024102595234265
   ],
   "gain": 18.53,
   "inv": {
    "cond_CE": 2.3281884095384484,
    "group_oracle_J": 44.529999999999994
   },
   "oracle": {
    "beta": -6.974210739135742,
    "J": 40.57
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924805/level": {
   "base": {
    "CE": 4.3963939067012285,
    "J": 24.02,
    "J_A": 16.900000000000002,
    "J_B": 88.1,
    "soft_mass_B": 0.7038343067116901,
    "hard_share_B": 0.7643
   },
   "cal": {
    "CE": 2.61905660932728,
    "J": 41.949999999999996,
    "J_A": 39.78888888888889,
    "J_B": 61.4,
    "soft_mass_B": 0.10002084468717903,
    "hard_share_B": 0.1286
   },
   "betas": [
    -6.89379033342162,
    -6.870360813153594,
    -6.930578618332339,
    -6.889074620692318,
    -6.894253814808197
   ],
   "gain": 17.929999999999996,
   "inv": {
    "cond_CE": 2.3804386457233857,
    "group_oracle_J": 46.48
   },
   "oracle": {
    "beta": -6.7390296459198,
    "J": 42.05
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924805/disp": {
   "base": {
    "CE": 3.8148018839145297,
    "J": 26.41,
    "J_A": 19.666666666666664,
    "J_B": 87.1,
    "soft_mass_B": 0.5987975407051306,
    "hard_share_B": 0.7112
   },
   "cal": {
    "CE": 2.7362027745535364,
    "J": 40.53,
    "J_A": 37.388888888888886,
    "J_B": 68.8,
    "soft_mass_B": 0.09999747308289232,
    "hard_share_B": 0.1498
   },
   "betas": [
    -5.398052622515241,
    -5.415373162031035,
    -5.4006104320463955,
    -5.364781066540493,
    -5.433725108411062
   ],
   "gain": 14.120000000000001,
   "inv": {
    "cond_CE": 2.5186491390284957,
    "group_oracle_J": 44.43
   },
   "oracle": {
    "beta": -6.163120746612549,
    "J": 40.589999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924805/both": {
   "base": {
    "CE": 2.8658504885887632,
    "J": 36.78,
    "J_A": 31.91111111111111,
    "J_B": 80.60000000000001,
    "soft_mass_B": 0.3203290197798218,
    "hard_share_B": 0.4333
   },
   "cal": {
    "CE": 2.6058589948813538,
    "J": 41.79,
    "J_A": 39.577777777777776,
    "J_B": 61.7,
    "soft_mass_B": 0.10000861632519785,
    "hard_share_B": 0.1425
   },
   "betas": [
    -2.8267469359125377,
    -2.818098326514641,
    -2.8231000628046647,
    -2.8120516275470164,
    -2.848758430246548
   ],
   "gain": 5.009999999999998,
   "inv": {
    "cond_CE": 2.3702278433665085,
    "group_oracle_J": 46.19
   },
   "oracle": {
    "beta": -3.164060115814209,
    "J": 41.9
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924806/neither": {
   "base": {
    "CE": 4.388143563796167,
    "J": 22.13,
    "J_A": 14.666666666666666,
    "J_B": 89.3,
    "soft_mass_B": 0.7380560205682026,
    "hard_share_B": 0.7966
   },
   "cal": {
    "CE": 2.534658067108679,
    "J": 39.83,
    "J_A": 38.27777777777778,
    "J_B": 53.800000000000004,
    "soft_mass_B": 0.10002791331344944,
    "hard_share_B": 0.1215
   },
   "betas": [
    -6.889102417058332,
    -6.846987095050443,
    -6.840984745197412,
    -6.82669925650681,
    -6.820597403951407
   ],
   "gain": 17.7,
   "inv": {
    "cond_CE": 2.2784258295623605,
    "group_oracle_J": 45.2
   },
   "oracle": {
    "beta": -6.5037031173706055,
    "J": 40.050000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924806/level": {
   "base": {
    "CE": 4.314923854173509,
    "J": 23.75,
    "J_A": 16.466666666666665,
    "J_B": 89.3,
    "soft_mass_B": 0.6884703026427633,
    "hard_share_B": 0.7556
   },
   "cal": {
    "CE": 2.6587890363199564,
    "J": 40.400000000000006,
    "J_A": 38.65555555555555,
    "J_B": 56.10000000000001,
    "soft_mass_B": 0.100029925776667,
    "hard_share_B": 0.1276
   },
   "betas": [
    -6.614826583893329,
    -6.58251119233581,
    -6.580230757361278,
    -6.554855295041516,
    -6.54694554019752
   ],
   "gain": 16.650000000000006,
   "inv": {
    "cond_CE": 2.3992731589763863,
    "group_oracle_J": 45.57
   },
   "oracle": {
    "beta": -6.881358742713928,
    "J": 40.46
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924806/disp": {
   "base": {
    "CE": 3.758551069391738,
    "J": 28.62,
    "J_A": 22.022222222222222,
    "J_B": 88.0,
    "soft_mass_B": 0.5675835735937419,
    "hard_share_B": 0.6828
   },
   "cal": {
    "CE": 2.809212947331428,
    "J": 39.72,
    "J_A": 36.71111111111111,
    "J_B": 66.8,
    "soft_mass_B": 0.10001148379596084,
    "hard_share_B": 0.1607
   },
   "betas": [
    -5.021834986183103,
    -5.025741061404016,
    -4.990269408000973,
    -4.992262546395393,
    -4.9872630258784945
   ],
   "gain": 11.099999999999998,
   "inv": {
    "cond_CE": 2.5744493858077346,
    "group_oracle_J": 44.1
   },
   "oracle": {
    "beta": -5.405879020690918,
    "J": 39.739999999999995
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924806/both": {
   "base": {
    "CE": 2.8493657757199444,
    "J": 37.38,
    "J_A": 32.81111111111111,
    "J_B": 78.5,
    "soft_mass_B": 0.3040310331024988,
    "hard_share_B": 0.393
   },
   "cal": {
    "CE": 2.6299470493188064,
    "J": 40.37,
    "J_A": 38.87777777777778,
    "J_B": 53.800000000000004,
    "soft_mass_B": 0.10000161887573099,
    "hard_share_B": 0.1389
   },
   "betas": [
    -2.516928825140206,
    -2.5294600298552634,
    -2.5188226889906895,
    -2.5328642311646226,
    -2.5256229053023764
   ],
   "gain": 2.989999999999995,
   "inv": {
    "cond_CE": 2.3769143141030282,
    "group_oracle_J": 45.42
   },
   "oracle": {
    "beta": -2.475202202796936,
    "J": 40.410000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924807/neither": {
   "base": {
    "CE": 4.374529423355064,
    "J": 23.49,
    "J_A": 16.38888888888889,
    "J_B": 87.4,
    "soft_mass_B": 0.7272469601066291,
    "hard_share_B": 0.7784
   },
   "cal": {
    "CE": 2.5523697315915195,
    "J": 40.17,
    "J_A": 38.18888888888889,
    "J_B": 57.99999999999999,
    "soft_mass_B": 0.10000624194298736,
    "hard_share_B": 0.1264
   },
   "betas": [
    -6.84249466281174,
    -6.846417035354909,
    -6.867421207661762,
    -6.838665739059975,
    -6.817908625058777
   ],
   "gain": 16.680000000000003,
   "inv": {
    "cond_CE": 2.302556511516259,
    "group_oracle_J": 44.85
   },
   "oracle": {
    "beta": -6.648597240447998,
    "J": 40.19
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924807/level": {
   "base": {
    "CE": 4.519641874358277,
    "J": 24.93,
    "J_A": 17.977777777777778,
    "J_B": 87.5,
    "soft_mass_B": 0.693244117066408,
    "hard_share_B": 0.7478
   },
   "cal": {
    "CE": 2.755151626841018,
    "J": 40.57,
    "J_A": 39.03333333333333,
    "J_B": 54.400000000000006,
    "soft_mass_B": 0.10000403868929543,
    "hard_share_B": 0.1307
   },
   "betas": [
    -6.928345128095216,
    -6.910558161753473,
    -6.918051739585538,
    -6.900560613412397,
    -6.91118009902025
   ],
   "gain": 15.64,
   "inv": {
    "cond_CE": 2.474147548903351,
    "group_oracle_J": 45.5
   },
   "oracle": {
    "beta": -6.714138031005859,
    "J": 40.69
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924807/disp": {
   "base": {
    "CE": 3.6941007616320305,
    "J": 29.9,
    "J_A": 23.533333333333335,
    "J_B": 87.2,
    "soft_mass_B": 0.559872494574282,
    "hard_share_B": 0.6709
   },
   "cal": {
    "CE": 2.7308044445347526,
    "J": 41.260000000000005,
    "J_A": 38.63333333333333,
    "J_B": 64.9,
    "soft_mass_B": 0.10000758221940169,
    "hard_share_B": 0.1551
   },
   "betas": [
    -5.220818752909171,
    -5.191476512192349,
    -5.200434287616375,
    -5.176043339933283,
    -5.1883047490733745
   ],
   "gain": 11.360000000000007,
   "inv": {
    "cond_CE": 2.4947179924122187,
    "group_oracle_J": 45.5
   },
   "oracle": {
    "beta": -5.23626184463501,
    "J": 41.33
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924807/both": {
   "base": {
    "CE": 3.1372123369882456,
    "J": 35.980000000000004,
    "J_A": 31.1,
    "J_B": 79.9,
    "soft_mass_B": 0.3648068267657365,
    "hard_share_B": 0.4634
   },
   "cal": {
    "CE": 2.76674598025403,
    "J": 39.92,
    "J_A": 38.22222222222222,
    "J_B": 55.2,
    "soft_mass_B": 0.10001486224099719,
    "hard_share_B": 0.1423
   },
   "betas": [
    -3.340458373684144,
    -3.3560002616844127,
    -3.3426678788126596,
    -3.381140273043396,
    -3.3530094776702297
   ],
   "gain": 3.9399999999999977,
   "inv": {
    "cond_CE": 2.4774313495438682,
    "group_oracle_J": 44.84
   },
   "oracle": {
    "beta": -3.44462651014328,
    "J": 39.94
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924808/neither": {
   "base": {
    "CE": 4.577945779600219,
    "J": 21.55,
    "J_A": 14.18888888888889,
    "J_B": 87.8,
    "soft_mass_B": 0.7519161027873179,
    "hard_share_B": 0.801
   },
   "cal": {
    "CE": 2.5446975920883212,
    "J": 39.81,
    "J_A": 38.08888888888889,
    "J_B": 55.300000000000004,
    "soft_mass_B": 0.10001257126084505,
    "hard_share_B": 0.1215
   },
   "betas": [
    -7.252455481095241,
    -7.261872584318203,
    -7.224109264364728,
    -7.262770240089308,
    -7.289485331162297
   ],
   "gain": 18.26,
   "inv": {
    "cond_CE": 2.2794341165743637,
    "group_oracle_J": 44.97
   },
   "oracle": {
    "beta": -6.998603820800781,
    "J": 39.86
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924808/level": {
   "base": {
    "CE": 4.416512413890265,
    "J": 24.01,
    "J_A": 17.055555555555554,
    "J_B": 86.6,
    "soft_mass_B": 0.707641878040275,
    "hard_share_B": 0.7665
   },
   "cal": {
    "CE": 2.5877698955247057,
    "J": 41.3,
    "J_A": 39.82222222222222,
    "J_B": 54.6,
    "soft_mass_B": 0.10004234606393528,
    "hard_share_B": 0.1282
   },
   "betas": [
    -6.915423309358923,
    -6.90699937937805,
    -6.85556351219442,
    -6.89530125628499,
    -6.957391834772023
   ],
   "gain": 17.289999999999996,
   "inv": {
    "cond_CE": 2.3178250666883855,
    "group_oracle_J": 46.54
   },
   "oracle": {
    "beta": -7.5119452476501465,
    "J": 41.54
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924808/disp": {
   "base": {
    "CE": 3.957251768937176,
    "J": 26.919999999999998,
    "J_A": 20.266666666666666,
    "J_B": 86.8,
    "soft_mass_B": 0.6232051664693108,
    "hard_share_B": 0.7269
   },
   "cal": {
    "CE": 2.7705614829084495,
    "J": 40.02,
    "J_A": 37.6,
    "J_B": 61.8,
    "soft_mass_B": 0.10005023855670003,
    "hard_share_B": 0.1582
   },
   "betas": [
    -5.474549949160705,
    -5.483142611493708,
    -5.430638842790941,
    -5.446873151356554,
    -5.528879583300499
   ],
   "gain": 13.100000000000005,
   "inv": {
    "cond_CE": 2.5235265025336697,
    "group_oracle_J": 44.87
   },
   "oracle": {
    "beta": -5.907281398773193,
    "J": 40.11
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924808/both": {
   "base": {
    "CE": 2.8587402985544696,
    "J": 37.059999999999995,
    "J_A": 32.477777777777774,
    "J_B": 78.3,
    "soft_mass_B": 0.346114845550685,
    "hard_share_B": 0.4434
   },
   "cal": {
    "CE": 2.561044959494562,
    "J": 41.370000000000005,
    "J_A": 40.24444444444445,
    "J_B": 51.5,
    "soft_mass_B": 0.10004084984369603,
    "hard_share_B": 0.1408
   },
   "betas": [
    -2.835090414866256,
    -2.8323515210396817,
    -2.821973403936834,
    -2.8637046566297952,
    -2.8794775897300573
   ],
   "gain": 4.310000000000009,
   "inv": {
    "cond_CE": 2.3055487664061367,
    "group_oracle_J": 46.94
   },
   "oracle": {
    "beta": -3.4341477155685425,
    "J": 41.42
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "main_table": {
  "I": [
   6.376249999999999,
   5.326244070764349,
   7.426255929235649
  ],
  "I_star": [
   -0.41499999999999915,
   -0.9350637656539724,
   0.10506376565397413
  ],
  "D": [
   6.791249999999998,
   5.986378638157367,
   7.596121361842629
  ],
  "I_star_90": [
   -0.41499999999999915,
   -0.8316842503737626,
   0.0016842503737642955
  ],
  "I_star_TOST_1pp": 0.01623648285947743,
  "per_root": {
   "I": [
    5.689999999999994,
    6.389999999999997,
    5.41,
    5.710000000000001,
    8.350000000000001,
    7.140000000000001,
    4.640000000000004,
    7.679999999999996
   ],
   "I_star": [
    0.0799999999999983,
    -0.19999999999999574,
    -0.9299999999999926,
    -0.3100000000000023,
    -0.1599999999999966,
    0.07999999999999119,
    -1.740000000000002,
    -0.13999999999999346
   ]
  },
  "both_minus_level_base": [
   12.375,
   11.60543247552451,
   13.14456752447549
  ],
  "both_minus_level_cal": [
   0.10125000000000117,
   -0.35316491832927643,
   0.5556649183292788
  ],
  "both_minus_disp_base": [
   8.23125,
   6.969452245461204,
   9.493047754538795
  ],
  "both_minus_disp_cal": [
   0.2574999999999985,
   -0.48492302565757317,
   0.9999230256575702
  ],
  "both_minus_neither_base": [
   14.23,
   13.388479429629255,
   15.071520570370746
  ],
  "both_minus_neither_cal": [
   0.7737499999999988,
   0.09171827477213168,
   1.455781725227866
  ],
  "gain_neither": [
   17.285000000000004,
   16.360396064501984,
   18.209603935498023
  ],
  "neither_soft_mass_B_base_cal": [
   0.7301687220036275,
   0.10002698876484564
  ],
  "neither_hard_share_B_base_cal": [
   0.7839625,
   0.122275
  ],
  "neither_J_A_base_cal": [
   15.6875,
   38.105555555555554
  ],
  "neither_J_B_base_cal": [
   89.2625,
   60.35
  ],
  "neither_group_oracle_J": 44.90375,
  "gain_level": [
   16.1025,
   14.949936248901508,
   17.25506375109849
  ],
  "level_soft_mass_B_base_cal": [
   0.6805493256070532,
   0.1000265832142399
  ],
  "level_hard_share_B_base_cal": [
   0.7437750000000001,
   0.1283625
  ],
  "level_J_A_base_cal": [
   17.76666666666667,
   38.958333333333336
  ],
  "level_J_B_base_cal": [
   89.1,
   59.400000000000006
  ],
  "level_group_oracle_J": 45.826249999999995,
  "gain_disp": [
   11.802500000000002,
   10.750453356391278,
   12.854546643608726
  ],
  "disp_soft_mass_B_base_cal": [
   0.5669173043106006,
   0.10001265260222911
  ],
  "disp_hard_share_B_base_cal": [
   0.680025,
   0.15426250000000002
  ],
  "disp_J_A_base_cal": [
   22.413888888888888,
   37.87777777777777
  ],
  "disp_J_B_base_cal": [
   88.7125,
   67.5625
  ],
  "disp_group_oracle_J": 45.07875,
  "gain_both": [
   3.8287500000000003,
   3.153375218785451,
   4.50412478121455
  ],
  "both_soft_mass_B_base_cal": [
   0.3153634322094161,
   0.1000136596036971
  ],
  "both_hard_share_B_base_cal": [
   0.4156875,
   0.1409375
  ],
  "both_J_A_base_cal": [
   32.43472222222223,
   39.12916666666666
  ],
  "both_J_B_base_cal": [
   80.8375,
   58.875
  ],
  "both_group_oracle_J": 45.9625,
  "I_group_oracle": [
   -0.03874999999999851,
   -0.5990433111952049,
   0.5215433111952079
  ]
 }
}

==> anc/supplementary_material/data/v9/E3/E3_cells_bjb2.json <==
{"cells": [{"seed": 260924805, "arm": "neither", "J": 22.0, "acc_curve": [87.1, 68.75, 57.73333333333333, 47.550000000000004, 41.46, 33.71666666666667, 30.714285714285715, 28.1125, 25.077777777777776, 22.0], "til_final": 80.78, "ts": "2026-09-24 14:00:57.348214"}, {"seed": 260924805, "arm": "level", "J": 24.02, "acc_curve": [87.7, 68.6, 60.333333333333336, 51.22500000000001, 46.220000000000006, 37.133333333333326, 33.728571428571435, 31.700000000000003, 27.04444444444444, 24.02], "til_final": 81.24, "ts": "2026-09-24 14:01:17.141616"}, {"seed": 260924805, "arm": "disp", "J": 26.410000000000004, "acc_curve": [87.9, 72.2, 60.73333333333333, 53.300000000000004, 46.86, 39.15, 36.614285714285714, 35.1375, 29.533333333333335, 26.410000000000004], "til_final": 77.47, "ts": "2026-09-24 14:01:37.270771"}, {"seed": 260924805, "arm": "both", "J": 36.760000000000005, "acc_curve": [88.5, 75.35, 66.96666666666665, 61.599999999999994, 56.08, 49.050000000000004, 45.142857142857146, 43.4125, 39.611111111111114, 36.760000000000005], "til_final": 76.76, "ts": "2026-09-24 14:01:57.308580"}, {"seed": 260924806, "arm": "neither", "J": 22.130000000000003, "acc_curve": [88.4, 70.0, 60.133333333333326, 45.0, 40.1, 35.483333333333334, 32.12857142857143, 25.725, 24.433333333333334, 22.130000000000003], "til_final": 80.03, "ts": "2026-09-24 14:03:17.466738"}, {"seed": 260924806, "arm": "level", "J": 23.75, "acc_curve": [88.9, 70.44999999999999, 62.96666666666667, 47.900000000000006, 45.14, 39.58333333333333, 34.97142857142857, 27.8375, 27.855555555555554, 23.75], "til_final": 80.10999999999999, "ts": "2026-09-24 14:02:17.253761"}, {"seed": 260924806, "arm": "disp", "J": 28.619999999999997, "acc_curve": [88.6, 72.39999999999999, 63.300000000000004, 48.4, 46.66, 40.9, 39.642857142857146, 31.0, 31.13333333333334, 28.619999999999997], "til_final": 77.03, "ts": "2026-09-24 14:02:37.470744"}, {"seed": 260924806, "arm": "both", "J": 37.4, "acc_curve": [89.3, 76.14999999999999, 69.7, 57.65, 53.85999999999999, 51.80000000000001, 47.128571428571426, 40.9375, 38.65555555555555, 37.4], "til_final": 75.46000000000001, "ts": "2026-09-24 14:02:57.606034"}, {"seed": 260924807, "arm": "neither", "J": 23.490000000000002, "acc_curve": [78.5, 63.8, 51.6, 43.725, 35.8, 32.01666666666667, 31.87142857142857, 28.35, 26.61111111111111, 23.490000000000002], "til_final": 78.91999999999999, "ts": "2026-09-24 16:08:48.358204"}, {"seed": 260924807, "arm": "level", "J": 24.93, "acc_curve": [78.5, 63.39999999999999, 53.86666666666667, 45.400000000000006, 37.32000000000001, 35.416666666666664, 33.9, 30.825, 28.988888888888887, 24.93], "til_final": 77.2, "ts": "2026-09-24 16:09:18.385710"}, {"seed": 260924807, "arm": "disp", "J": 29.9, "acc_curve": [78.7, 65.95, 57.166666666666664, 48.575, 40.9, 37.916666666666664, 38.642857142857146, 34.712500000000006, 32.84444444444445, 29.9], "til_final": 76.8, "ts": "2026-09-24 16:07:08.448674"}, {"seed": 260924807, "arm": "both", "J": 35.98, "acc_curve": [79.60000000000001, 69.35, 62.13333333333333, 57.425, 49.7, 49.56666666666666, 47.32857142857143, 40.912499999999994, 38.05555555555556, 35.98], "til_final": 72.66, "ts": "2026-09-24 16:07:48.367693"}, {"seed": 260924808, "arm": "neither", "J": 21.55, "acc_curve": [82.5, 67.9, 56.333333333333336, 50.300000000000004, 44.440000000000005, 34.300000000000004, 30.82857142857143, 27.05, 25.977777777777774, 21.55], "til_final": 81.02000000000001, "ts": "2026-09-24 16:10:08.464388"}, {"seed": 260924808, "arm": "level", "J": 24.0, "acc_curve": [83.2, 69.8, 60.5, 53.775, 47.8, 36.516666666666666, 33.0, 29.9, 28.54444444444444, 24.0], "til_final": 80.47, "ts": "2026-09-24 16:10:38.221337"}, {"seed": 260924808, "arm": "disp", "J": 26.919999999999998, "acc_curve": [84.6, 69.2, 61.866666666666674, 55.375, 48.760000000000005, 39.083333333333336, 36.48571428571429, 32.6375, 32.077777777777776, 26.919999999999998], "til_final": 77.66, "ts": "2026-09-24 16:10:58.235481"}, {"seed": 260924808, "arm": "both", "J": 37.05, "acc_curve": [83.3, 74.85, 67.39999999999999, 63.75, 58.67999999999999, 50.949999999999996, 46.22857142857142, 42.8375, 40.76666666666667, 37.05], "til_final": 76.72, "ts": "2026-09-24 16:09:38.381638"}], "problems": [], "n_rows_total": 24}


==> anc/supplementary_material/data/v9/E3/E3_cells_westd.json <==
{"cells": [{"seed": 260924801, "arm": "neither", "J": 23.49, "acc_curve": [89.1, 69.6, 57.76666666666667, 45.425, 42.71999999999999, 38.0, 32.68571428571429, 26.6875, 24.177777777777777, 23.49], "til_final": 79.59, "ts": "2026-09-24 14:00:58.252384"}, {"seed": 260924801, "arm": "level", "J": 25.59, "acc_curve": [88.7, 67.4, 58.13333333333333, 46.974999999999994, 42.58, 39.666666666666664, 34.199999999999996, 27.45, 26.644444444444442, 25.59], "til_final": 78.76, "ts": "2026-09-24 14:01:18.321863"}, {"seed": 260924801, "arm": "disp", "J": 29.820000000000004, "acc_curve": [90.4, 72.55, 60.86666666666667, 50.425, 46.14, 44.31666666666667, 38.442857142857136, 33.2375, 30.811111111111114, 29.820000000000004], "til_final": 77.09, "ts": "2026-09-24 14:01:38.593311"}, {"seed": 260924801, "arm": "both", "J": 37.61, "acc_curve": [89.1, 75.3, 67.23333333333333, 56.725, 53.46, 54.199999999999996, 49.98571428571428, 44.675, 39.97777777777778, 37.61], "til_final": 75.01, "ts": "2026-09-24 14:01:58.563591"}, {"seed": 260924802, "arm": "neither", "J": 22.69, "acc_curve": [81.10000000000001, 70.1, 59.699999999999996, 48.3, 41.22, 38.06666666666666, 31.099999999999998, 28.0875, 24.577777777777776, 22.69], "til_final": 80.05, "ts": "2026-09-24 14:03:18.573205"}, {"seed": 260924802, "arm": "level", "J": 23.97, "acc_curve": [81.2, 72.2, 62.13333333333333, 51.400000000000006, 44.06, 40.25, 30.842857142857138, 29.387500000000003, 25.600000000000005, 23.97], "til_final": 79.05, "ts": "2026-09-24 14:02:18.631096"}, {"seed": 260924802, "arm": "disp", "J": 29.47, "acc_curve": [81.89999999999999, 73.85, 64.0, 55.574999999999996, 48.72, 45.35, 38.82857142857142, 35.125, 30.900000000000002, 29.47], "til_final": 76.84, "ts": "2026-09-24 14:02:38.687329"}, {"seed": 260924802, "arm": "both", "J": 37.160000000000004, "acc_curve": [81.5, 77.35000000000001, 70.16666666666667, 63.15, 55.32000000000001, 53.35, 47.25714285714286, 42.425, 40.37777777777778, 37.160000000000004], "til_final": 75.12, "ts": "2026-09-24 14:02:58.727820"}, {"seed": 260924803, "arm": "neither", "J": 25.029999999999998, "acc_curve": [83.7, 65.5, 58.13333333333333, 46.974999999999994, 41.3, 35.6, 31.685714285714287, 29.349999999999998, 26.333333333333332, 25.029999999999998], "til_final": 79.60999999999999, "ts": "2026-09-24 16:06:49.425809"}, {"seed": 260924803, "arm": "level", "J": 26.330000000000002, "acc_curve": [84.2, 64.95, 58.93333333333334, 49.075, 44.419999999999995, 37.31666666666666, 33.42857142857143, 31.799999999999997, 29.88888888888889, 26.330000000000002], "til_final": 79.9, "ts": "2026-09-24 16:07:29.173912"}, {"seed": 260924803, "arm": "disp", "J": 31.570000000000004, "acc_curve": [83.6, 67.1, 61.73333333333333, 51.4, 46.760000000000005, 40.31666666666666, 38.628571428571426, 34.925, 33.56666666666666, 31.570000000000004], "til_final": 77.20000000000002, "ts": "2026-09-24 16:04:39.385027"}, {"seed": 260924803, "arm": "both", "J": 38.28, "acc_curve": [84.2, 72.4, 66.86666666666667, 59.75, 54.02, 49.06666666666667, 46.4, 43.225, 41.72222222222223, 38.28], "til_final": 75.4, "ts": "2026-09-24 16:05:29.364042"}, {"seed": 260924804, "arm": "neither", "J": 23.990000000000002, "acc_curve": [89.60000000000001, 71.25, 56.1, 44.35, 38.839999999999996, 33.88333333333333, 28.02857142857143, 29.0625, 25.366666666666667, 23.990000000000002], "til_final": 80.97999999999999, "ts": "2026-09-24 16:08:29.349334"}, {"seed": 260924804, "arm": "level", "J": 26.6, "acc_curve": [88.8, 69.94999999999999, 59.5, 46.95, 42.1, 34.36666666666667, 30.728571428571424, 31.35, 27.22222222222222, 26.6], "til_final": 80.17, "ts": "2026-09-24 16:08:59.214659"}, {"seed": 260924804, "arm": "disp", "J": 29.620000000000005, "acc_curve": [90.5, 73.19999999999999, 60.833333333333336, 50.325, 45.2, 39.0, 34.55714285714286, 34.7125, 30.23333333333333, 29.620000000000005], "til_final": 77.92, "ts": "2026-09-24 16:09:29.734631"}, {"seed": 260924804, "arm": "both", "J": 37.95, "acc_curve": [89.4, 75.65, 67.3, 56.85, 53.220000000000006, 46.85, 43.67142857142857, 42.525000000000006, 37.96666666666667, 37.95], "til_final": 75.00999999999999, "ts": "2026-09-24 16:07:59.244257"}], "problems": [], "n_rows_total": 24}


==> anc/supplementary_material/data/v9/E3/E3b_READOUT.json <==
{
 "n_seeds": 8,
 "seeds": [
  260924821,
  260924822,
  260924823,
  260924824,
  260924825,
  260924826,
  260924827,
  260924828
 ],
 "contrasts": {
  "interaction": {
   "values": [
    7.97,
    4.89,
    8.49,
    6.78,
    6.15,
    6.53,
    5.56,
    9.7
   ],
   "mean": 7.008749999999996,
   "sd": 1.602136408496033,
   "ci95": [
    5.669330443192626,
    8.348169556807365
   ],
   "p": 2.5876713031071196e-06,
   "note": "",
   "p_holm": 2.5876713031071196e-06,
   "pass_holm": true
  },
  "both_minus_level": {
   "values": [
    14.5,
    11.5,
    13.27,
    12.35,
    12.56,
    13.02,
    11.66,
    14.01
   ],
   "mean": 12.858749999999997,
   "sd": 1.0586708310761321,
   "ci95": [
    11.973679036101236,
    13.743820963898758
   ],
   "p": 2.2954885012038843e-09,
   "note": "",
   "p_holm": 6.886465503611653e-09,
   "pass_holm": true
  },
  "both_minus_disp": {
   "values": [
    10.07,
    6.91,
    9.58,
    8.42,
    7.73,
    10.03,
    7.89,
    10.06
   ],
   "mean": 8.836249999999996,
   "sd": 1.25361121222992,
   "ci95": [
    7.788204798986198,
    9.884295201013794
   ],
   "p": 9.990831945876325e-08,
   "note": "",
   "p_holm": 1.998166389175265e-07,
   "pass_holm": true
  }
 },
 "joint_superiority": true,
 "superadditivity": true,
 "arm_means": {
  "neither": 23.2,
  "level": 25.0275,
  "disp": 29.05,
  "both": 37.88625
 },
 "arm_sd": {
  "neither": 1.1269427669584642,
  "level": 1.2862431451990053,
  "disp": 1.433885829286479,
  "both": 0.6247956808886723
 },
 "per_seed": {
  "260924821": {
   "neither": 21.41,
   "level": 23.51,
   "disp": 27.939999999999998,
   "both": 38.01
  },
  "260924822": {
   "neither": 25.0,
   "level": 27.020000000000003,
   "disp": 31.610000000000003,
   "both": 38.519999999999996
  },
  "260924823": {
   "neither": 22.73,
   "level": 23.82,
   "disp": 27.51,
   "both": 37.089999999999996
  },
  "260924824": {
   "neither": 22.919999999999998,
   "level": 24.560000000000002,
   "disp": 28.49,
   "both": 36.910000000000004
  },
  "260924825": {
   "neither": 23.71,
   "level": 25.290000000000003,
   "disp": 30.120000000000005,
   "both": 37.85
  },
  "260924826": {
   "neither": 22.200000000000003,
   "level": 25.7,
   "disp": 28.689999999999998,
   "both": 38.71999999999999
  },
  "260924827": {
   "neither": 24.07,
   "level": 26.4,
   "disp": 30.169999999999998,
   "both": 38.059999999999995
  },
  "260924828": {
   "neither": 23.56,
   "level": 23.919999999999998,
   "disp": 27.870000000000005,
   "both": 37.92999999999999
  }
 },
 "descriptive_task_il_means": {
  "neither": 80.29875,
  "level": 79.57625,
  "disp": 77.28750000000001,
  "both": 74.56750000000001
 }
}


==> anc/supplementary_material/data/v9/E3/E3b_cells_westb.json <==
{"cells": [{"seed": 260924821, "arm": "neither", "J": 21.41, "acc_curve": [84.39999999999999, 65.95, 53.23333333333333, 48.925, 39.040000000000006, 36.916666666666664, 30.314285714285717, 28.549999999999997, 24.200000000000003, 21.41], "til_final": 80.36, "ts": "2026-09-25 07:00:57.378541"}, {"seed": 260924821, "arm": "level", "J": 23.51, "acc_curve": [83.6, 66.75, 55.1, 52.1, 40.61999999999999, 39.88333333333333, 32.271428571428565, 30.1125, 25.922222222222224, 23.51], "til_final": 79.68, "ts": "2026-09-25 07:01:17.631803"}, {"seed": 260924821, "arm": "disp", "J": 27.939999999999998, "acc_curve": [85.3, 70.25, 57.73333333333333, 57.125, 44.38, 43.150000000000006, 36.28571428571429, 32.5125, 29.833333333333332, 27.939999999999998], "til_final": 77.55, "ts": "2026-09-25 07:01:37.474311"}, {"seed": 260924821, "arm": "both", "J": 38.01, "acc_curve": [84.6, 72.6, 64.03333333333335, 63.475, 52.3, 51.25, 44.68571428571429, 43.675, 40.64444444444445, 38.01], "til_final": 75.22999999999999, "ts": "2026-09-25 07:01:57.495272"}, {"seed": 260924822, "arm": "neither", "J": 25.0, "acc_curve": [88.3, 73.55, 57.53333333333333, 45.974999999999994, 39.92, 35.916666666666664, 32.614285714285714, 30.6, 29.5, 25.0], "til_final": 80.14, "ts": "2026-09-25 07:03:17.738118"}, {"seed": 260924822, "arm": "level", "J": 27.020000000000003, "acc_curve": [88.0, 74.1, 61.23333333333333, 48.925, 43.46, 40.31666666666666, 36.37142857142857, 32.8, 30.744444444444444, 27.020000000000003], "til_final": 79.42, "ts": "2026-09-25 07:02:17.654602"}, {"seed": 260924822, "arm": "disp", "J": 31.610000000000003, "acc_curve": [90.2, 75.15, 61.300000000000004, 56.14999999999999, 45.660000000000004, 42.81666666666666, 38.542857142857144, 37.5125, 35.22222222222222, 31.610000000000003], "til_final": 77.75, "ts": "2026-09-25 07:02:37.765910"}, {"seed": 260924822, "arm": "both", "J": 38.519999999999996, "acc_curve": [88.4, 78.4, 69.0, 61.025000000000006, 55.2, 52.333333333333336, 48.91428571428572, 46.8375, 42.52222222222222, 38.519999999999996], "til_final": 74.68, "ts": "2026-09-25 07:02:57.830128"}, {"seed": 260924823, "arm": "neither", "J": 22.73, "acc_curve": [88.0, 72.3, 59.53333333333334, 48.85, 42.04, 35.75, 31.828571428571426, 27.025, 26.07777777777778, 22.73], "til_final": 81.24000000000001, "ts": "2026-09-25 08:53:08.500745"}, {"seed": 260924823, "arm": "level", "J": 23.82, "acc_curve": [88.2, 70.9, 60.23333333333333, 51.625, 43.08, 38.199999999999996, 31.814285714285717, 27.424999999999997, 27.477777777777778, 23.82], "til_final": 80.78999999999999, "ts": "2026-09-25 08:53:38.396841"}, {"seed": 260924823, "arm": "disp", "J": 27.51, "acc_curve": [88.4, 72.35, 62.06666666666666, 52.975, 47.620000000000005, 40.733333333333334, 38.128571428571426, 32.3625, 31.77777777777778, 27.51], "til_final": 78.30000000000001, "ts": "2026-09-25 08:51:28.602624"}, {"seed": 260924823, "arm": "both", "J": 37.089999999999996, "acc_curve": [89.1, 78.75, 69.3, 62.050000000000004, 54.38000000000001, 50.9, 47.385714285714286, 41.1375, 40.24444444444444, 37.089999999999996], "til_final": 75.18, "ts": "2026-09-25 08:52:38.432119"}, {"seed": 260924824, "arm": "neither", "J": 22.919999999999998, "acc_curve": [90.2, 69.3, 57.1, 47.95, 42.38, 38.23333333333333, 33.81428571428571, 30.1375, 24.62222222222222, 22.919999999999998], "til_final": 80.4, "ts": "2026-09-25 08:54:58.510624"}, {"seed": 260924824, "arm": "level", "J": 24.560000000000002, "acc_curve": [90.8, 68.8, 61.199999999999996, 49.8, 45.08, 42.26666666666667, 37.028571428571425, 32.5, 26.366666666666667, 24.560000000000002], "til_final": 79.68, "ts": "2026-09-25 08:55:28.667452"}, {"seed": 260924824, "arm": "disp", "J": 28.49, "acc_curve": [91.4, 72.1, 60.6, 53.75, 49.86, 44.61666666666667, 39.285714285714285, 36.525000000000006, 31.444444444444443, 28.49], "til_final": 76.98, "ts": "2026-09-25 08:55:58.315689"}, {"seed": 260924824, "arm": "both", "J": 36.910000000000004, "acc_curve": [90.0, 76.6, 68.56666666666666, 62.5, 57.040000000000006, 54.31666666666666, 49.471428571428575, 43.8, 40.833333333333336, 36.910000000000004], "til_final": 75.11, "ts": "2026-09-25 08:54:28.616844"}], "problems": [], "n_rows_total": 16}


==> anc/supplementary_material/data/v9/E3/E3b_cells_westd2.json <==
{"cells": [{"seed": 260924825, "arm": "neither", "J": 23.71, "acc_curve": [82.89999999999999, 66.25, 52.300000000000004, 45.85, 38.14, 35.43333333333334, 34.628571428571426, 26.424999999999997, 24.477777777777778, 23.71], "til_final": 80.28999999999999, "ts": "2026-09-25 07:01:03.165791"}, {"seed": 260924825, "arm": "level", "J": 25.290000000000003, "acc_curve": [81.89999999999999, 67.55, 55.76666666666667, 48.275000000000006, 41.12, 37.98333333333333, 36.0, 28.512500000000003, 26.08888888888889, 25.290000000000003], "til_final": 79.48, "ts": "2026-09-25 07:01:23.386229"}, {"seed": 260924825, "arm": "disp", "J": 30.120000000000005, "acc_curve": [84.5, 67.05000000000001, 56.1, 50.7, 43.78, 42.5, 41.05714285714286, 36.175, 29.85555555555556, 30.120000000000005], "til_final": 77.3, "ts": "2026-09-25 07:01:43.249685"}, {"seed": 260924825, "arm": "both", "J": 37.85, "acc_curve": [82.8, 74.05, 62.76666666666667, 59.550000000000004, 55.0, 50.866666666666674, 48.91428571428572, 42.925, 37.67777777777778, 37.85], "til_final": 74.12, "ts": "2026-09-25 07:02:03.456596"}, {"seed": 260924826, "arm": "neither", "J": 22.200000000000003, "acc_curve": [91.0, 71.65, 54.76666666666667, 48.925, 40.86, 34.96666666666667, 30.485714285714284, 27.8375, 25.15555555555555, 22.200000000000003], "til_final": 80.35000000000001, "ts": "2026-09-25 07:03:23.624473"}, {"seed": 260924826, "arm": "level", "J": 25.7, "acc_curve": [91.60000000000001, 74.14999999999999, 58.800000000000004, 53.175, 44.78, 38.75, 33.51428571428571, 30.199999999999996, 28.522222222222226, 25.7], "til_final": 79.03999999999999, "ts": "2026-09-25 07:02:23.529859"}, {"seed": 260924826, "arm": "disp", "J": 28.689999999999998, "acc_curve": [91.60000000000001, 75.35, 59.53333333333334, 54.775000000000006, 47.379999999999995, 42.65, 37.74285714285715, 34.325, 31.477777777777778, 28.689999999999998], "til_final": 77.04, "ts": "2026-09-25 07:02:43.626682"}, {"seed": 260924826, "arm": "both", "J": 38.71999999999999, "acc_curve": [91.4, 78.6, 67.33333333333333, 63.45, 57.460000000000015, 52.0, 48.71428571428571, 43.175, 40.67777777777778, 38.71999999999999], "til_final": 74.51, "ts": "2026-09-25 07:03:03.337973"}, {"seed": 260924827, "arm": "neither", "J": 24.07, "acc_curve": [89.9, 69.7, 55.56666666666667, 49.4, 40.22, 34.949999999999996, 29.185714285714283, 27.5, 25.077777777777776, 24.07], "til_final": 79.24000000000001, "ts": "2026-09-25 09:07:44.351939"}, {"seed": 260924827, "arm": "level", "J": 26.4, "acc_curve": [90.10000000000001, 72.80000000000001, 56.1, 51.599999999999994, 43.519999999999996, 36.28333333333333, 31.457142857142856, 28.65, 27.288888888888888, 26.4], "til_final": 79.25, "ts": "2026-09-25 09:08:14.294257"}, {"seed": 260924827, "arm": "disp", "J": 30.169999999999998, "acc_curve": [89.2, 70.69999999999999, 57.833333333333336, 53.650000000000006, 45.58, 43.1, 35.62857142857143, 33.8125, 33.0, 30.169999999999998], "til_final": 76.96000000000001, "ts": "2026-09-25 09:05:14.835657"}, {"seed": 260924827, "arm": "both", "J": 38.059999999999995, "acc_curve": [89.1, 74.30000000000001, 65.26666666666667, 58.875, 54.3, 50.13333333333333, 42.89999999999999, 43.4, 42.099999999999994, 38.059999999999995], "til_final": 73.9, "ts": "2026-09-25 09:06:34.307144"}, {"seed": 260924828, "arm": "neither", "J": 23.56, "acc_curve": [86.7, 70.85000000000001, 57.03333333333333, 49.35, 41.88, 36.016666666666666, 31.82857142857143, 28.387500000000003, 24.41111111111111, 23.56], "til_final": 80.37, "ts": "2026-09-25 09:09:14.396116"}, {"seed": 260924828, "arm": "level", "J": 23.919999999999998, "acc_curve": [87.0, 71.85, 60.03333333333334, 51.225, 41.86, 37.25, 33.58571428571429, 30.049999999999997, 26.58888888888889, 23.919999999999998], "til_final": 79.27000000000001, "ts": "2026-09-25 09:09:44.455801"}, {"seed": 260924828, "arm": "disp", "J": 27.870000000000005, "acc_curve": [87.1, 71.95, 60.43333333333334, 54.125, 45.8, 41.483333333333334, 36.857142857142854, 33.25, 30.61111111111111, 27.870000000000005], "til_final": 76.42, "ts": "2026-09-25 09:10:04.309989"}, {"seed": 260924828, "arm": "both", "J": 37.92999999999999, "acc_curve": [85.9, 75.5, 68.33333333333333, 62.175000000000004, 55.5, 48.949999999999996, 47.87142857142857, 43.125, 39.55555555555556, 37.92999999999999], "til_final": 73.81, "ts": "2026-09-25 09:08:44.549517"}], "problems": [], "n_rows_total": 16}


==> anc/supplementary_material/data/v9/E3/MANIFEST_E3.json <==
[
 {
  "seed": 260924801,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3_neither_s260924801_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140058_b01a34c4_last.pt",
  "sha16": "df1da646cb7a09ff",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.49,
  "J_closeout": 23.49,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.900000000000002,
   7.3999999999999995,
   11.700000000000001,
   11.0,
   12.8,
   14.6,
   22.5,
   22.6,
   30.7,
   87.7
  ],
  "results_tail": "000000001', '82.58333333333333', '82.82857142857142', '82.55000000000001', '80.05555555555557', '79.59'], 'fullaccs_mask_classes': [[89.1], [85.5, 83.89999999999999], [83.8, 78.8, 88.0], [82.5, 77.3, 83.7, 88.4], [82.5, 76.8, 79.0, 84.2, 89.8], [81.5, 74.2, 80.7, 80.4, 85.0, 93.7], [82.69999999999999, 73.6, 80.0, 79.2, 82.89999999999999, 90.4, 91.0], [82.1, 73.6, 79.9, 78.9, 80.60000000000001, 88.2, 86.2, 90.9], [82.1, 71.3, 77.10000000000001, 77.10000000000001, 77.7, 87.2, 80.4, 83.5, 84.1], [83.2, 70.89999999999999, 77.10000000000001, 75.1, 77.4, 85.3, 80.2, 80.9, 78.10000000000001, 87.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924801,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3_level_s260924801_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140118_5c1fa81a_last.pt",
  "sha16": "41378a17cb40f4b7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.590000000000003,
  "J_closeout": 25.59,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   14.000000000000002,
   7.3,
   13.100000000000001,
   13.700000000000001,
   14.7,
   16.400000000000002,
   25.5,
   27.3,
   36.3,
   87.6
  ],
  "results_tail": "81.32', '81.75', '81.94285714285714', '80.4375', '79.02222222222223', '78.76'], 'fullaccs_mask_classes': [[88.7], [83.89999999999999, 82.89999999999999], [81.3, 77.9, 87.3], [81.69999999999999, 74.3, 83.39999999999999, 86.7], [80.9, 74.0, 78.8, 84.39999999999999, 88.5], [78.8, 71.7, 79.2, 83.2, 84.7, 92.9], [78.3, 71.1, 77.7, 82.19999999999999, 83.5, 90.3, 90.5], [75.3, 69.1, 75.2, 79.10000000000001, 80.80000000000001, 87.7, 86.0, 90.3], [75.6, 67.5, 73.6, 76.9, 78.3, 85.5, 82.5, 86.1, 85.2], [75.8, 66.60000000000001, 72.0, 76.8, 76.7, 86.1, 82.3, 83.89999999999999, 79.10000000000001, 88.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924801,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3_disp_s260924801_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140138_042dcda3_last.pt",
  "sha16": "c363cf885717747c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.82,
  "J_closeout": 29.820000000000004,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.0,
   17.2,
   19.1,
   16.6,
   20.3,
   25.4,
   29.799999999999997,
   26.5,
   39.300000000000004,
   88.0
  ],
  "results_tail": "81.98333333333333', '81.37142857142858', '80.07499999999999', '77.67777777777776', '77.09'], 'fullaccs_mask_classes': [[90.4], [85.7, 84.8], [83.89999999999999, 80.4, 88.3], [83.0, 75.6, 82.69999999999999, 87.8], [81.6, 75.5, 77.0, 83.39999999999999, 88.4], [82.1, 75.1, 76.6, 80.10000000000001, 84.8, 93.2], [81.6, 73.7, 75.8, 77.9, 81.8, 87.4, 91.4], [78.9, 72.0, 73.8, 75.6, 77.8, 84.0, 87.0, 91.5], [79.2, 69.3, 71.39999999999999, 72.5, 74.0, 81.39999999999999, 83.1, 84.7, 83.5], [80.30000000000001, 68.7, 69.8, 71.39999999999999, 73.6, 79.3, 80.9, 80.80000000000001, 77.60000000000001, 88.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924801,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3_both_s260924801_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140158_22282178_last.pt",
  "sha16": "db48d822dbbe1879",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.61,
  "J_closeout": 37.61,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   31.6,
   34.8,
   36.1,
   31.900000000000002,
   31.6,
   35.699999999999996,
   35.0,
   25.5,
   36.1,
   77.8
  ],
  "results_tail": "34', '80.2', '79.56', '79.96666666666667', '79.92857142857143', '79.0125', '76.13333333333333', '75.01'], 'fullaccs_mask_classes': [[89.1], [84.5, 85.3], [79.5, 78.60000000000001, 88.9], [77.10000000000001, 73.7, 83.1, 86.9], [74.9, 72.7, 78.9, 82.3, 89.0], [76.0, 72.0, 75.6, 79.7, 83.8, 92.7], [74.6, 69.1, 75.6, 77.9, 83.39999999999999, 88.4, 90.5], [74.4, 68.0, 75.7, 78.10000000000001, 78.4, 84.39999999999999, 84.3, 88.8], [71.5, 65.3, 74.7, 73.9, 75.7, 83.3, 80.5, 77.9, 82.39999999999999], [70.39999999999999, 65.0, 73.5, 72.2, 75.0, 79.10000000000001, 79.10000000000001, 73.2, 75.4, 87.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924802,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3_neither_s260924802_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140318_608b91c3_last.pt",
  "sha16": "9f48964f28a9c60a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.68,
  "J_closeout": 22.69,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   8.7,
   11.0,
   14.099999999999998,
   13.700000000000001,
   15.2,
   7.9,
   8.200000000000001,
   28.599999999999998,
   28.000000000000004,
   91.4
  ],
  "results_tail": "28571428572', '81.05', '80.13333333333333', '80.05'], 'fullaccs_mask_classes': [[81.10000000000001], [78.5, 90.5], [75.4, 86.2, 90.10000000000001], [74.1, 85.6, 87.4, 92.2], [73.2, 82.0, 84.39999999999999, 88.0, 86.3], [73.1, 82.19999999999999, 82.6, 85.7, 79.80000000000001, 88.1], [73.4, 81.69999999999999, 82.5, 83.6, 76.5, 81.69999999999999, 87.7], [71.7, 79.9, 81.89999999999999, 85.39999999999999, 75.9, 82.0, 81.0, 90.60000000000001], [71.1, 80.2, 81.5, 82.6, 74.2, 78.2, 79.7, 84.89999999999999, 88.8], [72.0, 80.2, 81.69999999999999, 82.0, 72.6, 75.2, 79.2, 82.0, 84.0, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924802,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3_level_s260924802_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140218_bd544d34_last.pt",
  "sha16": "ac13c14a08fb14ac",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.97,
  "J_closeout": 23.97,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.299999999999999,
   11.600000000000001,
   15.8,
   13.8,
   16.5,
   9.5,
   12.4,
   32.800000000000004,
   26.3,
   90.7
  ],
  "results_tail": ", 'fullaccs_mask_classes': [[81.2], [79.3, 92.2], [76.9, 87.2, 90.4], [75.2, 86.6, 87.2, 92.80000000000001], [70.19999999999999, 84.6, 84.39999999999999, 90.60000000000001, 86.2], [70.5, 81.89999999999999, 81.6, 88.4, 80.4, 90.10000000000001], [69.3, 80.10000000000001, 80.60000000000001, 87.6, 77.0, 82.39999999999999, 86.4], [65.7, 77.9, 78.2, 85.7, 76.3, 80.10000000000001, 83.39999999999999, 90.10000000000001], [65.60000000000001, 78.60000000000001, 80.10000000000001, 84.39999999999999, 74.2, 76.8, 80.60000000000001, 85.7, 89.1], [63.9, 78.0, 77.5, 83.1, 72.0, 74.6, 80.7, 83.7, 85.7, 91.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924802,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3_disp_s260924802_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140238_7e886c66_last.pt",
  "sha16": "3615bd4b03a6b8c7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.470000000000002,
  "J_closeout": 29.47,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.9,
   20.5,
   25.4,
   21.2,
   19.6,
   14.2,
   16.1,
   38.800000000000004,
   35.099999999999994,
   90.9
  ],
  "results_tail": "7142857143', '77.775', '76.95555555555556', '76.84'], 'fullaccs_mask_classes': [[81.89999999999999], [79.10000000000001, 91.9], [76.5, 86.4, 89.1], [72.8, 84.39999999999999, 85.39999999999999, 93.4], [71.3, 82.8, 80.5, 86.4, 87.5], [72.2, 81.10000000000001, 79.5, 85.39999999999999, 80.7, 89.2], [68.10000000000001, 78.5, 78.0, 80.10000000000001, 76.3, 82.89999999999999, 86.9], [66.8, 77.60000000000001, 76.6, 78.2, 72.5, 78.8, 80.80000000000001, 90.9], [67.60000000000001, 75.8, 75.5, 78.5, 71.1, 74.9, 76.8, 83.2, 89.2], [64.7, 75.6, 76.0, 78.10000000000001, 66.4, 73.8, 74.9, 82.3, 84.7, 91.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924802,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3_both_s260924802_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140258_b6df0725_last.pt",
  "sha16": "d63cdddac44a7ef2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.15,
  "J_closeout": 37.160000000000004,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   23.599999999999998,
   34.2,
   38.4,
   31.1,
   32.4,
   25.2,
   25.0,
   43.8,
   31.6,
   86.2
  ],
  "results_tail": "'79.96000000000001', '79.15', '78.01428571428572', '77.125', '76.06666666666666', '75.12'], 'fullaccs_mask_classes': [[81.5], [78.3, 91.5], [72.8, 86.1, 90.10000000000001], [70.0, 84.89999999999999, 85.7, 93.0], [66.5, 80.10000000000001, 80.7, 86.4, 86.1], [63.7, 78.60000000000001, 79.9, 85.5, 78.5, 88.7], [63.1, 78.4, 78.5, 82.89999999999999, 76.3, 80.60000000000001, 86.3], [61.9, 76.2, 76.9, 80.30000000000001, 74.4, 78.60000000000001, 78.5, 90.2], [60.9, 76.5, 75.3, 78.2, 73.6, 75.1, 75.5, 81.3, 88.2], [59.099999999999994, 72.5, 74.3, 75.5, 67.4, 72.5, 75.7, 80.0, 82.19999999999999, 92.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924803,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3_neither_s260924803_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160649_014fb551_last.pt",
  "sha16": "0e938b3bf7501eb9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.03,
  "J_closeout": 25.029999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.5,
   12.7,
   10.2,
   17.7,
   11.3,
   16.7,
   28.7,
   20.4,
   36.199999999999996,
   89.9
  ],
  "results_tail": " '82.5', '83.55', '81.17999999999999', '81.3', '81.64285714285714', '80.94999999999999', '80.19999999999999', '79.60999999999999'], 'fullaccs_mask_classes': [[83.7], [78.7, 85.0], [75.3, 80.4, 91.8], [75.2, 77.5, 86.9, 94.6], [73.8, 76.7, 84.2, 89.0, 82.19999999999999], [72.8, 75.4, 82.0, 87.6, 78.10000000000001, 91.9], [71.5, 76.0, 82.6, 87.1, 75.4, 85.5, 93.4], [71.39999999999999, 75.5, 81.2, 87.7, 71.7, 81.2, 88.1, 90.8], [70.19999999999999, 74.0, 80.30000000000001, 86.2, 71.5, 80.30000000000001, 84.1, 85.8, 89.4], [69.5, 72.1, 80.10000000000001, 85.2, 69.0, 79.2, 82.0, 83.7, 85.0, 90.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924803,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3_level_s260924803_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160729_1831b321_last.pt",
  "sha16": "7863e617de789d0d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.33,
  "J_closeout": 26.330000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.9,
   12.0,
   13.4,
   17.4,
   12.8,
   18.6,
   34.8,
   22.400000000000002,
   32.6,
   90.4
  ],
  "results_tail": "000001', '80.75', '81.94285714285715', '81.3375', '79.92222222222222', '79.9'], 'fullaccs_mask_classes': [[84.2], [77.4, 85.2], [72.5, 81.5, 89.60000000000001], [73.0, 78.60000000000001, 87.5, 94.5], [71.39999999999999, 75.8, 85.9, 88.5, 82.5], [69.0, 75.0, 84.1, 87.9, 78.3, 90.2], [70.1, 75.6, 83.0, 88.3, 76.2, 87.3, 93.10000000000001], [67.30000000000001, 74.6, 81.89999999999999, 87.7, 74.8, 83.0, 89.60000000000001, 91.8], [66.60000000000001, 71.6, 78.4, 86.6, 72.1, 82.5, 87.5, 85.3, 88.7], [64.7, 70.6, 77.7, 85.1, 71.39999999999999, 81.39999999999999, 85.8, 86.4, 84.3, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924803,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3_disp_s260924803_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160439_b15a03a0_last.pt",
  "sha16": "db4d7115966538f9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 31.580000000000002,
  "J_closeout": 31.570000000000004,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.1,
   18.6,
   19.8,
   27.0,
   20.1,
   22.8,
   38.7,
   28.599999999999998,
   42.3,
   89.8
  ],
  "results_tail": "00000000002'], 'fullaccs_mask_classes': [[83.6], [79.4, 84.39999999999999], [77.2, 79.9, 91.7], [73.6, 74.8, 85.8, 95.3], [73.4, 72.89999999999999, 82.0, 88.6, 82.89999999999999], [71.39999999999999, 71.7, 80.0, 86.0, 75.8, 89.5], [69.1, 71.2, 79.3, 84.7, 70.0, 85.39999999999999, 92.9], [69.69999999999999, 69.39999999999999, 76.6, 84.1, 69.39999999999999, 81.69999999999999, 88.6, 91.3], [68.60000000000001, 70.0, 75.1, 83.5, 68.10000000000001, 77.5, 84.5, 86.0, 88.3], [66.10000000000001, 66.2, 74.5, 81.10000000000001, 67.60000000000001, 76.9, 83.39999999999999, 82.1, 83.39999999999999, 90.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924803,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3_both_s260924803_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160529_2c82eacc_last.pt",
  "sha16": "f5cb6c2c70e7353f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.29,
  "J_closeout": 38.28,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.5,
   30.599999999999998,
   32.5,
   38.0,
   28.199999999999996,
   31.6,
   42.699999999999996,
   37.6,
   38.9,
   81.3
  ],
  "results_tail": "2222222222223', '75.4'], 'fullaccs_mask_classes': [[84.2], [76.8, 85.5], [72.89999999999999, 78.3, 91.9], [68.7, 74.0, 86.3, 94.6], [65.4, 72.5, 80.7, 89.60000000000001, 82.8], [61.1, 70.8, 79.5, 87.9, 73.5, 89.7], [59.699999999999996, 70.89999999999999, 79.3, 85.39999999999999, 71.39999999999999, 83.5, 93.7], [55.2, 66.4, 77.4, 85.39999999999999, 69.39999999999999, 79.9, 87.2, 89.7], [53.900000000000006, 65.60000000000001, 73.7, 84.3, 67.60000000000001, 78.0, 83.3, 82.3, 88.3], [58.199999999999996, 62.5, 73.5, 83.39999999999999, 65.7, 75.9, 80.80000000000001, 80.4, 83.0, 90.60000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924804,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3_neither_s260924804_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160829_59c74dc2_last.pt",
  "sha16": "3a027834c18944f1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.990000000000002,
  "J_closeout": 23.990000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.600000000000001,
   4.6,
   7.8,
   11.4,
   8.4,
   15.4,
   21.7,
   25.6,
   40.8,
   92.60000000000001
  ],
  "results_tail": "66', '80.91428571428571', '81.3125', '81.18888888888888', '80.97999999999999'], 'fullaccs_mask_classes': [[89.60000000000001], [85.6, 85.39999999999999], [84.6, 81.6, 89.8], [83.7, 79.4, 84.6, 89.5], [82.39999999999999, 78.7, 81.5, 83.6, 88.8], [82.39999999999999, 75.3, 80.2, 80.60000000000001, 80.4, 87.8], [81.39999999999999, 77.3, 78.8, 78.2, 78.8, 83.3, 88.6], [82.1, 76.3, 79.0, 78.2, 77.2, 80.7, 84.1, 92.9], [80.7, 76.1, 79.4, 77.8, 77.60000000000001, 78.2, 81.69999999999999, 89.8, 89.4], [79.9, 76.4, 78.60000000000001, 77.60000000000001, 75.7, 75.9, 79.5, 87.4, 86.0, 92.80000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924804,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3_level_s260924804_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160859_8d031746_last.pt",
  "sha16": "56d49863e42a9ff2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.6,
  "J_closeout": 26.6,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.4,
   5.4,
   10.6,
   12.9,
   10.8,
   17.2,
   26.0,
   30.5,
   46.6,
   92.60000000000001
  ],
  "results_tail": ".05555555555557', '80.17'], 'fullaccs_mask_classes': [[88.8], [84.2, 84.0], [83.89999999999999, 81.39999999999999, 90.3], [81.3, 79.7, 86.1, 90.10000000000001], [79.4, 75.1, 83.8, 85.39999999999999, 88.6], [78.7, 74.4, 83.0, 82.8, 81.8, 88.7], [76.9, 71.3, 81.10000000000001, 80.2, 82.19999999999999, 84.39999999999999, 88.7], [76.4, 69.39999999999999, 81.89999999999999, 79.0, 79.9, 83.89999999999999, 85.2, 93.60000000000001], [75.5, 68.30000000000001, 79.7, 77.3, 78.10000000000001, 79.60000000000001, 83.5, 88.4, 90.10000000000001], [73.4, 67.0, 79.4, 78.7, 76.1, 78.0, 81.8, 87.3, 86.8, 93.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924804,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3_disp_s260924804_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160929_92146ee1_last.pt",
  "sha16": "c8bfdc6f1ca3e6cf",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.630000000000003,
  "J_closeout": 29.620000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   17.4,
   8.200000000000001,
   16.6,
   16.0,
   14.499999999999998,
   22.8,
   26.0,
   32.5,
   50.4,
   91.9
  ],
  "results_tail": "ask_classes': [[90.5], [86.0, 84.8], [84.0, 78.5, 90.8], [82.69999999999999, 77.9, 83.3, 89.8], [81.39999999999999, 72.7, 81.2, 82.3, 88.2], [79.9, 69.6, 78.3, 76.7, 82.0, 89.5], [77.8, 71.39999999999999, 77.3, 76.0, 77.10000000000001, 84.89999999999999, 88.7], [77.60000000000001, 69.89999999999999, 75.7, 70.1, 76.7, 82.19999999999999, 84.89999999999999, 93.60000000000001], [76.1, 67.60000000000001, 73.4, 67.80000000000001, 73.1, 78.7, 80.30000000000001, 88.9, 89.5], [76.2, 67.30000000000001, 72.8, 70.8, 71.8, 76.6, 80.30000000000001, 84.89999999999999, 85.39999999999999, 93.10000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924804,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3_both_s260924804_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160759_6eb46182_last.pt",
  "sha16": "83d1f9944d7fdc84",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.95,
  "J_closeout": 37.95,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.0,
   21.9,
   31.5,
   27.200000000000003,
   25.0,
   35.6,
   37.4,
   36.7,
   48.1,
   84.1
  ],
  "results_tail": "78.33333333333333', '76.75714285714287', '76.38750000000002', '74.96666666666667', '75.00999999999999'], 'fullaccs_mask_classes': [[89.4], [83.8, 84.6], [81.3, 79.4, 90.7], [77.2, 75.7, 85.39999999999999, 89.9], [76.1, 69.89999999999999, 82.0, 83.0, 87.4], [71.7, 69.39999999999999, 80.10000000000001, 78.3, 80.2, 90.3], [70.8, 65.4, 78.3, 74.8, 75.9, 83.39999999999999, 88.7], [70.7, 61.1, 77.10000000000001, 72.0, 74.2, 78.2, 84.1, 93.7], [66.2, 60.6, 75.6, 70.19999999999999, 71.2, 75.3, 78.8, 88.0, 88.8], [67.4, 58.699999999999996, 72.2, 69.6, 69.5, 76.5, 77.8, 84.3, 81.8, 92.30000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924805,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3_neither_s260924805_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140057_2af5d5af_last.pt",
  "sha16": "eacbd24855086325",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.0,
  "J_closeout": 22.0,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.5,
   7.3,
   9.2,
   13.3,
   16.2,
   9.700000000000001,
   14.399999999999999,
   30.2,
   24.2,
   88.0
  ],
  "results_tail": "82.96666666666665', '83.44285714285715', '83.1', '81.64444444444445', '80.78'], 'fullaccs_mask_classes': [[87.1], [83.0, 88.2], [81.39999999999999, 83.5, 90.3], [81.69999999999999, 84.1, 87.6, 93.60000000000001], [79.60000000000001, 82.5, 84.39999999999999, 88.7, 92.10000000000001], [78.3, 79.5, 80.7, 87.7, 86.2, 85.39999999999999], [78.3, 79.7, 81.6, 86.5, 85.3, 80.2, 92.5], [75.9, 77.7, 81.0, 84.8, 82.19999999999999, 77.7, 90.10000000000001, 95.39999999999999], [75.3, 78.2, 79.2, 83.1, 82.3, 75.0, 85.2, 91.5, 85.0], [74.6, 77.5, 78.0, 81.8, 80.7, 73.8, 84.8, 90.60000000000001, 77.7, 88.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924805,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3_level_s260924805_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140117_371bc676_last.pt",
  "sha16": "58d6215ccd51d49d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.02,
  "J_closeout": 24.02,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.7,
   11.200000000000001,
   10.0,
   15.4,
   18.3,
   12.9,
   19.0,
   32.7,
   23.9,
   88.1
  ],
  "results_tail": ", '85.8', '83.58333333333333', '83.11428571428571', '83.125', '82.13333333333334', '81.24'], 'fullaccs_mask_classes': [[87.7], [83.5, 87.6], [81.2, 83.3, 90.10000000000001], [79.3, 83.7, 86.1, 93.5], [78.5, 82.69999999999999, 85.39999999999999, 89.3, 93.10000000000001], [77.5, 79.3, 82.3, 88.9, 88.8, 84.7], [74.9, 79.4, 80.7, 87.9, 87.5, 79.10000000000001, 92.30000000000001], [74.6, 77.0, 78.3, 86.2, 86.1, 77.5, 89.60000000000001, 95.7], [72.2, 77.60000000000001, 78.10000000000001, 88.2, 84.7, 73.6, 86.8, 92.2, 85.8], [71.7, 75.4, 77.7, 86.2, 84.7, 71.3, 86.0, 90.60000000000001, 80.0, 88.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924805,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3_disp_s260924805_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140137_ebf3e1a5_last.pt",
  "sha16": "20011a3d558b5ecb",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.41,
  "J_closeout": 26.410000000000004,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.3,
   13.5,
   14.499999999999998,
   17.299999999999997,
   21.6,
   13.900000000000002,
   17.9,
   38.7,
   28.299999999999997,
   87.1
  ],
  "results_tail": "es': ['87.9', '86.3', '84.76666666666667', '84.775', '83.28', '81.13333333333333', '80.64285714285714', '80.0625', '78.4888888888889', '77.47'], 'fullaccs_mask_classes': [[87.9], [83.5, 89.1], [82.39999999999999, 81.5, 90.4], [79.4, 80.0, 85.39999999999999, 94.3], [78.0, 78.7, 80.2, 87.5, 92.0], [75.8, 74.4, 77.0, 87.0, 87.7, 84.89999999999999], [76.5, 73.6, 77.3, 83.0, 83.3, 77.9, 92.9], [74.9, 74.2, 74.5, 78.0, 79.2, 75.6, 88.5, 95.6], [73.8, 73.0, 71.39999999999999, 78.10000000000001, 76.5, 72.0, 84.5, 91.60000000000001, 85.5], [74.4, 71.8, 70.1, 77.9, 74.5, 67.4, 80.4, 89.8, 80.0, 88.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924805,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3_both_s260924805_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140157_5fb54d08_last.pt",
  "sha16": "211d551cf550ac16",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.78,
  "J_closeout": 36.760000000000005,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   26.0,
   32.5,
   25.8,
   32.5,
   32.1,
   29.799999999999997,
   33.1,
   51.800000000000004,
   23.599999999999998,
   80.60000000000001
  ],
  "results_tail": ", '82.7', '80.14999999999999', '79.88571428571429', '78.825', '77.58888888888889', '76.76'], 'fullaccs_mask_classes': [[88.5], [82.5, 88.9], [79.3, 83.1, 91.0], [75.4, 81.89999999999999, 85.8, 94.1], [72.39999999999999, 79.0, 80.7, 89.5, 91.9], [70.5, 74.4, 78.10000000000001, 86.4, 87.0, 84.5], [68.7, 74.8, 77.2, 85.8, 83.6, 77.5, 91.60000000000001], [65.4, 72.6, 72.3, 82.19999999999999, 81.39999999999999, 75.1, 85.7, 95.89999999999999], [63.2, 73.4, 73.1, 81.6, 79.10000000000001, 70.1, 82.3, 91.7, 83.8], [63.3, 71.8, 71.2, 80.80000000000001, 77.8, 69.69999999999999, 80.5, 90.5, 75.7, 86.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924806,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3_neither_s260924806_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140317_e5f72bf3_last.pt",
  "sha16": "d91b0a32869386da",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.13,
  "J_closeout": 22.130000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.5,
   13.100000000000001,
   8.7,
   9.2,
   10.100000000000001,
   10.100000000000001,
   18.099999999999998,
   18.3,
   36.9,
   89.3
  ],
  "results_tail": "46666666666665', '81.8', '80.3375', '80.33333333333333', '80.03'], 'fullaccs_mask_classes': [[88.4], [84.6, 84.5], [83.7, 80.7, 89.2], [81.5, 80.5, 86.4, 87.4], [79.9, 80.60000000000001, 83.2, 82.89999999999999, 88.6], [78.7, 79.80000000000001, 82.1, 80.4, 82.89999999999999, 90.9], [77.5, 78.0, 79.80000000000001, 79.80000000000001, 80.7, 85.3, 91.5], [78.10000000000001, 75.4, 78.0, 79.60000000000001, 77.5, 81.69999999999999, 85.5, 86.9], [78.2, 75.2, 77.5, 77.5, 76.1, 79.4, 84.1, 82.89999999999999, 92.10000000000001], [78.3, 72.8, 78.3, 75.9, 76.9, 80.0, 83.5, 78.10000000000001, 87.0, 89.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924806,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3_level_s260924806_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140217_9cf911b0_last.pt",
  "sha16": "9713ffb066dc3c43",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.75,
  "J_closeout": 23.75,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.1,
   11.1,
   9.700000000000001,
   8.4,
   10.100000000000001,
   14.499999999999998,
   23.9,
   21.099999999999998,
   41.3,
   89.3
  ],
  "results_tail": "6666', '81.32857142857142', '80.65', '80.63333333333334', '80.10999999999999'], 'fullaccs_mask_classes': [[88.9], [84.39999999999999, 84.3], [81.5, 81.0, 89.7], [80.7, 78.0, 86.8, 87.9], [78.9, 75.2, 85.1, 84.0, 89.2], [78.4, 74.4, 81.5, 81.39999999999999, 83.1, 90.9], [76.3, 71.39999999999999, 82.3, 79.80000000000001, 83.2, 85.3, 91.0], [75.9, 70.7, 77.9, 80.60000000000001, 79.4, 84.7, 88.3, 87.7], [74.3, 71.2, 78.60000000000001, 76.8, 78.10000000000001, 82.69999999999999, 87.6, 82.39999999999999, 94.0], [72.5, 66.3, 78.9, 75.2, 78.10000000000001, 81.39999999999999, 85.8, 82.6, 90.5, 89.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924806,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3_disp_s260924806_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140237_b61358f7_last.pt",
  "sha16": "3da5b8d2b3df6ad2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 28.62,
  "J_closeout": 28.619999999999997,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.0,
   20.4,
   15.1,
   15.0,
   16.0,
   18.9,
   29.5,
   25.3,
   47.0,
   88.0
  ],
  "results_tail": "999999998', '80.7', '80.61428571428573', '78.44999999999999', '77.9', '77.03'], 'fullaccs_mask_classes': [[88.6], [83.7, 84.89999999999999], [82.89999999999999, 81.5, 90.0], [81.39999999999999, 78.0, 85.7, 89.1], [78.3, 76.1, 81.89999999999999, 83.2, 88.6], [77.3, 75.5, 80.4, 78.5, 81.5, 91.0], [78.0, 75.2, 77.8, 76.8, 77.60000000000001, 86.8, 92.10000000000001], [75.0, 72.1, 74.6, 74.1, 74.7, 81.5, 87.9, 87.7], [71.3, 70.39999999999999, 72.2, 73.9, 73.2, 80.5, 84.39999999999999, 82.1, 93.10000000000001], [72.39999999999999, 70.6, 72.1, 72.8, 69.6, 77.60000000000001, 79.9, 79.0, 87.4, 88.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924806,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3_both_s260924806_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-140257_d66c532b_last.pt",
  "sha16": "e604637a9e35dd75",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.38,
  "J_closeout": 37.4,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   23.9,
   31.2,
   31.5,
   27.3,
   31.0,
   29.4,
   41.6,
   28.7,
   50.7,
   78.5
  ],
  "results_tail": "333333', '82.52499999999999', '80.14', '78.71666666666667', '78.55714285714285', '76.5', '75.72222222222223', '75.46000000000001'], 'fullaccs_mask_classes': [[89.3], [83.0, 85.5], [82.0, 81.8, 90.4], [75.8, 79.3, 86.8, 88.2], [72.6, 74.5, 83.2, 82.19999999999999, 88.2], [70.5, 72.3, 80.2, 79.60000000000001, 80.0, 89.7], [71.39999999999999, 69.3, 77.3, 79.5, 78.5, 82.0, 91.9], [67.7, 67.2, 75.6, 77.0, 75.1, 78.3, 85.0, 86.1], [65.2, 65.60000000000001, 73.4, 75.6, 73.4, 75.6, 81.89999999999999, 78.3, 92.5], [63.1, 65.10000000000001, 75.9, 73.6, 69.69999999999999, 75.8, 81.5, 75.0, 87.4, 87.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924807,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3_neither_s260924807_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160848_c039b01f_last.pt",
  "sha16": "b406e8295fb5e618",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.49,
  "J_closeout": 23.490000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   1.9,
   5.2,
   8.1,
   17.7,
   13.200000000000001,
   23.9,
   19.6,
   26.700000000000003,
   31.2,
   87.4
  ],
  "results_tail": "8.95', '80.31428571428572', '80.25', '79.28888888888888', '78.91999999999999'], 'fullaccs_mask_classes': [[78.5], [73.8, 87.5], [71.1, 82.39999999999999, 89.1], [67.10000000000001, 79.80000000000001, 84.6, 92.30000000000001], [68.4, 76.7, 81.39999999999999, 84.0, 85.6], [66.3, 74.8, 80.2, 82.69999999999999, 79.0, 90.7], [67.0, 74.1, 79.3, 81.6, 76.8, 89.4, 94.0], [67.0, 72.5, 80.60000000000001, 80.4, 74.6, 85.1, 89.2, 92.60000000000001], [64.9, 71.8, 77.4, 78.8, 74.0, 84.0, 88.5, 85.9, 88.3], [67.80000000000001, 71.39999999999999, 77.10000000000001, 75.8, 73.2, 82.5, 85.9, 84.6, 82.6, 88.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924807,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3_level_s260924807_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160918_fa482e38_last.pt",
  "sha16": "648dc24969a09a74",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.93,
  "J_closeout": 24.93,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   3.2,
   5.6000000000000005,
   9.0,
   19.0,
   12.7,
   25.5,
   27.6,
   27.700000000000003,
   31.5,
   87.5
  ],
  "results_tail": " '79.5', '79.83333333333333', '80.675', '78.42', '77.86666666666667', '78.75714285714287', '78.9375', '77.63333333333333', '77.2'], 'fullaccs_mask_classes': [[78.5], [72.3, 86.7], [69.3, 81.89999999999999, 88.3], [66.5, 79.0, 85.5, 91.7], [64.1, 74.0, 82.5, 87.0, 84.5], [62.2, 68.89999999999999, 79.2, 84.8, 80.7, 91.4], [61.7, 68.10000000000001, 76.2, 84.3, 77.9, 89.7, 93.4], [61.9, 64.7, 74.3, 83.1, 77.10000000000001, 87.7, 90.0, 92.7], [57.99999999999999, 62.4, 73.3, 80.9, 75.6, 86.5, 88.2, 84.89999999999999, 88.9], [57.9, 61.5, 74.4, 80.0, 74.8, 83.89999999999999, 85.5, 82.5, 83.2, 88.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924807,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3_disp_s260924807_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160708_5ba34ec9_last.pt",
  "sha16": "dcf64fb55d2ce16f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.9,
  "J_closeout": 29.9,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   3.9,
   12.2,
   15.5,
   25.6,
   17.2,
   30.0,
   33.800000000000004,
   39.4,
   34.2,
   87.2
  ],
  "results_tail": "667', '80.94999999999999', '77.97999999999999', '77.85000000000001', '78.57142857142857', '77.7625', '77.02222222222223', '76.8'], 'fullaccs_mask_classes': [[78.7], [73.9, 88.5], [72.3, 83.6, 89.4], [68.0, 79.2, 85.39999999999999, 91.2], [65.3, 74.3, 80.4, 84.0, 85.9], [66.10000000000001, 72.8, 75.2, 83.39999999999999, 79.60000000000001, 90.0], [63.4, 72.2, 77.5, 79.2, 76.8, 86.2, 94.69999999999999], [62.9, 70.6, 74.6, 77.0, 71.8, 83.8, 89.2, 92.2], [60.099999999999994, 70.5, 72.39999999999999, 76.1, 71.7, 80.9, 86.4, 86.5, 88.6], [60.8, 71.2, 73.4, 74.3, 71.8, 77.5, 84.2, 84.3, 82.6, 87.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924807,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3_both_s260924807_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160748_e159174a_last.pt",
  "sha16": "7d7d5ae6dfbcea11",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.980000000000004,
  "J_closeout": 35.98,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.5,
   17.4,
   27.1,
   35.0,
   26.8,
   40.699999999999996,
   31.3,
   44.3,
   48.8,
   79.9
  ],
  "results_tail": "7', '72.66'], 'fullaccs_mask_classes': [[79.60000000000001], [72.89999999999999, 86.5], [67.30000000000001, 79.60000000000001, 88.5], [62.5, 74.1, 83.8, 90.8], [57.3, 71.89999999999999, 79.5, 83.7, 84.8], [56.89999999999999, 71.39999999999999, 76.5, 81.69999999999999, 77.4, 89.9], [56.39999999999999, 68.8, 75.2, 79.2, 74.0, 85.6, 92.30000000000001], [53.0, 64.3, 72.8, 79.3, 73.5, 81.69999999999999, 87.1, 91.0], [48.8, 60.699999999999996, 73.5, 76.7, 70.19999999999999, 80.7, 84.6, 84.0, 88.2], [45.6, 59.0, 71.7, 72.3, 68.10000000000001, 77.60000000000001, 82.5, 80.60000000000001, 81.8, 87.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924808,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3_neither_s260924808_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-161008_da44337e_last.pt",
  "sha16": "6c243829820f29b8",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.55,
  "J_closeout": 21.55,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.1,
   7.9,
   10.8,
   9.5,
   14.000000000000002,
   8.7,
   13.200000000000001,
   20.9,
   34.599999999999994,
   87.8
  ],
  "results_tail": "999', '83.69999999999999', '84.16', '83.21666666666665', '83.3', '83.4875', '82.3', '81.02000000000001'], 'fullaccs_mask_classes': [[82.5], [79.7, 89.0], [76.7, 84.7, 90.3], [74.3, 83.6, 87.1, 89.8], [74.2, 83.2, 85.8, 85.6, 92.0], [71.39999999999999, 82.3, 85.3, 83.89999999999999, 88.0, 88.4], [72.89999999999999, 79.9, 85.5, 82.5, 86.7, 83.2, 92.4], [71.89999999999999, 81.2, 84.0, 82.1, 85.1, 81.3, 87.4, 94.89999999999999], [74.4, 77.8, 83.39999999999999, 80.2, 83.7, 79.7, 82.5, 91.10000000000001, 87.9], [73.0, 76.4, 81.5, 78.4, 83.2, 78.0, 81.10000000000001, 89.0, 81.39999999999999, 88.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924808,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3_level_s260924808_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-161038_d01e80b8_last.pt",
  "sha16": "0c585828bfe0cc30",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.01,
  "J_closeout": 24.0,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   10.299999999999999,
   9.4,
   12.2,
   12.3,
   17.299999999999997,
   10.4,
   18.3,
   25.7,
   37.6,
   86.6
  ],
  "results_tail": "5', '83.4', '81.94999999999999', '82.01428571428572', '83.01249999999999', '81.32222222222224', '80.47'], 'fullaccs_mask_classes': [[83.2], [77.60000000000001, 89.4], [75.7, 85.5, 90.4], [71.89999999999999, 82.1, 87.3, 89.8], [72.3, 81.39999999999999, 86.9, 85.1, 91.3], [69.1, 79.4, 83.8, 82.89999999999999, 88.1, 88.4], [68.4, 76.0, 82.69999999999999, 82.1, 86.5, 84.7, 93.7], [68.0, 76.9, 82.69999999999999, 81.6, 86.7, 83.0, 89.3, 95.89999999999999], [66.10000000000001, 73.1, 81.3, 80.2, 84.8, 79.80000000000001, 86.7, 92.9, 87.0], [66.4, 70.5, 79.7, 79.3, 83.2, 78.0, 84.0, 92.7, 83.8, 87.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924808,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3_disp_s260924808_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-161058_f858bd54_last.pt",
  "sha16": "ff4c482f716b45e9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.919999999999998,
  "J_closeout": 26.919999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.200000000000001,
   14.099999999999998,
   16.0,
   18.6,
   22.1,
   12.6,
   21.8,
   25.2,
   40.8,
   86.8
  ],
  "results_tail": "0000001', '81.1', '80.64285714285714', '80.025', '79.26666666666668', '77.66'], 'fullaccs_mask_classes': [[84.6], [79.5, 89.4], [77.4, 83.5, 90.4], [74.2, 78.9, 84.5, 88.6], [74.7, 77.60000000000001, 80.5, 83.5, 91.60000000000001], [73.2, 76.2, 78.8, 82.6, 86.6, 89.2], [70.0, 73.6, 78.9, 79.80000000000001, 85.3, 83.5, 93.4], [67.4, 73.6, 77.7, 77.7, 81.69999999999999, 79.80000000000001, 86.4, 95.89999999999999], [69.6, 70.5, 77.3, 78.2, 80.4, 76.2, 81.39999999999999, 91.60000000000001, 88.2], [69.69999999999999, 69.69999999999999, 77.0, 73.2, 79.10000000000001, 72.3, 78.9, 87.9, 81.3, 87.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924808,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3_both_s260924808_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260924-160938_1cd034d7_last.pt",
  "sha16": "2d86ad6f12a68550",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.059999999999995,
  "J_closeout": 37.05,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.6,
   26.400000000000002,
   34.699999999999996,
   38.7,
   38.3,
   26.0,
   30.3,
   35.0,
   41.3,
   78.3
  ],
  "results_tail": "00000001', '82.83333333333333', '81.4', '80.63999999999999', '80.28333333333335', '79.37142857142858', '79.4625', '77.97777777777779', '76.72'], 'fullaccs_mask_classes': [[83.3], [79.7, 89.4], [72.8, 84.6, 91.10000000000001], [70.8, 79.3, 85.7, 89.8], [70.1, 74.9, 82.69999999999999, 84.1, 91.4], [66.3, 73.3, 82.0, 83.5, 88.7, 87.9], [63.6, 69.39999999999999, 79.60000000000001, 80.2, 87.3, 83.0, 92.5], [62.2, 67.9, 79.0, 77.9, 83.89999999999999, 82.6, 86.6, 95.6], [61.4, 64.7, 79.2, 78.10000000000001, 82.5, 76.3, 81.3, 90.2, 88.1], [61.6, 62.9, 76.7, 76.4, 82.3, 75.2, 79.0, 88.0, 78.5, 86.6]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 }
]

==> anc/supplementary_material/data/v9/E3/MANIFEST_E3R32.json <==
[
 {
  "seed": 260924821,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32_neither_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-021250_d0a2d78c_last.pt",
  "sha16": "cf8eb5298c074ac8",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.3,
  "J_closeout": 16.31,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   4.9,
   5.0,
   6.5,
   3.3000000000000003,
   4.3,
   17.0,
   4.9,
   9.8,
   22.7,
   84.6
  ],
  "results_tail": "1.58333333333333', '70.37142857142858', '68.6', '68.52222222222221', '67.06000000000002'], 'fullaccs_mask_classes': [[73.9], [67.10000000000001, 78.9], [62.6, 67.9, 85.0], [64.0, 65.60000000000001, 73.3, 84.5], [63.2, 61.9, 70.39999999999999, 76.0, 80.4], [63.7, 62.7, 72.0, 74.0, 69.0, 88.1], [61.1, 61.7, 72.3, 68.2, 63.9, 80.30000000000001, 85.1], [64.2, 62.8, 68.0, 66.5, 57.699999999999996, 75.1, 74.8, 79.7], [61.9, 63.3, 68.10000000000001, 66.8, 57.99999999999999, 72.3, 72.0, 70.5, 83.8], [60.0, 60.4, 65.8, 64.60000000000001, 54.800000000000004, 70.6, 68.89999999999999, 65.4, 75.4, 84.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924821,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32_level_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-021310_da875f4e_last.pt",
  "sha16": "9bd8dadda6d226da",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.189999999999998,
  "J_closeout": 16.2,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   8.3,
   7.199999999999999,
   8.799999999999999,
   5.0,
   4.7,
   13.100000000000001,
   5.7,
   9.9,
   14.899999999999999,
   84.3
  ],
  "results_tail": "73.26666666666667', '73.8', '70.7', '71.05', '70.1', '69.46249999999999', '67.86666666666666', '67.89'], 'fullaccs_mask_classes': [[74.9], [68.2, 78.7], [64.4, 69.3, 86.1], [65.8, 64.60000000000001, 80.10000000000001, 84.7], [59.8, 62.1, 76.9, 75.1, 79.60000000000001], [63.9, 60.5, 75.3, 71.89999999999999, 67.4, 87.3], [61.6, 58.5, 72.8, 70.8, 65.2, 77.60000000000001, 84.2], [59.4, 58.9, 74.7, 71.89999999999999, 62.8, 74.3, 73.8, 79.9], [61.1, 58.4, 73.0, 70.1, 56.99999999999999, 73.1, 66.9, 67.4, 83.8], [61.0, 56.99999999999999, 72.0, 69.1, 54.800000000000004, 71.1, 66.8, 64.7, 76.9, 85.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924821,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32_disp_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-021330_bb6a9375_last.pt",
  "sha16": "44fafe61d8509598",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.46,
  "J_closeout": 17.46,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.2,
   9.3,
   9.6,
   9.0,
   6.9,
   16.900000000000002,
   7.5,
   6.6000000000000005,
   18.8,
   83.8
  ],
  "results_tail": "444444444', '64.07000000000001'], 'fullaccs_mask_classes': [[75.3], [69.3, 79.2], [64.8, 68.2, 86.2], [64.8, 65.2, 71.2, 84.5], [61.3, 60.3, 68.5, 72.2, 78.4], [62.4, 59.699999999999996, 66.4, 67.7, 68.5, 87.0], [63.2, 62.0, 62.9, 63.3, 60.699999999999996, 74.7, 84.5], [61.7, 57.599999999999994, 61.5, 63.9, 58.199999999999996, 72.0, 71.3, 80.30000000000001], [61.7, 59.4, 63.6, 62.3, 56.599999999999994, 67.30000000000001, 65.8, 68.30000000000001, 84.89999999999999], [60.199999999999996, 54.800000000000004, 60.8, 56.99999999999999, 56.39999999999999, 67.30000000000001, 64.8, 61.7, 73.0, 84.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924821,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32_both_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-021350_445f119f_last.pt",
  "sha16": "bcc67ee92a9cb800",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.47,
  "J_closeout": 23.46,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.0,
   18.4,
   17.5,
   18.3,
   17.4,
   25.4,
   16.8,
   10.9,
   24.3,
   76.7
  ],
  "results_tail": "0001', '63.07777777777777', '62.519999999999996'], 'fullaccs_mask_classes': [[75.3], [64.2, 79.7], [60.099999999999994, 69.1, 84.7], [58.8, 65.5, 75.5, 82.1], [57.099999999999994, 62.2, 71.2, 73.4, 77.10000000000001], [51.9, 61.4, 68.2, 68.89999999999999, 64.1, 86.2], [50.0, 59.9, 68.60000000000001, 64.60000000000001, 57.8, 76.4, 83.2], [49.8, 57.99999999999999, 66.4, 65.9, 56.2, 72.89999999999999, 70.7, 78.9], [48.6, 54.7, 64.7, 61.4, 57.599999999999994, 66.4, 66.8, 65.7, 81.8], [43.7, 55.00000000000001, 62.8, 62.4, 56.49999999999999, 66.60000000000001, 63.7, 60.8, 69.39999999999999, 84.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924822,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32_neither_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-021510_4701da3d_last.pt",
  "sha16": "4ac34d5f076282e4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.02,
  "J_closeout": 18.03,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   6.9,
   6.6000000000000005,
   6.7,
   5.800000000000001,
   9.8,
   20.200000000000003,
   16.3,
   14.299999999999999,
   13.900000000000002,
   79.7
  ],
  "results_tail": " '70.675', '70.64', '71.2', '71.94285714285715', '72.1625', '69.04444444444444', '69.27000000000001'], 'fullaccs_mask_classes': [[82.89999999999999], [77.9, 77.2], [75.3, 64.2, 80.7], [72.7, 62.4, 69.1, 78.5], [73.9, 57.8, 67.4, 68.89999999999999, 85.2], [71.6, 62.4, 65.5, 64.5, 76.9, 86.3], [70.6, 59.5, 64.7, 64.60000000000001, 75.7, 79.10000000000001, 89.4], [74.7, 55.900000000000006, 61.1, 65.8, 74.5, 75.8, 81.8, 87.7], [71.7, 54.900000000000006, 64.1, 61.6, 69.39999999999999, 73.2, 72.0, 75.6, 78.9], [72.7, 57.199999999999996, 63.2, 63.7, 70.39999999999999, 74.7, 71.6, 72.7, 66.3, 80.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924822,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32_level_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-021410_3fc20384_last.pt",
  "sha16": "b7652cb502d839a4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.84,
  "J_closeout": 18.84,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.199999999999999,
   7.9,
   5.6000000000000005,
   9.4,
   13.3,
   20.8,
   20.200000000000003,
   13.5,
   9.6,
   80.9
  ],
  "results_tail": "52222222222221', '69.9'], 'fullaccs_mask_classes': [[82.19999999999999], [73.8, 77.0], [73.6, 64.7, 80.80000000000001], [70.7, 57.8, 69.89999999999999, 79.80000000000001], [71.2, 62.1, 69.6, 71.5, 85.9], [69.6, 63.9, 63.3, 70.19999999999999, 81.10000000000001, 86.5], [66.9, 59.9, 65.0, 67.60000000000001, 79.80000000000001, 80.7, 89.5], [67.5, 57.3, 64.9, 66.60000000000001, 76.8, 77.5, 82.1, 86.7], [67.5, 57.199999999999996, 62.3, 62.9, 75.4, 75.3, 77.4, 77.10000000000001, 79.60000000000001], [68.30000000000001, 58.9, 60.199999999999996, 63.3, 74.9, 75.7, 75.2, 72.6, 67.2, 82.69999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924822,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32_disp_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-021430_b7767474_last.pt",
  "sha16": "58a21af4adb95f0d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.75,
  "J_closeout": 22.75,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.9,
   11.4,
   9.5,
   14.000000000000002,
   17.8,
   22.0,
   25.6,
   17.9,
   14.799999999999999,
   78.60000000000001
  ],
  "results_tail": "999', '65.2', '64.35'], 'fullaccs_mask_classes': [[81.0], [77.4, 77.10000000000001], [74.2, 63.2, 79.9], [72.3, 56.00000000000001, 66.9, 79.10000000000001], [70.5, 57.9, 62.4, 70.7, 86.0], [69.8, 56.8, 62.0, 65.2, 77.5, 84.7], [68.60000000000001, 52.900000000000006, 61.7, 62.1, 74.2, 73.4, 88.9], [70.6, 52.6, 58.699999999999996, 59.9, 67.10000000000001, 72.1, 77.8, 85.9], [69.19999999999999, 50.0, 57.099999999999994, 56.99999999999999, 65.10000000000001, 64.9, 71.0, 73.3, 79.2], [70.3, 48.4, 57.599999999999994, 56.49999999999999, 65.4, 64.7, 70.39999999999999, 65.2, 63.9, 81.10000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924822,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32_both_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-021450_191f4400_last.pt",
  "sha16": "ebd5612f3718777a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.590000000000003,
  "J_closeout": 25.580000000000002,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   23.400000000000002,
   18.2,
   21.0,
   26.3,
   25.4,
   24.2,
   19.7,
   14.499999999999998,
   11.5,
   71.7
  ],
  "results_tail": "620000000000005'], 'fullaccs_mask_classes': [[82.6], [73.2, 78.2], [72.0, 62.1, 80.0], [69.5, 57.199999999999996, 69.0, 79.10000000000001], [66.2, 58.199999999999996, 66.8, 68.8, 85.39999999999999], [64.4, 59.8, 67.30000000000001, 64.4, 75.5, 85.8], [60.5, 51.300000000000004, 63.4, 63.9, 73.7, 77.10000000000001, 88.6], [58.699999999999996, 49.9, 61.1, 58.699999999999996, 71.8, 72.5, 77.3, 87.2], [54.50000000000001, 48.3, 59.099999999999994, 57.8, 68.30000000000001, 68.5, 70.8, 73.4, 75.6], [54.400000000000006, 49.9, 57.099999999999994, 60.6, 68.0, 69.8, 69.5, 67.2, 59.199999999999996, 80.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924823,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32_neither_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-040731_4eb8897c_last.pt",
  "sha16": "0ff690d1634123ad",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.48,
  "J_closeout": 16.46,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   6.1,
   6.7,
   5.4,
   9.3,
   2.1,
   7.000000000000001,
   8.6,
   18.8,
   22.2,
   78.60000000000001
  ],
  "results_tail": "57142857142', '70.4375', '70.1111111111111', '69.01000000000002'], 'fullaccs_mask_classes': [[81.10000000000001], [74.8, 82.89999999999999], [72.7, 71.2, 82.1], [72.89999999999999, 69.3, 74.5, 81.69999999999999], [71.1, 68.5, 71.1, 69.19999999999999, 76.9], [70.39999999999999, 66.7, 69.39999999999999, 63.5, 66.60000000000001, 85.2], [69.5, 68.8, 71.7, 63.4, 63.0, 74.8, 86.0], [67.7, 67.30000000000001, 70.7, 62.2, 60.3, 71.2, 76.8, 87.3], [69.19999999999999, 64.8, 70.39999999999999, 63.5, 63.9, 65.2, 69.6, 77.10000000000001, 87.3], [66.8, 66.2, 70.0, 62.6, 62.9, 64.8, 67.2, 73.9, 76.5, 79.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924823,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32_level_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-040801_aab33169_last.pt",
  "sha16": "0f0c693d6c6a2059",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.16,
  "J_closeout": 17.160000000000004,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.9,
   10.4,
   8.3,
   8.6,
   4.3999999999999995,
   9.0,
   11.5,
   15.6,
   20.200000000000003,
   74.7
  ],
  "results_tail": "81666666666666', '70.67142857142858', '70.0875', '69.78888888888889', '68.52'], 'fullaccs_mask_classes': [[80.4], [73.7, 82.8], [69.89999999999999, 73.5, 82.6], [66.10000000000001, 70.3, 73.0, 81.6], [65.2, 67.30000000000001, 71.39999999999999, 70.39999999999999, 75.5], [63.5, 66.7, 70.8, 67.80000000000001, 65.0, 85.1], [64.4, 68.5, 70.6, 66.3, 66.10000000000001, 73.9, 84.89999999999999], [64.5, 68.2, 67.60000000000001, 66.0, 65.5, 70.19999999999999, 74.7, 84.0], [63.2, 65.0, 67.2, 62.5, 64.60000000000001, 68.0, 74.7, 75.7, 87.2], [63.2, 65.3, 68.5, 62.9, 61.6, 65.7, 71.1, 74.5, 76.3, 76.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924823,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32_disp_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-040441_1a27c08a_last.pt",
  "sha16": "58a79a7a550bb30d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.34,
  "J_closeout": 17.35,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   7.7,
   11.4,
   8.4,
   9.3,
   5.7,
   6.800000000000001,
   11.1,
   20.5,
   15.5,
   77.0
  ],
  "results_tail": "8.68333333333334', '69.05714285714285', '66.6', '65.43333333333334', '63.30999999999999'], 'fullaccs_mask_classes': [[81.69999999999999], [76.1, 83.0], [74.1, 72.0, 81.6], [69.6, 70.0, 72.0, 82.89999999999999], [69.1, 68.8, 68.89999999999999, 70.8, 77.5], [65.4, 63.2, 68.0, 65.7, 65.60000000000001, 84.2], [66.60000000000001, 64.2, 66.5, 65.2, 61.5, 72.3, 87.1], [66.7, 63.3, 63.2, 63.5, 58.3, 63.7, 69.3, 84.8], [64.7, 60.3, 62.0, 57.49999999999999, 59.0, 59.4, 63.4, 74.5, 88.1], [63.1, 61.5, 60.4, 57.699999999999996, 56.99999999999999, 53.5, 59.199999999999996, 70.19999999999999, 72.2, 78.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924823,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32_both_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-040611_cee4b7bd_last.pt",
  "sha16": "d1a409e7b8a6d366",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.65,
  "J_closeout": 23.65,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.900000000000002,
   21.6,
   24.0,
   15.6,
   9.5,
   15.8,
   17.2,
   23.799999999999997,
   23.0,
   66.10000000000001
  ],
  "results_tail": "00001', '68.28', '67.16666666666667', '66.48571428571428', '65.2125', '63.699999999999996', '62.94'], 'fullaccs_mask_classes': [[79.2], [72.7, 83.5], [68.8, 71.0, 83.2], [61.4, 67.4, 74.3, 83.6], [63.800000000000004, 64.5, 69.5, 69.8, 73.8], [59.4, 64.1, 66.2, 67.30000000000001, 64.9, 81.10000000000001], [53.6, 62.9, 68.2, 63.4, 61.6, 69.69999999999999, 86.0], [55.7, 62.4, 68.2, 63.3, 58.3, 62.7, 66.2, 84.89999999999999], [55.7, 60.099999999999994, 64.1, 57.99999999999999, 57.4, 60.099999999999994, 63.6, 71.5, 82.8], [56.3, 60.4, 63.9, 57.599999999999994, 55.1, 56.8, 61.5, 68.5, 71.0, 78.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924824,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32_neither_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-040851_5d5aaf40_last.pt",
  "sha16": "0901ccef6bf74e5b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.39,
  "J_closeout": 16.380000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.9,
   6.0,
   9.700000000000001,
   7.000000000000001,
   17.9,
   3.4000000000000004,
   5.6000000000000005,
   8.1,
   16.400000000000002,
   80.9
  ],
  "results_tail": "35', '72.45714285714287', '71.15', '69.7', '68.58000000000001'], 'fullaccs_mask_classes': [[83.1], [79.60000000000001, 77.2], [75.9, 67.10000000000001, 81.3], [76.8, 64.3, 69.6, 86.4], [75.6, 63.800000000000004, 68.60000000000001, 77.8, 89.7], [75.4, 61.7, 68.30000000000001, 74.4, 81.6, 77.7], [75.6, 63.3, 66.60000000000001, 70.5, 77.7, 65.60000000000001, 87.9], [73.7, 62.5, 66.5, 69.89999999999999, 76.2, 65.4, 77.5, 77.5], [73.5, 60.5, 65.3, 67.60000000000001, 73.3, 63.2, 75.8, 64.0, 84.1], [72.6, 60.4, 64.60000000000001, 66.7, 73.9, 59.699999999999996, 70.8, 62.0, 74.0, 81.10000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924824,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32_level_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-040911_3066af34_last.pt",
  "sha16": "7c930cbe8afbcfc6",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.19,
  "J_closeout": 17.17,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   11.899999999999999,
   7.000000000000001,
   12.3,
   6.800000000000001,
   18.6,
   3.5000000000000004,
   8.3,
   7.5,
   15.5,
   80.5
  ],
  "results_tail": "0000001', '69.83333333333333', '68.83'], 'fullaccs_mask_classes': [[83.89999999999999], [76.3, 78.10000000000001], [73.0, 68.4, 81.2], [71.1, 67.60000000000001, 69.6, 85.2], [69.39999999999999, 64.4, 66.60000000000001, 78.3, 90.5], [68.2, 65.60000000000001, 66.3, 75.2, 82.1, 76.3], [68.89999999999999, 66.8, 69.19999999999999, 73.5, 79.9, 65.5, 86.0], [67.30000000000001, 62.4, 67.9, 71.1, 77.0, 58.9, 78.3, 76.4], [66.2, 64.2, 67.5, 70.19999999999999, 78.0, 59.9, 74.7, 65.10000000000001, 82.69999999999999], [65.9, 61.3, 65.10000000000001, 68.5, 77.0, 59.3, 71.5, 64.0, 73.8, 81.89999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924824,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32_disp_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-040931_7edbd173_last.pt",
  "sha16": "dc9bb6fc7406746c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.15,
  "J_closeout": 19.15,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.900000000000002,
   9.6,
   15.8,
   9.700000000000001,
   25.1,
   3.6999999999999997,
   5.8999999999999995,
   8.9,
   14.6,
   81.3
  ],
  "results_tail": "22222222', '63.03000000000001'], 'fullaccs_mask_classes': [[82.19999999999999], [76.5, 76.5], [74.9, 63.9, 80.4], [72.5, 59.4, 71.0, 85.2], [71.2, 59.3, 63.6, 75.1, 91.4], [70.0, 55.800000000000004, 61.8, 68.30000000000001, 78.2, 77.10000000000001], [66.2, 58.599999999999994, 60.699999999999996, 64.2, 73.9, 61.199999999999996, 85.7], [66.4, 56.599999999999994, 59.5, 66.9, 72.5, 54.6, 70.39999999999999, 76.3], [63.3, 54.1, 60.0, 63.3, 67.5, 51.300000000000004, 68.2, 63.5, 82.3], [63.6, 53.900000000000006, 57.3, 62.2, 68.30000000000001, 47.099999999999994, 65.10000000000001, 61.1, 69.1, 82.6]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924824,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32_both_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-040821_e12f4d73_last.pt",
  "sha16": "d629133e6d229948",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.03,
  "J_closeout": 23.05,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   24.9,
   15.4,
   24.7,
   17.599999999999998,
   29.2,
   7.6,
   12.4,
   13.8,
   17.7,
   67.0
  ],
  "results_tail": ", '72.55', '71.92', '69.28333333333335', '67.64285714285714', '64.0875', '63.86666666666666', '62.5'], 'fullaccs_mask_classes': [[82.8], [78.0, 77.5], [74.2, 64.9, 83.39999999999999], [70.3, 63.4, 71.5, 85.0], [66.0, 61.8, 67.7, 74.7, 89.4], [63.9, 61.4, 64.5, 70.3, 79.3, 76.3], [63.5, 60.3, 65.2, 66.3, 72.3, 60.9, 85.0], [64.1, 54.6, 62.1, 64.1, 68.4, 54.2, 73.0, 72.2], [59.0, 55.50000000000001, 64.5, 61.0, 69.3, 53.900000000000006, 68.60000000000001, 62.2, 80.80000000000001], [59.099999999999994, 53.900000000000006, 60.6, 59.0, 70.39999999999999, 49.3, 65.60000000000001, 57.9, 71.2, 78.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924825,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32_neither_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-055732_b9048d1a_last.pt",
  "sha16": "9850c3d81aea4bf0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.48,
  "J_closeout": 17.49,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.800000000000001,
   3.8,
   5.8999999999999995,
   8.7,
   11.799999999999999,
   7.7,
   6.2,
   9.1,
   26.8,
   88.0
  ],
  "results_tail": "'70.18', '69.18333333333335', '69.04285714285713', '66.525', '66.24444444444445', '66.94'], 'fullaccs_mask_classes': [[72.3], [68.0, 82.89999999999999], [64.8, 74.4, 85.6], [61.9, 67.7, 73.4, 82.5], [59.5, 68.10000000000001, 69.69999999999999, 73.8, 79.80000000000001], [58.5, 65.0, 68.60000000000001, 68.60000000000001, 70.6, 83.8], [58.5, 65.9, 70.5, 66.10000000000001, 66.4, 72.2, 83.7], [57.3, 65.5, 65.8, 65.5, 63.1, 68.4, 69.6, 77.0], [57.99999999999999, 61.0, 66.60000000000001, 64.0, 62.0, 67.4, 67.2, 66.8, 83.2], [58.699999999999996, 61.7, 66.8, 66.9, 61.4, 63.2, 64.8, 63.9, 73.6, 88.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924825,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32_level_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-055902_040f8c45_last.pt",
  "sha16": "6fb0b665ecaf32bf",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.599999999999998,
  "J_closeout": 17.619999999999997,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   7.3,
   5.0,
   8.799999999999999,
   9.4,
   11.1,
   8.7,
   6.7,
   6.9,
   27.0,
   85.1
  ],
  "results_tail": "1], [67.9, 83.3], [63.800000000000004, 75.5, 83.89999999999999], [61.0, 71.2, 77.7, 81.69999999999999], [57.99999999999999, 65.7, 76.1, 73.1, 80.60000000000001], [58.9, 63.6, 73.8, 71.1, 70.7, 83.3], [56.49999999999999, 65.10000000000001, 73.2, 66.8, 68.30000000000001, 71.89999999999999, 83.6], [55.50000000000001, 60.199999999999996, 71.8, 66.3, 66.8, 69.19999999999999, 73.5, 77.2], [55.300000000000004, 58.4, 69.5, 66.8, 65.3, 68.60000000000001, 68.0, 63.800000000000004, 83.7], [52.800000000000004, 58.8, 70.89999999999999, 65.2, 64.9, 66.4, 65.60000000000001, 60.699999999999996, 75.3, 87.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924825,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32_disp_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-060002_803bd9c9_last.pt",
  "sha16": "4c83ceb6e9797187",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 20.74,
  "J_closeout": 20.73,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.100000000000001,
   6.5,
   11.0,
   13.900000000000002,
   17.0,
   15.0,
   11.200000000000001,
   12.1,
   22.3,
   85.3
  ],
  "results_tail": "714', '65.6875', '64.83333333333333', '64.22'], 'fullaccs_mask_classes': [[74.1], [65.7, 83.3], [64.5, 71.2, 86.2], [62.5, 66.10000000000001, 74.4, 81.10000000000001], [58.699999999999996, 61.0, 66.7, 69.89999999999999, 81.6], [59.3, 62.4, 66.7, 67.80000000000001, 69.3, 85.3], [55.300000000000004, 58.9, 67.10000000000001, 66.5, 65.2, 71.5, 84.8], [58.5, 59.099999999999994, 65.3, 63.800000000000004, 63.2, 67.60000000000001, 69.6, 78.4], [53.0, 58.8, 65.4, 61.6, 62.5, 68.89999999999999, 61.3, 66.8, 85.2], [52.800000000000004, 56.8, 64.5, 61.0, 61.199999999999996, 63.6, 63.3, 59.9, 71.0, 88.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924825,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32_both_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-060053_26f2d607_last.pt",
  "sha16": "c30e35a5c9df1c93",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.84,
  "J_closeout": 24.839999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.400000000000002,
   17.9,
   19.3,
   25.2,
   21.2,
   20.5,
   12.3,
   13.900000000000002,
   24.0,
   77.7
  ],
  "results_tail": ".7', '64.0875', '62.94444444444444', '62.57000000000001'], 'fullaccs_mask_classes': [[76.1], [66.8, 84.7], [63.6, 72.6, 86.4], [58.5, 68.0, 75.6, 81.5], [56.89999999999999, 64.0, 71.2, 70.3, 81.6], [55.2, 61.7, 69.6, 67.0, 71.0, 83.6], [50.3, 63.9, 67.60000000000001, 64.3, 65.4, 71.39999999999999, 84.0], [48.699999999999996, 63.800000000000004, 64.3, 63.800000000000004, 61.3, 66.8, 69.19999999999999, 74.8], [48.4, 59.699999999999996, 63.7, 59.599999999999994, 61.4, 67.0, 62.8, 61.9, 82.0], [44.4, 58.599999999999994, 63.4, 61.9, 61.3, 65.0, 58.199999999999996, 56.699999999999996, 70.1, 86.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924826,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32_neither_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-060412_5cca5122_last.pt",
  "sha16": "c1a12c51d24f6de7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.72,
  "J_closeout": 16.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.1,
   7.7,
   4.3999999999999995,
   6.800000000000001,
   8.200000000000001,
   7.5,
   11.1,
   15.8,
   14.299999999999999,
   84.3
  ],
  "results_tail": "7', '73.5', '73.88', '71.76666666666667', '71.21428571428571', '70.0125', '68.18888888888888', '68.66'], 'fullaccs_mask_classes': [[84.6], [77.8, 78.10000000000001], [76.9, 66.60000000000001, 86.5], [72.5, 65.5, 74.1, 81.89999999999999], [73.9, 63.9, 71.6, 71.3, 88.7], [71.8, 65.8, 69.8, 66.5, 78.3, 78.4], [72.39999999999999, 62.1, 70.0, 64.7, 74.5, 69.5, 85.3], [68.7, 60.9, 68.5, 63.6, 73.7, 66.9, 76.7, 81.10000000000001], [68.30000000000001, 60.699999999999996, 68.5, 62.1, 70.39999999999999, 64.2, 69.5, 71.2, 78.8], [68.10000000000001, 61.0, 67.2, 60.6, 71.7, 64.2, 71.7, 66.2, 70.8, 85.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924826,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32_level_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-060132_80752d61_last.pt",
  "sha16": "d522016875544012",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.62,
  "J_closeout": 17.630000000000003,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   6.9,
   10.7,
   5.0,
   10.7,
   10.9,
   7.8,
   9.6,
   18.5,
   15.9,
   80.2
  ],
  "results_tail": "'71.38333333333334', '71.37142857142857', '70.4', '68.46666666666667', '68.8'], 'fullaccs_mask_classes': [[85.0], [76.4, 80.30000000000001], [71.3, 71.39999999999999, 84.89999999999999], [71.1, 70.1, 76.5, 80.4], [69.89999999999999, 68.10000000000001, 74.8, 74.1, 87.8], [66.3, 64.5, 72.0, 67.80000000000001, 78.0, 79.7], [66.3, 61.7, 72.5, 65.9, 75.2, 71.5, 86.5], [65.3, 62.8, 69.69999999999999, 66.4, 73.7, 67.4, 74.8, 83.1], [63.0, 60.8, 68.4, 63.4, 72.39999999999999, 65.0, 69.5, 74.6, 79.10000000000001], [63.6, 62.2, 67.7, 65.3, 70.7, 62.1, 70.3, 70.19999999999999, 73.7, 82.19999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924826,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32_disp_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-060152_849189f9_last.pt",
  "sha16": "39d283899cd77699",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.87,
  "J_closeout": 18.87,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.7,
   12.4,
   8.200000000000001,
   12.9,
   13.600000000000001,
   7.7,
   7.5,
   19.1,
   15.9,
   80.7
  ],
  "results_tail": "14287', '67.6875', '64.88888888888889', '64.08'], 'fullaccs_mask_classes': [[84.1], [80.30000000000001, 81.3], [76.5, 69.0, 85.6], [74.9, 65.4, 73.1, 81.3], [71.89999999999999, 65.2, 67.7, 72.3, 89.1], [71.89999999999999, 60.6, 65.9, 67.60000000000001, 76.0, 79.80000000000001], [69.0, 62.7, 66.60000000000001, 64.4, 71.8, 67.7, 87.5], [66.7, 60.4, 62.3, 61.4, 68.7, 64.4, 73.1, 84.5], [67.80000000000001, 58.9, 60.8, 60.099999999999994, 64.7, 59.9, 63.4, 69.69999999999999, 78.7], [63.800000000000004, 57.699999999999996, 57.3, 60.6, 67.2, 56.599999999999994, 62.8, 65.2, 67.30000000000001, 82.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924826,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32_both_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-060332_c1f79c8c_last.pt",
  "sha16": "abe0762662508633",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.3,
  "J_closeout": 23.309999999999995,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.2,
   19.5,
   18.0,
   20.599999999999998,
   17.599999999999998,
   11.600000000000001,
   15.7,
   22.7,
   19.3,
   75.8
  ],
  "results_tail": "57142857', '63.97500000000001', '61.766666666666666', '61.279999999999994'], 'fullaccs_mask_classes': [[85.2], [76.3, 78.4], [71.39999999999999, 65.0, 86.4], [67.2, 62.5, 70.7, 79.4], [64.3, 60.199999999999996, 67.0, 68.2, 86.2], [62.3, 61.4, 64.1, 65.8, 75.6, 78.9], [59.5, 59.199999999999996, 65.2, 60.3, 70.39999999999999, 66.0, 84.0], [54.50000000000001, 56.2, 65.9, 60.3, 65.4, 61.6, 67.30000000000001, 80.60000000000001], [50.4, 56.99999999999999, 67.2, 57.8, 61.6, 59.3, 59.3, 65.5, 77.8], [52.6, 55.2, 61.3, 57.3, 64.4, 52.800000000000004, 59.3, 61.9, 65.10000000000001, 82.89999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924827,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32_neither_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-075254_5dc8b3b6_last.pt",
  "sha16": "3725dc7ee4433fe5",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.84,
  "J_closeout": 17.85,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   9.0,
   5.2,
   13.0,
   5.7,
   10.7,
   6.3,
   9.700000000000001,
   19.3,
   15.0,
   84.5
  ],
  "results_tail": "14286', '67.2125', '67.54444444444444', '66.6'], 'fullaccs_mask_classes': [[84.0], [77.4, 70.8], [76.0, 62.2, 88.6], [75.1, 57.699999999999996, 78.60000000000001, 73.7], [73.6, 57.599999999999994, 73.1, 62.7, 85.7], [72.89999999999999, 57.9, 71.89999999999999, 60.3, 72.5, 79.2], [70.8, 54.7, 71.5, 55.800000000000004, 71.0, 69.69999999999999, 74.5], [72.1, 54.0, 71.8, 56.00000000000001, 68.60000000000001, 64.4, 63.2, 87.6], [72.5, 55.800000000000004, 70.0, 56.99999999999999, 69.3, 64.3, 58.3, 77.60000000000001, 83.1], [70.5, 54.0, 67.0, 54.2, 68.4, 63.5, 57.199999999999996, 73.9, 72.2, 85.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924827,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32_level_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-075354_fce279e4_last.pt",
  "sha16": "00a3d15e41f9937c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.5,
  "J_closeout": 17.5,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.4,
   3.6999999999999997,
   13.0,
   5.6000000000000005,
   13.5,
   7.3999999999999995,
   9.6,
   20.599999999999998,
   9.2,
   82.0
  ],
  "results_tail": "5.68000000000002'], 'fullaccs_mask_classes': [[83.7], [76.6, 69.69999999999999], [73.0, 61.4, 85.7], [72.5, 54.300000000000004, 74.6, 72.3], [69.6, 57.199999999999996, 74.3, 63.4, 85.5], [68.10000000000001, 55.2, 68.2, 60.099999999999994, 74.2, 79.80000000000001], [69.3, 51.6, 67.60000000000001, 59.699999999999996, 72.0, 68.89999999999999, 72.6], [68.89999999999999, 50.9, 65.7, 57.9, 68.60000000000001, 67.4, 64.1, 88.2], [69.5, 51.300000000000004, 67.2, 59.3, 69.6, 65.3, 59.699999999999996, 78.7, 83.0], [67.0, 49.0, 66.2, 57.599999999999994, 65.7, 65.9, 53.300000000000004, 77.4, 71.5, 83.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924827,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32_disp_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-074934_b3059070_last.pt",
  "sha16": "a654e8761053aa52",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.65,
  "J_closeout": 18.65,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.200000000000001,
   9.9,
   13.600000000000001,
   8.1,
   9.5,
   8.6,
   11.600000000000001,
   18.4,
   12.1,
   81.5
  ],
  "results_tail": "9995'], 'fullaccs_mask_classes': [[82.69999999999999], [75.8, 71.1], [75.9, 59.9, 87.8], [71.89999999999999, 56.8, 75.9, 75.2], [71.7, 53.6, 70.89999999999999, 64.2, 84.89999999999999], [64.8, 53.900000000000006, 68.0, 57.699999999999996, 73.5, 80.4], [70.1, 48.1, 64.2, 57.599999999999994, 64.9, 67.5, 74.1], [70.0, 47.9, 65.10000000000001, 51.4, 63.800000000000004, 63.0, 62.2, 87.1], [68.5, 50.1, 62.6, 52.400000000000006, 62.0, 62.9, 55.400000000000006, 75.2, 83.0], [66.2, 47.9, 57.49999999999999, 49.1, 64.2, 55.900000000000006, 54.50000000000001, 67.7, 68.10000000000001, 82.69999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924827,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32_both_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-075224_b9253b9a_last.pt",
  "sha16": "af49e0e1d180f149",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.23,
  "J_closeout": 23.22,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   16.1,
   16.400000000000002,
   23.799999999999997,
   12.5,
   23.599999999999998,
   13.900000000000002,
   14.6,
   20.9,
   11.600000000000001,
   78.9
  ],
  "results_tail": "accs_mask_classes': [[84.39999999999999], [75.4, 71.5], [70.89999999999999, 58.699999999999996, 88.1], [71.2, 56.00000000000001, 75.4, 74.2], [64.60000000000001, 52.5, 70.89999999999999, 61.9, 85.7], [60.4, 52.0, 68.4, 56.89999999999999, 71.39999999999999, 80.10000000000001], [56.599999999999994, 51.4, 67.0, 54.2, 67.5, 68.2, 76.1], [54.900000000000006, 49.5, 65.0, 52.400000000000006, 66.9, 59.699999999999996, 61.3, 85.39999999999999], [53.7, 52.300000000000004, 63.1, 49.5, 65.5, 63.0, 54.6, 74.5, 81.2], [51.7, 49.6, 60.9, 46.800000000000004, 60.6, 57.8, 51.6, 67.0, 67.30000000000001, 83.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924828,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32_neither_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-075504_0b54cd59_last.pt",
  "sha16": "df71fec4f26f2327",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.02,
  "J_closeout": 17.02,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   4.9,
   4.0,
   7.5,
   3.0,
   8.1,
   15.7,
   12.1,
   9.6,
   19.1,
   86.2
  ],
  "results_tail": "3334', '76.85000000000001', '72.94', '73.11666666666666', '72.47142857142858', '70.175', '69.66666666666669', '69.64000000000001'], 'fullaccs_mask_classes': [[78.60000000000001], [74.6, 86.1], [70.6, 73.7, 88.6], [67.9, 74.4, 79.3, 85.8], [68.5, 70.89999999999999, 75.1, 71.5, 78.7], [69.1, 65.7, 74.7, 72.2, 69.0, 88.0], [67.0, 70.1, 73.4, 67.5, 64.5, 80.5, 84.3], [64.3, 70.89999999999999, 70.39999999999999, 65.2, 62.4, 76.9, 73.4, 77.9], [63.1, 67.0, 71.5, 66.0, 62.0, 75.8, 70.89999999999999, 67.60000000000001, 83.1], [65.9, 68.4, 69.8, 66.60000000000001, 63.1, 74.8, 69.3, 61.5, 69.8, 87.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924828,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32_level_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-075704_70e53dbd_last.pt",
  "sha16": "5dfbfc9532f8e914",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.86,
  "J_closeout": 16.86,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.000000000000001,
   4.5,
   8.1,
   4.3,
   8.3,
   16.0,
   13.4,
   8.4,
   16.5,
   82.1
  ],
  "results_tail": "8333333333334', '72.18571428571428', '70.0875', '69.26666666666667', '67.64'], 'fullaccs_mask_classes': [[80.5], [71.3, 83.6], [70.3, 73.5, 87.8], [68.30000000000001, 73.1, 80.2, 84.2], [66.3, 71.6, 76.9, 76.6, 77.3], [65.7, 67.30000000000001, 75.4, 72.89999999999999, 69.19999999999999, 86.8], [66.2, 69.1, 74.5, 70.39999999999999, 65.3, 77.0, 82.8], [63.6, 67.7, 71.0, 71.39999999999999, 64.3, 77.8, 68.0, 76.9], [61.9, 66.60000000000001, 69.3, 70.19999999999999, 63.4, 76.3, 65.8, 67.9, 82.0], [60.6, 66.10000000000001, 71.7, 69.3, 63.3, 72.6, 59.599999999999994, 62.3, 67.80000000000001, 83.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924828,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32_disp_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-075904_43949c34_last.pt",
  "sha16": "444d917e9d8ea83e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.38,
  "J_closeout": 18.380000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.0,
   5.5,
   9.3,
   6.2,
   9.0,
   19.3,
   14.000000000000002,
   8.799999999999999,
   17.4,
   83.3
  ],
  "results_tail": "'64.22'], 'fullaccs_mask_classes': [[80.5], [74.5, 83.89999999999999], [68.8, 70.89999999999999, 87.1], [71.2, 69.8, 78.2, 83.6], [67.7, 64.8, 75.2, 72.89999999999999, 78.9], [67.60000000000001, 63.1, 71.6, 67.80000000000001, 67.2, 86.7], [66.9, 60.4, 68.30000000000001, 60.9, 59.8, 74.9, 84.6], [64.4, 60.699999999999996, 65.2, 59.199999999999996, 56.2, 70.3, 67.80000000000001, 77.5], [63.4, 61.0, 66.7, 64.3, 57.9, 68.89999999999999, 63.2, 64.60000000000001, 82.5], [59.199999999999996, 61.5, 65.60000000000001, 61.3, 55.400000000000006, 66.9, 60.4, 57.699999999999996, 70.3, 83.89999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924828,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32_both_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-075444_5e744886_last.pt",
  "sha16": "06fd1cbc81bb1dba",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.02,
  "J_closeout": 24.02,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   14.6,
   14.899999999999999,
   23.0,
   12.8,
   17.9,
   29.099999999999998,
   17.9,
   15.4,
   19.3,
   75.3
  ],
  "results_tail": "'62.06999999999999'], 'fullaccs_mask_classes': [[79.2], [72.2, 84.89999999999999], [67.60000000000001, 71.5, 85.39999999999999], [64.60000000000001, 68.89999999999999, 79.2, 83.1], [60.6, 68.5, 73.8, 70.89999999999999, 75.9], [56.2, 63.7, 70.7, 70.39999999999999, 65.5, 86.3], [55.800000000000004, 60.699999999999996, 65.7, 66.4, 57.099999999999994, 73.0, 82.1], [49.9, 59.4, 63.6, 64.7, 55.2, 69.3, 68.89999999999999, 74.9], [51.4, 59.599999999999994, 63.800000000000004, 61.3, 55.800000000000004, 67.9, 63.4, 61.4, 80.10000000000001], [48.4, 63.0, 64.2, 61.5, 53.1, 65.3, 60.9, 54.6, 66.4, 83.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 }
]

==> anc/supplementary_material/data/v9/E3/out_all_E3b_BLOCKCAL.json <==
{
 "study": "E3b",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260924821,
  260924822,
  260924823,
  260924824,
  260924825,
  260924826,
  260924827,
  260924828
 ],
 "gate_fail": [],
 "models": {
  "260924821/neither": {
   "base": {
    "CE": 4.477014193384458,
    "J": 21.41,
    "J_A": 13.677777777777777,
    "J_B": 91.0,
    "soft_mass_B": 0.7441907130097121,
    "hard_share_B": 0.8034
   },
   "cal": {
    "CE": 2.564988419486888,
    "J": 39.989999999999995,
    "J_A": 37.58888888888889,
    "J_B": 61.6,
    "soft_mass_B": 0.09999127244165036,
    "hard_share_B": 0.1188
   },
   "betas": [
    -7.196239062594858,
    -7.187781926815358,
    -7.18692154134639,
    -7.199855445624024,
    -7.176168238005468
   ],
   "gain": 18.579999999999995,
   "inv": {
    "cond_CE": 2.3340834838853994,
    "group_oracle_J": 44.81
   },
   "oracle": {
    "beta": -7.35448694229126,
    "J": 40.03
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924821/level": {
   "base": {
    "CE": 4.695127247679334,
    "J": 23.52,
    "J_A": 16.044444444444444,
    "J_B": 90.8,
    "soft_mass_B": 0.6949146450721171,
    "hard_share_B": 0.7649
   },
   "cal": {
    "CE": 2.92779739709326,
    "J": 39.54,
    "J_A": 37.333333333333336,
    "J_B": 59.4,
    "soft_mass_B": 0.10001059414948317,
    "hard_share_B": 0.1268
   },
   "betas": [
    -6.992386263214803,
    -6.924876142339183,
    -6.971771857059444,
    -6.95790406034679,
    -6.9407852928308476
   ],
   "gain": 16.02,
   "inv": {
    "cond_CE": 2.6844939716426097,
    "group_oracle_J": 44.62
   },
   "oracle": {
    "beta": -6.385956525802612,
    "J": 39.69
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924821/disp": {
   "base": {
    "CE": 3.7870679109833167,
    "J": 27.92,
    "J_A": 20.933333333333334,
    "J_B": 90.8,
    "soft_mass_B": 0.5842888908061723,
    "hard_share_B": 0.6975
   },
   "cal": {
    "CE": 2.725365744876758,
    "J": 41.160000000000004,
    "J_A": 38.12222222222223,
    "J_B": 68.5,
    "soft_mass_B": 0.09999621277510783,
    "hard_share_B": 0.1467
   },
   "betas": [
    -5.588140907783744,
    -5.554041578933333,
    -5.583759242060378,
    -5.569539175411014,
    -5.557158664693683
   ],
   "gain": 13.240000000000002,
   "inv": {
    "cond_CE": 2.504275859850861,
    "group_oracle_J": 45.83
   },
   "oracle": {
    "beta": -6.199796199798584,
    "J": 41.27
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924821/both": {
   "base": {
    "CE": 2.864202880230291,
    "J": 38.019999999999996,
    "J_A": 33.24444444444444,
    "J_B": 81.0,
    "soft_mass_B": 0.2713630607535482,
    "hard_share_B": 0.3707
   },
   "cal": {
    "CE": 2.6809127706384763,
    "J": 41.32,
    "J_A": 38.855555555555554,
    "J_B": 63.5,
    "soft_mass_B": 0.10002078479384716,
    "hard_share_B": 0.1402
   },
   "betas": [
    -2.56541908256097,
    -2.516227936535862,
    -2.5238372967381304,
    -2.5069670244600664,
    -2.5157645529242867
   ],
   "gain": 3.3000000000000043,
   "inv": {
    "cond_CE": 2.4576166709464036,
    "group_oracle_J": 45.76
   },
   "oracle": {
    "beta": -2.5359092950820923,
    "J": 41.33
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924822/neither": {
   "base": {
    "CE": 4.359164359776072,
    "J": 25.0,
    "J_A": 17.81111111111111,
    "J_B": 89.7,
    "soft_mass_B": 0.7361199289417814,
    "hard_share_B": 0.7788
   },
   "cal": {
    "CE": 2.412155382022999,
    "J": 42.809999999999995,
    "J_A": 41.55555555555556,
    "J_B": 54.1,
    "soft_mass_B": 0.10000827473048149,
    "hard_share_B": 0.1218
   },
   "betas": [
    -7.192189322182884,
    -7.1292607285225635,
    -7.212697594541389,
    -7.171568802332558,
    -7.13844783738196
   ],
   "gain": 17.809999999999995,
   "inv": {
    "cond_CE": 2.1467211129188972,
    "group_oracle_J": 48.010000000000005
   },
   "oracle": {
    "beta": -7.403717041015625,
    "J": 42.92
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924822/level": {
   "base": {
    "CE": 4.339049045367633,
    "J": 27.02,
    "J_A": 20.1,
    "J_B": 89.3,
    "soft_mass_B": 0.6856489384997443,
    "hard_share_B": 0.7434
   },
   "cal": {
    "CE": 2.649752556844284,
    "J": 42.55,
    "J_A": 41.099999999999994,
    "J_B": 55.60000000000001,
    "soft_mass_B": 0.10000462612403788,
    "hard_share_B": 0.1308
   },
   "betas": [
    -6.629795786477349,
    -6.594472524674146,
    -6.626231361696767,
    -6.610627102811341,
    -6.603715268626287
   ],
   "gain": 15.529999999999998,
   "inv": {
    "cond_CE": 2.3781530370669115,
    "group_oracle_J": 47.82
   },
   "oracle": {
    "beta": -6.492566823959351,
    "J": 42.59
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924822/disp": {
   "base": {
    "CE": 3.6539267181707755,
    "J": 31.619999999999997,
    "J_A": 25.3,
    "J_B": 88.5,
    "soft_mass_B": 0.5690862078124537,
    "hard_share_B": 0.6743
   },
   "cal": {
    "CE": 2.658562867831463,
    "J": 43.11,
    "J_A": 40.87777777777778,
    "J_B": 63.2,
    "soft_mass_B": 0.10002313805412286,
    "hard_share_B": 0.1542
   },
   "betas": [
    -5.185973763139167,
    -5.158068586853684,
    -5.179658708592422,
    -5.195102318614101,
    -5.127193494460743
   ],
   "gain": 11.490000000000002,
   "inv": {
    "cond_CE": 2.4160437443625984,
    "group_oracle_J": 47.56
   },
   "oracle": {
    "beta": -6.043659210205078,
    "J": 43.22
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924822/both": {
   "base": {
    "CE": 2.9133337868089164,
    "J": 38.519999999999996,
    "J_A": 33.83333333333333,
    "J_B": 80.7,
    "soft_mass_B": 0.3368658998065508,
    "hard_share_B": 0.4418
   },
   "cal": {
    "CE": 2.6153850915793444,
    "J": 42.1,
    "J_A": 40.46666666666667,
    "J_B": 56.8,
    "soft_mass_B": 0.09999599520694527,
    "hard_share_B": 0.1506
   },
   "betas": [
    -2.920649280898502,
    -2.931002509153112,
    -2.93173544450255,
    -2.9265122483192263,
    -2.91053680675011
   ],
   "gain": 3.5800000000000054,
   "inv": {
    "cond_CE": 2.3557869193375467,
    "group_oracle_J": 46.910000000000004
   },
   "oracle": {
    "beta": -3.0273590981960297,
    "J": 42.16
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924823/neither": {
   "base": {
    "CE": 4.492379777291761,
    "J": 22.73,
    "J_A": 15.766666666666667,
    "J_B": 85.39999999999999,
    "soft_mass_B": 0.7464528236651007,
    "hard_share_B": 0.798
   },
   "cal": {
    "CE": 2.501552005540954,
    "J": 40.589999999999996,
    "J_A": 39.0,
    "J_B": 54.900000000000006,
    "soft_mass_B": 0.10003680845348359,
    "hard_share_B": 0.1237
   },
   "betas": [
    -7.333427843437663,
    -7.3547377596623456,
    -7.3160546462175375,
    -7.325430928872789,
    -7.2455458515975035
   ],
   "gain": 17.859999999999996,
   "inv": {
    "cond_CE": 2.225541024076382,
    "group_oracle_J": 45.440000000000005
   },
   "oracle": {
    "beta": -7.3384623527526855,
    "J": 40.63
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924823/level": {
   "base": {
    "CE": 4.686049763163258,
    "J": 23.810000000000002,
    "J_A": 16.98888888888889,
    "J_B": 85.2,
    "soft_mass_B": 0.6884963230128254,
    "hard_share_B": 0.7592
   },
   "cal": {
    "CE": 2.9070273065103707,
    "J": 38.95,
    "J_A": 37.56666666666666,
    "J_B": 51.4,
    "soft_mass_B": 0.10003260738313202,
    "hard_share_B": 0.1317
   },
   "betas": [
    -6.9495692578840345,
    -6.919553272314138,
    -6.877263840537198,
    -6.925124797727374,
    -6.862140896360254
   ],
   "gain": 15.14,
   "inv": {
    "cond_CE": 2.6212176382212413,
    "group_oracle_J": 44.330000000000005
   },
   "oracle": {
    "beta": -6.893014907836914,
    "J": 39.01
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924823/disp": {
   "base": {
    "CE": 3.8611234788759052,
    "J": 27.51,
    "J_A": 21.366666666666667,
    "J_B": 82.8,
    "soft_mass_B": 0.6010082879956059,
    "hard_share_B": 0.7073
   },
   "cal": {
    "CE": 2.7448237572161167,
    "J": 39.589999999999996,
    "J_A": 37.522222222222226,
    "J_B": 58.199999999999996,
    "soft_mass_B": 0.10004319515601522,
    "hard_share_B": 0.1547
   },
   "betas": [
    -5.47290213812698,
    -5.462801640709529,
    -5.426086310735613,
    -5.459939983141098,
    -5.383342435210325
   ],
   "gain": 12.079999999999995,
   "inv": {
    "cond_CE": 2.478096376406169,
    "group_oracle_J": 44.36
   },
   "oracle": {
    "beta": -4.757748603820801,
    "J": 39.71
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924823/both": {
   "base": {
    "CE": 2.963027247480398,
    "J": 37.09,
    "J_A": 33.01111111111111,
    "J_B": 73.8,
    "soft_mass_B": 0.2966514131239588,
    "hard_share_B": 0.4068
   },
   "cal": {
    "CE": 2.747261596091233,
    "J": 40.160000000000004,
    "J_A": 38.72222222222222,
    "J_B": 53.1,
    "soft_mass_B": 0.10002262797425279,
    "hard_share_B": 0.1562
   },
   "betas": [
    -2.5463226103197663,
    -2.5737945259870454,
    -2.527372682762799,
    -2.5603079780750253,
    -2.4921461855347173
   ],
   "gain": 3.0700000000000003,
   "inv": {
    "cond_CE": 2.4581939273723106,
    "group_oracle_J": 45.2
   },
   "oracle": {
    "beta": -2.528885006904602,
    "J": 40.160000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924824/neither": {
   "base": {
    "CE": 4.501657948989379,
    "J": 22.919999999999998,
    "J_A": 15.677777777777777,
    "J_B": 88.1,
    "soft_mass_B": 0.7505117445451855,
    "hard_share_B": 0.7982
   },
   "cal": {
    "CE": 2.5475473696037967,
    "J": 39.83,
    "J_A": 38.05555555555556,
    "J_B": 55.800000000000004,
    "soft_mass_B": 0.10004218785180814,
    "hard_share_B": 0.1241
   },
   "betas": [
    -7.109035751612641,
    -7.124137838249798,
    -7.095105737572213,
    -7.060415806489084,
    -7.092148069117826
   ],
   "gain": 16.91,
   "inv": {
    "cond_CE": 2.293343669363755,
    "group_oracle_J": 44.82
   },
   "oracle": {
    "beta": -6.717276096343994,
    "J": 40.0
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924824/level": {
   "base": {
    "CE": 4.64238717164888,
    "J": 24.55,
    "J_A": 17.58888888888889,
    "J_B": 87.2,
    "soft_mass_B": 0.6899719621946597,
    "hard_share_B": 0.7561
   },
   "cal": {
    "CE": 2.9085949599780414,
    "J": 40.54,
    "J_A": 38.96666666666667,
    "J_B": 54.7,
    "soft_mass_B": 0.10003970537438266,
    "hard_share_B": 0.1336
   },
   "betas": [
    -6.836413635608801,
    -6.799596194057248,
    -6.802895176124137,
    -6.766113920228408,
    -6.815658522580682
   ],
   "gain": 15.989999999999998,
   "inv": {
    "cond_CE": 2.632152091147522,
    "group_oracle_J": 45.629999999999995
   },
   "oracle": {
    "beta": -6.67963433265686,
    "J": 40.61
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924824/disp": {
   "base": {
    "CE": 3.77498785114466,
    "J": 28.499999999999996,
    "J_A": 21.73333333333333,
    "J_B": 89.4,
    "soft_mass_B": 0.5884583021185823,
    "hard_share_B": 0.6998
   },
   "cal": {
    "CE": 2.725318892119042,
    "J": 40.22,
    "J_A": 37.888888888888886,
    "J_B": 61.199999999999996,
    "soft_mass_B": 0.10003286417996735,
    "hard_share_B": 0.1479
   },
   "betas": [
    -5.3502575649297555,
    -5.3499206269448365,
    -5.317645286114583,
    -5.300946895869933,
    -5.36061035236018
   ],
   "gain": 11.720000000000002,
   "inv": {
    "cond_CE": 2.4721816878786007,
    "group_oracle_J": 45.09
   },
   "oracle": {
    "beta": -5.443297386169434,
    "J": 40.28
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924824/both": {
   "base": {
    "CE": 3.031025784793026,
    "J": 36.9,
    "J_A": 31.900000000000002,
    "J_B": 81.89999999999999,
    "soft_mass_B": 0.32800614108739884,
    "hard_share_B": 0.437
   },
   "cal": {
    "CE": 2.7472504420702992,
    "J": 40.43,
    "J_A": 38.63333333333333,
    "J_B": 56.599999999999994,
    "soft_mass_B": 0.0999997718503907,
    "hard_share_B": 0.1493
   },
   "betas": [
    -2.8906015334949933,
    -2.945121726963734,
    -2.904777071906949,
    -2.900933735437631,
    -2.928650094872565
   ],
   "gain": 3.530000000000001,
   "inv": {
    "cond_CE": 2.4924039965864284,
    "group_oracle_J": 45.46
   },
   "oracle": {
    "beta": -3.2908291816711426,
    "J": 40.510000000000005
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924825/neither": {
   "base": {
    "CE": 4.3387077849248366,
    "J": 23.71,
    "J_A": 16.022222222222222,
    "J_B": 92.9,
    "soft_mass_B": 0.7248473512125232,
    "hard_share_B": 0.7808
   },
   "cal": {
    "CE": 2.5401151929824586,
    "J": 40.42,
    "J_A": 37.75555555555555,
    "J_B": 64.4,
    "soft_mass_B": 0.10006166656590844,
    "hard_share_B": 0.1189
   },
   "betas": [
    -6.919962102324305,
    -6.884943297010524,
    -6.91871588813785,
    -6.847987175473406,
    -6.907477872083957
   ],
   "gain": 16.71,
   "inv": {
    "cond_CE": 2.3347929476309335,
    "group_oracle_J": 44.57
   },
   "oracle": {
    "beta": -6.287458896636963,
    "J": 40.6
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924825/level": {
   "base": {
    "CE": 4.493030006352809,
    "J": 25.290000000000003,
    "J_A": 17.866666666666667,
    "J_B": 92.10000000000001,
    "soft_mass_B": 0.6559660695139542,
    "hard_share_B": 0.7286
   },
   "cal": {
    "CE": 2.9023994647563884,
    "J": 39.33,
    "J_A": 36.63333333333333,
    "J_B": 63.6,
    "soft_mass_B": 0.10005170925376083,
    "hard_share_B": 0.1265
   },
   "betas": [
    -6.882960640499805,
    -6.8139403142426325,
    -6.874271756541734,
    -6.812855739591679,
    -6.847482107590691
   ],
   "gain": 14.039999999999996,
   "inv": {
    "cond_CE": 2.672067348134916,
    "group_oracle_J": 43.81
   },
   "oracle": {
    "beta": -6.631170988082886,
    "J": 39.4
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924825/disp": {
   "base": {
    "CE": 3.5379560397638334,
    "J": 30.11,
    "J_A": 23.288888888888888,
    "J_B": 91.5,
    "soft_mass_B": 0.5401236693575577,
    "hard_share_B": 0.6597
   },
   "cal": {
    "CE": 2.699980066019127,
    "J": 41.099999999999994,
    "J_A": 37.94444444444444,
    "J_B": 69.5,
    "soft_mass_B": 0.100013258213962,
    "hard_share_B": 0.1392
   },
   "betas": [
    -4.883756151107923,
    -4.840916461814931,
    -4.8437234228381545,
    -4.825961527834416,
    -4.860103065356654
   ],
   "gain": 10.989999999999995,
   "inv": {
    "cond_CE": 2.509535895347983,
    "group_oracle_J": 44.940000000000005
   },
   "oracle": {
    "beta": -5.275119304656982,
    "J": 41.15
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924825/both": {
   "base": {
    "CE": 2.910114276530484,
    "J": 37.85,
    "J_A": 32.577777777777776,
    "J_B": 85.3,
    "soft_mass_B": 0.2986972330041378,
    "hard_share_B": 0.3973
   },
   "cal": {
    "CE": 2.6673928719977194,
    "J": 41.19,
    "J_A": 38.522222222222226,
    "J_B": 65.2,
    "soft_mass_B": 0.10001592365574909,
    "hard_share_B": 0.1395
   },
   "betas": [
    -2.9813040428919253,
    -2.925672205820937,
    -2.9516562460810034,
    -2.918630442339019,
    -2.961154227991167
   ],
   "gain": 3.3399999999999963,
   "inv": {
    "cond_CE": 2.4506547464860464,
    "group_oracle_J": 45.57
   },
   "oracle": {
    "beta": -3.164656199514866,
    "J": 41.27
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924826/neither": {
   "base": {
    "CE": 4.306046919178675,
    "J": 22.2,
    "J_A": 14.622222222222222,
    "J_B": 90.4,
    "soft_mass_B": 0.7298982608479176,
    "hard_share_B": 0.7929
   },
   "cal": {
    "CE": 2.5023202561373865,
    "J": 40.410000000000004,
    "J_A": 37.733333333333334,
    "J_B": 64.5,
    "soft_mass_B": 0.10000988652231345,
    "hard_share_B": 0.124
   },
   "betas": [
    -6.945615686781194,
    -6.92871238964082,
    -6.959252134033758,
    -6.940743765175682,
    -6.928618584261702
   ],
   "gain": 18.210000000000004,
   "inv": {
    "cond_CE": 2.280849741812263,
    "group_oracle_J": 44.440000000000005
   },
   "oracle": {
    "beta": -7.104538917541504,
    "J": 40.489999999999995
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924826/level": {
   "base": {
    "CE": 4.323665136347167,
    "J": 25.69,
    "J_A": 18.711111111111112,
    "J_B": 88.5,
    "soft_mass_B": 0.6614669762235528,
    "hard_share_B": 0.7278
   },
   "cal": {
    "CE": 2.7696355524575114,
    "J": 41.18,
    "J_A": 38.9,
    "J_B": 61.7,
    "soft_mass_B": 0.10000261160991797,
    "hard_share_B": 0.1262
   },
   "betas": [
    -6.551565792670004,
    -6.55463729030936,
    -6.533334156369554,
    -6.559790030544006,
    -6.559249966334502
   ],
   "gain": 15.489999999999998,
   "inv": {
    "cond_CE": 2.5355571729862714,
    "group_oracle_J": 45.519999999999996
   },
   "oracle": {
    "beta": -7.075338006019592,
    "J": 41.31
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924826/disp": {
   "base": {
    "CE": 3.6160277601626434,
    "J": 28.689999999999998,
    "J_A": 21.8,
    "J_B": 90.7,
    "soft_mass_B": 0.5626317520775278,
    "hard_share_B": 0.681
   },
   "cal": {
    "CE": 2.6515998652686132,
    "J": 41.22,
    "J_A": 38.06666666666666,
    "J_B": 69.6,
    "soft_mass_B": 0.09999611000567493,
    "hard_share_B": 0.1507
   },
   "betas": [
    -5.196804919720824,
    -5.2142543159105035,
    -5.20816469554706,
    -5.213444780966748,
    -5.206115458568048
   ],
   "gain": 12.530000000000001,
   "inv": {
    "cond_CE": 2.444465202825112,
    "group_oracle_J": 45.15
   },
   "oracle": {
    "beta": -5.165404319763184,
    "J": 41.24
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924826/both": {
   "base": {
    "CE": 2.857857925302821,
    "J": 38.72,
    "J_A": 33.96666666666667,
    "J_B": 81.5,
    "soft_mass_B": 0.286259611648632,
    "hard_share_B": 0.385
   },
   "cal": {
    "CE": 2.6394969394527243,
    "J": 41.79,
    "J_A": 39.577777777777776,
    "J_B": 61.7,
    "soft_mass_B": 0.09999642392491108,
    "hard_share_B": 0.1416
   },
   "betas": [
    -2.7744256112221812,
    -2.756492021284097,
    -2.750948624227708,
    -2.775587112767637,
    -2.7609112797437003
   ],
   "gain": 3.0700000000000003,
   "inv": {
    "cond_CE": 2.39998287915064,
    "group_oracle_J": 46.02
   },
   "oracle": {
    "beta": -2.7884231731295586,
    "J": 41.85
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924827/neither": {
   "base": {
    "CE": 4.088925592876493,
    "J": 24.07,
    "J_A": 16.844444444444445,
    "J_B": 89.1,
    "soft_mass_B": 0.6967961203896315,
    "hard_share_B": 0.7573
   },
   "cal": {
    "CE": 2.4841783832111637,
    "J": 40.94,
    "J_A": 38.1,
    "J_B": 66.5,
    "soft_mass_B": 0.10002545276639228,
    "hard_share_B": 0.1196
   },
   "betas": [
    -6.656280076926446,
    -6.627659876391439,
    -6.63737747024749,
    -6.589733488346759,
    -6.612213625654295
   ],
   "gain": 16.869999999999997,
   "inv": {
    "cond_CE": 2.2977448418663022,
    "group_oracle_J": 44.66
   },
   "oracle": {
    "beta": -6.655407905578613,
    "J": 40.97
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924827/level": {
   "base": {
    "CE": 4.356696986285905,
    "J": 26.400000000000002,
    "J_A": 19.355555555555558,
    "J_B": 89.8,
    "soft_mass_B": 0.6543170356107563,
    "hard_share_B": 0.7219
   },
   "cal": {
    "CE": 2.8141351285025804,
    "J": 40.9,
    "J_A": 38.32222222222222,
    "J_B": 64.1,
    "soft_mass_B": 0.10003746128036439,
    "hard_share_B": 0.1298
   },
   "betas": [
    -6.731981718088026,
    -6.683549386395306,
    -6.735404490893995,
    -6.6701683279057455,
    -6.704702689819209
   ],
   "gain": 14.499999999999996,
   "inv": {
    "cond_CE": 2.602011037057546,
    "group_oracle_J": 45.019999999999996
   },
   "oracle": {
    "beta": -6.1451336145401,
    "J": 40.99
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924827/disp": {
   "base": {
    "CE": 3.4798399432110045,
    "J": 30.159999999999997,
    "J_A": 23.566666666666666,
    "J_B": 89.5,
    "soft_mass_B": 0.53765239001128,
    "hard_share_B": 0.6554
   },
   "cal": {
    "CE": 2.6281421591170258,
    "J": 42.089999999999996,
    "J_A": 38.72222222222222,
    "J_B": 72.39999999999999,
    "soft_mass_B": 0.10000255358852368,
    "hard_share_B": 0.1439
   },
   "betas": [
    -4.949160307831772,
    -4.937223226084875,
    -4.938020680673244,
    -4.923555035491086,
    -4.926632471113036
   ],
   "gain": 11.93,
   "inv": {
    "cond_CE": 2.443065193298683,
    "group_oracle_J": 45.46
   },
   "oracle": {
    "beta": -5.074385166168213,
    "J": 42.14
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924827/both": {
   "base": {
    "CE": 2.9028499393004688,
    "J": 38.06,
    "J_A": 32.9,
    "J_B": 84.5,
    "soft_mass_B": 0.31543535882798834,
    "hard_share_B": 0.4162
   },
   "cal": {
    "CE": 2.614003914486167,
    "J": 42.370000000000005,
    "J_A": 39.74444444444444,
    "J_B": 66.0,
    "soft_mass_B": 0.10001129951928724,
    "hard_share_B": 0.141
   },
   "betas": [
    -3.2557592366821986,
    -3.2487195674926115,
    -3.2697924938325285,
    -3.253187922972593,
    -3.2249287649669407
   ],
   "gain": 4.310000000000002,
   "inv": {
    "cond_CE": 2.4081011334300473,
    "group_oracle_J": 46.400000000000006
   },
   "oracle": {
    "beta": -3.5305351614952087,
    "J": 42.51
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924828/neither": {
   "base": {
    "CE": 4.376781476272065,
    "J": 23.56,
    "J_A": 15.92222222222222,
    "J_B": 92.30000000000001,
    "soft_mass_B": 0.735714911443181,
    "hard_share_B": 0.7891
   },
   "cal": {
    "CE": 2.4966323282076437,
    "J": 40.56,
    "J_A": 38.211111111111116,
    "J_B": 61.7,
    "soft_mass_B": 0.09999108214609354,
    "hard_share_B": 0.1218
   },
   "betas": [
    -7.037337706631092,
    -7.075064238307661,
    -7.009438312504647,
    -7.049972080755396,
    -7.034744373473373
   ],
   "gain": 17.000000000000004,
   "inv": {
    "cond_CE": 2.265833748502056,
    "group_oracle_J": 44.99
   },
   "oracle": {
    "beta": -6.816745281219482,
    "J": 40.62
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924828/level": {
   "base": {
    "CE": 4.7397039318181635,
    "J": 23.919999999999998,
    "J_A": 16.566666666666666,
    "J_B": 90.10000000000001,
    "soft_mass_B": 0.7051947945512579,
    "hard_share_B": 0.7766
   },
   "cal": {
    "CE": 2.9055169326968806,
    "J": 40.12,
    "J_A": 38.0,
    "J_B": 59.199999999999996,
    "soft_mass_B": 0.10002424412147756,
    "hard_share_B": 0.1294
   },
   "betas": [
    -7.113513539128922,
    -7.177280518016799,
    -7.0960690908936925,
    -7.106209165888075,
    -7.13627084247884
   ],
   "gain": 16.2,
   "inv": {
    "cond_CE": 2.645661369913835,
    "group_oracle_J": 45.08
   },
   "oracle": {
    "beta": -7.196096181869507,
    "J": 40.17
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924828/disp": {
   "base": {
    "CE": 3.9230229316522767,
    "J": 27.87,
    "J_A": 20.711111111111112,
    "J_B": 92.30000000000001,
    "soft_mass_B": 0.607414913113936,
    "hard_share_B": 0.7164
   },
   "cal": {
    "CE": 2.776433949113159,
    "J": 40.58,
    "J_A": 37.63333333333333,
    "J_B": 67.10000000000001,
    "soft_mass_B": 0.10000979623172403,
    "hard_share_B": 0.1533
   },
   "betas": [
    -5.642149256277518,
    -5.661289277807905,
    -5.60738865226611,
    -5.641515963151338,
    -5.639169338772456
   ],
   "gain": 12.709999999999997,
   "inv": {
    "cond_CE": 2.5500273709445693,
    "group_oracle_J": 45.050000000000004
   },
   "oracle": {
    "beta": -5.3206634521484375,
    "J": 40.71
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260924828/both": {
   "base": {
    "CE": 2.9432785787982914,
    "J": 37.92,
    "J_A": 32.77777777777778,
    "J_B": 84.2,
    "soft_mass_B": 0.3076099962647813,
    "hard_share_B": 0.4143
   },
   "cal": {
    "CE": 2.696972103263926,
    "J": 40.839999999999996,
    "J_A": 38.733333333333334,
    "J_B": 59.8,
    "soft_mass_B": 0.1000000837257844,
    "hard_share_B": 0.1458
   },
   "betas": [
    -2.831338499159819,
    -2.834043896766155,
    -2.7800757744636693,
    -2.804274450114507,
    -2.803057980838056
   ],
   "gain": 2.9199999999999946,
   "inv": {
    "cond_CE": 2.451575726092474,
    "group_oracle_J": 45.83
   },
   "oracle": {
    "beta": -2.390774980187416,
    "J": 40.93
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "main_table": {
  "I": [
   7.012499999999999,
   5.67283959070785,
   8.352160409292148
  ],
  "I_star": [
   0.4462500000000018,
   -0.35938393094880094,
   1.2518839309488046
  ],
  "D": [
   6.566249999999998,
   5.459676070309942,
   7.672823929690055
  ],
  "I_star_90": [
   0.4462500000000018,
   -0.1992380973507879,
   1.0917380973507915
  ],
  "I_star_TOST_1pp": 0.07406118411108888,
  "per_root": {
   "I": [
    7.989999999999995,
    4.879999999999999,
    8.5,
    6.77,
    6.16,
    6.539999999999999,
    5.570000000000004,
    9.690000000000001
   ],
   "I_star": [
    0.6099999999999923,
    -0.75,
    2.210000000000001,
    -0.5,
    1.1800000000000068,
    -0.19999999999999574,
    0.3200000000000074,
    0.7000000000000028
   ]
  },
  "both_minus_level_base": [
   12.86,
   11.97556595218797,
   13.744434047812028
  ],
  "both_minus_level_cal": [
   0.8862500000000013,
   0.1744327660750159,
   1.5980672339249868
  ],
  "both_minus_disp_base": [
   8.837500000000002,
   7.786345866960087,
   9.888654133039918
  ],
  "both_minus_disp_cal": [
   0.1412500000000021,
   -0.27485566621832236,
   0.5573556662183266
  ],
  "both_minus_neither_base": [
   14.685,
   13.689849110798953,
   15.680150889201048
  ],
  "both_minus_neither_cal": [
   0.5812500000000016,
   -0.10638764460973382,
   1.268887644609737
  ],
  "gain_neither": [
   17.49375,
   16.901329581837256,
   18.08617041816274
  ],
  "neither_soft_mass_B_base_cal": [
   0.733066481756879,
   0.10002082893476641
  ],
  "neither_hard_share_B_base_cal": [
   0.7873125,
   0.12158750000000002
  ],
  "neither_J_A_base_cal": [
   15.793055555555554,
   38.5
  ],
  "neither_J_B_base_cal": [
   89.86250000000001,
   60.43750000000001
  ],
  "neither_group_oracle_J": 45.2175,
  "gain_level": [
   15.363749999999998,
   14.722820640503818,
   16.004679359496176
  ],
  "level_soft_mass_B_base_cal": [
   0.6794970930848585,
   0.10002544491206956
  ],
  "level_hard_share_B_base_cal": [
   0.7473125,
   0.12935
  ],
  "level_J_A_base_cal": [
   17.90277777777778,
   38.352777777777774
  ],
  "level_J_B_base_cal": [
   89.125,
   58.7125
  ],
  "level_group_oracle_J": 45.228750000000005,
  "gain_disp": [
   12.08625,
   11.483967731244803,
   12.688532268755196
  ],
  "disp_soft_mass_B_base_cal": [
   0.5738330516616394,
   0.10001464102563723
  ],
  "disp_hard_share_B_base_cal": [
   0.6864250000000001,
   0.14882499999999999
  ],
  "disp_J_A_base_cal": [
   22.3375,
   38.34722222222222
  ],
  "disp_J_B_base_cal": [
   89.4375,
   66.2125
  ],
  "disp_group_oracle_J": 45.43000000000001,
  "gain_both": [
   3.3900000000000006,
   3.024437961976115,
   3.755562038023886
  ],
  "both_soft_mass_B_base_cal": [
   0.3051110893146245,
   0.10000786383139595
  ],
  "both_hard_share_B_base_cal": [
   0.4086375,
   0.14552500000000002
  ],
  "both_J_A_base_cal": [
   33.02638888888889,
   39.15694444444445
  ],
  "both_J_B_base_cal": [
   81.6125,
   60.3375
  ],
  "both_group_oracle_J": 45.89375,
  "I_group_oracle": [
   0.45250000000000323,
   -0.27993053598771045,
   1.184930535987717
  ]
 }
}

==> anc/supplementary_material/data/v9/E3/out_all_MANIFEST.json <==
[
 {
  "seed": 260924821,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070057_801c92c2_last.pt",
  "sha16": "93ae84178507549b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.41,
  "J_closeout": 21.41,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.6000000000000005,
   8.0,
   10.4,
   7.000000000000001,
   5.6000000000000005,
   22.6,
   11.700000000000001,
   15.7,
   35.5,
   91.0
  ],
  "results_tail": ".26666666666667', '85.075', '84.24', '83.73333333333333', '83.30000000000003', '81.75', '80.61111111111111', '80.36'], 'fullaccs_mask_classes': [[84.39999999999999], [81.8, 89.3], [80.5, 83.7, 91.60000000000001], [79.2, 82.1, 86.9, 92.10000000000001], [77.5, 80.30000000000001, 85.6, 89.60000000000001, 88.2], [74.5, 80.9, 85.7, 86.1, 81.3, 93.89999999999999], [75.7, 79.4, 85.1, 85.5, 77.3, 90.4, 89.7], [74.2, 76.8, 85.6, 83.7, 75.2, 87.3, 83.0, 88.2], [73.6, 76.3, 83.39999999999999, 81.5, 73.1, 83.5, 81.3, 81.8, 91.0], [72.1, 75.5, 82.0, 80.5, 71.7, 84.89999999999999, 79.7, 80.5, 85.7, 91.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924821,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070117_371892b1_last.pt",
  "sha16": "badcd26ad5196adf",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.52,
  "J_closeout": 23.51,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.7,
   11.4,
   11.799999999999999,
   7.6,
   8.3,
   25.7,
   16.3,
   19.3,
   35.3,
   90.8
  ],
  "results_tail": "9999999', '83.60000000000001', '81.78571428571429', '80.975', '80.6', '79.68'], 'fullaccs_mask_classes': [[83.6], [79.60000000000001, 88.4], [77.10000000000001, 84.1, 92.10000000000001], [78.7, 78.7, 89.60000000000001, 92.2], [74.8, 77.60000000000001, 87.5, 89.0, 88.8], [75.2, 76.8, 85.3, 88.0, 81.8, 94.5], [72.2, 72.5, 85.2, 84.39999999999999, 78.10000000000001, 90.3, 89.8], [71.6, 70.7, 81.89999999999999, 83.8, 77.2, 88.6, 87.2, 86.8], [70.89999999999999, 69.6, 78.9, 83.0, 75.3, 88.0, 85.9, 83.5, 90.3], [67.7, 68.4, 78.7, 79.2, 71.89999999999999, 86.2, 84.1, 81.5, 87.5, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924821,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070137_d1cef016_last.pt",
  "sha16": "2189f49c435135a2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.92,
  "J_closeout": 27.939999999999998,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   11.5,
   14.7,
   17.299999999999997,
   15.0,
   10.8,
   30.9,
   17.9,
   24.2,
   46.1,
   90.8
  ],
  "results_tail": "es': ['85.3', '85.95', '83.93333333333334', '83.825', '82.3', '80.88333333333333', '79.98571428571428', '78.875', '77.25555555555555', '77.55'], 'fullaccs_mask_classes': [[85.3], [81.2, 90.7], [77.9, 82.39999999999999, 91.5], [78.3, 79.4, 85.8, 91.8], [76.2, 76.7, 84.1, 87.2, 87.3], [73.0, 74.6, 82.3, 82.39999999999999, 78.9, 94.1], [71.3, 71.8, 80.5, 78.5, 77.9, 90.0, 89.9], [71.2, 72.5, 80.30000000000001, 76.6, 73.6, 87.3, 82.89999999999999, 86.6], [68.4, 70.3, 75.9, 74.9, 70.5, 83.7, 78.4, 81.89999999999999, 91.3], [70.19999999999999, 71.1, 74.0, 74.6, 69.5, 83.7, 75.8, 77.5, 87.4, 91.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924821,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070157_96312eeb_last.pt",
  "sha16": "da668ab0f58454d8",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.019999999999996,
  "J_closeout": 38.01,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.7,
   32.5,
   32.800000000000004,
   31.2,
   23.3,
   43.7,
   35.9,
   25.7,
   50.4,
   81.0
  ],
  "results_tail": "6666666666667', '75.22999999999999'], 'fullaccs_mask_classes': [[84.6], [78.60000000000001, 89.0], [73.3, 80.7, 92.0], [72.5, 78.4, 87.2, 92.0], [70.39999999999999, 75.9, 84.2, 86.7, 86.6], [68.10000000000001, 77.0, 82.0, 84.1, 80.7, 93.89999999999999], [58.599999999999994, 69.69999999999999, 79.60000000000001, 81.10000000000001, 76.0, 88.8, 88.9], [60.4, 68.0, 78.9, 80.10000000000001, 74.3, 85.5, 83.89999999999999, 86.4], [59.099999999999994, 66.5, 75.5, 75.6, 70.5, 82.8, 81.0, 78.7, 91.3], [56.599999999999994, 65.4, 75.0, 72.3, 69.39999999999999, 82.8, 79.80000000000001, 75.7, 84.8, 90.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924822,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070317_3a3aeb51_last.pt",
  "sha16": "512c19492e94f72a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.0,
  "J_closeout": 25.0,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.3,
   9.3,
   8.0,
   12.5,
   15.9,
   27.900000000000002,
   30.0,
   24.7,
   23.7,
   89.7
  ],
  "results_tail": "666667', '81.39999999999999', '81.7', '81.73333333333333', '82.3', '81.86250000000001', '80.54444444444444', '80.14'], 'fullaccs_mask_classes': [[88.3], [85.5, 85.7], [84.7, 78.3, 88.3], [81.39999999999999, 76.0, 82.5, 85.7], [80.80000000000001, 72.8, 80.7, 82.6, 91.60000000000001], [81.10000000000001, 74.5, 79.3, 78.7, 86.1, 90.7], [81.69999999999999, 70.3, 79.4, 75.8, 86.3, 88.6, 94.0], [81.3, 70.5, 80.30000000000001, 74.6, 82.8, 83.8, 88.4, 93.2], [79.5, 68.7, 78.4, 75.2, 81.2, 81.10000000000001, 86.0, 88.2, 86.6], [79.4, 69.39999999999999, 76.8, 75.2, 81.0, 81.0, 84.1, 85.8, 78.9, 89.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924822,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070217_758242ad_last.pt",
  "sha16": "dab6b6b6e051326d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.02,
  "J_closeout": 27.020000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.6,
   12.0,
   12.9,
   14.2,
   19.1,
   27.200000000000003,
   31.2,
   25.900000000000002,
   25.8,
   89.3
  ],
  "results_tail": ", '84.55', '82.6', '80.9', '81.18', '81.6', '82.4857142857143', '81.9625', '79.76666666666667', '79.42'], 'fullaccs_mask_classes': [[88.0], [83.89999999999999, 85.2], [82.5, 77.2, 88.1], [81.6, 75.9, 81.3, 84.8], [80.30000000000001, 73.2, 80.30000000000001, 80.30000000000001, 91.8], [80.0, 72.1, 78.8, 79.2, 89.0, 90.5], [77.7, 70.6, 78.10000000000001, 77.9, 89.60000000000001, 88.9, 94.6], [77.10000000000001, 67.10000000000001, 77.2, 76.9, 88.0, 86.1, 90.9, 92.4], [74.4, 65.0, 74.3, 74.6, 85.3, 84.3, 85.7, 87.6, 86.7], [74.4, 64.60000000000001, 73.9, 75.7, 84.7, 82.6, 83.5, 83.8, 80.5, 90.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924822,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070237_56a9a70e_last.pt",
  "sha16": "663e11ed8b6eae82",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 31.619999999999997,
  "J_closeout": 31.610000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.5,
   16.6,
   17.1,
   18.3,
   24.0,
   34.4,
   40.6,
   33.6,
   29.599999999999998,
   88.5
  ],
  "results_tail": "1428571429', '80.125', '78.44444444444444', '77.75'], 'fullaccs_mask_classes': [[90.2], [84.89999999999999, 84.5], [82.0, 78.0, 88.6], [82.19999999999999, 74.2, 84.7, 86.7], [79.60000000000001, 71.5, 81.2, 80.7, 91.9], [78.3, 70.5, 79.60000000000001, 75.6, 87.6, 90.60000000000001], [76.5, 68.8, 78.2, 73.7, 85.39999999999999, 86.9, 94.6], [76.8, 66.60000000000001, 74.8, 72.39999999999999, 82.39999999999999, 84.7, 90.3, 93.0], [76.8, 63.6, 74.0, 70.1, 82.19999999999999, 80.10000000000001, 85.8, 85.8, 87.6], [76.0, 65.0, 72.3, 70.0, 80.10000000000001, 79.4, 81.8, 83.39999999999999, 80.2, 89.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924822,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070257_d5989a87_last.pt",
  "sha16": "36d2c321df9ad77c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.519999999999996,
  "J_closeout": 38.519999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.400000000000002,
   32.4,
   26.3,
   33.0,
   32.7,
   44.6,
   40.2,
   37.9,
   34.0,
   80.7
  ],
  "results_tail": "334', '78.0', '77.275', '75.6222222222222', '74.68'], 'fullaccs_mask_classes': [[88.4], [84.2, 85.6], [78.5, 78.10000000000001, 88.3], [77.2, 74.4, 79.2, 85.5], [72.2, 70.0, 77.10000000000001, 79.5, 92.0], [66.60000000000001, 67.60000000000001, 74.9, 75.9, 88.0, 90.10000000000001], [68.0, 64.8, 72.89999999999999, 74.8, 84.8, 87.1, 93.60000000000001], [64.3, 62.6, 72.1, 69.5, 83.2, 85.9, 88.7, 91.9], [64.60000000000001, 59.3, 67.5, 68.60000000000001, 80.9, 82.39999999999999, 84.89999999999999, 84.6, 87.8], [61.3, 62.0, 66.4, 69.3, 77.7, 80.4, 81.10000000000001, 80.60000000000001, 79.4, 88.6]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924823,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085308_f8848c7e_last.pt",
  "sha16": "e1ae22f1cac66b9c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.73,
  "J_closeout": 22.73,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.7,
   8.7,
   9.6,
   14.499999999999998,
   4.3999999999999995,
   14.6,
   18.5,
   28.7,
   34.2,
   85.39999999999999
  ],
  "results_tail": "333', '83.72857142857143', '82.3875', '82.8111111111111', '81.24000000000001'], 'fullaccs_mask_classes': [[88.0], [86.2, 88.0], [85.1, 82.5, 90.2], [82.5, 81.39999999999999, 86.3, 92.2], [81.8, 80.5, 85.6, 83.5, 86.2], [83.0, 79.7, 83.7, 79.80000000000001, 80.0, 92.30000000000001], [82.3, 78.2, 85.1, 79.9, 77.60000000000001, 88.7, 94.3], [81.69999999999999, 77.8, 83.0, 78.5, 73.1, 85.1, 86.9, 93.0], [81.10000000000001, 76.2, 82.19999999999999, 78.8, 75.9, 84.2, 84.39999999999999, 89.2, 93.30000000000001], [80.60000000000001, 78.2, 81.69999999999999, 77.8, 72.6, 80.7, 81.3, 85.7, 88.1, 85.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924823,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085338_17d1a0cf_last.pt",
  "sha16": "8a4c31642eae7346",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.810000000000002,
  "J_closeout": 23.82,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.799999999999999,
   10.7,
   8.200000000000001,
   14.799999999999999,
   6.4,
   14.6,
   18.9,
   30.2,
   37.3,
   85.2
  ],
  "results_tail": "6665', '84.10000000000001', '81.70000000000002', '81.11666666666667', '81.52857142857144', '81.4375', '81.44444444444446', '80.78999999999999'], 'fullaccs_mask_classes': [[88.2], [83.8, 88.3], [82.39999999999999, 82.3, 88.7], [78.7, 81.6, 86.0, 90.10000000000001], [78.0, 78.60000000000001, 84.1, 82.5, 85.3], [76.6, 76.7, 80.0, 81.10000000000001, 80.5, 91.8], [76.9, 73.2, 80.4, 80.7, 78.0, 88.3, 93.2], [75.4, 73.3, 79.7, 79.3, 76.8, 85.1, 89.1, 92.80000000000001], [74.5, 72.1, 76.7, 78.9, 75.7, 83.8, 88.2, 90.5, 92.60000000000001], [76.1, 73.0, 75.4, 75.5, 74.2, 84.3, 85.8, 88.0, 89.2, 86.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924823,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085128_fb3356dc_last.pt",
  "sha16": "1741bf1529f393ea",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.51,
  "J_closeout": 27.51,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.3,
   17.299999999999997,
   15.9,
   19.8,
   8.5,
   21.0,
   21.6,
   33.6,
   41.3,
   82.8
  ],
  "results_tail": "3.19999999999999', '82.1', '80.9', '80.39999999999999', '80.32499999999999', '79.5888888888889', '78.30000000000001'], 'fullaccs_mask_classes': [[88.4], [85.39999999999999, 88.1], [83.1, 82.8, 89.2], [80.4, 80.60000000000001, 82.39999999999999, 89.4], [80.30000000000001, 79.0, 81.3, 84.7, 85.2], [78.3, 75.9, 80.5, 78.9, 78.8, 93.0], [75.8, 74.9, 79.4, 77.5, 73.0, 88.7, 93.5], [79.3, 72.8, 77.5, 75.6, 72.2, 84.8, 86.7, 93.7], [78.10000000000001, 72.3, 75.2, 69.5, 72.7, 82.3, 83.0, 90.0, 93.2], [78.3, 75.0, 74.2, 69.39999999999999, 68.2, 79.10000000000001, 79.10000000000001, 86.3, 89.2, 84.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924823,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085238_38577823_last.pt",
  "sha16": "6d0b181ca2e7232f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.09,
  "J_closeout": 37.089999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.200000000000003,
   30.9,
   38.5,
   32.4,
   25.3,
   34.300000000000004,
   30.5,
   43.0,
   42.0,
   73.8
  ],
  "results_tail": ".30000000000001', '75.18'], 'fullaccs_mask_classes': [[89.1], [83.6, 88.7], [80.5, 82.19999999999999, 89.8], [72.89999999999999, 80.10000000000001, 85.2, 90.2], [70.6, 77.7, 81.5, 83.0, 84.8], [69.5, 73.6, 79.10000000000001, 78.3, 78.5, 92.9], [66.10000000000001, 70.1, 80.10000000000001, 76.9, 76.2, 87.6, 92.5], [63.2, 66.3, 77.60000000000001, 76.5, 71.2, 83.3, 86.4, 93.60000000000001], [59.0, 65.10000000000001, 74.2, 74.2, 68.89999999999999, 81.10000000000001, 83.1, 88.9, 92.2], [57.49999999999999, 65.10000000000001, 75.7, 72.6, 68.30000000000001, 78.10000000000001, 78.3, 84.5, 86.5, 85.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924824,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085458_a32e58c7_last.pt",
  "sha16": "d02c83790399ed10",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.919999999999998,
  "J_closeout": 22.919999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.5,
   7.9,
   12.2,
   10.6,
   29.9,
   4.8,
   13.0,
   16.7,
   30.5,
   88.1
  ],
  "results_tail": "9999999', '83.46666666666667', '82.94285714285715', '81.0875', '81.11111111111111', '80.4'], 'fullaccs_mask_classes': [[90.2], [86.5, 85.39999999999999], [84.3, 79.5, 88.7], [84.7, 77.8, 84.89999999999999, 91.60000000000001], [83.89999999999999, 76.6, 83.3, 87.0, 95.1], [82.6, 74.7, 81.10000000000001, 84.89999999999999, 90.7, 86.8], [80.60000000000001, 73.5, 79.2, 83.0, 90.3, 82.0, 92.0], [80.10000000000001, 72.3, 77.7, 82.5, 88.5, 76.7, 86.9, 84.0], [81.3, 72.89999999999999, 77.2, 80.80000000000001, 87.6, 77.2, 86.4, 76.2, 90.4], [81.3, 72.7, 78.4, 78.5, 86.8, 75.1, 83.0, 75.3, 84.7, 88.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924824,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085528_cf6646cd_last.pt",
  "sha16": "c9d352d05d4c1666",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.55,
  "J_closeout": 24.560000000000002,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   21.9,
   9.3,
   15.6,
   13.900000000000002,
   29.099999999999998,
   7.6,
   14.000000000000002,
   18.0,
   28.9,
   87.2
  ],
  "results_tail": "142857145', '81.1875', '81.01111111111112', '79.68'], 'fullaccs_mask_classes': [[90.8], [86.8, 84.39999999999999], [83.7, 81.10000000000001, 87.8], [83.39999999999999, 79.0, 83.7, 90.10000000000001], [83.39999999999999, 78.2, 82.1, 86.8, 95.39999999999999], [79.60000000000001, 73.9, 81.69999999999999, 86.3, 91.4, 87.7], [78.9, 72.5, 79.0, 85.3, 89.9, 83.1, 93.2], [79.4, 70.19999999999999, 76.6, 83.39999999999999, 86.9, 81.69999999999999, 86.9, 84.39999999999999], [78.9, 68.7, 77.4, 82.1, 87.4, 82.0, 86.0, 77.7, 88.9], [80.7, 66.5, 74.5, 79.9, 85.39999999999999, 78.5, 84.0, 74.1, 85.7, 87.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924824,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085558_2bfda50f_last.pt",
  "sha16": "e17af9d7b51abf9b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 28.499999999999996,
  "J_closeout": 28.49,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.2,
   14.899999999999999,
   19.400000000000002,
   15.9,
   35.699999999999996,
   8.5,
   17.9,
   23.1,
   39.0,
   89.4
  ],
  "results_tail": "333', '81.3', '79.85', '79.1', '76.98'], 'fullaccs_mask_classes': [[91.4], [86.3, 85.6], [83.1, 79.0, 89.1], [83.3, 77.9, 84.7, 91.9], [81.69999999999999, 74.5, 79.4, 86.5, 95.39999999999999], [81.10000000000001, 74.4, 77.2, 84.6, 90.0, 88.2], [78.5, 70.39999999999999, 75.8, 81.69999999999999, 88.2, 81.10000000000001, 93.4], [78.5, 70.39999999999999, 73.2, 80.80000000000001, 85.7, 78.4, 86.5, 85.3], [79.10000000000001, 69.39999999999999, 71.39999999999999, 78.60000000000001, 84.5, 73.7, 85.8, 79.0, 90.4], [78.10000000000001, 67.0, 69.8, 75.3, 82.1, 68.10000000000001, 81.3, 73.3, 85.1, 89.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924824,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085428_fea07cf1_last.pt",
  "sha16": "136fe0a25884a13b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.9,
  "J_closeout": 36.910000000000004,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   35.199999999999996,
   25.7,
   38.0,
   28.599999999999998,
   45.800000000000004,
   19.5,
   28.000000000000004,
   27.0,
   39.300000000000004,
   81.89999999999999
  ],
  "results_tail": "ses': ['90.0', '85.35', '83.89999999999999', '82.85000000000001', '81.84', '80.9', '80.17142857142858', '77.95', '76.97777777777777', '75.11'], 'fullaccs_mask_classes': [[90.0], [85.6, 85.1], [82.5, 79.9, 89.3], [80.30000000000001, 75.5, 85.3, 90.3], [76.3, 71.3, 81.10000000000001, 86.4, 94.1], [75.0, 70.3, 79.60000000000001, 84.1, 89.60000000000001, 86.8], [71.0, 68.30000000000001, 78.4, 81.5, 87.5, 82.5, 92.0], [69.6, 67.4, 73.9, 80.9, 84.5, 77.3, 86.3, 83.7], [69.1, 63.800000000000004, 71.3, 79.4, 84.6, 73.8, 84.7, 76.2, 89.9], [66.8, 62.7, 70.8, 74.3, 80.2, 69.0, 82.1, 73.4, 83.7, 88.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924825,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070103_48bc54c9_last.pt",
  "sha16": "e68d9f36632ce38d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.71,
  "J_closeout": 23.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.4,
   5.800000000000001,
   9.6,
   14.000000000000002,
   16.3,
   15.5,
   10.8,
   18.4,
   42.4,
   92.9
  ],
  "results_tail": "5', '82.63999999999999', '81.68333333333334', '82.25714285714287', '80.15', '79.53333333333335', '80.28999999999999'], 'fullaccs_mask_classes': [[82.89999999999999], [80.4, 90.2], [77.9, 85.5, 90.8], [75.6, 82.39999999999999, 86.5, 90.0], [74.5, 82.1, 82.1, 85.6, 88.9], [74.0, 80.4, 81.0, 81.89999999999999, 82.69999999999999, 90.10000000000001], [74.5, 82.8, 81.0, 81.3, 79.0, 85.0, 92.2], [75.7, 79.4, 79.0, 80.0, 75.5, 81.0, 84.0, 86.6], [73.4, 78.9, 79.9, 76.7, 75.8, 79.7, 79.60000000000001, 81.39999999999999, 90.4], [73.4, 79.7, 78.5, 79.2, 77.3, 80.2, 79.0, 77.0, 85.5, 93.10000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924825,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070123_bec45769_last.pt",
  "sha16": "ef2f023f4a7bc243",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.290000000000003,
  "J_closeout": 25.290000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.6,
   7.9,
   9.4,
   17.1,
   17.1,
   18.7,
   12.8,
   16.7,
   44.5,
   92.10000000000001
  ],
  "results_tail": "81.01666666666667', '81.57142857142857', '80.42500000000001', '80.06666666666666', '79.48'], 'fullaccs_mask_classes': [[81.89999999999999], [79.3, 90.3], [75.8, 85.9, 90.9], [74.5, 82.6, 88.2, 88.1], [70.89999999999999, 79.10000000000001, 85.6, 86.0, 88.0], [69.69999999999999, 77.3, 82.5, 83.2, 83.3, 90.10000000000001], [67.9, 75.3, 83.5, 82.5, 82.5, 86.3, 93.0], [66.5, 73.1, 82.8, 81.2, 80.0, 85.0, 87.9, 86.9], [67.9, 70.39999999999999, 81.69999999999999, 77.9, 77.9, 85.2, 86.4, 82.5, 90.7], [63.0, 69.5, 79.9, 79.80000000000001, 75.7, 82.89999999999999, 84.8, 78.0, 88.1, 93.10000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924825,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070143_ed831028_last.pt",
  "sha16": "1ec110092db28f6e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 30.11,
  "J_closeout": 30.120000000000005,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   15.5,
   15.4,
   17.7,
   22.8,
   20.5,
   27.900000000000002,
   16.8,
   21.3,
   51.7,
   91.5
  ],
  "results_tail": "83.2', '82.2', '81.0', '80.83333333333333', '80.17142857142856', '78.3375', '76.97777777777779', '77.3'], 'fullaccs_mask_classes': [[84.5], [80.7, 89.1], [77.2, 81.6, 90.8], [74.9, 80.2, 84.89999999999999, 88.8], [72.2, 80.0, 81.39999999999999, 82.8, 88.6], [71.7, 79.0, 79.3, 80.30000000000001, 82.89999999999999, 91.8], [71.0, 75.8, 77.0, 80.2, 79.0, 86.4, 91.8], [71.89999999999999, 75.1, 77.2, 76.3, 73.6, 81.89999999999999, 84.2, 86.5], [71.8, 74.9, 74.4, 73.1, 72.8, 79.7, 78.10000000000001, 77.4, 90.60000000000001], [69.1, 71.6, 75.4, 72.8, 72.2, 80.80000000000001, 76.9, 75.7, 86.3, 92.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924825,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070203_b6c95fca_last.pt",
  "sha16": "4aaf765bdf6cda6b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.85,
  "J_closeout": 37.85,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   28.199999999999996,
   29.099999999999998,
   27.900000000000002,
   34.8,
   29.9,
   39.2,
   27.1,
   29.299999999999997,
   47.699999999999996,
   85.3
  ],
  "results_tail": "60000000000001', '78.35714285714288', '76.325', '74.87777777777778', '74.12'], 'fullaccs_mask_classes': [[82.8], [76.0, 91.10000000000001], [71.3, 83.3, 90.5], [68.7, 80.60000000000001, 84.6, 88.7], [67.5, 77.2, 83.0, 84.8, 89.0], [61.9, 76.2, 80.4, 81.10000000000001, 81.89999999999999, 90.10000000000001], [62.5, 73.8, 79.4, 79.5, 77.5, 84.6, 91.2], [60.6, 71.5, 77.7, 76.4, 75.0, 82.39999999999999, 83.1, 83.89999999999999], [60.099999999999994, 68.4, 73.4, 75.8, 72.0, 79.7, 77.7, 76.7, 90.10000000000001], [59.0, 65.9, 69.8, 73.7, 68.10000000000001, 78.0, 77.5, 73.6, 82.89999999999999, 92.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924826,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070323_1e4e46b8_last.pt",
  "sha16": "5209e5c8c87847d6",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.2,
  "J_closeout": 22.200000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.100000000000001,
   12.0,
   6.800000000000001,
   12.9,
   13.4,
   11.899999999999999,
   14.499999999999998,
   25.2,
   24.8,
   90.4
  ],
  "results_tail": "9999999999', '82.36666666666667', '82.88571428571429', '82.48750000000001', '80.3', '80.35000000000001'], 'fullaccs_mask_classes': [[91.0], [87.5, 84.8], [85.2, 81.10000000000001, 91.3], [84.6, 79.7, 86.1, 88.5], [85.0, 78.5, 85.3, 84.6, 93.4], [81.5, 74.4, 82.8, 81.8, 88.6, 85.1], [82.6, 74.2, 81.69999999999999, 81.10000000000001, 86.5, 82.8, 91.3], [80.9, 73.9, 82.19999999999999, 81.5, 84.3, 79.80000000000001, 87.1, 90.2], [79.0, 70.7, 81.6, 78.4, 83.1, 74.4, 84.6, 83.5, 87.4], [79.10000000000001, 73.2, 82.39999999999999, 78.4, 83.0, 75.0, 81.69999999999999, 79.60000000000001, 80.7, 90.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924826,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070223_bf441da9_last.pt",
  "sha16": "d4078d48b871d378",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.69,
  "J_closeout": 25.7,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.2,
   10.8,
   10.100000000000001,
   14.399999999999999,
   19.2,
   15.299999999999999,
   20.3,
   33.1,
   28.999999999999996,
   88.5
  ],
  "results_tail": "0001', '81.87142857142858', '80.85', '80.23333333333333', '79.03999999999999'], 'fullaccs_mask_classes': [[91.60000000000001], [86.9, 86.6], [84.3, 81.39999999999999, 92.2], [83.89999999999999, 78.3, 88.5, 86.2], [81.6, 76.4, 85.7, 83.3, 93.7], [79.4, 75.5, 82.6, 81.5, 90.5, 86.1], [77.60000000000001, 72.7, 81.6, 79.3, 88.3, 81.69999999999999, 91.9], [73.4, 69.39999999999999, 80.2, 79.3, 86.3, 79.80000000000001, 89.4, 89.0], [72.39999999999999, 67.80000000000001, 81.39999999999999, 77.9, 85.3, 77.4, 86.6, 85.6, 87.7], [71.1, 66.5, 78.0, 76.5, 83.89999999999999, 75.3, 84.5, 82.5, 82.8, 89.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924826,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070243_23c4c077_last.pt",
  "sha16": "afaebabf872b86b7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 28.689999999999998,
  "J_closeout": 28.689999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.5,
   16.1,
   13.3,
   21.3,
   23.599999999999998,
   18.0,
   24.7,
   33.5,
   30.2,
   90.7
  ],
  "results_tail": "00000000001', '87.35', '85.86666666666667', '83.5', '82.88', '80.5', '80.52857142857144', '79.4125', '76.62222222222222', '77.04'], 'fullaccs_mask_classes': [[91.60000000000001], [88.1, 86.6], [84.5, 80.2, 92.9], [83.3, 77.8, 85.0, 87.9], [80.9, 73.6, 81.89999999999999, 83.8, 94.19999999999999], [80.80000000000001, 70.19999999999999, 78.8, 78.7, 88.6, 85.9], [79.7, 70.39999999999999, 78.8, 76.3, 86.0, 80.5, 92.0], [78.3, 68.2, 76.4, 75.5, 83.0, 77.0, 87.2, 89.7], [73.0, 65.4, 76.1, 72.6, 79.0, 71.8, 80.60000000000001, 83.0, 88.1], [76.2, 67.7, 74.3, 73.8, 79.3, 71.0, 79.2, 76.7, 80.5, 91.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924826,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070303_591e7379_last.pt",
  "sha16": "4fdd9e2a782b863b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.72,
  "J_closeout": 38.71999999999999,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.800000000000004,
   31.0,
   26.900000000000002,
   38.4,
   33.4,
   30.8,
   33.2,
   40.8,
   38.4,
   81.5
  ],
  "results_tail": "28571429', '77.4125', '75.07777777777777', '74.51'], 'fullaccs_mask_classes': [[91.4], [86.0, 84.6], [81.89999999999999, 79.0, 90.5], [80.4, 77.7, 85.0, 87.9], [78.9, 75.6, 82.39999999999999, 82.69999999999999, 93.10000000000001], [75.3, 71.8, 81.10000000000001, 79.80000000000001, 88.9, 86.3], [74.7, 67.9, 79.2, 78.2, 86.9, 78.10000000000001, 92.10000000000001], [73.1, 65.9, 75.7, 73.5, 83.0, 74.7, 85.6, 87.8], [69.5, 61.6, 72.2, 73.8, 79.5, 71.0, 80.10000000000001, 81.6, 86.4], [67.4, 60.199999999999996, 68.60000000000001, 72.5, 79.4, 70.19999999999999, 77.8, 80.9, 79.60000000000001, 88.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924827,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090744_79e1d5ff_last.pt",
  "sha16": "f4c68f2e0dd919c0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.07,
  "J_closeout": 24.07,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.7,
   8.0,
   16.400000000000002,
   7.8,
   17.0,
   12.7,
   16.900000000000002,
   27.800000000000004,
   32.300000000000004,
   89.1
  ],
  "results_tail": "2.45', '80.71428571428571', '80.15', '80.54444444444445', '79.24000000000001'], 'fullaccs_mask_classes': [[89.9], [87.3, 81.3], [83.39999999999999, 77.7, 94.19999999999999], [82.39999999999999, 74.2, 89.1, 85.3], [82.0, 73.5, 86.2, 79.2, 92.5], [83.89999999999999, 73.1, 86.1, 76.0, 86.5, 89.1], [83.0, 73.9, 83.1, 76.2, 82.5, 83.39999999999999, 82.89999999999999], [80.9, 70.89999999999999, 82.8, 72.8, 80.80000000000001, 80.9, 79.10000000000001, 93.0], [81.5, 70.5, 82.3, 71.8, 81.5, 79.9, 75.2, 90.0, 92.2], [81.10000000000001, 69.39999999999999, 81.0, 71.2, 81.0, 76.4, 72.6, 85.2, 85.3, 89.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924827,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090814_cf4ce633_last.pt",
  "sha16": "ee923363c5694767",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.400000000000002,
  "J_closeout": 26.4,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   18.3,
   7.1,
   23.3,
   9.5,
   18.4,
   18.2,
   18.5,
   32.4,
   28.499999999999996,
   89.8
  ],
  "results_tail": "4.96666666666665', '81.95', '81.9', '81.66666666666667', '79.8142857142857', '79.8125', '79.4888888888889', '79.25'], 'fullaccs_mask_classes': [[90.10000000000001], [86.7, 81.3], [85.0, 76.1, 93.8], [82.6, 72.1, 87.9, 85.2], [80.9, 70.8, 86.2, 78.8, 92.80000000000001], [80.4, 69.1, 84.89999999999999, 79.2, 87.8, 88.6], [77.5, 65.5, 85.2, 77.2, 85.1, 84.39999999999999, 83.8], [76.8, 63.800000000000004, 83.8, 75.2, 83.1, 82.1, 80.2, 93.5], [76.6, 62.4, 83.1, 73.7, 81.69999999999999, 78.60000000000001, 77.9, 90.4, 91.0], [76.2, 62.8, 78.2, 72.2, 82.1, 80.0, 76.4, 88.2, 86.3, 90.10000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924827,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090514_28236851_last.pt",
  "sha16": "05bda5e3b20a9c5e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 30.159999999999997,
  "J_closeout": 30.169999999999998,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   20.200000000000003,
   17.7,
   24.5,
   15.299999999999999,
   21.8,
   19.7,
   23.799999999999997,
   35.5,
   33.6,
   89.5
  ],
  "results_tail": "33333', '77.60000000000001', '77.55000000000001', '78.08888888888889', '76.96000000000001'], 'fullaccs_mask_classes': [[89.2], [85.1, 82.69999999999999], [83.0, 75.8, 93.0], [82.0, 70.7, 86.7, 84.39999999999999], [80.2, 69.1, 83.1, 78.7, 92.60000000000001], [79.7, 68.2, 82.89999999999999, 74.4, 85.9, 87.3], [78.0, 66.0, 81.3, 69.1, 82.0, 82.6, 84.2], [80.30000000000001, 64.3, 78.4, 67.2, 80.4, 78.10000000000001, 78.2, 93.5], [78.9, 66.9, 79.0, 67.80000000000001, 79.5, 77.2, 75.1, 88.1, 90.3], [78.2, 64.60000000000001, 78.8, 68.60000000000001, 78.60000000000001, 73.3, 69.3, 83.2, 84.7, 90.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924827,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090634_c181ff0e_last.pt",
  "sha16": "15d23959b163bbb7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.06,
  "J_closeout": 38.059999999999995,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   31.5,
   32.5,
   37.3,
   24.9,
   35.199999999999996,
   30.5,
   32.6,
   41.4,
   30.2,
   84.5
  ],
  "results_tail": "99999999', '82.60000000000001', '80.3', '79.12', '78.3', '75.21428571428571', '75.7875', '76.33333333333331', '73.9'], 'fullaccs_mask_classes': [[89.1], [83.1, 81.3], [78.4, 74.6, 94.8], [77.2, 69.39999999999999, 89.1, 85.5], [75.1, 67.2, 85.2, 77.10000000000001, 91.0], [72.7, 67.2, 82.8, 75.0, 84.89999999999999, 87.2], [64.5, 66.0, 79.3, 71.89999999999999, 81.89999999999999, 78.7, 84.2], [65.8, 61.4, 78.2, 70.39999999999999, 81.5, 77.60000000000001, 79.4, 92.0], [66.0, 64.0, 76.6, 70.6, 81.5, 75.4, 74.4, 88.6, 89.9], [63.0, 62.9, 74.7, 67.2, 77.10000000000001, 71.3, 68.8, 82.5, 82.8, 88.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924828,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090914_fe8eac5d_last.pt",
  "sha16": "332dfc8eddfb10db",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.56,
  "J_closeout": 23.56,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.5,
   6.6000000000000005,
   8.1,
   9.3,
   14.099999999999998,
   29.4,
   18.7,
   15.4,
   31.2,
   92.30000000000001
  ],
  "results_tail": "', '83.62', '84.13333333333333', '82.57142857142857', '81.05', '80.6888888888889', '80.37'], 'fullaccs_mask_classes': [[86.7], [83.3, 90.9], [81.8, 85.8, 90.60000000000001], [80.5, 83.6, 87.6, 89.3], [80.4, 81.6, 84.39999999999999, 84.6, 87.1], [78.0, 82.89999999999999, 84.2, 82.8, 82.39999999999999, 94.5], [78.10000000000001, 80.4, 83.0, 81.10000000000001, 78.3, 87.0, 90.10000000000001], [75.8, 79.7, 82.1, 79.9, 76.6, 85.9, 82.89999999999999, 85.5], [74.6, 78.7, 82.3, 80.7, 74.7, 84.5, 81.8, 80.10000000000001, 88.8], [76.2, 78.4, 80.7, 80.9, 75.3, 81.0, 79.5, 76.6, 82.3, 92.80000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924828,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090944_e24c4d5e_last.pt",
  "sha16": "ff248b6979f0c3b0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.919999999999998,
  "J_closeout": 23.919999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.1,
   7.3,
   10.6,
   7.6,
   11.600000000000001,
   28.999999999999996,
   23.5,
   17.5,
   30.9,
   90.10000000000001
  ],
  "results_tail": "5', '82.66', '83.1', '82.32857142857144', '80.4', '79.95555555555555', '79.27000000000001'], 'fullaccs_mask_classes': [[87.0], [82.19999999999999, 91.0], [81.0, 86.4, 91.7], [77.3, 83.39999999999999, 86.8, 90.4], [76.3, 80.0, 83.39999999999999, 86.2, 87.4], [76.1, 77.9, 82.6, 85.6, 82.39999999999999, 94.0], [73.7, 75.1, 81.6, 83.7, 80.7, 91.4, 90.10000000000001], [72.39999999999999, 71.3, 79.80000000000001, 80.7, 78.3, 90.5, 84.2, 86.0], [72.6, 71.39999999999999, 78.4, 79.0, 78.3, 87.7, 82.8, 81.10000000000001, 88.3], [70.3, 66.60000000000001, 78.8, 80.0, 78.9, 86.5, 80.4, 77.7, 83.1, 90.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924828,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-091004_b170c420_last.pt",
  "sha16": "005125667e780a0a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.87,
  "J_closeout": 27.870000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   14.6,
   10.100000000000001,
   14.299999999999999,
   12.7,
   18.6,
   32.7,
   25.900000000000002,
   20.0,
   37.5,
   92.30000000000001
  ],
  "results_tail": ", '77.69999999999999', '77.26666666666667', '76.42'], 'fullaccs_mask_classes': [[87.1], [82.19999999999999, 89.7], [77.8, 81.39999999999999, 90.9], [77.9, 84.1, 87.2, 90.3], [77.3, 77.5, 84.1, 85.39999999999999, 86.4], [76.9, 76.8, 82.19999999999999, 80.0, 80.4, 93.2], [75.1, 71.5, 77.2, 77.2, 77.0, 87.0, 91.2], [73.8, 72.1, 75.5, 74.4, 74.6, 82.69999999999999, 82.0, 86.5], [72.1, 74.1, 75.0, 74.4, 72.39999999999999, 80.10000000000001, 79.60000000000001, 78.4, 89.3], [70.89999999999999, 71.89999999999999, 73.1, 71.6, 71.39999999999999, 78.0, 76.4, 74.2, 83.89999999999999, 92.80000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260924828,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090844_6b7764f6_last.pt",
  "sha16": "691eb6a09a3a5f27",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.92,
  "J_closeout": 37.92999999999999,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   30.5,
   21.8,
   31.7,
   22.7,
   34.2,
   48.3,
   36.6,
   28.499999999999996,
   40.699999999999996,
   84.2
  ],
  "results_tail": "000001', '75.07777777777777', '73.81'], 'fullaccs_mask_classes': [[85.9], [80.2, 89.2], [79.60000000000001, 83.89999999999999, 90.5], [76.4, 80.5, 86.5, 90.60000000000001], [69.0, 76.1, 84.39999999999999, 84.2, 87.1], [67.5, 74.1, 81.69999999999999, 81.0, 78.8, 93.0], [67.0, 70.19999999999999, 80.2, 78.5, 75.4, 87.6, 90.7], [63.800000000000004, 67.80000000000001, 76.3, 76.5, 73.4, 85.2, 83.5, 85.3], [64.60000000000001, 67.0, 72.3, 72.1, 72.2, 84.39999999999999, 79.0, 74.7, 89.4], [61.8, 65.7, 71.39999999999999, 69.69999999999999, 68.5, 82.39999999999999, 75.0, 71.5, 80.5, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 }
]

==> anc/supplementary_material/data/v9/E3/out_westb_MANIFEST_orig.json <==
[
 {
  "seed": 260924821,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070057_801c92c2_last.pt",
  "sha16": "93ae84178507549b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.41,
  "J_closeout": 21.41,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.6000000000000005,
   8.0,
   10.4,
   7.000000000000001,
   5.6000000000000005,
   22.6,
   11.700000000000001,
   15.7,
   35.5,
   91.0
  ],
  "results_tail": ".26666666666667', '85.075', '84.24', '83.73333333333333', '83.30000000000003', '81.75', '80.61111111111111', '80.36'], 'fullaccs_mask_classes': [[84.39999999999999], [81.8, 89.3], [80.5, 83.7, 91.60000000000001], [79.2, 82.1, 86.9, 92.10000000000001], [77.5, 80.30000000000001, 85.6, 89.60000000000001, 88.2], [74.5, 80.9, 85.7, 86.1, 81.3, 93.89999999999999], [75.7, 79.4, 85.1, 85.5, 77.3, 90.4, 89.7], [74.2, 76.8, 85.6, 83.7, 75.2, 87.3, 83.0, 88.2], [73.6, 76.3, 83.39999999999999, 81.5, 73.1, 83.5, 81.3, 81.8, 91.0], [72.1, 75.5, 82.0, 80.5, 71.7, 84.89999999999999, 79.7, 80.5, 85.7, 91.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924821,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070117_371892b1_last.pt",
  "sha16": "badcd26ad5196adf",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.52,
  "J_closeout": 23.51,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.7,
   11.4,
   11.799999999999999,
   7.6,
   8.3,
   25.7,
   16.3,
   19.3,
   35.3,
   90.8
  ],
  "results_tail": "9999999', '83.60000000000001', '81.78571428571429', '80.975', '80.6', '79.68'], 'fullaccs_mask_classes': [[83.6], [79.60000000000001, 88.4], [77.10000000000001, 84.1, 92.10000000000001], [78.7, 78.7, 89.60000000000001, 92.2], [74.8, 77.60000000000001, 87.5, 89.0, 88.8], [75.2, 76.8, 85.3, 88.0, 81.8, 94.5], [72.2, 72.5, 85.2, 84.39999999999999, 78.10000000000001, 90.3, 89.8], [71.6, 70.7, 81.89999999999999, 83.8, 77.2, 88.6, 87.2, 86.8], [70.89999999999999, 69.6, 78.9, 83.0, 75.3, 88.0, 85.9, 83.5, 90.3], [67.7, 68.4, 78.7, 79.2, 71.89999999999999, 86.2, 84.1, 81.5, 87.5, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924821,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070137_d1cef016_last.pt",
  "sha16": "2189f49c435135a2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.92,
  "J_closeout": 27.939999999999998,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   11.5,
   14.7,
   17.299999999999997,
   15.0,
   10.8,
   30.9,
   17.9,
   24.2,
   46.1,
   90.8
  ],
  "results_tail": "es': ['85.3', '85.95', '83.93333333333334', '83.825', '82.3', '80.88333333333333', '79.98571428571428', '78.875', '77.25555555555555', '77.55'], 'fullaccs_mask_classes': [[85.3], [81.2, 90.7], [77.9, 82.39999999999999, 91.5], [78.3, 79.4, 85.8, 91.8], [76.2, 76.7, 84.1, 87.2, 87.3], [73.0, 74.6, 82.3, 82.39999999999999, 78.9, 94.1], [71.3, 71.8, 80.5, 78.5, 77.9, 90.0, 89.9], [71.2, 72.5, 80.30000000000001, 76.6, 73.6, 87.3, 82.89999999999999, 86.6], [68.4, 70.3, 75.9, 74.9, 70.5, 83.7, 78.4, 81.89999999999999, 91.3], [70.19999999999999, 71.1, 74.0, 74.6, 69.5, 83.7, 75.8, 77.5, 87.4, 91.7]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260924821,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924821_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070157_96312eeb_last.pt",
  "sha16": "da668ab0f58454d8",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.019999999999996,
  "J_closeout": 38.01,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.7,
   32.5,
   32.800000000000004,
   31.2,
   23.3,
   43.7,
   35.9,
   25.7,
   50.4,
   81.0
  ],
  "results_tail": "6666666666667', '75.22999999999999'], 'fullaccs_mask_classes': [[84.6], [78.60000000000001, 89.0], [73.3, 80.7, 92.0], [72.5, 78.4, 87.2, 92.0], [70.39999999999999, 75.9, 84.2, 86.7, 86.6], [68.10000000000001, 77.0, 82.0, 84.1, 80.7, 93.89999999999999], [58.599999999999994, 69.69999999999999, 79.60000000000001, 81.10000000000001, 76.0, 88.8, 88.9], [60.4, 68.0, 78.9, 80.10000000000001, 74.3, 85.5, 83.89999999999999, 86.4], [59.099999999999994, 66.5, 75.5, 75.6, 70.5, 82.8, 81.0, 78.7, 91.3], [56.599999999999994, 65.4, 75.0, 72.3, 69.39999999999999, 82.8, 79.80000000000001, 75.7, 84.8, 90.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924822,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070317_3a3aeb51_last.pt",
  "sha16": "512c19492e94f72a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.0,
  "J_closeout": 25.0,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.3,
   9.3,
   8.0,
   12.5,
   15.9,
   27.900000000000002,
   30.0,
   24.7,
   23.7,
   89.7
  ],
  "results_tail": "666667', '81.39999999999999', '81.7', '81.73333333333333', '82.3', '81.86250000000001', '80.54444444444444', '80.14'], 'fullaccs_mask_classes': [[88.3], [85.5, 85.7], [84.7, 78.3, 88.3], [81.39999999999999, 76.0, 82.5, 85.7], [80.80000000000001, 72.8, 80.7, 82.6, 91.60000000000001], [81.10000000000001, 74.5, 79.3, 78.7, 86.1, 90.7], [81.69999999999999, 70.3, 79.4, 75.8, 86.3, 88.6, 94.0], [81.3, 70.5, 80.30000000000001, 74.6, 82.8, 83.8, 88.4, 93.2], [79.5, 68.7, 78.4, 75.2, 81.2, 81.10000000000001, 86.0, 88.2, 86.6], [79.4, 69.39999999999999, 76.8, 75.2, 81.0, 81.0, 84.1, 85.8, 78.9, 89.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924822,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070217_758242ad_last.pt",
  "sha16": "dab6b6b6e051326d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.02,
  "J_closeout": 27.020000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.6,
   12.0,
   12.9,
   14.2,
   19.1,
   27.200000000000003,
   31.2,
   25.900000000000002,
   25.8,
   89.3
  ],
  "results_tail": ", '84.55', '82.6', '80.9', '81.18', '81.6', '82.4857142857143', '81.9625', '79.76666666666667', '79.42'], 'fullaccs_mask_classes': [[88.0], [83.89999999999999, 85.2], [82.5, 77.2, 88.1], [81.6, 75.9, 81.3, 84.8], [80.30000000000001, 73.2, 80.30000000000001, 80.30000000000001, 91.8], [80.0, 72.1, 78.8, 79.2, 89.0, 90.5], [77.7, 70.6, 78.10000000000001, 77.9, 89.60000000000001, 88.9, 94.6], [77.10000000000001, 67.10000000000001, 77.2, 76.9, 88.0, 86.1, 90.9, 92.4], [74.4, 65.0, 74.3, 74.6, 85.3, 84.3, 85.7, 87.6, 86.7], [74.4, 64.60000000000001, 73.9, 75.7, 84.7, 82.6, 83.5, 83.8, 80.5, 90.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924822,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070237_56a9a70e_last.pt",
  "sha16": "663e11ed8b6eae82",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 31.619999999999997,
  "J_closeout": 31.610000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.5,
   16.6,
   17.1,
   18.3,
   24.0,
   34.4,
   40.6,
   33.6,
   29.599999999999998,
   88.5
  ],
  "results_tail": "1428571429', '80.125', '78.44444444444444', '77.75'], 'fullaccs_mask_classes': [[90.2], [84.89999999999999, 84.5], [82.0, 78.0, 88.6], [82.19999999999999, 74.2, 84.7, 86.7], [79.60000000000001, 71.5, 81.2, 80.7, 91.9], [78.3, 70.5, 79.60000000000001, 75.6, 87.6, 90.60000000000001], [76.5, 68.8, 78.2, 73.7, 85.39999999999999, 86.9, 94.6], [76.8, 66.60000000000001, 74.8, 72.39999999999999, 82.39999999999999, 84.7, 90.3, 93.0], [76.8, 63.6, 74.0, 70.1, 82.19999999999999, 80.10000000000001, 85.8, 85.8, 87.6], [76.0, 65.0, 72.3, 70.0, 80.10000000000001, 79.4, 81.8, 83.39999999999999, 80.2, 89.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924822,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924822_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070257_d5989a87_last.pt",
  "sha16": "36d2c321df9ad77c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.519999999999996,
  "J_closeout": 38.519999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.400000000000002,
   32.4,
   26.3,
   33.0,
   32.7,
   44.6,
   40.2,
   37.9,
   34.0,
   80.7
  ],
  "results_tail": "334', '78.0', '77.275', '75.6222222222222', '74.68'], 'fullaccs_mask_classes': [[88.4], [84.2, 85.6], [78.5, 78.10000000000001, 88.3], [77.2, 74.4, 79.2, 85.5], [72.2, 70.0, 77.10000000000001, 79.5, 92.0], [66.60000000000001, 67.60000000000001, 74.9, 75.9, 88.0, 90.10000000000001], [68.0, 64.8, 72.89999999999999, 74.8, 84.8, 87.1, 93.60000000000001], [64.3, 62.6, 72.1, 69.5, 83.2, 85.9, 88.7, 91.9], [64.60000000000001, 59.3, 67.5, 68.60000000000001, 80.9, 82.39999999999999, 84.89999999999999, 84.6, 87.8], [61.3, 62.0, 66.4, 69.3, 77.7, 80.4, 81.10000000000001, 80.60000000000001, 79.4, 88.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924823,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085308_f8848c7e_last.pt",
  "sha16": "e1ae22f1cac66b9c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.73,
  "J_closeout": 22.73,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.7,
   8.7,
   9.6,
   14.499999999999998,
   4.3999999999999995,
   14.6,
   18.5,
   28.7,
   34.2,
   85.39999999999999
  ],
  "results_tail": "333', '83.72857142857143', '82.3875', '82.8111111111111', '81.24000000000001'], 'fullaccs_mask_classes': [[88.0], [86.2, 88.0], [85.1, 82.5, 90.2], [82.5, 81.39999999999999, 86.3, 92.2], [81.8, 80.5, 85.6, 83.5, 86.2], [83.0, 79.7, 83.7, 79.80000000000001, 80.0, 92.30000000000001], [82.3, 78.2, 85.1, 79.9, 77.60000000000001, 88.7, 94.3], [81.69999999999999, 77.8, 83.0, 78.5, 73.1, 85.1, 86.9, 93.0], [81.10000000000001, 76.2, 82.19999999999999, 78.8, 75.9, 84.2, 84.39999999999999, 89.2, 93.30000000000001], [80.60000000000001, 78.2, 81.69999999999999, 77.8, 72.6, 80.7, 81.3, 85.7, 88.1, 85.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924823,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085338_17d1a0cf_last.pt",
  "sha16": "8a4c31642eae7346",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.810000000000002,
  "J_closeout": 23.82,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.799999999999999,
   10.7,
   8.200000000000001,
   14.799999999999999,
   6.4,
   14.6,
   18.9,
   30.2,
   37.3,
   85.2
  ],
  "results_tail": "6665', '84.10000000000001', '81.70000000000002', '81.11666666666667', '81.52857142857144', '81.4375', '81.44444444444446', '80.78999999999999'], 'fullaccs_mask_classes': [[88.2], [83.8, 88.3], [82.39999999999999, 82.3, 88.7], [78.7, 81.6, 86.0, 90.10000000000001], [78.0, 78.60000000000001, 84.1, 82.5, 85.3], [76.6, 76.7, 80.0, 81.10000000000001, 80.5, 91.8], [76.9, 73.2, 80.4, 80.7, 78.0, 88.3, 93.2], [75.4, 73.3, 79.7, 79.3, 76.8, 85.1, 89.1, 92.80000000000001], [74.5, 72.1, 76.7, 78.9, 75.7, 83.8, 88.2, 90.5, 92.60000000000001], [76.1, 73.0, 75.4, 75.5, 74.2, 84.3, 85.8, 88.0, 89.2, 86.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924823,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085128_fb3356dc_last.pt",
  "sha16": "1741bf1529f393ea",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.51,
  "J_closeout": 27.51,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.3,
   17.299999999999997,
   15.9,
   19.8,
   8.5,
   21.0,
   21.6,
   33.6,
   41.3,
   82.8
  ],
  "results_tail": "3.19999999999999', '82.1', '80.9', '80.39999999999999', '80.32499999999999', '79.5888888888889', '78.30000000000001'], 'fullaccs_mask_classes': [[88.4], [85.39999999999999, 88.1], [83.1, 82.8, 89.2], [80.4, 80.60000000000001, 82.39999999999999, 89.4], [80.30000000000001, 79.0, 81.3, 84.7, 85.2], [78.3, 75.9, 80.5, 78.9, 78.8, 93.0], [75.8, 74.9, 79.4, 77.5, 73.0, 88.7, 93.5], [79.3, 72.8, 77.5, 75.6, 72.2, 84.8, 86.7, 93.7], [78.10000000000001, 72.3, 75.2, 69.5, 72.7, 82.3, 83.0, 90.0, 93.2], [78.3, 75.0, 74.2, 69.39999999999999, 68.2, 79.10000000000001, 79.10000000000001, 86.3, 89.2, 84.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924823,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924823_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085238_38577823_last.pt",
  "sha16": "6d0b181ca2e7232f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.09,
  "J_closeout": 37.089999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.200000000000003,
   30.9,
   38.5,
   32.4,
   25.3,
   34.300000000000004,
   30.5,
   43.0,
   42.0,
   73.8
  ],
  "results_tail": ".30000000000001', '75.18'], 'fullaccs_mask_classes': [[89.1], [83.6, 88.7], [80.5, 82.19999999999999, 89.8], [72.89999999999999, 80.10000000000001, 85.2, 90.2], [70.6, 77.7, 81.5, 83.0, 84.8], [69.5, 73.6, 79.10000000000001, 78.3, 78.5, 92.9], [66.10000000000001, 70.1, 80.10000000000001, 76.9, 76.2, 87.6, 92.5], [63.2, 66.3, 77.60000000000001, 76.5, 71.2, 83.3, 86.4, 93.60000000000001], [59.0, 65.10000000000001, 74.2, 74.2, 68.89999999999999, 81.10000000000001, 83.1, 88.9, 92.2], [57.49999999999999, 65.10000000000001, 75.7, 72.6, 68.30000000000001, 78.10000000000001, 78.3, 84.5, 86.5, 85.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924824,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085458_a32e58c7_last.pt",
  "sha16": "d02c83790399ed10",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.919999999999998,
  "J_closeout": 22.919999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.5,
   7.9,
   12.2,
   10.6,
   29.9,
   4.8,
   13.0,
   16.7,
   30.5,
   88.1
  ],
  "results_tail": "9999999', '83.46666666666667', '82.94285714285715', '81.0875', '81.11111111111111', '80.4'], 'fullaccs_mask_classes': [[90.2], [86.5, 85.39999999999999], [84.3, 79.5, 88.7], [84.7, 77.8, 84.89999999999999, 91.60000000000001], [83.89999999999999, 76.6, 83.3, 87.0, 95.1], [82.6, 74.7, 81.10000000000001, 84.89999999999999, 90.7, 86.8], [80.60000000000001, 73.5, 79.2, 83.0, 90.3, 82.0, 92.0], [80.10000000000001, 72.3, 77.7, 82.5, 88.5, 76.7, 86.9, 84.0], [81.3, 72.89999999999999, 77.2, 80.80000000000001, 87.6, 77.2, 86.4, 76.2, 90.4], [81.3, 72.7, 78.4, 78.5, 86.8, 75.1, 83.0, 75.3, 84.7, 88.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924824,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085528_cf6646cd_last.pt",
  "sha16": "c9d352d05d4c1666",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.55,
  "J_closeout": 24.560000000000002,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   21.9,
   9.3,
   15.6,
   13.900000000000002,
   29.099999999999998,
   7.6,
   14.000000000000002,
   18.0,
   28.9,
   87.2
  ],
  "results_tail": "142857145', '81.1875', '81.01111111111112', '79.68'], 'fullaccs_mask_classes': [[90.8], [86.8, 84.39999999999999], [83.7, 81.10000000000001, 87.8], [83.39999999999999, 79.0, 83.7, 90.10000000000001], [83.39999999999999, 78.2, 82.1, 86.8, 95.39999999999999], [79.60000000000001, 73.9, 81.69999999999999, 86.3, 91.4, 87.7], [78.9, 72.5, 79.0, 85.3, 89.9, 83.1, 93.2], [79.4, 70.19999999999999, 76.6, 83.39999999999999, 86.9, 81.69999999999999, 86.9, 84.39999999999999], [78.9, 68.7, 77.4, 82.1, 87.4, 82.0, 86.0, 77.7, 88.9], [80.7, 66.5, 74.5, 79.9, 85.39999999999999, 78.5, 84.0, 74.1, 85.7, 87.5]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260924824,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085558_2bfda50f_last.pt",
  "sha16": "e17af9d7b51abf9b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 28.499999999999996,
  "J_closeout": 28.49,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.2,
   14.899999999999999,
   19.400000000000002,
   15.9,
   35.699999999999996,
   8.5,
   17.9,
   23.1,
   39.0,
   89.4
  ],
  "results_tail": "333', '81.3', '79.85', '79.1', '76.98'], 'fullaccs_mask_classes': [[91.4], [86.3, 85.6], [83.1, 79.0, 89.1], [83.3, 77.9, 84.7, 91.9], [81.69999999999999, 74.5, 79.4, 86.5, 95.39999999999999], [81.10000000000001, 74.4, 77.2, 84.6, 90.0, 88.2], [78.5, 70.39999999999999, 75.8, 81.69999999999999, 88.2, 81.10000000000001, 93.4], [78.5, 70.39999999999999, 73.2, 80.80000000000001, 85.7, 78.4, 86.5, 85.3], [79.10000000000001, 69.39999999999999, 71.39999999999999, 78.60000000000001, 84.5, 73.7, 85.8, 79.0, 90.4], [78.10000000000001, 67.0, 69.8, 75.3, 82.1, 68.10000000000001, 81.3, 73.3, 85.1, 89.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924824,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924824_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-085428_fea07cf1_last.pt",
  "sha16": "136fe0a25884a13b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.9,
  "J_closeout": 36.910000000000004,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   35.199999999999996,
   25.7,
   38.0,
   28.599999999999998,
   45.800000000000004,
   19.5,
   28.000000000000004,
   27.0,
   39.300000000000004,
   81.89999999999999
  ],
  "results_tail": "ses': ['90.0', '85.35', '83.89999999999999', '82.85000000000001', '81.84', '80.9', '80.17142857142858', '77.95', '76.97777777777777', '75.11'], 'fullaccs_mask_classes': [[90.0], [85.6, 85.1], [82.5, 79.9, 89.3], [80.30000000000001, 75.5, 85.3, 90.3], [76.3, 71.3, 81.10000000000001, 86.4, 94.1], [75.0, 70.3, 79.60000000000001, 84.1, 89.60000000000001, 86.8], [71.0, 68.30000000000001, 78.4, 81.5, 87.5, 82.5, 92.0], [69.6, 67.4, 73.9, 80.9, 84.5, 77.3, 86.3, 83.7], [69.1, 63.800000000000004, 71.3, 79.4, 84.6, 73.8, 84.7, 76.2, 89.9], [66.8, 62.7, 70.8, 74.3, 80.2, 69.0, 82.1, 73.4, 83.7, 88.1]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 }
]

==> anc/supplementary_material/data/v9/E3/out_westd2_MANIFEST_orig.json <==
[
 {
  "seed": 260924825,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070103_48bc54c9_last.pt",
  "sha16": "e68d9f36632ce38d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.71,
  "J_closeout": 23.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.4,
   5.800000000000001,
   9.6,
   14.000000000000002,
   16.3,
   15.5,
   10.8,
   18.4,
   42.4,
   92.9
  ],
  "results_tail": "5', '82.63999999999999', '81.68333333333334', '82.25714285714287', '80.15', '79.53333333333335', '80.28999999999999'], 'fullaccs_mask_classes': [[82.89999999999999], [80.4, 90.2], [77.9, 85.5, 90.8], [75.6, 82.39999999999999, 86.5, 90.0], [74.5, 82.1, 82.1, 85.6, 88.9], [74.0, 80.4, 81.0, 81.89999999999999, 82.69999999999999, 90.10000000000001], [74.5, 82.8, 81.0, 81.3, 79.0, 85.0, 92.2], [75.7, 79.4, 79.0, 80.0, 75.5, 81.0, 84.0, 86.6], [73.4, 78.9, 79.9, 76.7, 75.8, 79.7, 79.60000000000001, 81.39999999999999, 90.4], [73.4, 79.7, 78.5, 79.2, 77.3, 80.2, 79.0, 77.0, 85.5, 93.10000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924825,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070123_bec45769_last.pt",
  "sha16": "ef2f023f4a7bc243",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.290000000000003,
  "J_closeout": 25.290000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.6,
   7.9,
   9.4,
   17.1,
   17.1,
   18.7,
   12.8,
   16.7,
   44.5,
   92.10000000000001
  ],
  "results_tail": "81.01666666666667', '81.57142857142857', '80.42500000000001', '80.06666666666666', '79.48'], 'fullaccs_mask_classes': [[81.89999999999999], [79.3, 90.3], [75.8, 85.9, 90.9], [74.5, 82.6, 88.2, 88.1], [70.89999999999999, 79.10000000000001, 85.6, 86.0, 88.0], [69.69999999999999, 77.3, 82.5, 83.2, 83.3, 90.10000000000001], [67.9, 75.3, 83.5, 82.5, 82.5, 86.3, 93.0], [66.5, 73.1, 82.8, 81.2, 80.0, 85.0, 87.9, 86.9], [67.9, 70.39999999999999, 81.69999999999999, 77.9, 77.9, 85.2, 86.4, 82.5, 90.7], [63.0, 69.5, 79.9, 79.80000000000001, 75.7, 82.89999999999999, 84.8, 78.0, 88.1, 93.10000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924825,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070143_ed831028_last.pt",
  "sha16": "1ec110092db28f6e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 30.11,
  "J_closeout": 30.120000000000005,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   15.5,
   15.4,
   17.7,
   22.8,
   20.5,
   27.900000000000002,
   16.8,
   21.3,
   51.7,
   91.5
  ],
  "results_tail": "83.2', '82.2', '81.0', '80.83333333333333', '80.17142857142856', '78.3375', '76.97777777777779', '77.3'], 'fullaccs_mask_classes': [[84.5], [80.7, 89.1], [77.2, 81.6, 90.8], [74.9, 80.2, 84.89999999999999, 88.8], [72.2, 80.0, 81.39999999999999, 82.8, 88.6], [71.7, 79.0, 79.3, 80.30000000000001, 82.89999999999999, 91.8], [71.0, 75.8, 77.0, 80.2, 79.0, 86.4, 91.8], [71.89999999999999, 75.1, 77.2, 76.3, 73.6, 81.89999999999999, 84.2, 86.5], [71.8, 74.9, 74.4, 73.1, 72.8, 79.7, 78.10000000000001, 77.4, 90.60000000000001], [69.1, 71.6, 75.4, 72.8, 72.2, 80.80000000000001, 76.9, 75.7, 86.3, 92.2]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260924825,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924825_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070203_b6c95fca_last.pt",
  "sha16": "4aaf765bdf6cda6b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.85,
  "J_closeout": 37.85,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   28.199999999999996,
   29.099999999999998,
   27.900000000000002,
   34.8,
   29.9,
   39.2,
   27.1,
   29.299999999999997,
   47.699999999999996,
   85.3
  ],
  "results_tail": "60000000000001', '78.35714285714288', '76.325', '74.87777777777778', '74.12'], 'fullaccs_mask_classes': [[82.8], [76.0, 91.10000000000001], [71.3, 83.3, 90.5], [68.7, 80.60000000000001, 84.6, 88.7], [67.5, 77.2, 83.0, 84.8, 89.0], [61.9, 76.2, 80.4, 81.10000000000001, 81.89999999999999, 90.10000000000001], [62.5, 73.8, 79.4, 79.5, 77.5, 84.6, 91.2], [60.6, 71.5, 77.7, 76.4, 75.0, 82.39999999999999, 83.1, 83.89999999999999], [60.099999999999994, 68.4, 73.4, 75.8, 72.0, 79.7, 77.7, 76.7, 90.10000000000001], [59.0, 65.9, 69.8, 73.7, 68.10000000000001, 78.0, 77.5, 73.6, 82.89999999999999, 92.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924826,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070323_1e4e46b8_last.pt",
  "sha16": "5209e5c8c87847d6",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.2,
  "J_closeout": 22.200000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.100000000000001,
   12.0,
   6.800000000000001,
   12.9,
   13.4,
   11.899999999999999,
   14.499999999999998,
   25.2,
   24.8,
   90.4
  ],
  "results_tail": "9999999999', '82.36666666666667', '82.88571428571429', '82.48750000000001', '80.3', '80.35000000000001'], 'fullaccs_mask_classes': [[91.0], [87.5, 84.8], [85.2, 81.10000000000001, 91.3], [84.6, 79.7, 86.1, 88.5], [85.0, 78.5, 85.3, 84.6, 93.4], [81.5, 74.4, 82.8, 81.8, 88.6, 85.1], [82.6, 74.2, 81.69999999999999, 81.10000000000001, 86.5, 82.8, 91.3], [80.9, 73.9, 82.19999999999999, 81.5, 84.3, 79.80000000000001, 87.1, 90.2], [79.0, 70.7, 81.6, 78.4, 83.1, 74.4, 84.6, 83.5, 87.4], [79.10000000000001, 73.2, 82.39999999999999, 78.4, 83.0, 75.0, 81.69999999999999, 79.60000000000001, 80.7, 90.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924826,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070223_bf441da9_last.pt",
  "sha16": "d4078d48b871d378",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.69,
  "J_closeout": 25.7,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.2,
   10.8,
   10.100000000000001,
   14.399999999999999,
   19.2,
   15.299999999999999,
   20.3,
   33.1,
   28.999999999999996,
   88.5
  ],
  "results_tail": "0001', '81.87142857142858', '80.85', '80.23333333333333', '79.03999999999999'], 'fullaccs_mask_classes': [[91.60000000000001], [86.9, 86.6], [84.3, 81.39999999999999, 92.2], [83.89999999999999, 78.3, 88.5, 86.2], [81.6, 76.4, 85.7, 83.3, 93.7], [79.4, 75.5, 82.6, 81.5, 90.5, 86.1], [77.60000000000001, 72.7, 81.6, 79.3, 88.3, 81.69999999999999, 91.9], [73.4, 69.39999999999999, 80.2, 79.3, 86.3, 79.80000000000001, 89.4, 89.0], [72.39999999999999, 67.80000000000001, 81.39999999999999, 77.9, 85.3, 77.4, 86.6, 85.6, 87.7], [71.1, 66.5, 78.0, 76.5, 83.89999999999999, 75.3, 84.5, 82.5, 82.8, 89.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924826,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070243_23c4c077_last.pt",
  "sha16": "afaebabf872b86b7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 28.689999999999998,
  "J_closeout": 28.689999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.5,
   16.1,
   13.3,
   21.3,
   23.599999999999998,
   18.0,
   24.7,
   33.5,
   30.2,
   90.7
  ],
  "results_tail": "00000000001', '87.35', '85.86666666666667', '83.5', '82.88', '80.5', '80.52857142857144', '79.4125', '76.62222222222222', '77.04'], 'fullaccs_mask_classes': [[91.60000000000001], [88.1, 86.6], [84.5, 80.2, 92.9], [83.3, 77.8, 85.0, 87.9], [80.9, 73.6, 81.89999999999999, 83.8, 94.19999999999999], [80.80000000000001, 70.19999999999999, 78.8, 78.7, 88.6, 85.9], [79.7, 70.39999999999999, 78.8, 76.3, 86.0, 80.5, 92.0], [78.3, 68.2, 76.4, 75.5, 83.0, 77.0, 87.2, 89.7], [73.0, 65.4, 76.1, 72.6, 79.0, 71.8, 80.60000000000001, 83.0, 88.1], [76.2, 67.7, 74.3, 73.8, 79.3, 71.0, 79.2, 76.7, 80.5, 91.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924826,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924826_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-070303_591e7379_last.pt",
  "sha16": "4fdd9e2a782b863b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.72,
  "J_closeout": 38.71999999999999,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.800000000000004,
   31.0,
   26.900000000000002,
   38.4,
   33.4,
   30.8,
   33.2,
   40.8,
   38.4,
   81.5
  ],
  "results_tail": "28571429', '77.4125', '75.07777777777777', '74.51'], 'fullaccs_mask_classes': [[91.4], [86.0, 84.6], [81.89999999999999, 79.0, 90.5], [80.4, 77.7, 85.0, 87.9], [78.9, 75.6, 82.39999999999999, 82.69999999999999, 93.10000000000001], [75.3, 71.8, 81.10000000000001, 79.80000000000001, 88.9, 86.3], [74.7, 67.9, 79.2, 78.2, 86.9, 78.10000000000001, 92.10000000000001], [73.1, 65.9, 75.7, 73.5, 83.0, 74.7, 85.6, 87.8], [69.5, 61.6, 72.2, 73.8, 79.5, 71.0, 80.10000000000001, 81.6, 86.4], [67.4, 60.199999999999996, 68.60000000000001, 72.5, 79.4, 70.19999999999999, 77.8, 80.9, 79.60000000000001, 88.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924827,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090744_79e1d5ff_last.pt",
  "sha16": "f4c68f2e0dd919c0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.07,
  "J_closeout": 24.07,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.7,
   8.0,
   16.400000000000002,
   7.8,
   17.0,
   12.7,
   16.900000000000002,
   27.800000000000004,
   32.300000000000004,
   89.1
  ],
  "results_tail": "2.45', '80.71428571428571', '80.15', '80.54444444444445', '79.24000000000001'], 'fullaccs_mask_classes': [[89.9], [87.3, 81.3], [83.39999999999999, 77.7, 94.19999999999999], [82.39999999999999, 74.2, 89.1, 85.3], [82.0, 73.5, 86.2, 79.2, 92.5], [83.89999999999999, 73.1, 86.1, 76.0, 86.5, 89.1], [83.0, 73.9, 83.1, 76.2, 82.5, 83.39999999999999, 82.89999999999999], [80.9, 70.89999999999999, 82.8, 72.8, 80.80000000000001, 80.9, 79.10000000000001, 93.0], [81.5, 70.5, 82.3, 71.8, 81.5, 79.9, 75.2, 90.0, 92.2], [81.10000000000001, 69.39999999999999, 81.0, 71.2, 81.0, 76.4, 72.6, 85.2, 85.3, 89.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924827,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090814_cf4ce633_last.pt",
  "sha16": "ee923363c5694767",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.400000000000002,
  "J_closeout": 26.4,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   18.3,
   7.1,
   23.3,
   9.5,
   18.4,
   18.2,
   18.5,
   32.4,
   28.499999999999996,
   89.8
  ],
  "results_tail": "4.96666666666665', '81.95', '81.9', '81.66666666666667', '79.8142857142857', '79.8125', '79.4888888888889', '79.25'], 'fullaccs_mask_classes': [[90.10000000000001], [86.7, 81.3], [85.0, 76.1, 93.8], [82.6, 72.1, 87.9, 85.2], [80.9, 70.8, 86.2, 78.8, 92.80000000000001], [80.4, 69.1, 84.89999999999999, 79.2, 87.8, 88.6], [77.5, 65.5, 85.2, 77.2, 85.1, 84.39999999999999, 83.8], [76.8, 63.800000000000004, 83.8, 75.2, 83.1, 82.1, 80.2, 93.5], [76.6, 62.4, 83.1, 73.7, 81.69999999999999, 78.60000000000001, 77.9, 90.4, 91.0], [76.2, 62.8, 78.2, 72.2, 82.1, 80.0, 76.4, 88.2, 86.3, 90.10000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924827,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090514_28236851_last.pt",
  "sha16": "05bda5e3b20a9c5e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 30.159999999999997,
  "J_closeout": 30.169999999999998,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   20.200000000000003,
   17.7,
   24.5,
   15.299999999999999,
   21.8,
   19.7,
   23.799999999999997,
   35.5,
   33.6,
   89.5
  ],
  "results_tail": "33333', '77.60000000000001', '77.55000000000001', '78.08888888888889', '76.96000000000001'], 'fullaccs_mask_classes': [[89.2], [85.1, 82.69999999999999], [83.0, 75.8, 93.0], [82.0, 70.7, 86.7, 84.39999999999999], [80.2, 69.1, 83.1, 78.7, 92.60000000000001], [79.7, 68.2, 82.89999999999999, 74.4, 85.9, 87.3], [78.0, 66.0, 81.3, 69.1, 82.0, 82.6, 84.2], [80.30000000000001, 64.3, 78.4, 67.2, 80.4, 78.10000000000001, 78.2, 93.5], [78.9, 66.9, 79.0, 67.80000000000001, 79.5, 77.2, 75.1, 88.1, 90.3], [78.2, 64.60000000000001, 78.8, 68.60000000000001, 78.60000000000001, 73.3, 69.3, 83.2, 84.7, 90.3]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260924827,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924827_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090634_c181ff0e_last.pt",
  "sha16": "15d23959b163bbb7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.06,
  "J_closeout": 38.059999999999995,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   31.5,
   32.5,
   37.3,
   24.9,
   35.199999999999996,
   30.5,
   32.6,
   41.4,
   30.2,
   84.5
  ],
  "results_tail": "99999999', '82.60000000000001', '80.3', '79.12', '78.3', '75.21428571428571', '75.7875', '76.33333333333331', '73.9'], 'fullaccs_mask_classes': [[89.1], [83.1, 81.3], [78.4, 74.6, 94.8], [77.2, 69.39999999999999, 89.1, 85.5], [75.1, 67.2, 85.2, 77.10000000000001, 91.0], [72.7, 67.2, 82.8, 75.0, 84.89999999999999, 87.2], [64.5, 66.0, 79.3, 71.89999999999999, 81.89999999999999, 78.7, 84.2], [65.8, 61.4, 78.2, 70.39999999999999, 81.5, 77.60000000000001, 79.4, 92.0], [66.0, 64.0, 76.6, 70.6, 81.5, 75.4, 74.4, 88.6, 89.9], [63.0, 62.9, 74.7, 67.2, 77.10000000000001, 71.3, 68.8, 82.5, 82.8, 88.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924828,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3b_neither_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090914_fe8eac5d_last.pt",
  "sha16": "332dfc8eddfb10db",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.56,
  "J_closeout": 23.56,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.5,
   6.6000000000000005,
   8.1,
   9.3,
   14.099999999999998,
   29.4,
   18.7,
   15.4,
   31.2,
   92.30000000000001
  ],
  "results_tail": "', '83.62', '84.13333333333333', '82.57142857142857', '81.05', '80.6888888888889', '80.37'], 'fullaccs_mask_classes': [[86.7], [83.3, 90.9], [81.8, 85.8, 90.60000000000001], [80.5, 83.6, 87.6, 89.3], [80.4, 81.6, 84.39999999999999, 84.6, 87.1], [78.0, 82.89999999999999, 84.2, 82.8, 82.39999999999999, 94.5], [78.10000000000001, 80.4, 83.0, 81.10000000000001, 78.3, 87.0, 90.10000000000001], [75.8, 79.7, 82.1, 79.9, 76.6, 85.9, 82.89999999999999, 85.5], [74.6, 78.7, 82.3, 80.7, 74.7, 84.5, 81.8, 80.10000000000001, 88.8], [76.2, 78.4, 80.7, 80.9, 75.3, 81.0, 79.5, 76.6, 82.3, 92.80000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924828,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3b_level_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090944_e24c4d5e_last.pt",
  "sha16": "ff248b6979f0c3b0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.919999999999998,
  "J_closeout": 23.919999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.1,
   7.3,
   10.6,
   7.6,
   11.600000000000001,
   28.999999999999996,
   23.5,
   17.5,
   30.9,
   90.10000000000001
  ],
  "results_tail": "5', '82.66', '83.1', '82.32857142857144', '80.4', '79.95555555555555', '79.27000000000001'], 'fullaccs_mask_classes': [[87.0], [82.19999999999999, 91.0], [81.0, 86.4, 91.7], [77.3, 83.39999999999999, 86.8, 90.4], [76.3, 80.0, 83.39999999999999, 86.2, 87.4], [76.1, 77.9, 82.6, 85.6, 82.39999999999999, 94.0], [73.7, 75.1, 81.6, 83.7, 80.7, 91.4, 90.10000000000001], [72.39999999999999, 71.3, 79.80000000000001, 80.7, 78.3, 90.5, 84.2, 86.0], [72.6, 71.39999999999999, 78.4, 79.0, 78.3, 87.7, 82.8, 81.10000000000001, 88.3], [70.3, 66.60000000000001, 78.8, 80.0, 78.9, 86.5, 80.4, 77.7, 83.1, 90.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924828,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3b_disp_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-091004_b170c420_last.pt",
  "sha16": "005125667e780a0a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.87,
  "J_closeout": 27.870000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   14.6,
   10.100000000000001,
   14.299999999999999,
   12.7,
   18.6,
   32.7,
   25.900000000000002,
   20.0,
   37.5,
   92.30000000000001
  ],
  "results_tail": ", '77.69999999999999', '77.26666666666667', '76.42'], 'fullaccs_mask_classes': [[87.1], [82.19999999999999, 89.7], [77.8, 81.39999999999999, 90.9], [77.9, 84.1, 87.2, 90.3], [77.3, 77.5, 84.1, 85.39999999999999, 86.4], [76.9, 76.8, 82.19999999999999, 80.0, 80.4, 93.2], [75.1, 71.5, 77.2, 77.2, 77.0, 87.0, 91.2], [73.8, 72.1, 75.5, 74.4, 74.6, 82.69999999999999, 82.0, 86.5], [72.1, 74.1, 75.0, 74.4, 72.39999999999999, 80.10000000000001, 79.60000000000001, 78.4, 89.3], [70.89999999999999, 71.89999999999999, 73.1, 71.6, 71.39999999999999, 78.0, 76.4, 74.2, 83.89999999999999, 92.80000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260924828,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3b_both_s260924828_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-090844_6b7764f6_last.pt",
  "sha16": "691eb6a09a3a5f27",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.92,
  "J_closeout": 37.92999999999999,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   30.5,
   21.8,
   31.7,
   22.7,
   34.2,
   48.3,
   36.6,
   28.499999999999996,
   40.699999999999996,
   84.2
  ],
  "results_tail": "000001', '75.07777777777777', '73.81'], 'fullaccs_mask_classes': [[85.9], [80.2, 89.2], [79.60000000000001, 83.89999999999999, 90.5], [76.4, 80.5, 86.5, 90.60000000000001], [69.0, 76.1, 84.39999999999999, 84.2, 87.1], [67.5, 74.1, 81.69999999999999, 81.0, 78.8, 93.0], [67.0, 70.19999999999999, 80.2, 78.5, 75.4, 87.6, 90.7], [63.800000000000004, 67.80000000000001, 76.3, 76.5, 73.4, 85.2, 83.5, 85.3], [64.60000000000001, 67.0, 72.3, 72.1, 72.2, 84.39999999999999, 79.0, 74.7, 89.4], [61.8, 65.7, 71.39999999999999, 69.69999999999999, 68.5, 82.39999999999999, 75.0, 71.5, 80.5, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/E3C/E3BCAL_FREEZE.sha256 <==
528bd289cdd07fc44cc9657a30293479c780bff7b73f3462b92d8e55e2e2452e  E3BCAL_PREREG.md
c797590af4ace424885928c95cde2c24e216cdb5124a3ec3e2caae9606f4e299  e3_blockcal.py
25a39bf75b95744e67c1cdb033647d282f90ac90079d5970e408db51c99f2850  e3c_primary.py


==> anc/supplementary_material/data/v9/E3C/E3C_FREEZE.sha256 <==
483b5fddf49209d390635878fd8b90f04c433caa96954a7a0ecb8b33189e8fb7  E3C_PREREG.md
d231e93af03c069998ba553a7faa6070102912778230978a97a8cf239d2b47c7  e3c_runner.py
d8889b6be17ed024033f26c3521a9f2eb8c60e6d56a3f3118e0addfa05c58c39  e3c_extract.py
b717cc790fd6f52d2bc363efb64363582e24bf1a092aa13fb0efe6808e5c1d25  e3_analyze.py
c797590af4ace424885928c95cde2c24e216cdb5124a3ec3e2caae9606f4e299  e3_blockcal.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
25a39bf75b95744e67c1cdb033647d282f90ac90079d5970e408db51c99f2850  e3c_primary.py


==> anc/supplementary_material/data/v9/E3C/E3C_PRIMARY.json <==
{
 "n": 8,
 "complete": true,
 "H1": {
  "D_mean": 4.495000000000001,
  "p": 2.5902476126549168e-05,
  "p_holm": 5.1804952253098335e-05,
  "pass_": true
 },
 "H2": {
  "I_star_mean": 1.2274999999999991,
  "ci90": [
   0.4760920988926699,
   1.9789079011073283
  ],
  "p": 0.7079096608866497,
  "p_holm": 0.7079096608866497,
  "pass_": false
 },
 "I_raw": {
  "mean": 5.7225,
  "ci95": [
   5.7225,
   4.20495177279245,
   7.24004822720755
  ]
 },
 "verdict": "H1_ONLY"
}


==> anc/supplementary_material/data/v9/E3C/E3C_RAW_E3ANALYZE.json <==
{
 "n_seeds": 8,
 "seeds": [
  260925841,
  260925842,
  260925843,
  260925844,
  260925845,
  260925846,
  260925847,
  260925848
 ],
 "contrasts": {
  "interaction": {
   "values": [
    5.44,
    7.01,
    4.71,
    4.46,
    6.12,
    6.95,
    8.5,
    2.66
   ],
   "mean": 5.731250000000001,
   "sd": 1.81714405042638,
   "ci95": [
    4.212079556228593,
    7.250420443771409
   ],
   "p": 2.2589408848059744e-05,
   "note": "",
   "p_holm": 2.2589408848059744e-05,
   "pass_holm": true
  },
  "both_minus_level": {
   "values": [
    12.16,
    12.11,
    10.59,
    11.73,
    11.28,
    13.1,
    13.87,
    8.61
   ],
   "mean": 11.681250000000002,
   "sd": 1.6037138816776855,
   "ci95": [
    10.340511642609462,
    13.021988357390542
   ],
   "p": 7.966872355752565e-08,
   "note": "",
   "p_holm": 2.3900617067257693e-07,
   "pass_holm": true
  },
  "both_minus_disp": {
   "values": [
    7.05,
    9.64,
    7.62,
    7.58,
    8.39,
    10.5,
    10.44,
    5.68
   ],
   "mean": 8.3625,
   "sd": 1.7154653679312273,
   "ci95": [
    6.928335062078284,
    9.796664937921717
   ],
   "p": 1.2455937941978825e-06,
   "note": "",
   "p_holm": 2.491187588395765e-06,
   "pass_holm": true
  }
 },
 "joint_superiority": true,
 "superadditivity": true,
 "arm_means": {
  "neither": 22.46875,
  "level": 25.1,
  "disp": 28.418750000000003,
  "both": 36.78125
 },
 "arm_sd": {
  "neither": 0.8083216739463494,
  "level": 1.1338430226446696,
  "disp": 1.102029783108036,
  "both": 1.276316547166659
 },
 "per_seed": {
  "260925841": {
   "neither": 22.86,
   "level": 24.47,
   "disp": 29.580000000000002,
   "both": 36.63000000000001
  },
  "260925842": {
   "neither": 22.16,
   "level": 24.79,
   "disp": 27.259999999999998,
   "both": 36.9
  },
  "260925843": {
   "neither": 23.669999999999998,
   "level": 26.580000000000002,
   "disp": 29.55,
   "both": 37.17
  },
  "260925844": {
   "neither": 21.470000000000002,
   "level": 24.589999999999996,
   "disp": 28.74,
   "both": 36.32000000000001
  },
  "260925845": {
   "neither": 22.369999999999997,
   "level": 24.64,
   "disp": 27.53,
   "both": 35.92
  },
  "260925846": {
   "neither": 22.660000000000004,
   "level": 26.21,
   "disp": 28.810000000000002,
   "both": 39.309999999999995
  },
  "260925847": {
   "neither": 21.339999999999996,
   "level": 23.28,
   "disp": 26.71,
   "both": 37.15
  },
  "260925848": {
   "neither": 23.22,
   "level": 26.24,
   "disp": 29.170000000000005,
   "both": 34.85
  }
 },
 "descriptive_task_il_means": {
  "neither": 79.7225,
  "level": 79.39875,
  "disp": 76.70750000000001,
  "both": 74.60374999999999
 }
}


==> anc/supplementary_material/data/v9/E3C/E3C_cells_bjb2.json <==
{"cells": [{"seed": 260925845, "arm": "neither", "J": 22.369999999999997, "acc_curve": [81.69999999999999, 67.0, 54.56666666666666, 49.625, 37.44, 31.483333333333334, 29.714285714285715, 27.737499999999997, 24.422222222222224, 22.369999999999997], "til_final": 77.91, "ts": "2026-09-25 11:20:15.786580"}, {"seed": 260925845, "arm": "level", "J": 24.64, "acc_curve": [81.89999999999999, 67.6, 55.96666666666667, 51.3, 39.879999999999995, 33.4, 31.200000000000006, 30.1125, 26.366666666666667, 24.64], "til_final": 77.20000000000002, "ts": "2026-09-25 11:20:35.687702"}, {"seed": 260925845, "arm": "disp", "J": 27.53, "acc_curve": [82.3, 67.4, 58.4, 54.39999999999999, 43.959999999999994, 38.266666666666666, 35.1, 32.5, 29.77777777777778, 27.53], "til_final": 75.24000000000001, "ts": "2026-09-25 11:20:55.794797"}, {"seed": 260925845, "arm": "both", "J": 35.92, "acc_curve": [82.8, 73.6, 63.6, 59.150000000000006, 49.82000000000001, 46.36666666666667, 42.857142857142854, 41.2625, 37.41111111111111, 35.92], "til_final": 72.8, "ts": "2026-09-25 11:21:15.766212"}, {"seed": 260925846, "arm": "neither", "J": 22.660000000000004, "acc_curve": [87.3, 71.55, 59.1, 48.425, 41.480000000000004, 34.51666666666667, 33.2, 28.775000000000002, 25.144444444444446, 22.660000000000004], "til_final": 80.63, "ts": "2026-09-25 11:22:35.760704"}, {"seed": 260925846, "arm": "level", "J": 26.21, "acc_curve": [87.0, 72.0, 59.73333333333333, 50.025, 43.660000000000004, 36.9, 35.27142857142858, 30.9375, 27.266666666666666, 26.21], "til_final": 80.48, "ts": "2026-09-25 11:21:35.988396"}, {"seed": 260925846, "arm": "disp", "J": 28.810000000000002, "acc_curve": [86.3, 72.85000000000001, 61.93333333333334, 52.025, 46.239999999999995, 41.11666666666667, 38.314285714285724, 35.725, 30.63333333333334, 28.810000000000002], "til_final": 77.12, "ts": "2026-09-25 11:21:55.894711"}, {"seed": 260925846, "arm": "both", "J": 39.309999999999995, "acc_curve": [87.5, 76.8, 67.23333333333333, 60.575, 53.98, 50.583333333333336, 48.128571428571426, 43.8125, 42.144444444444446, 39.309999999999995], "til_final": 75.36, "ts": "2026-09-25 11:22:15.821626"}, {"seed": 260925847, "arm": "neither", "J": 21.339999999999996, "acc_curve": [87.5, 68.7, 54.6, 44.150000000000006, 39.839999999999996, 35.21666666666667, 32.9, 27.174999999999997, 23.3, 21.339999999999996], "til_final": 80.83, "ts": "2026-09-25 13:27:56.888804"}, {"seed": 260925847, "arm": "level", "J": 23.28, "acc_curve": [88.4, 69.9, 56.800000000000004, 46.900000000000006, 43.38, 38.85, 35.25714285714285, 27.4875, 24.72222222222222, 23.28], "til_final": 80.53, "ts": "2026-09-25 13:28:26.968179"}, {"seed": 260925847, "arm": "disp", "J": 26.71, "acc_curve": [88.5, 70.4, 57.23333333333333, 50.225, 45.839999999999996, 39.916666666666664, 39.51428571428572, 32.425, 28.266666666666666, 26.71], "til_final": 77.75000000000001, "ts": "2026-09-25 13:26:36.881738"}, {"seed": 260925847, "arm": "both", "J": 37.15, "acc_curve": [87.7, 75.55000000000001, 65.39999999999999, 57.025, 55.54, 49.51666666666667, 48.57142857142857, 41.9875, 39.43333333333334, 37.15], "til_final": 75.16, "ts": "2026-09-25 13:27:27.063256"}, {"seed": 260925848, "arm": "neither", "J": 23.22, "acc_curve": [89.9, 70.0, 57.53333333333334, 47.85, 42.2, 34.65, 31.357142857142858, 27.7, 24.95555555555556, 23.22], "til_final": 79.81, "ts": "2026-09-25 13:29:16.974151"}, {"seed": 260925848, "arm": "level", "J": 26.24, "acc_curve": [89.7, 70.89999999999999, 59.46666666666666, 51.325, 44.88, 37.6, 33.08571428571428, 30.712500000000002, 26.53333333333333, 26.24], "til_final": 80.35999999999999, "ts": "2026-09-25 13:29:46.981021"}, {"seed": 260925848, "arm": "disp", "J": 29.170000000000005, "acc_curve": [90.4, 73.3, 61.300000000000004, 52.925, 49.120000000000005, 40.93333333333333, 39.34285714285714, 35.05, 31.855555555555554, 29.170000000000005], "til_final": 77.13000000000001, "ts": "2026-09-25 13:30:06.898714"}, {"seed": 260925848, "arm": "both", "J": 34.85, "acc_curve": [90.60000000000001, 77.35, 65.86666666666666, 59.77499999999999, 53.620000000000005, 49.78333333333334, 45.800000000000004, 42.099999999999994, 41.144444444444446, 34.85], "til_final": 74.10999999999999, "ts": "2026-09-25 13:28:57.012925"}], "problems": [], "n_rows_total": 16}


==> anc/supplementary_material/data/v9/E3C/E3C_cells_westb.json <==
{"cells": [{"seed": 260925841, "arm": "neither", "J": 22.86, "acc_curve": [80.30000000000001, 63.25, 55.333333333333336, 45.35, 41.7, 38.70000000000001, 32.41428571428572, 30.0875, 25.100000000000005, 22.86], "til_final": 79.68999999999998, "ts": "2026-09-25 11:02:54.574311"}, {"seed": 260925841, "arm": "level", "J": 24.47, "acc_curve": [79.60000000000001, 62.25, 58.46666666666667, 48.650000000000006, 44.14, 40.583333333333336, 33.91428571428572, 32.4375, 25.988888888888887, 24.47], "til_final": 78.92999999999999, "ts": "2026-09-25 11:03:14.806170"}, {"seed": 260925841, "arm": "disp", "J": 29.580000000000002, "acc_curve": [79.80000000000001, 65.05, 59.20000000000001, 49.900000000000006, 47.88000000000001, 44.20000000000001, 38.54285714285715, 36.85, 32.94444444444444, 29.580000000000002], "til_final": 76.56000000000002, "ts": "2026-09-25 11:03:34.486488"}, {"seed": 260925841, "arm": "both", "J": 36.63000000000001, "acc_curve": [78.5, 68.8, 64.56666666666668, 57.6, 55.56, 52.28333333333333, 47.714285714285715, 44.6875, 40.3111111111111, 36.63000000000001], "til_final": 73.88, "ts": "2026-09-25 11:03:54.377075"}, {"seed": 260925842, "arm": "neither", "J": 22.16, "acc_curve": [86.5, 65.55000000000001, 54.6, 44.97500000000001, 36.3, 33.5, 31.571428571428573, 25.3, 25.622222222222224, 22.16], "til_final": 79.38000000000001, "ts": "2026-09-25 11:05:14.485205"}, {"seed": 260925842, "arm": "level", "J": 24.79, "acc_curve": [87.8, 67.10000000000001, 56.43333333333334, 47.775000000000006, 39.14, 35.71666666666667, 33.74285714285714, 28.5625, 27.04444444444444, 24.79], "til_final": 79.37, "ts": "2026-09-25 11:04:14.608433"}, {"seed": 260925842, "arm": "disp", "J": 27.259999999999998, "acc_curve": [88.2, 68.0, 54.63333333333333, 49.7, 42.44, 38.98333333333333, 37.314285714285724, 30.0125, 30.300000000000004, 27.259999999999998], "til_final": 76.32, "ts": "2026-09-25 11:04:34.687760"}, {"seed": 260925842, "arm": "both", "J": 36.9, "acc_curve": [87.4, 72.19999999999999, 64.76666666666667, 58.85, 50.6, 48.166666666666664, 45.128571428571426, 39.4375, 39.63333333333334, 36.9], "til_final": 73.95, "ts": "2026-09-25 11:04:54.374733"}, {"seed": 260925843, "arm": "neither", "J": 23.669999999999998, "acc_curve": [82.0, 67.0, 53.26666666666667, 45.474999999999994, 38.1, 34.65, 29.400000000000002, 24.112499999999997, 24.22222222222222, 23.669999999999998], "til_final": 78.39000000000001, "ts": "2026-09-25 12:55:15.583012"}, {"seed": 260925843, "arm": "level", "J": 26.580000000000002, "acc_curve": [83.2, 69.15, 55.9, 48.175, 40.22, 37.583333333333336, 31.5, 27.3375, 25.811111111111114, 26.580000000000002], "til_final": 78.59, "ts": "2026-09-25 12:55:45.295912"}, {"seed": 260925843, "arm": "disp", "J": 29.55, "acc_curve": [82.6, 69.5, 57.06666666666666, 50.349999999999994, 44.220000000000006, 39.650000000000006, 36.15714285714286, 30.375, 29.35555555555556, 29.55], "til_final": 76.13, "ts": "2026-09-25 12:53:55.406795"}, {"seed": 260925843, "arm": "both", "J": 37.17, "acc_curve": [81.69999999999999, 74.15, 64.33333333333333, 57.925, 53.64, 49.98333333333334, 45.857142857142854, 39.8, 37.577777777777776, 37.17], "til_final": 74.93, "ts": "2026-09-25 12:54:45.456115"}, {"seed": 260925844, "arm": "neither", "J": 21.470000000000002, "acc_curve": [88.7, 68.3, 55.333333333333336, 45.15, 36.620000000000005, 35.800000000000004, 31.285714285714285, 27.4, 25.488888888888887, 21.470000000000002], "til_final": 81.14, "ts": "2026-09-25 12:56:35.512895"}, {"seed": 260925844, "arm": "level", "J": 24.589999999999996, "acc_curve": [88.4, 68.6, 58.26666666666667, 49.275, 39.4, 39.516666666666666, 34.528571428571425, 30.925000000000004, 29.27777777777778, 24.589999999999996], "til_final": 79.72999999999999, "ts": "2026-09-25 12:57:05.758298"}, {"seed": 260925844, "arm": "disp", "J": 28.74, "acc_curve": [87.9, 71.0, 60.46666666666666, 51.0, 41.8, 41.56666666666667, 37.17142857142858, 35.5625, 32.24444444444444, 28.74], "til_final": 77.41000000000001, "ts": "2026-09-25 12:58:15.539213"}, {"seed": 260925844, "arm": "both", "J": 36.32000000000001, "acc_curve": [87.6, 74.25, 65.0, 57.349999999999994, 51.8, 49.68333333333334, 45.24285714285714, 43.775000000000006, 41.455555555555556, 36.32000000000001], "til_final": 76.63999999999999, "ts": "2026-09-25 12:56:05.704203"}], "problems": [], "n_rows_total": 16}


==> anc/supplementary_material/data/v9/E3C/out_all_E3C_BLOCKCAL.json <==
{
 "study": "E3C",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260925841,
  260925842,
  260925843,
  260925844,
  260925845,
  260925846,
  260925847,
  260925848
 ],
 "gate_fail": [],
 "models": {
  "260925841/neither": {
   "base": {
    "CE": 4.4758099930888235,
    "J": 22.85,
    "J_A": 15.766666666666667,
    "J_B": 86.6,
    "soft_mass_B": 0.748509015252852,
    "hard_share_B": 0.7955
   },
   "cal": {
    "CE": 2.499768457109201,
    "J": 40.510000000000005,
    "J_A": 38.577777777777776,
    "J_B": 57.9,
    "soft_mass_B": 0.10000712535019193,
    "hard_share_B": 0.1254
   },
   "betas": [
    -7.139983028380499,
    -7.131101500029876,
    -7.147368919142421,
    -7.129397487319556,
    -7.152521939478145
   ],
   "gain": 17.660000000000004,
   "inv": {
    "cond_CE": 2.2578847770553665,
    "group_oracle_J": 45.129999999999995
   },
   "oracle": {
    "beta": -7.401362895965576,
    "J": 40.69
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925841/level": {
   "base": {
    "CE": 4.424777004478348,
    "J": 24.47,
    "J_A": 17.8,
    "J_B": 84.5,
    "soft_mass_B": 0.6895370084749322,
    "hard_share_B": 0.7502
   },
   "cal": {
    "CE": 2.7057046565868994,
    "J": 40.67,
    "J_A": 38.87777777777778,
    "J_B": 56.8,
    "soft_mass_B": 0.10002122528545843,
    "hard_share_B": 0.1325
   },
   "betas": [
    -6.7172302843927785,
    -6.685207166822625,
    -6.744549092422114,
    -6.69749467621579,
    -6.729988933325043
   ],
   "gain": 16.200000000000003,
   "inv": {
    "cond_CE": 2.442925257821278,
    "group_oracle_J": 45.190000000000005
   },
   "oracle": {
    "beta": -6.7384302616119385,
    "J": 40.68
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925841/disp": {
   "base": {
    "CE": 3.785516393496505,
    "J": 29.59,
    "J_A": 23.133333333333333,
    "J_B": 87.7,
    "soft_mass_B": 0.589047634771009,
    "hard_share_B": 0.6888
   },
   "cal": {
    "CE": 2.70370805563994,
    "J": 41.49,
    "J_A": 38.96666666666667,
    "J_B": 64.2,
    "soft_mass_B": 0.10001717226737399,
    "hard_share_B": 0.1538
   },
   "betas": [
    -5.516187210810452,
    -5.49426367971671,
    -5.474094058562889,
    -5.488201820215798,
    -5.500915562041865
   ],
   "gain": 11.900000000000002,
   "inv": {
    "cond_CE": 2.4528614735845027,
    "group_oracle_J": 45.94
   },
   "oracle": {
    "beta": -6.227200031280518,
    "J": 41.52
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925841/both": {
   "base": {
    "CE": 2.965296715001365,
    "J": 36.63,
    "J_A": 32.1,
    "J_B": 77.4,
    "soft_mass_B": 0.34282826903937447,
    "hard_share_B": 0.4479
   },
   "cal": {
    "CE": 2.664993713016332,
    "J": 40.739999999999995,
    "J_A": 38.87777777777778,
    "J_B": 57.49999999999999,
    "soft_mass_B": 0.1000021873296108,
    "hard_share_B": 0.1531
   },
   "betas": [
    -2.905322928580037,
    -2.9158564286946387,
    -2.9010309241250347,
    -2.912045851227986,
    -2.9135321087737527
   ],
   "gain": 4.109999999999992,
   "inv": {
    "cond_CE": 2.4119040906674885,
    "group_oracle_J": 45.21
   },
   "oracle": {
    "beta": -3.0238289833068848,
    "J": 40.78
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925842/neither": {
   "base": {
    "CE": 4.40996799275948,
    "J": 22.16,
    "J_A": 14.899999999999999,
    "J_B": 87.5,
    "soft_mass_B": 0.7421615228758474,
    "hard_share_B": 0.8034
   },
   "cal": {
    "CE": 2.56298563870782,
    "J": 39.23,
    "J_A": 37.21111111111111,
    "J_B": 57.4,
    "soft_mass_B": 0.10000268851966,
    "hard_share_B": 0.1242
   },
   "betas": [
    -6.809345548987535,
    -6.826491244290885,
    -6.816500673016279,
    -6.826809806611408,
    -6.843097429702654
   ],
   "gain": 17.069999999999997,
   "inv": {
    "cond_CE": 2.310213305377656,
    "group_oracle_J": 43.97
   },
   "oracle": {
    "beta": -6.837334156036377,
    "J": 39.23
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925842/level": {
   "base": {
    "CE": 4.255911100112228,
    "J": 24.79,
    "J_A": 17.933333333333334,
    "J_B": 86.5,
    "soft_mass_B": 0.6711726656588016,
    "hard_share_B": 0.7481
   },
   "cal": {
    "CE": 2.7341714997102695,
    "J": 39.14,
    "J_A": 37.577777777777776,
    "J_B": 53.2,
    "soft_mass_B": 0.10000112898742267,
    "hard_share_B": 0.1314
   },
   "betas": [
    -6.21141406053207,
    -6.22336389429543,
    -6.212293323546673,
    -6.235933869305519,
    -6.215616656803423
   ],
   "gain": 14.350000000000001,
   "inv": {
    "cond_CE": 2.462127272000242,
    "group_oracle_J": 44.379999999999995
   },
   "oracle": {
    "beta": -5.516999959945679,
    "J": 39.23
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925842/disp": {
   "base": {
    "CE": 3.768155934717903,
    "J": 27.26,
    "J_A": 20.533333333333335,
    "J_B": 87.8,
    "soft_mass_B": 0.578814850713733,
    "hard_share_B": 0.7033
   },
   "cal": {
    "CE": 2.8151216027973924,
    "J": 38.49,
    "J_A": 35.66666666666667,
    "J_B": 63.9,
    "soft_mass_B": 0.10000161442431584,
    "hard_share_B": 0.16
   },
   "betas": [
    -4.878902752811001,
    -4.88177146150108,
    -4.865644371826868,
    -4.8494849680525896,
    -4.867722296655607
   ],
   "gain": 11.23,
   "inv": {
    "cond_CE": 2.576823939762054,
    "group_oracle_J": 43.05
   },
   "oracle": {
    "beta": -4.896464824676514,
    "J": 38.54
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925842/both": {
   "base": {
    "CE": 2.8912140589643713,
    "J": 36.9,
    "J_A": 32.34444444444444,
    "J_B": 77.9,
    "soft_mass_B": 0.3026323370912025,
    "hard_share_B": 0.4176
   },
   "cal": {
    "CE": 2.672674090350535,
    "J": 40.760000000000005,
    "J_A": 38.94444444444444,
    "J_B": 57.099999999999994,
    "soft_mass_B": 0.1000113062964485,
    "hard_share_B": 0.1457
   },
   "betas": [
    -2.5398340055859787,
    -2.5868657870675875,
    -2.5529554555895064,
    -2.5741207936581905,
    -2.560826704932298
   ],
   "gain": 3.8600000000000065,
   "inv": {
    "cond_CE": 2.424755094688266,
    "group_oracle_J": 45.65
   },
   "oracle": {
    "beta": -3.0628780126571655,
    "J": 40.87
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925843/neither": {
   "base": {
    "CE": 4.192765070369385,
    "J": 23.669999999999998,
    "J_A": 16.377777777777776,
    "J_B": 89.3,
    "soft_mass_B": 0.6891249669474555,
    "hard_share_B": 0.7491
   },
   "cal": {
    "CE": 2.6145667276449354,
    "J": 38.42,
    "J_A": 35.34444444444445,
    "J_B": 66.10000000000001,
    "soft_mass_B": 0.09999417365815311,
    "hard_share_B": 0.1229
   },
   "betas": [
    -6.530355849966709,
    -6.514493494699339,
    -6.55375228881816,
    -6.532041312893558,
    -6.508889888988859
   ],
   "gain": 14.750000000000004,
   "inv": {
    "cond_CE": 2.424811648549026,
    "group_oracle_J": 41.959999999999994
   },
   "oracle": {
    "beta": -6.86125373840332,
    "J": 38.46
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925843/level": {
   "base": {
    "CE": 4.218335016644717,
    "J": 26.57,
    "J_A": 19.644444444444446,
    "J_B": 88.9,
    "soft_mass_B": 0.6113945964017267,
    "hard_share_B": 0.6882
   },
   "cal": {
    "CE": 2.887893698797499,
    "J": 38.33,
    "J_A": 35.37777777777778,
    "J_B": 64.9,
    "soft_mass_B": 0.10000082339770075,
    "hard_share_B": 0.1224
   },
   "betas": [
    -6.313024844815027,
    -6.276405407516231,
    -6.324347967343755,
    -6.271159044024477,
    -6.305610529940198
   ],
   "gain": 11.759999999999998,
   "inv": {
    "cond_CE": 2.688528580890818,
    "group_oracle_J": 41.83
   },
   "oracle": {
    "beta": -6.292523622512817,
    "J": 38.35
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925843/disp": {
   "base": {
    "CE": 3.4794416565377198,
    "J": 29.56,
    "J_A": 22.91111111111111,
    "J_B": 89.4,
    "soft_mass_B": 0.5088287370756676,
    "hard_share_B": 0.6377
   },
   "cal": {
    "CE": 2.733701480769773,
    "J": 39.57,
    "J_A": 36.18888888888889,
    "J_B": 70.0,
    "soft_mass_B": 0.1000065266343037,
    "hard_share_B": 0.1438
   },
   "betas": [
    -4.657944062676071,
    -4.6200449362844935,
    -4.64418180388169,
    -4.642392470896128,
    -4.60679918416162
   ],
   "gain": 10.010000000000002,
   "inv": {
    "cond_CE": 2.5517609691936807,
    "group_oracle_J": 43.059999999999995
   },
   "oracle": {
    "beta": -5.011180877685547,
    "J": 39.65
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925843/both": {
   "base": {
    "CE": 2.8448885667440518,
    "J": 37.169999999999995,
    "J_A": 32.01111111111111,
    "J_B": 83.6,
    "soft_mass_B": 0.2905330121699408,
    "hard_share_B": 0.3949
   },
   "cal": {
    "CE": 2.62049824539162,
    "J": 40.99,
    "J_A": 38.08888888888889,
    "J_B": 67.10000000000001,
    "soft_mass_B": 0.10002468368206888,
    "hard_share_B": 0.1416
   },
   "betas": [
    -2.8669517004836127,
    -2.8440780787397264,
    -2.8575206241452973,
    -2.828467740759029,
    -2.810345974819005
   ],
   "gain": 3.8200000000000074,
   "inv": {
    "cond_CE": 2.4366063369307196,
    "group_oracle_J": 44.97
   },
   "oracle": {
    "beta": -3.608758270740509,
    "J": 41.199999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925844/neither": {
   "base": {
    "CE": 4.530635396332596,
    "J": 21.47,
    "J_A": 13.544444444444444,
    "J_B": 92.80000000000001,
    "soft_mass_B": 0.768743776985557,
    "hard_share_B": 0.8255
   },
   "cal": {
    "CE": 2.477972618759698,
    "J": 40.67,
    "J_A": 38.91111111111111,
    "J_B": 56.49999999999999,
    "soft_mass_B": 0.10001431028847282,
    "hard_share_B": 0.1212
   },
   "betas": [
    -7.085803679104355,
    -7.103750206698042,
    -7.061960506901514,
    -7.078408101901498,
    -7.102877972596101
   ],
   "gain": 19.200000000000003,
   "inv": {
    "cond_CE": 2.235603785446195,
    "group_oracle_J": 46.150000000000006
   },
   "oracle": {
    "beta": -7.05286979675293,
    "J": 40.699999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925844/level": {
   "base": {
    "CE": 4.2394364525988495,
    "J": 24.58,
    "J_A": 17.233333333333334,
    "J_B": 90.7,
    "soft_mass_B": 0.6868103896224027,
    "hard_share_B": 0.7569
   },
   "cal": {
    "CE": 2.6109049594674176,
    "J": 40.96,
    "J_A": 39.37777777777778,
    "J_B": 55.2,
    "soft_mass_B": 0.10001548220907491,
    "hard_share_B": 0.1214
   },
   "betas": [
    -6.415849731710445,
    -6.455625866462446,
    -6.43478677280641,
    -6.4205877125825115,
    -6.435657246553557
   ],
   "gain": 16.380000000000003,
   "inv": {
    "cond_CE": 2.3571993019429023,
    "group_oracle_J": 46.300000000000004
   },
   "oracle": {
    "beta": -6.299015998840332,
    "J": 41.010000000000005
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925844/disp": {
   "base": {
    "CE": 3.6594490657308865,
    "J": 28.74,
    "J_A": 21.8,
    "J_B": 91.2,
    "soft_mass_B": 0.5635908769982135,
    "hard_share_B": 0.6912
   },
   "cal": {
    "CE": 2.744602991835282,
    "J": 40.04,
    "J_A": 37.56666666666666,
    "J_B": 62.3,
    "soft_mass_B": 0.10001643726406337,
    "hard_share_B": 0.1601
   },
   "betas": [
    -4.782452147834984,
    -4.784751705417669,
    -4.772503683313669,
    -4.745683839890496,
    -4.793209823614854
   ],
   "gain": 11.3,
   "inv": {
    "cond_CE": 2.5055865607976693,
    "group_oracle_J": 45.51
   },
   "oracle": {
    "beta": -5.510010719299316,
    "J": 40.300000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925844/both": {
   "base": {
    "CE": 2.8606454119843097,
    "J": 36.32,
    "J_A": 31.433333333333337,
    "J_B": 80.30000000000001,
    "soft_mass_B": 0.33612927124181075,
    "hard_share_B": 0.4453
   },
   "cal": {
    "CE": 2.575832240536042,
    "J": 41.54,
    "J_A": 40.06666666666667,
    "J_B": 54.800000000000004,
    "soft_mass_B": 0.09999760610812414,
    "hard_share_B": 0.139
   },
   "betas": [
    -2.8740768611938705,
    -2.855612685221671,
    -2.8794988386546247,
    -2.8502368398674314,
    -2.8787884178362644
   ],
   "gain": 5.219999999999999,
   "inv": {
    "cond_CE": 2.3125088103814604,
    "group_oracle_J": 47.11
   },
   "oracle": {
    "beta": -3.1835421323776245,
    "J": 41.589999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925845/neither": {
   "base": {
    "CE": 4.50243695901201,
    "J": 22.37,
    "J_A": 14.666666666666666,
    "J_B": 91.7,
    "soft_mass_B": 0.7490396698380053,
    "hard_share_B": 0.8042
   },
   "cal": {
    "CE": 2.6082313747861523,
    "J": 38.879999999999995,
    "J_A": 36.05555555555556,
    "J_B": 64.3,
    "soft_mass_B": 0.10003914768708112,
    "hard_share_B": 0.1248
   },
   "betas": [
    -6.9988764158651975,
    -6.960792689610793,
    -6.947543774924272,
    -6.9407797260657915,
    -7.002977281351669
   ],
   "gain": 16.509999999999994,
   "inv": {
    "cond_CE": 2.395322656030623,
    "group_oracle_J": 43.1
   },
   "oracle": {
    "beta": -6.40003776550293,
    "J": 39.01
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925845/level": {
   "base": {
    "CE": 4.384311477591155,
    "J": 24.64,
    "J_A": 17.333333333333336,
    "J_B": 90.4,
    "soft_mass_B": 0.6787770336900112,
    "hard_share_B": 0.7404
   },
   "cal": {
    "CE": 2.718777118528027,
    "J": 39.39,
    "J_A": 36.9,
    "J_B": 61.8,
    "soft_mass_B": 0.10005744163539951,
    "hard_share_B": 0.1308
   },
   "betas": [
    -6.815973079690044,
    -6.7767944707041625,
    -6.7430769662120476,
    -6.765131108860105,
    -6.809751161722888
   ],
   "gain": 14.75,
   "inv": {
    "cond_CE": 2.480289915564954,
    "group_oracle_J": 43.96
   },
   "oracle": {
    "beta": -6.361317157745361,
    "J": 39.48
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925845/disp": {
   "base": {
    "CE": 3.8378685747740966,
    "J": 27.529999999999998,
    "J_A": 20.644444444444446,
    "J_B": 89.5,
    "soft_mass_B": 0.5867803165239713,
    "hard_share_B": 0.7038
   },
   "cal": {
    "CE": 2.796816190145466,
    "J": 39.39,
    "J_A": 35.87777777777777,
    "J_B": 71.0,
    "soft_mass_B": 0.10004282849285871,
    "hard_share_B": 0.1575
   },
   "betas": [
    -5.333922841471722,
    -5.316771247270109,
    -5.276022133253095,
    -5.264044505819113,
    -5.31189264843616
   ],
   "gain": 11.860000000000003,
   "inv": {
    "cond_CE": 2.590302340493308,
    "group_oracle_J": 43.08
   },
   "oracle": {
    "beta": -5.154962539672852,
    "J": 39.44
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925845/both": {
   "base": {
    "CE": 2.97092851181678,
    "J": 35.92,
    "J_A": 30.355555555555558,
    "J_B": 86.0,
    "soft_mass_B": 0.35303979604696667,
    "hard_share_B": 0.4766
   },
   "cal": {
    "CE": 2.6393576260983793,
    "J": 40.78,
    "J_A": 37.955555555555556,
    "J_B": 66.2,
    "soft_mass_B": 0.10005971122106787,
    "hard_share_B": 0.1508
   },
   "betas": [
    -3.2190716993466726,
    -3.1684984091764656,
    -3.1576232484521274,
    -3.1101104633365857,
    -3.1890083258938633
   ],
   "gain": 4.859999999999999,
   "inv": {
    "cond_CE": 2.42681375542839,
    "group_oracle_J": 44.879999999999995
   },
   "oracle": {
    "beta": -3.196886897087097,
    "J": 40.81
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925846/neither": {
   "base": {
    "CE": 4.470564602280906,
    "J": 22.66,
    "J_A": 15.11111111111111,
    "J_B": 90.60000000000001,
    "soft_mass_B": 0.7326463979991581,
    "hard_share_B": 0.7821
   },
   "cal": {
    "CE": 2.6282782379608336,
    "J": 39.04,
    "J_A": 36.71111111111111,
    "J_B": 60.0,
    "soft_mass_B": 0.10000736591932538,
    "hard_share_B": 0.1191
   },
   "betas": [
    -6.898595948853885,
    -6.878604234186952,
    -6.899506371418644,
    -6.867584175014866,
    -6.8883288647137135
   ],
   "gain": 16.38,
   "inv": {
    "cond_CE": 2.3945220117310986,
    "group_oracle_J": 43.61
   },
   "oracle": {
    "beta": -6.52925968170166,
    "J": 39.09
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925846/level": {
   "base": {
    "CE": 4.165356677322323,
    "J": 26.22,
    "J_A": 19.1,
    "J_B": 90.3,
    "soft_mass_B": 0.6289211352628695,
    "hard_share_B": 0.6974
   },
   "cal": {
    "CE": 2.767673936534585,
    "J": 40.18,
    "J_A": 38.044444444444444,
    "J_B": 59.4,
    "soft_mass_B": 0.09999997262293793,
    "hard_share_B": 0.1272
   },
   "betas": [
    -6.240885180887295,
    -6.272353079409063,
    -6.25632402824267,
    -6.240397961550563,
    -6.200578584616631
   ],
   "gain": 13.96,
   "inv": {
    "cond_CE": 2.5215714506093234,
    "group_oracle_J": 45.12
   },
   "oracle": {
    "beta": -5.75197434425354,
    "J": 40.37
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925846/disp": {
   "base": {
    "CE": 3.7227017195310648,
    "J": 28.810000000000002,
    "J_A": 22.11111111111111,
    "J_B": 89.1,
    "soft_mass_B": 0.5644376717714851,
    "hard_share_B": 0.6694
   },
   "cal": {
    "CE": 2.7613431179877903,
    "J": 39.800000000000004,
    "J_A": 36.75555555555556,
    "J_B": 67.2,
    "soft_mass_B": 0.1000080894825031,
    "hard_share_B": 0.1473
   },
   "betas": [
    -5.176221020925221,
    -5.146215723293139,
    -5.165040610115524,
    -5.154255737053633,
    -5.151593417707758
   ],
   "gain": 10.990000000000002,
   "inv": {
    "cond_CE": 2.539233518601137,
    "group_oracle_J": 44.01
   },
   "oracle": {
    "beta": -4.979970932006836,
    "J": 39.85
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925846/both": {
   "base": {
    "CE": 2.7432655555309333,
    "J": 39.300000000000004,
    "J_A": 34.699999999999996,
    "J_B": 80.7,
    "soft_mass_B": 0.270816302852884,
    "hard_share_B": 0.3744
   },
   "cal": {
    "CE": 2.577575852816258,
    "J": 42.67,
    "J_A": 40.42222222222222,
    "J_B": 62.9,
    "soft_mass_B": 0.09999993092006487,
    "hard_share_B": 0.1421
   },
   "betas": [
    -2.266823576775799,
    -2.2582349349383426,
    -2.2725552501910427,
    -2.261025857653891,
    -2.2472654644878727
   ],
   "gain": 3.3699999999999974,
   "inv": {
    "cond_CE": 2.351430439842676,
    "group_oracle_J": 46.94
   },
   "oracle": {
    "beta": -2.256052017211914,
    "J": 42.69
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925847/neither": {
   "base": {
    "CE": 4.40919809826781,
    "J": 21.34,
    "J_A": 13.844444444444445,
    "J_B": 88.8,
    "soft_mass_B": 0.7509860823615876,
    "hard_share_B": 0.8036
   },
   "cal": {
    "CE": 2.4999496946636097,
    "J": 40.43,
    "J_A": 38.111111111111114,
    "J_B": 61.3,
    "soft_mass_B": 0.09999356410703879,
    "hard_share_B": 0.1248
   },
   "betas": [
    -6.920307719640206,
    -6.908761070827582,
    -6.924799284937553,
    -6.878350756181019,
    -6.886270287622265
   ],
   "gain": 19.09,
   "inv": {
    "cond_CE": 2.271366792583503,
    "group_oracle_J": 44.79
   },
   "oracle": {
    "beta": -6.994937419891357,
    "J": 40.550000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925847/level": {
   "base": {
    "CE": 4.352203866640234,
    "J": 23.3,
    "J_A": 16.022222222222222,
    "J_B": 88.8,
    "soft_mass_B": 0.6924261992323534,
    "hard_share_B": 0.7594
   },
   "cal": {
    "CE": 2.688024402884841,
    "J": 39.81,
    "J_A": 37.81111111111111,
    "J_B": 57.8,
    "soft_mass_B": 0.10001308443657324,
    "hard_share_B": 0.1326
   },
   "betas": [
    -6.530579396418629,
    -6.52198274632676,
    -6.509640070311889,
    -6.506137022968906,
    -6.508411312143766
   ],
   "gain": 16.51,
   "inv": {
    "cond_CE": 2.440186232930621,
    "group_oracle_J": 44.54
   },
   "oracle": {
    "beta": -7.2308807373046875,
    "J": 39.839999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925847/disp": {
   "base": {
    "CE": 3.778341970182947,
    "J": 26.72,
    "J_A": 19.855555555555558,
    "J_B": 88.5,
    "soft_mass_B": 0.589391247863126,
    "hard_share_B": 0.7041
   },
   "cal": {
    "CE": 2.751258751423357,
    "J": 39.42,
    "J_A": 36.62222222222222,
    "J_B": 64.60000000000001,
    "soft_mass_B": 0.10002357890115433,
    "hard_share_B": 0.153
   },
   "betas": [
    -5.198084666321007,
    -5.215271174096284,
    -5.169904677794172,
    -5.147037109104648,
    -5.2198892743834335
   ],
   "gain": 12.700000000000003,
   "inv": {
    "cond_CE": 2.5172342252796436,
    "group_oracle_J": 44.12
   },
   "oracle": {
    "beta": -5.539072513580322,
    "J": 39.660000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925847/both": {
   "base": {
    "CE": 2.8986608222631918,
    "J": 37.16,
    "J_A": 32.18888888888889,
    "J_B": 81.89999999999999,
    "soft_mass_B": 0.32419348004785997,
    "hard_share_B": 0.4412
   },
   "cal": {
    "CE": 2.6384624520217868,
    "J": 41.4,
    "J_A": 39.455555555555556,
    "J_B": 58.9,
    "soft_mass_B": 0.10002823000105966,
    "hard_share_B": 0.1495
   },
   "betas": [
    -2.7676560859455384,
    -2.7610426157112276,
    -2.740498170320511,
    -2.732508861380902,
    -2.7797351347488712
   ],
   "gain": 4.240000000000002,
   "inv": {
    "cond_CE": 2.389963251948383,
    "group_oracle_J": 46.160000000000004
   },
   "oracle": {
    "beta": -2.9184809923171997,
    "J": 41.510000000000005
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925848/neither": {
   "base": {
    "CE": 4.493414348250555,
    "J": 23.22,
    "J_A": 15.522222222222224,
    "J_B": 92.5,
    "soft_mass_B": 0.7293335176450724,
    "hard_share_B": 0.7822
   },
   "cal": {
    "CE": 2.596133241049407,
    "J": 39.76,
    "J_A": 36.96666666666666,
    "J_B": 64.9,
    "soft_mass_B": 0.10000683898414159,
    "hard_share_B": 0.1219
   },
   "betas": [
    -7.271750513721749,
    -7.280146310139919,
    -7.275184673616369,
    -7.2606781934398885,
    -7.297157309077219
   ],
   "gain": 16.54,
   "inv": {
    "cond_CE": 2.376247424393175,
    "group_oracle_J": 44.16
   },
   "oracle": {
    "beta": -6.824528694152832,
    "J": 39.839999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925848/level": {
   "base": {
    "CE": 4.243967859461311,
    "J": 26.240000000000002,
    "J_A": 18.91111111111111,
    "J_B": 92.2,
    "soft_mass_B": 0.6530756220801192,
    "hard_share_B": 0.7206
   },
   "cal": {
    "CE": 2.6581426668693795,
    "J": 41.05,
    "J_A": 38.477777777777774,
    "J_B": 64.2,
    "soft_mass_B": 0.10002174770983178,
    "hard_share_B": 0.134
   },
   "betas": [
    -6.707520739833415,
    -6.72591063201299,
    -6.689874193200177,
    -6.664832081818652,
    -6.7009041503300235
   ],
   "gain": 14.809999999999995,
   "inv": {
    "cond_CE": 2.4298274001748497,
    "group_oracle_J": 45.53
   },
   "oracle": {
    "beta": -6.208567142486572,
    "J": 41.19
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925848/disp": {
   "base": {
    "CE": 3.747818081751417,
    "J": 29.17,
    "J_A": 22.011111111111113,
    "J_B": 93.60000000000001,
    "soft_mass_B": 0.5787455753693057,
    "hard_share_B": 0.6833
   },
   "cal": {
    "CE": 2.68147420483541,
    "J": 40.839999999999996,
    "J_A": 37.44444444444445,
    "J_B": 71.39999999999999,
    "soft_mass_B": 0.10002412832296342,
    "hard_share_B": 0.1559
   },
   "betas": [
    -5.546377784543914,
    -5.513338983709335,
    -5.508611095154603,
    -5.48374416965367,
    -5.521091696388247
   ],
   "gain": 11.669999999999995,
   "inv": {
    "cond_CE": 2.4677730671150178,
    "group_oracle_J": 45.23
   },
   "oracle": {
    "beta": -5.796438694000244,
    "J": 40.96
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925848/both": {
   "base": {
    "CE": 3.231509543242765,
    "J": 34.83,
    "J_A": 28.62222222222222,
    "J_B": 90.7,
    "soft_mass_B": 0.428632589072311,
    "hard_share_B": 0.544
   },
   "cal": {
    "CE": 2.5910994058808705,
    "J": 42.57,
    "J_A": 39.68888888888889,
    "J_B": 68.5,
    "soft_mass_B": 0.10000194001014875,
    "hard_share_B": 0.1535
   },
   "betas": [
    -4.762075110462813,
    -4.786409558785516,
    -4.797983473968387,
    -4.772724841968966,
    -4.783882663496746
   ],
   "gain": 7.740000000000002,
   "inv": {
    "cond_CE": 2.3492239813808147,
    "group_oracle_J": 47.03
   },
   "oracle": {
    "beta": -5.228406190872192,
    "J": 42.61
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "main_table": {
  "I": [
   5.7225,
   4.20495177279245,
   7.24004822720755
  ],
  "I_star": [
   1.2274999999999991,
   0.2896675231509258,
   2.1653324768490725
  ],
  "D": [
   4.495000000000001,
   3.278112541945897,
   5.711887458054105
  ],
  "I_star_90": [
   1.2274999999999991,
   0.4760920988926699,
   1.9789079011073283
  ],
  "I_star_TOST_1pp": 0.7079096608866497,
  "per_root": {
   "I": [
    5.420000000000005,
    7.009999999999998,
    4.709999999999994,
    4.470000000000002,
    6.1200000000000045,
    6.930000000000003,
    8.479999999999997,
    2.6399999999999935
   ],
   "I_star": [
    -0.9100000000000037,
    2.3599999999999994,
    1.5100000000000051,
    1.2100000000000009,
    0.8799999999999955,
    1.7299999999999969,
    2.5999999999999943,
    0.44000000000000483
   ]
  },
  "both_minus_level_base": [
   11.6775,
   10.336669952263591,
   13.01833004773641
  ],
  "both_minus_level_cal": [
   1.4900000000000002,
   0.7659019038889716,
   2.214098096111029
  ],
  "both_minus_disp_base": [
   8.35625,
   6.918398608012212,
   9.794101391987786
  ],
  "both_minus_disp_cal": [
   1.5512499999999996,
   0.668008493295508,
   2.434491506704491
  ],
  "both_minus_neither_base": [
   14.311250000000001,
   13.008785384056667,
   15.613714615943335
  ],
  "both_minus_neither_cal": [
   1.8137500000000006,
   0.8625324481349448,
   2.7649675518650563
  ],
  "gain_neither": [
   17.15,
   15.911301825220761,
   18.388698174779236
  ],
  "neither_soft_mass_B_base_cal": [
   0.7388181187381919,
   0.1000081518142581
  ],
  "neither_hard_share_B_base_cal": [
   0.7931999999999999,
   0.1230375
  ],
  "neither_J_A_base_cal": [
   14.966666666666667,
   37.236111111111114
  ],
  "neither_J_B_base_cal": [
   89.97500000000001,
   61.05
  ],
  "neither_group_oracle_J": 44.10875,
  "gain_level": [
   14.84,
   13.517379722230286,
   16.16262027776971
  ],
  "level_soft_mass_B_base_cal": [
   0.664014331302902,
   0.10001636328554991
  ],
  "level_hard_share_B_base_cal": [
   0.73265,
   0.1290375
  ],
  "level_J_A_base_cal": [
   17.997222222222224,
   37.80555555555556
  ],
  "level_J_B_base_cal": [
   89.0375,
   59.1625
  ],
  "level_group_oracle_J": 44.606249999999996,
  "gain_disp": [
   11.4575,
   10.79943264500289,
   12.11556735499711
  ],
  "disp_soft_mass_B_base_cal": [
   0.5699546138858139,
   0.10001754697369206
  ],
  "disp_hard_share_B_base_cal": [
   0.6852,
   0.15392499999999998
  ],
  "disp_J_A_base_cal": [
   21.625,
   36.88611111111111
  ],
  "disp_J_B_base_cal": [
   89.60000000000001,
   66.82499999999999
  ],
  "disp_group_oracle_J": 44.25,
  "gain_both": [
   4.652500000000001,
   3.498905805457139,
   5.806094194542863
  ],
  "both_soft_mass_B_base_cal": [
   0.3311006321952938,
   0.10001569944607419
  ],
  "both_hard_share_B_base_cal": [
   0.4427375,
   0.1469125
  ],
  "both_J_A_base_cal": [
   31.719444444444445,
   39.1875
  ],
  "both_J_B_base_cal": [
   82.3125,
   61.625
  ],
  "both_group_oracle_J": 45.99375,
  "I_group_oracle": [
   1.2462500000000007,
   0.3758133824304113,
   2.11668661756959
  ]
 }
}

==> anc/supplementary_material/data/v9/E3C/out_all_MANIFEST.json <==
[
 {
  "seed": 260925841,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925841_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110254_7fda1aed_last.pt",
  "sha16": "334b8cc8627d3c3f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.85,
  "J_closeout": 22.86,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   5.2,
   7.1,
   13.0,
   16.5,
   13.600000000000001,
   20.0,
   14.000000000000002,
   12.3,
   40.2,
   86.6
  ],
  "results_tail": ", '83.03999999999999', '83.66666666666667', '83.12857142857145', '81.3875', '81.28888888888889', '79.68999999999998'], 'fullaccs_mask_classes': [[80.30000000000001], [78.3, 90.2], [74.2, 84.2, 90.60000000000001], [73.3, 82.8, 86.2, 89.0], [73.5, 81.69999999999999, 83.0, 84.7, 92.30000000000001], [73.0, 80.7, 83.3, 84.3, 89.0, 91.7], [70.0, 81.3, 84.0, 82.0, 85.9, 86.1, 92.60000000000001], [69.6, 80.30000000000001, 81.2, 80.5, 83.6, 82.69999999999999, 85.1, 88.1], [70.6, 79.7, 80.4, 78.9, 82.8, 80.80000000000001, 85.5, 82.5, 90.4], [69.6, 78.7, 77.8, 79.7, 79.9, 78.3, 81.3, 80.0, 84.8, 86.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925841,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925841_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110314_a0afbbd3_last.pt",
  "sha16": "3c854c5df8f97833",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.47,
  "J_closeout": 24.47,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.6000000000000005,
   8.3,
   15.4,
   18.3,
   13.8,
   21.8,
   14.499999999999998,
   18.7,
   42.8,
   84.5
  ],
  "results_tail": "9999999999', '82.78333333333333', '82.7', '81.5', '80.6', '78.92999999999999'], 'fullaccs_mask_classes': [[79.60000000000001], [76.4, 89.3], [71.2, 86.0, 90.10000000000001], [70.8, 84.5, 87.8, 90.4], [69.6, 81.8, 85.5, 85.9, 93.10000000000001], [66.8, 79.5, 83.1, 85.0, 90.3, 92.0], [67.30000000000001, 79.0, 81.89999999999999, 82.89999999999999, 87.8, 86.4, 93.60000000000001], [65.60000000000001, 76.4, 79.3, 80.30000000000001, 87.2, 85.0, 88.8, 89.4], [65.9, 76.5, 74.8, 79.60000000000001, 86.3, 83.7, 85.2, 84.6, 88.8], [64.8, 73.1, 75.0, 78.9, 82.8, 82.1, 81.8, 81.10000000000001, 84.5, 85.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925841,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925841_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110334_fcf434db_last.pt",
  "sha16": "d346cd2d7f7f297a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.59,
  "J_closeout": 29.580000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.1,
   16.900000000000002,
   22.5,
   23.599999999999998,
   23.1,
   28.1,
   19.7,
   22.3,
   45.9,
   87.7
  ],
  "results_tail": "'79.5375', '78.53333333333333', '76.56000000000002'], 'fullaccs_mask_classes': [[79.80000000000001], [76.5, 89.0], [73.2, 85.0, 90.5], [70.1, 80.7, 85.9, 90.3], [70.19999999999999, 79.10000000000001, 82.5, 84.3, 91.60000000000001], [67.80000000000001, 77.3, 80.30000000000001, 79.5, 89.0, 92.10000000000001], [67.0, 76.0, 79.4, 78.0, 85.9, 86.3, 93.0], [65.10000000000001, 75.3, 78.7, 76.3, 82.6, 82.19999999999999, 87.2, 88.9], [64.0, 73.2, 77.2, 75.0, 82.69999999999999, 79.2, 82.89999999999999, 83.0, 89.60000000000001], [62.2, 70.7, 76.0, 72.2, 80.2, 76.1, 78.60000000000001, 78.4, 83.0, 88.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925841,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925841_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110354_6b5b9da1_last.pt",
  "sha16": "17acf7297cae5724",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.63,
  "J_closeout": 36.63000000000001,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.8,
   30.4,
   37.1,
   31.8,
   30.2,
   37.3,
   30.099999999999998,
   28.4,
   46.800000000000004,
   77.4
  ],
  "results_tail": "3333333333335', '79.775', '78.84', '78.55', '78.4', '76.25', '75.95555555555555', '73.88'], 'fullaccs_mask_classes': [[78.5], [73.3, 90.0], [68.2, 83.7, 91.2], [65.3, 78.4, 85.3, 90.10000000000001], [61.8, 76.9, 81.8, 82.19999999999999, 91.5], [59.099999999999994, 73.9, 81.0, 79.7, 87.5, 90.10000000000001], [57.8, 71.6, 79.80000000000001, 76.8, 84.6, 86.3, 91.9], [56.39999999999999, 68.7, 75.1, 73.5, 81.0, 84.39999999999999, 83.6, 87.3], [54.0, 71.5, 74.7, 73.7, 79.0, 79.7, 80.2, 81.39999999999999, 89.4], [51.6, 67.80000000000001, 73.1, 72.39999999999999, 77.4, 76.6, 77.0, 76.7, 80.5, 85.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925842,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925842_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110514_69a56690_last.pt",
  "sha16": "986124ae3f1d6150",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.16,
  "J_closeout": 22.16,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.6,
   5.7,
   11.0,
   7.8,
   11.5,
   21.9,
   19.900000000000002,
   22.1,
   23.599999999999998,
   87.5
  ],
  "results_tail": "00000000001'], 'fullaccs_mask_classes': [[86.5], [82.19999999999999, 90.60000000000001], [80.80000000000001, 86.5, 87.4], [78.60000000000001, 84.39999999999999, 83.39999999999999, 90.10000000000001], [77.5, 81.6, 82.19999999999999, 84.39999999999999, 86.2], [77.9, 81.3, 80.7, 81.5, 81.2, 93.7], [75.8, 78.9, 78.60000000000001, 79.9, 78.4, 86.5, 91.10000000000001], [77.5, 80.80000000000001, 79.4, 76.9, 77.0, 84.89999999999999, 87.4, 89.2], [79.2, 79.60000000000001, 77.0, 76.4, 76.8, 82.8, 84.89999999999999, 83.1, 84.5], [77.3, 76.5, 77.7, 76.2, 75.4, 83.39999999999999, 82.8, 80.5, 76.1, 87.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925842,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925842_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110414_59c315a7_last.pt",
  "sha16": "72de758027bb0349",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.79,
  "J_closeout": 24.79,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.3,
   7.1,
   11.200000000000001,
   8.7,
   16.3,
   26.0,
   24.9,
   25.0,
   28.9,
   86.5
  ],
  "results_tail": "7', '81.41428571428573', '81.3875', '80.06666666666666', '79.37'], 'fullaccs_mask_classes': [[87.8], [82.1, 90.60000000000001], [81.69999999999999, 87.0, 87.1], [76.7, 84.1, 83.6, 89.5], [74.4, 82.0, 81.2, 85.5, 88.5], [73.6, 78.7, 80.5, 82.39999999999999, 84.8, 93.30000000000001], [72.5, 77.4, 78.60000000000001, 80.10000000000001, 80.60000000000001, 89.60000000000001, 91.10000000000001], [70.6, 76.5, 79.4, 80.7, 80.4, 87.6, 87.4, 88.5], [73.4, 75.0, 76.2, 79.3, 77.4, 85.3, 85.8, 83.8, 84.39999999999999], [72.3, 74.0, 75.8, 77.4, 75.4, 86.6, 83.3, 82.39999999999999, 79.10000000000001, 87.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925842,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925842_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110434_d7777341_last.pt",
  "sha16": "a28533f2d2d4b77d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.26,
  "J_closeout": 27.259999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.600000000000001,
   9.5,
   16.7,
   13.0,
   16.5,
   32.4,
   25.8,
   27.400000000000002,
   29.9,
   87.8
  ],
  "results_tail": "857142857', '78.8375', '77.24444444444444', '76.32'], 'fullaccs_mask_classes': [[88.2], [81.39999999999999, 90.2], [78.7, 82.5, 87.4], [77.9, 81.10000000000001, 82.5, 91.10000000000001], [76.2, 77.60000000000001, 81.2, 85.0, 88.6], [74.8, 76.0, 78.60000000000001, 81.39999999999999, 83.2, 92.9], [73.9, 73.1, 75.1, 80.5, 78.0, 87.9, 92.0], [75.9, 72.89999999999999, 72.8, 75.8, 76.1, 83.89999999999999, 85.3, 88.0], [72.39999999999999, 72.1, 71.7, 75.4, 72.2, 82.19999999999999, 83.0, 82.89999999999999, 83.3], [73.8, 68.89999999999999, 71.1, 71.2, 70.0, 82.1, 81.2, 79.0, 77.10000000000001, 88.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925842,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925842_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110454_395aab02_last.pt",
  "sha16": "7972a08f076e2c90",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.9,
  "J_closeout": 36.9,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   29.299999999999997,
   18.3,
   30.099999999999998,
   30.599999999999998,
   25.5,
   43.2,
   38.9,
   39.6,
   35.6,
   77.9
  ],
  "results_tail": "8571428571429', '76.0', '74.7888888888889', '73.95'], 'fullaccs_mask_classes': [[87.4], [79.80000000000001, 89.8], [77.2, 84.89999999999999, 87.4], [72.89999999999999, 82.19999999999999, 82.39999999999999, 90.0], [68.89999999999999, 74.1, 79.5, 83.8, 88.4], [65.10000000000001, 73.1, 78.5, 81.5, 82.69999999999999, 92.9], [59.8, 73.4, 74.6, 77.8, 79.80000000000001, 88.5, 90.60000000000001], [62.0, 67.10000000000001, 70.8, 75.7, 74.7, 86.5, 83.7, 87.5], [62.2, 64.0, 70.5, 74.9, 70.8, 83.7, 80.7, 82.1, 84.2], [62.3, 61.9, 71.2, 71.39999999999999, 67.4, 83.0, 78.60000000000001, 80.0, 76.7, 87.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925843,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925843_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125515_fd4378a2_last.pt",
  "sha16": "2a42475064e4300c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.669999999999998,
  "J_closeout": 23.669999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.5,
   10.4,
   8.5,
   14.399999999999999,
   10.100000000000001,
   20.0,
   12.7,
   27.3,
   33.5,
   89.3
  ],
  "results_tail": "66', '83.52499999999999', '82.72', '82.55', '79.5', '79.6875', '78.66666666666669', '78.39000000000001'], 'fullaccs_mask_classes': [[82.0], [80.30000000000001, 91.2], [75.3, 86.6, 89.1], [74.3, 86.4, 84.6, 88.8], [73.2, 85.7, 80.80000000000001, 84.1, 89.8], [70.6, 84.7, 82.3, 79.10000000000001, 85.39999999999999, 93.2], [69.19999999999999, 84.8, 78.0, 74.1, 81.39999999999999, 85.2, 83.8], [71.1, 83.5, 78.0, 75.7, 81.0, 82.5, 75.1, 90.60000000000001], [70.0, 82.8, 76.9, 73.9, 80.9, 78.5, 73.7, 83.2, 88.1], [69.3, 83.5, 77.2, 74.4, 79.5, 78.0, 70.6, 81.39999999999999, 80.60000000000001, 89.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925843,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925843_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125545_47ff53ae_last.pt",
  "sha16": "e313954b960da8d5",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.57,
  "J_closeout": 26.580000000000002,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   14.6,
   13.200000000000001,
   9.9,
   14.799999999999999,
   14.299999999999999,
   24.0,
   14.399999999999999,
   34.2,
   37.4,
   88.9
  ],
  "results_tail": ".0', '80.60000000000001', '79.925', '78.87777777777777', '78.59'], 'fullaccs_mask_classes': [[83.2], [80.80000000000001, 92.4], [76.6, 89.0, 90.0], [76.4, 87.3, 85.3, 88.4], [75.4, 85.5, 82.89999999999999, 84.89999999999999, 89.9], [70.8, 84.39999999999999, 79.80000000000001, 82.6, 87.9, 92.5], [69.6, 84.2, 77.0, 78.0, 85.3, 86.8, 83.3], [69.0, 80.7, 75.0, 78.2, 84.3, 85.1, 77.3, 89.8], [67.7, 79.80000000000001, 72.89999999999999, 77.4, 81.5, 81.89999999999999, 76.0, 85.39999999999999, 87.3], [68.10000000000001, 79.2, 71.8, 76.6, 80.80000000000001, 83.3, 73.3, 82.89999999999999, 80.7, 89.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925843,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925843_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125355_1a62738f_last.pt",
  "sha16": "76aa6b40fa83d7d9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.56,
  "J_closeout": 29.55,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.1,
   21.5,
   17.1,
   21.7,
   15.8,
   24.8,
   18.3,
   33.4,
   38.5,
   89.4
  ],
  "results_tail": "857142857', '77.2375', '76.57777777777778', '76.13'], 'fullaccs_mask_classes': [[82.6], [79.0, 91.3], [78.2, 85.1, 89.60000000000001], [76.1, 82.6, 84.89999999999999, 89.3], [70.89999999999999, 80.9, 79.0, 84.5, 91.0], [69.8, 82.39999999999999, 76.7, 78.8, 85.7, 92.10000000000001], [68.5, 80.2, 71.5, 72.2, 80.10000000000001, 84.89999999999999, 83.8], [67.60000000000001, 78.8, 70.6, 73.4, 79.5, 81.89999999999999, 74.8, 91.3], [66.9, 76.7, 71.6, 73.0, 78.60000000000001, 78.60000000000001, 72.1, 84.2, 87.5], [67.4, 75.4, 71.6, 71.8, 75.0, 79.0, 70.6, 80.60000000000001, 79.60000000000001, 90.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925843,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925843_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125445_9a674718_last.pt",
  "sha16": "4437eb533fb94732",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.169999999999995,
  "J_closeout": 37.17,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   27.3,
   31.2,
   24.6,
   31.7,
   26.6,
   37.0,
   27.700000000000003,
   41.699999999999996,
   40.300000000000004,
   83.6
  ],
  "results_tail": "571428571428', '76.57499999999999', '75.85555555555555', '74.93'], 'fullaccs_mask_classes': [[81.69999999999999], [76.8, 91.7], [73.5, 87.3, 91.0], [68.7, 85.39999999999999, 82.69999999999999, 89.4], [68.60000000000001, 85.39999999999999, 79.0, 86.4, 90.2], [64.2, 82.3, 74.9, 79.9, 85.5, 91.7], [64.2, 80.10000000000001, 73.0, 75.6, 80.30000000000001, 85.6, 83.6], [64.8, 77.4, 70.6, 71.89999999999999, 79.9, 82.89999999999999, 74.8, 90.3], [64.0, 75.2, 69.3, 72.6, 78.60000000000001, 79.80000000000001, 70.89999999999999, 85.2, 87.1], [62.1, 72.7, 65.3, 73.1, 77.7, 78.4, 68.5, 81.8, 80.0, 89.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925844,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925844_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125635_a75d4eec_last.pt",
  "sha16": "3ead9fe550b8d1ee",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.47,
  "J_closeout": 21.470000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.9,
   7.5,
   9.3,
   3.5000000000000004,
   7.3999999999999995,
   20.0,
   25.0,
   15.4,
   25.900000000000002,
   92.80000000000001
  ],
  "results_tail": ".65555555555555', '81.14'], 'fullaccs_mask_classes': [[88.7], [83.0, 84.2], [82.39999999999999, 79.3, 87.4], [82.19999999999999, 77.3, 82.69999999999999, 83.3], [81.10000000000001, 76.4, 79.80000000000001, 78.3, 89.0], [82.0, 75.1, 78.4, 76.3, 81.89999999999999, 94.19999999999999], [81.10000000000001, 75.2, 76.3, 71.5, 80.80000000000001, 90.8, 93.8], [80.2, 74.0, 76.8, 70.89999999999999, 77.10000000000001, 88.1, 90.5, 86.6], [78.3, 74.5, 75.8, 70.19999999999999, 76.4, 88.8, 88.3, 82.5, 91.10000000000001], [78.7, 75.4, 75.3, 70.0, 75.9, 86.6, 88.5, 80.60000000000001, 87.3, 93.10000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925844,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925844_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125705_1db3753b_last.pt",
  "sha16": "1adabcb59d5ff314",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.58,
  "J_closeout": 24.589999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.9,
   8.1,
   14.2,
   5.3,
   10.299999999999999,
   24.3,
   30.2,
   18.3,
   33.5,
   90.7
  ],
  "results_tail": "', '79.98750000000001', '80.24444444444445', '79.72999999999999'], 'fullaccs_mask_classes': [[88.4], [82.69999999999999, 85.2], [80.0, 80.10000000000001, 88.9], [77.3, 76.7, 85.3, 83.1], [78.3, 74.0, 84.39999999999999, 79.10000000000001, 87.4], [77.9, 72.7, 81.69999999999999, 77.2, 84.3, 94.8], [75.9, 71.6, 80.80000000000001, 73.8, 82.3, 91.60000000000001, 94.0], [75.4, 68.8, 78.10000000000001, 72.8, 80.7, 86.7, 90.4, 87.0], [75.8, 68.4, 76.6, 69.69999999999999, 80.4, 86.0, 90.4, 83.89999999999999, 91.0], [72.89999999999999, 67.0, 75.9, 70.39999999999999, 76.2, 86.7, 89.8, 81.3, 85.8, 91.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925844,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925844_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125815_f8d77753_last.pt",
  "sha16": "d8b91ad2a3e486c1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 28.74,
  "J_closeout": 28.74,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.6,
   15.299999999999999,
   16.900000000000002,
   9.700000000000001,
   16.3,
   26.900000000000002,
   36.8,
   21.6,
   40.1,
   91.2
  ],
  "results_tail": "67', '79.15', '79.06', '78.53333333333333', '79.0', '78.0375', '77.65555555555557', '77.41000000000001'], 'fullaccs_mask_classes': [[87.9], [83.8, 85.0], [81.5, 77.0, 88.9], [79.60000000000001, 73.8, 80.10000000000001, 83.1], [80.10000000000001, 71.3, 77.60000000000001, 77.0, 89.3], [76.8, 70.8, 76.2, 71.89999999999999, 81.3, 94.19999999999999], [76.3, 70.1, 73.9, 67.5, 80.30000000000001, 90.0, 94.89999999999999], [76.7, 69.0, 73.2, 65.0, 76.7, 86.2, 90.9, 86.6], [76.0, 65.5, 73.2, 64.60000000000001, 74.0, 84.1, 88.6, 81.2, 91.7], [74.8, 67.9, 73.2, 63.2, 70.3, 81.8, 86.4, 79.2, 85.1, 92.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925844,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925844_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125605_b53ed9a9_last.pt",
  "sha16": "1af3edf98f55d28d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.32,
  "J_closeout": 36.32000000000001,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.9,
   27.6,
   30.3,
   23.200000000000003,
   26.5,
   38.800000000000004,
   45.300000000000004,
   27.0,
   39.300000000000004,
   80.30000000000001
  ],
  "results_tail": "99999999999'], 'fullaccs_mask_classes': [[87.6], [81.69999999999999, 85.5], [78.60000000000001, 79.0, 88.2], [77.10000000000001, 76.5, 81.6, 82.39999999999999], [74.5, 72.3, 79.2, 77.10000000000001, 88.1], [71.1, 72.2, 78.10000000000001, 72.7, 79.3, 94.39999999999999], [69.89999999999999, 70.1, 74.5, 71.2, 79.5, 89.3, 93.89999999999999], [69.8, 68.89999999999999, 74.2, 66.7, 76.5, 86.3, 90.2, 86.0], [69.89999999999999, 67.0, 70.89999999999999, 67.60000000000001, 74.4, 83.5, 88.8, 80.10000000000001, 90.7], [69.1, 66.4, 68.8, 66.10000000000001, 72.6, 81.89999999999999, 88.2, 77.5, 83.8, 92.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925845,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925845_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112015_f5870f1f_last.pt",
  "sha16": "2760f1a248b57f0d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.37,
  "J_closeout": 22.369999999999997,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   4.6,
   9.700000000000001,
   12.5,
   9.8,
   8.5,
   9.4,
   11.4,
   24.5,
   41.6,
   91.7
  ],
  "results_tail": ", '77.73750000000001', '77.88888888888889', '77.91'], 'fullaccs_mask_classes': [[81.69999999999999], [78.7, 90.2], [75.6, 86.6, 90.0], [74.8, 83.5, 83.3, 85.0], [70.1, 81.89999999999999, 80.0, 79.10000000000001, 83.0], [70.7, 80.80000000000001, 81.8, 74.9, 74.9, 86.9], [71.6, 80.0, 80.30000000000001, 74.1, 72.89999999999999, 82.0, 88.1], [68.4, 78.7, 80.10000000000001, 72.5, 70.39999999999999, 78.0, 81.69999999999999, 92.10000000000001], [70.0, 76.4, 80.2, 72.7, 68.7, 75.0, 79.4, 86.9, 91.7], [68.60000000000001, 77.4, 80.0, 69.19999999999999, 68.30000000000001, 73.3, 78.3, 85.1, 87.0, 91.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925845,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925845_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112035_be997003_last.pt",
  "sha16": "93f2bb15a4fca0da",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.64,
  "J_closeout": 24.64,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   5.1,
   10.0,
   15.2,
   12.7,
   10.100000000000001,
   12.3,
   14.7,
   27.800000000000004,
   48.1,
   90.4
  ],
  "results_tail": "', '79.1', '78.21666666666667', '77.04285714285716', '77.175', '76.83333333333333', '77.20000000000002'], 'fullaccs_mask_classes': [[81.89999999999999], [77.5, 89.1], [75.0, 86.6, 88.5], [72.89999999999999, 84.1, 84.6, 85.0], [69.8, 81.3, 81.39999999999999, 79.4, 83.6], [67.7, 80.30000000000001, 82.0, 75.6, 76.9, 86.8], [65.5, 77.5, 80.4, 75.3, 73.3, 81.10000000000001, 86.2], [64.8, 74.3, 80.7, 72.89999999999999, 71.39999999999999, 78.8, 83.6, 90.9], [63.2, 74.2, 77.7, 70.1, 68.8, 77.0, 80.60000000000001, 88.4, 91.5], [62.8, 72.3, 79.5, 70.5, 68.0, 76.3, 78.8, 84.39999999999999, 87.7, 91.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925845,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925845_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112055_0ada975a_last.pt",
  "sha16": "1bb1718076799362",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.529999999999998,
  "J_closeout": 27.53,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.799999999999999,
   19.7,
   20.1,
   15.2,
   15.0,
   12.3,
   17.1,
   29.299999999999997,
   48.3,
   89.5
  ],
  "results_tail": "85', '75.88571428571427', '75.0125', '74.92222222222223', '75.24000000000001'], 'fullaccs_mask_classes': [[82.3], [76.2, 89.1], [75.3, 85.5, 88.7], [72.89999999999999, 79.9, 84.89999999999999, 84.7], [69.8, 77.8, 79.9, 77.10000000000001, 83.6], [65.4, 75.0, 78.5, 74.3, 76.5, 85.39999999999999], [67.2, 75.8, 77.3, 70.7, 70.39999999999999, 82.5, 87.3], [63.5, 75.0, 74.3, 68.60000000000001, 67.7, 76.9, 82.5, 91.60000000000001], [65.3, 71.2, 76.2, 65.2, 67.60000000000001, 72.7, 77.9, 87.1, 91.10000000000001], [65.60000000000001, 72.39999999999999, 73.7, 66.3, 66.2, 70.5, 75.8, 84.0, 87.7, 90.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925845,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925845_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112115_ffe33c9a_last.pt",
  "sha16": "5a9a857b9e84863c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.92,
  "J_closeout": 35.92,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.900000000000002,
   30.4,
   28.799999999999997,
   26.200000000000003,
   26.900000000000002,
   23.7,
   32.7,
   36.9,
   53.7,
   86.0
  ],
  "results_tail": "9999', '74.35', '74.37142857142858', '72.5375', '72.32222222222222', '72.8'], 'fullaccs_mask_classes': [[82.8], [75.4, 89.4], [71.2, 84.8, 88.3], [69.39999999999999, 80.7, 83.6, 84.5], [63.5, 76.6, 79.10000000000001, 76.6, 82.69999999999999], [59.3, 73.6, 80.0, 73.2, 74.3, 85.7], [60.699999999999996, 72.7, 76.8, 70.8, 72.0, 80.5, 87.1], [52.900000000000006, 67.2, 72.6, 71.2, 66.60000000000001, 76.2, 81.8, 91.8], [53.6, 67.10000000000001, 69.69999999999999, 67.0, 65.7, 73.2, 76.6, 87.4, 90.60000000000001], [52.1, 65.7, 70.1, 66.4, 65.9, 71.1, 76.1, 83.6, 85.39999999999999, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925846,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925846_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112235_92bee667_last.pt",
  "sha16": "2c8cd640ccca0be3",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.66,
  "J_closeout": 22.660000000000004,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.600000000000001,
   11.0,
   14.299999999999999,
   14.799999999999999,
   7.3,
   6.2,
   16.1,
   16.7,
   36.0,
   90.60000000000001
  ],
  "results_tail": "66667', '82.45714285714287', '81.73750000000001', '81.1888888888889', '80.63'], 'fullaccs_mask_classes': [[87.3], [86.0, 90.60000000000001], [84.1, 85.5, 86.4], [82.89999999999999, 84.0, 82.39999999999999, 91.2], [81.2, 82.0, 79.3, 85.8, 87.0], [80.0, 81.89999999999999, 77.60000000000001, 81.39999999999999, 83.6, 85.8], [79.4, 82.0, 76.5, 82.1, 81.2, 81.0, 95.0], [80.10000000000001, 82.0, 76.1, 80.0, 79.7, 77.4, 91.3, 87.3], [80.0, 81.3, 75.5, 79.10000000000001, 78.10000000000001, 75.6, 89.4, 82.89999999999999, 88.8], [76.5, 80.30000000000001, 76.1, 79.7, 76.6, 72.0, 89.1, 81.0, 84.1, 90.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925846,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925846_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112135_520085a4_last.pt",
  "sha16": "0f6d5f041612227d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.22,
  "J_closeout": 26.21,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   17.8,
   14.2,
   14.000000000000002,
   18.6,
   10.299999999999999,
   8.799999999999999,
   21.4,
   20.0,
   46.800000000000004,
   90.3
  ],
  "results_tail": "34', '82.02857142857144', '81.275', '80.34444444444445', '80.48'], 'fullaccs_mask_classes': [[87.0], [84.0, 90.4], [81.3, 85.6, 87.9], [80.9, 83.39999999999999, 82.3, 90.9], [77.7, 80.2, 81.10000000000001, 87.4, 88.9], [75.6, 82.39999999999999, 77.10000000000001, 84.89999999999999, 83.1, 85.2], [74.4, 80.5, 78.7, 85.3, 79.4, 81.3, 94.6], [74.3, 80.30000000000001, 76.3, 80.7, 79.10000000000001, 79.0, 92.30000000000001, 88.2], [74.4, 80.80000000000001, 73.8, 80.4, 76.2, 74.8, 89.8, 83.2, 89.7], [72.89999999999999, 79.10000000000001, 75.8, 78.4, 76.4, 73.4, 89.60000000000001, 81.5, 86.5, 91.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925846,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925846_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112155_9b2a8455_last.pt",
  "sha16": "7cf8b4ca0403cdbe",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 28.810000000000002,
  "J_closeout": 28.810000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.8,
   20.5,
   19.3,
   18.3,
   14.2,
   11.3,
   26.1,
   23.3,
   46.2,
   89.1
  ],
  "results_tail": "55000000000001', '81.46000000000001', '80.16666666666667', '80.07142857142857', '78.36250000000001', '77.60000000000001', '77.12'], 'fullaccs_mask_classes': [[86.3], [83.8, 90.8], [82.69999999999999, 82.8, 86.6], [80.7, 80.10000000000001, 82.5, 90.9], [79.2, 77.60000000000001, 78.3, 85.2, 87.0], [77.4, 78.2, 76.7, 80.4, 82.0, 86.3], [76.6, 79.0, 72.3, 76.8, 80.60000000000001, 79.9, 95.3], [76.1, 75.4, 72.2, 75.4, 76.1, 73.2, 90.8, 87.7], [76.9, 75.7, 71.0, 73.0, 73.5, 70.19999999999999, 86.8, 83.1, 88.2], [74.8, 75.5, 72.89999999999999, 72.39999999999999, 73.2, 65.2, 85.1, 78.7, 83.6, 89.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925846,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925846_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112215_0fef5de3_last.pt",
  "sha16": "d2f2febf0f8f64be",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.300000000000004,
  "J_closeout": 39.309999999999995,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.6,
   35.9,
   35.5,
   33.7,
   31.7,
   24.6,
   37.6,
   30.5,
   50.2,
   80.7
  ],
  "results_tail": ".01666666666667', '77.9', '76.125', '75.52222222222223', '75.36'], 'fullaccs_mask_classes': [[87.5], [81.3, 90.8], [76.9, 84.1, 87.2], [73.1, 81.0, 82.3, 90.4], [68.10000000000001, 76.6, 79.80000000000001, 84.89999999999999, 87.2], [67.9, 75.6, 78.2, 82.19999999999999, 79.7, 84.5], [66.4, 73.2, 75.4, 80.30000000000001, 76.6, 78.9, 94.5], [66.9, 69.1, 72.6, 78.10000000000001, 73.4, 73.3, 89.7, 85.9], [68.10000000000001, 68.30000000000001, 73.6, 75.0, 71.0, 69.1, 87.4, 80.0, 87.2], [67.10000000000001, 69.0, 71.89999999999999, 72.39999999999999, 71.3, 67.4, 85.39999999999999, 78.2, 81.2, 89.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925847,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925847_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132756_cc15aa4a_last.pt",
  "sha16": "dd975f39f4262ce4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.34,
  "J_closeout": 21.339999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   3.5999999999999996,
   8.9,
   6.9,
   19.8,
   12.9,
   13.600000000000001,
   11.899999999999999,
   15.7,
   31.3,
   88.8
  ],
  "results_tail": "1428571428', '82.075', '82.51111111111112', '80.83'], 'fullaccs_mask_classes': [[87.5], [84.39999999999999, 86.2], [82.3, 81.39999999999999, 89.1], [82.1, 77.9, 84.1, 91.3], [83.0, 77.3, 81.5, 86.2, 89.9], [79.80000000000001, 77.0, 81.89999999999999, 85.7, 87.2, 93.8], [80.30000000000001, 76.6, 78.9, 83.5, 82.89999999999999, 87.6, 91.10000000000001], [79.3, 75.8, 78.60000000000001, 83.2, 80.4, 86.2, 83.8, 89.3], [80.5, 75.2, 80.10000000000001, 83.0, 80.2, 82.89999999999999, 81.6, 85.5, 93.60000000000001], [77.3, 74.8, 76.3, 80.9, 79.3, 80.30000000000001, 80.4, 82.19999999999999, 87.9, 88.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925847,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925847_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132826_eb4a0679_last.pt",
  "sha16": "ef35e10ffaa9696c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.3,
  "J_closeout": 23.28,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   7.9,
   9.700000000000001,
   8.200000000000001,
   19.900000000000002,
   16.6,
   15.2,
   10.8,
   21.0,
   34.9,
   88.8
  ],
  "results_tail": "'83.04', '83.96666666666665', '82.47142857142856', '81.6875', '81.73333333333333', '80.53'], 'fullaccs_mask_classes': [[88.4], [85.1, 87.1], [82.8, 82.89999999999999, 90.2], [80.0, 77.7, 84.8, 90.3], [79.3, 76.2, 82.5, 87.1, 90.10000000000001], [79.3, 76.5, 81.0, 85.1, 88.7, 93.2], [76.7, 71.39999999999999, 81.3, 82.39999999999999, 84.39999999999999, 89.60000000000001, 91.5], [73.8, 71.2, 79.80000000000001, 82.69999999999999, 84.2, 87.2, 85.7, 88.9], [74.2, 69.6, 79.0, 80.2, 81.6, 88.0, 83.6, 85.9, 93.5], [74.2, 66.60000000000001, 74.4, 79.9, 81.6, 84.0, 82.19999999999999, 84.7, 88.4, 89.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925847,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925847_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132636_73107a15_last.pt",
  "sha16": "28845208e2fea977",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.72,
  "J_closeout": 26.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.200000000000001,
   12.7,
   15.1,
   29.599999999999998,
   19.0,
   18.4,
   15.2,
   22.3,
   38.2,
   88.5
  ],
  "results_tail": "6667', '79.87142857142855', '79.05', '78.80000000000001', '77.75000000000001'], 'fullaccs_mask_classes': [[88.5], [83.2, 86.3], [82.89999999999999, 80.9, 89.4], [78.7, 73.6, 84.1, 90.7], [78.9, 72.89999999999999, 79.4, 88.0, 90.2], [76.8, 71.1, 75.3, 83.2, 84.89999999999999, 93.30000000000001], [74.9, 71.1, 71.1, 81.10000000000001, 81.5, 89.1, 90.3], [75.8, 70.3, 69.1, 80.30000000000001, 78.60000000000001, 86.1, 84.2, 88.0], [72.3, 71.5, 70.3, 78.10000000000001, 75.8, 81.10000000000001, 81.0, 85.39999999999999, 93.7], [73.2, 68.4, 68.7, 76.8, 74.4, 78.0, 78.10000000000001, 82.3, 88.7, 88.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925847,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925847_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132727_1a35bc50_last.pt",
  "sha16": "1d73a784815205cc",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.16,
  "J_closeout": 37.15,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.799999999999997,
   28.7,
   29.9,
   40.1,
   33.7,
   28.799999999999997,
   30.099999999999998,
   30.8,
   43.8,
   81.89999999999999
  ],
  "results_tail": "2857142858', '77.3375', '77.0888888888889', '75.16'], 'fullaccs_mask_classes': [[87.7], [83.89999999999999, 86.2], [76.6, 82.89999999999999, 89.2], [73.2, 75.7, 82.69999999999999, 91.0], [68.89999999999999, 73.2, 79.2, 85.7, 89.2], [66.7, 72.8, 77.10000000000001, 82.19999999999999, 84.7, 92.9], [66.8, 70.3, 74.5, 78.7, 80.30000000000001, 87.2, 90.8], [61.7, 69.19999999999999, 73.5, 77.3, 80.2, 84.1, 83.6, 89.1], [60.9, 68.10000000000001, 69.8, 75.7, 78.4, 82.1, 81.6, 83.6, 93.60000000000001], [58.3, 66.10000000000001, 67.5, 71.5, 76.8, 77.8, 79.80000000000001, 79.10000000000001, 85.9, 88.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925848,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925848_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132916_70073d83_last.pt",
  "sha16": "43d50db6d4c47c93",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.22,
  "J_closeout": 23.22,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   5.5,
   8.1,
   15.1,
   10.5,
   13.0,
   13.0,
   16.7,
   22.1,
   35.699999999999996,
   92.5
  ],
  "results_tail": ".67777777777778', '79.81'], 'fullaccs_mask_classes': [[89.9], [87.7, 84.89999999999999], [84.5, 80.80000000000001, 88.3], [84.5, 78.9, 83.8, 88.6], [80.7, 76.7, 82.8, 81.39999999999999, 90.2], [81.89999999999999, 77.9, 80.9, 78.5, 84.5, 90.2], [81.2, 77.2, 78.9, 78.60000000000001, 83.5, 84.6, 92.30000000000001], [82.0, 75.8, 77.60000000000001, 78.7, 78.4, 80.7, 87.8, 86.4], [79.80000000000001, 75.4, 77.5, 77.9, 78.9, 81.39999999999999, 83.1, 81.5, 90.60000000000001], [80.80000000000001, 72.89999999999999, 76.7, 76.4, 75.8, 77.60000000000001, 82.39999999999999, 77.9, 85.0, 92.60000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925848,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925848_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132946_46a4d83a_last.pt",
  "sha16": "59cb15888dcc4669",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.240000000000002,
  "J_closeout": 26.24,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.4,
   10.6,
   17.599999999999998,
   13.0,
   16.1,
   17.599999999999998,
   20.3,
   28.000000000000004,
   37.6,
   92.2
  ],
  "results_tail": ", '81.35', '80.14444444444445', '80.35999999999999'], 'fullaccs_mask_classes': [[89.7], [86.4, 84.7], [83.39999999999999, 82.3, 89.4], [82.5, 77.5, 85.9, 86.9], [78.8, 75.5, 82.69999999999999, 84.39999999999999, 89.60000000000001], [80.10000000000001, 74.9, 81.8, 81.10000000000001, 85.8, 90.60000000000001], [77.60000000000001, 74.5, 79.60000000000001, 79.0, 85.7, 85.39999999999999, 91.3], [75.1, 73.2, 77.8, 79.9, 84.2, 83.39999999999999, 89.3, 87.9], [75.1, 71.7, 77.7, 75.8, 81.6, 81.89999999999999, 84.5, 81.0, 92.0], [75.2, 69.3, 78.3, 77.7, 80.2, 79.0, 84.89999999999999, 79.2, 86.9, 92.9]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925848,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925848_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133006_4466dec0_last.pt",
  "sha16": "65f83674f69a5585",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.17,
  "J_closeout": 29.170000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.6,
   13.4,
   24.0,
   18.4,
   20.7,
   19.5,
   23.200000000000003,
   27.3,
   41.0,
   93.60000000000001
  ],
  "results_tail": "332', '79.64285714285714', '78.375', '77.33333333333333', '77.13000000000001'], 'fullaccs_mask_classes': [[90.4], [86.4, 85.5], [82.8, 80.60000000000001, 88.6], [80.80000000000001, 76.3, 83.39999999999999, 87.9], [78.60000000000001, 74.1, 81.0, 82.8, 89.8], [78.7, 72.5, 78.0, 76.6, 83.6, 90.2], [78.5, 70.39999999999999, 76.6, 75.4, 80.9, 84.3, 91.4], [78.5, 71.39999999999999, 74.9, 73.2, 78.4, 80.2, 84.6, 85.8], [76.7, 70.89999999999999, 72.8, 71.1, 74.2, 79.0, 80.30000000000001, 79.2, 91.8], [76.1, 70.89999999999999, 71.39999999999999, 69.8, 71.6, 74.5, 78.3, 77.60000000000001, 87.0, 94.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925848,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925848_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132857_02531272_last.pt",
  "sha16": "f3417796624f0240",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.83,
  "J_closeout": 34.85,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   15.9,
   23.200000000000003,
   30.5,
   27.500000000000004,
   28.299999999999997,
   23.599999999999998,
   32.300000000000004,
   34.9,
   41.4,
   90.7
  ],
  "results_tail": "334', '74.10999999999999'], 'fullaccs_mask_classes': [[90.60000000000001], [85.6, 85.7], [77.60000000000001, 80.80000000000001, 88.6], [77.9, 77.10000000000001, 83.1, 86.7], [71.7, 74.9, 78.10000000000001, 80.80000000000001, 90.9], [68.5, 71.5, 77.5, 76.0, 85.2, 88.6], [64.3, 68.5, 74.6, 72.7, 83.0, 82.1, 91.60000000000001], [62.9, 67.30000000000001, 73.3, 70.19999999999999, 77.9, 79.7, 86.9, 86.5], [60.3, 65.8, 74.7, 70.5, 76.7, 78.3, 83.6, 80.60000000000001, 90.2], [59.0, 60.4, 68.89999999999999, 65.7, 71.39999999999999, 77.10000000000001, 82.19999999999999, 77.2, 86.4, 92.80000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 }
]

==> anc/supplementary_material/data/v9/E3C/out_bjb2_MANIFEST_orig.json <==
[
 {
  "seed": 260925845,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925845_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112015_f5870f1f_last.pt",
  "sha16": "2760f1a248b57f0d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.37,
  "J_closeout": 22.369999999999997,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   4.6,
   9.700000000000001,
   12.5,
   9.8,
   8.5,
   9.4,
   11.4,
   24.5,
   41.6,
   91.7
  ],
  "results_tail": ", '77.73750000000001', '77.88888888888889', '77.91'], 'fullaccs_mask_classes': [[81.69999999999999], [78.7, 90.2], [75.6, 86.6, 90.0], [74.8, 83.5, 83.3, 85.0], [70.1, 81.89999999999999, 80.0, 79.10000000000001, 83.0], [70.7, 80.80000000000001, 81.8, 74.9, 74.9, 86.9], [71.6, 80.0, 80.30000000000001, 74.1, 72.89999999999999, 82.0, 88.1], [68.4, 78.7, 80.10000000000001, 72.5, 70.39999999999999, 78.0, 81.69999999999999, 92.10000000000001], [70.0, 76.4, 80.2, 72.7, 68.7, 75.0, 79.4, 86.9, 91.7], [68.60000000000001, 77.4, 80.0, 69.19999999999999, 68.30000000000001, 73.3, 78.3, 85.1, 87.0, 91.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925845,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925845_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112035_be997003_last.pt",
  "sha16": "93f2bb15a4fca0da",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.64,
  "J_closeout": 24.64,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   5.1,
   10.0,
   15.2,
   12.7,
   10.100000000000001,
   12.3,
   14.7,
   27.800000000000004,
   48.1,
   90.4
  ],
  "results_tail": "', '79.1', '78.21666666666667', '77.04285714285716', '77.175', '76.83333333333333', '77.20000000000002'], 'fullaccs_mask_classes': [[81.89999999999999], [77.5, 89.1], [75.0, 86.6, 88.5], [72.89999999999999, 84.1, 84.6, 85.0], [69.8, 81.3, 81.39999999999999, 79.4, 83.6], [67.7, 80.30000000000001, 82.0, 75.6, 76.9, 86.8], [65.5, 77.5, 80.4, 75.3, 73.3, 81.10000000000001, 86.2], [64.8, 74.3, 80.7, 72.89999999999999, 71.39999999999999, 78.8, 83.6, 90.9], [63.2, 74.2, 77.7, 70.1, 68.8, 77.0, 80.60000000000001, 88.4, 91.5], [62.8, 72.3, 79.5, 70.5, 68.0, 76.3, 78.8, 84.39999999999999, 87.7, 91.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925845,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925845_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112055_0ada975a_last.pt",
  "sha16": "1bb1718076799362",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.529999999999998,
  "J_closeout": 27.53,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.799999999999999,
   19.7,
   20.1,
   15.2,
   15.0,
   12.3,
   17.1,
   29.299999999999997,
   48.3,
   89.5
  ],
  "results_tail": "85', '75.88571428571427', '75.0125', '74.92222222222223', '75.24000000000001'], 'fullaccs_mask_classes': [[82.3], [76.2, 89.1], [75.3, 85.5, 88.7], [72.89999999999999, 79.9, 84.89999999999999, 84.7], [69.8, 77.8, 79.9, 77.10000000000001, 83.6], [65.4, 75.0, 78.5, 74.3, 76.5, 85.39999999999999], [67.2, 75.8, 77.3, 70.7, 70.39999999999999, 82.5, 87.3], [63.5, 75.0, 74.3, 68.60000000000001, 67.7, 76.9, 82.5, 91.60000000000001], [65.3, 71.2, 76.2, 65.2, 67.60000000000001, 72.7, 77.9, 87.1, 91.10000000000001], [65.60000000000001, 72.39999999999999, 73.7, 66.3, 66.2, 70.5, 75.8, 84.0, 87.7, 90.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925845,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925845_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112115_ffe33c9a_last.pt",
  "sha16": "5a9a857b9e84863c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.92,
  "J_closeout": 35.92,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.900000000000002,
   30.4,
   28.799999999999997,
   26.200000000000003,
   26.900000000000002,
   23.7,
   32.7,
   36.9,
   53.7,
   86.0
  ],
  "results_tail": "9999', '74.35', '74.37142857142858', '72.5375', '72.32222222222222', '72.8'], 'fullaccs_mask_classes': [[82.8], [75.4, 89.4], [71.2, 84.8, 88.3], [69.39999999999999, 80.7, 83.6, 84.5], [63.5, 76.6, 79.10000000000001, 76.6, 82.69999999999999], [59.3, 73.6, 80.0, 73.2, 74.3, 85.7], [60.699999999999996, 72.7, 76.8, 70.8, 72.0, 80.5, 87.1], [52.900000000000006, 67.2, 72.6, 71.2, 66.60000000000001, 76.2, 81.8, 91.8], [53.6, 67.10000000000001, 69.69999999999999, 67.0, 65.7, 73.2, 76.6, 87.4, 90.60000000000001], [52.1, 65.7, 70.1, 66.4, 65.9, 71.1, 76.1, 83.6, 85.39999999999999, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925846,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925846_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112235_92bee667_last.pt",
  "sha16": "2c8cd640ccca0be3",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.66,
  "J_closeout": 22.660000000000004,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.600000000000001,
   11.0,
   14.299999999999999,
   14.799999999999999,
   7.3,
   6.2,
   16.1,
   16.7,
   36.0,
   90.60000000000001
  ],
  "results_tail": "66667', '82.45714285714287', '81.73750000000001', '81.1888888888889', '80.63'], 'fullaccs_mask_classes': [[87.3], [86.0, 90.60000000000001], [84.1, 85.5, 86.4], [82.89999999999999, 84.0, 82.39999999999999, 91.2], [81.2, 82.0, 79.3, 85.8, 87.0], [80.0, 81.89999999999999, 77.60000000000001, 81.39999999999999, 83.6, 85.8], [79.4, 82.0, 76.5, 82.1, 81.2, 81.0, 95.0], [80.10000000000001, 82.0, 76.1, 80.0, 79.7, 77.4, 91.3, 87.3], [80.0, 81.3, 75.5, 79.10000000000001, 78.10000000000001, 75.6, 89.4, 82.89999999999999, 88.8], [76.5, 80.30000000000001, 76.1, 79.7, 76.6, 72.0, 89.1, 81.0, 84.1, 90.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925846,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925846_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112135_520085a4_last.pt",
  "sha16": "0f6d5f041612227d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.22,
  "J_closeout": 26.21,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   17.8,
   14.2,
   14.000000000000002,
   18.6,
   10.299999999999999,
   8.799999999999999,
   21.4,
   20.0,
   46.800000000000004,
   90.3
  ],
  "results_tail": "34', '82.02857142857144', '81.275', '80.34444444444445', '80.48'], 'fullaccs_mask_classes': [[87.0], [84.0, 90.4], [81.3, 85.6, 87.9], [80.9, 83.39999999999999, 82.3, 90.9], [77.7, 80.2, 81.10000000000001, 87.4, 88.9], [75.6, 82.39999999999999, 77.10000000000001, 84.89999999999999, 83.1, 85.2], [74.4, 80.5, 78.7, 85.3, 79.4, 81.3, 94.6], [74.3, 80.30000000000001, 76.3, 80.7, 79.10000000000001, 79.0, 92.30000000000001, 88.2], [74.4, 80.80000000000001, 73.8, 80.4, 76.2, 74.8, 89.8, 83.2, 89.7], [72.89999999999999, 79.10000000000001, 75.8, 78.4, 76.4, 73.4, 89.60000000000001, 81.5, 86.5, 91.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925846,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925846_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112155_9b2a8455_last.pt",
  "sha16": "7cf8b4ca0403cdbe",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 28.810000000000002,
  "J_closeout": 28.810000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.8,
   20.5,
   19.3,
   18.3,
   14.2,
   11.3,
   26.1,
   23.3,
   46.2,
   89.1
  ],
  "results_tail": "55000000000001', '81.46000000000001', '80.16666666666667', '80.07142857142857', '78.36250000000001', '77.60000000000001', '77.12'], 'fullaccs_mask_classes': [[86.3], [83.8, 90.8], [82.69999999999999, 82.8, 86.6], [80.7, 80.10000000000001, 82.5, 90.9], [79.2, 77.60000000000001, 78.3, 85.2, 87.0], [77.4, 78.2, 76.7, 80.4, 82.0, 86.3], [76.6, 79.0, 72.3, 76.8, 80.60000000000001, 79.9, 95.3], [76.1, 75.4, 72.2, 75.4, 76.1, 73.2, 90.8, 87.7], [76.9, 75.7, 71.0, 73.0, 73.5, 70.19999999999999, 86.8, 83.1, 88.2], [74.8, 75.5, 72.89999999999999, 72.39999999999999, 73.2, 65.2, 85.1, 78.7, 83.6, 89.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925846,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925846_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-112215_0fef5de3_last.pt",
  "sha16": "d2f2febf0f8f64be",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.300000000000004,
  "J_closeout": 39.309999999999995,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.6,
   35.9,
   35.5,
   33.7,
   31.7,
   24.6,
   37.6,
   30.5,
   50.2,
   80.7
  ],
  "results_tail": ".01666666666667', '77.9', '76.125', '75.52222222222223', '75.36'], 'fullaccs_mask_classes': [[87.5], [81.3, 90.8], [76.9, 84.1, 87.2], [73.1, 81.0, 82.3, 90.4], [68.10000000000001, 76.6, 79.80000000000001, 84.89999999999999, 87.2], [67.9, 75.6, 78.2, 82.19999999999999, 79.7, 84.5], [66.4, 73.2, 75.4, 80.30000000000001, 76.6, 78.9, 94.5], [66.9, 69.1, 72.6, 78.10000000000001, 73.4, 73.3, 89.7, 85.9], [68.10000000000001, 68.30000000000001, 73.6, 75.0, 71.0, 69.1, 87.4, 80.0, 87.2], [67.10000000000001, 69.0, 71.89999999999999, 72.39999999999999, 71.3, 67.4, 85.39999999999999, 78.2, 81.2, 89.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925847,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925847_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132756_cc15aa4a_last.pt",
  "sha16": "dd975f39f4262ce4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.34,
  "J_closeout": 21.339999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   3.5999999999999996,
   8.9,
   6.9,
   19.8,
   12.9,
   13.600000000000001,
   11.899999999999999,
   15.7,
   31.3,
   88.8
  ],
  "results_tail": "1428571428', '82.075', '82.51111111111112', '80.83'], 'fullaccs_mask_classes': [[87.5], [84.39999999999999, 86.2], [82.3, 81.39999999999999, 89.1], [82.1, 77.9, 84.1, 91.3], [83.0, 77.3, 81.5, 86.2, 89.9], [79.80000000000001, 77.0, 81.89999999999999, 85.7, 87.2, 93.8], [80.30000000000001, 76.6, 78.9, 83.5, 82.89999999999999, 87.6, 91.10000000000001], [79.3, 75.8, 78.60000000000001, 83.2, 80.4, 86.2, 83.8, 89.3], [80.5, 75.2, 80.10000000000001, 83.0, 80.2, 82.89999999999999, 81.6, 85.5, 93.60000000000001], [77.3, 74.8, 76.3, 80.9, 79.3, 80.30000000000001, 80.4, 82.19999999999999, 87.9, 88.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925847,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925847_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132826_eb4a0679_last.pt",
  "sha16": "ef35e10ffaa9696c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.3,
  "J_closeout": 23.28,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   7.9,
   9.700000000000001,
   8.200000000000001,
   19.900000000000002,
   16.6,
   15.2,
   10.8,
   21.0,
   34.9,
   88.8
  ],
  "results_tail": "'83.04', '83.96666666666665', '82.47142857142856', '81.6875', '81.73333333333333', '80.53'], 'fullaccs_mask_classes': [[88.4], [85.1, 87.1], [82.8, 82.89999999999999, 90.2], [80.0, 77.7, 84.8, 90.3], [79.3, 76.2, 82.5, 87.1, 90.10000000000001], [79.3, 76.5, 81.0, 85.1, 88.7, 93.2], [76.7, 71.39999999999999, 81.3, 82.39999999999999, 84.39999999999999, 89.60000000000001, 91.5], [73.8, 71.2, 79.80000000000001, 82.69999999999999, 84.2, 87.2, 85.7, 88.9], [74.2, 69.6, 79.0, 80.2, 81.6, 88.0, 83.6, 85.9, 93.5], [74.2, 66.60000000000001, 74.4, 79.9, 81.6, 84.0, 82.19999999999999, 84.7, 88.4, 89.3]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925847,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925847_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132636_73107a15_last.pt",
  "sha16": "28845208e2fea977",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.72,
  "J_closeout": 26.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.200000000000001,
   12.7,
   15.1,
   29.599999999999998,
   19.0,
   18.4,
   15.2,
   22.3,
   38.2,
   88.5
  ],
  "results_tail": "6667', '79.87142857142855', '79.05', '78.80000000000001', '77.75000000000001'], 'fullaccs_mask_classes': [[88.5], [83.2, 86.3], [82.89999999999999, 80.9, 89.4], [78.7, 73.6, 84.1, 90.7], [78.9, 72.89999999999999, 79.4, 88.0, 90.2], [76.8, 71.1, 75.3, 83.2, 84.89999999999999, 93.30000000000001], [74.9, 71.1, 71.1, 81.10000000000001, 81.5, 89.1, 90.3], [75.8, 70.3, 69.1, 80.30000000000001, 78.60000000000001, 86.1, 84.2, 88.0], [72.3, 71.5, 70.3, 78.10000000000001, 75.8, 81.10000000000001, 81.0, 85.39999999999999, 93.7], [73.2, 68.4, 68.7, 76.8, 74.4, 78.0, 78.10000000000001, 82.3, 88.7, 88.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925847,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925847_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132727_1a35bc50_last.pt",
  "sha16": "1d73a784815205cc",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.16,
  "J_closeout": 37.15,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.799999999999997,
   28.7,
   29.9,
   40.1,
   33.7,
   28.799999999999997,
   30.099999999999998,
   30.8,
   43.8,
   81.89999999999999
  ],
  "results_tail": "2857142858', '77.3375', '77.0888888888889', '75.16'], 'fullaccs_mask_classes': [[87.7], [83.89999999999999, 86.2], [76.6, 82.89999999999999, 89.2], [73.2, 75.7, 82.69999999999999, 91.0], [68.89999999999999, 73.2, 79.2, 85.7, 89.2], [66.7, 72.8, 77.10000000000001, 82.19999999999999, 84.7, 92.9], [66.8, 70.3, 74.5, 78.7, 80.30000000000001, 87.2, 90.8], [61.7, 69.19999999999999, 73.5, 77.3, 80.2, 84.1, 83.6, 89.1], [60.9, 68.10000000000001, 69.8, 75.7, 78.4, 82.1, 81.6, 83.6, 93.60000000000001], [58.3, 66.10000000000001, 67.5, 71.5, 76.8, 77.8, 79.80000000000001, 79.10000000000001, 85.9, 88.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925848,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925848_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132916_70073d83_last.pt",
  "sha16": "43d50db6d4c47c93",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.22,
  "J_closeout": 23.22,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   5.5,
   8.1,
   15.1,
   10.5,
   13.0,
   13.0,
   16.7,
   22.1,
   35.699999999999996,
   92.5
  ],
  "results_tail": ".67777777777778', '79.81'], 'fullaccs_mask_classes': [[89.9], [87.7, 84.89999999999999], [84.5, 80.80000000000001, 88.3], [84.5, 78.9, 83.8, 88.6], [80.7, 76.7, 82.8, 81.39999999999999, 90.2], [81.89999999999999, 77.9, 80.9, 78.5, 84.5, 90.2], [81.2, 77.2, 78.9, 78.60000000000001, 83.5, 84.6, 92.30000000000001], [82.0, 75.8, 77.60000000000001, 78.7, 78.4, 80.7, 87.8, 86.4], [79.80000000000001, 75.4, 77.5, 77.9, 78.9, 81.39999999999999, 83.1, 81.5, 90.60000000000001], [80.80000000000001, 72.89999999999999, 76.7, 76.4, 75.8, 77.60000000000001, 82.39999999999999, 77.9, 85.0, 92.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925848,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925848_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132946_46a4d83a_last.pt",
  "sha16": "59cb15888dcc4669",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.240000000000002,
  "J_closeout": 26.24,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.4,
   10.6,
   17.599999999999998,
   13.0,
   16.1,
   17.599999999999998,
   20.3,
   28.000000000000004,
   37.6,
   92.2
  ],
  "results_tail": ", '81.35', '80.14444444444445', '80.35999999999999'], 'fullaccs_mask_classes': [[89.7], [86.4, 84.7], [83.39999999999999, 82.3, 89.4], [82.5, 77.5, 85.9, 86.9], [78.8, 75.5, 82.69999999999999, 84.39999999999999, 89.60000000000001], [80.10000000000001, 74.9, 81.8, 81.10000000000001, 85.8, 90.60000000000001], [77.60000000000001, 74.5, 79.60000000000001, 79.0, 85.7, 85.39999999999999, 91.3], [75.1, 73.2, 77.8, 79.9, 84.2, 83.39999999999999, 89.3, 87.9], [75.1, 71.7, 77.7, 75.8, 81.6, 81.89999999999999, 84.5, 81.0, 92.0], [75.2, 69.3, 78.3, 77.7, 80.2, 79.0, 84.89999999999999, 79.2, 86.9, 92.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925848,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925848_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133006_4466dec0_last.pt",
  "sha16": "65f83674f69a5585",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.17,
  "J_closeout": 29.170000000000005,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.6,
   13.4,
   24.0,
   18.4,
   20.7,
   19.5,
   23.200000000000003,
   27.3,
   41.0,
   93.60000000000001
  ],
  "results_tail": "332', '79.64285714285714', '78.375', '77.33333333333333', '77.13000000000001'], 'fullaccs_mask_classes': [[90.4], [86.4, 85.5], [82.8, 80.60000000000001, 88.6], [80.80000000000001, 76.3, 83.39999999999999, 87.9], [78.60000000000001, 74.1, 81.0, 82.8, 89.8], [78.7, 72.5, 78.0, 76.6, 83.6, 90.2], [78.5, 70.39999999999999, 76.6, 75.4, 80.9, 84.3, 91.4], [78.5, 71.39999999999999, 74.9, 73.2, 78.4, 80.2, 84.6, 85.8], [76.7, 70.89999999999999, 72.8, 71.1, 74.2, 79.0, 80.30000000000001, 79.2, 91.8], [76.1, 70.89999999999999, 71.39999999999999, 69.8, 71.6, 74.5, 78.3, 77.60000000000001, 87.0, 94.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925848,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925848_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-132857_02531272_last.pt",
  "sha16": "f3417796624f0240",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.83,
  "J_closeout": 34.85,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   15.9,
   23.200000000000003,
   30.5,
   27.500000000000004,
   28.299999999999997,
   23.599999999999998,
   32.300000000000004,
   34.9,
   41.4,
   90.7
  ],
  "results_tail": "334', '74.10999999999999'], 'fullaccs_mask_classes': [[90.60000000000001], [85.6, 85.7], [77.60000000000001, 80.80000000000001, 88.6], [77.9, 77.10000000000001, 83.1, 86.7], [71.7, 74.9, 78.10000000000001, 80.80000000000001, 90.9], [68.5, 71.5, 77.5, 76.0, 85.2, 88.6], [64.3, 68.5, 74.6, 72.7, 83.0, 82.1, 91.60000000000001], [62.9, 67.30000000000001, 73.3, 70.19999999999999, 77.9, 79.7, 86.9, 86.5], [60.3, 65.8, 74.7, 70.5, 76.7, 78.3, 83.6, 80.60000000000001, 90.2], [59.0, 60.4, 68.89999999999999, 65.7, 71.39999999999999, 77.10000000000001, 82.19999999999999, 77.2, 86.4, 92.80000000000001]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 }
]

==> anc/supplementary_material/data/v9/E3C/out_westb_MANIFEST_orig.json <==
[
 {
  "seed": 260925841,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925841_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110254_7fda1aed_last.pt",
  "sha16": "334b8cc8627d3c3f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.85,
  "J_closeout": 22.86,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   5.2,
   7.1,
   13.0,
   16.5,
   13.600000000000001,
   20.0,
   14.000000000000002,
   12.3,
   40.2,
   86.6
  ],
  "results_tail": ", '83.03999999999999', '83.66666666666667', '83.12857142857145', '81.3875', '81.28888888888889', '79.68999999999998'], 'fullaccs_mask_classes': [[80.30000000000001], [78.3, 90.2], [74.2, 84.2, 90.60000000000001], [73.3, 82.8, 86.2, 89.0], [73.5, 81.69999999999999, 83.0, 84.7, 92.30000000000001], [73.0, 80.7, 83.3, 84.3, 89.0, 91.7], [70.0, 81.3, 84.0, 82.0, 85.9, 86.1, 92.60000000000001], [69.6, 80.30000000000001, 81.2, 80.5, 83.6, 82.69999999999999, 85.1, 88.1], [70.6, 79.7, 80.4, 78.9, 82.8, 80.80000000000001, 85.5, 82.5, 90.4], [69.6, 78.7, 77.8, 79.7, 79.9, 78.3, 81.3, 80.0, 84.8, 86.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925841,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925841_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110314_a0afbbd3_last.pt",
  "sha16": "3c854c5df8f97833",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.47,
  "J_closeout": 24.47,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.6000000000000005,
   8.3,
   15.4,
   18.3,
   13.8,
   21.8,
   14.499999999999998,
   18.7,
   42.8,
   84.5
  ],
  "results_tail": "9999999999', '82.78333333333333', '82.7', '81.5', '80.6', '78.92999999999999'], 'fullaccs_mask_classes': [[79.60000000000001], [76.4, 89.3], [71.2, 86.0, 90.10000000000001], [70.8, 84.5, 87.8, 90.4], [69.6, 81.8, 85.5, 85.9, 93.10000000000001], [66.8, 79.5, 83.1, 85.0, 90.3, 92.0], [67.30000000000001, 79.0, 81.89999999999999, 82.89999999999999, 87.8, 86.4, 93.60000000000001], [65.60000000000001, 76.4, 79.3, 80.30000000000001, 87.2, 85.0, 88.8, 89.4], [65.9, 76.5, 74.8, 79.60000000000001, 86.3, 83.7, 85.2, 84.6, 88.8], [64.8, 73.1, 75.0, 78.9, 82.8, 82.1, 81.8, 81.10000000000001, 84.5, 85.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925841,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925841_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110334_fcf434db_last.pt",
  "sha16": "d346cd2d7f7f297a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.59,
  "J_closeout": 29.580000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.1,
   16.900000000000002,
   22.5,
   23.599999999999998,
   23.1,
   28.1,
   19.7,
   22.3,
   45.9,
   87.7
  ],
  "results_tail": "'79.5375', '78.53333333333333', '76.56000000000002'], 'fullaccs_mask_classes': [[79.80000000000001], [76.5, 89.0], [73.2, 85.0, 90.5], [70.1, 80.7, 85.9, 90.3], [70.19999999999999, 79.10000000000001, 82.5, 84.3, 91.60000000000001], [67.80000000000001, 77.3, 80.30000000000001, 79.5, 89.0, 92.10000000000001], [67.0, 76.0, 79.4, 78.0, 85.9, 86.3, 93.0], [65.10000000000001, 75.3, 78.7, 76.3, 82.6, 82.19999999999999, 87.2, 88.9], [64.0, 73.2, 77.2, 75.0, 82.69999999999999, 79.2, 82.89999999999999, 83.0, 89.60000000000001], [62.2, 70.7, 76.0, 72.2, 80.2, 76.1, 78.60000000000001, 78.4, 83.0, 88.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925841,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925841_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110354_6b5b9da1_last.pt",
  "sha16": "17acf7297cae5724",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.63,
  "J_closeout": 36.63000000000001,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.8,
   30.4,
   37.1,
   31.8,
   30.2,
   37.3,
   30.099999999999998,
   28.4,
   46.800000000000004,
   77.4
  ],
  "results_tail": "3333333333335', '79.775', '78.84', '78.55', '78.4', '76.25', '75.95555555555555', '73.88'], 'fullaccs_mask_classes': [[78.5], [73.3, 90.0], [68.2, 83.7, 91.2], [65.3, 78.4, 85.3, 90.10000000000001], [61.8, 76.9, 81.8, 82.19999999999999, 91.5], [59.099999999999994, 73.9, 81.0, 79.7, 87.5, 90.10000000000001], [57.8, 71.6, 79.80000000000001, 76.8, 84.6, 86.3, 91.9], [56.39999999999999, 68.7, 75.1, 73.5, 81.0, 84.39999999999999, 83.6, 87.3], [54.0, 71.5, 74.7, 73.7, 79.0, 79.7, 80.2, 81.39999999999999, 89.4], [51.6, 67.80000000000001, 73.1, 72.39999999999999, 77.4, 76.6, 77.0, 76.7, 80.5, 85.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925842,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925842_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110514_69a56690_last.pt",
  "sha16": "986124ae3f1d6150",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.16,
  "J_closeout": 22.16,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.6,
   5.7,
   11.0,
   7.8,
   11.5,
   21.9,
   19.900000000000002,
   22.1,
   23.599999999999998,
   87.5
  ],
  "results_tail": "00000000001'], 'fullaccs_mask_classes': [[86.5], [82.19999999999999, 90.60000000000001], [80.80000000000001, 86.5, 87.4], [78.60000000000001, 84.39999999999999, 83.39999999999999, 90.10000000000001], [77.5, 81.6, 82.19999999999999, 84.39999999999999, 86.2], [77.9, 81.3, 80.7, 81.5, 81.2, 93.7], [75.8, 78.9, 78.60000000000001, 79.9, 78.4, 86.5, 91.10000000000001], [77.5, 80.80000000000001, 79.4, 76.9, 77.0, 84.89999999999999, 87.4, 89.2], [79.2, 79.60000000000001, 77.0, 76.4, 76.8, 82.8, 84.89999999999999, 83.1, 84.5], [77.3, 76.5, 77.7, 76.2, 75.4, 83.39999999999999, 82.8, 80.5, 76.1, 87.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925842,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925842_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110414_59c315a7_last.pt",
  "sha16": "72de758027bb0349",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.79,
  "J_closeout": 24.79,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.3,
   7.1,
   11.200000000000001,
   8.7,
   16.3,
   26.0,
   24.9,
   25.0,
   28.9,
   86.5
  ],
  "results_tail": "7', '81.41428571428573', '81.3875', '80.06666666666666', '79.37'], 'fullaccs_mask_classes': [[87.8], [82.1, 90.60000000000001], [81.69999999999999, 87.0, 87.1], [76.7, 84.1, 83.6, 89.5], [74.4, 82.0, 81.2, 85.5, 88.5], [73.6, 78.7, 80.5, 82.39999999999999, 84.8, 93.30000000000001], [72.5, 77.4, 78.60000000000001, 80.10000000000001, 80.60000000000001, 89.60000000000001, 91.10000000000001], [70.6, 76.5, 79.4, 80.7, 80.4, 87.6, 87.4, 88.5], [73.4, 75.0, 76.2, 79.3, 77.4, 85.3, 85.8, 83.8, 84.39999999999999], [72.3, 74.0, 75.8, 77.4, 75.4, 86.6, 83.3, 82.39999999999999, 79.10000000000001, 87.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925842,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925842_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110434_d7777341_last.pt",
  "sha16": "a28533f2d2d4b77d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 27.26,
  "J_closeout": 27.259999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.600000000000001,
   9.5,
   16.7,
   13.0,
   16.5,
   32.4,
   25.8,
   27.400000000000002,
   29.9,
   87.8
  ],
  "results_tail": "857142857', '78.8375', '77.24444444444444', '76.32'], 'fullaccs_mask_classes': [[88.2], [81.39999999999999, 90.2], [78.7, 82.5, 87.4], [77.9, 81.10000000000001, 82.5, 91.10000000000001], [76.2, 77.60000000000001, 81.2, 85.0, 88.6], [74.8, 76.0, 78.60000000000001, 81.39999999999999, 83.2, 92.9], [73.9, 73.1, 75.1, 80.5, 78.0, 87.9, 92.0], [75.9, 72.89999999999999, 72.8, 75.8, 76.1, 83.89999999999999, 85.3, 88.0], [72.39999999999999, 72.1, 71.7, 75.4, 72.2, 82.19999999999999, 83.0, 82.89999999999999, 83.3], [73.8, 68.89999999999999, 71.1, 71.2, 70.0, 82.1, 81.2, 79.0, 77.10000000000001, 88.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925842,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925842_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-110454_395aab02_last.pt",
  "sha16": "7972a08f076e2c90",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.9,
  "J_closeout": 36.9,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   29.299999999999997,
   18.3,
   30.099999999999998,
   30.599999999999998,
   25.5,
   43.2,
   38.9,
   39.6,
   35.6,
   77.9
  ],
  "results_tail": "8571428571429', '76.0', '74.7888888888889', '73.95'], 'fullaccs_mask_classes': [[87.4], [79.80000000000001, 89.8], [77.2, 84.89999999999999, 87.4], [72.89999999999999, 82.19999999999999, 82.39999999999999, 90.0], [68.89999999999999, 74.1, 79.5, 83.8, 88.4], [65.10000000000001, 73.1, 78.5, 81.5, 82.69999999999999, 92.9], [59.8, 73.4, 74.6, 77.8, 79.80000000000001, 88.5, 90.60000000000001], [62.0, 67.10000000000001, 70.8, 75.7, 74.7, 86.5, 83.7, 87.5], [62.2, 64.0, 70.5, 74.9, 70.8, 83.7, 80.7, 82.1, 84.2], [62.3, 61.9, 71.2, 71.39999999999999, 67.4, 83.0, 78.60000000000001, 80.0, 76.7, 87.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925843,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925843_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125515_fd4378a2_last.pt",
  "sha16": "2a42475064e4300c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.669999999999998,
  "J_closeout": 23.669999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.5,
   10.4,
   8.5,
   14.399999999999999,
   10.100000000000001,
   20.0,
   12.7,
   27.3,
   33.5,
   89.3
  ],
  "results_tail": "66', '83.52499999999999', '82.72', '82.55', '79.5', '79.6875', '78.66666666666669', '78.39000000000001'], 'fullaccs_mask_classes': [[82.0], [80.30000000000001, 91.2], [75.3, 86.6, 89.1], [74.3, 86.4, 84.6, 88.8], [73.2, 85.7, 80.80000000000001, 84.1, 89.8], [70.6, 84.7, 82.3, 79.10000000000001, 85.39999999999999, 93.2], [69.19999999999999, 84.8, 78.0, 74.1, 81.39999999999999, 85.2, 83.8], [71.1, 83.5, 78.0, 75.7, 81.0, 82.5, 75.1, 90.60000000000001], [70.0, 82.8, 76.9, 73.9, 80.9, 78.5, 73.7, 83.2, 88.1], [69.3, 83.5, 77.2, 74.4, 79.5, 78.0, 70.6, 81.39999999999999, 80.60000000000001, 89.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925843,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925843_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125545_47ff53ae_last.pt",
  "sha16": "e313954b960da8d5",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 26.57,
  "J_closeout": 26.580000000000002,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   14.6,
   13.200000000000001,
   9.9,
   14.799999999999999,
   14.299999999999999,
   24.0,
   14.399999999999999,
   34.2,
   37.4,
   88.9
  ],
  "results_tail": ".0', '80.60000000000001', '79.925', '78.87777777777777', '78.59'], 'fullaccs_mask_classes': [[83.2], [80.80000000000001, 92.4], [76.6, 89.0, 90.0], [76.4, 87.3, 85.3, 88.4], [75.4, 85.5, 82.89999999999999, 84.89999999999999, 89.9], [70.8, 84.39999999999999, 79.80000000000001, 82.6, 87.9, 92.5], [69.6, 84.2, 77.0, 78.0, 85.3, 86.8, 83.3], [69.0, 80.7, 75.0, 78.2, 84.3, 85.1, 77.3, 89.8], [67.7, 79.80000000000001, 72.89999999999999, 77.4, 81.5, 81.89999999999999, 76.0, 85.39999999999999, 87.3], [68.10000000000001, 79.2, 71.8, 76.6, 80.80000000000001, 83.3, 73.3, 82.89999999999999, 80.7, 89.2]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925843,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925843_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125355_1a62738f_last.pt",
  "sha16": "76aa6b40fa83d7d9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 29.56,
  "J_closeout": 29.55,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.1,
   21.5,
   17.1,
   21.7,
   15.8,
   24.8,
   18.3,
   33.4,
   38.5,
   89.4
  ],
  "results_tail": "857142857', '77.2375', '76.57777777777778', '76.13'], 'fullaccs_mask_classes': [[82.6], [79.0, 91.3], [78.2, 85.1, 89.60000000000001], [76.1, 82.6, 84.89999999999999, 89.3], [70.89999999999999, 80.9, 79.0, 84.5, 91.0], [69.8, 82.39999999999999, 76.7, 78.8, 85.7, 92.10000000000001], [68.5, 80.2, 71.5, 72.2, 80.10000000000001, 84.89999999999999, 83.8], [67.60000000000001, 78.8, 70.6, 73.4, 79.5, 81.89999999999999, 74.8, 91.3], [66.9, 76.7, 71.6, 73.0, 78.60000000000001, 78.60000000000001, 72.1, 84.2, 87.5], [67.4, 75.4, 71.6, 71.8, 75.0, 79.0, 70.6, 80.60000000000001, 79.60000000000001, 90.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925843,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925843_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125445_9a674718_last.pt",
  "sha16": "4437eb533fb94732",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.169999999999995,
  "J_closeout": 37.17,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   27.3,
   31.2,
   24.6,
   31.7,
   26.6,
   37.0,
   27.700000000000003,
   41.699999999999996,
   40.300000000000004,
   83.6
  ],
  "results_tail": "571428571428', '76.57499999999999', '75.85555555555555', '74.93'], 'fullaccs_mask_classes': [[81.69999999999999], [76.8, 91.7], [73.5, 87.3, 91.0], [68.7, 85.39999999999999, 82.69999999999999, 89.4], [68.60000000000001, 85.39999999999999, 79.0, 86.4, 90.2], [64.2, 82.3, 74.9, 79.9, 85.5, 91.7], [64.2, 80.10000000000001, 73.0, 75.6, 80.30000000000001, 85.6, 83.6], [64.8, 77.4, 70.6, 71.89999999999999, 79.9, 82.89999999999999, 74.8, 90.3], [64.0, 75.2, 69.3, 72.6, 78.60000000000001, 79.80000000000001, 70.89999999999999, 85.2, 87.1], [62.1, 72.7, 65.3, 73.1, 77.7, 78.4, 68.5, 81.8, 80.0, 89.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925844,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3C_neither_s260925844_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125635_a75d4eec_last.pt",
  "sha16": "3ead9fe550b8d1ee",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.47,
  "J_closeout": 21.470000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.9,
   7.5,
   9.3,
   3.5000000000000004,
   7.3999999999999995,
   20.0,
   25.0,
   15.4,
   25.900000000000002,
   92.80000000000001
  ],
  "results_tail": ".65555555555555', '81.14'], 'fullaccs_mask_classes': [[88.7], [83.0, 84.2], [82.39999999999999, 79.3, 87.4], [82.19999999999999, 77.3, 82.69999999999999, 83.3], [81.10000000000001, 76.4, 79.80000000000001, 78.3, 89.0], [82.0, 75.1, 78.4, 76.3, 81.89999999999999, 94.19999999999999], [81.10000000000001, 75.2, 76.3, 71.5, 80.80000000000001, 90.8, 93.8], [80.2, 74.0, 76.8, 70.89999999999999, 77.10000000000001, 88.1, 90.5, 86.6], [78.3, 74.5, 75.8, 70.19999999999999, 76.4, 88.8, 88.3, 82.5, 91.10000000000001], [78.7, 75.4, 75.3, 70.0, 75.9, 86.6, 88.5, 80.60000000000001, 87.3, 93.10000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925844,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3C_level_s260925844_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125705_1db3753b_last.pt",
  "sha16": "1adabcb59d5ff314",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.58,
  "J_closeout": 24.589999999999996,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.9,
   8.1,
   14.2,
   5.3,
   10.299999999999999,
   24.3,
   30.2,
   18.3,
   33.5,
   90.7
  ],
  "results_tail": "', '79.98750000000001', '80.24444444444445', '79.72999999999999'], 'fullaccs_mask_classes': [[88.4], [82.69999999999999, 85.2], [80.0, 80.10000000000001, 88.9], [77.3, 76.7, 85.3, 83.1], [78.3, 74.0, 84.39999999999999, 79.10000000000001, 87.4], [77.9, 72.7, 81.69999999999999, 77.2, 84.3, 94.8], [75.9, 71.6, 80.80000000000001, 73.8, 82.3, 91.60000000000001, 94.0], [75.4, 68.8, 78.10000000000001, 72.8, 80.7, 86.7, 90.4, 87.0], [75.8, 68.4, 76.6, 69.69999999999999, 80.4, 86.0, 90.4, 83.89999999999999, 91.0], [72.89999999999999, 67.0, 75.9, 70.39999999999999, 76.2, 86.7, 89.8, 81.3, 85.8, 91.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925844,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3C_disp_s260925844_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125815_f8d77753_last.pt",
  "sha16": "d8b91ad2a3e486c1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 28.74,
  "J_closeout": 28.74,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.6,
   15.299999999999999,
   16.900000000000002,
   9.700000000000001,
   16.3,
   26.900000000000002,
   36.8,
   21.6,
   40.1,
   91.2
  ],
  "results_tail": "67', '79.15', '79.06', '78.53333333333333', '79.0', '78.0375', '77.65555555555557', '77.41000000000001'], 'fullaccs_mask_classes': [[87.9], [83.8, 85.0], [81.5, 77.0, 88.9], [79.60000000000001, 73.8, 80.10000000000001, 83.1], [80.10000000000001, 71.3, 77.60000000000001, 77.0, 89.3], [76.8, 70.8, 76.2, 71.89999999999999, 81.3, 94.19999999999999], [76.3, 70.1, 73.9, 67.5, 80.30000000000001, 90.0, 94.89999999999999], [76.7, 69.0, 73.2, 65.0, 76.7, 86.2, 90.9, 86.6], [76.0, 65.5, 73.2, 64.60000000000001, 74.0, 84.1, 88.6, 81.2, 91.7], [74.8, 67.9, 73.2, 63.2, 70.3, 81.8, 86.4, 79.2, 85.1, 92.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925844,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3C_both_s260925844_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-125605_b53ed9a9_last.pt",
  "sha16": "1af3edf98f55d28d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.32,
  "J_closeout": 36.32000000000001,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.9,
   27.6,
   30.3,
   23.200000000000003,
   26.5,
   38.800000000000004,
   45.300000000000004,
   27.0,
   39.300000000000004,
   80.30000000000001
  ],
  "results_tail": "99999999999'], 'fullaccs_mask_classes': [[87.6], [81.69999999999999, 85.5], [78.60000000000001, 79.0, 88.2], [77.10000000000001, 76.5, 81.6, 82.39999999999999], [74.5, 72.3, 79.2, 77.10000000000001, 88.1], [71.1, 72.2, 78.10000000000001, 72.7, 79.3, 94.39999999999999], [69.89999999999999, 70.1, 74.5, 71.2, 79.5, 89.3, 93.89999999999999], [69.8, 68.89999999999999, 74.2, 66.7, 76.5, 86.3, 90.2, 86.0], [69.89999999999999, 67.0, 70.89999999999999, 67.60000000000001, 74.4, 83.5, 88.8, 80.10000000000001, 90.7], [69.1, 66.4, 68.8, 66.10000000000001, 72.6, 81.89999999999999, 88.2, 77.5, 83.8, 92.0]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/E3R32C/E3R32C_DESCRIPTIVE.json <==
{
 "H3_cal_both_minus_neither": {
  "ci95": [
   -1.537500000000001,
   -2.2802053975940835,
   -0.7947946024059187
  ],
  "p_one_sided_lt0": 0.0008814859355603447
 },
 "both_minus_level_base": [
  5.95125,
  4.659376901167537,
  7.243123098832463
 ],
 "both_minus_level_cal": [
  -1.1999999999999997,
  -2.1538283251001986,
  -0.24617167489980096
 ],
 "both_minus_disp_base": [
  5.3462499999999995,
  3.9190347973581323,
  6.773465202641867
 ],
 "both_minus_disp_cal": [
  -1.4225000000000003,
  -2.3318240882921426,
  -0.5131759117078578
 ],
 "both_minus_neither_base": [
  7.344999999999999,
  6.263246706509546,
  8.426753293490453
 ],
 "both_minus_neither_cal": [
  -1.537500000000001,
  -2.2802053975940835,
  -0.7947946024059187
 ],
 "oracle_interaction": [
  -1.6424999999999992,
  -2.9954136820911965,
  -0.28958631790880185
 ],
 "arm_J_raw_cal": {
  "neither": [
   16.7975,
   28.885
  ],
  "level": [
   18.19125,
   28.5475
  ],
  "disp": [
   18.79625,
   28.77
  ],
  "both": [
   24.1425,
   27.3475
  ]
 },
 "per_root_I_star": [
  0.21,
  -0.3,
  -3.78,
  -1.06,
  -2.61,
  -0.46,
  -0.67,
  -0.01
 ]
}

==> anc/supplementary_material/data/v9/E3R32C/E3R32C_FREEZE.sha256 <==
2a56061cd0bf1947fc8c58c3dc376f63209aa53cbaae8a3a11adfcbe8069a135  E3R32C_PREREG.md
d99061f6314a0ce3a51d4d29ea9bdf1862b72fa81f201c9f280e7e69d9df5a18  e3r32c_runner.py
d5056ed65e6f50ac610df4853fb7a527f1236b50737f7989663aac9fed8046c0  e3r32c_extract.py
b717cc790fd6f52d2bc363efb64363582e24bf1a092aa13fb0efe6808e5c1d25  e3_analyze.py
c797590af4ace424885928c95cde2c24e216cdb5124a3ec3e2caae9606f4e299  e3_blockcal.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
25a39bf75b95744e67c1cdb033647d282f90ac90079d5970e408db51c99f2850  e3c_primary.py


==> anc/supplementary_material/data/v9/E3R32C/E3R32C_PRIMARY.json <==
{
 "n": 8,
 "complete": true,
 "H1": {
  "D_mean": 5.0375,
  "p": 4.655632925176789e-06,
  "p_holm": 9.311265850353578e-06,
  "pass_": true
 },
 "H2": {
  "I_star_mean": -1.084999999999999,
  "ci90": [
   -2.018692855034444,
   -0.15130714496555409
  ],
  "p": 0.5660277450369006,
  "p_holm": 0.5660277450369006,
  "pass_": false
 },
 "I_raw": {
  "mean": 3.9525000000000006,
  "ci95": [
   3.9525000000000006,
   2.368852597950588,
   5.536147402049413
  ]
 },
 "verdict": "H1_ONLY"
}


==> anc/supplementary_material/data/v9/E3R32C/E3R32C_RAW_E3ANALYZE.json <==
{
 "n_seeds": 8,
 "seeds": [
  260925861,
  260925862,
  260925863,
  260925864,
  260925865,
  260925866,
  260925867,
  260925868
 ],
 "contrasts": {
  "interaction": {
   "values": [
    6.54,
    4.52,
    0.66,
    2.71,
    4.04,
    5.88,
    2.65,
    4.64
   ],
   "mean": 3.9550000000000014,
   "sd": 1.9008870109955063,
   "ci95": [
    2.365818689153591,
    5.544181310846412
   ],
   "p": 0.00030436305522991384,
   "note": "",
   "p_holm": 0.00030436305522991384,
   "pass_holm": true
  },
  "both_minus_level": {
   "values": [
    7.99,
    7.2,
    3.21,
    5.12,
    5.68,
    7.25,
    4.94,
    6.2
   ],
   "mean": 5.948750000000002,
   "sd": 1.547628946854787,
   "ci95": [
    4.654899821509644,
    7.242600178490361
   ],
   "p": 6.14941963944933e-06,
   "note": "",
   "p_holm": 1.844825891834799e-05,
   "pass_holm": true
  },
  "both_minus_disp": {
   "values": [
    7.55,
    5.08,
    2.47,
    3.85,
    5.84,
    7.46,
    4.81,
    5.73
   ],
   "mean": 5.348750000000002,
   "sd": 1.7148714029254295,
   "ci95": [
    3.915081629249848,
    6.782418370750156
   ],
   "p": 2.4283754644796828e-05,
   "note": "",
   "p_holm": 4.8567509289593656e-05,
   "pass_holm": true
  }
 },
 "joint_superiority": true,
 "superadditivity": true,
 "arm_means": {
  "neither": 16.8,
  "level": 18.19375,
  "disp": 18.793750000000003,
  "both": 24.142500000000005
 },
 "arm_sd": {
  "neither": 0.638502712825649,
  "level": 0.5702615314798248,
  "disp": 0.8923954520598723,
  "both": 1.2710147801770724
 },
 "per_seed": {
  "260925861": {
   "neither": 16.6,
   "level": 17.61,
   "disp": 18.05,
   "both": 25.6
  },
  "260925862": {
   "neither": 17.369999999999997,
   "level": 17.93,
   "disp": 20.05,
   "both": 25.130000000000003
  },
  "260925863": {
   "neither": 17.19,
   "level": 19.0,
   "disp": 19.740000000000002,
   "both": 22.21
  },
  "260925864": {
   "neither": 16.68,
   "level": 17.82,
   "disp": 19.09,
   "both": 22.94
  },
  "260925865": {
   "neither": 17.080000000000002,
   "level": 18.880000000000003,
   "disp": 18.72,
   "both": 24.560000000000002
  },
  "260925866": {
   "neither": 16.1,
   "level": 17.68,
   "disp": 17.47,
   "both": 24.93
  },
  "260925867": {
   "neither": 15.76,
   "level": 17.919999999999998,
   "disp": 18.05,
   "both": 22.860000000000003
  },
  "260925868": {
   "neither": 17.619999999999997,
   "level": 18.71,
   "disp": 19.18,
   "both": 24.910000000000004
  }
 },
 "descriptive_task_il_means": {
  "neither": 68.4325,
  "level": 69.0675,
  "disp": 64.7,
  "both": 63.1725
 }
}


==> anc/supplementary_material/data/v9/E3R32C/boxF_E3R32C_BLOCKCAL.json <==
{
 "study": "E3R32C",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 4,
 "roots": [
  260925865,
  260925866,
  260925867,
  260925868
 ],
 "gate_fail": [],
 "models": {
  "260925865/neither": {
   "base": {
    "CE": 5.057940683424772,
    "J": 17.080000000000002,
    "J_A": 9.677777777777779,
    "J_B": 83.7,
    "soft_mass_B": 0.7396901710119705,
    "hard_share_B": 0.8085
   },
   "cal": {
    "CE": 3.3132003558542493,
    "J": 28.720000000000002,
    "J_A": 26.566666666666666,
    "J_B": 48.1,
    "soft_mass_B": 0.10003945013258575,
    "hard_share_B": 0.1099
   },
   "betas": [
    -6.432587876161179,
    -6.332168724727866,
    -6.346113621583358,
    -6.360196464029611,
    -6.401478263292491
   ],
   "gain": 11.64,
   "inv": {
    "cond_CE": 3.033197165885802,
    "group_oracle_J": 33.48
   },
   "oracle": {
    "beta": -5.696822166442871,
    "J": 28.79
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925865/level": {
   "base": {
    "CE": 5.331258946053836,
    "J": 18.87,
    "J_A": 11.722222222222223,
    "J_B": 83.2,
    "soft_mass_B": 0.7051620304402232,
    "hard_share_B": 0.773
   },
   "cal": {
    "CE": 3.6182467016583733,
    "J": 29.630000000000003,
    "J_A": 27.866666666666667,
    "J_B": 45.5,
    "soft_mass_B": 0.10001286661248118,
    "hard_share_B": 0.1136
   },
   "betas": [
    -6.5819501067869215,
    -6.543794656835249,
    -6.53263074407322,
    -6.555349573668247,
    -6.581968707499785
   ],
   "gain": 10.760000000000002,
   "inv": {
    "cond_CE": 3.3000061406324037,
    "group_oracle_J": 34.849999999999994
   },
   "oracle": {
    "beta": -6.082331895828247,
    "J": 29.74
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925865/disp": {
   "base": {
    "CE": 4.091858739875247,
    "J": 18.73,
    "J_A": 11.655555555555555,
    "J_B": 82.39999999999999,
    "soft_mass_B": 0.6066353832938257,
    "hard_share_B": 0.7772
   },
   "cal": {
    "CE": 3.1243237358254636,
    "J": 28.939999999999998,
    "J_A": 26.255555555555553,
    "J_B": 53.1,
    "soft_mass_B": 0.10003398034140579,
    "hard_share_B": 0.141
   },
   "betas": [
    -4.68354840082632,
    -4.636328555650632,
    -4.650321823473428,
    -4.632947631389587,
    -4.6886670269147785
   ],
   "gain": 10.209999999999997,
   "inv": {
    "cond_CE": 2.8530614268232557,
    "group_oracle_J": 33.56
   },
   "oracle": {
    "beta": -4.781861305236816,
    "J": 29.04
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925865/both": {
   "base": {
    "CE": 3.497729438777601,
    "J": 24.57,
    "J_A": 19.944444444444446,
    "J_B": 66.2,
    "soft_mass_B": 0.3212896620664292,
    "hard_share_B": 0.455
   },
   "cal": {
    "CE": 3.2851142804715963,
    "J": 27.24,
    "J_A": 25.655555555555555,
    "J_B": 41.5,
    "soft_mass_B": 0.10000407350895493,
    "hard_share_B": 0.1387
   },
   "betas": [
    -2.241407867815645,
    -2.2291237889551487,
    -2.234266578939973,
    -2.230666182656467,
    -2.2517842900454363
   ],
   "gain": 2.669999999999998,
   "inv": {
    "cond_CE": 2.9959759331449933,
    "group_oracle_J": 32.68
   },
   "oracle": {
    "beta": -1.9161241054534912,
    "J": 27.310000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925866/neither": {
   "base": {
    "CE": 5.362362829786453,
    "J": 16.1,
    "J_A": 8.422222222222222,
    "J_B": 85.2,
    "soft_mass_B": 0.7809189751177555,
    "hard_share_B": 0.8543
   },
   "cal": {
    "CE": 3.364692448655008,
    "J": 28.050000000000004,
    "J_A": 26.13333333333333,
    "J_B": 45.300000000000004,
    "soft_mass_B": 0.10001643111585282,
    "hard_share_B": 0.1121
   },
   "betas": [
    -6.809290398622169,
    -6.7657845135723225,
    -6.761371582731607,
    -6.770318645283448,
    -6.754827988076759
   ],
   "gain": 11.950000000000003,
   "inv": {
    "cond_CE": 3.0625796431718757,
    "group_oracle_J": 33.48
   },
   "oracle": {
    "beta": -5.87570858001709,
    "J": 28.23
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925866/level": {
   "base": {
    "CE": 5.5998627541796475,
    "J": 17.66,
    "J_A": 10.244444444444445,
    "J_B": 84.39999999999999,
    "soft_mass_B": 0.7235638415893929,
    "hard_share_B": 0.8036
   },
   "cal": {
    "CE": 3.7523028927653823,
    "J": 27.99,
    "J_A": 26.288888888888888,
    "J_B": 43.3,
    "soft_mass_B": 0.09999766184686858,
    "hard_share_B": 0.1171
   },
   "betas": [
    -6.931504908222907,
    -6.960601371001701,
    -6.943262101069418,
    -6.941490834934148,
    -6.9398361006176525
   ],
   "gain": 10.329999999999998,
   "inv": {
    "cond_CE": 3.393301082347666,
    "group_oracle_J": 33.69
   },
   "oracle": {
    "beta": -6.110361576080322,
    "J": 28.08
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925866/disp": {
   "base": {
    "CE": 4.501578541745618,
    "J": 17.47,
    "J_A": 10.044444444444444,
    "J_B": 84.3,
    "soft_mass_B": 0.6637883448279885,
    "hard_share_B": 0.8189
   },
   "cal": {
    "CE": 3.21902848796728,
    "J": 27.68,
    "J_A": 25.333333333333336,
    "J_B": 48.8,
    "soft_mass_B": 0.10001103496499976,
    "hard_share_B": 0.1374
   },
   "betas": [
    -5.53658198545982,
    -5.549232276986054,
    -5.534522371685284,
    -5.524068989103236,
    -5.5585481911664445
   ],
   "gain": 10.21,
   "inv": {
    "cond_CE": 2.9164495082958477,
    "group_oracle_J": 33.17
   },
   "oracle": {
    "beta": -5.570670127868652,
    "J": 27.700000000000003
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925866/both": {
   "base": {
    "CE": 3.5744845429069896,
    "J": 24.93,
    "J_A": 19.42222222222222,
    "J_B": 74.5,
    "soft_mass_B": 0.3390050804966455,
    "hard_share_B": 0.4914
   },
   "cal": {
    "CE": 3.322967673627964,
    "J": 27.16,
    "J_A": 25.18888888888889,
    "J_B": 44.9,
    "soft_mass_B": 0.10004175104932535,
    "hard_share_B": 0.1347
   },
   "betas": [
    -2.492569302999157,
    -2.4745761873683687,
    -2.495381443439566,
    -2.485884547632166,
    -2.453431520730086
   ],
   "gain": 2.2300000000000004,
   "inv": {
    "cond_CE": 3.0312320572575393,
    "group_oracle_J": 32.45
   },
   "oracle": {
    "beta": -1.7521871328353882,
    "J": 27.250000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925867/neither": {
   "base": {
    "CE": 5.295009909747375,
    "J": 15.76,
    "J_A": 9.688888888888888,
    "J_B": 70.39999999999999,
    "soft_mass_B": 0.7846702161773214,
    "hard_share_B": 0.8452
   },
   "cal": {
    "CE": 3.328944265514345,
    "J": 28.560000000000002,
    "J_A": 27.78888888888889,
    "J_B": 35.5,
    "soft_mass_B": 0.09999612484349546,
    "hard_share_B": 0.1133
   },
   "betas": [
    -6.458733657964526,
    -6.477737598523115,
    -6.455410563431229,
    -6.469436381112159,
    -6.449020970676795
   ],
   "gain": 12.800000000000002,
   "inv": {
    "cond_CE": 2.997247494048543,
    "group_oracle_J": 33.64
   },
   "oracle": {
    "beta": -6.229659080505371,
    "J": 28.73
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925867/level": {
   "base": {
    "CE": 5.015102961494294,
    "J": 17.919999999999998,
    "J_A": 12.344444444444443,
    "J_B": 68.10000000000001,
    "soft_mass_B": 0.6877098818928445,
    "hard_share_B": 0.7614
   },
   "cal": {
    "CE": 3.571313320092799,
    "J": 27.79,
    "J_A": 27.544444444444444,
    "J_B": 30.0,
    "soft_mass_B": 0.10002393741070405,
    "hard_share_B": 0.1099
   },
   "betas": [
    -5.605111826797907,
    -5.568212305770819,
    -5.6052161349929115,
    -5.56816043186179,
    -5.587292363753974
   ],
   "gain": 9.870000000000001,
   "inv": {
    "cond_CE": 3.2241217071565234,
    "group_oracle_J": 33.29
   },
   "oracle": {
    "beta": -5.421581983566284,
    "J": 27.91
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925867/disp": {
   "base": {
    "CE": 4.363438296720428,
    "J": 18.04,
    "J_A": 12.266666666666666,
    "J_B": 70.0,
    "soft_mass_B": 0.6527646443343716,
    "hard_share_B": 0.7903
   },
   "cal": {
    "CE": 3.1684564536186945,
    "J": 29.04,
    "J_A": 28.03333333333333,
    "J_B": 38.1,
    "soft_mass_B": 0.10000840412409523,
    "hard_share_B": 0.143
   },
   "betas": [
    -5.135245293027149,
    -5.131100810159053,
    -5.163919074434885,
    -5.128148124283545,
    -5.110957931133797
   ],
   "gain": 11.0,
   "inv": {
    "cond_CE": 2.8435476443709704,
    "group_oracle_J": 34.07
   },
   "oracle": {
    "beta": -5.20768928527832,
    "J": 29.09
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925867/both": {
   "base": {
    "CE": 3.6723675449327087,
    "J": 22.869999999999997,
    "J_A": 18.27777777777778,
    "J_B": 64.2,
    "soft_mass_B": 0.44674291854123255,
    "hard_share_B": 0.5954
   },
   "cal": {
    "CE": 3.2306303783517993,
    "J": 27.6,
    "J_A": 26.84444444444444,
    "J_B": 34.4,
    "soft_mass_B": 0.10000634064337578,
    "hard_share_B": 0.1403
   },
   "betas": [
    -2.9638586541794876,
    -2.9589146749169535,
    -2.9722534492502177,
    -2.963782451955791,
    -2.943095493750806
   ],
   "gain": 4.730000000000004,
   "inv": {
    "cond_CE": 2.9324819136993976,
    "group_oracle_J": 32.7
   },
   "oracle": {
    "beta": -2.8744994401931763,
    "J": 27.689999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925868/neither": {
   "base": {
    "CE": 5.179052103041607,
    "J": 17.61,
    "J_A": 10.366666666666667,
    "J_B": 82.8,
    "soft_mass_B": 0.7341183437802193,
    "hard_share_B": 0.8045
   },
   "cal": {
    "CE": 3.4417479546577177,
    "J": 28.01,
    "J_A": 26.0,
    "J_B": 46.1,
    "soft_mass_B": 0.10002123212049999,
    "hard_share_B": 0.1144
   },
   "betas": [
    -6.4621610022553035,
    -6.444802137198451,
    -6.459456905431347,
    -6.504823532043943,
    -6.453921760474927
   ],
   "gain": 10.400000000000002,
   "inv": {
    "cond_CE": 3.1405592490314835,
    "group_oracle_J": 33.0
   },
   "oracle": {
    "beta": -5.66540002822876,
    "J": 28.07
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925868/level": {
   "base": {
    "CE": 5.416585518345904,
    "J": 18.709999999999997,
    "J_A": 11.766666666666667,
    "J_B": 81.2,
    "soft_mass_B": 0.7036108190603657,
    "hard_share_B": 0.7724
   },
   "cal": {
    "CE": 3.691425856862459,
    "J": 27.74,
    "J_A": 26.366666666666667,
    "J_B": 40.1,
    "soft_mass_B": 0.10002173580375649,
    "hard_share_B": 0.1165
   },
   "betas": [
    -6.588369768764277,
    -6.555400440303957,
    -6.6036641523626685,
    -6.590995918621136,
    -6.549958478943283
   ],
   "gain": 9.030000000000001,
   "inv": {
    "cond_CE": 3.342871962644399,
    "group_oracle_J": 33.45
   },
   "oracle": {
    "beta": -6.939671516418457,
    "J": 27.85
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925868/disp": {
   "base": {
    "CE": 4.320505152839556,
    "J": 19.2,
    "J_A": 12.122222222222222,
    "J_B": 82.89999999999999,
    "soft_mass_B": 0.6222871461108842,
    "hard_share_B": 0.7734
   },
   "cal": {
    "CE": 3.2404168224183176,
    "J": 27.85,
    "J_A": 25.522222222222226,
    "J_B": 48.8,
    "soft_mass_B": 0.1000342605774261,
    "hard_share_B": 0.1426
   },
   "betas": [
    -5.082343878382064,
    -5.053182600114427,
    -5.043175180523269,
    -5.064315631898676,
    -5.009883044927266
   ],
   "gain": 8.650000000000002,
   "inv": {
    "cond_CE": 2.940193170052251,
    "group_oracle_J": 32.879999999999995
   },
   "oracle": {
    "beta": -4.847464561462402,
    "J": 27.96
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925868/both": {
   "base": {
    "CE": 3.6426560122910656,
    "J": 24.9,
    "J_A": 19.666666666666664,
    "J_B": 72.0,
    "soft_mass_B": 0.37351260103757894,
    "hard_share_B": 0.5031
   },
   "cal": {
    "CE": 3.3188148988467905,
    "J": 27.57,
    "J_A": 25.91111111111111,
    "J_B": 42.5,
    "soft_mass_B": 0.10002418881112445,
    "hard_share_B": 0.1354
   },
   "betas": [
    -2.7710415034265248,
    -2.7674995841826915,
    -2.7797567520966835,
    -2.7751226897092938,
    -2.8001559249002055
   ],
   "gain": 2.6700000000000017,
   "inv": {
    "cond_CE": 3.017955674618906,
    "group_oracle_J": 33.0
   },
   "oracle": {
    "beta": -2.310335159301758,
    "J": 27.62
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "main_table": {
  "I": [
   4.3050000000000015,
   2.176227276207514,
   6.433772723792488
  ],
  "I_star": [
   -0.9374999999999964,
   -2.7650009135541147,
   0.8900009135541218
  ],
  "D": [
   5.242499999999998,
   2.7641263070857733,
   7.720873692914223
  ],
  "I_star_90": [
   -0.9374999999999964,
   -2.2889049930346816,
   0.413904993034689
  ],
  "I_star_TOST_1pp": 0.46010097323140564,
  "per_root": {
   "I": [
    4.050000000000001,
    5.900000000000002,
    2.67,
    4.600000000000001
   ],
   "I_star": [
    -2.6099999999999994,
    -0.45999999999999375,
    -0.6699999999999946,
    -0.00999999999999801
   ]
  },
  "both_minus_level_base": [
   6.0275,
   4.479706570780024,
   7.575293429219975
  ],
  "both_minus_level_cal": [
   -0.8949999999999996,
   -2.5542269122729264,
   0.764226912272927
  ],
  "both_minus_disp_base": [
   5.9575,
   4.212255083222233,
   7.702744916777766
  ],
  "both_minus_disp_cal": [
   -0.9849999999999994,
   -2.0841732181405286,
   0.11417321814052972
  ],
  "both_minus_neither_base": [
   7.679999999999998,
   6.435314912299527,
   8.92468508770047
  ],
  "both_minus_neither_cal": [
   -0.9425000000000026,
   -1.6203903219746354,
   -0.2646096780253697
  ],
  "gain_neither": [
   11.697500000000002,
   10.115299468491912,
   13.279700531508091
  ],
  "neither_soft_mass_B_base_cal": [
   0.7598494265218166,
   0.1000183095531085
  ],
  "neither_hard_share_B_base_cal": [
   0.828125,
   0.112425
  ],
  "neither_J_A_base_cal": [
   9.53888888888889,
   26.62222222222222
  ],
  "neither_J_B_base_cal": [
   80.525,
   43.75
  ],
  "neither_group_oracle_J": 33.4,
  "gain_level": [
   9.9975,
   8.8194663698476,
   11.175533630152401
  ],
  "level_soft_mass_B_base_cal": [
   0.7050116432457065,
   0.10001405041845257
  ],
  "level_hard_share_B_base_cal": [
   0.7776000000000001,
   0.114275
  ],
  "level_J_A_base_cal": [
   11.519444444444444,
   27.016666666666666
  ],
  "level_J_B_base_cal": [
   79.225,
   39.725
  ],
  "level_group_oracle_J": 33.81999999999999,
  "gain_disp": [
   10.0175,
   8.450468318950728,
   11.584531681049272
  ],
  "disp_soft_mass_B_base_cal": [
   0.6363688796417676,
   0.10002192000198172
  ],
  "disp_hard_share_B_base_cal": [
   0.78995,
   0.14100000000000001
  ],
  "disp_J_A_base_cal": [
   11.522222222222222,
   26.28611111111111
  ],
  "disp_J_B_base_cal": [
   79.89999999999999,
   47.2
  ],
  "disp_group_oracle_J": 33.42,
  "gain_both": [
   3.075000000000001,
   1.2885965713649834,
   4.861403428635018
  ],
  "both_soft_mass_B_base_cal": [
   0.37013756553547156,
   0.10001908850319513
  ],
  "both_hard_share_B_base_cal": [
   0.511225,
   0.13727499999999998
  ],
  "both_J_A_base_cal": [
   19.327777777777776,
   25.900000000000002
  ],
  "both_J_B_base_cal": [
   69.225,
   40.825
  ],
  "both_group_oracle_J": 32.707499999999996,
  "I_group_oracle": [
   -1.1324999999999985,
   -2.414225063892212,
   0.14922506389221502
  ]
 }
}

==> anc/supplementary_material/data/v9/E3R32C/boxF_E3R32C_cells_boxF.json <==
{"cells": [{"seed": 260925865, "arm": "neither", "J": 17.080000000000002, "acc_curve": [85.2, 66.25, 49.1, 38.05, 32.31999999999999, 28.083333333333332, 24.014285714285712, 20.7, 18.466666666666665, 17.080000000000002], "til_final": 69.13000000000001, "ts": "2026-09-25 13:48:10.778273"}, {"seed": 260925865, "arm": "level", "J": 18.880000000000003, "acc_curve": [85.2, 68.5, 51.833333333333336, 40.349999999999994, 34.519999999999996, 29.583333333333332, 26.542857142857144, 23.425, 21.144444444444446, 18.880000000000003], "til_final": 69.77, "ts": "2026-09-25 13:48:30.682426"}, {"seed": 260925865, "arm": "disp", "J": 18.72, "acc_curve": [84.8, 66.6, 52.9, 39.77499999999999, 35.44, 30.21666666666667, 26.228571428571424, 21.525, 20.599999999999998, 18.72], "til_final": 64.78999999999999, "ts": "2026-09-25 13:48:50.858113"}, {"seed": 260925865, "arm": "both", "J": 24.560000000000002, "acc_curve": [82.69999999999999, 70.35, 58.866666666666674, 45.85, 42.1, 38.31666666666666, 33.91428571428572, 30.1375, 26.944444444444443, 24.560000000000002], "til_final": 62.839999999999996, "ts": "2026-09-25 13:49:11.069194"}, {"seed": 260925866, "arm": "neither", "J": 16.1, "acc_curve": [69.39999999999999, 53.95, 46.833333333333336, 37.875, 30.419999999999998, 24.683333333333334, 23.228571428571428, 21.9875, 17.333333333333332, 16.1], "til_final": 66.36, "ts": "2026-09-25 13:50:31.196348"}, {"seed": 260925866, "arm": "level", "J": 17.68, "acc_curve": [69.8, 56.3, 47.93333333333334, 38.974999999999994, 31.520000000000003, 24.2, 24.17142857142857, 22.1875, 18.055555555555557, 17.68], "til_final": 66.82000000000001, "ts": "2026-09-25 13:49:31.044859"}, {"seed": 260925866, "arm": "disp", "J": 17.47, "acc_curve": [71.6, 55.05, 47.06666666666666, 40.875, 33.86, 27.45, 25.614285714285717, 22.8625, 19.944444444444443, 17.47], "til_final": 62.239999999999995, "ts": "2026-09-25 13:49:50.785642"}, {"seed": 260925866, "arm": "both", "J": 24.93, "acc_curve": [68.2, 57.95, 53.9, 46.325, 39.3, 33.01666666666666, 32.714285714285715, 28.4, 25.51111111111111, 24.93], "til_final": 61.36, "ts": "2026-09-25 13:50:11.084162"}, {"seed": 260925867, "arm": "neither", "J": 15.76, "acc_curve": [86.2, 64.6, 53.03333333333334, 41.425, 34.660000000000004, 30.0, 26.071428571428573, 21.950000000000003, 20.11111111111111, 15.76], "til_final": 67.85, "ts": "2026-09-25 15:33:51.765595"}, {"seed": 260925867, "arm": "level", "J": 17.919999999999998, "acc_curve": [87.5, 67.8, 57.13333333333333, 46.6, 36.56, 34.800000000000004, 27.74285714285714, 23.3625, 20.688888888888886, 17.919999999999998], "til_final": 67.46000000000001, "ts": "2026-09-25 15:34:22.014960"}, {"seed": 260925867, "arm": "disp", "J": 18.05, "acc_curve": [88.1, 66.3, 58.0, 45.6, 38.64, 36.48333333333333, 31.071428571428573, 24.937500000000004, 22.466666666666665, 18.05], "til_final": 64.31, "ts": "2026-09-25 15:32:01.759611"}, {"seed": 260925867, "arm": "both", "J": 22.860000000000003, "acc_curve": [87.2, 71.05, 60.76666666666667, 52.125, 44.839999999999996, 40.28333333333333, 36.857142857142854, 29.7625, 28.144444444444446, 22.860000000000003], "til_final": 62.789999999999985, "ts": "2026-09-25 15:33:22.124655"}, {"seed": 260925868, "arm": "neither", "J": 17.619999999999997, "acc_curve": [71.39999999999999, 55.0, 44.6, 34.5, 32.239999999999995, 26.200000000000003, 23.342857142857138, 19.612499999999997, 20.022222222222222, 17.619999999999997], "til_final": 69.13000000000001, "ts": "2026-09-25 15:35:22.065086"}, {"seed": 260925868, "arm": "level", "J": 18.71, "acc_curve": [72.2, 55.650000000000006, 48.5, 36.6, 33.339999999999996, 27.666666666666668, 23.88571428571429, 21.612499999999997, 21.27777777777778, 18.71], "til_final": 69.10999999999999, "ts": "2026-09-25 15:36:01.923287"}, {"seed": 260925868, "arm": "disp", "J": 19.18, "acc_curve": [70.8, 57.75, 47.4, 38.3, 34.12, 28.383333333333336, 25.285714285714285, 22.187499999999996, 21.755555555555553, 19.18], "til_final": 64.44, "ts": "2026-09-25 15:37:11.983714"}, {"seed": 260925868, "arm": "both", "J": 24.910000000000004, "acc_curve": [72.89999999999999, 60.699999999999996, 55.76666666666666, 45.55, 43.519999999999996, 36.199999999999996, 32.58571428571429, 29.424999999999997, 28.200000000000003, 24.910000000000004], "til_final": 63.79999999999999, "ts": "2026-09-25 15:34:51.499403"}], "problems": [], "n_rows_total": 16}


==> anc/supplementary_material/data/v9/E3R32C/boxF_MANIFEST.json <==
[
 {
  "seed": 260925865,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925865_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134810_2ed355c8_last.pt",
  "sha16": "7fd65b90e5bf53d4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.080000000000002,
  "J_closeout": 17.080000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.6,
   12.0,
   4.8,
   4.2,
   5.800000000000001,
   6.800000000000001,
   12.1,
   12.0,
   19.8,
   83.7
  ],
  "results_tail": "85714286', '70.8625', '69.78888888888889', '69.13000000000001'], 'fullaccs_mask_classes': [[85.2], [79.0, 86.6], [78.10000000000001, 79.0, 80.10000000000001], [76.5, 75.2, 69.8, 73.4], [73.2, 71.8, 63.6, 62.2, 82.8], [71.6, 72.7, 63.7, 59.4, 69.89999999999999, 87.2], [73.1, 73.8, 61.199999999999996, 55.800000000000004, 65.3, 76.4, 85.5], [70.8, 76.1, 59.8, 59.0, 63.4, 72.3, 77.10000000000001, 88.4], [68.8, 77.4, 62.8, 54.50000000000001, 64.4, 70.19999999999999, 71.3, 76.3, 82.39999999999999], [70.0, 76.1, 60.5, 54.7, 62.6, 70.3, 70.19999999999999, 72.3, 70.19999999999999, 84.39999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925865,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925865_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134830_ecd83897_last.pt",
  "sha16": "3fc175f9f9f91615",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.87,
  "J_closeout": 18.880000000000003,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   10.4,
   15.7,
   4.6,
   8.200000000000001,
   6.1,
   14.2,
   21.5,
   13.0,
   11.799999999999999,
   83.2
  ],
  "results_tail": ".7', '73.95', '71.26', '71.06666666666668', '71.01428571428572', '70.9', '69.84444444444445', '69.77'], 'fullaccs_mask_classes': [[85.2], [79.0, 87.1], [75.7, 79.80000000000001, 80.60000000000001], [75.3, 77.7, 70.3, 72.5], [70.5, 75.8, 66.0, 62.8, 81.2], [68.30000000000001, 77.10000000000001, 64.5, 57.8, 73.5, 85.2], [68.89999999999999, 78.0, 60.0, 57.99999999999999, 69.6, 78.3, 84.3], [66.7, 75.6, 61.0, 57.199999999999996, 70.7, 74.5, 76.2, 85.3], [63.5, 76.7, 60.8, 56.49999999999999, 67.7, 71.8, 74.8, 75.3, 81.5], [65.9, 75.7, 55.7, 57.099999999999994, 67.2, 70.3, 74.8, 73.9, 72.8, 84.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925865,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925865_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134850_275f6dba_last.pt",
  "sha16": "40bb5d8f7796bf62",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.73,
  "J_closeout": 18.72,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   15.4,
   16.3,
   4.6,
   7.8,
   8.5,
   8.9,
   16.8,
   11.600000000000001,
   15.0,
   82.39999999999999
  ],
  "results_tail": "ullaccs_mask_classes': [[84.8], [79.4, 85.8], [79.60000000000001, 76.8, 80.4], [75.9, 73.6, 67.60000000000001, 73.3], [71.89999999999999, 71.6, 63.4, 57.699999999999996, 81.89999999999999], [66.9, 72.8, 56.39999999999999, 53.300000000000004, 66.60000000000001, 86.9], [68.8, 70.0, 52.2, 50.6, 62.6, 75.5, 83.6], [64.5, 70.89999999999999, 49.5, 46.9, 62.5, 68.60000000000001, 74.4, 87.1], [67.80000000000001, 69.3, 51.9, 49.0, 59.199999999999996, 67.30000000000001, 70.89999999999999, 74.2, 83.7], [64.1, 70.5, 50.8, 47.3, 57.199999999999996, 63.3, 69.89999999999999, 69.1, 71.89999999999999, 83.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925865,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925865_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134911_7aca33e1_last.pt",
  "sha16": "0a8a5ce791f6811f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.57,
  "J_closeout": 24.560000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.3,
   27.700000000000003,
   18.099999999999998,
   17.0,
   21.8,
   20.0,
   27.900000000000002,
   18.099999999999998,
   16.6,
   66.2
  ],
  "results_tail": ".725', '63.800000000000004', '62.839999999999996'], 'fullaccs_mask_classes': [[82.69999999999999], [76.6, 86.4], [73.9, 77.3, 80.0], [70.39999999999999, 75.2, 67.60000000000001, 72.8], [64.60000000000001, 74.3, 61.0, 59.3, 78.9], [60.8, 74.2, 56.599999999999994, 53.7, 67.4, 84.89999999999999], [60.4, 70.5, 56.00000000000001, 51.7, 64.1, 72.6, 83.8], [56.00000000000001, 69.89999999999999, 54.1, 52.0, 60.5, 66.4, 73.8, 85.1], [54.7, 67.60000000000001, 55.1, 51.4, 55.60000000000001, 64.9, 71.0, 73.0, 80.9], [50.8, 69.6, 53.0, 48.199999999999996, 58.5, 63.9, 66.8, 68.60000000000001, 69.0, 80.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925866,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925866_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-135031_2de25a46_last.pt",
  "sha16": "dbe84758bae792aa",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.1,
  "J_closeout": 16.1,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   2.4,
   6.1,
   11.4,
   3.3000000000000003,
   8.200000000000001,
   4.1000000000000005,
   10.0,
   10.6,
   19.7,
   85.2
  ],
  "results_tail": "333333333', '67.71428571428572', '66.5875', '65.05555555555556', '66.36'], 'fullaccs_mask_classes': [[69.39999999999999], [62.7, 84.0], [58.199999999999996, 78.5, 86.5], [57.199999999999996, 73.2, 77.7, 84.3], [54.400000000000006, 71.7, 76.1, 70.8, 79.0], [57.099999999999994, 69.19999999999999, 75.1, 69.19999999999999, 68.7, 69.19999999999999], [52.7, 67.5, 76.2, 66.7, 68.0, 57.599999999999994, 85.3], [51.2, 66.8, 77.3, 63.7, 65.0, 50.8, 77.4, 80.5], [46.5, 65.8, 74.6, 63.7, 62.9, 50.0, 69.89999999999999, 71.2, 80.9], [49.0, 66.5, 77.60000000000001, 63.5, 60.9, 51.6, 69.8, 67.0, 71.3, 86.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925866,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925866_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134931_53d723e3_last.pt",
  "sha16": "b2af072fcae1ec3c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.66,
  "J_closeout": 17.68,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   5.6000000000000005,
   11.0,
   10.9,
   4.9,
   10.4,
   4.1000000000000005,
   12.7,
   12.0,
   20.599999999999998,
   84.39999999999999
  ],
  "results_tail": ", '67.85714285714286', '65.8375', '65.28888888888888', '66.82000000000001'], 'fullaccs_mask_classes': [[69.8], [60.6, 84.8], [55.2, 78.2, 84.89999999999999], [54.300000000000004, 75.1, 77.60000000000001, 83.2], [52.1, 72.0, 76.0, 73.6, 78.9], [51.0, 74.4, 73.2, 70.19999999999999, 62.5, 69.5], [51.5, 70.6, 74.9, 69.89999999999999, 63.5, 60.3, 84.3], [47.599999999999994, 66.0, 73.9, 68.89999999999999, 62.7, 53.2, 74.2, 80.2], [46.400000000000006, 66.8, 74.1, 65.10000000000001, 60.8, 50.7, 72.2, 71.0, 80.5], [47.0, 66.3, 75.8, 67.30000000000001, 60.5, 51.5, 69.89999999999999, 69.3, 74.6, 86.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925866,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925866_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134950_9d3bc68d_last.pt",
  "sha16": "88e2c1364b25f3a6",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.47,
  "J_closeout": 17.47,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   5.8999999999999995,
   11.4,
   14.399999999999999,
   3.4000000000000004,
   12.3,
   3.1,
   13.5,
   10.0,
   16.400000000000002,
   84.3
  ],
  "results_tail": "3.64999999999999', '62.29999999999999', '62.239999999999995'], 'fullaccs_mask_classes': [[71.6], [65.4, 84.3], [60.3, 77.3, 86.0], [55.50000000000001, 70.1, 78.3, 83.2], [52.2, 68.7, 74.3, 70.8, 82.1], [54.1, 65.60000000000001, 73.0, 65.5, 66.4, 71.3], [51.7, 67.80000000000001, 71.1, 60.6, 65.8, 55.400000000000006, 84.1], [48.5, 62.1, 70.39999999999999, 60.4, 62.6, 49.9, 73.6, 81.69999999999999], [46.7, 60.4, 72.7, 58.4, 57.99999999999999, 45.4, 74.3, 64.4, 80.4], [48.3, 60.199999999999996, 72.5, 57.3, 57.099999999999994, 45.1, 67.30000000000001, 59.599999999999994, 69.6, 85.39999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925866,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925866_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-135011_31668a72_last.pt",
  "sha16": "f7730dc8379911ef",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.93,
  "J_closeout": 24.93,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.0,
   24.0,
   29.9,
   11.700000000000001,
   21.7,
   10.100000000000001,
   20.5,
   19.900000000000002,
   24.0,
   74.5
  ],
  "results_tail": "999999994', '61.36'], 'fullaccs_mask_classes': [[68.2], [58.9, 85.6], [54.50000000000001, 79.5, 87.6], [50.9, 73.7, 76.0, 82.8], [48.199999999999996, 72.89999999999999, 72.3, 73.1, 79.60000000000001], [44.2, 69.5, 69.19999999999999, 66.10000000000001, 68.0, 69.5], [44.800000000000004, 66.7, 71.0, 59.099999999999994, 63.4, 54.7, 85.1], [42.4, 64.1, 66.7, 57.699999999999996, 62.3, 48.199999999999996, 73.6, 79.10000000000001], [39.4, 64.0, 67.30000000000001, 57.199999999999996, 59.3, 45.0, 71.3, 66.8, 79.60000000000001], [39.7, 63.7, 67.0, 56.2, 54.6, 46.0, 69.89999999999999, 61.7, 70.3, 84.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925867,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925867_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153351_37695b5f_last.pt",
  "sha16": "1bb76ae8c7011acc",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 15.76,
  "J_closeout": 15.76,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.6,
   8.799999999999999,
   7.7,
   8.1,
   16.6,
   8.1,
   5.5,
   7.3,
   14.499999999999998,
   70.39999999999999
  ],
  "results_tail": "'75.33999999999999', '74.91666666666667', '73.8', '71.5875', '70.04444444444444', '67.85'], 'fullaccs_mask_classes': [[86.2], [82.0, 85.6], [81.39999999999999, 80.0, 82.8], [77.2, 77.4, 75.3, 77.60000000000001], [77.3, 75.6, 69.89999999999999, 65.7, 88.2], [75.8, 75.7, 70.3, 63.7, 80.0, 84.0], [75.1, 74.1, 70.1, 60.4, 76.2, 72.8, 87.9], [73.5, 75.1, 67.60000000000001, 60.9, 71.3, 68.10000000000001, 78.10000000000001, 78.10000000000001], [72.0, 73.6, 67.10000000000001, 61.8, 69.69999999999999, 63.3, 73.6, 67.0, 82.3], [72.7, 73.2, 67.4, 60.099999999999994, 71.7, 62.5, 70.7, 61.8, 67.4, 71.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925867,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925867_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153422_8d55a8f4_last.pt",
  "sha16": "1e39ac59f8695d81",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.919999999999998,
  "J_closeout": 17.919999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.700000000000001,
   15.2,
   8.7,
   9.6,
   17.5,
   12.5,
   10.299999999999999,
   8.0,
   17.599999999999998,
   68.10000000000001
  ],
  "results_tail": "888888888889', '67.46000000000001'], 'fullaccs_mask_classes': [[87.5], [81.39999999999999, 85.9], [80.5, 78.7, 81.39999999999999], [77.5, 75.2, 74.8, 77.8], [72.89999999999999, 72.5, 70.8, 69.39999999999999, 86.7], [74.2, 72.2, 69.3, 65.5, 78.8, 83.6], [73.5, 72.2, 71.6, 62.6, 75.9, 74.8, 87.0], [71.89999999999999, 69.0, 65.8, 61.199999999999996, 72.6, 72.0, 78.3, 77.8], [70.19999999999999, 70.6, 67.5, 59.599999999999994, 72.7, 69.6, 71.1, 65.4, 81.39999999999999], [69.5, 68.89999999999999, 65.4, 59.699999999999996, 73.8, 66.10000000000001, 69.19999999999999, 60.199999999999996, 71.2, 70.6]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925867,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925867_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153201_56749caf_last.pt",
  "sha16": "6af659309ef3813d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.04,
  "J_closeout": 18.05,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   18.099999999999998,
   10.9,
   9.1,
   12.1,
   17.4,
   10.8,
   8.200000000000001,
   8.5,
   15.299999999999999,
   70.0
  ],
  "results_tail": "9999', '72.95', '71.34285714285714', '69.69999999999999', '67.55555555555556', '64.31'], 'fullaccs_mask_classes': [[88.1], [82.8, 82.6], [81.0, 76.0, 83.1], [79.3, 73.8, 71.5, 79.0], [77.4, 71.8, 70.7, 66.8, 88.2], [77.0, 69.1, 65.10000000000001, 62.9, 78.8, 84.8], [72.3, 68.5, 66.3, 61.5, 72.8, 70.89999999999999, 87.1], [75.2, 68.5, 64.0, 61.199999999999996, 70.0, 64.2, 73.7, 80.80000000000001], [73.8, 66.5, 64.0, 53.800000000000004, 69.0, 60.0, 71.1, 65.9, 83.89999999999999], [70.89999999999999, 67.0, 62.9, 54.900000000000006, 64.5, 61.199999999999996, 66.0, 57.49999999999999, 67.0, 71.2]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925867,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925867_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153322_ada807c1_last.pt",
  "sha16": "4e4b6c4eec208223",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.869999999999997,
  "J_closeout": 22.860000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.7,
   20.0,
   17.8,
   16.2,
   30.8,
   15.7,
   12.3,
   14.000000000000002,
   17.0,
   64.2
  ],
  "results_tail": "4285714286', '68.6', '66.52222222222223', '62.789999999999985'], 'fullaccs_mask_classes': [[87.2], [79.9, 83.8], [77.60000000000001, 76.9, 81.2], [75.9, 74.0, 71.7, 75.9], [75.0, 70.8, 71.6, 64.9, 87.9], [71.39999999999999, 70.6, 68.2, 63.0, 80.30000000000001, 82.5], [64.5, 69.39999999999999, 71.0, 59.3, 77.4, 70.0, 85.8], [63.800000000000004, 65.0, 67.60000000000001, 60.6, 75.3, 63.9, 75.5, 77.10000000000001], [61.3, 63.7, 65.7, 55.60000000000001, 72.8, 62.5, 72.0, 63.9, 81.2], [59.9, 61.8, 64.0, 55.1, 69.39999999999999, 57.599999999999994, 68.10000000000001, 59.4, 62.4, 70.19999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925868,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925868_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153522_29224c3e_last.pt",
  "sha16": "febd8b274859df36",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.61,
  "J_closeout": 17.619999999999997,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   4.3,
   2.8000000000000003,
   3.8,
   11.3,
   9.9,
   4.7,
   11.200000000000001,
   19.8,
   25.5,
   82.8
  ],
  "results_tail": "333333333335', '69.13000000000001'], 'fullaccs_mask_classes': [[71.39999999999999], [65.7, 80.0], [65.10000000000001, 70.1, 84.0], [62.3, 68.89999999999999, 73.2, 83.0], [60.699999999999996, 67.7, 72.6, 71.8, 87.5], [58.699999999999996, 66.2, 69.3, 71.2, 76.5, 80.80000000000001], [59.599999999999994, 64.4, 68.89999999999999, 68.2, 74.9, 66.3, 83.2], [56.49999999999999, 63.2, 67.10000000000001, 67.2, 74.2, 62.9, 69.8, 82.3], [56.10000000000001, 64.8, 68.5, 67.30000000000001, 73.8, 62.4, 68.0, 72.3, 88.1], [55.800000000000004, 64.1, 66.8, 69.39999999999999, 72.8, 59.9, 67.2, 73.1, 78.5, 83.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925868,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925868_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153601_e1dc62f6_last.pt",
  "sha16": "4cd2ad26f5b8ed36",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.709999999999997,
  "J_closeout": 18.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.2,
   4.0,
   7.3,
   11.200000000000001,
   12.6,
   8.6,
   14.7,
   18.3,
   20.0,
   81.2
  ],
  "results_tail": "375', '69.45555555555556', '69.10999999999999'], 'fullaccs_mask_classes': [[72.2], [63.800000000000004, 81.0], [65.3, 73.1, 83.0], [62.3, 69.89999999999999, 74.9, 82.8], [60.199999999999996, 67.2, 75.3, 74.1, 86.8], [57.4, 66.8, 74.7, 73.2, 75.2, 79.80000000000001], [56.99999999999999, 65.3, 75.0, 70.6, 76.3, 70.7, 81.89999999999999], [57.599999999999994, 61.7, 73.0, 70.7, 74.5, 62.2, 75.5, 84.3], [54.1, 63.1, 72.8, 70.39999999999999, 72.8, 58.599999999999994, 71.5, 75.6, 86.2], [54.50000000000001, 62.8, 72.2, 69.69999999999999, 72.1, 59.099999999999994, 70.89999999999999, 72.3, 74.7, 82.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925868,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925868_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153711_e76ff02e_last.pt",
  "sha16": "59376f74a54d740c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.2,
  "J_closeout": 19.18,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   9.5,
   3.2,
   7.3,
   13.8,
   15.1,
   8.9,
   13.600000000000001,
   16.400000000000002,
   21.3,
   82.89999999999999
  ],
  "results_tail": "44'], 'fullaccs_mask_classes': [[70.8], [65.0, 81.2], [63.5, 72.6, 84.3], [60.699999999999996, 67.4, 73.0, 84.3], [55.900000000000006, 64.0, 71.2, 73.2, 88.7], [54.800000000000004, 61.0, 65.4, 66.5, 74.8, 79.4], [57.699999999999996, 57.99999999999999, 66.2, 62.3, 71.7, 65.0, 83.7], [53.1, 56.00000000000001, 67.30000000000001, 64.9, 70.5, 59.099999999999994, 69.39999999999999, 83.6], [57.099999999999994, 58.4, 66.2, 65.2, 69.19999999999999, 53.6, 62.1, 72.2, 88.4], [54.1, 56.699999999999996, 63.800000000000004, 62.8, 68.89999999999999, 51.800000000000004, 58.8, 66.60000000000001, 76.8, 84.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925868,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925868_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153451_7e346516_last.pt",
  "sha16": "71834b8388d798e4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.9,
  "J_closeout": 24.910000000000004,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   13.0,
   12.8,
   15.9,
   22.6,
   29.7,
   13.100000000000001,
   21.2,
   22.400000000000002,
   26.3,
   72.0
  ],
  "results_tail": " '66.35714285714286', '64.0375', '64.55555555555556', '63.79999999999999'], 'fullaccs_mask_classes': [[72.89999999999999], [61.5, 82.89999999999999], [58.8, 73.4, 85.9], [55.400000000000006, 71.3, 74.4, 84.6], [53.5, 67.9, 73.5, 73.5, 85.39999999999999], [52.400000000000006, 65.9, 68.2, 67.2, 73.5, 79.3], [48.9, 63.2, 68.2, 65.0, 73.0, 63.3, 82.89999999999999], [47.0, 61.5, 63.0, 62.9, 69.6, 57.99999999999999, 66.7, 83.6], [46.2, 64.0, 60.8, 62.2, 69.1, 56.8, 63.7, 71.3, 86.9], [42.9, 56.699999999999996, 64.4, 61.4, 71.0, 52.7, 60.099999999999994, 68.10000000000001, 77.8, 82.89999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 }
]

==> anc/supplementary_material/data/v9/E3R32C/boxF_MANIFEST_orig.json <==
[
 {
  "seed": 260925865,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925865_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134810_2ed355c8_last.pt",
  "sha16": "7fd65b90e5bf53d4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.080000000000002,
  "J_closeout": 17.080000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.6,
   12.0,
   4.8,
   4.2,
   5.800000000000001,
   6.800000000000001,
   12.1,
   12.0,
   19.8,
   83.7
  ],
  "results_tail": "85714286', '70.8625', '69.78888888888889', '69.13000000000001'], 'fullaccs_mask_classes': [[85.2], [79.0, 86.6], [78.10000000000001, 79.0, 80.10000000000001], [76.5, 75.2, 69.8, 73.4], [73.2, 71.8, 63.6, 62.2, 82.8], [71.6, 72.7, 63.7, 59.4, 69.89999999999999, 87.2], [73.1, 73.8, 61.199999999999996, 55.800000000000004, 65.3, 76.4, 85.5], [70.8, 76.1, 59.8, 59.0, 63.4, 72.3, 77.10000000000001, 88.4], [68.8, 77.4, 62.8, 54.50000000000001, 64.4, 70.19999999999999, 71.3, 76.3, 82.39999999999999], [70.0, 76.1, 60.5, 54.7, 62.6, 70.3, 70.19999999999999, 72.3, 70.19999999999999, 84.39999999999999]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925865,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925865_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134830_ecd83897_last.pt",
  "sha16": "3fc175f9f9f91615",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.87,
  "J_closeout": 18.880000000000003,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   10.4,
   15.7,
   4.6,
   8.200000000000001,
   6.1,
   14.2,
   21.5,
   13.0,
   11.799999999999999,
   83.2
  ],
  "results_tail": ".7', '73.95', '71.26', '71.06666666666668', '71.01428571428572', '70.9', '69.84444444444445', '69.77'], 'fullaccs_mask_classes': [[85.2], [79.0, 87.1], [75.7, 79.80000000000001, 80.60000000000001], [75.3, 77.7, 70.3, 72.5], [70.5, 75.8, 66.0, 62.8, 81.2], [68.30000000000001, 77.10000000000001, 64.5, 57.8, 73.5, 85.2], [68.89999999999999, 78.0, 60.0, 57.99999999999999, 69.6, 78.3, 84.3], [66.7, 75.6, 61.0, 57.199999999999996, 70.7, 74.5, 76.2, 85.3], [63.5, 76.7, 60.8, 56.49999999999999, 67.7, 71.8, 74.8, 75.3, 81.5], [65.9, 75.7, 55.7, 57.099999999999994, 67.2, 70.3, 74.8, 73.9, 72.8, 84.3]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925865,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925865_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134850_275f6dba_last.pt",
  "sha16": "40bb5d8f7796bf62",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.73,
  "J_closeout": 18.72,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   15.4,
   16.3,
   4.6,
   7.8,
   8.5,
   8.9,
   16.8,
   11.600000000000001,
   15.0,
   82.39999999999999
  ],
  "results_tail": "ullaccs_mask_classes': [[84.8], [79.4, 85.8], [79.60000000000001, 76.8, 80.4], [75.9, 73.6, 67.60000000000001, 73.3], [71.89999999999999, 71.6, 63.4, 57.699999999999996, 81.89999999999999], [66.9, 72.8, 56.39999999999999, 53.300000000000004, 66.60000000000001, 86.9], [68.8, 70.0, 52.2, 50.6, 62.6, 75.5, 83.6], [64.5, 70.89999999999999, 49.5, 46.9, 62.5, 68.60000000000001, 74.4, 87.1], [67.80000000000001, 69.3, 51.9, 49.0, 59.199999999999996, 67.30000000000001, 70.89999999999999, 74.2, 83.7], [64.1, 70.5, 50.8, 47.3, 57.199999999999996, 63.3, 69.89999999999999, 69.1, 71.89999999999999, 83.8]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925865,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925865_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134911_7aca33e1_last.pt",
  "sha16": "0a8a5ce791f6811f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.57,
  "J_closeout": 24.560000000000002,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.3,
   27.700000000000003,
   18.099999999999998,
   17.0,
   21.8,
   20.0,
   27.900000000000002,
   18.099999999999998,
   16.6,
   66.2
  ],
  "results_tail": ".725', '63.800000000000004', '62.839999999999996'], 'fullaccs_mask_classes': [[82.69999999999999], [76.6, 86.4], [73.9, 77.3, 80.0], [70.39999999999999, 75.2, 67.60000000000001, 72.8], [64.60000000000001, 74.3, 61.0, 59.3, 78.9], [60.8, 74.2, 56.599999999999994, 53.7, 67.4, 84.89999999999999], [60.4, 70.5, 56.00000000000001, 51.7, 64.1, 72.6, 83.8], [56.00000000000001, 69.89999999999999, 54.1, 52.0, 60.5, 66.4, 73.8, 85.1], [54.7, 67.60000000000001, 55.1, 51.4, 55.60000000000001, 64.9, 71.0, 73.0, 80.9], [50.8, 69.6, 53.0, 48.199999999999996, 58.5, 63.9, 66.8, 68.60000000000001, 69.0, 80.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925866,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925866_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-135031_2de25a46_last.pt",
  "sha16": "dbe84758bae792aa",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.1,
  "J_closeout": 16.1,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   2.4,
   6.1,
   11.4,
   3.3000000000000003,
   8.200000000000001,
   4.1000000000000005,
   10.0,
   10.6,
   19.7,
   85.2
  ],
  "results_tail": "333333333', '67.71428571428572', '66.5875', '65.05555555555556', '66.36'], 'fullaccs_mask_classes': [[69.39999999999999], [62.7, 84.0], [58.199999999999996, 78.5, 86.5], [57.199999999999996, 73.2, 77.7, 84.3], [54.400000000000006, 71.7, 76.1, 70.8, 79.0], [57.099999999999994, 69.19999999999999, 75.1, 69.19999999999999, 68.7, 69.19999999999999], [52.7, 67.5, 76.2, 66.7, 68.0, 57.599999999999994, 85.3], [51.2, 66.8, 77.3, 63.7, 65.0, 50.8, 77.4, 80.5], [46.5, 65.8, 74.6, 63.7, 62.9, 50.0, 69.89999999999999, 71.2, 80.9], [49.0, 66.5, 77.60000000000001, 63.5, 60.9, 51.6, 69.8, 67.0, 71.3, 86.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925866,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925866_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134931_53d723e3_last.pt",
  "sha16": "b2af072fcae1ec3c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.66,
  "J_closeout": 17.68,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   5.6000000000000005,
   11.0,
   10.9,
   4.9,
   10.4,
   4.1000000000000005,
   12.7,
   12.0,
   20.599999999999998,
   84.39999999999999
  ],
  "results_tail": ", '67.85714285714286', '65.8375', '65.28888888888888', '66.82000000000001'], 'fullaccs_mask_classes': [[69.8], [60.6, 84.8], [55.2, 78.2, 84.89999999999999], [54.300000000000004, 75.1, 77.60000000000001, 83.2], [52.1, 72.0, 76.0, 73.6, 78.9], [51.0, 74.4, 73.2, 70.19999999999999, 62.5, 69.5], [51.5, 70.6, 74.9, 69.89999999999999, 63.5, 60.3, 84.3], [47.599999999999994, 66.0, 73.9, 68.89999999999999, 62.7, 53.2, 74.2, 80.2], [46.400000000000006, 66.8, 74.1, 65.10000000000001, 60.8, 50.7, 72.2, 71.0, 80.5], [47.0, 66.3, 75.8, 67.30000000000001, 60.5, 51.5, 69.89999999999999, 69.3, 74.6, 86.0]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925866,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925866_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-134950_9d3bc68d_last.pt",
  "sha16": "88e2c1364b25f3a6",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.47,
  "J_closeout": 17.47,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   5.8999999999999995,
   11.4,
   14.399999999999999,
   3.4000000000000004,
   12.3,
   3.1,
   13.5,
   10.0,
   16.400000000000002,
   84.3
  ],
  "results_tail": "3.64999999999999', '62.29999999999999', '62.239999999999995'], 'fullaccs_mask_classes': [[71.6], [65.4, 84.3], [60.3, 77.3, 86.0], [55.50000000000001, 70.1, 78.3, 83.2], [52.2, 68.7, 74.3, 70.8, 82.1], [54.1, 65.60000000000001, 73.0, 65.5, 66.4, 71.3], [51.7, 67.80000000000001, 71.1, 60.6, 65.8, 55.400000000000006, 84.1], [48.5, 62.1, 70.39999999999999, 60.4, 62.6, 49.9, 73.6, 81.69999999999999], [46.7, 60.4, 72.7, 58.4, 57.99999999999999, 45.4, 74.3, 64.4, 80.4], [48.3, 60.199999999999996, 72.5, 57.3, 57.099999999999994, 45.1, 67.30000000000001, 59.599999999999994, 69.6, 85.39999999999999]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925866,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925866_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-135011_31668a72_last.pt",
  "sha16": "f7730dc8379911ef",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.93,
  "J_closeout": 24.93,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.0,
   24.0,
   29.9,
   11.700000000000001,
   21.7,
   10.100000000000001,
   20.5,
   19.900000000000002,
   24.0,
   74.5
  ],
  "results_tail": "999999994', '61.36'], 'fullaccs_mask_classes': [[68.2], [58.9, 85.6], [54.50000000000001, 79.5, 87.6], [50.9, 73.7, 76.0, 82.8], [48.199999999999996, 72.89999999999999, 72.3, 73.1, 79.60000000000001], [44.2, 69.5, 69.19999999999999, 66.10000000000001, 68.0, 69.5], [44.800000000000004, 66.7, 71.0, 59.099999999999994, 63.4, 54.7, 85.1], [42.4, 64.1, 66.7, 57.699999999999996, 62.3, 48.199999999999996, 73.6, 79.10000000000001], [39.4, 64.0, 67.30000000000001, 57.199999999999996, 59.3, 45.0, 71.3, 66.8, 79.60000000000001], [39.7, 63.7, 67.0, 56.2, 54.6, 46.0, 69.89999999999999, 61.7, 70.3, 84.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925867,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925867_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153351_37695b5f_last.pt",
  "sha16": "1bb76ae8c7011acc",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 15.76,
  "J_closeout": 15.76,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.6,
   8.799999999999999,
   7.7,
   8.1,
   16.6,
   8.1,
   5.5,
   7.3,
   14.499999999999998,
   70.39999999999999
  ],
  "results_tail": "'75.33999999999999', '74.91666666666667', '73.8', '71.5875', '70.04444444444444', '67.85'], 'fullaccs_mask_classes': [[86.2], [82.0, 85.6], [81.39999999999999, 80.0, 82.8], [77.2, 77.4, 75.3, 77.60000000000001], [77.3, 75.6, 69.89999999999999, 65.7, 88.2], [75.8, 75.7, 70.3, 63.7, 80.0, 84.0], [75.1, 74.1, 70.1, 60.4, 76.2, 72.8, 87.9], [73.5, 75.1, 67.60000000000001, 60.9, 71.3, 68.10000000000001, 78.10000000000001, 78.10000000000001], [72.0, 73.6, 67.10000000000001, 61.8, 69.69999999999999, 63.3, 73.6, 67.0, 82.3], [72.7, 73.2, 67.4, 60.099999999999994, 71.7, 62.5, 70.7, 61.8, 67.4, 71.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925867,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925867_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153422_8d55a8f4_last.pt",
  "sha16": "1e39ac59f8695d81",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.919999999999998,
  "J_closeout": 17.919999999999998,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.700000000000001,
   15.2,
   8.7,
   9.6,
   17.5,
   12.5,
   10.299999999999999,
   8.0,
   17.599999999999998,
   68.10000000000001
  ],
  "results_tail": "888888888889', '67.46000000000001'], 'fullaccs_mask_classes': [[87.5], [81.39999999999999, 85.9], [80.5, 78.7, 81.39999999999999], [77.5, 75.2, 74.8, 77.8], [72.89999999999999, 72.5, 70.8, 69.39999999999999, 86.7], [74.2, 72.2, 69.3, 65.5, 78.8, 83.6], [73.5, 72.2, 71.6, 62.6, 75.9, 74.8, 87.0], [71.89999999999999, 69.0, 65.8, 61.199999999999996, 72.6, 72.0, 78.3, 77.8], [70.19999999999999, 70.6, 67.5, 59.599999999999994, 72.7, 69.6, 71.1, 65.4, 81.39999999999999], [69.5, 68.89999999999999, 65.4, 59.699999999999996, 73.8, 66.10000000000001, 69.19999999999999, 60.199999999999996, 71.2, 70.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925867,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925867_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153201_56749caf_last.pt",
  "sha16": "6af659309ef3813d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.04,
  "J_closeout": 18.05,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   18.099999999999998,
   10.9,
   9.1,
   12.1,
   17.4,
   10.8,
   8.200000000000001,
   8.5,
   15.299999999999999,
   70.0
  ],
  "results_tail": "9999', '72.95', '71.34285714285714', '69.69999999999999', '67.55555555555556', '64.31'], 'fullaccs_mask_classes': [[88.1], [82.8, 82.6], [81.0, 76.0, 83.1], [79.3, 73.8, 71.5, 79.0], [77.4, 71.8, 70.7, 66.8, 88.2], [77.0, 69.1, 65.10000000000001, 62.9, 78.8, 84.8], [72.3, 68.5, 66.3, 61.5, 72.8, 70.89999999999999, 87.1], [75.2, 68.5, 64.0, 61.199999999999996, 70.0, 64.2, 73.7, 80.80000000000001], [73.8, 66.5, 64.0, 53.800000000000004, 69.0, 60.0, 71.1, 65.9, 83.89999999999999], [70.89999999999999, 67.0, 62.9, 54.900000000000006, 64.5, 61.199999999999996, 66.0, 57.49999999999999, 67.0, 71.2]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925867,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925867_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153322_ada807c1_last.pt",
  "sha16": "4e4b6c4eec208223",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.869999999999997,
  "J_closeout": 22.860000000000003,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.7,
   20.0,
   17.8,
   16.2,
   30.8,
   15.7,
   12.3,
   14.000000000000002,
   17.0,
   64.2
  ],
  "results_tail": "4285714286', '68.6', '66.52222222222223', '62.789999999999985'], 'fullaccs_mask_classes': [[87.2], [79.9, 83.8], [77.60000000000001, 76.9, 81.2], [75.9, 74.0, 71.7, 75.9], [75.0, 70.8, 71.6, 64.9, 87.9], [71.39999999999999, 70.6, 68.2, 63.0, 80.30000000000001, 82.5], [64.5, 69.39999999999999, 71.0, 59.3, 77.4, 70.0, 85.8], [63.800000000000004, 65.0, 67.60000000000001, 60.6, 75.3, 63.9, 75.5, 77.10000000000001], [61.3, 63.7, 65.7, 55.60000000000001, 72.8, 62.5, 72.0, 63.9, 81.2], [59.9, 61.8, 64.0, 55.1, 69.39999999999999, 57.599999999999994, 68.10000000000001, 59.4, 62.4, 70.19999999999999]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925868,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925868_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153522_29224c3e_last.pt",
  "sha16": "febd8b274859df36",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.61,
  "J_closeout": 17.619999999999997,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   4.3,
   2.8000000000000003,
   3.8,
   11.3,
   9.9,
   4.7,
   11.200000000000001,
   19.8,
   25.5,
   82.8
  ],
  "results_tail": "333333333335', '69.13000000000001'], 'fullaccs_mask_classes': [[71.39999999999999], [65.7, 80.0], [65.10000000000001, 70.1, 84.0], [62.3, 68.89999999999999, 73.2, 83.0], [60.699999999999996, 67.7, 72.6, 71.8, 87.5], [58.699999999999996, 66.2, 69.3, 71.2, 76.5, 80.80000000000001], [59.599999999999994, 64.4, 68.89999999999999, 68.2, 74.9, 66.3, 83.2], [56.49999999999999, 63.2, 67.10000000000001, 67.2, 74.2, 62.9, 69.8, 82.3], [56.10000000000001, 64.8, 68.5, 67.30000000000001, 73.8, 62.4, 68.0, 72.3, 88.1], [55.800000000000004, 64.1, 66.8, 69.39999999999999, 72.8, 59.9, 67.2, 73.1, 78.5, 83.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925868,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925868_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153601_e1dc62f6_last.pt",
  "sha16": "4cd2ad26f5b8ed36",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.709999999999997,
  "J_closeout": 18.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.2,
   4.0,
   7.3,
   11.200000000000001,
   12.6,
   8.6,
   14.7,
   18.3,
   20.0,
   81.2
  ],
  "results_tail": "375', '69.45555555555556', '69.10999999999999'], 'fullaccs_mask_classes': [[72.2], [63.800000000000004, 81.0], [65.3, 73.1, 83.0], [62.3, 69.89999999999999, 74.9, 82.8], [60.199999999999996, 67.2, 75.3, 74.1, 86.8], [57.4, 66.8, 74.7, 73.2, 75.2, 79.80000000000001], [56.99999999999999, 65.3, 75.0, 70.6, 76.3, 70.7, 81.89999999999999], [57.599999999999994, 61.7, 73.0, 70.7, 74.5, 62.2, 75.5, 84.3], [54.1, 63.1, 72.8, 70.39999999999999, 72.8, 58.599999999999994, 71.5, 75.6, 86.2], [54.50000000000001, 62.8, 72.2, 69.69999999999999, 72.1, 59.099999999999994, 70.89999999999999, 72.3, 74.7, 82.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925868,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925868_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153711_e76ff02e_last.pt",
  "sha16": "59376f74a54d740c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.2,
  "J_closeout": 19.18,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   9.5,
   3.2,
   7.3,
   13.8,
   15.1,
   8.9,
   13.600000000000001,
   16.400000000000002,
   21.3,
   82.89999999999999
  ],
  "results_tail": "44'], 'fullaccs_mask_classes': [[70.8], [65.0, 81.2], [63.5, 72.6, 84.3], [60.699999999999996, 67.4, 73.0, 84.3], [55.900000000000006, 64.0, 71.2, 73.2, 88.7], [54.800000000000004, 61.0, 65.4, 66.5, 74.8, 79.4], [57.699999999999996, 57.99999999999999, 66.2, 62.3, 71.7, 65.0, 83.7], [53.1, 56.00000000000001, 67.30000000000001, 64.9, 70.5, 59.099999999999994, 69.39999999999999, 83.6], [57.099999999999994, 58.4, 66.2, 65.2, 69.19999999999999, 53.6, 62.1, 72.2, 88.4], [54.1, 56.699999999999996, 63.800000000000004, 62.8, 68.89999999999999, 51.800000000000004, 58.8, 66.60000000000001, 76.8, 84.1]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925868,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925868_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153451_7e346516_last.pt",
  "sha16": "71834b8388d798e4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.9,
  "J_closeout": 24.910000000000004,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   13.0,
   12.8,
   15.9,
   22.6,
   29.7,
   13.100000000000001,
   21.2,
   22.400000000000002,
   26.3,
   72.0
  ],
  "results_tail": " '66.35714285714286', '64.0375', '64.55555555555556', '63.79999999999999'], 'fullaccs_mask_classes': [[72.89999999999999], [61.5, 82.89999999999999], [58.8, 73.4, 85.9], [55.400000000000006, 71.3, 74.4, 84.6], [53.5, 67.9, 73.5, 73.5, 85.39999999999999], [52.400000000000006, 65.9, 68.2, 67.2, 73.5, 79.3], [48.9, 63.2, 68.2, 65.0, 73.0, 63.3, 82.89999999999999], [47.0, 61.5, 63.0, 62.9, 69.6, 57.99999999999999, 66.7, 83.6], [46.2, 64.0, 60.8, 62.2, 69.1, 56.8, 63.7, 71.3, 86.9], [42.9, 56.699999999999996, 64.4, 61.4, 71.0, 52.7, 60.099999999999994, 68.10000000000001, 77.8, 82.89999999999999]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 }
]

==> anc/supplementary_material/data/v9/E3R32C/out_all_E3R32C_BLOCKCAL.json <==
{
 "study": "E3R32C",
 "roots": [
  260925861,
  260925862,
  260925863,
  260925864,
  260925865,
  260925866,
  260925867,
  260925868
 ],
 "gate_fail": [],
 "status": "OK",
 "extract_problems": [],
 "main_table": {
  "I": [
   3.9525000000000006,
   2.368852597950588,
   5.536147402049413
  ],
  "I_star": [
   -1.084999999999999,
   -2.2503423946914634,
   0.08034239469146498
  ],
  "per_root": {
   "I": [
    6.520000000000003,
    4.4999999999999964,
    0.6600000000000001,
    2.719999999999999,
    4.050000000000001,
    5.900000000000002,
    2.67,
    4.600000000000001
   ],
   "I_star": [
    0.2099999999999902,
    -0.29999999999999716,
    -3.780000000000001,
    -1.0599999999999987,
    -2.6099999999999994,
    -0.45999999999999375,
    -0.6699999999999946,
    -0.00999999999999801
   ]
  }
 }
}

==> anc/supplementary_material/data/v9/E3R32C/westd_E3R32C_BLOCKCAL.json <==
{
 "study": "E3R32C",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 4,
 "roots": [
  260925861,
  260925862,
  260925863,
  260925864
 ],
 "gate_fail": [],
 "models": {
  "260925861/neither": {
   "base": {
    "CE": 5.220399678000744,
    "J": 16.6,
    "J_A": 8.933333333333334,
    "J_B": 85.6,
    "soft_mass_B": 0.7717703335039556,
    "hard_share_B": 0.8431
   },
   "cal": {
    "CE": 3.2882715460719076,
    "J": 29.799999999999997,
    "J_A": 27.855555555555554,
    "J_B": 47.3,
    "soft_mass_B": 0.10005535352242942,
    "hard_share_B": 0.1141
   },
   "betas": [
    -6.73327402146162,
    -6.795708860010917,
    -6.784762807614769,
    -6.731777647524845,
    -6.7477580218198465
   ],
   "gain": 13.199999999999996,
   "inv": {
    "cond_CE": 2.9865583884006486,
    "group_oracle_J": 35.3
   },
   "oracle": {
    "beta": -6.152929782867432,
    "J": 29.98
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925861/level": {
   "base": {
    "CE": 5.5334064807719825,
    "J": 17.61,
    "J_A": 10.055555555555555,
    "J_B": 85.6,
    "soft_mass_B": 0.745750596890711,
    "hard_share_B": 0.816
   },
   "cal": {
    "CE": 3.5658923992771916,
    "J": 28.98,
    "J_A": 27.211111111111112,
    "J_B": 44.9,
    "soft_mass_B": 0.10001284424300781,
    "hard_share_B": 0.1175
   },
   "betas": [
    -6.974847857628916,
    -7.0313369474989855,
    -6.995081221102035,
    -6.999430183765387,
    -6.988037648923349
   ],
   "gain": 11.370000000000001,
   "inv": {
    "cond_CE": 3.2487114503844885,
    "group_oracle_J": 34.63
   },
   "oracle": {
    "beta": -6.231396675109863,
    "J": 29.310000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925861/disp": {
   "base": {
    "CE": 4.462594312188011,
    "J": 18.060000000000002,
    "J_A": 10.622222222222222,
    "J_B": 85.0,
    "soft_mass_B": 0.6634875573422127,
    "hard_share_B": 0.8034
   },
   "cal": {
    "CE": 3.1608056352448792,
    "J": 28.910000000000004,
    "J_A": 26.466666666666665,
    "J_B": 50.9,
    "soft_mass_B": 0.10001289215411638,
    "hard_share_B": 0.1365
   },
   "betas": [
    -5.710099699888044,
    -5.7178964415107,
    -5.695223409631179,
    -5.683490120772804,
    -5.661977541638299
   ],
   "gain": 10.850000000000001,
   "inv": {
    "cond_CE": 2.8531183099205344,
    "group_oracle_J": 34.12
   },
   "oracle": {
    "beta": -5.744382858276367,
    "J": 28.98
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925861/both": {
   "base": {
    "CE": 3.5193912822574442,
    "J": 25.590000000000003,
    "J_A": 20.177777777777777,
    "J_B": 74.3,
    "soft_mass_B": 0.3312984600253335,
    "hard_share_B": 0.4588
   },
   "cal": {
    "CE": 3.271658176034861,
    "J": 28.299999999999997,
    "J_A": 26.166666666666664,
    "J_B": 47.5,
    "soft_mass_B": 0.10001074877195813,
    "hard_share_B": 0.1337
   },
   "betas": [
    -2.526129317800626,
    -2.547878591093646,
    -2.528917397229473,
    -2.519428373357579,
    -2.502270278174324
   ],
   "gain": 2.7099999999999937,
   "inv": {
    "cond_CE": 2.9860746708511856,
    "group_oracle_J": 33.22
   },
   "oracle": {
    "beta": -2.2937976121902466,
    "J": 28.360000000000003
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925862/neither": {
   "base": {
    "CE": 5.151355306191761,
    "J": 17.37,
    "J_A": 10.033333333333333,
    "J_B": 83.39999999999999,
    "soft_mass_B": 0.7626789483049663,
    "hard_share_B": 0.833
   },
   "cal": {
    "CE": 3.351334250554518,
    "J": 29.599999999999998,
    "J_A": 27.800000000000004,
    "J_B": 45.800000000000004,
    "soft_mass_B": 0.100022801755964,
    "hard_share_B": 0.1126
   },
   "betas": [
    -6.298793921213074,
    -6.29773714811515,
    -6.274057980900935,
    -6.291647991245675,
    -6.3240394508148
   ],
   "gain": 12.229999999999997,
   "inv": {
    "cond_CE": 3.0631571670330877,
    "group_oracle_J": 34.67
   },
   "oracle": {
    "beta": -5.47479248046875,
    "J": 29.62
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925862/level": {
   "base": {
    "CE": 5.4482729152883405,
    "J": 17.94,
    "J_A": 10.877777777777778,
    "J_B": 81.5,
    "soft_mass_B": 0.7207714851463699,
    "hard_share_B": 0.7942
   },
   "cal": {
    "CE": 3.6821802888282233,
    "J": 28.58,
    "J_A": 26.955555555555556,
    "J_B": 43.2,
    "soft_mass_B": 0.10000562326735932,
    "hard_share_B": 0.1141
   },
   "betas": [
    -6.541697782931243,
    -6.540461368988362,
    -6.488715610969731,
    -6.5457504943212825,
    -6.551141600919108
   ],
   "gain": 10.639999999999997,
   "inv": {
    "cond_CE": 3.3505074530312706,
    "group_oracle_J": 33.93
   },
   "oracle": {
    "beta": -6.349034786224365,
    "J": 28.63
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925862/disp": {
   "base": {
    "CE": 4.171809305968813,
    "J": 20.05,
    "J_A": 12.977777777777778,
    "J_B": 83.7,
    "soft_mass_B": 0.6116582846740979,
    "hard_share_B": 0.7636
   },
   "cal": {
    "CE": 3.1348112594723423,
    "J": 29.13,
    "J_A": 26.711111111111112,
    "J_B": 50.9,
    "soft_mass_B": 0.10000352912628072,
    "hard_share_B": 0.139
   },
   "betas": [
    -4.885025856318633,
    -4.89924925116245,
    -4.913032022241323,
    -4.923608822502786,
    -4.899876299589511
   ],
   "gain": 9.079999999999998,
   "inv": {
    "cond_CE": 2.852898130431163,
    "group_oracle_J": 34.0
   },
   "oracle": {
    "beta": -4.971268653869629,
    "J": 29.189999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925862/both": {
   "base": {
    "CE": 3.53704171310185,
    "J": 25.119999999999997,
    "J_A": 19.81111111111111,
    "J_B": 72.89999999999999,
    "soft_mass_B": 0.3487970877994988,
    "hard_share_B": 0.5072
   },
   "cal": {
    "CE": 3.2812198087051745,
    "J": 27.810000000000002,
    "J_A": 25.68888888888889,
    "J_B": 46.9,
    "soft_mass_B": 0.10003080737451969,
    "hard_share_B": 0.1394
   },
   "betas": [
    -2.428502643642827,
    -2.400656049417379,
    -2.4134958621681557,
    -2.442620034892861,
    -2.402656550620697
   ],
   "gain": 2.690000000000005,
   "inv": {
    "cond_CE": 3.022886821759049,
    "group_oracle_J": 32.65
   },
   "oracle": {
    "beta": -2.111440658569336,
    "J": 27.939999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925863/neither": {
   "base": {
    "CE": 5.149375515011353,
    "J": 17.19,
    "J_A": 9.511111111111111,
    "J_B": 86.3,
    "soft_mass_B": 0.7536645545610466,
    "hard_share_B": 0.8313
   },
   "cal": {
    "CE": 3.358175660524618,
    "J": 29.020000000000003,
    "J_A": 26.244444444444444,
    "J_B": 54.0,
    "soft_mass_B": 0.10003052177029112,
    "hard_share_B": 0.1124
   },
   "betas": [
    -6.476782049335359,
    -6.498255662601446,
    -6.516660692702608,
    -6.458356438987243,
    -6.447515242106663
   ],
   "gain": 11.830000000000002,
   "inv": {
    "cond_CE": 3.1042718218339953,
    "group_oracle_J": 33.410000000000004
   },
   "oracle": {
    "beta": -6.2073588371276855,
    "J": 29.13
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925863/level": {
   "base": {
    "CE": 5.125911703445084,
    "J": 19.0,
    "J_A": 11.533333333333333,
    "J_B": 86.2,
    "soft_mass_B": 0.6949093312725506,
    "hard_share_B": 0.7758
   },
   "cal": {
    "CE": 3.538600379624244,
    "J": 29.080000000000002,
    "J_A": 26.900000000000002,
    "J_B": 48.699999999999996,
    "soft_mass_B": 0.10007704852862136,
    "hard_share_B": 0.1143
   },
   "betas": [
    -6.460071189994954,
    -6.432744648936511,
    -6.407162751977806,
    -6.401994894957957,
    -6.378973365992772
   ],
   "gain": 10.080000000000002,
   "inv": {
    "cond_CE": 3.251721291262007,
    "group_oracle_J": 34.339999999999996
   },
   "oracle": {
    "beta": -6.7474706172943115,
    "J": 29.09
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925863/disp": {
   "base": {
    "CE": 4.0999611702508245,
    "J": 19.73,
    "J_A": 12.28888888888889,
    "J_B": 86.7,
    "soft_mass_B": 0.603235711214413,
    "hard_share_B": 0.7714
   },
   "cal": {
    "CE": 3.1414285892743616,
    "J": 29.360000000000003,
    "J_A": 26.644444444444442,
    "J_B": 53.800000000000004,
    "soft_mass_B": 0.10002070460904226,
    "hard_share_B": 0.1351
   },
   "betas": [
    -4.711842354715209,
    -4.730180703489792,
    -4.68761921255169,
    -4.7193177613958,
    -4.679769187838371
   ],
   "gain": 9.630000000000003,
   "inv": {
    "cond_CE": 2.8860484471185957,
    "group_oracle_J": 34.39
   },
   "oracle": {
    "beta": -5.0264739990234375,
    "J": 29.470000000000002
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925863/both": {
   "base": {
    "CE": 3.7735399265169907,
    "J": 22.2,
    "J_A": 15.777777777777777,
    "J_B": 80.0,
    "soft_mass_B": 0.3968351423409737,
    "hard_share_B": 0.5469
   },
   "cal": {
    "CE": 3.391588704232972,
    "J": 25.64,
    "J_A": 22.7,
    "J_B": 52.1,
    "soft_mass_B": 0.09999479989198409,
    "hard_share_B": 0.1349
   },
   "betas": [
    -3.1254810235867696,
    -3.0912944575088988,
    -3.1130053209886537,
    -3.1208935889159193,
    -3.0988365569134606
   ],
   "gain": 3.4400000000000013,
   "inv": {
    "cond_CE": 3.121580403922557,
    "group_oracle_J": 30.380000000000003
   },
   "oracle": {
    "beta": -2.7436755895614624,
    "J": 25.669999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925864/neither": {
   "base": {
    "CE": 5.217272978194202,
    "J": 16.669999999999998,
    "J_A": 10.255555555555555,
    "J_B": 74.4,
    "soft_mass_B": 0.7651930453309163,
    "hard_share_B": 0.831
   },
   "cal": {
    "CE": 3.37248764077414,
    "J": 29.32,
    "J_A": 27.933333333333334,
    "J_B": 41.8,
    "soft_mass_B": 0.10010170919537738,
    "hard_share_B": 0.1134
   },
   "betas": [
    -6.300755318048944,
    -6.316228094756056,
    -6.304251598793169,
    -6.232289619878598,
    -6.301148625069679
   ],
   "gain": 12.650000000000002,
   "inv": {
    "cond_CE": 3.0796246051915492,
    "group_oracle_J": 33.73
   },
   "oracle": {
    "beta": -5.847626209259033,
    "J": 29.439999999999998
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925864/level": {
   "base": {
    "CE": 5.592082489855216,
    "J": 17.82,
    "J_A": 11.455555555555556,
    "J_B": 75.1,
    "soft_mass_B": 0.7342809292970731,
    "hard_share_B": 0.7977
   },
   "cal": {
    "CE": 3.701258694327373,
    "J": 28.59,
    "J_A": 27.81111111111111,
    "J_B": 35.6,
    "soft_mass_B": 0.10001778560664844,
    "hard_share_B": 0.1166
   },
   "betas": [
    -6.671502667688486,
    -6.677893180225594,
    -6.70264130667085,
    -6.655428023839404,
    -6.663954709496396
   ],
   "gain": 10.77,
   "inv": {
    "cond_CE": 3.355624071532852,
    "group_oracle_J": 34.2
   },
   "oracle": {
    "beta": -6.049704551696777,
    "J": 28.749999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925864/disp": {
   "base": {
    "CE": 4.4029437568569945,
    "J": 19.09,
    "J_A": 12.644444444444444,
    "J_B": 77.10000000000001,
    "soft_mass_B": 0.6521894013088301,
    "hard_share_B": 0.7771
   },
   "cal": {
    "CE": 3.1522322800388327,
    "J": 29.25,
    "J_A": 27.644444444444442,
    "J_B": 43.7,
    "soft_mass_B": 0.1000073870721458,
    "hard_share_B": 0.1466
   },
   "betas": [
    -5.377173982560478,
    -5.347672086042378,
    -5.410681509631861,
    -5.358946307668182,
    -5.364032544504198
   ],
   "gain": 10.16,
   "inv": {
    "cond_CE": 2.8395110297372064,
    "group_oracle_J": 34.56
   },
   "oracle": {
    "beta": -5.629788875579834,
    "J": 29.45
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925864/both": {
   "base": {
    "CE": 3.8693432904255127,
    "J": 22.96,
    "J_A": 17.96666666666667,
    "J_B": 67.9,
    "soft_mass_B": 0.4431024600447205,
    "hard_share_B": 0.5758
   },
   "cal": {
    "CE": 3.37271203288569,
    "J": 27.46,
    "J_A": 26.144444444444442,
    "J_B": 39.300000000000004,
    "soft_mass_B": 0.1000020435017326,
    "hard_share_B": 0.1369
   },
   "betas": [
    -3.378774676290986,
    -3.363315937816207,
    -3.380729751418042,
    -3.356564359209952,
    -3.361053014979789
   ],
   "gain": 4.5,
   "inv": {
    "cond_CE": 3.069224106580071,
    "group_oracle_J": 32.2
   },
   "oracle": {
    "beta": -3.237730622291565,
    "J": 27.48
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "main_table": {
  "I": [
   3.5999999999999996,
   -0.3785246130161082,
   7.578524613016107
  ],
  "I_star": [
   -1.2325000000000017,
   -4.059609207992489,
   1.594609207992486
  ],
  "D": [
   4.832500000000001,
   3.1271237066450794,
   6.537876293354923
  ],
  "I_star_90": [
   -1.2325000000000017,
   -3.323097860279672,
   0.8580978602796687
  ],
  "I_star_TOST_1pp": 0.5947620189123122,
  "per_root": {
   "I": [
    6.520000000000003,
    4.4999999999999964,
    0.6600000000000001,
    2.719999999999999
   ],
   "I_star": [
    0.2099999999999902,
    -0.29999999999999716,
    -3.780000000000001,
    -1.0599999999999987
   ]
  },
  "both_minus_level_base": [
   5.875,
   2.458511353680946,
   9.291488646319054
  ],
  "both_minus_level_cal": [
   -1.505,
   -3.5808602288417153,
   0.5708602288417155
  ],
  "both_minus_disp_base": [
   4.734999999999999,
   1.321872702209105,
   8.148127297790893
  ],
  "both_minus_disp_cal": [
   -1.8600000000000012,
   -3.9786983408709866,
   0.2586983408709842
  ],
  "both_minus_neither_base": [
   7.01,
   4.256003811774672,
   9.763996188225327
  ],
  "both_minus_neither_cal": [
   -2.1324999999999994,
   -3.4789026676170973,
   -0.7860973323829015
  ],
  "gain_neither": [
   12.4775,
   11.544099204530374,
   13.410900795469624
  ],
  "neither_soft_mass_B_base_cal": [
   0.7633267204252212,
   0.10005259656101546
  ],
  "neither_hard_share_B_base_cal": [
   0.8346,
   0.113125
  ],
  "neither_J_A_base_cal": [
   9.683333333333334,
   27.458333333333336
  ],
  "neither_J_B_base_cal": [
   82.42500000000001,
   47.224999999999994
  ],
  "neither_group_oracle_J": 34.277499999999996,
  "gain_level": [
   10.715,
   9.872552902932519,
   11.557447097067481
  ],
  "level_soft_mass_B_base_cal": [
   0.7239280856516762,
   0.10002832541140923
  ],
  "level_hard_share_B_base_cal": [
   0.795925,
   0.11562499999999999
  ],
  "level_J_A_base_cal": [
   10.980555555555556,
   27.21944444444445
  ],
  "level_J_B_base_cal": [
   82.1,
   43.099999999999994
  ],
  "level_group_oracle_J": 34.275000000000006,
  "gain_disp": [
   9.93,
   8.7280207431366,
   11.1319792568634
  ],
  "disp_soft_mass_B_base_cal": [
   0.6326427386348884,
   0.10001112824039629
  ],
  "disp_hard_share_B_base_cal": [
   0.778875,
   0.1393
  ],
  "disp_J_A_base_cal": [
   12.133333333333335,
   26.866666666666667
  ],
  "disp_J_B_base_cal": [
   83.125,
   49.825
  ],
  "disp_group_oracle_J": 34.2675,
  "gain_both": [
   3.335,
   1.980153453934367,
   4.689846546065633
  ],
  "both_soft_mass_B_base_cal": [
   0.3800082875526316,
   0.10000959988504862
  ],
  "both_hard_share_B_base_cal": [
   0.5221750000000001,
   0.136225
  ],
  "both_J_A_base_cal": [
   18.433333333333334,
   25.175
  ],
  "both_J_B_base_cal": [
   73.775,
   46.45
  ],
  "both_group_oracle_J": 32.1125,
  "I_group_oracle": [
   -2.1525,
   -5.627112865618669,
   1.3221128656186694
  ]
 }
}

==> anc/supplementary_material/data/v9/E3R32C/westd_E3R32C_cells_westd.json <==
{"cells": [{"seed": 260925861, "arm": "neither", "J": 16.6, "acc_curve": [85.39999999999999, 62.2, 49.633333333333326, 39.625, 32.519999999999996, 24.933333333333334, 21.97142857142857, 19.1125, 19.466666666666665, 16.6], "til_final": 69.64000000000001, "ts": "2026-09-25 13:36:19.375924"}, {"seed": 260925861, "arm": "level", "J": 17.61, "acc_curve": [87.5, 64.94999999999999, 54.300000000000004, 43.225, 33.0, 28.066666666666663, 23.5, 21.3125, 19.41111111111111, 17.61], "til_final": 70.97, "ts": "2026-09-25 13:36:39.182255"}, {"seed": 260925861, "arm": "disp", "J": 18.05, "acc_curve": [87.3, 62.85, 52.699999999999996, 40.900000000000006, 34.58, 27.05, 23.800000000000004, 21.1875, 21.033333333333335, 18.05], "til_final": 66.33000000000001, "ts": "2026-09-25 13:36:59.200556"}, {"seed": 260925861, "arm": "both", "J": 25.6, "acc_curve": [86.0, 68.5, 59.23333333333333, 50.949999999999996, 42.94, 37.36666666666667, 34.228571428571435, 30.2375, 28.0, 25.6], "til_final": 65.51, "ts": "2026-09-25 13:37:19.614633"}, {"seed": 260925862, "arm": "neither", "J": 17.369999999999997, "acc_curve": [81.8, 65.5, 51.73333333333333, 40.625, 35.519999999999996, 28.066666666666674, 22.557142857142857, 20.575, 19.022222222222222, 17.369999999999997], "til_final": 68.54, "ts": "2026-09-25 13:38:39.715814"}, {"seed": 260925862, "arm": "level", "J": 17.93, "acc_curve": [79.0, 65.7, 54.833333333333336, 44.900000000000006, 37.42, 29.083333333333332, 25.32857142857143, 21.725, 19.688888888888886, 17.93], "til_final": 70.15, "ts": "2026-09-25 13:37:39.285153"}, {"seed": 260925862, "arm": "disp", "J": 20.05, "acc_curve": [79.5, 66.7, 55.73333333333333, 44.474999999999994, 39.5, 30.399999999999995, 26.099999999999998, 23.375, 22.488888888888887, 20.05], "til_final": 64.65, "ts": "2026-09-25 13:37:59.425650"}, {"seed": 260925862, "arm": "both", "J": 25.130000000000003, "acc_curve": [80.0, 68.6, 60.1, 53.50000000000001, 47.3, 39.86666666666667, 33.871428571428574, 28.85, 25.62222222222222, 25.130000000000003], "til_final": 63.05, "ts": "2026-09-25 13:38:19.420544"}, {"seed": 260925863, "arm": "neither", "J": 17.19, "acc_curve": [89.60000000000001, 66.05000000000001, 52.1, 39.225, 32.62, 29.133333333333336, 24.24285714285714, 20.7875, 18.51111111111111, 17.19], "til_final": 68.16999999999999, "ts": "2026-09-25 15:29:10.305126"}, {"seed": 260925863, "arm": "level", "J": 19.0, "acc_curve": [89.2, 66.1, 54.666666666666664, 43.325, 36.2, 31.28333333333333, 25.142857142857142, 24.137500000000003, 20.422222222222224, 19.0], "til_final": 68.73, "ts": "2026-09-25 15:29:30.631738"}, {"seed": 260925863, "arm": "disp", "J": 19.740000000000002, "acc_curve": [89.5, 67.1, 56.96666666666667, 44.45, 40.08, 33.21666666666667, 27.128571428571426, 25.862499999999997, 22.07777777777778, 19.740000000000002], "til_final": 65.14000000000001, "ts": "2026-09-25 15:26:40.543153"}, {"seed": 260925863, "arm": "both", "J": 22.21, "acc_curve": [88.7, 70.9, 58.166666666666664, 49.650000000000006, 42.5, 35.599999999999994, 30.728571428571428, 28.637500000000003, 24.833333333333332, 22.21], "til_final": 62.0, "ts": "2026-09-25 15:28:10.788729"}, {"seed": 260925864, "arm": "neither", "J": 16.68, "acc_curve": [75.9, 56.75, 45.800000000000004, 39.55, 32.82000000000001, 26.5, 25.271428571428572, 20.8375, 20.688888888888886, 16.68], "til_final": 68.64, "ts": "2026-09-25 15:30:40.641122"}, {"seed": 260925864, "arm": "level", "J": 17.82, "acc_curve": [78.10000000000001, 60.1, 46.5, 40.05, 32.54, 27.100000000000005, 26.228571428571428, 21.025000000000002, 21.799999999999997, 17.82], "til_final": 69.53, "ts": "2026-09-25 15:31:10.589721"}, {"seed": 260925864, "arm": "disp", "J": 19.09, "acc_curve": [75.7, 57.2, 47.53333333333333, 41.525000000000006, 33.9, 27.899999999999995, 28.199999999999996, 22.2875, 23.28888888888889, 19.09], "til_final": 65.7, "ts": "2026-09-25 15:31:40.478515"}, {"seed": 260925864, "arm": "both", "J": 22.94, "acc_curve": [76.3, 62.150000000000006, 51.199999999999996, 48.375, 40.44, 36.1, 34.98571428571429, 29.525, 27.56666666666667, 22.94], "til_final": 64.03, "ts": "2026-09-25 15:30:10.670427"}], "problems": [], "n_rows_total": 16}


==> anc/supplementary_material/data/v9/E3R32C/westd_MANIFEST.json <==
[
 {
  "seed": 260925861,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925861_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133619_255c8c8b_last.pt",
  "sha16": "9359ea595c3f81cd",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.6,
  "J_closeout": 16.6,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.0,
   14.899999999999999,
   5.7,
   5.800000000000001,
   6.800000000000001,
   6.0,
   4.5,
   7.199999999999999,
   18.5,
   85.6
  ],
  "results_tail": "'74.24', '71.91666666666667', '71.11428571428573', '68.875', '69.80000000000001', '69.64000000000001'], 'fullaccs_mask_classes': [[85.39999999999999], [78.7, 87.8], [78.8, 80.5, 82.8], [77.0, 76.4, 75.3, 81.2], [74.7, 74.4, 71.2, 72.2, 78.7], [74.5, 74.0, 69.6, 69.69999999999999, 67.30000000000001, 76.4], [75.7, 75.1, 69.1, 67.30000000000001, 63.6, 63.5, 83.5], [75.1, 74.3, 69.8, 65.7, 59.5, 57.099999999999994, 70.7, 78.8], [75.3, 74.0, 67.2, 65.5, 61.5, 56.39999999999999, 69.0, 68.30000000000001, 91.0], [76.6, 73.7, 67.7, 66.0, 58.099999999999994, 56.89999999999999, 67.0, 62.2, 82.1, 86.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925861,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925861_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133639_d8d249be_last.pt",
  "sha16": "f51b59c58b0fcba0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.61,
  "J_closeout": 17.61,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.899999999999999,
   16.8,
   6.5,
   6.800000000000001,
   7.6,
   7.7,
   6.2,
   9.5,
   17.5,
   85.6
  ],
  "results_tail": "asses': ['87.5', '82.65', '80.6', '77.65', '74.97999999999999', '72.83333333333333', '72.3', '70.5', '70.89999999999999', '70.97'], 'fullaccs_mask_classes': [[87.5], [78.5, 86.8], [75.1, 81.69999999999999, 85.0], [73.9, 79.9, 75.5, 81.3], [73.0, 76.9, 74.1, 71.39999999999999, 79.5], [71.6, 77.5, 71.89999999999999, 69.39999999999999, 67.80000000000001, 78.8], [73.7, 76.3, 72.5, 69.3, 64.9, 66.8, 82.6], [71.1, 74.7, 70.19999999999999, 69.0, 64.8, 60.4, 74.3, 79.5], [73.8, 75.0, 70.8, 65.3, 61.5, 60.6, 70.39999999999999, 71.2, 89.5], [70.3, 74.8, 69.5, 66.3, 62.0, 60.8, 69.5, 67.0, 83.0, 86.5]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925861,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925861_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133659_2a2c3fc8_last.pt",
  "sha16": "2081a1ef5ddbc83b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.060000000000002,
  "J_closeout": 18.05,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   14.899999999999999,
   18.6,
   6.7,
   6.7,
   8.6,
   7.9,
   5.3,
   9.5,
   17.4,
   85.0
  ],
  "results_tail": "0002', '69.08333333333333', '68.10000000000001', '65.925', '67.82222222222222', '66.33000000000001'], 'fullaccs_mask_classes': [[87.3], [78.5, 87.0], [74.3, 81.2, 83.5], [71.6, 76.9, 71.7, 79.3], [71.7, 75.4, 70.3, 68.60000000000001, 79.3], [68.8, 74.6, 65.4, 65.0, 62.7, 78.0], [72.1, 75.0, 64.3, 62.1, 58.099999999999994, 61.5, 83.6], [70.1, 71.3, 62.4, 61.8, 55.60000000000001, 55.400000000000006, 70.3, 80.5], [76.3, 72.2, 61.1, 61.1, 55.400000000000006, 56.49999999999999, 68.30000000000001, 68.7, 90.8], [71.5, 70.89999999999999, 63.2, 60.8, 52.900000000000006, 51.9, 65.8, 62.6, 78.0, 85.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925861,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925861_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133719_0c18fac8_last.pt",
  "sha16": "74a6140ff1e73221",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.590000000000003,
  "J_closeout": 25.6,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   18.7,
   43.3,
   21.4,
   21.7,
   16.1,
   13.700000000000001,
   12.1,
   12.9,
   21.7,
   74.3
  ],
  "results_tail": "4', '75.77499999999999', '72.26', '68.48333333333333', '67.71428571428571', '65.6875', '66.08888888888889', '65.51'], 'fullaccs_mask_classes': [[86.0], [75.3, 87.1], [72.0, 79.4, 84.5], [69.6, 76.1, 75.5, 81.89999999999999], [65.4, 71.7, 72.0, 73.5, 78.7], [59.3, 72.7, 69.3, 68.0, 65.4, 76.2], [61.7, 73.2, 67.10000000000001, 63.5, 63.3, 62.7, 82.5], [59.5, 70.7, 64.60000000000001, 61.6, 60.3, 59.3, 70.6, 78.9], [58.3, 70.39999999999999, 60.8, 62.7, 58.9, 57.3, 69.89999999999999, 66.9, 89.60000000000001], [56.8, 68.7, 63.6, 61.9, 59.699999999999996, 55.60000000000001, 68.0, 60.0, 76.1, 84.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925862,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925862_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133839_88e0e7b7_last.pt",
  "sha16": "ab576fc110d41e73",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.37,
  "J_closeout": 17.369999999999997,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.3999999999999995,
   15.299999999999999,
   17.7,
   5.4,
   7.5,
   6.800000000000001,
   3.3000000000000003,
   8.200000000000001,
   18.7,
   83.39999999999999
  ],
  "results_tail": " '69.6', '68.53333333333333', '68.54'], 'fullaccs_mask_classes': [[81.8], [76.0, 89.8], [73.5, 80.10000000000001, 86.7], [70.5, 75.6, 79.0, 85.1], [68.2, 76.0, 74.7, 73.9, 82.69999999999999], [66.60000000000001, 75.0, 70.89999999999999, 66.60000000000001, 71.39999999999999, 77.60000000000001], [66.8, 72.3, 71.1, 64.8, 67.5, 63.800000000000004, 79.3], [66.4, 75.6, 70.3, 65.9, 66.0, 60.4, 67.80000000000001, 84.39999999999999], [67.7, 73.7, 72.5, 65.5, 63.6, 55.50000000000001, 62.3, 72.5, 83.5], [67.60000000000001, 75.5, 70.39999999999999, 64.8, 64.4, 56.39999999999999, 57.9, 70.7, 73.6, 84.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925862,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925862_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133739_48a41c34_last.pt",
  "sha16": "a69560c82652e934",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.94,
  "J_closeout": 17.93,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   9.5,
   16.1,
   18.2,
   8.3,
   8.200000000000001,
   6.5,
   5.0,
   7.1,
   19.0,
   81.5
  ],
  "results_tail": "0.9875', '70.04444444444444', '70.15'], 'fullaccs_mask_classes': [[79.0], [74.3, 89.2], [69.89999999999999, 80.7, 87.0], [68.4, 81.2, 81.69999999999999, 84.1], [67.7, 79.10000000000001, 75.3, 74.9, 84.5], [66.60000000000001, 76.9, 74.8, 70.1, 72.39999999999999, 79.10000000000001], [64.0, 75.5, 74.6, 68.60000000000001, 71.0, 64.0, 80.2], [61.8, 74.8, 72.8, 69.5, 69.39999999999999, 62.2, 72.39999999999999, 85.0], [60.099999999999994, 74.6, 71.8, 69.19999999999999, 66.5, 58.9, 67.60000000000001, 78.10000000000001, 83.6], [61.3, 75.6, 72.1, 66.0, 67.80000000000001, 61.4, 65.9, 73.2, 74.4, 83.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925862,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925862_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133759_1c02a5af_last.pt",
  "sha16": "2344243250efe6a7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 20.05,
  "J_closeout": 20.05,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.5,
   21.2,
   25.1,
   8.3,
   11.3,
   8.5,
   4.9,
   9.5,
   16.5,
   83.7
  ],
  "results_tail": "14287', '66.4125', '65.68888888888888', '64.65'], 'fullaccs_mask_classes': [[79.5], [75.6, 89.0], [71.8, 79.60000000000001, 87.4], [66.60000000000001, 76.7, 77.60000000000001, 84.0], [68.0, 75.3, 74.4, 71.6, 81.6], [64.7, 73.9, 70.0, 64.4, 69.19999999999999, 78.0], [64.4, 73.7, 71.0, 59.0, 64.3, 64.5, 80.9], [64.1, 71.8, 67.80000000000001, 59.099999999999994, 63.4, 56.49999999999999, 63.3, 85.3], [65.4, 73.1, 68.5, 56.89999999999999, 59.599999999999994, 53.6, 57.199999999999996, 73.4, 83.5], [63.7, 71.39999999999999, 67.60000000000001, 55.300000000000004, 60.4, 53.1, 51.1, 67.4, 71.2, 85.3]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925862,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925862_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133819_efb6bff9_last.pt",
  "sha16": "fb71104c9a194b99",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.119999999999997,
  "J_closeout": 25.130000000000003,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   19.8,
   33.900000000000006,
   37.5,
   16.2,
   17.2,
   10.6,
   7.8,
   13.5,
   21.8,
   72.89999999999999
  ],
  "results_tail": "0000001, 78.3, 87.7], [63.0, 77.3, 77.2, 84.3], [59.599999999999994, 72.8, 74.8, 72.2, 83.5], [57.699999999999996, 70.3, 71.5, 66.0, 70.19999999999999, 77.9], [58.5, 69.39999999999999, 70.39999999999999, 61.6, 66.10000000000001, 60.699999999999996, 75.9], [54.2, 69.89999999999999, 68.5, 62.1, 65.2, 56.99999999999999, 63.800000000000004, 82.19999999999999], [51.1, 65.9, 63.4, 58.599999999999994, 58.9, 52.400000000000006, 58.8, 72.5, 82.69999999999999], [50.2, 64.1, 68.2, 59.599999999999994, 60.199999999999996, 52.300000000000004, 55.60000000000001, 67.5, 69.89999999999999, 82.89999999999999]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925863,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925863_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-152910_84c87159_last.pt",
  "sha16": "5416f8ff43359ff2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.19,
  "J_closeout": 17.19,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.5,
   6.800000000000001,
   5.6000000000000005,
   8.9,
   4.5,
   9.9,
   6.9,
   10.299999999999999,
   20.200000000000003,
   86.3
  ],
  "results_tail": "'70.35', '67.64444444444445', '68.16999999999999'], 'fullaccs_mask_classes': [[89.60000000000001], [85.6, 81.2], [84.3, 73.8, 82.1], [82.3, 67.2, 69.39999999999999, 82.5], [82.89999999999999, 67.10000000000001, 68.60000000000001, 76.2, 82.89999999999999], [81.2, 66.8, 66.4, 73.3, 71.6, 81.2], [81.69999999999999, 64.2, 64.8, 73.0, 67.0, 70.5, 87.6], [81.0, 62.7, 63.3, 71.0, 66.10000000000001, 65.7, 78.0, 75.0], [78.4, 63.800000000000004, 64.1, 68.30000000000001, 63.1, 63.2, 71.1, 60.699999999999996, 76.1], [79.80000000000001, 65.2, 63.5, 68.89999999999999, 62.1, 62.0, 70.8, 59.0, 63.4, 87.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925863,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925863_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-152930_835bf225_last.pt",
  "sha16": "9aa76ad5fc63b828",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.0,
  "J_closeout": 19.0,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.1,
   8.9,
   8.5,
   14.799999999999999,
   7.199999999999999,
   14.000000000000002,
   9.2,
   9.0,
   17.1,
   86.2
  ],
  "results_tail": ", '76.025', '75.66', '73.21666666666667', '73.25714285714285', '70.2875', '68.14444444444445', '68.73'], 'fullaccs_mask_classes': [[89.2], [84.0, 83.0], [83.1, 73.1, 82.39999999999999], [78.4, 70.39999999999999, 70.6, 84.7], [81.0, 68.60000000000001, 67.9, 77.8, 83.0], [79.3, 64.7, 66.9, 74.7, 73.9, 79.80000000000001], [75.4, 65.3, 67.4, 75.6, 70.0, 71.89999999999999, 87.2], [75.3, 63.9, 64.8, 72.3, 70.7, 69.0, 73.1, 73.2], [73.2, 63.3, 64.4, 72.2, 67.30000000000001, 68.0, 67.80000000000001, 58.8, 78.3], [75.0, 61.5, 66.2, 73.1, 64.2, 67.60000000000001, 66.4, 59.099999999999994, 66.5, 87.7]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925863,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925863_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-152640_aa633008_last.pt",
  "sha16": "e32ba5113cdeec68",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.73,
  "J_closeout": 19.740000000000002,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   21.0,
   10.7,
   10.2,
   13.100000000000001,
   6.6000000000000005,
   10.2,
   11.200000000000001,
   10.6,
   17.0,
   86.7
  ],
  "results_tail": "000001'], 'fullaccs_mask_classes': [[89.5], [84.6, 81.69999999999999], [82.1, 71.3, 82.69999999999999], [79.9, 65.4, 68.5, 86.1], [81.39999999999999, 61.6, 66.3, 76.6, 81.8], [78.60000000000001, 58.199999999999996, 61.7, 73.1, 67.80000000000001, 78.8], [80.0, 56.89999999999999, 61.199999999999996, 68.89999999999999, 63.5, 66.9, 88.4], [77.5, 56.00000000000001, 59.5, 67.4, 56.89999999999999, 63.0, 77.4, 75.4], [78.7, 55.2, 57.8, 65.5, 56.00000000000001, 59.099999999999994, 72.8, 62.1, 76.1], [78.8, 59.5, 57.49999999999999, 65.9, 54.800000000000004, 60.5, 68.2, 57.099999999999994, 60.5, 88.6]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925863,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925863_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-152810_640c1978_last.pt",
  "sha16": "7fde2932b6c85cf9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.2,
  "J_closeout": 22.21,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   24.0,
   15.2,
   20.0,
   16.400000000000002,
   8.6,
   16.0,
   16.8,
   9.4,
   15.6,
   80.0
  ],
  "results_tail": "64.21249999999999', '62.35555555555555', '62.0'], 'fullaccs_mask_classes': [[88.7], [84.0, 81.69999999999999], [79.80000000000001, 71.6, 79.7], [75.1, 65.7, 66.0, 83.0], [74.9, 64.4, 64.9, 73.4, 79.0], [72.7, 59.9, 59.0, 69.19999999999999, 68.10000000000001, 77.9], [71.5, 59.4, 58.9, 68.8, 59.599999999999994, 67.7, 83.3], [69.3, 56.3, 58.099999999999994, 66.4, 59.099999999999994, 59.8, 69.89999999999999, 74.8], [68.2, 56.00000000000001, 56.89999999999999, 64.60000000000001, 57.9, 58.9, 65.0, 59.4, 74.3], [64.2, 55.1, 59.699999999999996, 64.9, 54.50000000000001, 59.8, 64.3, 53.5, 57.9, 86.1]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925864,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925864_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153040_73311c50_last.pt",
  "sha16": "f692d6f285330514",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.669999999999998,
  "J_closeout": 16.68,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   3.8,
   5.8999999999999995,
   7.9,
   11.4,
   9.5,
   7.3,
   9.2,
   11.799999999999999,
   25.5,
   74.4
  ],
  "results_tail": "9999999999999', '75.775', '73.83999999999999', '72.21666666666665', '71.19999999999999', '70.6625', '71.21111111111112', '68.64'], 'fullaccs_mask_classes': [[75.9], [69.1, 80.5], [66.3, 71.39999999999999, 84.0], [65.2, 72.7, 74.5, 90.7], [63.9, 69.0, 71.3, 83.1, 81.89999999999999], [63.7, 69.1, 70.6, 79.3, 69.1, 81.5], [62.6, 66.5, 71.8, 76.2, 63.9, 70.39999999999999, 87.0], [63.0, 66.2, 68.60000000000001, 77.0, 64.60000000000001, 65.8, 77.4, 82.69999999999999], [64.5, 66.3, 70.8, 74.3, 64.9, 63.800000000000004, 75.2, 73.4, 87.7], [62.0, 62.8, 66.0, 74.3, 64.1, 63.7, 71.0, 70.8, 76.9, 74.8]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925864,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925864_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153110_3bb70ea5_last.pt",
  "sha16": "5880a8b7dca780ce",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.82,
  "J_closeout": 17.82,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.9,
   12.6,
   10.0,
   13.600000000000001,
   10.299999999999999,
   8.1,
   8.6,
   11.700000000000001,
   20.3,
   75.1
  ],
  "results_tail": "77777777777', '69.53'], 'fullaccs_mask_classes': [[78.10000000000001], [67.80000000000001, 84.8], [64.7, 74.8, 83.8], [63.9, 71.8, 76.7, 90.10000000000001], [58.9, 68.89999999999999, 73.6, 82.39999999999999, 79.9], [59.599999999999994, 67.0, 73.3, 82.8, 69.8, 82.19999999999999], [59.599999999999994, 66.5, 72.5, 80.4, 66.0, 74.8, 88.0], [57.699999999999996, 68.10000000000001, 71.3, 79.4, 69.39999999999999, 72.2, 79.0, 80.4], [56.39999999999999, 65.9, 71.3, 72.7, 65.2, 68.30000000000001, 76.0, 72.7, 88.5], [58.099999999999994, 66.9, 70.8, 74.1, 64.8, 65.8, 71.8, 69.19999999999999, 77.8, 76.0]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925864,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925864_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153140_d7ec9cb8_last.pt",
  "sha16": "3e740c7bb741a890",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.09,
  "J_closeout": 19.09,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.4,
   10.4,
   13.4,
   13.700000000000001,
   15.2,
   10.6,
   12.1,
   10.7,
   18.3,
   77.10000000000001
  ],
  "results_tail": "81666666666666', '68.45714285714287', '66.4625', '67.19999999999999', '65.7'], 'fullaccs_mask_classes': [[75.7], [68.60000000000001, 79.3], [66.0, 69.8, 83.3], [63.1, 68.30000000000001, 71.1, 90.3], [62.1, 61.5, 66.0, 80.60000000000001, 80.60000000000001], [63.0, 61.8, 64.3, 74.4, 67.4, 82.0], [61.3, 60.4, 67.0, 71.3, 62.5, 68.60000000000001, 88.1], [61.0, 61.5, 62.1, 66.3, 61.6, 63.2, 74.6, 81.39999999999999], [64.3, 60.699999999999996, 61.9, 68.8, 61.1, 61.6, 67.0, 71.2, 88.2], [62.7, 57.99999999999999, 58.9, 69.69999999999999, 61.9, 61.6, 65.10000000000001, 64.1, 77.4, 77.60000000000001]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 },
 {
  "seed": 260925864,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925864_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153010_7c632234_last.pt",
  "sha16": "fac9705c634b262f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.96,
  "J_closeout": 22.94,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   12.1,
   25.8,
   22.0,
   22.0,
   15.6,
   14.499999999999998,
   15.2,
   12.2,
   22.3,
   67.9
  ],
  "results_tail": "68333333333332', '68.75714285714287', '66.46249999999999', '66.54444444444444', '64.03'], 'fullaccs_mask_classes': [[76.3], [66.9, 81.89999999999999], [62.7, 72.39999999999999, 83.0], [59.599999999999994, 70.39999999999999, 73.1, 90.2], [53.0, 66.8, 70.1, 81.10000000000001, 81.0], [55.1, 65.0, 68.8, 75.4, 69.3, 78.5], [54.800000000000004, 63.3, 67.7, 73.4, 68.10000000000001, 68.4, 85.6], [53.0, 60.9, 65.8, 71.7, 64.3, 62.9, 72.6, 80.5], [52.900000000000006, 57.9, 64.5, 71.1, 64.9, 63.5, 66.60000000000001, 70.19999999999999, 87.3], [48.9, 59.5, 62.1, 70.8, 59.5, 60.3, 64.5, 62.9, 77.4, 74.4]]}]",
  "finite": true,
  "status": "OK",
  "G2_A1": true
 }
]

==> anc/supplementary_material/data/v9/E3R32C/westd_MANIFEST_orig.json <==
[
 {
  "seed": 260925861,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925861_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133619_255c8c8b_last.pt",
  "sha16": "9359ea595c3f81cd",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.6,
  "J_closeout": 16.6,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.0,
   14.899999999999999,
   5.7,
   5.800000000000001,
   6.800000000000001,
   6.0,
   4.5,
   7.199999999999999,
   18.5,
   85.6
  ],
  "results_tail": "'74.24', '71.91666666666667', '71.11428571428573', '68.875', '69.80000000000001', '69.64000000000001'], 'fullaccs_mask_classes': [[85.39999999999999], [78.7, 87.8], [78.8, 80.5, 82.8], [77.0, 76.4, 75.3, 81.2], [74.7, 74.4, 71.2, 72.2, 78.7], [74.5, 74.0, 69.6, 69.69999999999999, 67.30000000000001, 76.4], [75.7, 75.1, 69.1, 67.30000000000001, 63.6, 63.5, 83.5], [75.1, 74.3, 69.8, 65.7, 59.5, 57.099999999999994, 70.7, 78.8], [75.3, 74.0, 67.2, 65.5, 61.5, 56.39999999999999, 69.0, 68.30000000000001, 91.0], [76.6, 73.7, 67.7, 66.0, 58.099999999999994, 56.89999999999999, 67.0, 62.2, 82.1, 86.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925861,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925861_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133639_d8d249be_last.pt",
  "sha16": "f51b59c58b0fcba0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.61,
  "J_closeout": 17.61,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.899999999999999,
   16.8,
   6.5,
   6.800000000000001,
   7.6,
   7.7,
   6.2,
   9.5,
   17.5,
   85.6
  ],
  "results_tail": "asses': ['87.5', '82.65', '80.6', '77.65', '74.97999999999999', '72.83333333333333', '72.3', '70.5', '70.89999999999999', '70.97'], 'fullaccs_mask_classes': [[87.5], [78.5, 86.8], [75.1, 81.69999999999999, 85.0], [73.9, 79.9, 75.5, 81.3], [73.0, 76.9, 74.1, 71.39999999999999, 79.5], [71.6, 77.5, 71.89999999999999, 69.39999999999999, 67.80000000000001, 78.8], [73.7, 76.3, 72.5, 69.3, 64.9, 66.8, 82.6], [71.1, 74.7, 70.19999999999999, 69.0, 64.8, 60.4, 74.3, 79.5], [73.8, 75.0, 70.8, 65.3, 61.5, 60.6, 70.39999999999999, 71.2, 89.5], [70.3, 74.8, 69.5, 66.3, 62.0, 60.8, 69.5, 67.0, 83.0, 86.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925861,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925861_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133659_2a2c3fc8_last.pt",
  "sha16": "2081a1ef5ddbc83b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 18.060000000000002,
  "J_closeout": 18.05,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   14.899999999999999,
   18.6,
   6.7,
   6.7,
   8.6,
   7.9,
   5.3,
   9.5,
   17.4,
   85.0
  ],
  "results_tail": "0002', '69.08333333333333', '68.10000000000001', '65.925', '67.82222222222222', '66.33000000000001'], 'fullaccs_mask_classes': [[87.3], [78.5, 87.0], [74.3, 81.2, 83.5], [71.6, 76.9, 71.7, 79.3], [71.7, 75.4, 70.3, 68.60000000000001, 79.3], [68.8, 74.6, 65.4, 65.0, 62.7, 78.0], [72.1, 75.0, 64.3, 62.1, 58.099999999999994, 61.5, 83.6], [70.1, 71.3, 62.4, 61.8, 55.60000000000001, 55.400000000000006, 70.3, 80.5], [76.3, 72.2, 61.1, 61.1, 55.400000000000006, 56.49999999999999, 68.30000000000001, 68.7, 90.8], [71.5, 70.89999999999999, 63.2, 60.8, 52.900000000000006, 51.9, 65.8, 62.6, 78.0, 85.7]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925861,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925861_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133719_0c18fac8_last.pt",
  "sha16": "74a6140ff1e73221",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.590000000000003,
  "J_closeout": 25.6,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   18.7,
   43.3,
   21.4,
   21.7,
   16.1,
   13.700000000000001,
   12.1,
   12.9,
   21.7,
   74.3
  ],
  "results_tail": "4', '75.77499999999999', '72.26', '68.48333333333333', '67.71428571428571', '65.6875', '66.08888888888889', '65.51'], 'fullaccs_mask_classes': [[86.0], [75.3, 87.1], [72.0, 79.4, 84.5], [69.6, 76.1, 75.5, 81.89999999999999], [65.4, 71.7, 72.0, 73.5, 78.7], [59.3, 72.7, 69.3, 68.0, 65.4, 76.2], [61.7, 73.2, 67.10000000000001, 63.5, 63.3, 62.7, 82.5], [59.5, 70.7, 64.60000000000001, 61.6, 60.3, 59.3, 70.6, 78.9], [58.3, 70.39999999999999, 60.8, 62.7, 58.9, 57.3, 69.89999999999999, 66.9, 89.60000000000001], [56.8, 68.7, 63.6, 61.9, 59.699999999999996, 55.60000000000001, 68.0, 60.0, 76.1, 84.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925862,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925862_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133839_88e0e7b7_last.pt",
  "sha16": "ab576fc110d41e73",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.37,
  "J_closeout": 17.369999999999997,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.3999999999999995,
   15.299999999999999,
   17.7,
   5.4,
   7.5,
   6.800000000000001,
   3.3000000000000003,
   8.200000000000001,
   18.7,
   83.39999999999999
  ],
  "results_tail": " '69.6', '68.53333333333333', '68.54'], 'fullaccs_mask_classes': [[81.8], [76.0, 89.8], [73.5, 80.10000000000001, 86.7], [70.5, 75.6, 79.0, 85.1], [68.2, 76.0, 74.7, 73.9, 82.69999999999999], [66.60000000000001, 75.0, 70.89999999999999, 66.60000000000001, 71.39999999999999, 77.60000000000001], [66.8, 72.3, 71.1, 64.8, 67.5, 63.800000000000004, 79.3], [66.4, 75.6, 70.3, 65.9, 66.0, 60.4, 67.80000000000001, 84.39999999999999], [67.7, 73.7, 72.5, 65.5, 63.6, 55.50000000000001, 62.3, 72.5, 83.5], [67.60000000000001, 75.5, 70.39999999999999, 64.8, 64.4, 56.39999999999999, 57.9, 70.7, 73.6, 84.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925862,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925862_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133739_48a41c34_last.pt",
  "sha16": "a69560c82652e934",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.94,
  "J_closeout": 17.93,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   9.5,
   16.1,
   18.2,
   8.3,
   8.200000000000001,
   6.5,
   5.0,
   7.1,
   19.0,
   81.5
  ],
  "results_tail": "0.9875', '70.04444444444444', '70.15'], 'fullaccs_mask_classes': [[79.0], [74.3, 89.2], [69.89999999999999, 80.7, 87.0], [68.4, 81.2, 81.69999999999999, 84.1], [67.7, 79.10000000000001, 75.3, 74.9, 84.5], [66.60000000000001, 76.9, 74.8, 70.1, 72.39999999999999, 79.10000000000001], [64.0, 75.5, 74.6, 68.60000000000001, 71.0, 64.0, 80.2], [61.8, 74.8, 72.8, 69.5, 69.39999999999999, 62.2, 72.39999999999999, 85.0], [60.099999999999994, 74.6, 71.8, 69.19999999999999, 66.5, 58.9, 67.60000000000001, 78.10000000000001, 83.6], [61.3, 75.6, 72.1, 66.0, 67.80000000000001, 61.4, 65.9, 73.2, 74.4, 83.8]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925862,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925862_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133759_1c02a5af_last.pt",
  "sha16": "2344243250efe6a7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 20.05,
  "J_closeout": 20.05,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.5,
   21.2,
   25.1,
   8.3,
   11.3,
   8.5,
   4.9,
   9.5,
   16.5,
   83.7
  ],
  "results_tail": "14287', '66.4125', '65.68888888888888', '64.65'], 'fullaccs_mask_classes': [[79.5], [75.6, 89.0], [71.8, 79.60000000000001, 87.4], [66.60000000000001, 76.7, 77.60000000000001, 84.0], [68.0, 75.3, 74.4, 71.6, 81.6], [64.7, 73.9, 70.0, 64.4, 69.19999999999999, 78.0], [64.4, 73.7, 71.0, 59.0, 64.3, 64.5, 80.9], [64.1, 71.8, 67.80000000000001, 59.099999999999994, 63.4, 56.49999999999999, 63.3, 85.3], [65.4, 73.1, 68.5, 56.89999999999999, 59.599999999999994, 53.6, 57.199999999999996, 73.4, 83.5], [63.7, 71.39999999999999, 67.60000000000001, 55.300000000000004, 60.4, 53.1, 51.1, 67.4, 71.2, 85.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925862,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925862_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-133819_efb6bff9_last.pt",
  "sha16": "fb71104c9a194b99",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 25.119999999999997,
  "J_closeout": 25.130000000000003,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   19.8,
   33.900000000000006,
   37.5,
   16.2,
   17.2,
   10.6,
   7.8,
   13.5,
   21.8,
   72.89999999999999
  ],
  "results_tail": "0000001, 78.3, 87.7], [63.0, 77.3, 77.2, 84.3], [59.599999999999994, 72.8, 74.8, 72.2, 83.5], [57.699999999999996, 70.3, 71.5, 66.0, 70.19999999999999, 77.9], [58.5, 69.39999999999999, 70.39999999999999, 61.6, 66.10000000000001, 60.699999999999996, 75.9], [54.2, 69.89999999999999, 68.5, 62.1, 65.2, 56.99999999999999, 63.800000000000004, 82.19999999999999], [51.1, 65.9, 63.4, 58.599999999999994, 58.9, 52.400000000000006, 58.8, 72.5, 82.69999999999999], [50.2, 64.1, 68.2, 59.599999999999994, 60.199999999999996, 52.300000000000004, 55.60000000000001, 67.5, 69.89999999999999, 82.89999999999999]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925863,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925863_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-152910_84c87159_last.pt",
  "sha16": "5416f8ff43359ff2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.19,
  "J_closeout": 17.19,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.5,
   6.800000000000001,
   5.6000000000000005,
   8.9,
   4.5,
   9.9,
   6.9,
   10.299999999999999,
   20.200000000000003,
   86.3
  ],
  "results_tail": "'70.35', '67.64444444444445', '68.16999999999999'], 'fullaccs_mask_classes': [[89.60000000000001], [85.6, 81.2], [84.3, 73.8, 82.1], [82.3, 67.2, 69.39999999999999, 82.5], [82.89999999999999, 67.10000000000001, 68.60000000000001, 76.2, 82.89999999999999], [81.2, 66.8, 66.4, 73.3, 71.6, 81.2], [81.69999999999999, 64.2, 64.8, 73.0, 67.0, 70.5, 87.6], [81.0, 62.7, 63.3, 71.0, 66.10000000000001, 65.7, 78.0, 75.0], [78.4, 63.800000000000004, 64.1, 68.30000000000001, 63.1, 63.2, 71.1, 60.699999999999996, 76.1], [79.80000000000001, 65.2, 63.5, 68.89999999999999, 62.1, 62.0, 70.8, 59.0, 63.4, 87.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925863,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925863_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-152930_835bf225_last.pt",
  "sha16": "9aa76ad5fc63b828",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.0,
  "J_closeout": 19.0,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.1,
   8.9,
   8.5,
   14.799999999999999,
   7.199999999999999,
   14.000000000000002,
   9.2,
   9.0,
   17.1,
   86.2
  ],
  "results_tail": ", '76.025', '75.66', '73.21666666666667', '73.25714285714285', '70.2875', '68.14444444444445', '68.73'], 'fullaccs_mask_classes': [[89.2], [84.0, 83.0], [83.1, 73.1, 82.39999999999999], [78.4, 70.39999999999999, 70.6, 84.7], [81.0, 68.60000000000001, 67.9, 77.8, 83.0], [79.3, 64.7, 66.9, 74.7, 73.9, 79.80000000000001], [75.4, 65.3, 67.4, 75.6, 70.0, 71.89999999999999, 87.2], [75.3, 63.9, 64.8, 72.3, 70.7, 69.0, 73.1, 73.2], [73.2, 63.3, 64.4, 72.2, 67.30000000000001, 68.0, 67.80000000000001, 58.8, 78.3], [75.0, 61.5, 66.2, 73.1, 64.2, 67.60000000000001, 66.4, 59.099999999999994, 66.5, 87.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925863,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925863_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-152640_aa633008_last.pt",
  "sha16": "e32ba5113cdeec68",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.73,
  "J_closeout": 19.740000000000002,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   21.0,
   10.7,
   10.2,
   13.100000000000001,
   6.6000000000000005,
   10.2,
   11.200000000000001,
   10.6,
   17.0,
   86.7
  ],
  "results_tail": "000001'], 'fullaccs_mask_classes': [[89.5], [84.6, 81.69999999999999], [82.1, 71.3, 82.69999999999999], [79.9, 65.4, 68.5, 86.1], [81.39999999999999, 61.6, 66.3, 76.6, 81.8], [78.60000000000001, 58.199999999999996, 61.7, 73.1, 67.80000000000001, 78.8], [80.0, 56.89999999999999, 61.199999999999996, 68.89999999999999, 63.5, 66.9, 88.4], [77.5, 56.00000000000001, 59.5, 67.4, 56.89999999999999, 63.0, 77.4, 75.4], [78.7, 55.2, 57.8, 65.5, 56.00000000000001, 59.099999999999994, 72.8, 62.1, 76.1], [78.8, 59.5, 57.49999999999999, 65.9, 54.800000000000004, 60.5, 68.2, 57.099999999999994, 60.5, 88.6]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925863,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925863_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-152810_640c1978_last.pt",
  "sha16": "7fde2932b6c85cf9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.2,
  "J_closeout": 22.21,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   24.0,
   15.2,
   20.0,
   16.400000000000002,
   8.6,
   16.0,
   16.8,
   9.4,
   15.6,
   80.0
  ],
  "results_tail": "64.21249999999999', '62.35555555555555', '62.0'], 'fullaccs_mask_classes': [[88.7], [84.0, 81.69999999999999], [79.80000000000001, 71.6, 79.7], [75.1, 65.7, 66.0, 83.0], [74.9, 64.4, 64.9, 73.4, 79.0], [72.7, 59.9, 59.0, 69.19999999999999, 68.10000000000001, 77.9], [71.5, 59.4, 58.9, 68.8, 59.599999999999994, 67.7, 83.3], [69.3, 56.3, 58.099999999999994, 66.4, 59.099999999999994, 59.8, 69.89999999999999, 74.8], [68.2, 56.00000000000001, 56.89999999999999, 64.60000000000001, 57.9, 58.9, 65.0, 59.4, 74.3], [64.2, 55.1, 59.699999999999996, 64.9, 54.50000000000001, 59.8, 64.3, 53.5, 57.9, 86.1]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925864,
  "arm": "neither",
  "n_files": 1,
  "file": "final_E3R32C_neither_s260925864_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153040_73311c50_last.pt",
  "sha16": "f692d6f285330514",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 16.669999999999998,
  "J_closeout": 16.68,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   3.8,
   5.8999999999999995,
   7.9,
   11.4,
   9.5,
   7.3,
   9.2,
   11.799999999999999,
   25.5,
   74.4
  ],
  "results_tail": "9999999999999', '75.775', '73.83999999999999', '72.21666666666665', '71.19999999999999', '70.6625', '71.21111111111112', '68.64'], 'fullaccs_mask_classes': [[75.9], [69.1, 80.5], [66.3, 71.39999999999999, 84.0], [65.2, 72.7, 74.5, 90.7], [63.9, 69.0, 71.3, 83.1, 81.89999999999999], [63.7, 69.1, 70.6, 79.3, 69.1, 81.5], [62.6, 66.5, 71.8, 76.2, 63.9, 70.39999999999999, 87.0], [63.0, 66.2, 68.60000000000001, 77.0, 64.60000000000001, 65.8, 77.4, 82.69999999999999], [64.5, 66.3, 70.8, 74.3, 64.9, 63.800000000000004, 75.2, 73.4, 87.7], [62.0, 62.8, 66.0, 74.3, 64.1, 63.7, 71.0, 70.8, 76.9, 74.8]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925864,
  "arm": "level",
  "n_files": 1,
  "file": "final_E3R32C_level_s260925864_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153110_3bb70ea5_last.pt",
  "sha16": "5880a8b7dca780ce",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 17.82,
  "J_closeout": 17.82,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.9,
   12.6,
   10.0,
   13.600000000000001,
   10.299999999999999,
   8.1,
   8.6,
   11.700000000000001,
   20.3,
   75.1
  ],
  "results_tail": "77777777777', '69.53'], 'fullaccs_mask_classes': [[78.10000000000001], [67.80000000000001, 84.8], [64.7, 74.8, 83.8], [63.9, 71.8, 76.7, 90.10000000000001], [58.9, 68.89999999999999, 73.6, 82.39999999999999, 79.9], [59.599999999999994, 67.0, 73.3, 82.8, 69.8, 82.19999999999999], [59.599999999999994, 66.5, 72.5, 80.4, 66.0, 74.8, 88.0], [57.699999999999996, 68.10000000000001, 71.3, 79.4, 69.39999999999999, 72.2, 79.0, 80.4], [56.39999999999999, 65.9, 71.3, 72.7, 65.2, 68.30000000000001, 76.0, 72.7, 88.5], [58.099999999999994, 66.9, 70.8, 74.1, 64.8, 65.8, 71.8, 69.19999999999999, 77.8, 76.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925864,
  "arm": "disp",
  "n_files": 1,
  "file": "final_E3R32C_disp_s260925864_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153140_d7ec9cb8_last.pt",
  "sha16": "3e740c7bb741a890",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.09,
  "J_closeout": 19.09,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.4,
   10.4,
   13.4,
   13.700000000000001,
   15.2,
   10.6,
   12.1,
   10.7,
   18.3,
   77.10000000000001
  ],
  "results_tail": "81666666666666', '68.45714285714287', '66.4625', '67.19999999999999', '65.7'], 'fullaccs_mask_classes': [[75.7], [68.60000000000001, 79.3], [66.0, 69.8, 83.3], [63.1, 68.30000000000001, 71.1, 90.3], [62.1, 61.5, 66.0, 80.60000000000001, 80.60000000000001], [63.0, 61.8, 64.3, 74.4, 67.4, 82.0], [61.3, 60.4, 67.0, 71.3, 62.5, 68.60000000000001, 88.1], [61.0, 61.5, 62.1, 66.3, 61.6, 63.2, 74.6, 81.39999999999999], [64.3, 60.699999999999996, 61.9, 68.8, 61.1, 61.6, 67.0, 71.2, 88.2], [62.7, 57.99999999999999, 58.9, 69.69999999999999, 61.9, 61.6, 65.10000000000001, 64.1, 77.4, 77.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925864,
  "arm": "both",
  "n_files": 1,
  "file": "final_E3R32C_both_s260925864_a0_ces-nstat-fixedgeom_seq-cifar100_None_500_50_20260925-153010_7c632234_last.pt",
  "sha16": "fac9705c634b262f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.96,
  "J_closeout": 22.94,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   12.1,
   25.8,
   22.0,
   22.0,
   15.6,
   14.499999999999998,
   15.2,
   12.2,
   22.3,
   67.9
  ],
  "results_tail": "68333333333332', '68.75714285714287', '66.46249999999999', '66.54444444444444', '64.03'], 'fullaccs_mask_classes': [[76.3], [66.9, 81.89999999999999], [62.7, 72.39999999999999, 83.0], [59.599999999999994, 70.39999999999999, 73.1, 90.2], [53.0, 66.8, 70.1, 81.10000000000001, 81.0], [55.1, 65.0, 68.8, 75.4, 69.3, 78.5], [54.800000000000004, 63.3, 67.7, 73.4, 68.10000000000001, 68.4, 85.6], [53.0, 60.9, 65.8, 71.7, 64.3, 62.9, 72.6, 80.5], [52.900000000000006, 57.9, 64.5, 71.1, 64.9, 63.5, 66.60000000000001, 70.19999999999999, 87.3], [48.9, 59.5, 62.1, 70.8, 59.5, 60.3, 64.5, 62.9, 77.4, 74.4]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 }
]

==> anc/supplementary_material/data/v9/KD/KDT3C_FREEZE.sha256 <==
ee601a42a4cb48d1513190227a1bfd395d871eab6a4f96ba3a0c34e31a905642  KDT3C_PREREG.md
a9ee322d84ed51a7ced1791b272589b8658895e157102d0e71be21e3295fbd06  t3c_chain.sh
861573efd30608a7619c455c486e05bab7b73e313342dd9ae20d5850729ca7b2  t3c_wait.sh
837587f807b91fbef06cd3557b886eb803565e3a37ed40a947067664e9e188d1  kd_t3.py
492f3e405ff3bf8c6578dcb88267203cdc58404a126a26d1ed1057fd66576c5c  t3_readout.py
Fri 25 Sep 2026 08:04:36 UTC
a9ea69998f58729d530798a6802051dacfded90b7d8f8a1d34612e327f5904b4  KDT3C_PREREG.md
interpretation-only amendment per internal review, tests/design unchanged, before any T3C student Fri 25 Sep 2026 08:22:10 UTC


==> anc/supplementary_material/data/v9/KD/KDT3C_PRIMARY.json <==
{
 "identity": "T3C_CONFIRMATORY",
 "n": 8,
 "complete": true,
 "missing": [],
 "primary": {
  "P1_E0_within_gt_CE": {
   "contrast": "cal/E0_within",
   "mean_ci95": [
    6.36,
    5.64,
    7.08
   ],
   "p": 7.238744414994613e-08,
   "p_holm": 2.171623324498384e-07,
   "pass_": true
  },
  "P2_E1_within_gt_CE": {
   "contrast": "cal/E1_within",
   "mean_ci95": [
    5.23,
    4.7,
    5.76
   ],
   "p": 3.2463988719477754e-08,
   "p_holm": 1.2985595487791102e-07,
   "pass_": true
  },
  "P3_E0_within_gt_mass": {
   "contrast": "cal/E0_within_minus_mass",
   "mean_ci95": [
    6.49,
    5.6,
    7.38
   ],
   "p": 2.7431094640206766e-07,
   "p_holm": 5.450410016649698e-07,
   "pass_": true
  },
  "P4_E1_within_gt_mass": {
   "contrast": "cal/E1_within_minus_mass",
   "mean_ci95": [
    4.47,
    3.85,
    5.08
   ],
   "p": 2.725205008324849e-07,
   "p_holm": 5.450410016649698e-07,
   "pass_": true
  }
 },
 "verdict": "4/4 PASS",
 "secondary": {
  "E0_mass_minus_CE": {
   "mean_ci95": [
    -0.13,
    -0.41,
    0.16
   ],
   "ci90": [
    -0.36,
    0.1
   ],
   "TOST_1pp_p": 8.654413055797505e-05
  },
  "E0_both_minus_within": [
   -0.86,
   -1.6,
   -0.12
  ],
  "raw_E0_mass_minus_CE": [
   -9.66,
   -10.34,
   -8.98
  ],
  "condCE_gain_E0_mass": [
   0.505,
   0.459,
   0.55
  ],
  "raw_E0_within_minus_CE": [
   6.06,
   5.37,
   6.74
  ],
  "condCE_gain_E0_within": [
   0.794,
   0.755,
   0.833
  ],
  "raw_E0_both_minus_CE": [
   -0.93,
   -1.57,
   -0.3
  ],
  "condCE_gain_E0_both": [
   0.985,
   0.948,
   1.021
  ],
  "E1_mass_minus_CE": {
   "mean_ci95": [
    0.76,
    0.15,
    1.38
   ],
   "ci90": [
    0.27,
    1.26
   ],
   "TOST_1pp_p": 0.1992508777961485
  },
  "E1_both_minus_within": [
   1.17,
   0.75,
   1.59
  ],
  "raw_E1_mass_minus_CE": [
   0.54,
   -0.02,
   1.11
  ],
  "condCE_gain_E1_mass": [
   0.582,
   0.535,
   0.63
  ],
  "raw_E1_within_minus_CE": [
   5.9,
   5.45,
   6.35
  ],
  "condCE_gain_E1_within": [
   0.994,
   0.944,
   1.045
  ],
  "raw_E1_both_minus_CE": [
   7.2,
   6.77,
   7.63
  ],
  "condCE_gain_E1_both": [
   1.085,
   1.047,
   1.123
  ]
 },
 "CE_J_cal": [
  37.65125,
  37.06951883496258,
  38.232981165037415
 ]
}


==> anc/supplementary_material/data/v9/KD/KDT3C_READOUT.json <==
{
 "identity": "T3_DEVELOPMENT_DESCRIPTIVE",
 "n": 8,
 "roots": [
  260925931,
  260925932,
  260925933,
  260925934,
  260925935,
  260925936,
  260925937,
  260925938
 ],
 "missing": [],
 "teacher_snaps": {
  "260925931": {
   "0": {
    "acc": 0.3962000012397766,
    "accA": 0.7924000024795532,
    "accB": 0.0,
    "tilB": 0.013199999928474426,
    "tilA": 0.7924000024795532
   },
   "1": {
    "acc": 0.5309999585151672,
    "accA": 0.7277999520301819,
    "accB": 0.334199994802475,
    "tilB": 0.5109999775886536,
    "tilA": 0.7759999632835388
   }
  },
  "260925932": {
   "0": {
    "acc": 0.3978999853134155,
    "accA": 0.795799970626831,
    "accB": 0.0,
    "tilB": 0.017999999225139618,
    "tilA": 0.795799970626831
   },
   "1": {
    "acc": 0.5238000154495239,
    "accA": 0.712399959564209,
    "accB": 0.3351999819278717,
    "tilB": 0.5040000081062317,
    "tilA": 0.7831999659538269
   }
  },
  "260925933": {
   "0": {
    "acc": 0.3885999917984009,
    "accA": 0.7771999835968018,
    "accB": 0.0,
    "tilB": 0.02019999921321869,
    "tilA": 0.7771999835968018
   },
   "1": {
    "acc": 0.5354999899864197,
    "accA": 0.7008000016212463,
    "accB": 0.370199978351593,
    "tilB": 0.5321999788284302,
    "tilA": 0.7667999863624573
   }
  },
  "260925934": {
   "0": {
    "acc": 0.3896999955177307,
    "accA": 0.7793999910354614,
    "accB": 0.0,
    "tilB": 0.02459999918937683,
    "tilA": 0.7793999910354614
   },
   "1": {
    "acc": 0.5236999988555908,
    "accA": 0.7202000021934509,
    "accB": 0.3271999955177307,
    "tilB": 0.5044000148773193,
    "tilA": 0.7699999809265137
   }
  },
  "260925935": {
   "0": {
    "acc": 0.39319998025894165,
    "accA": 0.7863999605178833,
    "accB": 0.0,
    "tilB": 0.020800000056624413,
    "tilA": 0.7863999605178833
   },
   "1": {
    "acc": 0.527899980545044,
    "accA": 0.7005999684333801,
    "accB": 0.35519999265670776,
    "tilB": 0.5135999917984009,
    "tilA": 0.7671999931335449
   }
  },
  "260925936": {
   "0": {
    "acc": 0.38979998230934143,
    "accA": 0.7795999646186829,
    "accB": 0.0,
    "tilB": 0.012399999424815178,
    "tilA": 0.7795999646186829
   },
   "1": {
    "acc": 0.5246999859809875,
    "accA": 0.6901999711990356,
    "accB": 0.35920000076293945,
    "tilB": 0.5133999586105347,
    "tilA": 0.7651999592781067
   }
  },
  "260925937": {
   "0": {
    "acc": 0.3905999958515167,
    "accA": 0.7811999917030334,
    "accB": 0.0,
    "tilB": 0.02419999986886978,
    "tilA": 0.7811999917030334
   },
   "1": {
    "acc": 0.5080999732017517,
    "accA": 0.7003999948501587,
    "accB": 0.3157999813556671,
    "tilB": 0.48259997367858887,
    "tilA": 0.7694000005722046
   }
  },
  "260925938": {
   "0": {
    "acc": 0.3807999789714813,
    "accA": 0.7615999579429626,
    "accB": 0.0,
    "tilB": 0.016200000420212746,
    "tilA": 0.7615999579429626
   },
   "1": {
    "acc": 0.513700008392334,
    "accA": 0.6943999528884888,
    "accB": 0.3330000042915344,
    "tilB": 0.5067999958992004,
    "tilA": 0.7409999966621399
   }
  }
 },
 "arms": {
  "raw/Ex_ce": {
   "J": [
    37.662499999999994,
    37.10867163201175,
    38.21632836798824
   ],
   "J_A": [
    37.46000000000001,
    36.600145848655565,
    38.31985415134445
   ],
   "J_B": [
    37.864999999999995,
    36.4063685126944,
    39.32363148730559
   ],
   "CE": [
    3.577719247615897,
    3.515433941519938,
    3.6400045537118566
   ],
   "block_CE": [
    0.7852559653352462,
    0.7638328838508635,
    0.806679046819629
   ],
   "cond_CE": [
    2.7924632822806505,
    2.7418818393984616,
    2.8430447251628395
   ],
   "soft_mass_B": [
    0.49814248633346314,
    0.49046793310781295,
    0.5058170395591134
   ],
   "beta": [
    0.024590515503485948,
    -0.056393473365250905,
    0.1055745043722228
   ]
  },
  "raw/E0_mass": {
   "J": [
    28.002499999999998,
    27.449429349892036,
    28.55557065010796
   ],
   "J_A": [
    46.4425,
    45.1837975902624,
    47.701202409737604
   ],
   "J_B": [
    9.5625,
    9.045560665057325,
    10.079439334942675
   ],
   "CE": [
    3.5403826173637922,
    3.4723440227101947,
    3.6084212120173897
   ],
   "block_CE": [
    1.2526078048638294,
    1.224428445205267,
    1.2807871645223918
   ],
   "cond_CE": [
    2.2877748124999635,
    2.23888830058095,
    2.336661324418977
   ],
   "soft_mass_B": [
    0.11002682546379935,
    0.10585960028447912,
    0.11419405064311959
   ],
   "beta": [
    2.932517844480867,
    2.8708349455212465,
    2.994200743440487
   ]
  },
  "raw/E0_within": {
   "J": [
    43.71875,
    42.784184400133114,
    44.653315599866886
   ],
   "J_A": [
    42.7325,
    41.39932464623515,
    44.06567535376485
   ],
   "J_B": [
    44.705,
    43.05767810419648,
    46.35232189580352
   ],
   "CE": [
    2.658847404699719,
    2.601712368138784,
    2.7159824412606537
   ],
   "block_CE": [
    0.660201048487875,
    0.6388271556984212,
    0.6815749412773288
   ],
   "cond_CE": [
    1.9986463562118437,
    1.9525234578882529,
    2.0447692545354346
   ],
   "soft_mass_B": [
    0.5502839930986403,
    0.5428619253423874,
    0.5577060608548932
   ],
   "beta": [
    -0.4446336163189502,
    -0.49304185709397286,
    -0.39622537554392756
   ]
  },
  "raw/E0_both": {
   "J": [
    36.730000000000004,
    36.05069579467031,
    37.4093042053297
   ],
   "J_A": [
    54.56,
    53.340178639703225,
    55.77982136029678
   ],
   "J_B": [
    18.9,
    18.27918560535213,
    19.520814394647868
   ],
   "CE": [
    2.7505144492609346,
    2.682226778120588,
    2.818802120401281
   ],
   "block_CE": [
    0.9425872052308742,
    0.9254712028427334,
    0.9597032076190151
   ],
   "cond_CE": [
    1.8079272440300604,
    1.7522702985616943,
    1.8635841894984266
   ],
   "soft_mass_B": [
    0.18003080792884632,
    0.1772549523330546,
    0.18280666352463804
   ],
   "beta": [
    2.2215148666682576,
    2.191193933650431,
    2.2518357996860843
   ]
  },
  "raw/E1_mass": {
   "J": [
    38.207499999999996,
    37.66608827013437,
    38.748911729865625
   ],
   "J_A": [
    40.8625,
    39.65894715474516,
    42.06605284525484
   ],
   "J_B": [
    35.552499999999995,
    33.95624883134353,
    37.14875116865646
   ],
   "CE": [
    2.8218665681497717,
    2.7911953985531035,
    2.85253773774644
   ],
   "block_CE": [
    0.6118345539626968,
    0.5962831205460453,
    0.6273859873793484
   ],
   "cond_CE": [
    2.2100320141870746,
    2.185782030821776,
    2.2342819975523733
   ],
   "soft_mass_B": [
    0.44717811887210107,
    0.4312897119252297,
    0.46306652581897245
   ],
   "beta": [
    0.3583435394215678,
    0.2548355622784352,
    0.46185151656470047
   ]
  },
  "raw/E1_within": {
   "J": [
    43.55875,
    42.89273925917673,
    44.22476074082328
   ],
   "J_A": [
    43.0325,
    42.23852845520273,
    43.826471544797265
   ],
   "J_B": [
    44.085,
    42.87974559437,
    45.29025440563
   ],
   "CE": [
    2.4900388592687874,
    2.4443255728935176,
    2.5357521456440573
   ],
   "block_CE": [
    0.6919266997794745,
    0.6705638283113878,
    0.7132895712475612
   ],
   "cond_CE": [
    1.798112159489313,
    1.7532641675702463,
    1.8429601514083798
   ],
   "soft_mass_B": [
    0.6271996674961005,
    0.6188366397041081,
    0.6355626952880928
   ],
   "beta": [
    -1.092805982324262,
    -1.1492737637905388,
    -1.0363382008579851
   ]
  },
  "raw/E1_both": {
   "J": [
    44.86125,
    44.23626095372938,
    45.48623904627062
   ],
   "J_A": [
    46.177499999999995,
    45.09634914052962,
    47.25865085947037
   ],
   "J_B": [
    43.545,
    41.79233300305574,
    45.297666996944265
   ],
   "CE": [
    2.2904839682936844,
    2.255888432168909,
    2.3250795044184596
   ],
   "block_CE": [
    0.5829176621880489,
    0.5660575234770198,
    0.599777800899078
   ],
   "cond_CE": [
    1.7075663061056354,
    1.673381576313243,
    1.741751035898028
   ],
   "soft_mass_B": [
    0.5975737335163387,
    0.58445746008156,
    0.6106900069511174
   ],
   "beta": [
    -0.6297508933864308,
    -0.7212684233043665,
    -0.538233363468495
   ]
  },
  "cal/Ex_ce": {
   "J": [
    37.65125,
    37.06951883496258,
    38.232981165037415
   ],
   "J_A": [
    37.364999999999995,
    36.64734252218257,
    38.08265747781742
   ],
   "J_B": [
    37.9375,
    36.55429045492597,
    39.32070954507403
   ],
   "CE": [
    3.57742150287382,
    3.515266496962501,
    3.6395765087851393
   ],
   "block_CE": [
    0.7849582205931696,
    0.7636241032532952,
    0.8062923379330439
   ],
   "cond_CE": [
    2.7924632822806505,
    2.7418818393984616,
    2.8430447251628395
   ],
   "soft_mass_B": [
    0.5005742557780087,
    0.4968860389891062,
    0.5042624725669113
   ],
   "beta": [
    0.024590515503485948,
    -0.056393473365250905,
    0.1055745043722228
   ]
  },
  "cal/E0_mass": {
   "J": [
    37.5225,
    36.80593203707714,
    38.23906796292286
   ],
   "J_A": [
    37.027499999999996,
    36.16769520157557,
    37.887304798424424
   ],
   "J_B": [
    38.0175,
    36.46777690329052,
    39.567223096709476
   ],
   "CE": [
    2.904313117147958,
    2.8507963050493808,
    2.9578299292465355
   ],
   "block_CE": [
    0.616538304647995,
    0.6024873879797115,
    0.6305892213162785
   ],
   "cond_CE": [
    2.2877748124999635,
    2.23888830058095,
    2.336661324418977
   ],
   "soft_mass_B": [
    0.50183991422632,
    0.49973084485670477,
    0.5039489835959353
   ],
   "beta": [
    2.932517844480867,
    2.8708349455212465,
    2.994200743440487
   ]
  },
  "cal/E0_within": {
   "J": [
    44.015,
    43.115021577946145,
    44.914978422053856
   ],
   "J_A": [
    44.845,
    43.56623540338883,
    46.12376459661117
   ],
   "J_B": [
    43.185,
    41.665957314320714,
    44.70404268567929
   ],
   "CE": [
    2.6469227001834206,
    2.5895529014140846,
    2.7042924989527566
   ],
   "block_CE": [
    0.6482763439715769,
    0.6279709333331517,
    0.668581754610002
   ],
   "cond_CE": [
    1.9986463562118437,
    1.9525234578882529,
    2.0447692545354346
   ],
   "soft_mass_B": [
    0.5021546268718924,
    0.49937483118948456,
    0.5049344225543002
   ],
   "beta": [
    -0.4446336163189502,
    -0.49304185709397286,
    -0.39622537554392756
   ]
  },
  "cal/E0_both": {
   "J": [
    43.15625,
    41.973068877455724,
    44.339431122544276
   ],
   "J_A": [
    44.3725,
    43.28429791182982,
    45.46070208817019
   ],
   "J_B": [
    41.94,
    40.0880512333997,
    43.79194876660029
   ],
   "CE": [
    2.3765070821067913,
    2.3102610476059713,
    2.4427531166076113
   ],
   "block_CE": [
    0.5685798380767311,
    0.5531391856614039,
    0.5840204904920583
   ],
   "cond_CE": [
    1.8079272440300604,
    1.7522702985616943,
    1.8635841894984266
   ],
   "soft_mass_B": [
    0.5034479664055224,
    0.4997581707169049,
    0.5071377620941397
   ],
   "beta": [
    2.2215148666682576,
    2.191193933650431,
    2.2518357996860843
   ]
  },
  "cal/E1_mass": {
   "J": [
    38.416250000000005,
    37.85361816823566,
    38.97888183176435
   ],
   "J_A": [
    38.845,
    38.014070422753704,
    39.67592957724629
   ],
   "J_B": [
    37.987500000000004,
    36.5596356332467,
    39.41536436675331
   ],
   "CE": [
    2.8117295588987394,
    2.784081443721978,
    2.839377674075501
   ],
   "block_CE": [
    0.6016975447116644,
    0.5882688869221437,
    0.615126202501185
   ],
   "cond_CE": [
    2.2100320141870746,
    2.185782030821776,
    2.2342819975523733
   ],
   "soft_mass_B": [
    0.5019440920114695,
    0.49914414952129327,
    0.5047440345016457
   ],
   "beta": [
    0.3583435394215678,
    0.2548355622784352,
    0.46185151656470047
   ]
  },
  "cal/E1_within": {
   "J": [
    42.881249999999994,
    42.26012306537641,
    43.50237693462358
   ],
   "J_A": [
    48.0375,
    47.03072063672198,
    49.04427936327802
   ],
   "J_B": [
    37.725,
    36.40057669180214,
    39.049423308197866
   ],
   "CE": [
    2.4177561649914487,
    2.3739386579238753,
    2.461573672059022
   ],
   "block_CE": [
    0.6196440055021353,
    0.6053008427677955,
    0.633987168236475
   ],
   "cond_CE": [
    1.798112159489313,
    1.7532641675702463,
    1.8429601514083798
   ],
   "soft_mass_B": [
    0.5017844447334086,
    0.497282015580031,
    0.5062868738867862
   ],
   "beta": [
    -1.092805982324262,
    -1.1492737637905388,
    -1.0363382008579851
   ]
  },
  "cal/E1_both": {
   "J": [
    44.0525,
    43.44684832111804,
    44.658151678881964
   ],
   "J_A": [
    50.150000000000006,
    49.14570058521686,
    51.154299414783154
   ],
   "J_B": [
    37.955,
    36.481982244464504,
    39.42801775553549
   ],
   "CE": [
    2.2576040197015095,
    2.219259829535321,
    2.295948209867698
   ],
   "block_CE": [
    0.550037713595874,
    0.5333392503085637,
    0.5667361768831842
   ],
   "cond_CE": [
    1.7075663061056354,
    1.673381576313243,
    1.741751035898028
   ],
   "soft_mass_B": [
    0.5034161178011172,
    0.49867333114170975,
    0.5081589044605246
   ],
   "beta": [
    -0.6297508933864308,
    -0.7212684233043665,
    -0.538233363468495
   ]
  }
 },
 "vs_ce": {
  "raw/E0_mass": {
   "J": [
    -9.66,
    -10.336771347532844,
    -8.983228652467156
   ],
   "J_A": [
    8.982500000000002,
    8.27551307888918,
    9.689486921110824
   ],
   "J_B": [
    -28.302500000000002,
    -29.422230909837563,
    -27.18276909016244
   ],
   "CE": [
    0.037336630252104486,
    -0.022621383977206255,
    0.09729464448141523
   ],
   "block_CE": [
    -0.4673518395285831,
    -0.496827310721316,
    -0.43787636833585025
   ],
   "cond_CE": [
    0.5046884697806874,
    0.459175127672463,
    0.5502018118889118
   ],
   "soft_mass_B": [
    -0.38811566086966376,
    -0.39271441699469595,
    -0.38351690474463157
   ]
  },
  "raw/E0_within": {
   "J": [
    6.0562499999999995,
    5.373662193510211,
    6.738837806489788
   ],
   "J_A": [
    5.2725,
    4.1988557753714595,
    6.34614422462854
   ],
   "J_B": [
    6.840000000000001,
    6.003310528945873,
    7.676689471054129
   ],
   "CE": [
    0.9188718429161784,
    0.8740762298229079,
    0.9636674560094489
   ],
   "block_CE": [
    0.12505491684737127,
    0.11781994789196874,
    0.13228988580277382
   ],
   "cond_CE": [
    0.793816926068807,
    0.754615864264544,
    0.8330179878730701
   ],
   "soft_mass_B": [
    0.05214150676517715,
    0.044952321433763556,
    0.05933069209659074
   ]
  },
  "raw/E0_both": {
   "J": [
    -0.9325000000000001,
    -1.5669598600467312,
    -0.29804013995326906
   ],
   "J_A": [
    17.1,
    15.847163502421765,
    18.352836497578238
   ],
   "J_B": [
    -18.965000000000003,
    -19.900393896405674,
    -18.029606103594332
   ],
   "CE": [
    0.8272047983549624,
    0.7809457446904923,
    0.8734638520194326
   ],
   "block_CE": [
    -0.157331239895628,
    -0.1755040946628778,
    -0.1391583851283782
   ],
   "cond_CE": [
    0.9845360382505899,
    0.9484905330799541,
    1.0205815434212258
   ],
   "soft_mass_B": [
    -0.31811167840461674,
    -0.32483843331286827,
    -0.3113849234963652
   ]
  },
  "raw/E1_mass": {
   "J": [
    0.5449999999999999,
    -0.022668143671824237,
    1.112668143671824
   ],
   "J_A": [
    3.402499999999998,
    2.6838588555318235,
    4.121141144468172
   ],
   "J_B": [
    -2.3125000000000013,
    -2.9985285424497583,
    -1.6264714575502444
   ],
   "CE": [
    0.7558526794661253,
    0.7007307202029107,
    0.81097463872934
   ],
   "block_CE": [
    0.1734214113725494,
    0.1607785887037466,
    0.18606423404135222
   ],
   "cond_CE": [
    0.5824312680935759,
    0.5348581439080746,
    0.6300043922790772
   ],
   "soft_mass_B": [
    -0.05096436746136201,
    -0.061877204393258514,
    -0.0400515305294655
   ]
  },
  "raw/E1_within": {
   "J": [
    5.896250000000001,
    5.447239548163195,
    6.345260451836807
   ],
   "J_A": [
    5.572499999999999,
    4.794740533769286,
    6.350259466230712
   ],
   "J_B": [
    6.2200000000000015,
    5.572976284512276,
    6.867023715487727
   ],
   "CE": [
    1.0876803883471098,
    1.0258787765674415,
    1.149482000126778
   ],
   "block_CE": [
    0.09332926555577173,
    0.07864068148397274,
    0.10801784962757072
   ],
   "cond_CE": [
    0.9943511227913376,
    0.9441555045239686,
    1.0445467410587068
   ],
   "soft_mass_B": [
    0.12905718116263737,
    0.11959025025685308,
    0.13852411206842166
   ]
  },
  "raw/E1_both": {
   "J": [
    7.19875,
    6.770301657944391,
    7.6271983420556095
   ],
   "J_A": [
    8.717499999999998,
    8.124425791834737,
    9.310574208165258
   ],
   "J_B": [
    5.680000000000001,
    4.831507896466979,
    6.528492103533022
   ],
   "CE": [
    1.2872352793222126,
    1.2402061763109753,
    1.33426438233345
   ],
   "block_CE": [
    0.20233830314719736,
    0.18947558448731225,
    0.21520102180708248
   ],
   "cond_CE": [
    1.084896976175015,
    1.0465844676111355,
    1.1232094847388943
   ],
   "soft_mass_B": [
    0.09943124718287556,
    0.08920272082743044,
    0.10965977353832068
   ]
  },
  "raw/E0_within_minus_mass": {
   "J": [
    15.716249999999999,
    14.638918324225958,
    16.79358167577404
   ],
   "J_A": [
    -3.710000000000001,
    -4.838844969556586,
    -2.5811550304434157
   ],
   "J_B": [
    35.142500000000005,
    33.86612105277647,
    36.41887894722354
   ],
   "CE": [
    0.8815352126640739,
    0.8209040461052391,
    0.9421663792229086
   ],
   "block_CE": [
    0.5924067563759544,
    0.5616706323467469,
    0.623142880405162
   ],
   "cond_CE": [
    0.2891284562881197,
    0.2495965430598277,
    0.32866036951641164
   ],
   "soft_mass_B": [
    0.4402571676348409,
    0.434725322655685,
    0.44578901261399684
   ]
  },
  "raw/E0_both_minus_within": {
   "J": [
    -6.98875,
    -7.744590559495938,
    -6.232909440504061
   ],
   "J_A": [
    11.827499999999999,
    10.672046409908873,
    12.982953590091125
   ],
   "J_B": [
    -25.805,
    -26.863237760296077,
    -24.746762239703923
   ],
   "CE": [
    -0.09166704456121594,
    -0.13909689527705626,
    -0.044237193845375604
   ],
   "block_CE": [
    -0.2823861567429993,
    -0.3030057567356768,
    -0.26176655675032173
   ],
   "cond_CE": [
    0.190719112181783,
    0.1598896550023295,
    0.2215485693612365
   ],
   "soft_mass_B": [
    -0.3702531851697939,
    -0.375740912062422,
    -0.3647654582771658
   ]
  },
  "raw/E0_both_minus_mass": {
   "J": [
    8.7275,
    8.102234433079955,
    9.352765566920043
   ],
   "J_A": [
    8.117499999999998,
    7.064191840885246,
    9.17080815911475
   ],
   "J_B": [
    9.337499999999999,
    9.051580495587762,
    9.623419504412235
   ],
   "CE": [
    0.7898681681028579,
    0.755998585322395,
    0.8237377508833208
   ],
   "block_CE": [
    0.31002059963295514,
    0.2923284303264141,
    0.3277127689394962
   ],
   "cond_CE": [
    0.4798475684699027,
    0.44440135956529603,
    0.5152937773745093
   ],
   "soft_mass_B": [
    0.07000398246504697,
    0.06759375316703022,
    0.07241421176306372
   ]
  },
  "raw/E1_within_minus_mass": {
   "J": [
    5.351250000000001,
    4.769810693095666,
    5.9326893069043365
   ],
   "J_A": [
    2.170000000000001,
    1.1496042592583273,
    3.1903957407416743
   ],
   "J_B": [
    8.532500000000002,
    7.776668522501405,
    9.2883314774986
   ],
   "CE": [
    0.33182770888098434,
    0.2875757134821277,
    0.376079704279841
   ],
   "block_CE": [
    -0.08009214581677768,
    -0.09677624110572097,
    -0.06340805052783438
   ],
   "cond_CE": [
    0.4119198546977617,
    0.37426559832775463,
    0.4495741110677688
   ],
   "soft_mass_B": [
    0.18002154862399938,
    0.164598719485528,
    0.19544437776247076
   ]
  },
  "raw/E1_both_minus_within": {
   "J": [
    1.3024999999999993,
    0.9673534632797911,
    1.6376465367202075
   ],
   "J_A": [
    3.1449999999999987,
    2.6513530826287175,
    3.63864691737128
   ],
   "J_B": [
    -0.5400000000000009,
    -1.5196999349674685,
    0.4396999349674665
   ],
   "CE": [
    0.19955489097510282,
    0.17907417519436583,
    0.2200356067558398
   ],
   "block_CE": [
    0.10900903759142565,
    0.10258365227414823,
    0.11543442290870307
   ],
   "cond_CE": [
    0.09054585338367738,
    0.07084672008064856,
    0.1102449866867062
   ],
   "soft_mass_B": [
    -0.029625933979761807,
    -0.041688776352024795,
    -0.01756309160749882
   ]
  },
  "raw/E1_both_minus_mass": {
   "J": [
    6.6537500000000005,
    5.977112369032817,
    7.330387630967184
   ],
   "J_A": [
    5.3149999999999995,
    4.556593605788354,
    6.073406394211645
   ],
   "J_B": [
    7.9925000000000015,
    7.17225251308487,
    8.812747486915132
   ],
   "CE": [
    0.5313825998560872,
    0.49775045680219293,
    0.5650147429099813
   ],
   "block_CE": [
    0.02891689177464797,
    0.014962771387365143,
    0.0428710121619308
   ],
   "cond_CE": [
    0.5024657080814391,
    0.4709935886893628,
    0.5339378274735154
   ],
   "soft_mass_B": [
    0.15039561464423756,
    0.14445895735659323,
    0.1563322719318819
   ]
  },
  "cal/E0_mass": {
   "J": [
    -0.12874999999999925,
    -0.4137491520623323,
    0.1562491520623338
   ],
   "J_A": [
    -0.3374999999999977,
    -0.8338649497180106,
    0.15886494971801518
   ],
   "J_B": [
    0.07999999999999918,
    -0.37528338386920895,
    0.5352833838692073
   ],
   "CE": [
    0.6731083857258622,
    0.6149677859884871,
    0.7312489854632372
   ],
   "block_CE": [
    0.16841991594517447,
    0.15409265598502078,
    0.18274717590532816
   ],
   "cond_CE": [
    0.5046884697806875,
    0.45917512767246316,
    0.5502018118889118
   ],
   "soft_mass_B": [
    0.0012656584483113006,
    -0.002128248051362476,
    0.004659564947985077
   ]
  },
  "cal/E0_within": {
   "J": [
    6.36375,
    5.643413195093956,
    7.084086804906043
   ],
   "J_A": [
    7.479999999999999,
    6.445223568344943,
    8.514776431655054
   ],
   "J_B": [
    5.247499999999999,
    4.411912129934603,
    6.083087870065395
   ],
   "CE": [
    0.9304988026903999,
    0.8860705281330803,
    0.9749270772477194
   ],
   "block_CE": [
    0.13668187662159265,
    0.13041754343576448,
    0.14294620980742082
   ],
   "cond_CE": [
    0.793816926068807,
    0.754615864264544,
    0.8330179878730701
   ],
   "soft_mass_B": [
    0.0015803710938837034,
    -0.0034415522934714195,
    0.0066022944812388264
   ]
  },
  "cal/E0_both": {
   "J": [
    5.504999999999999,
    4.725749567441523,
    6.284250432558475
   ],
   "J_A": [
    7.007499999999999,
    5.964384110233478,
    8.05061588976652
   ],
   "J_B": [
    4.0024999999999995,
    3.282581751494807,
    4.722418248505192
   ],
   "CE": [
    1.2009144207670288,
    1.1563906465797291,
    1.2454381949543285
   ],
   "block_CE": [
    0.21637838251643848,
    0.20375484296233512,
    0.22900192207054185
   ],
   "cond_CE": [
    0.9845360382505901,
    0.9484905330799543,
    1.020581543421226
   ],
   "soft_mass_B": [
    0.002873710627513633,
    -0.0021652829675946105,
    0.007912704222621875
   ]
  },
  "cal/E1_mass": {
   "J": [
    0.7649999999999988,
    0.1469096551193687,
    1.3830903448806289
   ],
   "J_A": [
    1.4800000000000004,
    0.9221433769922092,
    2.0378566230077917
   ],
   "J_B": [
    0.05000000000000071,
    -0.8670353083843593,
    0.9670353083843607
   ],
   "CE": [
    0.7656919439750812,
    0.7083938665063482,
    0.8229900214438143
   ],
   "block_CE": [
    0.18326067588150513,
    0.16961099282393827,
    0.196910358939072
   ],
   "cond_CE": [
    0.582431268093576,
    0.5348581439080748,
    0.6300043922790772
   ],
   "soft_mass_B": [
    0.0013698362334607153,
    -0.0024555596478608244,
    0.005195232114782255
   ]
  },
  "cal/E1_within": {
   "J": [
    5.230000000000001,
    4.702842567911948,
    5.7571574320880545
   ],
   "J_A": [
    10.6725,
    9.892791628417115,
    11.452208371582884
   ],
   "J_B": [
    -0.2124999999999977,
    -0.7372987740283785,
    0.31229877402838313
   ],
   "CE": [
    1.1596653378823718,
    1.097861783273664,
    1.2214688924910797
   ],
   "block_CE": [
    0.1653142150910341,
    0.1520330472503464,
    0.17859538293172184
   ],
   "cond_CE": [
    0.9943511227913377,
    0.9441555045239687,
    1.0445467410587068
   ],
   "soft_mass_B": [
    0.0012101889553997672,
    -0.002746184137397396,
    0.00516656204819693
   ]
  },
  "cal/E1_both": {
   "J": [
    6.401250000000001,
    5.836236309874932,
    6.96626369012507
   ],
   "J_A": [
    12.785000000000002,
    12.008432153504433,
    13.56156784649557
   ],
   "J_B": [
    0.01750000000000096,
    -0.593159185142618,
    0.6281591851426199
   ],
   "CE": [
    1.319817483172311,
    1.2768331355078435,
    1.3628018308367786
   ],
   "block_CE": [
    0.23492050699729555,
    0.22782228102504604,
    0.24201873296954507
   ],
   "cond_CE": [
    1.0848969761750151,
    1.046584467611136,
    1.1232094847388943
   ],
   "soft_mass_B": [
    0.002841862023108453,
    -0.002110180453051594,
    0.007793904499268501
   ]
  },
  "cal/E0_within_minus_mass": {
   "J": [
    6.492499999999999,
    5.600581701797592,
    7.384418298202406
   ],
   "J_A": [
    7.817499999999996,
    6.600155191502644,
    9.034844808497349
   ],
   "J_B": [
    5.1674999999999995,
    4.269568049470408,
    6.065431950529591
   ],
   "CE": [
    0.25739041696453774,
    0.20748500783214333,
    0.3072958260969322
   ],
   "block_CE": [
    -0.03173803932358185,
    -0.04307809343609338,
    -0.02039798521107032
   ],
   "cond_CE": [
    0.2891284562881197,
    0.2495965430598277,
    0.32866036951641164
   ],
   "soft_mass_B": [
    0.0003147126455724028,
    -0.0019318421489419786,
    0.002561267440086784
   ]
  },
  "cal/E0_both_minus_within": {
   "J": [
    -0.8587500000000006,
    -1.597325936134581,
    -0.12017406386542018
   ],
   "J_A": [
    -0.47249999999999925,
    -1.388312309001662,
    0.44331230900166363
   ],
   "J_B": [
    -1.2449999999999992,
    -1.9332263736360498,
    -0.5567736263639487
   ],
   "CE": [
    0.27041561807662906,
    0.23233643661572553,
    0.30849479953753256
   ],
   "block_CE": [
    0.07969650589484584,
    0.06894736673358229,
    0.09044564505610939
   ],
   "cond_CE": [
    0.19071911218178303,
    0.15988965500232952,
    0.22154856936123654
   ],
   "soft_mass_B": [
    0.0012933395336299294,
    -0.0009240106190026771,
    0.003510689686262536
   ]
  },
  "cal/E0_both_minus_mass": {
   "J": [
    5.633749999999998,
    4.810256509449538,
    6.457243490550458
   ],
   "J_A": [
    7.344999999999997,
    6.085399548570858,
    8.604600451429135
   ],
   "J_B": [
    3.9225000000000003,
    3.3438784335299117,
    4.501121566470089
   ],
   "CE": [
    0.5278060350411669,
    0.48890680474896137,
    0.5667052653333724
   ],
   "block_CE": [
    0.047958466571263986,
    0.03967164494941424,
    0.05624528819311373
   ],
   "cond_CE": [
    0.4798475684699027,
    0.4444013595652961,
    0.5152937773745093
   ],
   "soft_mass_B": [
    0.0016080521792023322,
    -0.001392705574875465,
    0.0046088099332801296
   ]
  },
  "cal/E1_within_minus_mass": {
   "J": [
    4.4650000000000025,
    3.8521985382040094,
    5.077801461795996
   ],
   "J_A": [
    9.192499999999999,
    8.537382782144855,
    9.847617217855143
   ],
   "J_B": [
    -0.2624999999999984,
    -1.0318177254473992,
    0.5068177254474023
   ],
   "CE": [
    0.39397339390729075,
    0.35282751278317226,
    0.43511927503140924
   ],
   "block_CE": [
    -0.017946460790471047,
    -0.02605767556253728,
    -0.009835246018404815
   ],
   "cond_CE": [
    0.41191985469776166,
    0.3742655983277545,
    0.4495741110677688
   ],
   "soft_mass_B": [
    -0.00015964727806094814,
    -0.0040782225591903904,
    0.003758928003068494
   ]
  },
  "cal/E1_both_minus_within": {
   "J": [
    1.1712499999999997,
    0.7533246428350284,
    1.589175357164971
   ],
   "J_A": [
    2.1125000000000016,
    1.5799202694942034,
    2.6450797305058
   ],
   "J_B": [
    0.22999999999999865,
    -0.37577119004866333,
    0.8357711900486606
   ],
   "CE": [
    0.16015214528993893,
    0.1341953235754447,
    0.18610896700443316
   ],
   "block_CE": [
    0.06960629190626144,
    0.06119352843306318,
    0.0780190553794597
   ],
   "cond_CE": [
    0.0905458533836774,
    0.07084672008064855,
    0.11024498668670626
   ],
   "soft_mass_B": [
    0.001631673067708686,
    -0.0009980430324406766,
    0.004261389167858049
   ]
  },
  "cal/E1_both_minus_mass": {
   "J": [
    5.636250000000002,
    4.832862447787911,
    6.439637552212093
   ],
   "J_A": [
    11.305000000000001,
    10.460624781628171,
    12.149375218371832
   ],
   "J_B": [
    -0.03249999999999975,
    -0.8926298949454068,
    0.8276298949454073
   ],
   "CE": [
    0.5541255391972297,
    0.5168558598279569,
    0.5913952185665026
   ],
   "block_CE": [
    0.051659831115790394,
    0.04099783562273104,
    0.06232182660884975
   ],
   "cond_CE": [
    0.5024657080814391,
    0.4709935886893628,
    0.5339378274735154
   ],
   "soft_mass_B": [
    0.001472025789647738,
    -0.002570812967719391,
    0.005514864547014867
   ]
  }
 }
}


==> anc/supplementary_material/data/v9/KD/KDT3_FREEZE.sha256 <==
64ce1d609182dbeb64291037b948682a606420671d495be25a0850123bd349cc  KDT3_PREREG.md
837587f807b91fbef06cd3557b886eb803565e3a37ed40a947067664e9e188d1  kd_t3.py
4e6ce26defe1f4e5615e0367d6ec9d86b6dedf88d303fc411a72cbb8cb9749f3  kd_maturity.py
9a4f9a6e1c6082af599f15019c6056a979c8955204bf8bf32e5489956bffcb65  test_kd_t3.py
0b82b6c006f44f31fb458604f4c479d9a800bf199f096a8f1b6be12ca3d1880e  t3_chain.sh
Fri 25 Sep 2026 06:07:13 UTC
# execution-split line appended 07:25Z (no design change)
d97912beeca8c60563c073625f737e3b437156d1830ee03b713bee61ce30719f  KDT3_PREREG.md
Fri 25 Sep 2026 06:08:01 UTC
35a6d9a25d89c92b24d031f6dd78d8d5384c40ac2f86ee71f69351712cf7b63d  t3_chain.sh
62475ad56d620033dc827544ae51af868425565d564e9d04df124144328acd9f  ce_followup.sh
84da294a0369c284eed8a7be2a5582824f6e638d9f46315cc49ec1b117936547  KDT3_PREREG.md
Fri 25 Sep 2026 06:58:15 UTC


==> anc/supplementary_material/data/v9/KD/KDT3_READOUT.json <==
{
 "identity": "T3_DEVELOPMENT_DESCRIPTIVE",
 "n": 8,
 "roots": [
  260925911,
  260925912,
  260925913,
  260925914,
  260925915,
  260925916,
  260925917,
  260925918
 ],
 "missing": [],
 "teacher_snaps": {
  "260925911": {
   "0": {
    "acc": 0.397599995136261,
    "accA": 0.795199990272522,
    "accB": 0.0,
    "tilB": 0.019199999049305916,
    "tilA": 0.795199990272522
   },
   "1": {
    "acc": 0.5327999591827393,
    "accA": 0.7045999765396118,
    "accB": 0.3610000014305115,
    "tilB": 0.5041999816894531,
    "tilA": 0.7763999700546265
   }
  },
  "260925912": {
   "0": {
    "acc": 0.40359997749328613,
    "accA": 0.8071999549865723,
    "accB": 0.0,
    "tilB": 0.014800000004470348,
    "tilA": 0.8071999549865723
   },
   "1": {
    "acc": 0.5275999903678894,
    "accA": 0.703000009059906,
    "accB": 0.3522000014781952,
    "tilB": 0.5073999762535095,
    "tilA": 0.7803999781608582
   }
  },
  "260925913": {
   "0": {
    "acc": 0.4066999852657318,
    "accA": 0.8133999705314636,
    "accB": 0.0,
    "tilB": 0.013599999248981476,
    "tilA": 0.8133999705314636
   },
   "1": {
    "acc": 0.5227000117301941,
    "accA": 0.7287999987602234,
    "accB": 0.3165999948978424,
    "tilB": 0.4803999960422516,
    "tilA": 0.7928000092506409
   }
  },
  "260925914": {
   "0": {
    "acc": 0.3950999975204468,
    "accA": 0.7901999950408936,
    "accB": 0.0,
    "tilB": 0.02019999921321869,
    "tilA": 0.7901999950408936
   },
   "1": {
    "acc": 0.5284000039100647,
    "accA": 0.7111999988555908,
    "accB": 0.3455999791622162,
    "tilB": 0.5151999592781067,
    "tilA": 0.767799973487854
   }
  },
  "260925915": {
   "0": {
    "acc": 0.4048999845981598,
    "accA": 0.8097999691963196,
    "accB": 0.0,
    "tilB": 0.02319999970495701,
    "tilA": 0.8097999691963196
   },
   "1": {
    "acc": 0.5428000092506409,
    "accA": 0.7303999662399292,
    "accB": 0.35519999265670776,
    "tilB": 0.5263999700546265,
    "tilA": 0.7888000011444092
   }
  },
  "260925916": {
   "0": {
    "acc": 0.39959999918937683,
    "accA": 0.7991999983787537,
    "accB": 0.0,
    "tilB": 0.013599999248981476,
    "tilA": 0.7991999983787537
   },
   "1": {
    "acc": 0.5180000066757202,
    "accA": 0.7099999785423279,
    "accB": 0.32600000500679016,
    "tilB": 0.48420000076293945,
    "tilA": 0.7734000086784363
   }
  },
  "260925917": {
   "0": {
    "acc": 0.40449997782707214,
    "accA": 0.8089999556541443,
    "accB": 0.0,
    "tilB": 0.02419999986886978,
    "tilA": 0.8089999556541443
   },
   "1": {
    "acc": 0.5347999930381775,
    "accA": 0.7335999608039856,
    "accB": 0.335999995470047,
    "tilB": 0.4941999912261963,
    "tilA": 0.795799970626831
   }
  },
  "260925918": {
   "0": {
    "acc": 0.3944000005722046,
    "accA": 0.7888000011444092,
    "accB": 0.0,
    "tilB": 0.021800000220537186,
    "tilA": 0.7888000011444092
   },
   "1": {
    "acc": 0.5245999693870544,
    "accA": 0.7135999798774719,
    "accB": 0.33559998869895935,
    "tilB": 0.5040000081062317,
    "tilA": 0.7694000005722046
   }
  }
 },
 "arms": {
  "raw/Ex_ce": {
   "J": [
    37.47,
    36.56323519779272,
    38.376764802207276
   ],
   "J_A": [
    38.135,
    37.178537362554316,
    39.09146263744568
   ],
   "J_B": [
    36.805,
    35.8952779598413,
    37.7147220401587
   ],
   "CE": [
    3.585855600074219,
    3.5144212275840543,
    3.657289972564384
   ],
   "block_CE": [
    0.7959163484541766,
    0.7824046995472339,
    0.8094279973611193
   ],
   "cond_CE": [
    2.7899392516200425,
    2.7225903345587064,
    2.8572881686813787
   ],
   "soft_mass_B": [
    0.5032953661352735,
    0.498154194858219,
    0.508436537412328
   ],
   "beta": [
    -0.0572817929886908,
    -0.09513489763577102,
    -0.019428688341610587
   ]
  },
  "raw/E0_mass": {
   "J": [
    28.259999999999998,
    27.602141304165944,
    28.917858695834052
   ],
   "J_A": [
    47.542500000000004,
    46.33262557834617,
    48.75237442165384
   ],
   "J_B": [
    8.9775,
    8.657564940610738,
    9.29743505938926
   ],
   "CE": [
    3.542917277810763,
    3.4724316140800067,
    3.613402941541519
   ],
   "block_CE": [
    1.2719064009778007,
    1.2508901410130262,
    1.2929226609425752
   ],
   "cond_CE": [
    2.271010876832962,
    2.2169824064640844,
    2.32503934720184
   ],
   "soft_mass_B": [
    0.10596077072608774,
    0.10261254587600252,
    0.10930899557617296
   ],
   "beta": [
    2.9398880678834622,
    2.8979974076513866,
    2.981778728115538
   ]
  },
  "raw/E0_within": {
   "J": [
    43.75,
    42.66384366307712,
    44.83615633692288
   ],
   "J_A": [
    43.9925,
    42.91151538830817,
    45.07348461169183
   ],
   "J_B": [
    43.5075,
    42.29497112149809,
    44.720028878501914
   ],
   "CE": [
    2.6373218686437774,
    2.5711942002482906,
    2.703449537039264
   ],
   "block_CE": [
    0.6542183827839039,
    0.6405481365516812,
    0.6678886290161266
   ],
   "cond_CE": [
    1.9831034858598735,
    1.9225583769665937,
    2.043648594753153
   ],
   "soft_mass_B": [
    0.543580414357436,
    0.5365969692926023,
    0.5505638594222697
   ],
   "beta": [
    -0.4002009710101095,
    -0.4570886142009311,
    -0.34331332781928786
   ]
  },
  "raw/E0_both": {
   "J": [
    37.136250000000004,
    36.40869990666617,
    37.863800093333836
   ],
   "J_A": [
    55.92999999999999,
    54.79586039692632,
    57.06413960307366
   ],
   "J_B": [
    18.3425,
    17.808759168082915,
    18.876240831917087
   ],
   "CE": [
    2.725939055562356,
    2.6811262426867963,
    2.7707518684379155
   ],
   "block_CE": [
    0.9474977541294765,
    0.9316529653389475,
    0.9633425429200054
   ],
   "cond_CE": [
    1.7784413014328793,
    1.7327309530907506,
    1.8241516497750079
   ],
   "soft_mass_B": [
    0.17882311222973768,
    0.17456726607404024,
    0.18307895838543511
   ],
   "beta": [
    2.2027775378176315,
    2.154564390205945,
    2.250990685429318
   ]
  },
  "raw/E1_mass": {
   "J": [
    37.87375,
    37.31573343317414,
    38.431766566825864
   ],
   "J_A": [
    41.19,
    40.475004832705515,
    41.90499516729448
   ],
   "J_B": [
    34.557500000000005,
    33.33638807522949,
    35.778611924770516
   ],
   "CE": [
    2.805996674991861,
    2.777798704325599,
    2.834194645658123
   ],
   "block_CE": [
    0.6144815989361292,
    0.6052734142959191,
    0.6236897835763393
   ],
   "cond_CE": [
    2.1915150760557314,
    2.164546197699289,
    2.2184839544121737
   ],
   "soft_mass_B": [
    0.4516839656303907,
    0.44393070128756895,
    0.45943722997321246
   ],
   "beta": [
    0.2988422977871228,
    0.2432468450160284,
    0.3544377505582172
   ]
  },
  "raw/E1_within": {
   "J": [
    44.18375,
    43.482446571522956,
    44.88505342847705
   ],
   "J_A": [
    44.652499999999996,
    44.090652887565945,
    45.21434711243405
   ],
   "J_B": [
    43.714999999999996,
    42.61131667411116,
    44.818683325888834
   ],
   "CE": [
    2.4450862897603067,
    2.4172672040090424,
    2.472905375511571
   ],
   "block_CE": [
    0.6913599518442883,
    0.6769224662526995,
    0.7057974374358772
   ],
   "cond_CE": [
    1.7537263379160184,
    1.7264192403095693,
    1.7810334355224675
   ],
   "soft_mass_B": [
    0.6322437113274313,
    0.6236893356979947,
    0.6407980869568679
   ],
   "beta": [
    -1.1465270813304698,
    -1.2081897163068465,
    -1.084864446354093
   ]
  },
  "raw/E1_both": {
   "J": [
    44.991249999999994,
    44.03259307525828,
    45.949906924741704
   ],
   "J_A": [
    47.2625,
    46.17215297379915,
    48.352847026200855
   ],
   "J_B": [
    42.72,
    41.61103696366255,
    43.82896303633745
   ],
   "CE": [
    2.2653375767448187,
    2.2260628264330924,
    2.304612327056545
   ],
   "block_CE": [
    0.5830821385967848,
    0.5722859142045247,
    0.593878362989045
   ],
   "cond_CE": [
    1.682255438148034,
    1.6491418944605403,
    1.7153689818355276
   ],
   "soft_mass_B": [
    0.6032169147772943,
    0.5974022944991861,
    0.6090315350554025
   ],
   "beta": [
    -0.6793642167983099,
    -0.7254517094114112,
    -0.6332767241852086
   ]
  },
  "cal/Ex_ce": {
   "J": [
    37.496249999999996,
    36.591525285538275,
    38.40097471446172
   ],
   "J_A": [
    38.375,
    37.352073044159006,
    39.397926955840994
   ],
   "J_B": [
    36.6175,
    35.70144786536769,
    37.53355213463231
   ],
   "CE": [
    3.5857657828533176,
    3.51437976883489,
    3.6571517968717453
   ],
   "block_CE": [
    0.7958265312332747,
    0.7825019487261692,
    0.8091511137403803
   ],
   "cond_CE": [
    2.7899392516200425,
    2.7225903345587064,
    2.8572881686813787
   ],
   "soft_mass_B": [
    0.4973731522733832,
    0.4934671235660741,
    0.5012791809806924
   ],
   "beta": [
    -0.0572817929886908,
    -0.09513489763577102,
    -0.019428688341610587
   ]
  },
  "cal/E0_mass": {
   "J": [
    37.379999999999995,
    36.50117197136955,
    38.25882802863044
   ],
   "J_A": [
    37.870000000000005,
    36.87344542738331,
    38.8665545726167
   ],
   "J_B": [
    36.89,
    35.79710790155332,
    37.98289209844668
   ],
   "CE": [
    2.8914215947905486,
    2.8346500513241955,
    2.9481931382569018
   ],
   "block_CE": [
    0.6204107179575866,
    0.6113232765450589,
    0.6294981593701143
   ],
   "cond_CE": [
    2.271010876832962,
    2.2169824064640844,
    2.32503934720184
   ],
   "soft_mass_B": [
    0.49876989493213236,
    0.4962045806149651,
    0.5013352092492996
   ],
   "beta": [
    2.9398880678834622,
    2.8979974076513866,
    2.981778728115538
   ]
  },
  "cal/E0_within": {
   "J": [
    44.03125,
    42.97343278119223,
    45.08906721880777
   ],
   "J_A": [
    46.045,
    44.87765440005441,
    47.21234559994559
   ],
   "J_B": [
    42.0175,
    40.82150368532433,
    43.213496314675666
   ],
   "CE": [
    2.6285747756178273,
    2.5629484102422557,
    2.694201140993399
   ],
   "block_CE": [
    0.6454712897579535,
    0.63168839457395,
    0.6592541849419571
   ],
   "cond_CE": [
    1.9831034858598735,
    1.9225583769665937,
    2.0436485947531535
   ],
   "soft_mass_B": [
    0.49915313260585203,
    0.49526853260127535,
    0.5030377326104287
   ],
   "beta": [
    -0.4002009710101095,
    -0.4570886142009311,
    -0.34331332781928786
   ]
  },
  "cal/E0_both": {
   "J": [
    43.5125,
    42.53033933151898,
    44.494660668481025
   ],
   "J_A": [
    45.912499999999994,
    44.84714604773473,
    46.97785395226526
   ],
   "J_B": [
    41.1125,
    39.91561907563091,
    42.30938092436909
   ],
   "CE": [
    2.349420558824912,
    2.3032648197494083,
    2.3955762979004156
   ],
   "block_CE": [
    0.5709792573920326,
    0.5639828612265971,
    0.577975653557468
   ],
   "cond_CE": [
    1.7784413014328793,
    1.7327309530907506,
    1.8241516497750079
   ],
   "soft_mass_B": [
    0.5000155480184909,
    0.496708371797035,
    0.5033227242399468
   ],
   "beta": [
    2.2027775378176315,
    2.154564390205945,
    2.250990685429318
   ]
  },
  "cal/E1_mass": {
   "J": [
    38.09375,
    37.458249376538475,
    38.729250623461525
   ],
   "J_A": [
    39.555,
    38.82618755745435,
    40.28381244254565
   ],
   "J_B": [
    36.6325,
    35.41559818304087,
    37.84940181695913
   ],
   "CE": [
    2.7983832119851373,
    2.7704440782283783,
    2.8263223457418962
   ],
   "block_CE": [
    0.6068681359294059,
    0.5973607050003655,
    0.6163755668584463
   ],
   "cond_CE": [
    2.1915150760557314,
    2.164546197699289,
    2.2184839544121737
   ],
   "soft_mass_B": [
    0.49858649489561147,
    0.4953342633369369,
    0.501838726454286
   ],
   "beta": [
    0.2988422977871228,
    0.2432468450160284,
    0.3544377505582172
   ]
  },
  "cal/E1_within": {
   "J": [
    43.59375,
    42.99537627986082,
    44.19212372013918
   ],
   "J_A": [
    50.1275,
    49.30375419983182,
    50.951245800168174
   ],
   "J_B": [
    37.06,
    35.927657794608294,
    38.19234220539171
   ],
   "CE": [
    2.3673370019395805,
    2.339378846685189,
    2.395295157193972
   ],
   "block_CE": [
    0.6136106640235619,
    0.5977043463536392,
    0.6295169816934846
   ],
   "cond_CE": [
    1.7537263379160184,
    1.7264192403095693,
    1.7810334355224675
   ],
   "soft_mass_B": [
    0.49938067127054203,
    0.49483117913851893,
    0.5039301634025651
   ],
   "beta": [
    -1.1465270813304698,
    -1.2081897163068465,
    -1.084864446354093
   ]
  },
  "cal/E1_both": {
   "J": [
    44.2125,
    43.421060202435555,
    45.00393979756444
   ],
   "J_A": [
    51.7825,
    50.785887818367264,
    52.77911218163273
   ],
   "J_B": [
    36.6425,
    35.79248241973872,
    37.49251758026128
   ],
   "CE": [
    2.2294522378175667,
    2.1911455974492675,
    2.267758878185866
   ],
   "block_CE": [
    0.5471967996695328,
    0.5376095486555448,
    0.5567840506835209
   ],
   "cond_CE": [
    1.682255438148034,
    1.6491418944605403,
    1.7153689818355276
   ],
   "soft_mass_B": [
    0.5002403106879802,
    0.4967862717634498,
    0.5036943496125107
   ],
   "beta": [
    -0.6793642167983099,
    -0.7254517094114112,
    -0.6332767241852086
   ]
  }
 },
 "vs_ce": {
  "raw/E0_mass": {
   "J": [
    -9.21,
    -9.710057532379263,
    -8.709942467620738
   ],
   "J_A": [
    9.407500000000002,
    8.738567573378003,
    10.076432426622002
   ],
   "J_B": [
    -27.8275,
    -28.666617421912708,
    -26.988382578087293
   ],
   "CE": [
    0.04293832226345673,
    0.013550068514019988,
    0.07232657601289347
   ],
   "block_CE": [
    -0.47599005252362403,
    -0.4891145337111659,
    -0.46286557133608214
   ],
   "cond_CE": [
    0.5189283747870805,
    0.48955895154220297,
    0.5482977980319581
   ],
   "soft_mass_B": [
    -0.3973345954091858,
    -0.4031157746994987,
    -0.3915534161188729
   ]
  },
  "raw/E0_within": {
   "J": [
    6.280000000000001,
    5.546721343061644,
    7.0132786569383585
   ],
   "J_A": [
    5.857500000000003,
    5.214784520879272,
    6.500215479120733
   ],
   "J_B": [
    6.702499999999999,
    5.788936385763428,
    7.61606361423657
   ],
   "CE": [
    0.9485337314304421,
    0.9098833070428428,
    0.9871841558180413
   ],
   "block_CE": [
    0.1416979656702727,
    0.13357460142863217,
    0.14982132991191324
   ],
   "cond_CE": [
    0.8068357657601691,
    0.773610965092322,
    0.8400605664280163
   ],
   "soft_mass_B": [
    0.04028504822216245,
    0.03571363239434925,
    0.044856464049975654
   ]
  },
  "raw/E0_both": {
   "J": [
    -0.3337500000000002,
    -0.9550135586416492,
    0.28751355864164874
   ],
   "J_A": [
    17.794999999999998,
    17.046292703026413,
    18.543707296973583
   ],
   "J_B": [
    -18.462500000000002,
    -19.249473782908296,
    -17.675526217091708
   ],
   "CE": [
    0.8599165445118637,
    0.8213271676985339,
    0.8985059213251936
   ],
   "block_CE": [
    -0.1515814056752999,
    -0.1610540721162556,
    -0.1421087392343442
   ],
   "cond_CE": [
    1.0114979501871635,
    0.9704235846111039,
    1.052572315763223
   ],
   "soft_mass_B": [
    -0.3244722539055358,
    -0.32996554623027496,
    -0.31897896158079664
   ]
  },
  "raw/E1_mass": {
   "J": [
    0.4037500000000005,
    -0.12648460047634225,
    0.9339846004763432
   ],
   "J_A": [
    3.0550000000000006,
    2.1932551520247143,
    3.916744847975287
   ],
   "J_B": [
    -2.2475000000000023,
    -3.12404995306601,
    -1.3709500469339946
   ],
   "CE": [
    0.7798589250823587,
    0.7211455777255367,
    0.8385722724391806
   ],
   "block_CE": [
    0.1814347495180474,
    0.17374477504864919,
    0.1891247239874456
   ],
   "cond_CE": [
    0.5984241755643112,
    0.545183827457628,
    0.6516645236709944
   ],
   "soft_mass_B": [
    -0.05161140050488285,
    -0.0609973508199919,
    -0.042225450189773805
   ]
  },
  "raw/E1_within": {
   "J": [
    6.713750000000001,
    5.7950401409853445,
    7.6324598590146575
   ],
   "J_A": [
    6.5175,
    5.7487535485632115,
    7.286246451436789
   ],
   "J_B": [
    6.909999999999998,
    5.730021020195524,
    8.089978979804473
   ],
   "CE": [
    1.1407693103139127,
    1.080811611096951,
    1.2007270095308744
   ],
   "block_CE": [
    0.10455639660988833,
    0.08974542609445729,
    0.11936736712531937
   ],
   "cond_CE": [
    1.0362129137040244,
    0.9837991597467799,
    1.0886266676612688
   ],
   "soft_mass_B": [
    0.1289483451921578,
    0.12254298532757017,
    0.13535370505674543
   ]
  },
  "raw/E1_both": {
   "J": [
    7.521249999999999,
    6.735677053481005,
    8.306822946518993
   ],
   "J_A": [
    9.127500000000001,
    8.17916490332189,
    10.075835096678112
   ],
   "J_B": [
    5.914999999999998,
    5.0509409312238835,
    6.779059068776113
   ],
   "CE": [
    1.3205180233294007,
    1.2581100847316902,
    1.3829259619271113
   ],
   "block_CE": [
    0.21283420985739174,
    0.20405903299382497,
    0.2216093867209585
   ],
   "cond_CE": [
    1.1076838134720088,
    1.0510913276010427,
    1.164276299342975
   ],
   "soft_mass_B": [
    0.0999215486420208,
    0.09375394025707438,
    0.10608915702696721
   ]
  },
  "raw/E0_within_minus_mass": {
   "J": [
    15.490000000000002,
    14.807001825445557,
    16.172998174554447
   ],
   "J_A": [
    -3.5500000000000007,
    -4.2076765391932005,
    -2.892323460806801
   ],
   "J_B": [
    34.53,
    33.56782329662933,
    35.492176703370674
   ],
   "CE": [
    0.9055954091669853,
    0.8741923544877971,
    0.9369984638461736
   ],
   "block_CE": [
    0.6176880181938967,
    0.602285841298577,
    0.6330901950892165
   ],
   "cond_CE": [
    0.28790739097308865,
    0.26194541582765857,
    0.31386936611851873
   ],
   "soft_mass_B": [
    0.43761964363134825,
    0.4303382097295483,
    0.4449010775331482
   ]
  },
  "raw/E0_both_minus_within": {
   "J": [
    -6.613750000000001,
    -7.305390864204472,
    -5.922109135795531
   ],
   "J_A": [
    11.937499999999996,
    11.198095651388517,
    12.676904348611476
   ],
   "J_B": [
    -25.165,
    -25.984702572038923,
    -24.345297427961075
   ],
   "CE": [
    -0.08861718691857834,
    -0.12301774097305762,
    -0.054216632864099064
   ],
   "block_CE": [
    -0.29327937134557264,
    -0.3082708683903599,
    -0.2782878743007854
   ],
   "cond_CE": [
    0.20466218442699438,
    0.17066014105140773,
    0.23866422780258104
   ],
   "soft_mass_B": [
    -0.3647573021276983,
    -0.3707532244295252,
    -0.3587613798258714
   ]
  },
  "raw/E0_both_minus_mass": {
   "J": [
    8.87625,
    8.50696667908107,
    9.24553332091893
   ],
   "J_A": [
    8.387499999999996,
    7.739554891648926,
    9.035445108351066
   ],
   "J_B": [
    9.365,
    9.01830682247175,
    9.71169317752825
   ],
   "CE": [
    0.816978222248407,
    0.7822429879629559,
    0.8517134565338581
   ],
   "block_CE": [
    0.3244086468483241,
    0.31045558743926793,
    0.33836170625738027
   ],
   "cond_CE": [
    0.49256957540008306,
    0.4655946186947291,
    0.519544532105437
   ],
   "soft_mass_B": [
    0.07286234150364995,
    0.0699546011743709,
    0.075770081832929
   ]
  },
  "raw/E1_within_minus_mass": {
   "J": [
    6.3100000000000005,
    5.788900517172382,
    6.831099482827619
   ],
   "J_A": [
    3.4624999999999995,
    2.603927039213989,
    4.32107296078601
   ],
   "J_B": [
    9.1575,
    8.135171076527389,
    10.179828923472613
   ],
   "CE": [
    0.3609103852315541,
    0.33655748746883474,
    0.3852632829942735
   ],
   "block_CE": [
    -0.07687835290815906,
    -0.08794399920152049,
    -0.06581270661479763
   ],
   "cond_CE": [
    0.4377887381397131,
    0.4132392700513755,
    0.46233820622805066
   ],
   "soft_mass_B": [
    0.18055974569704064,
    0.16733288510446098,
    0.1937866062896203
   ]
  },
  "raw/E1_both_minus_within": {
   "J": [
    0.8074999999999983,
    0.17145265181884428,
    1.4435473481811525
   ],
   "J_A": [
    2.610000000000002,
    1.6319729187333443,
    3.58802708126666
   ],
   "J_B": [
    -0.9950000000000001,
    -1.7194703086532424,
    -0.270529691346758
   ],
   "CE": [
    0.17974871301548812,
    0.15505384678046186,
    0.20444357925051437
   ],
   "block_CE": [
    0.10827781324750341,
    0.09603457874592176,
    0.12052104774908505
   ],
   "cond_CE": [
    0.07147089976798462,
    0.056230979363370834,
    0.08671082017259842
   ],
   "soft_mass_B": [
    -0.029026796550136985,
    -0.03872416844957854,
    -0.019329424650695433
   ]
  },
  "raw/E1_both_minus_mass": {
   "J": [
    7.117499999999999,
    6.449747797222585,
    7.7852522027774125
   ],
   "J_A": [
    6.072500000000002,
    5.1189150882605,
    7.0260849117395034
   ],
   "J_B": [
    8.162500000000001,
    7.4912728493985306,
    8.833727150601472
   ],
   "CE": [
    0.5406590982470423,
    0.5116301193279057,
    0.5696880771661789
   ],
   "block_CE": [
    0.03139946033934435,
    0.027845388015344905,
    0.03495353266334379
   ],
   "cond_CE": [
    0.5092596379076977,
    0.48235717461334454,
    0.5361621012020508
   ],
   "soft_mass_B": [
    0.15153294914690366,
    0.14571278890322215,
    0.15735310939058517
   ]
  },
  "cal/E0_mass": {
   "J": [
    -0.11624999999999996,
    -0.5743741544558154,
    0.34187415445581554
   ],
   "J_A": [
    -0.5049999999999999,
    -0.9625366801234428,
    -0.04746331987655694
   ],
   "J_B": [
    0.27250000000000085,
    -0.39905432821926046,
    0.9440543282192622
   ],
   "CE": [
    0.6943441880627685,
    0.6619824478814232,
    0.7267059282441138
   ],
   "block_CE": [
    0.17541581327568811,
    0.16773021928037235,
    0.18310140727100388
   ],
   "cond_CE": [
    0.5189283747870804,
    0.4895589515422029,
    0.5482977980319579
   ],
   "soft_mass_B": [
    0.0013967426587492213,
    -0.003069435259835826,
    0.005862920577334269
   ]
  },
  "cal/E0_within": {
   "J": [
    6.534999999999999,
    5.826260476898781,
    7.243739523101217
   ],
   "J_A": [
    7.67,
    7.041004869345485,
    8.298995130654514
   ],
   "J_B": [
    5.4,
    4.505987957900575,
    6.294012042099426
   ],
   "CE": [
    0.9571910072354903,
    0.9186860434715935,
    0.9956959709993871
   ],
   "block_CE": [
    0.15035524147532114,
    0.14295515880793622,
    0.15775532414270607
   ],
   "cond_CE": [
    0.8068357657601691,
    0.773610965092322,
    0.8400605664280163
   ],
   "soft_mass_B": [
    0.001779980332468914,
    -0.00257944164220432,
    0.006139402307142148
   ]
  },
  "cal/E0_both": {
   "J": [
    6.01625,
    5.248970192972166,
    6.7835298070278345
   ],
   "J_A": [
    7.5375000000000005,
    6.866570422046891,
    8.20842957795311
   ],
   "J_B": [
    4.495,
    3.5192726590110377,
    5.4707273409889625
   ],
   "CE": [
    1.2363452240284054,
    1.189699391891818,
    1.2829910561649929
   ],
   "block_CE": [
    0.22484727384124203,
    0.21644309640175885,
    0.23325145128072522
   ],
   "cond_CE": [
    1.0114979501871635,
    0.9704235846111039,
    1.0525723157632232
   ],
   "soft_mass_B": [
    0.0026423957451078423,
    -0.0023242461661434465,
    0.007609037656359131
   ]
  },
  "cal/E1_mass": {
   "J": [
    0.597500000000001,
    0.006787470536435691,
    1.1882125294635664
   ],
   "J_A": [
    1.1799999999999988,
    0.562410637008942,
    1.7975893629910558
   ],
   "J_B": [
    0.015000000000000568,
    -0.8547717659326242,
    0.8847717659326253
   ],
   "CE": [
    0.7873825708681799,
    0.727528877194493,
    0.8472362645418667
   ],
   "block_CE": [
    0.18895839530386876,
    0.1800689080243777,
    0.19784788258335984
   ],
   "cond_CE": [
    0.5984241755643112,
    0.545183827457628,
    0.6516645236709944
   ],
   "soft_mass_B": [
    0.0012133426222283583,
    -0.002543236711117174,
    0.004969921955573891
   ]
  },
  "cal/E1_within": {
   "J": [
    6.097500000000001,
    5.227363829587019,
    6.967636170412983
   ],
   "J_A": [
    11.752499999999998,
    11.246532173557139,
    12.258467826442857
   ],
   "J_B": [
    0.4425000000000008,
    -0.9123237968281881,
    1.7973237968281897
   ],
   "CE": [
    1.218428780913737,
    1.1575361604100736,
    1.2793214014174006
   ],
   "block_CE": [
    0.18221586720971283,
    0.16768942044457524,
    0.19674231397485042
   ],
   "cond_CE": [
    1.0362129137040244,
    0.9837991597467799,
    1.0886266676612688
   ],
   "soft_mass_B": [
    0.002007518997158911,
    -0.002669064006994094,
    0.006684102001311916
   ]
  },
  "cal/E1_both": {
   "J": [
    6.7162500000000005,
    5.900565558999064,
    7.531934441000937
   ],
   "J_A": [
    13.407499999999999,
    12.594687284689272,
    14.220312715310726
   ],
   "J_B": [
    0.024999999999999467,
    -0.8836238191294342,
    0.9336238191294332
   ],
   "CE": [
    1.3563135450357509,
    1.2960136867954108,
    1.4166134032760909
   ],
   "block_CE": [
    0.24862973156374193,
    0.24153427590205723,
    0.25572518722542664
   ],
   "cond_CE": [
    1.1076838134720088,
    1.0510913276010427,
    1.164276299342975
   ],
   "soft_mass_B": [
    0.0028671584145969903,
    -0.001256433831845212,
    0.006990750661039193
   ]
  },
  "cal/E0_within_minus_mass": {
   "J": [
    6.651249999999999,
    6.1625338884271965,
    7.139966111572802
   ],
   "J_A": [
    8.175,
    7.552210504451773,
    8.797789495548228
   ],
   "J_B": [
    5.1274999999999995,
    4.64513176299317,
    5.609868237006829
   ],
   "CE": [
    0.2628468191727219,
    0.23535776966337357,
    0.29033586868207023
   ],
   "block_CE": [
    -0.025060571800366985,
    -0.03136513306938711,
    -0.01875601053134686
   ],
   "cond_CE": [
    0.28790739097308876,
    0.2619454158276587,
    0.31386936611851884
   ],
   "soft_mass_B": [
    0.0003832376737196927,
    -0.0029252222920341073,
    0.0036916976394734927
   ]
  },
  "cal/E0_both_minus_within": {
   "J": [
    -0.5187499999999989,
    -1.20152062896421,
    0.164020628964212
   ],
   "J_A": [
    -0.1324999999999994,
    -0.9090774895676701,
    0.6440774895676713
   ],
   "J_B": [
    -0.9050000000000002,
    -1.5270836757818906,
    -0.28291632421810986
   ],
   "CE": [
    0.279154216792915,
    0.23968035400444188,
    0.31862807958138817
   ],
   "block_CE": [
    0.07449203236592089,
    0.0659219946436916,
    0.08306207008815018
   ],
   "cond_CE": [
    0.20466218442699433,
    0.17066014105140764,
    0.238664227802581
   ],
   "soft_mass_B": [
    0.0008624154126389283,
    -0.0009376652996507314,
    0.0026624961249285877
   ]
  },
  "cal/E0_both_minus_mass": {
   "J": [
    6.1325,
    5.610390758710912,
    6.654609241289089
   ],
   "J_A": [
    8.0425,
    7.423848552857179,
    8.661151447142823
   ],
   "J_B": [
    4.222499999999999,
    3.6730518653334547,
    4.771948134666544
   ],
   "CE": [
    0.5420010359656369,
    0.514169138136873,
    0.5698329337944007
   ],
   "block_CE": [
    0.049431460565553906,
    0.046329328124439385,
    0.052533593006668426
   ],
   "cond_CE": [
    0.49256957540008306,
    0.46559461869472923,
    0.5195445321054369
   ],
   "soft_mass_B": [
    0.001245653086358621,
    -0.0014726857401991204,
    0.003963991912916362
   ]
  },
  "cal/E1_within_minus_mass": {
   "J": [
    5.5,
    5.025283960813618,
    5.974716039186382
   ],
   "J_A": [
    10.572499999999998,
    10.086913394640593,
    11.058086605359403
   ],
   "J_B": [
    0.4275000000000002,
    -0.547743706531087,
    1.4027437065310875
   ],
   "CE": [
    0.4310462100455571,
    0.405146094731223,
    0.4569463253598912
   ],
   "block_CE": [
    -0.0067425280941559584,
    -0.0204499097304104,
    0.006964853542098486
   ],
   "cond_CE": [
    0.4377887381397131,
    0.4132392700513755,
    0.46233820622805066
   ],
   "soft_mass_B": [
    0.0007941763749305525,
    -0.0018117069367281358,
    0.0034000596865892407
   ]
  },
  "cal/E1_both_minus_within": {
   "J": [
    0.6187499999999995,
    0.13541632635556206,
    1.1020836736444368
   ],
   "J_A": [
    1.655000000000002,
    0.9422567034759225,
    2.3677432965240817
   ],
   "J_B": [
    -0.4175000000000013,
    -1.034276423094279,
    0.1992764230942763
   ],
   "CE": [
    0.13788476412201378,
    0.11825490812339129,
    0.15751462012063627
   ],
   "block_CE": [
    0.06641386435402911,
    0.054725810768486205,
    0.07810191793957202
   ],
   "cond_CE": [
    0.07147089976798457,
    0.056230979363370744,
    0.0867108201725984
   ],
   "soft_mass_B": [
    0.0008596394174380795,
    -0.0010376395036711301,
    0.002756918338547289
   ]
  },
  "cal/E1_both_minus_mass": {
   "J": [
    6.1187499999999995,
    5.637797868735044,
    6.599702131264955
   ],
   "J_A": [
    12.227500000000001,
    11.404142167291075,
    13.050857832708926
   ],
   "J_B": [
    0.009999999999998899,
    -0.6071365136617498,
    0.6271365136617476
   ],
   "CE": [
    0.5689309741675709,
    0.5409389241782161,
    0.5969230241569257
   ],
   "block_CE": [
    0.059671336259873156,
    0.055412627623768834,
    0.06393004489597748
   ],
   "cond_CE": [
    0.5092596379076977,
    0.4823571746133446,
    0.5361621012020508
   ],
   "soft_mass_B": [
    0.001653815792368632,
    -0.0007597439746610947,
    0.004067375559398359
   ]
  }
 }
}


==> anc/supplementary_material/data/v9/MCAL/MCAL_CLOSE_SCRIPTS.sha256 <==
424f36583f19a6ee1dc89072753938e542c171c8102493dd81132ac1b1bf227e  mcal_blockcal.py
f87070f64cd62a98536a30fe7493121aef4758f0ae3103166f06e105d26d8309  mcal_cells.py
6e00b2eba6bb2397bb8d6e0f0bbf66f497b2d4e34096f15498783ab4d522f309  run_mcal_close.sh
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py


==> anc/supplementary_material/data/v9/MCAL/MCAL_FREEZE.sha256 <==
a8d4c5bda957859023fa9fddd78742fce84992a66a49dab79264d57ef6832945  MCAL_PREREG.md
590783b5974cdef483081c788dd56dd469a91f25e97c2339884d869738b97c04  mcal_runner.py
3c27baf7093da92cbd9e6c0d852bd011c604f903fc11d74a9a2d487e8ee0a4c1  MCAL_SRC.sha256
Fri 25 Sep 2026 05:40:57 UTC
9a8a197a5f9b399cfbe5b2282983627cb9011f3cbf85ba245b9bd61c4fba8e6e  MCAL_AMENDMENT_M1.md
Fri 25 Sep 2026 05:50:01 UTC
d043f9366ab73dfd1b1d091013a016af143e0a07e78ba82fb0a6348ba0a52a88  MCAL_RB500_SECONDARY.md
83f2cb423cc0f7e03decb51fb6f7c4406415676772cfad54471300c80a8c6e0c  /workspace/paper/reports/sprint_final_20260922/breakthrough_20260924/rb500/replay_budget500.py
Fri 25 Sep 2026 06:21:01 UTC


==> anc/supplementary_material/data/v9/MCAL/MCAL_PRIMARY.json <==
{
 "n_complete_roots": 32,
 "missing_roots": [],
 "gate_fail": [],
 "extract_problems": [],
 "identity": "CONFIRMATORY",
 "pairs": {
  "derpp-er": {
   "U": [
    15.178,
    14.64,
    15.717
   ],
   "U_star": [
    5.695,
    5.253,
    6.137
   ],
   "U_star_90": [
    5.695,
    5.328,
    6.062
   ],
   "D": [
    9.483,
    9.015,
    9.951
   ],
   "half_margin": [
    1.894,
    1.527,
    2.261
   ],
   "U_star_TOST_1pp": 1.0,
   "oracle_diff": [
    5.855,
    5.414,
    6.297
   ],
   "condCE_diff": [
    -1.19,
    -1.227,
    -1.153
   ],
   "R": 0.625
  },
  "der-er": {
   "U": [
    13.46,
    13.008,
    13.912
   ],
   "U_star": [
    4.848,
    4.453,
    5.243
   ],
   "U_star_90": [
    4.848,
    4.52,
    5.176
   ],
   "D": [
    8.612,
    8.162,
    9.063
   ],
   "half_margin": [
    1.882,
    1.524,
    2.24
   ],
   "U_star_TOST_1pp": 1.0,
   "oracle_diff": [
    5.109,
    4.759,
    5.459
   ],
   "condCE_diff": [
    -1.156,
    -1.19,
    -1.122
   ],
   "R": 0.64
  },
  "er_ace-er": {
   "U": [
    12.78,
    12.433,
    13.127
   ],
   "U_star": [
    0.273,
    -0.138,
    0.684
   ],
   "U_star_90": [
    0.273,
    -0.069,
    0.615
   ],
   "D": [
    12.507,
    12.13,
    12.884
   ],
   "half_margin": [
    6.117,
    5.763,
    6.471
   ],
   "U_star_TOST_1pp": 0.0005398965762926478,
   "oracle_diff": [
    0.964,
    0.563,
    1.366
   ],
   "condCE_diff": [
    -0.832,
    -0.868,
    -0.797
   ],
   "R": 0.979
  }
 },
 "secondary": {
  "derpp-der": {
   "U": [
    1.718,
    1.075,
    2.361
   ],
   "U_star": [
    0.847,
    0.465,
    1.229
   ],
   "U_star_90": [
    0.847,
    0.529,
    1.165
   ],
   "D": [
    0.871,
    0.365,
    1.376
   ],
   "half_margin": [
    0.012,
    -0.3,
    0.324
   ],
   "U_star_TOST_1pp": 0.21049409040950812,
   "oracle_diff": [
    0.746,
    0.383,
    1.109
   ],
   "condCE_diff": [
    -0.034,
    -0.052,
    -0.016
   ],
   "R": 0.507
  },
  "derpp-er_ace": {
   "U": [
    2.398,
    1.843,
    2.953
   ],
   "U_star": [
    5.422,
    5.062,
    5.782
   ],
   "U_star_90": [
    5.422,
    5.122,
    5.721
   ],
   "D": [
    -3.024,
    -3.493,
    -2.555
   ],
   "half_margin": [
    -4.223,
    -4.536,
    -3.91
   ],
   "U_star_TOST_1pp": 1.0,
   "oracle_diff": [
    4.891,
    4.549,
    5.233
   ],
   "condCE_diff": [
    -0.358,
    -0.382,
    -0.334
   ],
   "R": -1.261
  }
 },
 "tests": {
  "H1_derpp-er": {
   "p": 0.0,
   "p_holm": 0,
   "pass_": true
  },
  "H2_derpp-er": {
   "p": 4.565792188770956e-12,
   "p_holm": 5.923261880980135e-12,
   "pass_": true
  },
  "H1_der-er": {
   "p": 0.0,
   "p_holm": 0,
   "pass_": true
  },
  "H2_der-er": {
   "p": 2.9616309404900676e-12,
   "p_holm": 5.923261880980135e-12,
   "pass_": true
  },
  "H1_er_ace-er": {
   "p": 0.0,
   "p_holm": 0,
   "pass_": true
  },
  "H2_er_ace-er": {
   "p": 0.0,
   "p_holm": 0,
   "pass_": true
  }
 },
 "arms": {
  "er": {
   "J_raw": [
    21.788,
    21.461,
    22.115
   ],
   "J_cal": [
    36.015,
    35.636,
    36.395
   ],
   "gain": [
    14.227,
    13.874,
    14.58
   ],
   "soft_B_raw_cal": [
    0.773,
    0.1
   ],
   "group_oracle_J": [
    40.492,
    40.08,
    40.904
   ]
  },
  "er_ace": {
   "J_raw": [
    34.568,
    34.231,
    34.906
   ],
   "J_cal": [
    36.288,
    36.011,
    36.566
   ],
   "gain": [
    1.72,
    1.533,
    1.908
   ],
   "soft_B_raw_cal": [
    0.296,
    0.1
   ],
   "group_oracle_J": [
    41.457,
    41.169,
    41.744
   ]
  },
  "der": {
   "J_raw": [
    35.248,
    34.825,
    35.672
   ],
   "J_cal": [
    40.863,
    40.496,
    41.23
   ],
   "gain": [
    5.615,
    5.2,
    6.03
   ],
   "soft_B_raw_cal": [
    0.377,
    0.1
   ],
   "group_oracle_J": [
    45.602,
    45.297,
    45.907
   ]
  },
  "derpp": {
   "J_raw": [
    36.966,
    36.452,
    37.481
   ],
   "J_cal": [
    41.71,
    41.403,
    42.018
   ],
   "gain": [
    4.744,
    4.319,
    5.169
   ],
   "soft_B_raw_cal": [
    0.334,
    0.1
   ],
   "group_oracle_J": [
    46.348,
    46.047,
    46.648
   ]
  }
 }
}


==> anc/supplementary_material/data/v9/MCAL/MCAL_SRC.sha256 <==
89645ba79a36c8dcdc0d3f9cfd8348ee2fbb33f9416dbe15f178397ee6c8f78f  backbone/EfficientNet.py
4f554bcca58129697ce0ff3889089b76d8d270effd321f0258dc32009d3bd90b  backbone/MNISTMLP.py
8b296a8f4538357abda2cf44ad6c4d70b414e0808a15a307cbbafdadd166794f  backbone/MNISTMLP_PNN.py
2c0ecf38ae8dc51dc4a150433c63865ba22e81b87f2b4343d14ab988c9f3dc8b  backbone/ResNet18_PNN.py
d87f21470d6895e58c375a0c1502f7e228fed54e3f19b196dce12da5e2225f39  backbone/ResNet32.py
26987ab822ef949daded79a7b0d83cce390bebe91ac19d1d56994bff15487866  backbone/ResNetBlock.py
f5038dda9a5dd7009fd2ffadaa9e82c18a65507659722bc00d2f829e89eaae6e  backbone/ResNetBottleneck.py
76e69cff794298ce69a6652cf404626cafe3cfa59826464ee740df0ac677e05f  backbone/__init__.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  backbone/utils/__init__.py
dc1530908612e2438c1b8793ea61e94c20dd8e0bb19fc4d0453f2bd53547af17  backbone/utils/layers.py
8bd7cb58cb25976ee6b876851b0a467bf34321ad774064f617b9b00208df0ef4  backbone/utils/lora_utils.py
960279d56be0bbbc680bc3a3ac0ccdca762912fe8bdd31a6afbe1054cd4802fe  backbone/utils/modules.py
f427d21bf97cf7f94fe0b03a0462e891ae127856f481f21b004ca962b6da33c7  backbone/utils/vit_default_cfg.py
cc3bbf4e6800705c3246e718ebadb46c3800d2c57b0a2a38eeb103faf62d0be4  backbone/vit.py
e970e1476457e94164c07a6bcb9fd91909cea8b649f31b3bea5e66001c2942ff  datasets/__init__.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  datasets/bias_celeba_utils/__init__.py
d5420e111a2961baad9630404995a18f128931cc27d23ddb8f4143d6f9fd9208  datasets/bias_celeba_utils/celeba.py
e336388cb2a2413446970ee01d999172cd5be2021c52ff18c84f51967b0a48fc  datasets/bias_celeba_utils/create_celeba_split1.py
4d401475f2fbad8d8089f74e064140097ec995ca859ce68567307965bb00ae78  datasets/bias_celeba_utils/create_celeba_split2.py
3db5825d2b3059c53fb6fda82d47539107b42bfc06838709b894626f974a9750  datasets/deprecated/__init__.py
da0bd5c69048f61eb3ac4ace4f4049582f81e0d8b488376312f9bcdec1c9beb3  datasets/deprecated/old_mnist_360.py
15bc1a20a74633dc7593afd68ca1731c7dd86963fa7c1a4989f9970672c6b3c9  datasets/imagenet_r_utils/__init__.py
781211daeb1782b45d843212aa12cc1b6828cdcc4f8a784a8e5e3981843195e9  datasets/mnist_360.py
9a3f9ac946316c97394220a9ff34261abfd485a0b0ccfe7421972ef6614b58dc  datasets/perm_mnist.py
9a7a3e96f05d18eeb3f63a68c0ac63a4e490c0425972c4f12fd8fa5bef86d836  datasets/rot_mnist.py
247a8c731798f0508ed85a68dfb48dea82bb81a8ee16b2c6032e308af7ece2a0  datasets/seq_cars196.py
81da11f339025bd64e202413205f11c8db05706e26c58702a91dff984175b4c2  datasets/seq_celeba.py
c173209f1e7b84972474a26f2934bf55dd6f88287dcc17057b17041e3f3789f4  datasets/seq_chestx.py
57bac7720925138cce4c39f538b817017eddb035839fef5c077b4fc17cda1487  datasets/seq_cifar10.py
53c012c88ee8e7ee1dad5b175fd92a1b3fe94074c240fe1adb5251267150664d  datasets/seq_cifar100.py
1d606b05951b50c82677bb19b74083f00d7f69d9047793d9eb0cd6be22831f41  datasets/seq_cifar100_224.py
40c453c71c8a7d7f3fb99f09212ff540186b5377c4ed769484054a470459fc2c  datasets/seq_cifar100_224_rs.py
e8b08ac75357410b5b4a3f5dfc0c3f60caa2937c9bb0e82d84666bd929e35e37  datasets/seq_cifar10_224.py
1abbf7cd032276df411d50079b923aa6480785c59783eb05bd51489fcffd5176  datasets/seq_cifar10_224_rs.py
36c720310e782ac88098d4d6ab0382017689db5068f609a961c40b2eab0d3756  datasets/seq_cropdisease.py
4ed2221e3d6143c9f06806f1b6a0824d3a71ea5dbeb5a35d436d5970ca19b393  datasets/seq_cub200.py
8ddf2471ccc6d73a529e1aac9f55a8ef872ce90a5c726e99beefa48ee08ce9bd  datasets/seq_cub200_rs.py
cc8987d30ac421a3db85d9eb9955c88abe671565d584f0d4699d4953a83f417f  datasets/seq_dtd.py
081cb8af54b51b4d4a2f18a29096d130f65f1d109bda6625c1467b14e0dc3182  datasets/seq_eurosat_rgb.py
c8175afa52aa3b95aaeaac12136d9e61f2b1b29d5b6c82e7a0ae71cd74fd33c2  datasets/seq_gtrsrb.py
c9fbbfbea181fe3fa1dad5d6c9f607e8ad304b1cb1f9c7e63e906a8cadbd475f  datasets/seq_imagenet_r.py
88b345313dbfc831239c2548473ccdf994219fdf056f2473380e2e01798fcbec  datasets/seq_isic.py
e1d90a51930e4dbbdf6da7f8c4ddfd785857682c65f020821c2ca8344f72b220  datasets/seq_mit67.py
8bc54e0c5a4e552fe53cf097cfa2b271549a2f4adca2e4c300570173be047f0b  datasets/seq_mnist.py
b545985628c5b20a3946f37143dbd01fe42a29e023636b99f9ffb702d5ab5467  datasets/seq_mnist_224.py
69b547d7a9e4de306e7275fc00de4c63e49d4f240a24779ef3fea44e970d71eb  datasets/seq_resisc45.py
c6ded3a0dd3b2b3bfa39cf34aba7d4eeadf11f4fba9f6d0aa3ccb1a03f927ded  datasets/seq_sun397.py
e237bfd3f4f0ec25f9efae82602055ee5904570b27168fec7e8e43622e661269  datasets/seq_svhn.py
080ff602cb6ba4878b080d2a77962b815d4819ed019317ba954e388d240b6f30  datasets/seq_tinyimagenet.py
e2289016a1ea29598b496fba1329f48b676abd9483ae0c0ad7bb17571b6693a1  datasets/seq_tinyimagenet_r.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  datasets/transforms/__init__.py
b8e2aefd7970e607ae4d3334bfedd7421ea1410133e979b286fa7555733d78cb  datasets/transforms/denormalization.py
e2187f9e4038d66b6ce295d7eafebe0ee5ebea6dbb56ca7256cd2e6a6993e0bd  datasets/transforms/permutation.py
3704553fb410614da1ea1426cc2ee51ff1953e47144c5b154d3a7d016a1890c7  datasets/transforms/rotation.py
61ba632cb977451aca74dd294e6ea6a5e9fe3b69ccd3fb8897e12f00507b7b94  datasets/utils/__init__.py
ac603cffe42c5f61bed5b1cd400fca9f7ce46c6f12e42c3ac7343521aba119b5  datasets/utils/continual_dataset.py
ea13fae2c73ec0b89a67550d701185a2d2e3a496f2f0a250b7f8d93353a1f495  datasets/utils/gcl_dataset.py
0730ea8debbf8de5c221580aa1a907dd66945272fe51af808dbce81cedadb325  datasets/utils/hf_download.py
d7c6296df07affebcf11589dfe051fec91ad5c3c50e4a8c9446eb708f649f509  datasets/utils/label_noise.py
6512c1185d1c1139a6ba311877af55ce9d1595042940c704924c3f98f158f58b  datasets/utils/validation.py
9465a7fa73f514519a062465f4334b5b1784001dc22691a4c75cb37572a44e55  models/utils/__init__.py
b1cccd9fa23875ef92b754bfb4b3a16e69c3a408fb003803edfe9bec9ba85b28  models/utils/continual_model.py
bc07a3259ae503922dde0e9337a0dcfda0d9299e35f8c92fdd6131ff6af73829  models/utils/future_model.py
60b099bcf7e46141b564e92c01956d0fa9cdf3118614b6319bac5bc836f0a26c  models/utils/lider_model.py
d272195cea33275408610ff3075bd41afd5988786eb877d7337ec8a4810eb908  utils/__init__.py
74e85591a75dde62397bd348b00a84d3fba732dbe6fb9d64bd5a306dbe45f18c  utils/args.py
0d3d9d8ec93574453897220f840a3f400265cc395d29284ad1adf6d85d3df891  utils/augmentations.py
969092cc5b54026bea225bae7cd0d4e99f13e6e7447786a98dbdc11abdf232b8  utils/autoaugment.py
05808bb46f7326a731f4f8659a5f07488a042deccc9c5d36acc46754e1f853c6  utils/batch_norm.py
44a05f0c5b369142e90faccd5c0ca035a553ae625a2e2fc47a6943eb7d7da021  utils/best_args.py
d121c3b7dbf385479d0fbd1491b0d7a928a8b1faee7f192e6ae07455b632227c  utils/bias.py
2115f7eb6ae0789eaac9dbd08b49259ac3364bfe9d9fcbf79f2f940465235d8f  utils/bmm.py
0a240bf1e46e11adc0175207c3139460a1800d38fd647a506be2804ae60a79da  utils/buffer.py
eb27fa1b13227fdc72dc1cf56250d41a62c80751285a38c18344f71972ccd5ca  utils/buffer_lws.py
e66d5971c36b7947f3c9554d96e27cc59861a5d1fa291d58ddf39d866370fad8  utils/checkpoints.py
d2fc64f1e070e403f8294d6684c40d4aa0f903fd9ef2b50da85e1d07397e2e08  utils/conditional_bn.py
0c8dee15dba2e2e1080622546deeaf6e5b8e8eb30a689ed8363e1ad679ebeebc  utils/conf.py
8554010a8b91c0c0332a1f5b4267cf629e98acd05a1603b196a7578deeb7ec01  utils/deprecated/continual_training.py
a3ab6b708492b85fb0c52bb5f5c180c9ce2a9b84aaf9de8be418cd2ae6bce8e6  utils/distributed.py
24bc49704b682ac14a332bd8f955ace9d4411a24779928067c0ff3f27e4bdc76  utils/evaluate.py
e54fe2068585152f272eccccbc68ab25bdd34e05dc1d426537ad2dd9106d96a7  utils/globals.py
fbf86a552d7d85a6872a9379f65edecc949aacaf8230072a1dcb8f65f349411e  utils/gss_buffer.py
7bf2916effa9026c852e6466e525c21af21bc6a7eb8f366c1f9255d1ff2df2a4  utils/kornia_utils.py
811f685f60639ea75feb91c68e5cba17b36179c5f81f69eaf6037b24c1d1010c  utils/loggers.py
9ddd624d934f114b71b148a1486731509b6d9d080b87e55b4aaa4035e12ca4db  utils/magic.py
c57d5e8733b103a50f74c9cdecacb6596b283c45decc12f129c3d3e59998243e  utils/main.py
771cf9c4327a07d961cfad2a3a8b8b9250ed830481c3a83619928e68ff8c75cf  utils/metrics.py
f9bcf92654f7373cff8a974bffed7a4cafc4f979ee2005e7d57765213aeb6861  utils/mixup.py
876be70ee61ea0035008810f318b3653511678ebb7609f751438f0ea54707646  utils/notebooks.py
5874b9a53430b61da0ffc8006ef099651473382c46c5e948df3c1cea19004534  utils/prompt_templates.py
45363270bd4d38891338c9f1cf1ce3c7e9757a524096439ea0af4d205407a5ef  utils/ring_buffer.py
c10e0866c2b29c8ed7a506a43ba27a5abb1c100399796356d5a76ae01c3c3c33  utils/schedulers.py
38e4f2b3f9d3582f7c391ca9ef09d1ad2a0f043a4afd11453beb827ab300d2e1  utils/simclrloss.py
fed0b66fe37a6b85cc68f5afc9f9ae25ee2287284c9a8a2e77464c7914d036ca  utils/spkdloss.py
d2fa32742fd86cdd6110a1ea70e671c4dba99c02d971cfe8f48fd5a5a97cfada  utils/stats.py
68831a0c608a71189008ecb5f09c51c5c42a3af40b4f931fb03f06b56ad2614e  utils/status.py
d7cb6d818638da3529a542e288cef4a21092ab53cfa8a02a1d130cd3c5f2d6b6  utils/training.py
b6660f2856bd89ff12ba87d2a71fc7496bc05ed0c9be0c986b40b3ee8107c93d  utils/triplet.py
8ba3d1ec6da9d45f9234d5a66da8d279fa283c4eacbfada2bad4f2bbf8e69f82  models/__init__.py
967b298b7ae03cdd270618f9366ad3a69edf7deaaaae49d7ea443b6a6111fdcd  models/der.py
54815c029c3564d39c2d7e07decdccb0c51e4c9c7fa1ed2721bcbe1289591a5a  models/derpp.py
181c33a93c29da560dc229d28b7cb066b1b5ba1b5ea52cb32d31ddc76da99b0f  models/er.py
bcdf33c66a7a88109f3c689ccf98b3036211113973a76d1d380cc0597e94fcce  models/er_ace.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  data/CIFAR100/cifar-100-python/file.txt~
a5d4786345c961390f865e93b434dbd5c6904ce880667e0cb888c97d449f28b9  data/CIFAR100/cifar-100-python/meta
4b67687d9933c4db8f0831104447f15b93774f4f464bd0516f0f0f2ac83b7864  data/CIFAR100/cifar-100-python/test
735e79b04f092ca3d2e6d07f368c0a7d70d48c48d28865950cc24454cf45129b  data/CIFAR100/cifar-100-python/train


==> anc/supplementary_material/data/v9/MCAL/RB500_MCAL.json <==
{
 "derpp-er": {
  "n": 32,
  "U": [
   15.155,
   14.609,
   15.7
  ],
  "U_star": [
   5.651,
   5.203,
   6.099
  ],
  "D": [
   9.504,
   9.029,
   9.978
  ],
  "half_margin": [
   1.926,
   1.554,
   2.298
  ],
  "R": 0.627,
  "U_star_TOST_1pp": 1.0,
  "alt_splits_U_star_mean": [
   5.651,
   5.651,
   5.686,
   5.65,
   5.704
  ]
 },
 "der-er": {
  "n": 32,
  "U": [
   13.45,
   13.004,
   13.896
  ],
  "U_star": [
   4.82,
   4.405,
   5.235
  ],
  "D": [
   8.63,
   8.174,
   9.086
  ],
  "half_margin": [
   1.905,
   1.53,
   2.279
  ],
  "R": 0.642,
  "U_star_TOST_1pp": 1.0,
  "alt_splits_U_star_mean": [
   4.832,
   4.825,
   4.851,
   4.84,
   4.89
  ]
 },
 "er_ace-er": {
  "n": 32,
  "U": [
   12.772,
   12.425,
   13.12
  ],
  "U_star": [
   0.247,
   -0.18,
   0.674
  ],
  "D": [
   12.525,
   12.148,
   12.902
  ],
  "half_margin": [
   6.139,
   5.776,
   6.503
  ],
  "R": 0.981,
  "U_star_TOST_1pp": 0.0005512055713297254,
  "alt_splits_U_star_mean": [
   0.256,
   0.297,
   0.254,
   0.291,
   0.301
  ]
 }
}

==> anc/supplementary_material/data/v9/MCAL/boxH_MANIFEST.json <==
[
 {
  "seed": 260925895,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925895_a0_er_seq-cifar100_None_500_50_20260925-134444_5e8cf044_last.pt",
  "sha16": "53ef8c55abad17cb",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.02,
  "J_closeout": 22.02,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.5,
   16.3,
   12.7,
   13.4,
   7.199999999999999,
   20.1,
   4.7,
   23.3,
   24.2,
   88.8
  ],
  "results_tail": "9999999999'], 'fullaccs_mask_classes': [[88.5], [84.39999999999999, 87.9], [82.89999999999999, 81.2, 91.9], [76.6, 74.5, 84.3, 89.5], [72.89999999999999, 71.7, 80.60000000000001, 79.80000000000001, 86.7], [72.6, 67.9, 80.60000000000001, 77.60000000000001, 78.4, 90.10000000000001], [71.7, 65.9, 78.4, 71.5, 72.3, 85.2, 89.4], [67.5, 61.199999999999996, 74.7, 70.6, 68.30000000000001, 79.80000000000001, 79.80000000000001, 90.7], [67.80000000000001, 64.9, 77.10000000000001, 68.89999999999999, 68.30000000000001, 78.3, 74.8, 84.1, 92.2], [65.2, 63.3, 73.8, 66.0, 66.0, 75.2, 69.8, 76.3, 82.5, 89.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925895,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925895_a0_er-ace_seq-cifar100_None_500_50_20260925-134504_1591e5c5_last.pt",
  "sha16": "7d6d9a7058504aef",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.04,
  "J_closeout": 34.04,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.6,
   29.099999999999998,
   32.2,
   23.400000000000002,
   24.4,
   31.4,
   21.8,
   39.2,
   36.7,
   77.60000000000001
  ],
  "results_tail": "'74.3125', '74.76666666666668', '71.3'], 'fullaccs_mask_classes': [[90.7], [83.39999999999999, 89.5], [80.80000000000001, 80.10000000000001, 93.0], [73.3, 78.10000000000001, 84.7, 89.5], [71.0, 69.6, 78.7, 80.9, 86.9], [67.7, 69.69999999999999, 77.10000000000001, 79.0, 77.9, 89.8], [68.8, 72.0, 78.5, 74.3, 70.7, 83.39999999999999, 90.60000000000001], [66.8, 68.4, 73.0, 71.7, 67.30000000000001, 78.8, 76.8, 91.7], [63.4, 68.10000000000001, 75.8, 75.1, 67.10000000000001, 76.7, 73.5, 80.9, 92.30000000000001], [60.8, 65.2, 68.5, 68.89999999999999, 67.9, 71.0, 62.7, 77.5, 80.60000000000001, 89.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925895,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925895_a0_der_seq-cifar100_None_500_50_20260925-134525_7b311932_last.pt",
  "sha16": "2e4d700f8922e4d6",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 33.42,
  "J_closeout": 33.41,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.5,
   31.4,
   28.499999999999996,
   30.2,
   16.900000000000002,
   37.9,
   13.600000000000001,
   34.9,
   35.9,
   83.39999999999999
  ],
  "results_tail": "'77.125', '77.02222222222223', '74.98'], 'fullaccs_mask_classes': [[90.10000000000001], [84.7, 88.9], [80.10000000000001, 82.19999999999999, 92.60000000000001], [79.0, 77.60000000000001, 83.89999999999999, 89.8], [77.8, 74.7, 80.7, 82.3, 85.8], [73.1, 71.5, 78.8, 79.10000000000001, 79.9, 90.4], [72.39999999999999, 71.5, 78.8, 76.9, 73.9, 85.8, 89.2], [70.6, 69.1, 77.5, 75.1, 70.89999999999999, 82.5, 80.30000000000001, 91.0], [68.7, 69.69999999999999, 80.10000000000001, 75.9, 69.1, 80.10000000000001, 76.9, 83.5, 89.2], [65.7, 64.4, 76.1, 72.5, 70.0, 78.8, 73.1, 80.0, 80.60000000000001, 88.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925895,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925895_a0_derpp_seq-cifar100_None_500_50_20260925-134545_5a7101e4_last.pt",
  "sha16": "1f992e2816765634",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.91,
  "J_closeout": 37.93,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   29.799999999999997,
   33.7,
   30.3,
   35.699999999999996,
   27.500000000000004,
   44.0,
   31.5,
   43.3,
   24.6,
   78.7
  ],
  "results_tail": "428571428573', '79.38749999999999', '78.04444444444444', '75.61'], 'fullaccs_mask_classes': [[90.7], [85.39999999999999, 88.9], [83.89999999999999, 83.7, 92.2], [81.89999999999999, 81.39999999999999, 86.0, 89.5], [77.5, 78.60000000000001, 83.3, 82.8, 86.7], [74.9, 77.0, 81.5, 81.6, 80.9, 89.7], [72.3, 75.5, 82.6, 80.30000000000001, 76.0, 84.2, 89.9], [70.5, 72.39999999999999, 82.0, 79.2, 74.0, 84.2, 82.3, 90.5], [67.30000000000001, 70.5, 79.4, 77.8, 71.0, 83.0, 80.60000000000001, 83.5, 89.3], [66.5, 69.39999999999999, 74.6, 76.6, 66.7, 80.10000000000001, 75.8, 78.8, 79.60000000000001, 88.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925896,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925896_a0_er_seq-cifar100_None_500_50_20260925-134704_5bbd77d3_last.pt",
  "sha16": "2bdc4222934359f7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.34,
  "J_closeout": 21.34,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.9,
   4.5,
   17.9,
   5.8999999999999995,
   11.799999999999999,
   10.4,
   18.099999999999998,
   26.400000000000002,
   23.400000000000002,
   86.1
  ],
  "results_tail": "mask_classes': ['83.1', '81.15', '82.63333333333334', '77.225', '78.86', '75.56666666666668', '74.88571428571429', '72.8875', '72.93333333333332', '70.67999999999999'], 'fullaccs_mask_classes': [[83.1], [75.7, 86.6], [75.0, 79.9, 93.0], [68.2, 76.2, 84.1, 80.4], [69.89999999999999, 75.3, 80.4, 75.5, 93.2], [63.9, 67.7, 79.3, 69.6, 85.1, 87.8], [62.9, 68.4, 78.5, 66.9, 80.7, 79.4, 87.4], [59.5, 59.8, 77.60000000000001, 65.0, 77.9, 73.6, 79.7, 90.0], [60.099999999999994, 63.0, 72.7, 63.4, 75.4, 73.4, 77.8, 83.3, 87.3], [58.4, 61.1, 72.6, 57.699999999999996, 73.9, 65.9, 71.2, 78.2, 81.0, 86.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925896,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925896_a0_er-ace_seq-cifar100_None_500_50_20260925-134604_3ce6ca11_last.pt",
  "sha16": "a77e215893ae8708",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.28,
  "J_closeout": 34.27,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.400000000000002,
   18.5,
   36.1,
   26.0,
   21.7,
   32.7,
   35.199999999999996,
   37.5,
   33.2,
   75.5
  ],
  "results_tail": "'71.38749999999999', '69.78888888888888', '68.47999999999999'], 'fullaccs_mask_classes': [[83.3], [76.2, 87.6], [76.3, 81.10000000000001, 94.0], [67.9, 75.4, 84.6, 81.69999999999999], [65.4, 74.2, 82.89999999999999, 73.9, 93.4], [58.099999999999994, 66.8, 78.4, 67.30000000000001, 84.8, 89.2], [58.4, 63.9, 77.3, 62.4, 76.4, 78.9, 88.8], [57.3, 62.8, 73.3, 63.4, 71.1, 73.6, 77.5, 92.10000000000001], [51.800000000000004, 60.4, 71.89999999999999, 60.3, 72.7, 71.89999999999999, 69.19999999999999, 82.5, 87.4], [48.1, 57.099999999999994, 71.6, 60.3, 68.7, 70.39999999999999, 67.5, 78.2, 74.9, 88.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925896,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925896_a0_der_seq-cifar100_None_500_50_20260925-134624_46c3e624_last.pt",
  "sha16": "e8af61fc59e35013",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.120000000000005,
  "J_closeout": 36.13,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.599999999999998,
   19.8,
   37.6,
   19.6,
   36.8,
   23.9,
   36.5,
   47.599999999999994,
   38.6,
   80.2
  ],
  "results_tail": "667', '80.575', '80.5', '78.15000000000002', '76.5', '75.55', '74.30000000000001', '73.63000000000001'], 'fullaccs_mask_classes': [[83.3], [78.8, 89.60000000000001], [74.8, 83.3, 93.2], [71.89999999999999, 79.7, 87.9, 82.8], [69.69999999999999, 77.10000000000001, 86.8, 74.3, 94.6], [65.8, 73.0, 82.8, 69.6, 88.6, 89.1], [63.9, 69.5, 82.8, 65.9, 83.39999999999999, 81.10000000000001, 88.9], [62.2, 65.8, 80.5, 64.60000000000001, 83.3, 73.8, 82.5, 91.7], [58.199999999999996, 65.4, 76.5, 65.2, 79.0, 73.1, 78.10000000000001, 85.0, 88.2], [56.3, 66.0, 75.9, 61.3, 80.2, 70.1, 73.8, 83.1, 81.6, 88.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925896,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925896_a0_derpp_seq-cifar100_None_500_50_20260925-134644_cdf64e19_last.pt",
  "sha16": "5be1948964c0d9ab",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.39,
  "J_closeout": 38.39,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   30.0,
   26.8,
   53.0,
   24.4,
   42.5,
   25.900000000000002,
   23.400000000000002,
   44.800000000000004,
   32.7,
   80.4
  ],
  "results_tail": "7', '80.825', '80.66', '79.3', '78.21428571428571', '77.075', '76.38888888888889', '74.25'], 'fullaccs_mask_classes': [[83.8], [80.2, 87.6], [76.8, 83.7, 93.60000000000001], [73.8, 79.10000000000001, 87.1, 83.3], [72.8, 75.6, 84.6, 77.0, 93.30000000000001], [69.8, 73.8, 80.60000000000001, 71.89999999999999, 89.60000000000001, 90.10000000000001], [67.2, 72.3, 80.4, 71.2, 85.3, 84.0, 87.1], [67.80000000000001, 70.1, 77.9, 67.9, 84.8, 77.8, 80.2, 90.10000000000001], [65.2, 70.3, 82.5, 68.2, 83.2, 76.7, 70.3, 83.1, 88.0], [64.3, 67.10000000000001, 80.0, 64.0, 78.8, 72.8, 67.2, 80.5, 80.2, 87.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925897,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925897_a0_er_seq-cifar100_None_500_50_20260925-144925_13bc25e5_last.pt",
  "sha16": "6782d80220125c5a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.45,
  "J_closeout": 21.46,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.7,
   13.4,
   7.7,
   7.199999999999999,
   11.200000000000001,
   12.8,
   26.700000000000003,
   11.200000000000001,
   23.799999999999997,
   91.8
  ],
  "results_tail": "01', '76.14285714285714', '74.61250000000001', '73.9', '72.91'], 'fullaccs_mask_classes': [[85.2], [81.2, 88.4], [74.7, 82.1, 88.2], [70.6, 76.5, 79.7, 89.3], [63.800000000000004, 73.2, 75.0, 76.8, 88.2], [66.3, 72.5, 74.5, 73.7, 79.80000000000001, 88.3], [62.8, 69.89999999999999, 72.0, 72.39999999999999, 78.9, 83.89999999999999, 93.10000000000001], [59.599999999999994, 68.2, 66.9, 70.6, 73.5, 79.80000000000001, 88.2, 90.10000000000001], [57.8, 66.5, 66.8, 66.0, 72.1, 77.7, 86.8, 80.80000000000001, 90.60000000000001], [58.3, 62.0, 67.80000000000001, 64.0, 68.0, 74.4, 84.7, 74.9, 83.1, 91.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925897,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925897_a0_er-ace_seq-cifar100_None_500_50_20260925-145105_3f561e4a_last.pt",
  "sha16": "ef1aff5ca0144984",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.81,
  "J_closeout": 34.8,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.9,
   31.900000000000002,
   24.7,
   26.5,
   28.1,
   32.4,
   36.1,
   23.0,
   43.1,
   77.4
  ],
  "results_tail": "285714285716', '72.73750000000001', '71.38888888888889', '69.13000000000002'], 'fullaccs_mask_classes': [[87.2], [79.60000000000001, 87.6], [73.1, 81.10000000000001, 89.9], [67.7, 75.5, 80.80000000000001, 88.4], [63.9, 72.2, 75.6, 77.9, 89.5], [64.60000000000001, 72.3, 74.3, 72.3, 79.80000000000001, 91.0], [56.10000000000001, 69.39999999999999, 71.1, 73.7, 77.3, 82.1, 94.19999999999999], [55.800000000000004, 65.7, 68.7, 66.4, 75.2, 75.7, 84.3, 90.10000000000001], [53.2, 68.4, 61.4, 64.8, 69.3, 71.2, 80.9, 82.0, 91.3], [51.5, 62.2, 61.8, 61.1, 66.4, 69.5, 75.0, 71.8, 79.80000000000001, 92.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925897,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925897_a0_der_seq-cifar100_None_500_50_20260925-144045_1ccebf1b_last.pt",
  "sha16": "80e39451a7f60dc3",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.94,
  "J_closeout": 35.94,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.099999999999998,
   28.199999999999996,
   19.400000000000002,
   23.0,
   22.8,
   33.6,
   50.1,
   29.4,
   39.800000000000004,
   89.0
  ],
  "results_tail": "3334', '77.52857142857142', '76.61250000000001', '74.86666666666666', '74.30999999999999'], 'fullaccs_mask_classes': [[86.8], [78.9, 88.6], [75.6, 83.5, 88.9], [72.2, 80.9, 79.80000000000001, 88.3], [68.30000000000001, 78.60000000000001, 78.3, 80.0, 87.5], [67.60000000000001, 75.0, 75.4, 75.4, 84.5, 89.4], [66.3, 71.89999999999999, 72.1, 73.8, 81.2, 83.7, 93.7], [63.6, 72.3, 66.2, 71.2, 77.60000000000001, 81.8, 89.5, 90.7], [60.199999999999996, 68.60000000000001, 64.7, 68.89999999999999, 72.6, 78.5, 87.6, 81.5, 91.2], [56.49999999999999, 66.4, 66.0, 66.9, 71.8, 75.3, 85.7, 77.5, 84.5, 92.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925897,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925897_a0_derpp_seq-cifar100_None_500_50_20260925-144515_11443595_last.pt",
  "sha16": "f72859682b0999a3",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.17,
  "J_closeout": 35.17,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   31.7,
   30.2,
   25.5,
   29.299999999999997,
   30.9,
   19.900000000000002,
   45.1,
   22.5,
   27.700000000000003,
   88.9
  ],
  "results_tail": "2.53333333333332', '81.05', '78.8', '78.5', '78.84285714285714', '77.6875', '76.55555555555556', '76.0'], 'fullaccs_mask_classes': [[85.5], [80.30000000000001, 87.9], [75.1, 83.3, 89.2], [74.9, 78.10000000000001, 82.0, 89.2], [70.8, 74.9, 79.0, 82.3, 87.0], [68.30000000000001, 74.2, 77.60000000000001, 79.7, 82.0, 89.2], [67.60000000000001, 73.8, 74.6, 77.2, 80.80000000000001, 84.8, 93.10000000000001], [65.60000000000001, 71.0, 71.39999999999999, 73.5, 78.5, 82.1, 88.9, 90.5], [62.6, 70.0, 70.5, 73.2, 75.2, 78.5, 86.0, 81.0, 92.0], [65.0, 66.9, 69.8, 70.0, 72.0, 76.6, 83.6, 77.2, 86.5, 92.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925898,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925898_a0_er_seq-cifar100_None_500_50_20260925-151455_280d8486_last.pt",
  "sha16": "7d6a9478b07f9b0c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.62,
  "J_closeout": 22.63,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   28.499999999999996,
   5.0,
   8.1,
   12.4,
   9.0,
   13.0,
   16.0,
   28.4,
   19.3,
   86.5
  ],
  "results_tail": ".9375', '72.66666666666667', '71.10000000000001'], 'fullaccs_mask_classes': [[91.2], [87.5, 85.1], [87.2, 74.2, 85.5], [81.39999999999999, 73.3, 76.5, 86.8], [80.2, 67.60000000000001, 70.8, 80.80000000000001, 82.69999999999999], [81.0, 63.800000000000004, 69.3, 77.3, 77.0, 90.5], [78.10000000000001, 60.6, 65.10000000000001, 72.7, 68.60000000000001, 84.5, 85.6], [80.0, 60.9, 65.2, 70.0, 67.5, 79.2, 76.4, 92.30000000000001], [75.7, 57.9, 65.5, 68.30000000000001, 61.8, 77.4, 73.6, 86.1, 87.7], [75.3, 55.900000000000006, 60.3, 65.2, 60.699999999999996, 76.1, 67.5, 82.69999999999999, 80.2, 87.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925898,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925898_a0_er-ace_seq-cifar100_None_500_50_20260925-152655_a46db23d_last.pt",
  "sha16": "ed52a5cf72254d3c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.260000000000005,
  "J_closeout": 35.26,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   41.199999999999996,
   23.3,
   20.200000000000003,
   36.7,
   18.099999999999998,
   31.4,
   24.099999999999998,
   37.9,
   47.5,
   72.2
  ],
  "results_tail": "74.1125', '71.75555555555556', '69.75999999999999'], 'fullaccs_mask_classes': [[92.60000000000001], [87.8, 85.9], [83.89999999999999, 78.7, 87.2], [81.89999999999999, 74.7, 78.9, 88.8], [80.10000000000001, 71.7, 74.2, 77.2, 86.0], [76.6, 71.39999999999999, 73.7, 74.5, 78.0, 92.0], [73.0, 66.2, 66.7, 71.2, 68.0, 83.8, 88.4], [73.1, 64.3, 65.9, 70.6, 65.4, 80.0, 80.2, 93.4], [71.0, 63.0, 62.9, 68.10000000000001, 62.8, 75.7, 66.9, 85.3, 90.10000000000001], [71.39999999999999, 59.0, 57.3, 67.80000000000001, 57.99999999999999, 74.2, 59.699999999999996, 82.19999999999999, 81.39999999999999, 86.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925898,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925898_a0_der_seq-cifar100_None_500_50_20260925-152725_b407dc14_last.pt",
  "sha16": "1f272ff202d5ea1a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.26,
  "J_closeout": 36.27,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   45.800000000000004,
   26.400000000000002,
   25.7,
   31.1,
   22.5,
   32.7,
   31.8,
   42.0,
   25.7,
   78.9
  ],
  "results_tail": "45', '73.63'], 'fullaccs_mask_classes': [[92.5], [87.4, 86.4], [85.7, 80.10000000000001, 86.9], [82.1, 76.6, 79.80000000000001, 88.0], [82.19999999999999, 72.39999999999999, 75.8, 80.60000000000001, 84.5], [82.89999999999999, 69.69999999999999, 73.8, 78.2, 79.0, 90.7], [79.9, 69.69999999999999, 69.89999999999999, 74.1, 74.1, 82.8, 85.8], [76.5, 67.9, 69.19999999999999, 74.8, 69.1, 80.80000000000001, 77.0, 91.5], [76.2, 64.60000000000001, 66.10000000000001, 72.2, 68.0, 75.6, 71.1, 85.2, 88.3], [78.7, 63.3, 64.2, 69.19999999999999, 65.8, 77.4, 69.1, 83.6, 80.10000000000001, 84.89999999999999]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925898,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925898_a0_derpp_seq-cifar100_None_500_50_20260925-151205_cce2d9c3_last.pt",
  "sha16": "d51709586422dd58",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.41,
  "J_closeout": 37.42,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   44.4,
   29.5,
   26.6,
   29.599999999999998,
   16.2,
   37.4,
   34.0,
   37.6,
   42.6,
   76.2
  ],
  "results_tail": " '79.88', '78.7', '76.55714285714285', '75.525', '75.01111111111112', '73.64'], 'fullaccs_mask_classes': [[92.5], [88.2, 88.1], [85.7, 80.5, 88.0], [84.2, 78.8, 79.10000000000001, 88.9], [82.3, 75.9, 75.9, 80.4, 84.89999999999999], [79.10000000000001, 72.39999999999999, 74.0, 78.5, 77.3, 90.9], [79.0, 70.6, 69.6, 74.0, 72.3, 83.6, 86.8], [76.6, 69.8, 66.5, 70.5, 68.10000000000001, 82.3, 78.4, 92.0], [76.7, 69.0, 67.30000000000001, 68.60000000000001, 64.60000000000001, 79.60000000000001, 76.3, 84.8, 88.2], [77.10000000000001, 66.7, 63.5, 70.19999999999999, 63.1, 77.4, 70.3, 81.5, 81.5, 85.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925899,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925899_a0_er_seq-cifar100_None_500_50_20260925-154525_2f84c7bb_last.pt",
  "sha16": "e7617ea919f7efea",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.37,
  "J_closeout": 22.37,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.5,
   14.2,
   5.0,
   8.9,
   13.3,
   13.200000000000001,
   14.099999999999998,
   22.1,
   26.8,
   92.60000000000001
  ],
  "results_tail": ", '76.03999999999999', '72.89999999999999', '73.37142857142858', '74.45', '72.41111111111111', '72.92'], 'fullaccs_mask_classes': [[89.7], [83.8, 87.7], [82.6, 82.3, 82.5], [77.3, 76.0, 74.3, 83.8], [72.5, 71.3, 66.7, 77.0, 92.7], [71.39999999999999, 69.39999999999999, 64.3, 68.60000000000001, 79.60000000000001, 84.1], [71.8, 67.0, 63.0, 67.5, 75.6, 76.1, 92.60000000000001], [71.2, 66.7, 66.2, 66.3, 76.8, 72.5, 83.7, 92.2], [69.89999999999999, 65.8, 59.9, 63.6, 73.3, 67.0, 80.2, 81.5, 90.5], [70.5, 65.4, 58.699999999999996, 62.2, 70.0, 67.2, 77.60000000000001, 80.9, 83.6, 93.10000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925899,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925899_a0_er-ace_seq-cifar100_None_500_50_20260925-154615_51aeaec9_last.pt",
  "sha16": "cfbbbe72aabd5dd1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.19,
  "J_closeout": 34.19,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   18.8,
   26.0,
   14.499999999999998,
   25.5,
   27.6,
   20.599999999999998,
   34.0,
   44.800000000000004,
   47.9,
   82.19999999999999
  ],
  "results_tail": ".7125', '70.46666666666667', '69.39000000000001'], 'fullaccs_mask_classes': [[91.60000000000001], [85.7, 89.0], [77.0, 82.0, 86.5], [75.6, 79.60000000000001, 77.60000000000001, 86.2], [73.2, 75.1, 71.5, 78.60000000000001, 93.0], [70.19999999999999, 71.3, 65.4, 69.39999999999999, 81.6, 85.1], [69.8, 73.4, 61.5, 67.5, 80.7, 73.3, 92.80000000000001], [65.4, 68.4, 61.199999999999996, 65.0, 73.4, 70.7, 86.3, 91.3], [65.0, 64.60000000000001, 54.900000000000006, 62.2, 68.5, 66.2, 80.10000000000001, 81.3, 91.4], [56.2, 59.699999999999996, 50.3, 63.7, 67.5, 61.6, 79.10000000000001, 77.9, 84.2, 93.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925899,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925899_a0_der_seq-cifar100_None_500_50_20260925-161215_f28939db_last.pt",
  "sha16": "95a06ee7f3653d15",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.160000000000004,
  "J_closeout": 35.16,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.5,
   28.9,
   21.3,
   25.3,
   28.599999999999998,
   33.900000000000006,
   27.900000000000002,
   30.3,
   40.300000000000004,
   88.6
  ],
  "results_tail": ", '79.9', '76.01666666666667', '76.28571428571429', '74.9875', '75.26666666666667', '75.67999999999999'], 'fullaccs_mask_classes': [[90.0], [82.8, 89.0], [81.0, 81.89999999999999, 85.0], [77.9, 80.60000000000001, 76.9, 85.7], [77.60000000000001, 78.3, 71.7, 79.5, 92.4], [74.0, 71.7, 68.5, 73.3, 83.1, 85.5], [73.3, 69.3, 66.8, 73.5, 78.7, 79.2, 93.2], [73.4, 65.2, 62.9, 68.89999999999999, 76.4, 75.5, 84.6, 93.0], [70.89999999999999, 68.8, 62.7, 66.60000000000001, 74.8, 72.6, 82.6, 85.5, 92.9], [70.19999999999999, 67.2, 65.60000000000001, 66.0, 73.6, 73.6, 80.5, 81.89999999999999, 85.2, 93.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925899,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925899_a0_derpp_seq-cifar100_None_500_50_20260925-161926_741fcf73_last.pt",
  "sha16": "7c4aee4eefd86992",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.9,
  "J_closeout": 35.89,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   30.9,
   30.2,
   18.5,
   24.4,
   29.299999999999997,
   28.599999999999998,
   25.8,
   39.5,
   42.5,
   89.3
  ],
  "results_tail": ".05555555555557', '75.66'], 'fullaccs_mask_classes': [[91.3], [84.2, 87.5], [83.3, 84.3, 85.39999999999999], [79.4, 80.80000000000001, 79.10000000000001, 84.6], [78.60000000000001, 76.8, 74.5, 79.60000000000001, 92.0], [77.5, 76.4, 71.0, 71.89999999999999, 85.0, 85.2], [73.9, 75.0, 67.0, 71.1, 83.0, 79.4, 92.5], [74.1, 69.5, 63.3, 67.7, 79.80000000000001, 74.4, 83.89999999999999, 92.0], [71.2, 69.89999999999999, 62.6, 67.10000000000001, 77.10000000000001, 71.8, 80.10000000000001, 84.6, 91.10000000000001], [68.0, 71.89999999999999, 62.2, 66.9, 77.8, 69.1, 78.10000000000001, 81.6, 87.3, 93.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925900,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925900_a0_er_seq-cifar100_None_500_50_20260925-165156_b1f03355_last.pt",
  "sha16": "ec13514cab7c62e7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 20.87,
  "J_closeout": 20.86,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.8,
   8.200000000000001,
   13.100000000000001,
   7.3999999999999995,
   9.0,
   11.200000000000001,
   11.4,
   21.9,
   29.7,
   89.0
  ],
  "results_tail": ".21666666666668', '72.65714285714286', '71.5', '70.48888888888888', '68.88'], 'fullaccs_mask_classes': [[72.89999999999999], [63.9, 83.2], [63.1, 74.5, 87.7], [60.0, 71.2, 79.10000000000001, 91.4], [58.599999999999994, 68.7, 75.8, 85.0, 89.8], [55.1, 68.0, 72.2, 80.80000000000001, 80.30000000000001, 88.9], [52.400000000000006, 65.2, 70.39999999999999, 75.6, 74.8, 81.89999999999999, 88.3], [49.2, 64.7, 70.0, 74.2, 71.7, 78.3, 76.0, 87.9], [50.8, 68.60000000000001, 64.8, 69.3, 68.8, 75.6, 71.6, 76.3, 88.6], [46.6, 62.1, 64.8, 69.1, 63.6, 71.39999999999999, 69.1, 73.4, 79.60000000000001, 89.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925900,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925900_a0_er-ace_seq-cifar100_None_500_50_20260925-162516_9f5379fa_last.pt",
  "sha16": "8040f3909f0c76da",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.89,
  "J_closeout": 34.9,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.5,
   19.400000000000002,
   29.9,
   31.0,
   24.5,
   36.6,
   28.000000000000004,
   37.9,
   48.5,
   79.60000000000001
  ],
  "results_tail": "999', '70.52222222222221', '68.4'], 'fullaccs_mask_classes': [[78.10000000000001], [69.19999999999999, 85.8], [63.9, 72.3, 90.0], [60.199999999999996, 67.4, 81.6, 93.2], [57.699999999999996, 58.9, 74.6, 86.0, 90.60000000000001], [56.3, 60.699999999999996, 69.1, 83.39999999999999, 80.60000000000001, 91.60000000000001], [54.2, 54.400000000000006, 72.6, 78.4, 71.3, 80.2, 90.60000000000001], [53.2, 46.2, 67.10000000000001, 73.8, 65.0, 75.1, 77.3, 86.9], [54.2, 48.0, 66.4, 78.5, 67.9, 75.4, 73.6, 78.3, 92.4], [53.5, 48.9, 66.60000000000001, 74.3, 59.699999999999996, 74.0, 68.2, 68.0, 81.0, 89.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925900,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925900_a0_der_seq-cifar100_None_500_50_20260925-163056_cc6ba44c_last.pt",
  "sha16": "4ed4d12c7bb2bfda",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.300000000000004,
  "J_closeout": 34.3,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   22.400000000000002,
   23.1,
   26.6,
   26.0,
   26.400000000000002,
   29.7,
   27.0,
   35.099999999999994,
   40.5,
   86.2
  ],
  "results_tail": "73.97500000000001', '73.89999999999999', '73.07000000000001'], 'fullaccs_mask_classes': [[76.1], [63.0, 84.89999999999999], [60.9, 75.0, 89.4], [55.7, 72.3, 82.3, 92.2], [56.599999999999994, 69.5, 78.2, 87.1, 91.2], [57.599999999999994, 68.5, 75.8, 83.89999999999999, 83.0, 90.3], [54.50000000000001, 68.5, 72.7, 83.5, 79.60000000000001, 82.1, 90.5], [52.1, 68.89999999999999, 70.89999999999999, 79.7, 74.5, 78.9, 80.4, 86.4], [52.300000000000004, 68.10000000000001, 68.7, 78.0, 72.0, 78.0, 77.5, 78.7, 91.8], [52.400000000000006, 68.4, 65.0, 77.9, 70.8, 74.2, 73.3, 74.0, 85.1, 89.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925900,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925900_a0_derpp_seq-cifar100_None_500_50_20260925-164146_842a749e_last.pt",
  "sha16": "2feee22c10b89129",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.589999999999996,
  "J_closeout": 35.58,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.8,
   20.3,
   23.5,
   31.900000000000002,
   33.800000000000004,
   34.5,
   39.300000000000004,
   29.2,
   38.6,
   84.0
  ],
  "results_tail": "9999999999999', '72.8'], 'fullaccs_mask_classes': [[76.5], [70.89999999999999, 83.6], [66.2, 77.3, 89.3], [63.5, 72.6, 82.69999999999999, 92.80000000000001], [60.099999999999994, 70.1, 76.4, 88.3, 90.3], [57.49999999999999, 66.10000000000001, 75.2, 85.39999999999999, 84.2, 89.0], [57.099999999999994, 66.0, 70.3, 83.2, 79.9, 81.39999999999999, 89.7], [55.60000000000001, 64.5, 70.6, 79.80000000000001, 78.8, 77.9, 82.19999999999999, 86.9], [57.4, 62.9, 69.39999999999999, 77.8, 76.6, 76.9, 79.4, 76.5, 90.9], [53.800000000000004, 56.39999999999999, 68.4, 75.9, 75.4, 76.5, 75.5, 70.3, 85.8, 90.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925901,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925901_a0_er_seq-cifar100_None_500_50_20260925-171546_e670baa5_last.pt",
  "sha16": "dcb48bfcf3a0deed",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.25,
  "J_closeout": 21.25,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.000000000000001,
   7.1,
   10.100000000000001,
   16.400000000000002,
   8.4,
   13.100000000000001,
   15.7,
   18.099999999999998,
   26.1,
   90.5
  ],
  "results_tail": "0000000001', '73.41250000000001', '71.82222222222222', '71.44999999999999'], 'fullaccs_mask_classes': [[85.6], [78.4, 82.8], [75.2, 73.1, 88.4], [73.8, 69.5, 79.5, 90.0], [69.89999999999999, 65.2, 73.1, 79.60000000000001, 82.0], [65.8, 63.1, 69.8, 78.4, 73.4, 89.7], [64.7, 60.6, 68.4, 77.2, 66.4, 81.39999999999999, 88.8], [64.7, 59.599999999999994, 69.3, 74.0, 67.60000000000001, 76.3, 82.6, 93.2], [59.099999999999994, 58.199999999999996, 67.80000000000001, 69.3, 63.1, 73.1, 78.4, 86.1, 91.3], [60.8, 55.50000000000001, 63.0, 70.0, 62.1, 71.39999999999999, 76.1, 80.9, 83.89999999999999, 90.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925901,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925901_a0_er-ace_seq-cifar100_None_500_50_20260925-173556_7bf8cda7_last.pt",
  "sha16": "5694d923562be539",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 33.87,
  "J_closeout": 33.87,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.4,
   13.8,
   22.400000000000002,
   31.900000000000002,
   20.200000000000003,
   33.0,
   32.6,
   35.6,
   54.800000000000004,
   79.0
  ],
  "results_tail": "', '68.2'], 'fullaccs_mask_classes': [[87.8], [80.9, 86.2], [76.8, 74.5, 90.4], [72.2, 69.1, 83.2, 91.10000000000001], [66.60000000000001, 63.2, 72.89999999999999, 83.39999999999999, 84.0], [66.7, 64.4, 70.3, 79.7, 71.5, 91.5], [62.7, 59.4, 66.60000000000001, 81.2, 65.8, 80.10000000000001, 91.10000000000001], [62.6, 58.099999999999994, 65.0, 76.2, 62.6, 78.2, 82.3, 93.30000000000001], [55.50000000000001, 51.6, 59.599999999999994, 73.0, 56.8, 71.8, 77.60000000000001, 84.3, 92.5], [52.2, 47.8, 58.699999999999996, 70.1, 55.60000000000001, 70.89999999999999, 72.2, 78.9, 84.89999999999999, 90.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925901,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925901_a0_der_seq-cifar100_None_500_50_20260925-165356_9d6bb347_last.pt",
  "sha16": "2cfd6bc6cf9957bd",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 33.989999999999995,
  "J_closeout": 34.01,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.0,
   19.0,
   27.800000000000004,
   31.1,
   22.7,
   28.7,
   30.8,
   32.800000000000004,
   38.1,
   88.9
  ],
  "results_tail": "81.06666666666666', '80.65', '76.46', '76.69999999999999', '76.17142857142858', '75.9', '74.92222222222222', '74.25'], 'fullaccs_mask_classes': [[88.1], [80.80000000000001, 85.2], [76.9, 76.5, 89.8], [73.9, 72.89999999999999, 84.89999999999999, 90.9], [72.7, 66.7, 79.3, 80.5, 83.1], [69.89999999999999, 68.2, 75.8, 79.9, 75.0, 91.4], [68.30000000000001, 65.5, 76.8, 76.6, 72.6, 84.0, 89.4], [68.0, 62.1, 75.6, 74.8, 68.30000000000001, 79.4, 85.9, 93.10000000000001], [65.8, 59.9, 72.8, 73.1, 64.60000000000001, 77.3, 80.7, 88.1, 92.0], [62.3, 58.5, 73.8, 71.5, 63.5, 76.1, 76.3, 84.8, 84.0, 91.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925901,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925901_a0_derpp_seq-cifar100_None_500_50_20260925-171436_c07cc17e_last.pt",
  "sha16": "3e93cd16765c53c8",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.92,
  "J_closeout": 35.92,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.5,
   15.2,
   32.9,
   31.8,
   21.8,
   27.800000000000004,
   38.5,
   39.5,
   42.6,
   87.6
  ],
  "results_tail": "7.62', '76.78333333333333', '75.94285714285715', '76.8125', '75.15555555555555', '74.89'], 'fullaccs_mask_classes': [[86.6], [81.0, 85.1], [76.6, 78.7, 89.0], [74.3, 74.5, 84.39999999999999, 90.7], [71.0, 70.3, 82.5, 83.39999999999999, 80.9], [66.7, 69.1, 81.5, 81.0, 72.7, 89.7], [66.8, 66.4, 77.8, 79.5, 69.3, 82.19999999999999, 89.60000000000001], [66.9, 65.2, 77.4, 77.5, 69.69999999999999, 79.7, 85.39999999999999, 92.7], [61.8, 60.199999999999996, 74.8, 74.9, 64.1, 76.7, 82.8, 88.2, 92.9], [60.699999999999996, 59.0, 75.9, 72.8, 61.4, 76.0, 79.60000000000001, 85.6, 86.8, 91.10000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925902,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925902_a0_er_seq-cifar100_None_500_50_20260925-175457_f784cf96_last.pt",
  "sha16": "a1d854cf5d7e3b08",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.92,
  "J_closeout": 21.92,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   5.1,
   14.299999999999999,
   6.5,
   12.9,
   11.3,
   15.8,
   20.1,
   11.899999999999999,
   28.7,
   92.60000000000001
  ],
  "results_tail": "5.88333333333333', '74.41428571428571', '72.275', '72.94444444444446', '73.19000000000001'], 'fullaccs_mask_classes': [[84.5], [76.9, 84.8], [70.7, 79.7, 85.5], [69.0, 75.3, 80.4, 92.10000000000001], [64.60000000000001, 73.7, 77.10000000000001, 86.0, 85.6], [61.0, 72.6, 70.6, 81.69999999999999, 77.2, 92.2], [62.2, 70.3, 68.2, 80.5, 73.2, 81.10000000000001, 85.39999999999999], [56.3, 67.9, 66.3, 77.10000000000001, 68.5, 78.10000000000001, 76.3, 87.7], [58.3, 66.9, 66.3, 77.2, 65.8, 76.3, 73.7, 79.9, 92.10000000000001], [59.0, 67.4, 67.5, 75.9, 65.9, 73.6, 70.39999999999999, 75.5, 83.5, 93.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925902,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925902_a0_er-ace_seq-cifar100_None_500_50_20260925-175947_a227919b_last.pt",
  "sha16": "0d1c333f873ec87f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.8,
  "J_closeout": 34.79,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.0,
   18.2,
   26.8,
   26.6,
   24.2,
   31.7,
   31.3,
   30.099999999999998,
   54.7,
   85.39999999999999
  ],
  "results_tail": "000001', '76.92', '75.0', '72.72857142857143', '70.7375', '69.92222222222222', '69.78'], 'fullaccs_mask_classes': [[85.9], [77.0, 88.2], [73.9, 82.1, 88.6], [72.0, 76.9, 80.7, 94.3], [64.0, 72.8, 75.1, 85.39999999999999, 87.3], [62.4, 70.89999999999999, 70.5, 78.2, 76.2, 91.8], [58.5, 69.5, 66.2, 78.5, 66.60000000000001, 82.0, 87.8], [60.199999999999996, 63.4, 63.2, 76.2, 61.6, 76.4, 77.4, 87.5], [59.0, 63.7, 64.1, 76.1, 57.199999999999996, 70.3, 70.89999999999999, 75.6, 92.4], [59.4, 61.5, 53.800000000000004, 71.2, 57.099999999999994, 72.39999999999999, 71.6, 71.39999999999999, 85.3, 94.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925902,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925902_a0_der_seq-cifar100_None_500_50_20260925-180047_3348c252_last.pt",
  "sha16": "1edb01833a2d0112",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.059999999999995,
  "J_closeout": 36.05,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.0,
   32.2,
   22.2,
   36.8,
   30.4,
   31.4,
   32.4,
   22.900000000000002,
   47.4,
   89.9
  ],
  "results_tail": ".3111111111111', '75.00999999999999'], 'fullaccs_mask_classes': [[84.6], [74.8, 88.2], [72.8, 81.3, 88.5], [68.30000000000001, 79.4, 83.39999999999999, 93.30000000000001], [63.0, 77.9, 77.3, 87.8, 84.5], [65.3, 76.8, 74.9, 85.39999999999999, 80.60000000000001, 92.30000000000001], [60.199999999999996, 73.7, 70.5, 83.3, 76.5, 83.5, 85.7], [58.199999999999996, 71.5, 70.0, 80.60000000000001, 71.89999999999999, 81.3, 79.0, 88.1], [56.3, 70.6, 67.0, 80.4, 68.89999999999999, 77.8, 75.6, 79.4, 92.80000000000001], [56.49999999999999, 69.8, 64.8, 77.7, 67.4, 81.10000000000001, 74.2, 77.2, 87.1, 94.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925902,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925902_a0_derpp_seq-cifar100_None_500_50_20260925-175017_4bdbcf5b_last.pt",
  "sha16": "5420c5ad95437726",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.89,
  "J_closeout": 34.88,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.0,
   25.4,
   22.0,
   36.0,
   20.9,
   31.5,
   30.2,
   30.5,
   47.4,
   92.0
  ],
  "results_tail": "0000000001'], 'fullaccs_mask_classes': [[84.89999999999999], [76.8, 89.0], [73.0, 81.2, 89.1], [67.7, 79.10000000000001, 84.2, 93.89999999999999], [68.60000000000001, 77.7, 78.60000000000001, 89.7, 87.6], [67.2, 71.6, 75.4, 88.4, 79.60000000000001, 92.0], [62.7, 71.3, 69.69999999999999, 85.9, 74.5, 85.1, 85.9], [61.1, 67.4, 67.9, 82.89999999999999, 68.7, 81.5, 80.2, 87.3], [58.5, 67.0, 66.3, 83.39999999999999, 67.10000000000001, 77.10000000000001, 75.9, 80.60000000000001, 92.9], [55.900000000000006, 67.0, 67.9, 82.19999999999999, 67.4, 78.10000000000001, 75.6, 79.60000000000001, 88.6, 94.0]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/MCAL/boxH_MCAL_BLOCKCAL.json <==
{
 "study": "MCAL",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260925895,
  260925896,
  260925897,
  260925898,
  260925899,
  260925900,
  260925901,
  260925902
 ],
 "gate_fail": [],
 "models": {
  "260925895/er": {
   "base": {
    "CE": 6.995345398398003,
    "J": 22.02,
    "J_A": 14.6,
    "J_B": 88.8,
    "soft_mass_B": 0.7811319784182224,
    "hard_share_B": 0.7951
   },
   "cal": {
    "CE": 3.7563766715314943,
    "J": 37.19,
    "J_A": 35.233333333333334,
    "J_B": 54.800000000000004,
    "soft_mass_B": 0.10010059342494992,
    "hard_share_B": 0.1076
   },
   "betas": [
    -10.403967946805103,
    -10.596464578157086,
    -10.511910264723749,
    -10.437302103708593,
    -10.474660016245771
   ],
   "gain": 15.169999999999998,
   "inv": {
    "cond_CE": 3.4700801916849,
    "group_oracle_J": 41.67
   },
   "oracle": {
    "beta": -9.009520053863525,
    "J": 37.37
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925895/er_ace": {
   "base": {
    "CE": 3.1243647332417153,
    "J": 34.04,
    "J_A": 29.2,
    "J_B": 77.60000000000001,
    "soft_mass_B": 0.32501017804657767,
    "hard_share_B": 0.4064
   },
   "cal": {
    "CE": 2.884459731708397,
    "J": 36.720000000000006,
    "J_A": 34.93333333333333,
    "J_B": 52.800000000000004,
    "soft_mass_B": 0.10003101192618033,
    "hard_share_B": 0.1506
   },
   "betas": [
    -2.3671362477674913,
    -2.4025374240605153,
    -2.3673968359096307,
    -2.383038193121304,
    -2.3723708357266498
   ],
   "gain": 2.680000000000007,
   "inv": {
    "cond_CE": 2.636229379284153,
    "group_oracle_J": 41.91
   },
   "oracle": {
    "beta": -2.02801775932312,
    "J": 36.88
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925895/der": {
   "base": {
    "CE": 3.125405360171067,
    "J": 33.42,
    "J_A": 27.866666666666667,
    "J_B": 83.39999999999999,
    "soft_mass_B": 0.39171611731016276,
    "hard_share_B": 0.5186
   },
   "cal": {
    "CE": 2.7196988438580183,
    "J": 38.64,
    "J_A": 36.82222222222222,
    "J_B": 55.00000000000001,
    "soft_mass_B": 0.10001174851982139,
    "hard_share_B": 0.1466
   },
   "betas": [
    -3.362046843144541,
    -3.373514288855371,
    -3.351646461823682,
    -3.37645225985724,
    -3.3842087052420045
   ],
   "gain": 5.219999999999999,
   "inv": {
    "cond_CE": 2.4453233420407248,
    "group_oracle_J": 44.18
   },
   "oracle": {
    "beta": -2.678498387336731,
    "J": 38.93
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925895/derpp": {
   "base": {
    "CE": 2.7987551144221032,
    "J": 37.91,
    "J_A": 33.37777777777778,
    "J_B": 78.7,
    "soft_mass_B": 0.304471512418476,
    "hard_share_B": 0.414
   },
   "cal": {
    "CE": 2.571704154240667,
    "J": 41.69,
    "J_A": 39.77777777777778,
    "J_B": 58.9,
    "soft_mass_B": 0.10001664529610182,
    "hard_share_B": 0.1439
   },
   "betas": [
    -2.6103500946756055,
    -2.6386575658690914,
    -2.653239461054432,
    -2.6132833623868077,
    -2.614458711845681
   ],
   "gain": 3.780000000000001,
   "inv": {
    "cond_CE": 2.336009049146337,
    "group_oracle_J": 46.5
   },
   "oracle": {
    "beta": -3.3024096488952637,
    "J": 41.83
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925896/er": {
   "base": {
    "CE": 6.800614384820927,
    "J": 21.34,
    "J_A": 14.144444444444446,
    "J_B": 86.1,
    "soft_mass_B": 0.7578942673530813,
    "hard_share_B": 0.7744
   },
   "cal": {
    "CE": 3.884112581954563,
    "J": 34.9,
    "J_A": 32.477777777777774,
    "J_B": 56.699999999999996,
    "soft_mass_B": 0.10006272732287758,
    "hard_share_B": 0.1066
   },
   "betas": [
    -10.088792994946171,
    -10.173741867712387,
    -10.066306213213075,
    -10.117870673011055,
    -10.044211567000382
   ],
   "gain": 13.559999999999999,
   "inv": {
    "cond_CE": 3.606900254290444,
    "group_oracle_J": 39.06
   },
   "oracle": {
    "beta": -10.192148923873901,
    "J": 34.949999999999996
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925896/er_ace": {
   "base": {
    "CE": 3.1852258553697808,
    "J": 34.28,
    "J_A": 29.7,
    "J_B": 75.5,
    "soft_mass_B": 0.3037564907307362,
    "hard_share_B": 0.3829
   },
   "cal": {
    "CE": 2.982065222699795,
    "J": 36.34,
    "J_A": 34.4,
    "J_B": 53.800000000000004,
    "soft_mass_B": 0.1000131456512014,
    "hard_share_B": 0.1536
   },
   "betas": [
    -2.2036995502137726,
    -2.2230762594298987,
    -2.2245253816349937,
    -2.217599876211553,
    -2.2063846763019024
   ],
   "gain": 2.0600000000000023,
   "inv": {
    "cond_CE": 2.740008514253214,
    "group_oracle_J": 41.19
   },
   "oracle": {
    "beta": -2.322655439376831,
    "J": 36.39
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925896/der": {
   "base": {
    "CE": 2.924398813995449,
    "J": 36.120000000000005,
    "J_A": 31.222222222222225,
    "J_B": 80.2,
    "soft_mass_B": 0.34182531214098905,
    "hard_share_B": 0.4534
   },
   "cal": {
    "CE": 2.6385193653256094,
    "J": 40.44,
    "J_A": 38.5,
    "J_B": 57.9,
    "soft_mass_B": 0.10001273243457212,
    "hard_share_B": 0.143
   },
   "betas": [
    -2.8066890990540196,
    -2.8448502649746654,
    -2.834511357889858,
    -2.825345431867156,
    -2.812305062244569
   ],
   "gain": 4.319999999999993,
   "inv": {
    "cond_CE": 2.3836428388815913,
    "group_oracle_J": 45.37
   },
   "oracle": {
    "beta": -2.9408904314041138,
    "J": 40.52
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925896/derpp": {
   "base": {
    "CE": 2.8458003528642797,
    "J": 38.39,
    "J_A": 33.72222222222222,
    "J_B": 80.4,
    "soft_mass_B": 0.33015022237580116,
    "hard_share_B": 0.4352
   },
   "cal": {
    "CE": 2.5577393077637915,
    "J": 42.71,
    "J_A": 40.91111111111111,
    "J_B": 58.9,
    "soft_mass_B": 0.10001977907173047,
    "hard_share_B": 0.1463
   },
   "betas": [
    -3.007398545625753,
    -2.975689565911873,
    -2.9741838700353123,
    -2.9683298328285064,
    -2.9417163527257983
   ],
   "gain": 4.32,
   "inv": {
    "cond_CE": 2.301999208094951,
    "group_oracle_J": 47.349999999999994
   },
   "oracle": {
    "beta": -2.815130114555359,
    "J": 42.76
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925897/er": {
   "base": {
    "CE": 6.872739294836309,
    "J": 21.45,
    "J_A": 13.633333333333333,
    "J_B": 91.8,
    "soft_mass_B": 0.7772009251313325,
    "hard_share_B": 0.7941
   },
   "cal": {
    "CE": 3.7905249859792702,
    "J": 36.230000000000004,
    "J_A": 33.666666666666664,
    "J_B": 59.3,
    "soft_mass_B": 0.09999601132536602,
    "hard_share_B": 0.1073
   },
   "betas": [
    -10.359583965584392,
    -10.385830218838922,
    -10.439601525380336,
    -10.350950826142974,
    -10.403668167101454
   ],
   "gain": 14.780000000000005,
   "inv": {
    "cond_CE": 3.5421210477880187,
    "group_oracle_J": 40.68
   },
   "oracle": {
    "beta": -9.647978782653809,
    "J": 36.47
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925897/er_ace": {
   "base": {
    "CE": 3.18200299377297,
    "J": 34.81,
    "J_A": 30.077777777777776,
    "J_B": 77.4,
    "soft_mass_B": 0.28706849409105434,
    "hard_share_B": 0.3547
   },
   "cal": {
    "CE": 3.0034049515913126,
    "J": 36.27,
    "J_A": 34.300000000000004,
    "J_B": 54.0,
    "soft_mass_B": 0.10000419727812357,
    "hard_share_B": 0.1437
   },
   "betas": [
    -2.1077786716604257,
    -2.110360124061237,
    -2.1191057270006555,
    -2.113213880719896,
    -2.126059645472223
   ],
   "gain": 1.4600000000000009,
   "inv": {
    "cond_CE": 2.7663195240980505,
    "group_oracle_J": 41.39
   },
   "oracle": {
    "beta": -1.8324867486953735,
    "J": 36.51
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925897/der": {
   "base": {
    "CE": 2.9900085430563585,
    "J": 35.94,
    "J_A": 30.044444444444444,
    "J_B": 89.0,
    "soft_mass_B": 0.37742793563359883,
    "hard_share_B": 0.4907
   },
   "cal": {
    "CE": 2.6067979439244144,
    "J": 41.57,
    "J_A": 38.78888888888889,
    "J_B": 66.60000000000001,
    "soft_mass_B": 0.09999553468633834,
    "hard_share_B": 0.1403
   },
   "betas": [
    -3.3639545688985626,
    -3.361506254374765,
    -3.39232142396101,
    -3.354223347608894,
    -3.379904644600918
   ],
   "gain": 5.630000000000003,
   "inv": {
    "cond_CE": 2.395262874201205,
    "group_oracle_J": 45.879999999999995
   },
   "oracle": {
    "beta": -3.5197333097457886,
    "J": 41.61
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925897/derpp": {
   "base": {
    "CE": 2.976558639591306,
    "J": 35.17,
    "J_A": 29.2,
    "J_B": 88.9,
    "soft_mass_B": 0.3700215575724602,
    "hard_share_B": 0.4913
   },
   "cal": {
    "CE": 2.574893194117706,
    "J": 41.699999999999996,
    "J_A": 39.0,
    "J_B": 66.0,
    "soft_mass_B": 0.10000995896845004,
    "hard_share_B": 0.1463
   },
   "betas": [
    -3.606457993481299,
    -3.612567249512395,
    -3.6257037921330477,
    -3.599257519605109,
    -3.6552613793945747
   ],
   "gain": 6.529999999999994,
   "inv": {
    "cond_CE": 2.348212548708076,
    "group_oracle_J": 46.46
   },
   "oracle": {
    "beta": -3.818181037902832,
    "J": 41.8
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925898/er": {
   "base": {
    "CE": 6.823236517294602,
    "J": 22.62,
    "J_A": 15.522222222222224,
    "J_B": 86.5,
    "soft_mass_B": 0.7595903452735119,
    "hard_share_B": 0.7713
   },
   "cal": {
    "CE": 3.731835862332871,
    "J": 36.64,
    "J_A": 35.18888888888888,
    "J_B": 49.7,
    "soft_mass_B": 0.10004156540825099,
    "hard_share_B": 0.1057
   },
   "betas": [
    -10.245195621407259,
    -10.230415780864131,
    -10.179517918159668,
    -10.277525218651839,
    -10.251962590814959
   ],
   "gain": 14.02,
   "inv": {
    "cond_CE": 3.4309643942552124,
    "group_oracle_J": 41.65
   },
   "oracle": {
    "beta": -9.761087417602539,
    "J": 36.82
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925898/er_ace": {
   "base": {
    "CE": 3.086250624331022,
    "J": 35.260000000000005,
    "J_A": 31.15555555555555,
    "J_B": 72.2,
    "soft_mass_B": 0.27774323302604514,
    "hard_share_B": 0.3532
   },
   "cal": {
    "CE": 2.928955321188052,
    "J": 36.66,
    "J_A": 35.41111111111111,
    "J_B": 47.9,
    "soft_mass_B": 0.10000545493919052,
    "hard_share_B": 0.1434
   },
   "betas": [
    -1.9681992350479809,
    -1.9604430263494579,
    -1.9640771084872735,
    -1.9574628897750395,
    -1.9557413539857609
   ],
   "gain": 1.3999999999999915,
   "inv": {
    "cond_CE": 2.675086171005267,
    "group_oracle_J": 42.120000000000005
   },
   "oracle": {
    "beta": -1.8989379405975342,
    "J": 36.7
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925898/der": {
   "base": {
    "CE": 2.9107886289967677,
    "J": 36.26,
    "J_A": 31.522222222222222,
    "J_B": 78.9,
    "soft_mass_B": 0.34943863454638624,
    "hard_share_B": 0.4582
   },
   "cal": {
    "CE": 2.611704726362349,
    "J": 40.67,
    "J_A": 38.82222222222222,
    "J_B": 57.3,
    "soft_mass_B": 0.10001719939970324,
    "hard_share_B": 0.1496
   },
   "betas": [
    -2.833740501689002,
    -2.845626646761417,
    -2.832004361884535,
    -2.794460600198227,
    -2.820391655834264
   ],
   "gain": 4.410000000000004,
   "inv": {
    "cond_CE": 2.3724875476103144,
    "group_oracle_J": 45.46
   },
   "oracle": {
    "beta": -2.846780776977539,
    "J": 40.71
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925898/derpp": {
   "base": {
    "CE": 2.9126678957871173,
    "J": 37.41,
    "J_A": 33.1,
    "J_B": 76.2,
    "soft_mass_B": 0.33469016980534033,
    "hard_share_B": 0.4335
   },
   "cal": {
    "CE": 2.6349882203969655,
    "J": 41.4,
    "J_A": 40.077777777777776,
    "J_B": 53.300000000000004,
    "soft_mass_B": 0.10001155080603988,
    "hard_share_B": 0.1464
   },
   "betas": [
    -2.770126817693253,
    -2.763050264960082,
    -2.7328744578899506,
    -2.7358090666431663,
    -2.7725314216865122
   ],
   "gain": 3.990000000000002,
   "inv": {
    "cond_CE": 2.3798629925253856,
    "group_oracle_J": 46.31
   },
   "oracle": {
    "beta": -3.0908654928207397,
    "J": 41.48
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925899/er": {
   "base": {
    "CE": 6.857008076598833,
    "J": 22.37,
    "J_A": 14.566666666666666,
    "J_B": 92.60000000000001,
    "soft_mass_B": 0.7687679043193942,
    "hard_share_B": 0.7832
   },
   "cal": {
    "CE": 3.768735313472533,
    "J": 36.38,
    "J_A": 33.766666666666666,
    "J_B": 59.9,
    "soft_mass_B": 0.10003485010115673,
    "hard_share_B": 0.1083
   },
   "betas": [
    -10.775643447182446,
    -10.698506349361498,
    -10.732996792937037,
    -10.726509798975833,
    -10.779947045253913
   ],
   "gain": 14.010000000000002,
   "inv": {
    "cond_CE": 3.5053848977471063,
    "group_oracle_J": 40.949999999999996
   },
   "oracle": {
    "beta": -10.096089839935303,
    "J": 36.59
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925899/er_ace": {
   "base": {
    "CE": 3.21503977789928,
    "J": 34.19,
    "J_A": 28.855555555555558,
    "J_B": 82.19999999999999,
    "soft_mass_B": 0.29849730991089873,
    "hard_share_B": 0.365
   },
   "cal": {
    "CE": 3.017786981729464,
    "J": 35.14,
    "J_A": 33.24444444444444,
    "J_B": 52.2,
    "soft_mass_B": 0.10001272113654547,
    "hard_share_B": 0.144
   },
   "betas": [
    -2.208785873344569,
    -2.2083729291012935,
    -2.1969046078051244,
    -2.183978517244335,
    -2.2050140903460944
   ],
   "gain": 0.9500000000000028,
   "inv": {
    "cond_CE": 2.7793624761146094,
    "group_oracle_J": 40.88
   },
   "oracle": {
    "beta": -1.6673359870910645,
    "J": 35.42
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925899/der": {
   "base": {
    "CE": 3.0273661530329434,
    "J": 35.160000000000004,
    "J_A": 29.22222222222222,
    "J_B": 88.6,
    "soft_mass_B": 0.37104259389330824,
    "hard_share_B": 0.485
   },
   "cal": {
    "CE": 2.6344353362545943,
    "J": 40.739999999999995,
    "J_A": 38.14444444444444,
    "J_B": 64.1,
    "soft_mass_B": 0.09998919906227331,
    "hard_share_B": 0.1338
   },
   "betas": [
    -3.635673035420158,
    -3.5939509503921245,
    -3.629010774630162,
    -3.648580234488456,
    -3.6500769782669478
   ],
   "gain": 5.579999999999991,
   "inv": {
    "cond_CE": 2.3876582253644876,
    "group_oracle_J": 45.78
   },
   "oracle": {
    "beta": -3.308194637298584,
    "J": 40.81
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925899/derpp": {
   "base": {
    "CE": 2.9575746256897606,
    "J": 35.9,
    "J_A": 29.96666666666667,
    "J_B": 89.3,
    "soft_mass_B": 0.347847024056046,
    "hard_share_B": 0.4732
   },
   "cal": {
    "CE": 2.6204831298398976,
    "J": 41.71,
    "J_A": 38.58888888888889,
    "J_B": 69.8,
    "soft_mass_B": 0.10000034953208008,
    "hard_share_B": 0.1461
   },
   "betas": [
    -3.3561971320470416,
    -3.327284825932458,
    -3.3225286695001213,
    -3.3634846279299637,
    -3.375468260620475
   ],
   "gain": 5.810000000000002,
   "inv": {
    "cond_CE": 2.402936245853653,
    "group_oracle_J": 46.25
   },
   "oracle": {
    "beta": -3.5703078508377075,
    "J": 41.79
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925900/er": {
   "base": {
    "CE": 6.857164582775906,
    "J": 20.87,
    "J_A": 13.3,
    "J_B": 89.0,
    "soft_mass_B": 0.7710979558766776,
    "hard_share_B": 0.7874
   },
   "cal": {
    "CE": 3.9044555235097884,
    "J": 34.11,
    "J_A": 31.522222222222222,
    "J_B": 57.4,
    "soft_mass_B": 0.10000747213153516,
    "hard_share_B": 0.1066
   },
   "betas": [
    -10.154069973968966,
    -10.132009135399745,
    -10.183102570708016,
    -10.152556272190722,
    -10.14849107167188
   ],
   "gain": 13.239999999999998,
   "inv": {
    "cond_CE": 3.6250167217948475,
    "group_oracle_J": 38.25
   },
   "oracle": {
    "beta": -9.081053972244263,
    "J": 34.31
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925900/er_ace": {
   "base": {
    "CE": 3.1535095381240006,
    "J": 34.89,
    "J_A": 29.92222222222222,
    "J_B": 79.60000000000001,
    "soft_mass_B": 0.29893473422798766,
    "hard_share_B": 0.3699
   },
   "cal": {
    "CE": 2.952152884274504,
    "J": 36.82,
    "J_A": 34.53333333333333,
    "J_B": 57.4,
    "soft_mass_B": 0.10000408389328833,
    "hard_share_B": 0.1548
   },
   "betas": [
    -2.2393949904223467,
    -2.2346001140541585,
    -2.238029716383899,
    -2.2353968209774706,
    -2.2285644296277587
   ],
   "gain": 1.9299999999999997,
   "inv": {
    "cond_CE": 2.722072400152182,
    "group_oracle_J": 41.620000000000005
   },
   "oracle": {
    "beta": -1.4896278381347656,
    "J": 36.980000000000004
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925900/der": {
   "base": {
    "CE": 3.108897754791072,
    "J": 34.300000000000004,
    "J_A": 28.53333333333333,
    "J_B": 86.2,
    "soft_mass_B": 0.4131303385845984,
    "hard_share_B": 0.5217
   },
   "cal": {
    "CE": 2.6361048560607903,
    "J": 40.67,
    "J_A": 38.455555555555556,
    "J_B": 60.6,
    "soft_mass_B": 0.10002464732323427,
    "hard_share_B": 0.1402
   },
   "betas": [
    -3.756295197064053,
    -3.7450840478229726,
    -3.7174977658788952,
    -3.7689842414679244,
    -3.7358072934148208
   ],
   "gain": 6.369999999999997,
   "inv": {
    "cond_CE": 2.393695813012875,
    "group_oracle_J": 45.18
   },
   "oracle": {
    "beta": -4.041631460189819,
    "J": 40.839999999999996
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925900/derpp": {
   "base": {
    "CE": 2.997489251740114,
    "J": 35.589999999999996,
    "J_A": 30.211111111111112,
    "J_B": 84.0,
    "soft_mass_B": 0.37084391934787264,
    "hard_share_B": 0.4857
   },
   "cal": {
    "CE": 2.6290468441036734,
    "J": 41.56,
    "J_A": 38.955555555555556,
    "J_B": 65.0,
    "soft_mass_B": 0.09999841269223775,
    "hard_share_B": 0.1516
   },
   "betas": [
    -3.267297657038413,
    -3.2799553144424314,
    -3.2763315373932853,
    -3.301682241383694,
    -3.279949772315323
   ],
   "gain": 5.970000000000006,
   "inv": {
    "cond_CE": 2.3959298314760438,
    "group_oracle_J": 45.98
   },
   "oracle": {
    "beta": -3.2934337854385376,
    "J": 41.6
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925901/er": {
   "base": {
    "CE": 6.970316936202333,
    "J": 21.25,
    "J_A": 13.555555555555557,
    "J_B": 90.5,
    "soft_mass_B": 0.7883766103709049,
    "hard_share_B": 0.8061
   },
   "cal": {
    "CE": 3.8289318114886197,
    "J": 36.34,
    "J_A": 34.15555555555556,
    "J_B": 56.00000000000001,
    "soft_mass_B": 0.10000030681196338,
    "hard_share_B": 0.107
   },
   "betas": [
    -10.134788361763881,
    -10.166279704312348,
    -10.23727319600275,
    -10.167538697713159,
    -10.202685154193784
   ],
   "gain": 15.090000000000003,
   "inv": {
    "cond_CE": 3.5553589033534414,
    "group_oracle_J": 40.9
   },
   "oracle": {
    "beta": -8.687932968139648,
    "J": 36.65
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925901/er_ace": {
   "base": {
    "CE": 3.2599269266266524,
    "J": 33.87,
    "J_A": 28.855555555555558,
    "J_B": 79.0,
    "soft_mass_B": 0.2928053195845455,
    "hard_share_B": 0.3598
   },
   "cal": {
    "CE": 3.0742908351901685,
    "J": 35.54,
    "J_A": 33.2,
    "J_B": 56.599999999999994,
    "soft_mass_B": 0.10001361487646773,
    "hard_share_B": 0.1458
   },
   "betas": [
    -2.1401018057501835,
    -2.1264930518925365,
    -2.1491431706774327,
    -2.1282459203082817,
    -2.1448382707977762
   ],
   "gain": 1.6700000000000017,
   "inv": {
    "cond_CE": 2.8398426027757893,
    "group_oracle_J": 40.21
   },
   "oracle": {
    "beta": -1.7623355388641357,
    "J": 35.61
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925901/der": {
   "base": {
    "CE": 3.171462070884681,
    "J": 33.989999999999995,
    "J_A": 27.88888888888889,
    "J_B": 88.9,
    "soft_mass_B": 0.4456792906246139,
    "hard_share_B": 0.563
   },
   "cal": {
    "CE": 2.5774589830955565,
    "J": 42.88,
    "J_A": 40.15555555555556,
    "J_B": 67.4,
    "soft_mass_B": 0.10000402553978004,
    "hard_share_B": 0.151
   },
   "betas": [
    -4.21690193655475,
    -4.207337024050711,
    -4.187320441135185,
    -4.231666195782038,
    -4.241899517883924
   ],
   "gain": 8.890000000000008,
   "inv": {
    "cond_CE": 2.355606906266303,
    "group_oracle_J": 46.989999999999995
   },
   "oracle": {
    "beta": -4.24444580078125,
    "J": 42.89
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925901/derpp": {
   "base": {
    "CE": 2.938905431061672,
    "J": 35.92,
    "J_A": 30.177777777777777,
    "J_B": 87.6,
    "soft_mass_B": 0.3745469689716432,
    "hard_share_B": 0.5035
   },
   "cal": {
    "CE": 2.563230221005252,
    "J": 42.52,
    "J_A": 39.733333333333334,
    "J_B": 67.60000000000001,
    "soft_mass_B": 0.10001662275769908,
    "hard_share_B": 0.1523
   },
   "betas": [
    -3.307991808061283,
    -3.292155078802236,
    -3.339709928414999,
    -3.291900098935761,
    -3.329296778350794
   ],
   "gain": 6.600000000000001,
   "inv": {
    "cond_CE": 2.347732861514112,
    "group_oracle_J": 46.78
   },
   "oracle": {
    "beta": -3.3227405548095703,
    "J": 42.52
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925902/er": {
   "base": {
    "CE": 6.96250870943836,
    "J": 21.92,
    "J_A": 14.066666666666666,
    "J_B": 92.60000000000001,
    "soft_mass_B": 0.787687227303792,
    "hard_share_B": 0.8029
   },
   "cal": {
    "CE": 3.7364814569960902,
    "J": 38.129999999999995,
    "J_A": 35.52222222222222,
    "J_B": 61.6,
    "soft_mass_B": 0.0999996773117078,
    "hard_share_B": 0.1072
   },
   "betas": [
    -10.493878063339672,
    -10.507364863394653,
    -10.532913098028338,
    -10.513282317638975,
    -10.476376128931037
   ],
   "gain": 16.209999999999994,
   "inv": {
    "cond_CE": 3.4934761627578657,
    "group_oracle_J": 42.24
   },
   "oracle": {
    "beta": -8.958552360534668,
    "J": 38.47
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925902/er_ace": {
   "base": {
    "CE": 3.199693668163354,
    "J": 34.8,
    "J_A": 29.17777777777778,
    "J_B": 85.39999999999999,
    "soft_mass_B": 0.33373228133735344,
    "hard_share_B": 0.416
   },
   "cal": {
    "CE": 2.924571004386236,
    "J": 36.93,
    "J_A": 34.77777777777778,
    "J_B": 56.3,
    "soft_mass_B": 0.10000748461946447,
    "hard_share_B": 0.1581
   },
   "betas": [
    -2.615370919993751,
    -2.623880643367559,
    -2.602761985800514,
    -2.611035776599472,
    -2.606056046935315
   ],
   "gain": 2.1300000000000026,
   "inv": {
    "cond_CE": 2.679487283922274,
    "group_oracle_J": 42.13
   },
   "oracle": {
    "beta": -2.073164463043213,
    "J": 37.25
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925902/der": {
   "base": {
    "CE": 2.915799858311343,
    "J": 36.059999999999995,
    "J_A": 30.077777777777776,
    "J_B": 89.9,
    "soft_mass_B": 0.3634765570143015,
    "hard_share_B": 0.488
   },
   "cal": {
    "CE": 2.546253602128937,
    "J": 42.16,
    "J_A": 39.31111111111111,
    "J_B": 67.80000000000001,
    "soft_mass_B": 0.10005714536699795,
    "hard_share_B": 0.14
   },
   "betas": [
    -3.489198460845736,
    -3.488948630149965,
    -3.5340363999530435,
    -3.4473703142004384,
    -3.4464045145304993
   ],
   "gain": 6.100000000000001,
   "inv": {
    "cond_CE": 2.33272792032278,
    "group_oracle_J": 46.98
   },
   "oracle": {
    "beta": -3.092900276184082,
    "J": 42.28
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925902/derpp": {
   "base": {
    "CE": 3.053303788388015,
    "J": 34.89,
    "J_A": 28.544444444444444,
    "J_B": 92.0,
    "soft_mass_B": 0.4096059810573328,
    "hard_share_B": 0.5471
   },
   "cal": {
    "CE": 2.5565654179272013,
    "J": 43.120000000000005,
    "J_A": 40.1,
    "J_B": 70.3,
    "soft_mass_B": 0.10003115207813243,
    "hard_share_B": 0.1451
   },
   "betas": [
    -4.025359508793498,
    -4.040934959545346,
    -4.055728376200408,
    -4.040048659580465,
    -3.9885367775138993
   ],
   "gain": 8.230000000000004,
   "inv": {
    "cond_CE": 2.362937364029948,
    "group_oracle_J": 47.13
   },
   "oracle": {
    "beta": -4.533823251724243,
    "J": 43.24
   },
   "folds_sha": "bc0ba03e28e11fb8"
  }
 },
 "main_table": {
  "derpp_minus_er": {
   "U": [
    14.667499999999999,
    13.561017996969465,
    15.773982003030532
   ],
   "U_star": [
    5.81125,
    4.779397173869862,
    6.8431028261301385
   ],
   "D": [
    8.85625,
    7.7543146431718455,
    9.958185356828153
   ]
  },
  "der_minus_er": {
   "U": [
    13.42625,
    12.504957139002874,
    14.347542860997125
   ],
   "U_star": [
    4.731249999999999,
    3.334873826077798,
    6.1276261739222
   ],
   "D": [
    8.695,
    7.489919577911212,
    9.900080422088788
   ]
  },
  "er_ace_minus_er": {
   "U": [
    12.7875,
    12.200279782021024,
    13.374720217978975
   ],
   "U_star": [
    0.06250000000000089,
    -1.086706256786645,
    1.2117062567866468
   ],
   "D": [
    12.724999999999998,
    11.92846401496187,
    13.521535985038126
   ]
  },
  "derpp_minus_der": {
   "U": [
    1.241249999999999,
    -0.2478561641921726,
    2.7303561641921705
   ],
   "U_star": [
    1.080000000000001,
    0.1610177969312705,
    1.9989822030687314
   ],
   "D": [
    0.16124999999999812,
    -0.971281220469209,
    1.2937812204692052
   ]
  },
  "derpp_minus_er_ace": {
   "U": [
    1.879999999999999,
    0.6172169549766993,
    3.1427830450232985
   ],
   "U_star": [
    5.748749999999999,
    5.0067347542853256,
    6.490765245714673
   ],
   "D": [
    -3.8687500000000004,
    -5.297653726086451,
    -2.43984627391355
   ]
  }
 }
}

==> anc/supplementary_material/data/v9/MCAL/boxH_RB500_MCAL_der_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925895,
  260925896,
  260925897,
  260925898,
  260925899,
  260925900,
  260925901,
  260925902
 ],
 "arms": {
  "der": {
   "J": [
    35.19473684210526,
    34.2740182129208,
    36.115455471289714
   ],
   "Jc": [
    40.975,
    39.84780659402878,
    42.10219340597122
   ],
   "CE": [
    3.0199466114384146,
    2.934349643876329,
    3.1055435790005004
   ],
   "CEc": [
    2.6210280260839407,
    2.576353105255098,
    2.6657029469127833
   ],
   "beta": [
    -3.501761510967867,
    -3.913648307124272,
    -3.0898747148114616
   ],
   "soft": [
    0.38130248372775366,
    0.35272738202661774,
    0.4098775854288896
   ],
   "softc": [
    0.0968118582038838,
    0.09164856201434052,
    0.10197515439342708
   ]
  },
  "er": {
   "J": [
    21.782894736842106,
    21.285302783295283,
    22.28048669038893
   ],
   "Jc": [
    36.276315789473685,
    35.18009402520262,
    37.37253755374475
   ],
   "CE": [
    6.889868038692639,
    6.8301690215060455,
    6.949567055879233
   ],
   "CEc": [
    3.799907219090131,
    3.744610660984252,
    3.85520377719601
   ],
   "beta": [
    -10.233017704554051,
    -10.44590251017303,
    -10.020132898935072
   ],
   "soft": [
    0.773599208180468,
    0.7638226292258987,
    0.7833757871350373
   ],
   "softc": [
    0.10375463681174227,
    0.0968332446929707,
    0.11067602893051384
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   13.411842105263158,
   12.514633403216045,
   14.309050807310271
  ],
  "U_star": [
   4.698684210526317,
   3.1933508397127857,
   6.2040175813398495
  ],
  "D": [
   8.713157894736842,
   7.473395008955468,
   9.952920780518216
  ],
  "half_margin": [
   2.0072368421052618,
   0.7032911295214797,
   3.3111825546890437
  ],
  "R": 0.6496615324242127,
  "U_star_TOST_1pp": 0.999671601701127,
  "per_root": {
   "U": [
    11.316,
    14.642,
    14.421,
    13.621,
    12.832,
    13.6,
    12.832,
    14.032
   ],
   "U_star": [
    1.305,
    5.495,
    5.516,
    3.684,
    4.253,
    6.684,
    6.726,
    3.926
   ]
  }
 },
 "alt_splits_U_star_mean": [
  4.721052631578948,
  4.767105263157895,
  4.711842105263158,
  4.848684210526315,
  4.686842105263159
 ]
}


==> anc/supplementary_material/data/v9/MCAL/boxH_RB500_MCAL_derpp_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925895,
  260925896,
  260925897,
  260925898,
  260925899,
  260925900,
  260925901,
  260925902
 ],
 "arms": {
  "derpp": {
   "J": [
    36.376315789473686,
    35.223580511762535,
    37.52905106718484
   ],
   "Jc": [
    42.03684210526316,
    41.490154826181445,
    42.58352938434488
   ],
   "CE": [
    2.934221414082697,
    2.8645627816370625,
    3.0038800465283315
   ],
   "CEc": [
    2.5878123933230937,
    2.5603677668413023,
    2.615257019804885
   ],
   "beta": [
    -3.2063596665159286,
    -3.5154545399890598,
    -2.8972647930427975
   ],
   "soft": [
    0.35526345190639674,
    0.32756661208446936,
    0.38296029172832413
   ],
   "softc": [
    0.10135963454905164,
    0.0961418000020615,
    0.10657746909604178
   ]
  },
  "er": {
   "J": [
    21.782894736842106,
    21.285302783295283,
    22.28048669038893
   ],
   "Jc": [
    36.276315789473685,
    35.18009402520262,
    37.37253755374475
   ],
   "CE": [
    6.889868038692639,
    6.8301690215060455,
    6.949567055879233
   ],
   "CEc": [
    3.799907219090131,
    3.744610660984252,
    3.85520377719601
   ],
   "beta": [
    -10.233017704554051,
    -10.44590251017303,
    -10.020132898935072
   ],
   "soft": [
    0.773599208180468,
    0.7638226292258987,
    0.7833757871350373
   ],
   "softc": [
    0.10375463681174227,
    0.0968332446929707,
    0.11067602893051384
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   14.593421052631578,
   13.465903797960014,
   15.720938307303143
  ],
  "U_star": [
   5.760526315789474,
   4.682931738643088,
   6.83812089293586
  ],
  "D": [
   8.832894736842103,
   7.646393805774278,
   10.01939566790993
  ],
  "half_margin": [
   1.5361842105263153,
   0.5529886673282531,
   2.5193797537243774
  ],
  "R": 0.6052655306104048,
  "U_star_TOST_1pp": 0.999991984042472,
  "per_root": {
   "U": [
    15.895,
    16.937,
    13.716,
    14.821,
    13.463,
    14.611,
    14.568,
    12.737
   ],
   "U_star": [
    4.358,
    7.705,
    5.484,
    4.695,
    5.179,
    7.547,
    6.284,
    4.832
   ]
  }
 },
 "alt_splits_U_star_mean": [
  5.767105263157894,
  5.807894736842104,
  5.797368421052631,
  5.822368421052628,
  5.7105263157894735
 ]
}


==> anc/supplementary_material/data/v9/MCAL/boxH_RB500_MCAL_er_ace_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925895,
  260925896,
  260925897,
  260925898,
  260925899,
  260925900,
  260925901,
  260925902
 ],
 "arms": {
  "er_ace": {
   "J": [
    34.52236842105263,
    34.09488270463238,
    34.94985413747288
   ],
   "Jc": [
    36.29868421052632,
    35.719912605100575,
    36.87745581595206
   ],
   "CE": [
    3.1730963438938264,
    3.1278603374334035,
    3.2183323503542494
   ],
   "CEc": [
    2.9687988043599054,
    2.9166076236885146,
    3.0209899850312962
   ],
   "beta": [
    -2.2555558736709527,
    -2.4720783654869254,
    -2.03903338185498
   ],
   "soft": [
    0.3021497391968426,
    0.2868076821137008,
    0.3174917962799845
   ],
   "softc": [
    0.09858005889049816,
    0.0932391595972382,
    0.10392095818375811
   ]
  },
  "er": {
   "J": [
    21.782894736842106,
    21.285302783295283,
    22.28048669038893
   ],
   "Jc": [
    36.276315789473685,
    35.18009402520262,
    37.37253755374475
   ],
   "CE": [
    6.889868038692639,
    6.8301690215060455,
    6.949567055879233
   ],
   "CEc": [
    3.799907219090131,
    3.744610660984252,
    3.85520377719601
   ],
   "beta": [
    -10.233017704554051,
    -10.44590251017303,
    -10.020132898935072
   ],
   "soft": [
    0.773599208180468,
    0.7638226292258987,
    0.7833757871350373
   ],
   "softc": [
    0.10375463681174227,
    0.0968332446929707,
    0.11067602893051384
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   12.739473684210527,
   12.141433205027496,
   13.337514163393557
  ],
  "U_star": [
   0.022368421052632037,
   -1.137081765329955,
   1.181818607435219
  ],
  "D": [
   12.717105263157894,
   11.894882382907527,
   13.53932814340826
  ],
  "half_margin": [
   6.34736842105263,
   5.387798467339226,
   7.306938374766035
  ],
  "R": 0.9982441644288369,
  "U_star_TOST_1pp": 0.043201798543837724,
  "per_root": {
   "U": [
    12.095,
    12.811,
    13.411,
    12.484,
    11.705,
    13.926,
    12.453,
    13.032
   ],
   "U_star": [
    -0.474,
    1.326,
    0.137,
    -0.126,
    -1.453,
    2.716,
    -0.789,
    -1.158
   ]
  }
 },
 "alt_splits_U_star_mean": [
  -0.0342105263157908,
  0.08157894736842142,
  0.04736842105262973,
  0.14999999999999858,
  0.015789473684211686
 ]
}


==> anc/supplementary_material/data/v9/MCAL/boxH_cells.json <==
{"cells": [{"arm": "der", "seed": 260925895, "J": 33.41}, {"arm": "der", "seed": 260925896, "J": 36.13}, {"arm": "der", "seed": 260925897, "J": 35.94}, {"arm": "der", "seed": 260925898, "J": 36.27}, {"arm": "der", "seed": 260925899, "J": 35.16}, {"arm": "der", "seed": 260925900, "J": 34.3}, {"arm": "der", "seed": 260925901, "J": 34.01}, {"arm": "der", "seed": 260925902, "J": 36.05}, {"arm": "derpp", "seed": 260925895, "J": 37.93}, {"arm": "derpp", "seed": 260925896, "J": 38.39}, {"arm": "derpp", "seed": 260925897, "J": 35.17}, {"arm": "derpp", "seed": 260925898, "J": 37.42}, {"arm": "derpp", "seed": 260925899, "J": 35.89}, {"arm": "derpp", "seed": 260925900, "J": 35.58}, {"arm": "derpp", "seed": 260925901, "J": 35.92}, {"arm": "derpp", "seed": 260925902, "J": 34.88}, {"arm": "er_ace", "seed": 260925895, "J": 34.04}, {"arm": "er_ace", "seed": 260925896, "J": 34.27}, {"arm": "er_ace", "seed": 260925897, "J": 34.8}, {"arm": "er_ace", "seed": 260925898, "J": 35.26}, {"arm": "er_ace", "seed": 260925899, "J": 34.19}, {"arm": "er_ace", "seed": 260925900, "J": 34.9}, {"arm": "er_ace", "seed": 260925901, "J": 33.87}, {"arm": "er_ace", "seed": 260925902, "J": 34.79}, {"arm": "er", "seed": 260925895, "J": 22.02}, {"arm": "er", "seed": 260925896, "J": 21.34}, {"arm": "er", "seed": 260925897, "J": 21.46}, {"arm": "er", "seed": 260925898, "J": 22.63}, {"arm": "er", "seed": 260925899, "J": 22.37}, {"arm": "er", "seed": 260925900, "J": 20.86}, {"arm": "er", "seed": 260925901, "J": 21.25}, {"arm": "er", "seed": 260925902, "J": 21.92}], "problems": []}


==> anc/supplementary_material/data/v9/MCAL/westc_MANIFEST.json <==
[
 {
  "seed": 260925871,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925871_a0_er_seq-cifar100_None_500_50_20260925-134110_326ac300_last.pt",
  "sha16": "7c8f31b48509903a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.0,
  "J_closeout": 22.0,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.1,
   9.700000000000001,
   12.4,
   8.1,
   15.5,
   7.1,
   15.6,
   22.900000000000002,
   33.7,
   82.89999999999999
  ],
  "results_tail": "999999999999', '73.14285714285714', '73.4375', '72.05555555555556', '69.81'], 'fullaccs_mask_classes': [[81.0], [74.3, 87.0], [72.1, 83.39999999999999, 86.2], [71.5, 77.10000000000001, 76.6, 86.8], [65.60000000000001, 75.5, 73.3, 77.3, 90.4], [65.5, 70.89999999999999, 72.2, 72.39999999999999, 82.5, 85.0], [60.199999999999996, 68.7, 69.5, 67.4, 78.7, 77.2, 90.3], [60.9, 66.0, 64.3, 65.2, 78.3, 73.4, 84.39999999999999, 95.0], [60.8, 64.2, 63.9, 61.5, 76.5, 67.80000000000001, 76.4, 89.1, 88.3], [57.99999999999999, 63.7, 60.199999999999996, 59.4, 73.2, 63.1, 72.1, 85.39999999999999, 79.9, 83.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925871,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925871_a0_er-ace_seq-cifar100_None_500_50_20260925-134130_821b3c5c_last.pt",
  "sha16": "cff11c018b743fea",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.17,
  "J_closeout": 35.15,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   17.7,
   27.200000000000003,
   29.2,
   30.4,
   33.1,
   26.5,
   34.599999999999994,
   44.3,
   35.6,
   73.1
  ],
  "results_tail": "3333333333333', '73.95714285714284', '75.2875', '72.97777777777777', '69.44000000000001'], 'fullaccs_mask_classes': [[83.2], [75.4, 90.9], [71.0, 81.2, 88.0], [66.7, 76.6, 79.60000000000001, 89.4], [67.7, 75.8, 76.0, 81.89999999999999, 91.2], [63.9, 71.39999999999999, 73.6, 75.1, 80.0, 88.0], [61.3, 74.1, 70.89999999999999, 70.8, 75.2, 74.8, 90.60000000000001], [60.5, 70.5, 69.39999999999999, 73.5, 76.9, 71.0, 84.1, 96.39999999999999], [58.599999999999994, 68.7, 68.60000000000001, 67.2, 73.3, 67.4, 75.5, 88.7, 88.8], [53.0, 65.3, 63.4, 66.8, 63.800000000000004, 64.4, 75.2, 82.1, 75.7, 84.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925871,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925871_a0_der_seq-cifar100_None_500_50_20260925-134150_c35161e0_last.pt",
  "sha16": "4508702a98c7e371",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.77,
  "J_closeout": 34.77,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.3,
   29.299999999999997,
   30.099999999999998,
   27.700000000000003,
   33.7,
   22.0,
   23.400000000000002,
   36.8,
   41.199999999999996,
   80.2
  ],
  "results_tail": "334', '76.65714285714286', '77.25', '76.07777777777778', '73.69'], 'fullaccs_mask_classes': [[82.89999999999999], [73.2, 90.7], [72.39999999999999, 83.6, 89.3], [70.3, 80.9, 81.5, 89.7], [69.89999999999999, 77.7, 76.9, 83.39999999999999, 90.3], [68.4, 75.7, 74.6, 78.60000000000001, 85.2, 88.1], [64.0, 72.5, 72.39999999999999, 74.8, 82.19999999999999, 79.80000000000001, 90.9], [64.1, 68.5, 69.69999999999999, 75.8, 81.89999999999999, 76.8, 85.5, 95.7], [62.6, 69.39999999999999, 71.3, 73.6, 75.2, 72.7, 81.8, 89.4, 88.7], [62.2, 67.10000000000001, 66.0, 70.1, 76.2, 69.5, 75.6, 85.3, 81.6, 83.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925871,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925871_a0_derpp_seq-cifar100_None_500_50_20260925-134210_c40aa5d2_last.pt",
  "sha16": "cd20e981202c6243",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.48,
  "J_closeout": 39.48,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.3,
   35.199999999999996,
   31.5,
   34.300000000000004,
   36.3,
   27.200000000000003,
   37.6,
   43.1,
   48.9,
   79.4
  ],
  "results_tail": "0000000001', '78.31666666666666', '77.71428571428571', '77.5', '76.64444444444445', '75.03999999999999'], 'fullaccs_mask_classes': [[83.1], [75.2, 89.8], [72.39999999999999, 85.6, 88.3], [72.5, 82.6, 81.3, 89.0], [65.10000000000001, 80.30000000000001, 78.7, 83.6, 90.2], [66.4, 78.10000000000001, 74.9, 78.4, 84.6, 87.5], [65.5, 79.10000000000001, 72.7, 75.1, 82.39999999999999, 79.5, 89.7], [63.2, 74.8, 70.3, 74.8, 81.5, 74.5, 85.8, 95.1], [63.3, 75.6, 70.19999999999999, 70.0, 77.4, 72.6, 82.0, 90.0, 88.7], [60.6, 73.6, 68.2, 69.89999999999999, 75.1, 70.89999999999999, 80.5, 87.0, 80.9, 83.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925872,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925872_a0_er_seq-cifar100_None_500_50_20260925-134330_aa2bf570_last.pt",
  "sha16": "97fe71446da73d43",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.959999999999997,
  "J_closeout": 21.95,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.7,
   6.3,
   15.7,
   16.7,
   14.6,
   11.5,
   15.5,
   15.6,
   21.2,
   85.8
  ],
  "results_tail": ".02222222222223', '72.41999999999999'], 'fullaccs_mask_classes': [[88.5], [82.39999999999999, 84.2], [80.80000000000001, 75.4, 90.10000000000001], [80.2, 74.3, 84.2, 88.3], [78.5, 72.3, 81.10000000000001, 81.6, 91.3], [75.6, 65.60000000000001, 78.10000000000001, 74.9, 84.6, 90.3], [71.8, 65.7, 73.1, 71.7, 81.10000000000001, 82.8, 89.8], [71.1, 61.0, 72.89999999999999, 74.3, 81.0, 76.6, 82.3, 91.5], [69.39999999999999, 58.699999999999996, 73.3, 70.7, 74.1, 71.39999999999999, 76.6, 82.8, 89.2], [65.4, 56.00000000000001, 68.60000000000001, 67.10000000000001, 74.2, 72.3, 75.0, 78.2, 81.5, 85.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925872,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925872_a0_er-ace_seq-cifar100_None_500_50_20260925-134230_2774ffe4_last.pt",
  "sha16": "b76529a7b421f9e1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.46,
  "J_closeout": 34.46,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.300000000000004,
   20.0,
   26.700000000000003,
   29.7,
   25.2,
   24.0,
   34.599999999999994,
   31.1,
   45.1,
   75.9
  ],
  "results_tail": "33', '81.775', '80.05999999999999', '78.88333333333333', '75.52857142857144', '75.5125', '72.26666666666667', '70.39000000000001'], 'fullaccs_mask_classes': [[90.0], [83.3, 85.3], [81.5, 79.4, 90.3], [78.0, 75.3, 83.2, 90.60000000000001], [78.9, 71.1, 76.9, 81.5, 91.9], [74.8, 69.1, 76.0, 78.4, 82.6, 92.4], [72.0, 66.10000000000001, 67.0, 71.0, 78.3, 83.0, 91.3], [76.4, 66.5, 67.5, 71.2, 74.8, 78.10000000000001, 78.2, 91.4], [69.19999999999999, 61.8, 62.5, 66.5, 70.7, 72.89999999999999, 76.0, 80.5, 90.3], [65.8, 55.50000000000001, 62.6, 62.8, 69.39999999999999, 71.0, 72.3, 76.3, 81.0, 87.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925872,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925872_a0_der_seq-cifar100_None_500_50_20260925-134249_167e9913_last.pt",
  "sha16": "099524abe3963f5a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.839999999999996,
  "J_closeout": 35.85,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   38.1,
   21.099999999999998,
   32.7,
   31.2,
   32.1,
   24.3,
   34.4,
   30.3,
   35.099999999999994,
   79.10000000000001
  ],
  "results_tail": "5', '81.38000000000001', '80.35000000000001', '78.74285714285715', '78.42500000000001', '77.81111111111112', '76.21'], 'fullaccs_mask_classes': [[90.3], [80.7, 86.5], [78.9, 78.9, 91.7], [78.5, 72.89999999999999, 82.19999999999999, 89.8], [77.7, 71.1, 81.10000000000001, 84.3, 92.7], [74.8, 68.8, 80.5, 80.0, 86.0, 92.0], [72.7, 65.10000000000001, 76.9, 79.10000000000001, 83.7, 84.3, 89.4], [74.0, 59.8, 78.0, 76.9, 85.0, 80.2, 83.3, 90.2], [71.8, 64.3, 78.3, 74.2, 80.80000000000001, 77.7, 81.2, 82.3, 89.7], [70.89999999999999, 63.0, 73.6, 73.1, 79.5, 73.9, 79.0, 79.9, 81.89999999999999, 87.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925872,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925872_a0_derpp_seq-cifar100_None_500_50_20260925-134310_1e4d3c47_last.pt",
  "sha16": "fec027e45e0ee9fa",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.3,
  "J_closeout": 35.3,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.6,
   27.200000000000003,
   37.4,
   32.6,
   26.700000000000003,
   30.8,
   25.2,
   24.8,
   33.800000000000004,
   81.89999999999999
  ],
  "results_tail": "8.36666666666667', '77.57142857142857', '76.025', '76.07777777777777', '73.1'], 'fullaccs_mask_classes': [[89.7], [81.69999999999999, 86.2], [77.0, 78.10000000000001, 91.5], [73.5, 75.2, 84.39999999999999, 88.9], [71.7, 74.3, 84.1, 83.5, 91.0], [67.2, 67.10000000000001, 81.39999999999999, 78.3, 84.1, 92.10000000000001], [66.8, 66.8, 78.8, 76.1, 80.10000000000001, 84.89999999999999, 89.5], [62.2, 63.2, 77.5, 74.2, 78.3, 81.6, 80.10000000000001, 91.10000000000001], [61.6, 63.4, 78.4, 73.6, 78.5, 80.4, 77.0, 83.5, 88.3], [61.1, 60.5, 75.3, 70.39999999999999, 73.7, 76.3, 71.8, 78.4, 76.4, 87.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925873,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925873_a0_er_seq-cifar100_None_500_50_20260925-144750_4099e7be_last.pt",
  "sha16": "a93f1b4600b4aa1d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.95,
  "J_closeout": 21.96,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.5,
   12.7,
   10.0,
   16.900000000000002,
   10.8,
   10.5,
   14.799999999999999,
   14.799999999999999,
   25.1,
   91.4
  ],
  "results_tail": "1.60000000000001', '80.55000000000001', '79.24', '77.16666666666667', '76.07142857142857', '73.8125', '72.82222222222222', '72.53999999999999'], 'fullaccs_mask_classes': [[87.6], [85.5, 90.4], [78.9, 80.2, 85.7], [77.9, 78.2, 76.4, 89.7], [76.4, 78.0, 70.89999999999999, 84.2, 86.7], [70.6, 75.4, 64.0, 79.2, 81.0, 92.80000000000001], [70.8, 71.6, 66.2, 75.7, 75.3, 85.39999999999999, 87.5], [68.89999999999999, 68.5, 61.7, 74.2, 69.5, 80.4, 77.4, 89.9], [65.9, 65.2, 61.0, 71.39999999999999, 70.0, 76.7, 73.3, 85.39999999999999, 86.5], [65.0, 66.7, 62.1, 72.2, 68.8, 73.6, 70.1, 76.5, 78.4, 92.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925873,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925873_a0_er-ace_seq-cifar100_None_500_50_20260925-144931_fc426d5c_last.pt",
  "sha16": "91f3d20b0b5d740a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.3,
  "J_closeout": 36.3,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.6,
   24.9,
   21.5,
   29.5,
   30.4,
   40.400000000000006,
   31.3,
   37.8,
   45.300000000000004,
   80.30000000000001
  ],
  "results_tail": "4444444444445', '69.78'], 'fullaccs_mask_classes': [[90.60000000000001], [85.7, 91.7], [80.10000000000001, 84.8, 86.4], [77.9, 77.60000000000001, 79.0, 92.7], [74.1, 74.8, 73.5, 82.89999999999999, 88.7], [71.6, 71.6, 68.60000000000001, 80.30000000000001, 79.5, 92.60000000000001], [69.89999999999999, 70.5, 69.6, 75.3, 76.6, 82.89999999999999, 89.0], [62.3, 64.7, 65.60000000000001, 71.6, 71.5, 77.8, 79.7, 91.3], [59.699999999999996, 62.1, 61.199999999999996, 66.0, 63.7, 74.4, 77.7, 80.10000000000001, 87.3], [59.5, 63.0, 58.3, 67.30000000000001, 63.2, 74.9, 70.39999999999999, 73.3, 75.5, 92.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925873,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925873_a0_der_seq-cifar100_None_500_50_20260925-143850_44e5478e_last.pt",
  "sha16": "047bb9b7a60c5399",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.92,
  "J_closeout": 35.9,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.900000000000002,
   32.1,
   26.6,
   33.0,
   27.500000000000004,
   28.799999999999997,
   27.0,
   29.7,
   41.6,
   86.0
  ],
  "results_tail": "0000002', '75.95555555555556', '76.24'], 'fullaccs_mask_classes': [[90.5], [86.4, 89.4], [82.0, 84.39999999999999, 86.7], [80.10000000000001, 82.3, 79.3, 93.0], [77.9, 77.8, 75.2, 86.6, 88.1], [76.7, 77.60000000000001, 72.8, 83.0, 82.89999999999999, 92.7], [74.1, 72.89999999999999, 69.39999999999999, 80.5, 79.4, 86.8, 88.3], [71.89999999999999, 73.9, 67.60000000000001, 79.3, 76.8, 83.0, 80.5, 89.60000000000001], [69.89999999999999, 72.2, 65.4, 77.2, 72.0, 80.0, 77.0, 81.89999999999999, 88.0], [71.2, 73.6, 65.60000000000001, 74.8, 71.39999999999999, 78.4, 74.6, 78.60000000000001, 81.8, 92.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925873,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925873_a0_derpp_seq-cifar100_None_500_50_20260925-144230_fcd92ac6_last.pt",
  "sha16": "d2947fc9be85711e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.290000000000006,
  "J_closeout": 39.3,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   29.4,
   42.199999999999996,
   36.7,
   35.8,
   28.799999999999997,
   35.199999999999996,
   24.5,
   37.5,
   42.1,
   80.7
  ],
  "results_tail": "999', '83.4', '81.6', '81.30000000000001', '78.51428571428572', '78.4125', '77.11111111111111', '75.84'], 'fullaccs_mask_classes': [[89.3], [86.5, 90.3], [81.5, 83.89999999999999, 86.3], [78.2, 83.1, 80.4, 91.9], [77.2, 82.89999999999999, 75.7, 85.5, 86.7], [76.2, 80.10000000000001, 75.3, 83.3, 81.10000000000001, 91.8], [72.0, 76.2, 72.1, 81.0, 74.6, 86.1, 87.6], [71.5, 76.8, 70.5, 78.8, 75.1, 82.69999999999999, 81.8, 90.10000000000001], [72.1, 74.5, 71.5, 76.0, 71.39999999999999, 80.80000000000001, 76.9, 83.0, 87.8], [69.6, 75.6, 66.8, 74.7, 69.0, 78.7, 75.5, 80.60000000000001, 76.7, 91.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925874,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925874_a0_er_seq-cifar100_None_500_50_20260925-151231_0c3a6d22_last.pt",
  "sha16": "7f8ac934f07bf065",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.470000000000002,
  "J_closeout": 22.47,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.200000000000001,
   7.5,
   13.0,
   10.299999999999999,
   9.6,
   17.299999999999997,
   17.8,
   22.3,
   23.599999999999998,
   90.10000000000001
  ],
  "results_tail": " '84.69999999999999', '83.53333333333333', '79.875', '77.74', '77.45', '75.0857142857143', '75.1125', '75.34444444444443', '73.2'], 'fullaccs_mask_classes': [[88.0], [81.6, 87.8], [80.4, 82.1, 88.1], [74.1, 75.7, 81.5, 88.2], [70.3, 74.5, 76.3, 81.89999999999999, 85.7], [67.0, 75.1, 75.7, 76.5, 79.5, 90.9], [66.9, 72.39999999999999, 72.3, 70.8, 74.4, 81.6, 87.2], [68.5, 72.89999999999999, 70.0, 70.6, 70.89999999999999, 79.60000000000001, 78.2, 90.2], [70.8, 71.6, 70.39999999999999, 71.0, 68.0, 76.6, 73.3, 83.89999999999999, 92.5], [62.6, 69.8, 67.2, 70.0, 66.7, 72.3, 67.2, 81.2, 84.7, 90.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925874,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925874_a0_er-ace_seq-cifar100_None_500_50_20260925-152601_97392088_last.pt",
  "sha16": "6e35fb0a1bd5fd18",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.68,
  "J_closeout": 34.68,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   30.2,
   22.3,
   30.7,
   23.799999999999997,
   19.6,
   30.599999999999998,
   24.2,
   39.800000000000004,
   49.2,
   76.4
  ],
  "results_tail": ".6625', '71.83333333333333', '70.03'], 'fullaccs_mask_classes': [[90.5], [83.7, 89.2], [81.0, 81.89999999999999, 89.4], [77.5, 76.6, 80.0, 91.0], [76.7, 74.6, 73.7, 81.0, 86.8], [69.69999999999999, 74.4, 70.1, 75.3, 72.1, 92.5], [69.39999999999999, 65.60000000000001, 65.7, 70.19999999999999, 65.10000000000001, 81.69999999999999, 88.8], [71.2, 66.60000000000001, 67.5, 67.0, 62.7, 74.7, 72.8, 90.8], [68.7, 64.60000000000001, 63.1, 69.69999999999999, 63.4, 74.9, 64.9, 83.39999999999999, 93.8], [68.7, 66.2, 60.5, 62.9, 54.900000000000006, 68.60000000000001, 63.800000000000004, 76.0, 87.2, 91.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925874,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925874_a0_der_seq-cifar100_None_500_50_20260925-152731_44359b49_last.pt",
  "sha16": "0d99046282dfa95c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.84,
  "J_closeout": 36.84,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   29.5,
   21.8,
   30.9,
   35.699999999999996,
   28.7,
   30.9,
   33.800000000000004,
   39.300000000000004,
   34.1,
   83.7
  ],
  "results_tail": "3335', '82.97500000000001', '80.8', '80.10000000000001', '77.98571428571428', '77.5375', '76.55555555555556', '75.55999999999999'], 'fullaccs_mask_classes': [[89.8], [83.0, 91.4], [80.80000000000001, 85.5, 90.9], [79.2, 79.9, 82.3, 90.5], [74.8, 78.5, 78.9, 84.6, 87.2], [73.3, 78.0, 78.2, 78.10000000000001, 81.10000000000001, 91.9], [72.6, 74.7, 74.7, 77.0, 76.4, 82.3, 88.2], [70.0, 73.4, 72.39999999999999, 76.8, 74.9, 83.1, 78.9, 90.8], [72.6, 70.3, 71.7, 74.2, 72.5, 77.9, 72.5, 84.8, 92.5], [69.1, 69.1, 68.89999999999999, 75.0, 68.2, 77.0, 69.89999999999999, 80.30000000000001, 86.8, 91.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925874,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925874_a0_derpp_seq-cifar100_None_500_50_20260925-151011_8934657b_last.pt",
  "sha16": "15c41b5a87005137",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.78,
  "J_closeout": 35.78,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   27.1,
   21.2,
   28.199999999999996,
   29.599999999999998,
   26.900000000000002,
   33.900000000000006,
   25.5,
   33.300000000000004,
   44.7,
   87.4
  ],
  "results_tail": "ask_classes': [[88.9], [81.8, 88.0], [81.10000000000001, 82.19999999999999, 91.0], [78.5, 79.60000000000001, 83.2, 90.4], [75.7, 75.7, 78.60000000000001, 84.8, 85.9], [75.4, 72.6, 78.10000000000001, 81.69999999999999, 80.7, 92.9], [72.2, 70.89999999999999, 75.5, 79.10000000000001, 77.7, 85.2, 86.9], [72.2, 70.0, 75.3, 78.5, 75.3, 82.69999999999999, 78.10000000000001, 89.60000000000001], [71.8, 67.30000000000001, 72.39999999999999, 76.8, 74.0, 80.80000000000001, 73.8, 82.69999999999999, 92.10000000000001], [71.7, 64.4, 70.39999999999999, 72.5, 73.9, 76.8, 71.5, 82.39999999999999, 86.5, 90.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925875,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925875_a0_er_seq-cifar100_None_500_50_20260925-154451_092857b1_last.pt",
  "sha16": "6334a0d0d287a353",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.2,
  "J_closeout": 21.2,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.6,
   19.3,
   7.9,
   2.1,
   9.700000000000001,
   15.8,
   17.599999999999998,
   14.299999999999999,
   24.099999999999998,
   91.60000000000001
  ],
  "results_tail": "7', '73.42857142857143', '70.325', '71.64444444444445', '70.44'], 'fullaccs_mask_classes': [[86.5], [80.80000000000001, 86.3], [77.2, 76.8, 81.69999999999999], [75.6, 73.8, 71.3, 82.19999999999999], [72.89999999999999, 68.5, 66.0, 75.9, 90.5], [71.39999999999999, 70.89999999999999, 65.3, 69.8, 83.39999999999999, 90.8], [65.60000000000001, 67.9, 62.6, 64.8, 78.2, 84.2, 90.7], [64.60000000000001, 63.5, 59.0, 60.099999999999994, 73.1, 79.3, 77.2, 85.8], [67.9, 65.10000000000001, 58.5, 63.4, 75.8, 77.2, 73.5, 75.2, 88.2], [61.8, 66.9, 57.49999999999999, 60.0, 72.5, 75.7, 70.5, 68.5, 79.3, 91.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925875,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925875_a0_er-ace_seq-cifar100_None_500_50_20260925-154631_3cf40fc0_last.pt",
  "sha16": "7015181672290012",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.74,
  "J_closeout": 34.73,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.1,
   34.5,
   20.8,
   17.0,
   27.700000000000003,
   31.5,
   37.0,
   29.4,
   42.8,
   80.60000000000001
  ],
  "results_tail": " '70.23750000000001', '70.71111111111111', '68.72'], 'fullaccs_mask_classes': [[88.1], [81.3, 87.4], [77.60000000000001, 78.60000000000001, 83.6], [77.8, 75.0, 72.2, 84.5], [75.0, 74.9, 68.30000000000001, 75.7, 92.30000000000001], [71.1, 73.7, 64.7, 69.39999999999999, 85.5, 94.0], [64.4, 67.80000000000001, 62.4, 63.2, 80.0, 81.2, 91.9], [62.9, 63.9, 55.400000000000006, 61.0, 75.2, 76.9, 80.10000000000001, 86.5], [63.7, 59.9, 60.0, 63.4, 74.3, 72.89999999999999, 77.3, 74.3, 90.60000000000001], [61.5, 59.4, 56.49999999999999, 59.5, 67.7, 73.6, 72.39999999999999, 67.7, 79.10000000000001, 89.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925875,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925875_a0_der_seq-cifar100_None_500_50_20260925-161131_002828b7_last.pt",
  "sha16": "10f3d130fd231733",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.32,
  "J_closeout": 34.32,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   29.599999999999998,
   38.5,
   23.9,
   10.299999999999999,
   30.9,
   34.9,
   35.3,
   25.6,
   32.9,
   81.3
  ],
  "results_tail": "66667', '78.8', '78.6', '77.68333333333334', '76.3', '74.775', '73.11111111111111', '73.53999999999999'], 'fullaccs_mask_classes': [[88.7], [81.69999999999999, 88.3], [78.8, 80.0, 81.69999999999999], [79.5, 75.9, 73.8, 86.0], [79.9, 73.3, 72.5, 75.9, 91.4], [76.9, 73.5, 69.6, 71.6, 82.8, 91.7], [73.7, 70.89999999999999, 66.60000000000001, 67.10000000000001, 80.9, 83.7, 91.2], [72.5, 68.89999999999999, 65.5, 62.0, 80.5, 80.60000000000001, 81.0, 87.2], [66.60000000000001, 67.0, 62.5, 63.6, 76.0, 79.7, 79.3, 74.3, 89.0], [69.89999999999999, 68.4, 61.1, 63.3, 76.5, 77.8, 78.0, 71.1, 79.4, 89.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925875,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925875_a0_derpp_seq-cifar100_None_500_50_20260925-161941_0605df30_last.pt",
  "sha16": "f3c503962763df4b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.5,
  "J_closeout": 38.5,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   28.799999999999997,
   35.6,
   27.500000000000004,
   16.2,
   34.5,
   36.4,
   45.7,
   36.5,
   46.400000000000006,
   77.4
  ],
  "results_tail": "0000001', '79.46666666666665', '77.91428571428571', '76.075', '76.02222222222221', '75.08'], 'fullaccs_mask_classes': [[88.2], [83.5, 86.3], [80.0, 80.7, 83.6], [77.60000000000001, 78.5, 76.8, 83.8], [76.6, 78.10000000000001, 74.1, 77.2, 90.60000000000001], [75.2, 77.8, 74.1, 74.2, 83.1, 92.4], [72.2, 73.7, 68.5, 71.2, 80.9, 86.3, 92.60000000000001], [72.1, 71.6, 67.4, 67.4, 78.4, 81.0, 83.89999999999999, 86.8], [70.19999999999999, 70.1, 65.60000000000001, 66.8, 78.8, 81.3, 84.0, 79.3, 88.1], [68.10000000000001, 71.2, 66.60000000000001, 63.2, 77.60000000000001, 80.4, 79.3, 73.2, 81.8, 89.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925876,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925876_a0_er_seq-cifar100_None_500_50_20260925-165201_23da054e_last.pt",
  "sha16": "4ac35b4221e068db",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.29,
  "J_closeout": 22.29,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   3.8,
   4.6,
   8.0,
   22.400000000000002,
   16.6,
   10.6,
   18.5,
   16.1,
   31.900000000000002,
   90.4
  ],
  "results_tail": "857143', '71.475', '72.28888888888889', '70.35'], 'fullaccs_mask_classes': [[80.4], [74.5, 83.2], [70.0, 76.3, 88.5], [66.2, 70.1, 81.3, 92.4], [63.5, 62.6, 76.3, 85.2, 91.9], [59.3, 64.60000000000001, 71.2, 81.5, 86.3, 82.39999999999999], [60.199999999999996, 59.8, 70.0, 77.3, 82.89999999999999, 74.9, 90.7], [55.2, 58.199999999999996, 68.10000000000001, 73.1, 79.80000000000001, 71.89999999999999, 79.4, 86.1], [55.60000000000001, 59.599999999999994, 69.0, 75.1, 78.5, 68.0, 74.0, 78.3, 92.5], [47.699999999999996, 56.99999999999999, 62.8, 71.0, 75.5, 66.4, 72.5, 75.5, 84.39999999999999, 90.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925876,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925876_a0_er-ace_seq-cifar100_None_500_50_20260925-162451_418507a5_last.pt",
  "sha16": "2fb35792d81c7c45",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 33.839999999999996,
  "J_closeout": 33.83,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   17.599999999999998,
   25.7,
   20.3,
   36.0,
   29.799999999999997,
   19.2,
   29.799999999999997,
   34.8,
   48.699999999999996,
   76.5
  ],
  "results_tail": "'70.30000000000001', '70.93333333333334', '69.08'], 'fullaccs_mask_classes': [[84.1], [77.5, 85.0], [74.1, 75.6, 90.3], [72.3, 72.3, 81.2, 91.8], [66.9, 68.4, 76.7, 84.7, 93.10000000000001], [61.5, 66.4, 70.6, 79.0, 84.39999999999999, 82.89999999999999], [62.5, 62.9, 70.1, 73.6, 80.80000000000001, 71.5, 92.2], [60.699999999999996, 61.4, 63.4, 67.80000000000001, 77.10000000000001, 65.7, 79.3, 87.0], [57.99999999999999, 60.0, 62.9, 71.8, 77.60000000000001, 64.5, 74.6, 76.2, 92.80000000000001], [57.99999999999999, 60.099999999999994, 58.9, 67.0, 67.5, 62.3, 75.5, 69.0, 83.39999999999999, 89.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925876,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925876_a0_der_seq-cifar100_None_500_50_20260925-163131_8236c11d_last.pt",
  "sha16": "c191c9266557a091",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.6,
  "J_closeout": 35.59,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.1,
   21.6,
   26.200000000000003,
   34.9,
   40.400000000000006,
   21.0,
   37.1,
   34.1,
   40.2,
   81.39999999999999
  ],
  "results_tail": " '79.0', '76.03333333333333', '75.34285714285716', '74.9875', '73.24444444444445', '73.21000000000001'], 'fullaccs_mask_classes': [[83.3], [75.2, 83.3], [70.3, 79.10000000000001, 88.6], [69.0, 74.0, 81.8, 93.2], [66.60000000000001, 71.1, 78.3, 86.3, 92.7], [62.2, 65.7, 75.9, 82.1, 86.8, 83.5], [62.6, 62.6, 71.7, 78.2, 83.5, 77.3, 91.5], [62.7, 62.4, 70.5, 77.4, 82.5, 72.5, 83.89999999999999, 88.0], [59.5, 60.699999999999996, 64.1, 72.1, 81.3, 70.1, 78.8, 80.30000000000001, 92.30000000000001], [56.8, 61.1, 66.10000000000001, 74.2, 80.60000000000001, 65.8, 77.8, 76.8, 83.39999999999999, 89.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925876,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925876_a0_derpp_seq-cifar100_None_500_50_20260925-164251_669782eb_last.pt",
  "sha16": "63040968f5d1d788",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.53,
  "J_closeout": 37.53,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.599999999999998,
   25.4,
   39.1,
   36.0,
   43.6,
   24.099999999999998,
   28.7,
   34.699999999999996,
   42.0,
   81.10000000000001
  ],
  "results_tail": "571428572', '75.6125', '75.37777777777778', '74.56'], 'fullaccs_mask_classes': [[83.39999999999999], [79.7, 84.39999999999999], [72.39999999999999, 79.10000000000001, 87.6], [69.5, 75.0, 82.3, 92.10000000000001], [65.7, 70.7, 78.8, 88.0, 92.80000000000001], [61.7, 67.5, 76.2, 83.7, 88.4, 83.39999999999999], [63.6, 66.10000000000001, 74.3, 80.9, 85.3, 75.7, 93.2], [62.6, 66.3, 72.39999999999999, 80.2, 85.9, 69.0, 82.19999999999999, 86.3], [61.6, 65.0, 71.89999999999999, 76.7, 85.6, 68.10000000000001, 77.7, 79.7, 92.10000000000001], [61.9, 64.4, 69.6, 77.2, 83.0, 65.2, 76.1, 74.4, 84.1, 89.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925877,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925877_a0_er_seq-cifar100_None_500_50_20260925-171701_0c2296e3_last.pt",
  "sha16": "6d9612c3b275520e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.64,
  "J_closeout": 22.64,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.3,
   7.3,
   7.8,
   9.2,
   12.0,
   14.899999999999999,
   12.9,
   25.6,
   36.9,
   87.5
  ],
  "results_tail": ".06666666666666', '76.5', '76.28', '75.18333333333334', '73.97142857142856', '73.9375', '71.4', '70.58000000000001'], 'fullaccs_mask_classes': [[87.4], [83.5, 81.0], [79.80000000000001, 68.5, 82.89999999999999], [77.4, 65.0, 75.3, 88.3], [75.8, 64.2, 71.2, 81.10000000000001, 89.1], [72.0, 59.8, 66.9, 78.8, 82.1, 91.5], [71.8, 59.9, 64.2, 75.0, 75.4, 83.8, 87.7], [69.1, 58.4, 65.4, 69.69999999999999, 75.3, 80.0, 81.0, 92.60000000000001], [67.5, 55.60000000000001, 59.0, 67.5, 72.7, 73.1, 77.2, 80.10000000000001, 89.9], [63.4, 49.4, 58.199999999999996, 65.7, 71.6, 72.6, 71.3, 80.7, 85.2, 87.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925877,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925877_a0_er-ace_seq-cifar100_None_500_50_20260925-173732_e02f8adb_last.pt",
  "sha16": "d33ce2471261fdcb",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.39,
  "J_closeout": 35.4,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   28.499999999999996,
   18.2,
   22.8,
   28.1,
   26.900000000000002,
   36.1,
   34.8,
   39.900000000000006,
   42.699999999999996,
   75.9
  ],
  "results_tail": "142859', '73.225', '71.63333333333333', '69.42'], 'fullaccs_mask_classes': [[90.7], [86.2, 84.7], [81.6, 72.0, 84.1], [78.3, 67.4, 75.5, 89.9], [77.10000000000001, 66.3, 70.0, 79.7, 91.60000000000001], [74.0, 61.199999999999996, 63.4, 74.1, 79.80000000000001, 91.0], [69.89999999999999, 59.599999999999994, 63.3, 72.0, 77.4, 80.5, 90.2], [69.6, 56.89999999999999, 62.5, 67.80000000000001, 74.4, 78.0, 82.6, 94.0], [67.10000000000001, 57.49999999999999, 56.8, 67.0, 70.3, 76.7, 74.0, 84.89999999999999, 90.4], [59.699999999999996, 50.7, 56.599999999999994, 61.8, 69.8, 73.2, 72.7, 79.2, 81.0, 89.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925877,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925877_a0_der_seq-cifar100_None_500_50_20260925-165601_09b4243f_last.pt",
  "sha16": "f9048458e7a5bac7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.55,
  "J_closeout": 35.55,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.6,
   20.1,
   22.2,
   25.900000000000002,
   33.0,
   36.0,
   27.200000000000003,
   37.5,
   45.2,
   81.8
  ],
  "results_tail": " '78.02000000000001', '76.98333333333333', '75.47142857142856', '76.175', '74.56666666666666', '73.28'], 'fullaccs_mask_classes': [[88.1], [83.6, 83.2], [80.5, 73.2, 83.1], [78.10000000000001, 70.1, 76.5, 89.2], [78.3, 68.7, 72.7, 81.10000000000001, 89.3], [75.5, 64.9, 68.8, 79.9, 82.1, 90.7], [73.3, 65.3, 66.8, 74.6, 78.5, 82.19999999999999, 87.6], [73.0, 66.3, 64.7, 73.5, 76.2, 81.6, 82.3, 91.8], [67.60000000000001, 63.800000000000004, 60.4, 72.0, 73.4, 79.5, 79.4, 84.39999999999999, 90.60000000000001], [68.5, 62.7, 58.9, 70.1, 69.89999999999999, 75.3, 73.1, 80.10000000000001, 86.7, 87.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925877,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925877_a0_derpp_seq-cifar100_None_500_50_20260925-171632_af582ce8_last.pt",
  "sha16": "db0bafb2d67cbb60",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.330000000000005,
  "J_closeout": 37.32,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   25.1,
   25.6,
   26.700000000000003,
   28.000000000000004,
   28.499999999999996,
   37.1,
   35.5,
   41.9,
   45.7,
   79.2
  ],
  "results_tail": "31666666666666', '76.87142857142858', '77.0375', '76.03333333333333', '75.15'], 'fullaccs_mask_classes': [[89.9], [85.6, 85.5], [83.39999999999999, 75.5, 83.5], [80.9, 71.7, 76.2, 89.4], [79.9, 68.5, 75.0, 82.89999999999999, 89.8], [78.9, 64.5, 72.0, 80.4, 82.69999999999999, 91.4], [74.2, 64.4, 69.39999999999999, 76.6, 78.2, 86.1, 89.2], [75.9, 63.4, 69.89999999999999, 72.89999999999999, 78.0, 82.3, 81.39999999999999, 92.5], [71.6, 61.4, 67.7, 72.6, 76.3, 80.10000000000001, 78.8, 85.3, 90.5], [70.8, 61.4, 66.60000000000001, 70.39999999999999, 73.2, 79.4, 74.8, 82.69999999999999, 84.2, 88.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925878,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925878_a0_er_seq-cifar100_None_500_50_20260925-175702_984a6585_last.pt",
  "sha16": "2122f0c9dd800a40",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.099999999999998,
  "J_closeout": 21.09,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.6000000000000005,
   12.5,
   8.9,
   14.099999999999998,
   6.3,
   13.0,
   19.7,
   22.8,
   18.6,
   88.5
  ],
  "results_tail": "5', '78.79999999999998', '76.43333333333332', '75.37142857142858', '74.15', '71.43333333333332', '69.7'], 'fullaccs_mask_classes': [[82.6], [77.7, 88.5], [71.7, 82.19999999999999, 83.6], [67.4, 79.2, 77.9, 88.5], [69.89999999999999, 78.10000000000001, 72.6, 82.69999999999999, 90.7], [65.9, 74.0, 70.0, 76.0, 84.2, 88.5], [64.3, 72.0, 68.89999999999999, 73.4, 79.7, 79.7, 89.60000000000001], [63.0, 69.8, 68.7, 72.7, 75.1, 73.2, 80.7, 90.0], [57.3, 64.0, 65.7, 68.30000000000001, 68.89999999999999, 73.7, 76.2, 81.0, 87.8], [56.49999999999999, 63.6, 60.8, 63.9, 63.1, 70.8, 74.1, 76.2, 79.2, 88.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925878,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925878_a0_er-ace_seq-cifar100_None_500_50_20260925-180252_861eaf70_last.pt",
  "sha16": "de502e7a6f078366",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 32.99,
  "J_closeout": 32.99,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.8,
   26.5,
   19.0,
   25.1,
   22.400000000000002,
   27.0,
   31.2,
   34.699999999999996,
   41.199999999999996,
   82.0
  ],
  "results_tail": "67', '75.77142857142857', '73.7375', '70.9111111111111', '69.05000000000001'], 'fullaccs_mask_classes': [[86.8], [81.10000000000001, 91.60000000000001], [78.10000000000001, 83.8, 84.8], [73.2, 78.8, 76.0, 91.0], [69.1, 76.6, 69.39999999999999, 81.0, 92.60000000000001], [69.5, 74.4, 69.19999999999999, 77.3, 83.1, 91.3], [67.5, 70.5, 68.5, 74.7, 78.0, 80.2, 91.0], [65.4, 64.9, 66.10000000000001, 71.6, 74.6, 74.8, 83.8, 88.7], [60.9, 56.39999999999999, 61.4, 67.7, 73.0, 75.0, 76.8, 77.60000000000001, 89.4], [57.49999999999999, 54.1, 60.199999999999996, 63.7, 67.5, 71.8, 74.4, 72.2, 80.0, 89.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925878,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925878_a0_der_seq-cifar100_None_500_50_20260925-180322_0e6ff71c_last.pt",
  "sha16": "7f68481cb6aecca0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.14,
  "J_closeout": 35.14,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   22.5,
   28.4,
   28.199999999999996,
   33.2,
   24.2,
   24.2,
   38.0,
   34.8,
   32.0,
   85.9
  ],
  "results_tail": "9.4', '77.37142857142858', '77.125', '76.56666666666666', '75.50000000000001'], 'fullaccs_mask_classes': [[86.3], [79.5, 91.2], [75.6, 85.7, 86.5], [73.5, 82.19999999999999, 80.0, 90.0], [74.9, 81.39999999999999, 77.10000000000001, 81.8, 93.0], [73.2, 77.2, 73.9, 77.8, 84.8, 89.5], [70.7, 73.3, 69.39999999999999, 75.9, 80.5, 81.10000000000001, 90.7], [68.2, 72.2, 69.39999999999999, 75.7, 80.4, 75.8, 85.5, 89.8], [68.5, 71.8, 69.3, 72.89999999999999, 79.60000000000001, 74.7, 80.9, 82.89999999999999, 88.5], [66.0, 71.8, 67.30000000000001, 72.89999999999999, 75.8, 74.4, 78.3, 80.2, 79.2, 89.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925878,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925878_a0_derpp_seq-cifar100_None_500_50_20260925-175232_bbafbd59_last.pt",
  "sha16": "a00b4b6df26da0e8",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.38,
  "J_closeout": 36.39,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.7,
   35.199999999999996,
   26.1,
   27.700000000000003,
   34.599999999999994,
   25.5,
   30.099999999999998,
   41.699999999999996,
   36.199999999999996,
   83.0
  ],
  "results_tail": "6.9111111111111', '75.52'], 'fullaccs_mask_classes': [[85.39999999999999], [78.60000000000001, 90.5], [77.60000000000001, 85.3, 84.89999999999999], [74.7, 85.1, 77.9, 89.1], [73.3, 81.39999999999999, 76.9, 83.7, 91.7], [71.6, 79.80000000000001, 76.4, 80.30000000000001, 85.0, 89.7], [67.10000000000001, 75.0, 71.8, 79.3, 83.3, 81.6, 90.5], [68.30000000000001, 74.2, 70.39999999999999, 76.3, 79.80000000000001, 79.2, 86.2, 89.8], [69.3, 73.4, 67.80000000000001, 74.7, 79.10000000000001, 77.2, 80.7, 81.6, 88.4], [65.3, 74.0, 69.39999999999999, 70.8, 77.10000000000001, 73.5, 76.8, 79.9, 80.0, 88.4]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/MCAL/westc_MCAL_BLOCKCAL.json <==
{
 "study": "MCAL",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260925871,
  260925872,
  260925873,
  260925874,
  260925875,
  260925876,
  260925877,
  260925878
 ],
 "gate_fail": [],
 "models": {
  "260925871/er": {
   "base": {
    "CE": 6.695501167130409,
    "J": 22.0,
    "J_A": 15.233333333333333,
    "J_B": 82.89999999999999,
    "soft_mass_B": 0.741315026818043,
    "hard_share_B": 0.7538
   },
   "cal": {
    "CE": 3.8482435925074316,
    "J": 35.32,
    "J_A": 33.34444444444444,
    "J_B": 53.1,
    "soft_mass_B": 0.10003620171937974,
    "hard_share_B": 0.1069
   },
   "betas": [
    -9.985492100152683,
    -10.085526645078986,
    -9.99356984391185,
    -9.94144638554653,
    -10.015904789639826
   ],
   "gain": 13.32,
   "inv": {
    "cond_CE": 3.5625465493864024,
    "group_oracle_J": 39.25
   },
   "oracle": {
    "beta": -9.588120937347412,
    "J": 35.42
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925871/er_ace": {
   "base": {
    "CE": 3.0625157433165224,
    "J": 35.17,
    "J_A": 30.955555555555552,
    "J_B": 73.1,
    "soft_mass_B": 0.27588839509283836,
    "hard_share_B": 0.3586
   },
   "cal": {
    "CE": 2.907389724478435,
    "J": 36.74,
    "J_A": 35.13333333333333,
    "J_B": 51.2,
    "soft_mass_B": 0.10003616457497684,
    "hard_share_B": 0.1546
   },
   "betas": [
    -1.9790581276905153,
    -1.9562646375530837,
    -1.9505639455842605,
    -1.934608233205401,
    -1.9566993109972004
   ],
   "gain": 1.5700000000000003,
   "inv": {
    "cond_CE": 2.6690701231258935,
    "group_oracle_J": 41.79
   },
   "oracle": {
    "beta": -1.6943587064743042,
    "J": 36.95
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925871/der": {
   "base": {
    "CE": 3.1216673036751117,
    "J": 34.77,
    "J_A": 29.72222222222222,
    "J_B": 80.2,
    "soft_mass_B": 0.41841087316057746,
    "hard_share_B": 0.5189
   },
   "cal": {
    "CE": 2.6593349427440756,
    "J": 40.73,
    "J_A": 38.91111111111111,
    "J_B": 57.099999999999994,
    "soft_mass_B": 0.10004703350102441,
    "hard_share_B": 0.1588
   },
   "betas": [
    -3.392286729390973,
    -3.403382677219069,
    -3.34893012845672,
    -3.3521979902703167,
    -3.370428945444755
   ],
   "gain": 5.959999999999994,
   "inv": {
    "cond_CE": 2.430957186827599,
    "group_oracle_J": 45.0
   },
   "oracle": {
    "beta": -3.665437698364258,
    "J": 41.0
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925871/derpp": {
   "base": {
    "CE": 2.7481723088151138,
    "J": 39.48,
    "J_A": 35.044444444444444,
    "J_B": 79.4,
    "soft_mass_B": 0.3132022424066946,
    "hard_share_B": 0.4105
   },
   "cal": {
    "CE": 2.5019269098531836,
    "J": 43.44,
    "J_A": 41.53333333333333,
    "J_B": 60.6,
    "soft_mass_B": 0.10001228863566586,
    "hard_share_B": 0.1492
   },
   "betas": [
    -2.7110312598765836,
    -2.713759138618391,
    -2.696564828057399,
    -2.696029041681424,
    -2.6996492339741716
   ],
   "gain": 3.960000000000001,
   "inv": {
    "cond_CE": 2.288854679874303,
    "group_oracle_J": 47.33
   },
   "oracle": {
    "beta": -2.5688931941986084,
    "J": 43.51
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925872/er": {
   "base": {
    "CE": 6.823157832799401,
    "J": 21.959999999999997,
    "J_A": 14.866666666666667,
    "J_B": 85.8,
    "soft_mass_B": 0.7643220996935518,
    "hard_share_B": 0.7781
   },
   "cal": {
    "CE": 3.7648778937207266,
    "J": 36.61,
    "J_A": 34.78888888888889,
    "J_B": 53.0,
    "soft_mass_B": 0.10002204362362811,
    "hard_share_B": 0.1059
   },
   "betas": [
    -10.227881861753367,
    -10.344006921342455,
    -10.317300069910491,
    -10.258189929974318,
    -10.311532539150093
   ],
   "gain": 14.650000000000002,
   "inv": {
    "cond_CE": 3.4810460818176936,
    "group_oracle_J": 40.97
   },
   "oracle": {
    "beta": -9.72314739227295,
    "J": 36.75
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925872/er_ace": {
   "base": {
    "CE": 3.1254041208300536,
    "J": 34.46,
    "J_A": 29.855555555555558,
    "J_B": 75.9,
    "soft_mass_B": 0.2944521520372783,
    "hard_share_B": 0.3663
   },
   "cal": {
    "CE": 2.939531906739264,
    "J": 36.1,
    "J_A": 34.511111111111106,
    "J_B": 50.4,
    "soft_mass_B": 0.10002761452042197,
    "hard_share_B": 0.1474
   },
   "betas": [
    -2.1359187006622573,
    -2.1411555972875576,
    -2.136553488201719,
    -2.1047956295286063,
    -2.1266332904046976
   ],
   "gain": 1.6400000000000006,
   "inv": {
    "cond_CE": 2.6988023992539945,
    "group_oracle_J": 41.32
   },
   "oracle": {
    "beta": -1.9224047660827637,
    "J": 36.230000000000004
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925872/der": {
   "base": {
    "CE": 2.9165407749299987,
    "J": 35.839999999999996,
    "J_A": 31.033333333333335,
    "J_B": 79.10000000000001,
    "soft_mass_B": 0.3322106894170996,
    "hard_share_B": 0.4387
   },
   "cal": {
    "CE": 2.659760217513651,
    "J": 40.300000000000004,
    "J_A": 38.28888888888889,
    "J_B": 58.4,
    "soft_mass_B": 0.10001502931548123,
    "hard_share_B": 0.1434
   },
   "betas": [
    -2.589968478618573,
    -2.658641188085382,
    -2.619740560369916,
    -2.6593869260875387,
    -2.62362417574663
   ],
   "gain": 4.460000000000008,
   "inv": {
    "cond_CE": 2.426370695423653,
    "group_oracle_J": 44.89
   },
   "oracle": {
    "beta": -3.0466655492782593,
    "J": 40.410000000000004
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925872/derpp": {
   "base": {
    "CE": 3.052376630951344,
    "J": 35.3,
    "J_A": 30.122222222222224,
    "J_B": 81.89999999999999,
    "soft_mass_B": 0.363371798599485,
    "hard_share_B": 0.4813
   },
   "cal": {
    "CE": 2.699491659542104,
    "J": 40.43,
    "J_A": 38.27777777777778,
    "J_B": 59.8,
    "soft_mass_B": 0.10000281184925372,
    "hard_share_B": 0.1465
   },
   "betas": [
    -3.1780296297293837,
    -3.241565223762775,
    -3.231349936514164,
    -3.229918926851088,
    -3.215336765675855
   ],
   "gain": 5.130000000000003,
   "inv": {
    "cond_CE": 2.461700262455837,
    "group_oracle_J": 45.050000000000004
   },
   "oracle": {
    "beta": -3.623838186264038,
    "J": 40.510000000000005
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925873/er": {
   "base": {
    "CE": 6.859928775416938,
    "J": 21.95,
    "J_A": 14.233333333333334,
    "J_B": 91.4,
    "soft_mass_B": 0.77494299261545,
    "hard_share_B": 0.7889
   },
   "cal": {
    "CE": 3.7634991201558163,
    "J": 36.22,
    "J_A": 34.077777777777776,
    "J_B": 55.50000000000001,
    "soft_mass_B": 0.10000465559966674,
    "hard_share_B": 0.106
   },
   "betas": [
    -10.204915923671763,
    -10.230037451539825,
    -10.241828489073775,
    -10.184612697982715,
    -10.22463712902655
   ],
   "gain": 14.27,
   "inv": {
    "cond_CE": 3.479618674118471,
    "group_oracle_J": 40.81
   },
   "oracle": {
    "beta": -8.35897159576416,
    "J": 36.43
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925873/er_ace": {
   "base": {
    "CE": 3.1179142086730396,
    "J": 36.3,
    "J_A": 31.41111111111111,
    "J_B": 80.30000000000001,
    "soft_mass_B": 0.2949440720064277,
    "hard_share_B": 0.3657
   },
   "cal": {
    "CE": 2.9294312241530944,
    "J": 37.78,
    "J_A": 35.922222222222224,
    "J_B": 54.50000000000001,
    "soft_mass_B": 0.10001707038195692,
    "hard_share_B": 0.1478
   },
   "betas": [
    -2.1458820575696347,
    -2.1452134784054975,
    -2.134821290197249,
    -2.119319094371656,
    -2.125576669538824
   ],
   "gain": 1.480000000000004,
   "inv": {
    "cond_CE": 2.6929465985698022,
    "group_oracle_J": 42.980000000000004
   },
   "oracle": {
    "beta": -1.4905214309692383,
    "J": 38.09
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925873/der": {
   "base": {
    "CE": 2.9324061050398704,
    "J": 35.92,
    "J_A": 30.355555555555558,
    "J_B": 86.0,
    "soft_mass_B": 0.37123368846687627,
    "hard_share_B": 0.487
   },
   "cal": {
    "CE": 2.58269081877129,
    "J": 41.0,
    "J_A": 38.9,
    "J_B": 59.9,
    "soft_mass_B": 0.10001571836282404,
    "hard_share_B": 0.1447
   },
   "betas": [
    -3.087909775298784,
    -3.07330536980209,
    -3.1261485856448976,
    -3.0559040484928035,
    -3.08557462660331
   ],
   "gain": 5.079999999999998,
   "inv": {
    "cond_CE": 2.3497146581489043,
    "group_oracle_J": 46.150000000000006
   },
   "oracle": {
    "beta": -3.2903478145599365,
    "J": 41.160000000000004
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925873/derpp": {
   "base": {
    "CE": 2.7760865414806104,
    "J": 39.290000000000006,
    "J_A": 34.68888888888889,
    "J_B": 80.7,
    "soft_mass_B": 0.29745655667672766,
    "hard_share_B": 0.4056
   },
   "cal": {
    "CE": 2.5712383931514555,
    "J": 42.36,
    "J_A": 40.644444444444446,
    "J_B": 57.8,
    "soft_mass_B": 0.10001196832489875,
    "hard_share_B": 0.1533
   },
   "betas": [
    -2.393821420698403,
    -2.3909514911582077,
    -2.4314427101677127,
    -2.3850105952009812,
    -2.4071998648417763
   ],
   "gain": 3.069999999999993,
   "inv": {
    "cond_CE": 2.321074634993032,
    "group_oracle_J": 47.53
   },
   "oracle": {
    "beta": -2.1267268657684326,
    "J": 42.480000000000004
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925874/er": {
   "base": {
    "CE": 6.950699026945772,
    "J": 22.470000000000002,
    "J_A": 14.955555555555556,
    "J_B": 90.10000000000001,
    "soft_mass_B": 0.7798663866419203,
    "hard_share_B": 0.7946
   },
   "cal": {
    "CE": 3.6996156082598173,
    "J": 37.25,
    "J_A": 35.53333333333333,
    "J_B": 52.7,
    "soft_mass_B": 0.10003480838501194,
    "hard_share_B": 0.1069
   },
   "betas": [
    -10.506636144657907,
    -10.518536205203745,
    -10.544076040139238,
    -10.59054288070774,
    -10.583518173323313
   ],
   "gain": 14.779999999999998,
   "inv": {
    "cond_CE": 3.4075381185522406,
    "group_oracle_J": 42.27
   },
   "oracle": {
    "beta": -9.713940143585205,
    "J": 37.41
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925874/er_ace": {
   "base": {
    "CE": 3.190373012420092,
    "J": 34.68,
    "J_A": 30.044444444444444,
    "J_B": 76.4,
    "soft_mass_B": 0.30392790532573655,
    "hard_share_B": 0.3704
   },
   "cal": {
    "CE": 2.9722965944399826,
    "J": 36.07,
    "J_A": 34.05555555555556,
    "J_B": 54.2,
    "soft_mass_B": 0.10000826887209352,
    "hard_share_B": 0.1581
   },
   "betas": [
    -2.3643308630187585,
    -2.3467816574537483,
    -2.3770844963803093,
    -2.3639281613849255,
    -2.3574038825151815
   ],
   "gain": 1.3900000000000006,
   "inv": {
    "cond_CE": 2.7217329893754054,
    "group_oracle_J": 41.589999999999996
   },
   "oracle": {
    "beta": -1.9933350086212158,
    "J": 36.18
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925874/der": {
   "base": {
    "CE": 2.912063416414991,
    "J": 36.84,
    "J_A": 31.633333333333336,
    "J_B": 83.7,
    "soft_mass_B": 0.3559330847740064,
    "hard_share_B": 0.4774
   },
   "cal": {
    "CE": 2.5904425453027047,
    "J": 41.57,
    "J_A": 39.77777777777778,
    "J_B": 57.699999999999996,
    "soft_mass_B": 0.10000051987370809,
    "hard_share_B": 0.1387
   },
   "betas": [
    -3.03708224516401,
    -3.0226510076314996,
    -3.047763932075596,
    -3.045567159397752,
    -3.0391987931285716
   ],
   "gain": 4.729999999999997,
   "inv": {
    "cond_CE": 2.326858064887448,
    "group_oracle_J": 46.86
   },
   "oracle": {
    "beta": -3.1235361099243164,
    "J": 41.68
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925874/derpp": {
   "base": {
    "CE": 3.015786271317613,
    "J": 35.78,
    "J_A": 30.044444444444444,
    "J_B": 87.4,
    "soft_mass_B": 0.3970975153715017,
    "hard_share_B": 0.5134
   },
   "cal": {
    "CE": 2.5574900074735227,
    "J": 42.07,
    "J_A": 39.800000000000004,
    "J_B": 62.5,
    "soft_mass_B": 0.09999948170591888,
    "hard_share_B": 0.1405
   },
   "betas": [
    -3.7969873918992203,
    -3.776842354010965,
    -3.792885343538309,
    -3.7953200759718726,
    -3.80396060094544
   ],
   "gain": 6.289999999999999,
   "inv": {
    "cond_CE": 2.3007650326636147,
    "group_oracle_J": 46.94
   },
   "oracle": {
    "beta": -3.7582004070281982,
    "J": 42.11
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925875/er": {
   "base": {
    "CE": 7.0341523536844335,
    "J": 21.2,
    "J_A": 13.377777777777776,
    "J_B": 91.60000000000001,
    "soft_mass_B": 0.7838036604815801,
    "hard_share_B": 0.7969
   },
   "cal": {
    "CE": 3.790418343870894,
    "J": 35.14,
    "J_A": 33.25555555555555,
    "J_B": 52.1,
    "soft_mass_B": 0.10002605844970967,
    "hard_share_B": 0.1071
   },
   "betas": [
    -10.372624642871635,
    -10.50804316538413,
    -10.526455945115398,
    -10.434141102054628,
    -10.517249610516096
   ],
   "gain": 13.940000000000001,
   "inv": {
    "cond_CE": 3.49439366404998,
    "group_oracle_J": 40.38
   },
   "oracle": {
    "beta": -8.617137908935547,
    "J": 35.370000000000005
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925875/er_ace": {
   "base": {
    "CE": 3.1480887160811952,
    "J": 34.74,
    "J_A": 29.644444444444446,
    "J_B": 80.60000000000001,
    "soft_mass_B": 0.30644619264359646,
    "hard_share_B": 0.3885
   },
   "cal": {
    "CE": 2.9328616057659356,
    "J": 36.55,
    "J_A": 34.38888888888889,
    "J_B": 56.00000000000001,
    "soft_mass_B": 0.10000153015461205,
    "hard_share_B": 0.1571
   },
   "betas": [
    -2.294804807811616,
    -2.3062961026334294,
    -2.297618676688203,
    -2.3069300087193954,
    -2.2998108221391345
   ],
   "gain": 1.8099999999999952,
   "inv": {
    "cond_CE": 2.700174919935954,
    "group_oracle_J": 41.91
   },
   "oracle": {
    "beta": -1.769176721572876,
    "J": 36.69
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925875/der": {
   "base": {
    "CE": 3.0013520236090443,
    "J": 34.32,
    "J_A": 29.099999999999998,
    "J_B": 81.3,
    "soft_mass_B": 0.3379055485596641,
    "hard_share_B": 0.4564
   },
   "cal": {
    "CE": 2.7114122156704914,
    "J": 38.800000000000004,
    "J_A": 37.144444444444446,
    "J_B": 53.7,
    "soft_mass_B": 0.10000134997378061,
    "hard_share_B": 0.1399
   },
   "betas": [
    -2.9233832936709243,
    -2.953500115507751,
    -2.9637710341221073,
    -2.958954232328635,
    -2.9751495835985304
   ],
   "gain": 4.480000000000004,
   "inv": {
    "cond_CE": 2.4309788716508525,
    "group_oracle_J": 44.91
   },
   "oracle": {
    "beta": -3.2888364791870117,
    "J": 38.92
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925875/derpp": {
   "base": {
    "CE": 2.77306838456693,
    "J": 38.5,
    "J_A": 34.17777777777778,
    "J_B": 77.4,
    "soft_mass_B": 0.2751560003866976,
    "hard_share_B": 0.3732
   },
   "cal": {
    "CE": 2.606018716891653,
    "J": 41.510000000000005,
    "J_A": 39.855555555555554,
    "J_B": 56.39999999999999,
    "soft_mass_B": 0.10000701718565412,
    "hard_share_B": 0.1399
   },
   "betas": [
    -2.2048089806288855,
    -2.2312582479311533,
    -2.2220117740037537,
    -2.206577171446569,
    -2.213714202490981
   ],
   "gain": 3.010000000000005,
   "inv": {
    "cond_CE": 2.368855528729238,
    "group_oracle_J": 46.87
   },
   "oracle": {
    "beta": -2.6124863624572754,
    "J": 41.61
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925876/er": {
   "base": {
    "CE": 7.039587774860481,
    "J": 22.29,
    "J_A": 14.722222222222223,
    "J_B": 90.4,
    "soft_mass_B": 0.760449188892342,
    "hard_share_B": 0.7742
   },
   "cal": {
    "CE": 3.992906446332953,
    "J": 34.27,
    "J_A": 31.866666666666667,
    "J_B": 55.900000000000006,
    "soft_mass_B": 0.09999677708434504,
    "hard_share_B": 0.1061
   },
   "betas": [
    -10.44243040274478,
    -10.4129609763799,
    -10.458087209448088,
    -10.444442165158264,
    -10.438558180116267
   ],
   "gain": 11.980000000000004,
   "inv": {
    "cond_CE": 3.715668544439676,
    "group_oracle_J": 38.83
   },
   "oracle": {
    "beta": -9.591476440429688,
    "J": 34.52
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925876/er_ace": {
   "base": {
    "CE": 3.1753272142070834,
    "J": 33.839999999999996,
    "J_A": 29.099999999999998,
    "J_B": 76.5,
    "soft_mass_B": 0.2891255201113604,
    "hard_share_B": 0.3629
   },
   "cal": {
    "CE": 2.9980828434846414,
    "J": 35.82,
    "J_A": 33.97777777777778,
    "J_B": 52.400000000000006,
    "soft_mass_B": 0.10001133585761939,
    "hard_share_B": 0.1444
   },
   "betas": [
    -2.06778409670157,
    -2.0914198012404723,
    -2.076469973313988,
    -2.085911483014268,
    -2.0787017741083105
   ],
   "gain": 1.980000000000004,
   "inv": {
    "cond_CE": 2.7560354414910644,
    "group_oracle_J": 41.05
   },
   "oracle": {
    "beta": -2.096920967102051,
    "J": 35.839999999999996
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925876/der": {
   "base": {
    "CE": 2.962938902261386,
    "J": 35.6,
    "J_A": 30.511111111111113,
    "J_B": 81.39999999999999,
    "soft_mass_B": 0.33778649013586787,
    "hard_share_B": 0.4422
   },
   "cal": {
    "CE": 2.6779234125068636,
    "J": 39.98,
    "J_A": 37.65555555555555,
    "J_B": 60.9,
    "soft_mass_B": 0.10004619479589379,
    "hard_share_B": 0.143
   },
   "betas": [
    -2.864941138223677,
    -2.854487916561677,
    -2.864596367205678,
    -2.8995357480104973,
    -2.8238381000063066
   ],
   "gain": 4.3799999999999955,
   "inv": {
    "cond_CE": 2.451228625499292,
    "group_oracle_J": 44.49
   },
   "oracle": {
    "beta": -3.4669017791748047,
    "J": 40.01
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925876/derpp": {
   "base": {
    "CE": 2.86165216458836,
    "J": 37.53,
    "J_A": 32.68888888888889,
    "J_B": 81.10000000000001,
    "soft_mass_B": 0.33578492866909576,
    "hard_share_B": 0.4406
   },
   "cal": {
    "CE": 2.5834425385274202,
    "J": 41.839999999999996,
    "J_A": 40.0,
    "J_B": 58.4,
    "soft_mass_B": 0.1000177479105499,
    "hard_share_B": 0.145
   },
   "betas": [
    -2.7767895491228014,
    -2.7849737916321624,
    -2.7484187234470827,
    -2.7863315127104356,
    -2.7549911190500502
   ],
   "gain": 4.309999999999995,
   "inv": {
    "cond_CE": 2.347786193924601,
    "group_oracle_J": 46.660000000000004
   },
   "oracle": {
    "beta": -3.1202151775360107,
    "J": 41.88
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925877/er": {
   "base": {
    "CE": 6.990124109682675,
    "J": 22.64,
    "J_A": 15.433333333333332,
    "J_B": 87.5,
    "soft_mass_B": 0.7675629600018565,
    "hard_share_B": 0.7786
   },
   "cal": {
    "CE": 3.9024996154081704,
    "J": 35.66,
    "J_A": 33.6,
    "J_B": 54.2,
    "soft_mass_B": 0.10004845946157977,
    "hard_share_B": 0.1076
   },
   "betas": [
    -10.352980643429,
    -10.41927486468817,
    -10.420100568501432,
    -10.409036077971848,
    -10.459754121691041
   ],
   "gain": 13.019999999999996,
   "inv": {
    "cond_CE": 3.622405589142048,
    "group_oracle_J": 39.98
   },
   "oracle": {
    "beta": -9.167256116867065,
    "J": 36.07
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925877/er_ace": {
   "base": {
    "CE": 3.0739962861661145,
    "J": 35.39,
    "J_A": 30.88888888888889,
    "J_B": 75.9,
    "soft_mass_B": 0.2839566397689588,
    "hard_share_B": 0.3554
   },
   "cal": {
    "CE": 2.9067321083222124,
    "J": 36.620000000000005,
    "J_A": 35.17777777777778,
    "J_B": 49.6,
    "soft_mass_B": 0.10005562394197993,
    "hard_share_B": 0.1364
   },
   "betas": [
    -2.014848034493779,
    -2.0019560140473818,
    -2.035084640204258,
    -2.050147710895292,
    -2.0056751586993045
   ],
   "gain": 1.230000000000004,
   "inv": {
    "cond_CE": 2.670374271021492,
    "group_oracle_J": 42.089999999999996
   },
   "oracle": {
    "beta": -1.388857126235962,
    "J": 36.75
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925877/der": {
   "base": {
    "CE": 3.0433273649646417,
    "J": 35.55,
    "J_A": 30.41111111111111,
    "J_B": 81.8,
    "soft_mass_B": 0.3941250304227136,
    "hard_share_B": 0.502
   },
   "cal": {
    "CE": 2.6292213419455295,
    "J": 40.8,
    "J_A": 39.1,
    "J_B": 56.10000000000001,
    "soft_mass_B": 0.10002253476057403,
    "hard_share_B": 0.1399
   },
   "betas": [
    -3.4385050508802575,
    -3.407722693495285,
    -3.442615772260022,
    -3.429425739275774,
    -3.4072610976803333
   ],
   "gain": 5.25,
   "inv": {
    "cond_CE": 2.3722041125551856,
    "group_oracle_J": 45.65
   },
   "oracle": {
    "beta": -3.1861507892608643,
    "J": 40.910000000000004
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925877/derpp": {
   "base": {
    "CE": 2.87510972258823,
    "J": 37.330000000000005,
    "J_A": 32.67777777777778,
    "J_B": 79.2,
    "soft_mass_B": 0.34403319487669376,
    "hard_share_B": 0.4459
   },
   "cal": {
    "CE": 2.5755259894131273,
    "J": 41.78,
    "J_A": 40.03333333333333,
    "J_B": 57.49999999999999,
    "soft_mass_B": 0.09999636883042336,
    "hard_share_B": 0.1461
   },
   "betas": [
    -2.8955161531937046,
    -2.90584823145519,
    -2.9224032202108914,
    -2.901742628737985,
    -2.923580160082632
   ],
   "gain": 4.449999999999996,
   "inv": {
    "cond_CE": 2.336264249327158,
    "group_oracle_J": 46.56
   },
   "oracle": {
    "beta": -3.2390191555023193,
    "J": 41.85
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925878/er": {
   "base": {
    "CE": 7.067428732096021,
    "J": 21.099999999999998,
    "J_A": 13.61111111111111,
    "J_B": 88.5,
    "soft_mass_B": 0.7831576406110821,
    "hard_share_B": 0.7991
   },
   "cal": {
    "CE": 3.91554359070841,
    "J": 36.309999999999995,
    "J_A": 33.97777777777778,
    "J_B": 57.3,
    "soft_mass_B": 0.10000869211118829,
    "hard_share_B": 0.1069
   },
   "betas": [
    -10.402555247487772,
    -10.500299717531231,
    -10.5149789678267,
    -10.52272902768441,
    -10.497755561098955
   ],
   "gain": 15.209999999999997,
   "inv": {
    "cond_CE": 3.642819434175494,
    "group_oracle_J": 40.37
   },
   "oracle": {
    "beta": -9.057549953460693,
    "J": 36.38
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925878/er_ace": {
   "base": {
    "CE": 3.209632450349642,
    "J": 32.99,
    "J_A": 27.544444444444444,
    "J_B": 82.0,
    "soft_mass_B": 0.3241546682454426,
    "hard_share_B": 0.4116
   },
   "cal": {
    "CE": 2.971807671315484,
    "J": 35.65,
    "J_A": 33.15555555555555,
    "J_B": 58.099999999999994,
    "soft_mass_B": 0.10000570845322336,
    "hard_share_B": 0.1613
   },
   "betas": [
    -2.36108265107411,
    -2.3570117223197897,
    -2.3660784590976034,
    -2.3600892512377714,
    -2.346912042516003
   ],
   "gain": 2.6599999999999966,
   "inv": {
    "cond_CE": 2.7464351822837227,
    "group_oracle_J": 40.12
   },
   "oracle": {
    "beta": -2.116382122039795,
    "J": 35.74
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925878/der": {
   "base": {
    "CE": 2.989650370630102,
    "J": 35.14,
    "J_A": 29.5,
    "J_B": 85.9,
    "soft_mass_B": 0.38536466237581773,
    "hard_share_B": 0.5095
   },
   "cal": {
    "CE": 2.5737758604960983,
    "J": 42.03,
    "J_A": 39.58888888888889,
    "J_B": 64.0,
    "soft_mass_B": 0.09998706120107313,
    "hard_share_B": 0.1476
   },
   "betas": [
    -3.523610017651401,
    -3.543605308425504,
    -3.560981420096076,
    -3.5945006743287102,
    -3.5514611390261823
   ],
   "gain": 6.890000000000001,
   "inv": {
    "cond_CE": 2.3550501693381842,
    "group_oracle_J": 46.64
   },
   "oracle": {
    "beta": -3.794595718383789,
    "J": 42.16
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925878/derpp": {
   "base": {
    "CE": 2.866068432884935,
    "J": 36.38,
    "J_A": 31.2,
    "J_B": 83.0,
    "soft_mass_B": 0.32143018717711647,
    "hard_share_B": 0.4369
   },
   "cal": {
    "CE": 2.595373851603675,
    "J": 41.43,
    "J_A": 38.955555555555556,
    "J_B": 63.7,
    "soft_mass_B": 0.09999265467309247,
    "hard_share_B": 0.1463
   },
   "betas": [
    -2.9180601646153734,
    -2.9259319803206196,
    -2.921220815306169,
    -2.9606783623647477,
    -2.944821185075371
   ],
   "gain": 5.049999999999997,
   "inv": {
    "cond_CE": 2.3798220915443062,
    "group_oracle_J": 45.78
   },
   "oracle": {
    "beta": -2.965919256210327,
    "J": 41.46
   },
   "folds_sha": "bc0ba03e28e11fb8"
  }
 },
 "main_table": {
  "derpp_minus_er": {
   "U": [
    15.497500000000002,
    14.057082845105505,
    16.9379171548945
   ],
   "U_star": [
    6.010000000000001,
    4.825637496050397,
    7.194362503949605
   ],
   "D": [
    9.4875,
    8.457600652970196,
    10.517399347029805
   ]
  },
  "der_minus_er": {
   "U": [
    13.54625,
    13.050827611405238,
    14.041672388594764
   ],
   "U_star": [
    4.803750000000001,
    4.102532001048186,
    5.504967998951816
   ],
   "D": [
    8.7425,
    7.801903480044788,
    9.68309651995521
   ]
  },
  "er_ace_minus_er": {
   "U": [
    12.745000000000001,
    11.977862537519526,
    13.512137462480476
   ],
   "U_star": [
    0.5687500000000014,
    -0.39293300974342515,
    1.530433009743428
   ],
   "D": [
    12.17625,
    11.296366703601946,
    13.056133296398054
   ]
  },
  "derpp_minus_der": {
   "U": [
    1.9512500000000008,
    0.20900831742582748,
    3.693491682574174
   ],
   "U_star": [
    1.2062499999999998,
    0.20979625117565182,
    2.202703748824348
   ],
   "D": [
    0.745000000000001,
    -0.3799197731457593,
    1.8699197731457613
   ]
  },
  "derpp_minus_er_ace": {
   "U": [
    2.7525000000000013,
    1.6656199776673173,
    3.8393800223326853
   ],
   "U_star": [
    5.441249999999999,
    4.76105803635109,
    6.121441963648908
   ],
   "D": [
    -2.688749999999998,
    -3.664972881573671,
    -1.7125271184263249
   ]
  }
 }
}

==> anc/supplementary_material/data/v9/MCAL/westc_RB500_MCAL_der_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925871,
  260925872,
  260925873,
  260925874,
  260925875,
  260925876,
  260925877,
  260925878
 ],
 "arms": {
  "der": {
   "J": [
    35.49736842105263,
    34.82743191639724,
    36.16730492570802
   ],
   "Jc": [
    40.65921052631579,
    39.79726452434788,
    41.5211565282837
   ],
   "CE": [
    2.9855526747283117,
    2.925941981190715,
    3.0451633682659085
   ],
   "CEc": [
    2.6364431942443076,
    2.5939238441170724,
    2.678962544371543
   ],
   "beta": [
    -3.112761557992603,
    -3.455723981684183,
    -2.769799134301023
   ],
   "soft": [
    0.3665667712325559,
    0.34069567071299495,
    0.3924378717521168
   ],
   "softc": [
    0.10045214839986163,
    0.0953410410817367,
    0.10556325571798657
   ]
  },
  "er": {
   "J": [
    21.94736842105263,
    21.466279494451882,
    22.428457347653378
   ],
   "Jc": [
    35.86052631578947,
    35.065248037052704,
    36.65580459452624
   ],
   "CE": [
    6.927230864458717,
    6.821773802495794,
    7.03268792642164
   ],
   "CEc": [
    3.8329064150387024,
    3.7516858082088946,
    3.9141270218685102
   ],
   "beta": [
    -10.31609004082009,
    -10.57156829447574,
    -10.060611787164438
   ],
   "soft": [
    0.7690715800249955,
    0.7570714404098646,
    0.7810717196401264
   ],
   "softc": [
    0.10161728309819229,
    0.0954719656419331,
    0.10776260055445148
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   13.55,
   13.084413336976557,
   14.015586663023445
  ],
  "U_star": [
   4.798684210526315,
   4.079578165273458,
   5.517790255779173
  ],
  "D": [
   8.751315789473686,
   7.8113922668958065,
   9.691239312051566
  ],
  "half_margin": [
   1.9763157894736851,
   1.172517225708558,
   2.780114353238812
  ],
  "R": 0.645853563798796,
  "U_star_TOST_1pp": 0.9999975722405761,
  "per_root": {
   "U": [
    13.0,
    13.926,
    13.832,
    14.432,
    13.084,
    13.211,
    12.947,
    13.968
   ],
   "U_star": [
    5.621,
    3.611,
    4.726,
    4.358,
    3.674,
    5.474,
    5.084,
    5.842
   ]
  }
 },
 "alt_splits_U_star_mean": [
  4.798684210526314,
  4.739473684210526,
  4.815789473684212,
  4.822368421052632,
  4.8921052631578945
 ]
}


==> anc/supplementary_material/data/v9/MCAL/westc_RB500_MCAL_derpp_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925871,
  260925872,
  260925873,
  260925874,
  260925875,
  260925876,
  260925877,
  260925878
 ],
 "arms": {
  "derpp": {
   "J": [
    37.47105263157895,
    36.19500119083694,
    38.74710407232096
   ],
   "Jc": [
    41.87763157894737,
    41.15676610924632,
    42.598497048648426
   ],
   "CE": [
    2.867409755849125,
    2.7747984737100455,
    2.9600210379882044
   ],
   "CEc": [
    2.583998175059591,
    2.538458729483133,
    2.6295376206360492
   ],
   "beta": [
    -2.9487328444269547,
    -3.346310445654427,
    -2.5511552431994824
   ],
   "soft": [
    0.33059009294522185,
    0.29875529170715887,
    0.36242489418328483
   ],
   "softc": [
    0.09632628268086332,
    0.09237238457365636,
    0.10028018078807029
   ]
  },
  "er": {
   "J": [
    21.94736842105263,
    21.466279494451882,
    22.428457347653378
   ],
   "Jc": [
    35.86052631578947,
    35.065248037052704,
    36.65580459452624
   ],
   "CE": [
    6.927230864458717,
    6.821773802495794,
    7.03268792642164
   ],
   "CEc": [
    3.8329064150387024,
    3.7516858082088946,
    3.9141270218685102
   ],
   "beta": [
    -10.31609004082009,
    -10.57156829447574,
    -10.060611787164438
   ],
   "soft": [
    0.7690715800249955,
    0.7570714404098646,
    0.7810717196401264
   ],
   "softc": [
    0.10161728309819229,
    0.0954719656419331,
    0.10776260055445148
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   15.523684210526316,
   14.095577069016269,
   16.951791352036363
  ],
  "U_star": [
   6.0171052631578945,
   4.799836450997654,
   7.234374075318135
  ],
  "D": [
   9.506578947368421,
   8.49835483003649,
   10.514803064700352
  ],
  "half_margin": [
   1.7447368421052634,
   0.8849362175382213,
   2.6045374666723053
  ],
  "R": 0.6123919308357348,
  "U_star_TOST_1pp": 0.9999873293406365,
  "per_root": {
   "U": [
    17.589,
    13.463,
    17.305,
    13.347,
    17.295,
    15.168,
    14.684,
    15.337
   ],
   "U_star": [
    8.368,
    3.789,
    6.126,
    4.768,
    6.337,
    7.463,
    6.032,
    5.253
   ]
  }
 },
 "alt_splits_U_star_mean": [
  6.021052631578947,
  5.930263157894735,
  6.001315789473686,
  5.955263157894738,
  6.063157894736842
 ]
}


==> anc/supplementary_material/data/v9/MCAL/westc_RB500_MCAL_er_ace_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925871,
  260925872,
  260925873,
  260925874,
  260925875,
  260925876,
  260925877,
  260925878
 ],
 "arms": {
  "er_ace": {
   "J": [
    34.69342105263158,
    33.847599510777016,
    35.53924259448614
   ],
   "Jc": [
    36.406578947368416,
    35.768423189721496,
    37.04473470501534
   ],
   "CE": [
    3.1375937307386197,
    3.0924977642210547,
    3.1826896972561847
   ],
   "CEc": [
    2.9447531341164623,
    2.9149917325443466,
    2.974514535688578
   ],
   "beta": [
    -2.1484210227428733,
    -2.3212370947846317,
    -1.9756049507011149
   ],
   "soft": [
    0.2965291028347796,
    0.28431207121505536,
    0.3087461344545039
   ],
   "softc": [
    0.1013866392177493,
    0.09559601797088572,
    0.10717726046461289
   ]
  },
  "er": {
   "J": [
    21.94736842105263,
    21.466279494451882,
    22.428457347653378
   ],
   "Jc": [
    35.86052631578947,
    35.065248037052704,
    36.65580459452624
   ],
   "CE": [
    6.927230864458717,
    6.821773802495794,
    7.03268792642164
   ],
   "CEc": [
    3.8329064150387024,
    3.7516858082088946,
    3.9141270218685102
   ],
   "beta": [
    -10.31609004082009,
    -10.57156829447574,
    -10.060611787164438
   ],
   "soft": [
    0.7690715800249955,
    0.7570714404098646,
    0.7810717196401264
   ],
   "softc": [
    0.10161728309819229,
    0.0954719656419331,
    0.10776260055445148
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   12.746052631578948,
   11.924085445376033,
   13.568019817781863
  ],
  "U_star": [
   0.546052631578946,
   -0.4493278871662877,
   1.5414331503241798
  ],
  "D": [
   12.200000000000003,
   11.370655527851566,
   13.02934447214844
  ],
  "half_margin": [
   5.826973684210528,
   5.0082003324874975,
   6.645747035933558
  ],
  "R": 0.9571590791782804,
  "U_star_TOST_1pp": 0.15830451621707028,
  "per_root": {
   "U": [
    13.421,
    12.421,
    14.284,
    12.158,
    13.632,
    11.274,
    12.768,
    12.011
   ],
   "U_star": [
    1.737,
    -0.684,
    1.684,
    -1.2,
    1.547,
    1.095,
    0.779,
    -0.589
   ]
  }
 },
 "alt_splits_U_star_mean": [
  0.5868421052631589,
  0.6197368421052634,
  0.5342105263157899,
  0.5289473684210533,
  0.6447368421052628
 ]
}


==> anc/supplementary_material/data/v9/MCAL/westc_cells.json <==
{"cells": [{"arm": "der", "seed": 260925871, "J": 34.77}, {"arm": "der", "seed": 260925872, "J": 35.85}, {"arm": "der", "seed": 260925873, "J": 35.9}, {"arm": "der", "seed": 260925874, "J": 36.84}, {"arm": "der", "seed": 260925875, "J": 34.32}, {"arm": "der", "seed": 260925876, "J": 35.59}, {"arm": "der", "seed": 260925877, "J": 35.55}, {"arm": "der", "seed": 260925878, "J": 35.14}, {"arm": "derpp", "seed": 260925871, "J": 39.48}, {"arm": "derpp", "seed": 260925872, "J": 35.3}, {"arm": "derpp", "seed": 260925873, "J": 39.3}, {"arm": "derpp", "seed": 260925874, "J": 35.78}, {"arm": "derpp", "seed": 260925875, "J": 38.5}, {"arm": "derpp", "seed": 260925876, "J": 37.53}, {"arm": "derpp", "seed": 260925877, "J": 37.32}, {"arm": "derpp", "seed": 260925878, "J": 36.39}, {"arm": "er_ace", "seed": 260925871, "J": 35.15}, {"arm": "er_ace", "seed": 260925872, "J": 34.46}, {"arm": "er_ace", "seed": 260925873, "J": 36.3}, {"arm": "er_ace", "seed": 260925874, "J": 34.68}, {"arm": "er_ace", "seed": 260925875, "J": 34.73}, {"arm": "er_ace", "seed": 260925876, "J": 33.83}, {"arm": "er_ace", "seed": 260925877, "J": 35.4}, {"arm": "er_ace", "seed": 260925878, "J": 32.99}, {"arm": "er", "seed": 260925871, "J": 22.0}, {"arm": "er", "seed": 260925872, "J": 21.95}, {"arm": "er", "seed": 260925873, "J": 21.96}, {"arm": "er", "seed": 260925874, "J": 22.47}, {"arm": "er", "seed": 260925875, "J": 21.2}, {"arm": "er", "seed": 260925876, "J": 22.29}, {"arm": "er", "seed": 260925877, "J": 22.64}, {"arm": "er", "seed": 260925878, "J": 21.09}], "problems": []}


==> anc/supplementary_material/data/v9/MCAL/westd2_MANIFEST.json <==
[
 {
  "seed": 260925887,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925887_a0_er_seq-cifar100_None_500_50_20260925-134404_45ec73c9_last.pt",
  "sha16": "0e1568af90eb18ea",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.39,
  "J_closeout": 21.39,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   4.2,
   13.600000000000001,
   10.7,
   9.700000000000001,
   12.1,
   16.2,
   11.700000000000001,
   17.2,
   29.2,
   89.3
  ],
  "results_tail": "ing_mask_classes': None, 'accs_mask_classes': ['86.9', '85.3', '83.5', '82.125', '80.88', '78.63333333333334', '78.44285714285715', '75.42500000000001', '75.46666666666667', '73.85'], 'fullaccs_mask_classes': [[86.9], [82.0, 88.6], [78.9, 84.1, 87.5], [76.5, 78.9, 83.0, 90.10000000000001], [74.4, 75.3, 80.2, 84.1, 90.4], [70.7, 74.6, 74.2, 79.0, 83.0, 90.3], [70.5, 73.7, 75.7, 76.5, 80.80000000000001, 82.0, 89.9], [64.3, 72.5, 72.2, 73.8, 75.8, 77.3, 81.8, 85.7], [68.7, 73.1, 73.2, 72.2, 74.4, 73.6, 78.5, 77.9, 87.6], [61.8, 71.2, 70.0, 70.89999999999999, 73.2, 72.8, 75.4, 75.5, 78.2, 89.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925887,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925887_a0_er-ace_seq-cifar100_None_500_50_20260925-134424_54182da0_last.pt",
  "sha16": "4fa105b432c81242",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.93,
  "J_closeout": 34.94,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   17.0,
   31.2,
   22.3,
   23.7,
   35.5,
   31.1,
   34.2,
   39.1,
   34.300000000000004,
   80.9
  ],
  "results_tail": "'78.51666666666667', '77.5142857142857', '76.13749999999999', '73.87777777777778', '72.04'], 'fullaccs_mask_classes': [[88.4], [81.8, 89.5], [80.10000000000001, 83.2, 91.2], [76.0, 81.8, 82.69999999999999, 91.5], [75.1, 77.60000000000001, 79.2, 82.19999999999999, 92.80000000000001], [71.1, 73.9, 75.1, 75.7, 84.6, 90.7], [71.0, 72.6, 69.5, 74.3, 80.9, 83.39999999999999, 90.9], [67.0, 72.7, 69.6, 74.1, 77.3, 78.8, 82.8, 86.8], [65.10000000000001, 68.8, 67.2, 69.1, 76.9, 76.0, 77.10000000000001, 75.8, 88.9], [61.4, 69.0, 63.6, 69.39999999999999, 69.69999999999999, 73.9, 69.5, 73.5, 78.2, 92.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925887,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925887_a0_der_seq-cifar100_None_500_50_20260925-134444_33ea0003_last.pt",
  "sha16": "1fb542bbdc1d0d45",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.72,
  "J_closeout": 35.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   18.7,
   26.700000000000003,
   30.2,
   27.900000000000002,
   34.8,
   36.199999999999996,
   28.9,
   37.2,
   33.5,
   83.1
  ],
  "results_tail": "7', '80.04285714285713', '77.5625', '76.86666666666666', '76.72'], 'fullaccs_mask_classes': [[88.1], [80.10000000000001, 88.5], [79.0, 86.6, 89.60000000000001], [75.2, 81.10000000000001, 82.1, 91.60000000000001], [76.9, 80.2, 82.69999999999999, 86.4, 91.60000000000001], [74.1, 77.8, 79.3, 84.3, 84.3, 90.2], [70.7, 75.1, 78.10000000000001, 80.7, 79.9, 85.5, 90.3], [66.9, 73.2, 73.2, 77.3, 77.9, 81.0, 83.2, 87.8], [67.2, 71.89999999999999, 72.8, 77.2, 77.4, 79.3, 79.60000000000001, 78.10000000000001, 88.3], [67.60000000000001, 73.3, 73.3, 76.7, 77.7, 78.0, 78.10000000000001, 74.5, 77.8, 90.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925887,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925887_a0_derpp_seq-cifar100_None_500_50_20260925-134504_da54a0d1_last.pt",
  "sha16": "117a30c7820c9231",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.4,
  "J_closeout": 37.4,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.900000000000002,
   28.799999999999997,
   27.800000000000004,
   33.0,
   36.7,
   33.300000000000004,
   32.0,
   33.4,
   37.7,
   84.39999999999999
  ],
  "results_tail": "65', '80.20000000000002', '78.225', '76.88888888888889', '76.28'], 'fullaccs_mask_classes': [[88.1], [83.39999999999999, 88.8], [80.4, 84.39999999999999, 88.2], [78.9, 80.4, 83.6, 90.10000000000001], [77.8, 77.8, 80.80000000000001, 86.6, 92.0], [76.1, 77.60000000000001, 77.4, 81.69999999999999, 86.4, 89.60000000000001], [76.8, 74.3, 75.6, 77.9, 82.6, 84.5, 89.7], [75.2, 71.2, 74.0, 77.7, 80.60000000000001, 79.2, 81.8, 86.1], [71.6, 71.89999999999999, 71.5, 76.0, 79.2, 75.3, 81.5, 78.5, 86.5], [69.39999999999999, 70.0, 71.0, 77.60000000000001, 75.5, 71.39999999999999, 78.4, 78.0, 81.3, 90.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925888,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925888_a0_er_seq-cifar100_None_500_50_20260925-134624_dd04bc31_last.pt",
  "sha16": "fca3387b10cbd73f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.15,
  "J_closeout": 21.15,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.6,
   12.8,
   5.800000000000001,
   9.8,
   18.7,
   8.200000000000001,
   10.2,
   14.799999999999999,
   28.199999999999996,
   94.39999999999999
  ],
  "results_tail": ", '79.775', '79.34', '78.7', '77.27142857142857', '76.2625', '74.1', '73.84'], 'fullaccs_mask_classes': [[86.4], [80.9, 87.5], [79.10000000000001, 81.3, 87.5], [73.9, 74.3, 80.0, 90.9], [74.4, 71.1, 74.2, 84.3, 92.7], [71.6, 71.5, 68.7, 80.9, 88.0, 91.5], [70.0, 73.0, 66.60000000000001, 78.5, 82.39999999999999, 83.89999999999999, 86.5], [70.89999999999999, 71.5, 63.7, 76.4, 80.4, 79.9, 79.60000000000001, 87.7], [67.5, 67.5, 60.9, 75.3, 78.4, 77.3, 74.6, 76.5, 88.9], [67.0, 67.10000000000001, 59.599999999999994, 72.89999999999999, 77.4, 73.9, 72.1, 73.2, 80.80000000000001, 94.39999999999999]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925888,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925888_a0_er-ace_seq-cifar100_None_500_50_20260925-134524_0ddf38a2_last.pt",
  "sha16": "f4c02ca0bd894d9d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 32.87,
  "J_closeout": 32.88,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.9,
   22.7,
   20.599999999999998,
   21.099999999999998,
   33.5,
   30.0,
   20.5,
   26.400000000000002,
   41.9,
   87.1
  ],
  "results_tail": "333333333334', '76.01428571428572', '72.55', '69.45555555555556', '70.54'], 'fullaccs_mask_classes': [[88.8], [82.3, 89.9], [80.60000000000001, 81.89999999999999, 91.0], [78.4, 80.30000000000001, 82.0, 92.80000000000001], [77.5, 76.4, 77.0, 86.2, 94.0], [73.8, 72.0, 68.4, 80.80000000000001, 88.3, 90.3], [70.89999999999999, 70.7, 66.4, 70.1, 84.3, 82.19999999999999, 87.5], [66.3, 68.4, 59.9, 61.4, 78.8, 77.8, 79.2, 88.6], [58.8, 61.199999999999996, 54.7, 59.199999999999996, 78.9, 74.1, 71.3, 77.4, 89.5], [60.9, 60.699999999999996, 55.400000000000006, 61.5, 75.0, 72.1, 71.7, 71.3, 80.7, 96.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925888,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925888_a0_der_seq-cifar100_None_500_50_20260925-134544_f60e9ec2_last.pt",
  "sha16": "8f620f8b52e63c84",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.67,
  "J_closeout": 35.68,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.9,
   29.4,
   24.2,
   27.800000000000004,
   39.300000000000004,
   26.0,
   27.500000000000004,
   29.9,
   41.699999999999996,
   90.0
  ],
  "results_tail": "00000001', '75.56666666666666', '75.66999999999999'], 'fullaccs_mask_classes': [[86.7], [80.80000000000001, 88.1], [79.10000000000001, 83.39999999999999, 90.7], [76.7, 78.5, 82.6, 90.9], [74.8, 77.10000000000001, 77.60000000000001, 87.0, 93.30000000000001], [72.3, 72.39999999999999, 73.4, 82.89999999999999, 88.8, 90.5], [70.5, 73.0, 72.6, 76.6, 86.3, 85.1, 87.5], [70.39999999999999, 70.3, 71.6, 77.2, 83.8, 80.0, 80.80000000000001, 88.3], [69.0, 67.30000000000001, 66.3, 76.2, 81.69999999999999, 74.3, 77.4, 77.4, 90.5], [69.6, 68.7, 64.0, 74.1, 80.0, 75.9, 74.0, 74.7, 81.39999999999999, 94.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925888,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925888_a0_derpp_seq-cifar100_None_500_50_20260925-134604_c5529929_last.pt",
  "sha16": "6b7183ab0b18bffb",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.919999999999995,
  "J_closeout": 36.92,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   27.3,
   28.1,
   28.499999999999996,
   32.800000000000004,
   39.6,
   28.000000000000004,
   26.400000000000002,
   29.2,
   41.4,
   87.9
  ],
  "results_tail": "8', '82.125', '82.76', '81.46666666666665', '80.51428571428572', '78.1625', '76.25555555555555', '76.50000000000001'], 'fullaccs_mask_classes': [[88.2], [83.8, 88.8], [80.5, 82.5, 88.4], [73.3, 78.8, 83.3, 93.10000000000001], [74.6, 77.8, 79.5, 88.1, 93.8], [71.3, 75.9, 75.5, 84.89999999999999, 90.3, 90.9], [71.1, 75.5, 75.4, 82.3, 87.1, 85.6, 86.6], [67.10000000000001, 71.39999999999999, 71.1, 79.9, 85.3, 82.6, 80.4, 87.5], [66.7, 68.10000000000001, 70.1, 78.9, 82.5, 78.4, 75.1, 77.8, 88.7], [68.5, 69.0, 67.80000000000001, 77.0, 82.89999999999999, 76.3, 73.2, 74.7, 80.60000000000001, 95.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925889,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925889_a0_er_seq-cifar100_None_500_50_20260925-145555_bd2647eb_last.pt",
  "sha16": "c6e24a827016a141",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.279999999999998,
  "J_closeout": 21.27,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.800000000000001,
   5.800000000000001,
   11.1,
   10.5,
   18.6,
   13.200000000000001,
   15.6,
   14.000000000000002,
   24.099999999999998,
   93.10000000000001
  ],
  "results_tail": "99999999999', '76.66', '76.33333333333333', '75.07142857142857', '73.225', '71.33333333333333', '71.05'], 'fullaccs_mask_classes': [[87.3], [82.0, 87.9], [80.2, 80.5, 88.9], [74.7, 75.3, 82.39999999999999, 88.7], [69.19999999999999, 71.8, 76.0, 79.9, 86.4], [71.6, 68.8, 74.2, 76.7, 78.3, 88.4], [69.5, 66.7, 74.1, 69.69999999999999, 73.0, 81.5, 91.0], [69.39999999999999, 63.2, 71.0, 70.89999999999999, 68.89999999999999, 75.5, 81.8, 85.1], [65.8, 60.4, 66.0, 68.0, 68.30000000000001, 77.3, 72.89999999999999, 77.0, 86.3], [65.4, 59.9, 66.5, 63.3, 64.8, 74.2, 72.3, 71.39999999999999, 79.5, 93.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925889,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925889_a0_er-ace_seq-cifar100_None_500_50_20260925-145725_c5a9fa13_last.pt",
  "sha16": "6629b7b276ba6719",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.43,
  "J_closeout": 34.44,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   29.9,
   10.299999999999999,
   27.800000000000004,
   23.799999999999997,
   31.3,
   27.800000000000004,
   37.9,
   28.799999999999997,
   45.1,
   81.6
  ],
  "results_tail": "'71.05000000000001', '69.42222222222222', '69.0'], 'fullaccs_mask_classes': [[88.7], [83.7, 90.0], [81.39999999999999, 80.30000000000001, 93.0], [79.3, 76.1, 85.7, 90.3], [69.39999999999999, 70.1, 79.7, 82.1, 87.7], [70.1, 64.4, 76.3, 76.6, 78.3, 90.2], [69.39999999999999, 62.2, 71.6, 70.7, 75.9, 82.5, 92.2], [64.8, 56.699999999999996, 69.6, 66.2, 70.89999999999999, 75.2, 79.10000000000001, 85.9], [62.4, 59.9, 69.6, 61.9, 65.5, 72.39999999999999, 75.2, 69.1, 88.8], [61.0, 57.099999999999994, 73.1, 53.900000000000006, 65.9, 71.39999999999999, 72.89999999999999, 62.6, 78.10000000000001, 94.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925889,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925889_a0_der_seq-cifar100_None_500_50_20260925-144534_9f316238_last.pt",
  "sha16": "19c0a761e68e2065",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.18,
  "J_closeout": 34.18,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.099999999999998,
   24.099999999999998,
   28.000000000000004,
   25.6,
   36.0,
   28.499999999999996,
   33.1,
   23.5,
   33.300000000000004,
   88.6
  ],
  "results_tail": "4.98888888888888', '74.55999999999999'], 'fullaccs_mask_classes': [[89.1], [81.10000000000001, 89.9], [77.7, 85.7, 92.0], [76.4, 81.3, 86.0, 90.0], [73.7, 77.4, 82.3, 84.39999999999999, 89.0], [69.39999999999999, 79.2, 78.60000000000001, 82.19999999999999, 80.7, 90.0], [69.6, 75.0, 76.6, 79.4, 76.4, 84.3, 90.7], [70.19999999999999, 71.39999999999999, 74.9, 73.5, 70.89999999999999, 80.2, 81.39999999999999, 85.2], [69.89999999999999, 69.6, 71.89999999999999, 72.6, 70.8, 79.10000000000001, 78.5, 76.1, 86.4], [67.0, 67.7, 71.89999999999999, 71.6, 70.7, 75.2, 77.2, 70.5, 80.30000000000001, 93.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925889,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925889_a0_derpp_seq-cifar100_None_500_50_20260925-145045_390b2a8c_last.pt",
  "sha16": "3e913feebdd78f6d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.23,
  "J_closeout": 35.23,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.5,
   25.8,
   18.099999999999998,
   30.0,
   35.0,
   31.4,
   33.5,
   30.0,
   34.4,
   89.60000000000001
  ],
  "results_tail": ", 'fullaccs_mask_classes': [[89.8], [83.89999999999999, 91.10000000000001], [79.10000000000001, 83.3, 92.30000000000001], [78.10000000000001, 80.2, 86.5, 89.4], [74.4, 76.6, 82.6, 83.89999999999999, 88.3], [72.6, 73.4, 81.89999999999999, 81.89999999999999, 80.5, 91.0], [74.6, 73.7, 79.9, 77.9, 78.4, 87.5, 91.5], [71.89999999999999, 70.39999999999999, 77.0, 76.1, 73.7, 80.7, 84.2, 85.3], [69.69999999999999, 71.3, 74.1, 74.5, 71.89999999999999, 78.60000000000001, 81.3, 76.6, 86.5], [66.8, 69.19999999999999, 73.9, 72.39999999999999, 71.5, 76.0, 79.0, 71.6, 80.80000000000001, 92.80000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925890,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925890_a0_er_seq-cifar100_None_500_50_20260925-152335_3b0cada1_last.pt",
  "sha16": "18fb77e02dbf6204",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 20.82,
  "J_closeout": 20.81,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   17.299999999999997,
   6.7,
   7.3999999999999995,
   10.8,
   10.9,
   9.9,
   15.0,
   18.0,
   19.8,
   92.4
  ],
  "results_tail": "76.66666666666667', '74.68571428571428', '74.65', '73.3', '73.52000000000001'], 'fullaccs_mask_classes': [[92.4], [84.3, 86.5], [83.5, 78.4, 90.2], [81.89999999999999, 71.8, 83.5, 86.8], [79.0, 71.5, 78.60000000000001, 79.10000000000001, 89.2], [75.8, 65.5, 76.4, 74.0, 79.80000000000001, 88.5], [74.0, 66.60000000000001, 71.39999999999999, 71.3, 74.1, 79.7, 85.7], [72.5, 66.3, 70.39999999999999, 69.6, 72.6, 76.1, 77.8, 91.9], [69.1, 63.9, 68.7, 67.2, 72.0, 72.3, 71.39999999999999, 84.7, 90.4], [67.80000000000001, 62.4, 68.8, 66.2, 71.1, 71.3, 69.89999999999999, 82.8, 82.19999999999999, 92.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925890,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925890_a0_er-ace_seq-cifar100_None_500_50_20260925-153855_82ef6574_last.pt",
  "sha16": "4ff7ca45744be076",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.13,
  "J_closeout": 35.13,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   30.099999999999998,
   16.3,
   25.7,
   26.700000000000003,
   35.5,
   34.300000000000004,
   24.9,
   37.8,
   41.3,
   78.7
  ],
  "results_tail": "', '73.38571428571429', '74.1625', '70.69999999999999', '70.57000000000001'], 'fullaccs_mask_classes': [[92.4], [87.8, 87.2], [83.7, 79.0, 91.2], [82.0, 74.7, 82.6, 87.8], [78.9, 69.5, 76.2, 79.5, 90.10000000000001], [73.9, 65.10000000000001, 72.0, 74.7, 82.39999999999999, 88.4], [71.39999999999999, 59.9, 71.1, 68.4, 76.6, 80.60000000000001, 85.7], [69.19999999999999, 63.2, 70.6, 68.10000000000001, 76.8, 76.4, 76.7, 92.30000000000001], [59.9, 56.2, 68.2, 66.0, 68.0, 73.1, 71.6, 83.3, 90.0], [55.300000000000004, 55.300000000000004, 69.6, 64.7, 67.2, 73.6, 66.7, 80.5, 80.30000000000001, 92.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925890,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925890_a0_der_seq-cifar100_None_500_50_20260925-153945_83e9d107_last.pt",
  "sha16": "eb24e28ab5c0b890",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.0,
  "J_closeout": 35.0,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   31.900000000000002,
   23.400000000000002,
   26.5,
   27.800000000000004,
   29.799999999999997,
   30.3,
   30.099999999999998,
   32.9,
   30.5,
   86.8
  ],
  "results_tail": "'79.93333333333334', '77.47142857142856', '77.6', '75.72222222222223', '75.50999999999999'], 'fullaccs_mask_classes': [[93.0], [84.7, 87.3], [84.39999999999999, 79.80000000000001, 91.4], [84.0, 76.2, 83.89999999999999, 87.8], [78.8, 74.0, 81.69999999999999, 81.39999999999999, 90.5], [77.3, 73.2, 79.10000000000001, 78.0, 83.2, 88.8], [74.8, 70.1, 77.10000000000001, 73.5, 79.5, 81.2, 86.1], [76.4, 69.1, 74.6, 73.9, 77.3, 77.5, 79.60000000000001, 92.4], [74.5, 65.60000000000001, 71.7, 70.3, 75.6, 73.7, 75.2, 84.7, 90.2], [75.5, 65.7, 73.5, 69.5, 75.9, 71.7, 71.2, 79.80000000000001, 78.8, 93.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925890,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925890_a0_derpp_seq-cifar100_None_500_50_20260925-152045_b80d9512_last.pt",
  "sha16": "f9da5d133efc6310",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.69,
  "J_closeout": 36.69,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   38.4,
   23.7,
   33.2,
   21.0,
   32.7,
   33.2,
   27.0,
   35.5,
   39.1,
   83.1
  ],
  "results_tail": "6.69999999999999', '83.7', '81.9', '81.33333333333331', '78.3', '77.8125', '76.02222222222221', '76.13'], 'fullaccs_mask_classes': [[92.9], [88.6, 86.7], [86.2, 81.69999999999999, 92.2], [84.39999999999999, 76.6, 86.0, 87.8], [82.1, 71.8, 83.7, 81.5, 90.4], [82.0, 69.89999999999999, 82.89999999999999, 79.2, 84.89999999999999, 89.1], [78.4, 66.0, 81.6, 74.1, 78.9, 83.39999999999999, 85.7], [76.2, 64.8, 78.2, 73.3, 80.2, 81.10000000000001, 76.9, 91.8], [75.4, 63.2, 75.5, 69.39999999999999, 76.0, 78.9, 71.6, 84.8, 89.4], [75.7, 62.1, 75.4, 68.0, 76.4, 76.6, 71.1, 83.3, 80.4, 92.30000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925891,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925891_a0_er_seq-cifar100_None_500_50_20260925-155705_060cd58b_last.pt",
  "sha16": "c7b76f72269971d0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.549999999999997,
  "J_closeout": 23.57,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.899999999999999,
   11.3,
   6.4,
   8.1,
   17.8,
   17.0,
   15.2,
   23.5,
   37.7,
   86.6
  ],
  "results_tail": "73333333333333', '76.75714285714285', '75.875', '74.74444444444445', '74.66'], 'fullaccs_mask_classes': [[90.9], [86.7, 90.60000000000001], [83.6, 82.89999999999999, 85.2], [81.89999999999999, 78.5, 76.9, 88.0], [78.7, 74.6, 72.8, 78.60000000000001, 92.4], [77.8, 73.1, 68.10000000000001, 74.1, 85.8, 93.5], [76.4, 71.1, 63.0, 70.1, 80.2, 87.0, 89.5], [74.0, 70.7, 60.4, 69.39999999999999, 77.0, 82.89999999999999, 83.5, 89.1], [73.2, 67.10000000000001, 59.3, 62.4, 74.4, 81.69999999999999, 79.10000000000001, 82.0, 93.5], [68.0, 69.0, 59.699999999999996, 66.8, 76.3, 79.2, 76.8, 77.0, 87.0, 86.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925891,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925891_a0_er-ace_seq-cifar100_None_500_50_20260925-155856_5b997d03_last.pt",
  "sha16": "ca017471f450804c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.51,
  "J_closeout": 36.51,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.5,
   29.599999999999998,
   24.4,
   20.9,
   34.2,
   26.700000000000003,
   28.799999999999997,
   41.099999999999994,
   59.3,
   73.6
  ],
  "results_tail": " '79.56666666666666', '77.3142857142857', '74.51249999999999', '73.87777777777778', '71.41999999999999'], 'fullaccs_mask_classes': [[91.60000000000001], [88.0, 91.5], [81.39999999999999, 85.6, 85.0], [82.0, 82.3, 77.10000000000001, 87.7], [77.8, 79.9, 72.6, 79.0, 92.5], [76.5, 75.1, 69.89999999999999, 75.8, 85.7, 94.39999999999999], [73.1, 75.2, 64.9, 71.3, 80.7, 87.1, 88.9], [70.6, 70.6, 63.2, 67.80000000000001, 76.0, 79.4, 79.0, 89.5], [68.30000000000001, 69.39999999999999, 60.4, 63.0, 75.4, 78.0, 75.1, 82.3, 93.0], [62.4, 64.9, 56.89999999999999, 61.8, 72.1, 74.6, 69.5, 77.7, 86.0, 88.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925891,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925891_a0_der_seq-cifar100_None_500_50_20260925-162616_7000b1f3_last.pt",
  "sha16": "fe9011aaf2ba276d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.35,
  "J_closeout": 36.35,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   31.8,
   21.6,
   23.400000000000002,
   20.5,
   32.800000000000004,
   35.5,
   38.800000000000004,
   31.8,
   46.300000000000004,
   81.0
  ],
  "results_tail": "6.78888888888889', '75.9'], 'fullaccs_mask_classes': [[91.60000000000001], [84.8, 92.60000000000001], [83.5, 85.39999999999999, 85.5], [80.0, 79.4, 79.60000000000001, 87.1], [79.60000000000001, 77.0, 74.8, 79.80000000000001, 91.10000000000001], [76.7, 71.2, 71.3, 76.4, 85.5, 93.7], [77.4, 72.1, 69.6, 71.39999999999999, 82.3, 88.4, 89.1], [79.0, 70.1, 68.10000000000001, 68.5, 79.3, 84.89999999999999, 84.39999999999999, 89.5], [74.9, 70.19999999999999, 64.9, 63.0, 77.2, 83.39999999999999, 80.9, 83.0, 93.60000000000001], [72.2, 68.89999999999999, 63.9, 65.8, 74.9, 81.2, 79.5, 79.4, 86.6, 86.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925891,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925891_a0_derpp_seq-cifar100_None_500_50_20260925-163416_bc65c69a_last.pt",
  "sha16": "f1059ff4a51a1d25",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.32,
  "J_closeout": 37.34,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   36.3,
   19.900000000000002,
   30.5,
   27.3,
   32.0,
   33.900000000000006,
   27.200000000000003,
   38.1,
   51.2,
   76.8
  ],
  "results_tail": "665', '82.9', '81.48', '80.89999999999999', '79.54285714285716', '77.425', '76.97777777777777', '75.93'], 'fullaccs_mask_classes': [[91.4], [86.1, 91.4], [84.39999999999999, 86.1, 85.9], [80.7, 83.6, 79.10000000000001, 88.2], [75.2, 82.1, 75.9, 83.1, 91.10000000000001], [74.9, 78.7, 72.6, 79.60000000000001, 85.5, 94.1], [74.3, 76.8, 69.89999999999999, 76.6, 82.39999999999999, 88.6, 88.2], [73.6, 72.1, 69.6, 74.6, 77.7, 83.5, 79.9, 88.4], [71.5, 69.89999999999999, 68.0, 70.7, 76.3, 82.0, 77.4, 83.6, 93.4], [68.8, 69.5, 69.19999999999999, 71.0, 75.9, 80.80000000000001, 73.5, 78.7, 85.7, 86.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925892,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925892_a0_er_seq-cifar100_None_500_50_20260925-171316_40cf2267_last.pt",
  "sha16": "7b83c05c4f22152b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 20.73,
  "J_closeout": 20.73,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.5,
   14.000000000000002,
   5.0,
   7.6,
   18.099999999999998,
   10.8,
   13.4,
   20.3,
   19.2,
   90.4
  ],
  "results_tail": "11111111111', '71.35'], 'fullaccs_mask_classes': [[86.4], [79.0, 91.9], [71.5, 87.9, 82.19999999999999], [65.7, 83.39999999999999, 71.2, 82.89999999999999], [67.5, 82.3, 67.5, 75.2, 92.7], [66.0, 75.9, 65.10000000000001, 68.0, 86.8, 89.7], [61.9, 76.6, 63.3, 65.0, 83.1, 80.5, 92.10000000000001], [59.5, 76.9, 57.599999999999994, 63.6, 82.39999999999999, 78.10000000000001, 83.89999999999999, 89.7], [59.9, 67.60000000000001, 55.800000000000004, 59.4, 81.69999999999999, 72.0, 79.2, 81.8, 89.8], [59.199999999999996, 69.69999999999999, 58.599999999999994, 55.1, 78.0, 70.6, 74.2, 76.8, 80.5, 90.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925892,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925892_a0_er-ace_seq-cifar100_None_500_50_20260925-164356_f6a11777_last.pt",
  "sha16": "46bdff86ad05d731",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 32.81,
  "J_closeout": 32.81,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.5,
   32.4,
   12.8,
   20.5,
   28.7,
   26.3,
   27.0,
   32.7,
   40.9,
   82.3
  ],
  "results_tail": " '70.6', '70.63333333333334', '68.0'], 'fullaccs_mask_classes': [[88.3], [82.89999999999999, 93.60000000000001], [75.9, 86.3, 83.89999999999999], [71.2, 80.4, 73.7, 83.8], [73.6, 76.9, 68.10000000000001, 73.2, 94.19999999999999], [70.39999999999999, 69.39999999999999, 59.9, 67.4, 87.6, 90.10000000000001], [67.0, 65.7, 63.7, 62.0, 79.7, 80.2, 92.10000000000001], [63.4, 63.1, 57.199999999999996, 60.8, 72.3, 74.5, 82.5, 91.0], [61.9, 59.5, 58.4, 60.5, 73.3, 70.0, 78.9, 82.5, 90.7], [59.3, 58.5, 57.49999999999999, 53.900000000000006, 71.5, 63.5, 72.1, 71.39999999999999, 81.10000000000001, 91.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925892,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925892_a0_der_seq-cifar100_None_500_50_20260925-164936_77b3f964_last.pt",
  "sha16": "b35a857dcdba348f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.22,
  "J_closeout": 34.22,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.5,
   37.8,
   18.2,
   23.5,
   31.3,
   25.900000000000002,
   32.1,
   33.7,
   28.4,
   87.8
  ],
  "results_tail": ".63333333333333', '77.14285714285714', '75.0875', '75.0111111111111', '74.13'], 'fullaccs_mask_classes': [[88.1], [78.0, 92.60000000000001], [75.2, 89.0, 83.2], [71.2, 86.5, 76.1, 83.89999999999999], [71.1, 81.3, 70.89999999999999, 74.4, 94.1], [67.80000000000001, 80.80000000000001, 68.4, 70.8, 88.6, 89.4], [66.4, 81.5, 66.7, 65.9, 84.3, 83.5, 91.7], [63.1, 77.60000000000001, 61.7, 65.2, 80.4, 76.7, 85.9, 90.10000000000001], [63.7, 75.0, 63.6, 65.60000000000001, 78.9, 73.9, 81.3, 82.6, 90.5], [62.1, 71.0, 63.7, 60.0, 79.80000000000001, 72.6, 79.80000000000001, 79.3, 80.7, 92.30000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925892,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925892_a0_derpp_seq-cifar100_None_500_50_20260925-165856_0e2e6d56_last.pt",
  "sha16": "824211cda744f75d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.64,
  "J_closeout": 38.64,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   34.1,
   39.6,
   25.900000000000002,
   26.8,
   40.5,
   31.5,
   34.8,
   38.7,
   30.5,
   84.0
  ],
  "results_tail": "73333333333333', '78.07142857142857', '77.8875', '75.82222222222224', '75.57000000000001'], 'fullaccs_mask_classes': [[87.2], [83.1, 92.9], [79.9, 88.3, 83.6], [76.5, 85.8, 77.5, 83.6], [71.1, 80.5, 74.6, 78.10000000000001, 93.60000000000001], [70.19999999999999, 78.3, 70.6, 71.0, 86.8, 89.5], [70.7, 78.0, 66.9, 70.19999999999999, 84.2, 85.5, 91.0], [69.19999999999999, 78.3, 66.8, 67.7, 83.5, 81.5, 84.6, 91.5], [68.5, 75.2, 63.4, 63.2, 81.10000000000001, 79.0, 79.10000000000001, 83.2, 89.7], [66.9, 74.3, 63.800000000000004, 64.0, 78.9, 77.60000000000001, 78.5, 79.5, 82.1, 90.10000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925893,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925893_a0_er_seq-cifar100_None_500_50_20260925-173707_2de8b269_last.pt",
  "sha16": "d5acce7251072a08",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.689999999999998,
  "J_closeout": 22.68,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.5,
   11.200000000000001,
   7.5,
   8.0,
   8.7,
   12.9,
   14.799999999999999,
   32.9,
   25.4,
   94.0
  ],
  "results_tail": "42857142858', '74.10000000000001', '73.25555555555556', '72.08'], 'fullaccs_mask_classes': [[89.2], [82.3, 90.3], [78.8, 82.8, 86.1], [72.2, 77.60000000000001, 77.2, 83.1], [70.0, 75.4, 70.19999999999999, 73.0, 87.0], [70.7, 75.1, 69.3, 70.89999999999999, 78.5, 88.5], [67.30000000000001, 71.3, 66.7, 66.3, 75.6, 81.69999999999999, 88.9], [66.5, 71.5, 63.2, 64.9, 72.5, 78.10000000000001, 83.1, 93.0], [65.60000000000001, 66.10000000000001, 63.2, 60.8, 71.0, 73.4, 80.7, 87.1, 91.4], [64.5, 66.4, 55.60000000000001, 61.199999999999996, 67.7, 68.0, 76.0, 81.89999999999999, 85.3, 94.19999999999999]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925893,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925893_a0_er-ace_seq-cifar100_None_500_50_20260925-180217_83f3d2e9_last.pt",
  "sha16": "0924a8a73b54c0c2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.33,
  "J_closeout": 35.33,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   17.599999999999998,
   36.0,
   17.2,
   22.400000000000002,
   24.8,
   35.0,
   30.3,
   45.6,
   46.0,
   78.4
  ],
  "results_tail": "fullaccs_mask_classes': [[90.8], [81.6, 91.10000000000001], [75.2, 84.39999999999999, 88.5], [71.1, 80.30000000000001, 76.2, 86.5], [69.6, 79.80000000000001, 73.4, 75.5, 89.7], [66.3, 75.1, 71.89999999999999, 72.39999999999999, 77.7, 90.60000000000001], [62.5, 68.8, 68.7, 68.10000000000001, 67.0, 83.2, 90.60000000000001], [55.00000000000001, 61.4, 64.5, 63.800000000000004, 63.5, 77.2, 82.3, 93.4], [59.699999999999996, 66.8, 62.6, 60.4, 62.1, 74.1, 74.5, 87.0, 90.8], [60.199999999999996, 64.3, 62.0, 56.49999999999999, 62.5, 72.1, 78.10000000000001, 81.0, 81.10000000000001, 94.39999999999999]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925893,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925893_a0_der_seq-cifar100_None_500_50_20260925-171546_0ba1c241_last.pt",
  "sha16": "aff1a4857f984c74",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.55,
  "J_closeout": 37.54,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   25.0,
   30.5,
   21.2,
   22.5,
   26.200000000000003,
   29.799999999999997,
   29.299999999999997,
   57.99999999999999,
   45.2,
   87.8
  ],
  "results_tail": "73333333333333', '80.05', '78.16', '78.38333333333334', '76.75714285714285', '77.5625', '76.21111111111111', '76.28'], 'fullaccs_mask_classes': [[89.9], [82.39999999999999, 91.9], [78.3, 84.6, 88.3], [75.1, 79.9, 80.80000000000001, 84.39999999999999], [70.39999999999999, 78.0, 76.4, 77.0, 89.0], [70.8, 77.7, 77.8, 74.0, 80.7, 89.3], [68.4, 75.1, 73.2, 71.5, 75.9, 82.39999999999999, 90.8], [68.4, 76.3, 73.3, 69.6, 75.5, 80.7, 84.0, 92.7], [64.8, 73.7, 71.89999999999999, 67.0, 74.1, 76.3, 77.9, 88.0, 92.2], [65.8, 72.6, 70.39999999999999, 67.30000000000001, 72.2, 71.5, 75.6, 85.9, 87.4, 94.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925893,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925893_a0_derpp_seq-cifar100_None_500_50_20260925-173637_f863e544_last.pt",
  "sha16": "142c5ea91c2b1792",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.1,
  "J_closeout": 36.11,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   27.0,
   30.3,
   19.5,
   24.6,
   16.400000000000002,
   24.7,
   33.7,
   52.400000000000006,
   42.199999999999996,
   90.2
  ],
  "results_tail": "665', '75.47142857142858', '76.7375', '75.3888888888889', '76.35000000000001'], 'fullaccs_mask_classes': [[88.7], [82.6, 91.0], [78.60000000000001, 84.8, 87.6], [75.9, 82.1, 81.2, 84.8], [72.39999999999999, 80.5, 76.6, 77.3, 88.7], [74.0, 80.7, 73.9, 72.3, 83.39999999999999, 89.5], [63.9, 75.6, 68.2, 66.9, 78.7, 84.3, 90.7], [66.3, 76.6, 68.2, 68.60000000000001, 75.9, 81.10000000000001, 85.1, 92.10000000000001], [66.4, 73.0, 62.6, 66.2, 71.3, 77.5, 81.69999999999999, 87.6, 92.2], [67.80000000000001, 73.5, 64.5, 64.4, 68.10000000000001, 77.60000000000001, 80.2, 85.8, 88.0, 93.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925894,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925894_a0_er_seq-cifar100_None_500_50_20260925-182407_f1828c71_last.pt",
  "sha16": "1d23f802566a9bbd",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.85,
  "J_closeout": 21.85,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   6.0,
   6.3,
   11.5,
   15.6,
   17.299999999999997,
   13.900000000000002,
   12.2,
   20.200000000000003,
   29.299999999999997,
   86.2
  ],
  "results_tail": "335', '77.65', '78.64', '77.66666666666667', '75.27142857142857', '75.45', '73.90000000000002', '72.66999999999999'], 'fullaccs_mask_classes': [[82.69999999999999], [72.8, 83.39999999999999], [69.6, 74.2, 88.8], [68.4, 71.6, 81.6, 89.0], [69.3, 69.3, 77.4, 84.2, 93.0], [66.5, 68.7, 74.9, 80.30000000000001, 85.3, 90.3], [61.9, 67.9, 73.1, 73.7, 79.9, 83.5, 86.9], [62.0, 67.30000000000001, 72.3, 71.3, 79.3, 81.0, 78.0, 92.4], [58.099999999999994, 66.5, 68.5, 69.5, 74.7, 79.60000000000001, 72.2, 83.8, 92.2], [58.4, 65.3, 66.8, 69.19999999999999, 74.7, 75.8, 68.89999999999999, 77.0, 84.0, 86.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925894,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925894_a0_er-ace_seq-cifar100_None_500_50_20260925-182737_186d28e0_last.pt",
  "sha16": "011350a9babebda1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.57,
  "J_closeout": 34.57,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.400000000000002,
   23.1,
   28.599999999999998,
   20.0,
   40.0,
   26.8,
   26.400000000000002,
   44.5,
   43.8,
   73.1
  ],
  "results_tail": "3333333333332', '75.2', '75.1125', '73.6888888888889', '70.49'], 'fullaccs_mask_classes': [[85.3], [74.4, 86.4], [70.3, 78.0, 90.4], [68.4, 74.4, 82.1, 92.0], [67.30000000000001, 69.89999999999999, 79.80000000000001, 85.5, 92.4], [64.9, 70.7, 76.7, 79.5, 85.6, 90.2], [58.4, 68.8, 73.9, 73.0, 81.89999999999999, 82.1, 88.3], [63.2, 68.89999999999999, 70.3, 69.6, 78.9, 79.5, 78.8, 91.7], [58.699999999999996, 63.7, 69.3, 64.8, 78.60000000000001, 75.5, 75.9, 83.39999999999999, 93.30000000000001], [57.8, 57.49999999999999, 65.60000000000001, 59.199999999999996, 76.6, 74.0, 68.4, 77.9, 82.1, 85.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925894,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925894_a0_der_seq-cifar100_None_500_50_20260925-182817_f27f8a45_last.pt",
  "sha16": "3871aff75fb7304c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 32.940000000000005,
  "J_closeout": 32.94,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.7,
   21.0,
   38.9,
   34.699999999999996,
   32.7,
   23.7,
   19.900000000000002,
   25.3,
   37.8,
   82.69999999999999
  ],
  "results_tail": "6', '73.85999999999999'], 'fullaccs_mask_classes': [[83.5], [72.89999999999999, 85.7], [71.39999999999999, 74.9, 90.8], [68.60000000000001, 71.89999999999999, 84.2, 90.7], [67.7, 69.3, 79.80000000000001, 85.6, 92.10000000000001], [62.6, 67.4, 78.10000000000001, 81.89999999999999, 87.9, 90.0], [61.9, 63.2, 77.5, 81.3, 83.3, 84.89999999999999, 86.5], [62.4, 63.2, 76.2, 78.3, 81.0, 83.1, 79.3, 92.5], [61.4, 59.9, 77.3, 76.5, 79.60000000000001, 81.10000000000001, 75.8, 84.89999999999999, 92.9], [57.699999999999996, 59.199999999999996, 75.1, 72.7, 77.3, 79.2, 69.6, 76.8, 85.6, 85.39999999999999]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925894,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925894_a0_derpp_seq-cifar100_None_500_50_20260925-181717_c4b895b6_last.pt",
  "sha16": "234b381074807fbe",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.38,
  "J_closeout": 35.38,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.9,
   21.6,
   36.6,
   39.4,
   36.3,
   22.900000000000002,
   28.199999999999996,
   36.4,
   40.8,
   78.7
  ],
  "results_tail": ".6375', '76.76666666666667', '74.22'], 'fullaccs_mask_classes': [[85.5], [76.7, 86.6], [73.3, 76.8, 89.1], [68.5, 76.9, 84.39999999999999, 90.7], [60.8, 72.39999999999999, 81.6, 86.7, 92.7], [60.8, 69.8, 78.10000000000001, 84.6, 87.1, 91.0], [59.4, 68.89999999999999, 75.1, 81.10000000000001, 84.3, 86.5, 87.6], [62.6, 69.69999999999999, 74.9, 80.4, 84.39999999999999, 84.1, 81.3, 91.7], [58.599999999999994, 65.60000000000001, 73.0, 79.2, 81.89999999999999, 81.5, 75.8, 84.6, 90.7], [53.800000000000004, 62.3, 69.69999999999999, 75.3, 81.10000000000001, 79.3, 71.8, 79.4, 84.39999999999999, 85.1]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/MCAL/westd2_MCAL_BLOCKCAL.json <==
{
 "study": "MCAL",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260925887,
  260925888,
  260925889,
  260925890,
  260925891,
  260925892,
  260925893,
  260925894
 ],
 "gate_fail": [],
 "models": {
  "260925887/er": {
   "base": {
    "CE": 6.8069833594567095,
    "J": 21.39,
    "J_A": 13.844444444444445,
    "J_B": 89.3,
    "soft_mass_B": 0.7571017285982748,
    "hard_share_B": 0.7723
   },
   "cal": {
    "CE": 3.878592448287121,
    "J": 35.809999999999995,
    "J_A": 33.34444444444444,
    "J_B": 57.99999999999999,
    "soft_mass_B": 0.10000553875867993,
    "hard_share_B": 0.1033
   },
   "betas": [
    -10.195902070464992,
    -10.247861281552328,
    -10.218074285553485,
    -10.23890673390094,
    -10.283037071648579
   ],
   "gain": 14.419999999999995,
   "inv": {
    "cond_CE": 3.640958221107426,
    "group_oracle_J": 39.910000000000004
   },
   "oracle": {
    "beta": -9.352726936340332,
    "J": 36.13
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925887/er_ace": {
   "base": {
    "CE": 3.0890689088937324,
    "J": 34.93,
    "J_A": 29.822222222222223,
    "J_B": 80.9,
    "soft_mass_B": 0.28440448000010754,
    "hard_share_B": 0.3526
   },
   "cal": {
    "CE": 2.915775953376806,
    "J": 36.34,
    "J_A": 34.144444444444446,
    "J_B": 56.10000000000001,
    "soft_mass_B": 0.10002140361573589,
    "hard_share_B": 0.1476
   },
   "betas": [
    -2.0716780425214143,
    -2.090816553207489,
    -2.065214705262548,
    -2.0816544859526713,
    -2.0918104883521202
   ],
   "gain": 1.4100000000000037,
   "inv": {
    "cond_CE": 2.6961499927655743,
    "group_oracle_J": 41.64
   },
   "oracle": {
    "beta": -1.4225280284881592,
    "J": 36.59
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925887/der": {
   "base": {
    "CE": 2.894867842976301,
    "J": 35.72,
    "J_A": 30.45555555555556,
    "J_B": 83.1,
    "soft_mass_B": 0.3254118936061214,
    "hard_share_B": 0.4305
   },
   "cal": {
    "CE": 2.635919778311963,
    "J": 40.48,
    "J_A": 37.93333333333334,
    "J_B": 63.4,
    "soft_mass_B": 0.09999305885491813,
    "hard_share_B": 0.1376
   },
   "betas": [
    -2.7496991284289107,
    -2.7451455409263783,
    -2.7539819713116875,
    -2.7584371307321147,
    -2.7737032485271778
   ],
   "gain": 4.759999999999998,
   "inv": {
    "cond_CE": 2.4322764746153247,
    "group_oracle_J": 44.93
   },
   "oracle": {
    "beta": -2.9722920656204224,
    "J": 40.61
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925887/derpp": {
   "base": {
    "CE": 2.8270769426415363,
    "J": 37.4,
    "J_A": 32.17777777777778,
    "J_B": 84.39999999999999,
    "soft_mass_B": 0.2887638536690737,
    "hard_share_B": 0.3854
   },
   "cal": {
    "CE": 2.630769977722046,
    "J": 41.61,
    "J_A": 38.74444444444444,
    "J_B": 67.4,
    "soft_mass_B": 0.10000833395284872,
    "hard_share_B": 0.1405
   },
   "betas": [
    -2.4338652884907264,
    -2.425981018368229,
    -2.4459526113525767,
    -2.471163755767825,
    -2.4682691038378826
   ],
   "gain": 4.210000000000001,
   "inv": {
    "cond_CE": 2.432827154369078,
    "group_oracle_J": 45.629999999999995
   },
   "oracle": {
    "beta": -2.3654444217681885,
    "J": 41.660000000000004
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925888/er": {
   "base": {
    "CE": 7.166301968115951,
    "J": 21.15,
    "J_A": 13.011111111111113,
    "J_B": 94.39999999999999,
    "soft_mass_B": 0.8035263979864128,
    "hard_share_B": 0.817
   },
   "cal": {
    "CE": 3.710994820427637,
    "J": 36.61,
    "J_A": 33.96666666666667,
    "J_B": 60.4,
    "soft_mass_B": 0.10000525101922676,
    "hard_share_B": 0.1063
   },
   "betas": [
    -11.00402691008506,
    -11.134481633742734,
    -11.060917707181925,
    -11.013401530934626,
    -11.030041986674295
   ],
   "gain": 15.46,
   "inv": {
    "cond_CE": 3.4593892364046406,
    "group_oracle_J": 41.23
   },
   "oracle": {
    "beta": -10.086179971694946,
    "J": 36.97
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925888/er_ace": {
   "base": {
    "CE": 3.242398717021718,
    "J": 32.87,
    "J_A": 26.84444444444444,
    "J_B": 87.1,
    "soft_mass_B": 0.34058225326353925,
    "hard_share_B": 0.416
   },
   "cal": {
    "CE": 2.963346111384001,
    "J": 35.33,
    "J_A": 32.855555555555554,
    "J_B": 57.599999999999994,
    "soft_mass_B": 0.10000239513460515,
    "hard_share_B": 0.1596
   },
   "betas": [
    -2.5600525121428337,
    -2.5674528211874694,
    -2.5670513145982916,
    -2.5694878934064205,
    -2.5621292929522674
   ],
   "gain": 2.460000000000001,
   "inv": {
    "cond_CE": 2.7314155609884816,
    "group_oracle_J": 40.8
   },
   "oracle": {
    "beta": -2.5614523887634277,
    "J": 35.339999999999996
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925888/der": {
   "base": {
    "CE": 2.8971765425841083,
    "J": 35.67,
    "J_A": 29.633333333333333,
    "J_B": 90.0,
    "soft_mass_B": 0.3483906800126498,
    "hard_share_B": 0.4799
   },
   "cal": {
    "CE": 2.5811813031672513,
    "J": 41.24,
    "J_A": 38.01111111111111,
    "J_B": 70.3,
    "soft_mass_B": 0.10000722999886354,
    "hard_share_B": 0.1487
   },
   "betas": [
    -3.118337063420407,
    -3.1103811317898504,
    -3.096414675305602,
    -3.098427500769314,
    -3.0783348736279317
   ],
   "gain": 5.57,
   "inv": {
    "cond_CE": 2.381473035926723,
    "group_oracle_J": 45.839999999999996
   },
   "oracle": {
    "beta": -3.3027753829956055,
    "J": 41.42
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925888/derpp": {
   "base": {
    "CE": 2.9036033797285383,
    "J": 36.919999999999995,
    "J_A": 31.255555555555553,
    "J_B": 87.9,
    "soft_mass_B": 0.3285253604120771,
    "hard_share_B": 0.4399
   },
   "cal": {
    "CE": 2.5951177041178504,
    "J": 41.82,
    "J_A": 39.38888888888889,
    "J_B": 63.7,
    "soft_mass_B": 0.10001886759365856,
    "hard_share_B": 0.1455
   },
   "betas": [
    -3.266053730765875,
    -3.324499830585215,
    -3.2667488419392052,
    -3.2835868149513896,
    -3.2557645197455676
   ],
   "gain": 4.900000000000006,
   "inv": {
    "cond_CE": 2.3458721983781228,
    "group_oracle_J": 46.9
   },
   "oracle": {
    "beta": -2.991683006286621,
    "J": 42.03
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925889/er": {
   "base": {
    "CE": 7.138365678150096,
    "J": 21.279999999999998,
    "J_A": 13.3,
    "J_B": 93.10000000000001,
    "soft_mass_B": 0.7846931510336963,
    "hard_share_B": 0.8008
   },
   "cal": {
    "CE": 3.959020180862244,
    "J": 35.3,
    "J_A": 32.855555555555554,
    "J_B": 57.3,
    "soft_mass_B": 0.09999791957572222,
    "hard_share_B": 0.1038
   },
   "betas": [
    -10.348781383505042,
    -10.412797421160267,
    -10.493493005840236,
    -10.391133214440593,
    -10.439445247382999
   ],
   "gain": 14.02,
   "inv": {
    "cond_CE": 3.6961104381043524,
    "group_oracle_J": 39.879999999999995
   },
   "oracle": {
    "beta": -8.817209243774414,
    "J": 35.76
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925889/er_ace": {
   "base": {
    "CE": 3.2538334656727814,
    "J": 34.43,
    "J_A": 29.188888888888886,
    "J_B": 81.6,
    "soft_mass_B": 0.30990788259007224,
    "hard_share_B": 0.378
   },
   "cal": {
    "CE": 3.0311398733676587,
    "J": 36.059999999999995,
    "J_A": 33.92222222222222,
    "J_B": 55.300000000000004,
    "soft_mass_B": 0.10003225000370705,
    "hard_share_B": 0.1487
   },
   "betas": [
    -2.3351226854020757,
    -2.331424768768053,
    -2.369428796350314,
    -2.3528742152454667,
    -2.3636754987022917
   ],
   "gain": 1.6299999999999955,
   "inv": {
    "cond_CE": 2.796038960739761,
    "group_oracle_J": 41.3
   },
   "oracle": {
    "beta": -1.5885179042816162,
    "J": 36.309999999999995
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925889/der": {
   "base": {
    "CE": 3.1182368973367978,
    "J": 34.18,
    "J_A": 28.133333333333333,
    "J_B": 88.6,
    "soft_mass_B": 0.39285927670458476,
    "hard_share_B": 0.5084
   },
   "cal": {
    "CE": 2.6910107916802226,
    "J": 39.879999999999995,
    "J_A": 37.611111111111114,
    "J_B": 60.3,
    "soft_mass_B": 0.10002270821218458,
    "hard_share_B": 0.139
   },
   "betas": [
    -3.506814638221204,
    -3.5462175688376076,
    -3.5834685990121553,
    -3.5569412963681133,
    -3.605614232484836
   ],
   "gain": 5.699999999999996,
   "inv": {
    "cond_CE": 2.4468482901168427,
    "group_oracle_J": 45.21
   },
   "oracle": {
    "beta": -3.1520211696624756,
    "J": 40.1
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925889/derpp": {
   "base": {
    "CE": 3.0803708787015465,
    "J": 35.23,
    "J_A": 29.188888888888886,
    "J_B": 89.60000000000001,
    "soft_mass_B": 0.3706490913820401,
    "hard_share_B": 0.4813
   },
   "cal": {
    "CE": 2.674018395103091,
    "J": 40.410000000000004,
    "J_A": 37.62222222222222,
    "J_B": 65.5,
    "soft_mass_B": 0.10002396127390159,
    "hard_share_B": 0.1483
   },
   "betas": [
    -3.6148423220925956,
    -3.641317340037552,
    -3.6432850871939175,
    -3.6533180467779083,
    -3.677903610929203
   ],
   "gain": 5.180000000000007,
   "inv": {
    "cond_CE": 2.4339437501031496,
    "group_oracle_J": 45.37
   },
   "oracle": {
    "beta": -4.225417375564575,
    "J": 40.53
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925890/er": {
   "base": {
    "CE": 6.961475685983886,
    "J": 20.82,
    "J_A": 12.866666666666667,
    "J_B": 92.4,
    "soft_mass_B": 0.7990937057922395,
    "hard_share_B": 0.8118
   },
   "cal": {
    "CE": 3.6410434368603863,
    "J": 37.16,
    "J_A": 34.94444444444444,
    "J_B": 57.099999999999994,
    "soft_mass_B": 0.10000839336041463,
    "hard_share_B": 0.1048
   },
   "betas": [
    -10.602061078162535,
    -10.663639657499925,
    -10.694204785321311,
    -10.66405440153505,
    -10.65149566593961
   ],
   "gain": 16.339999999999996,
   "inv": {
    "cond_CE": 3.3721702769390713,
    "group_oracle_J": 41.75
   },
   "oracle": {
    "beta": -9.840538263320923,
    "J": 37.26
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925890/er_ace": {
   "base": {
    "CE": 3.116879903149995,
    "J": 35.13,
    "J_A": 30.288888888888888,
    "J_B": 78.7,
    "soft_mass_B": 0.27588801108306615,
    "hard_share_B": 0.3405
   },
   "cal": {
    "CE": 2.95426681293998,
    "J": 36.46,
    "J_A": 34.36666666666667,
    "J_B": 55.300000000000004,
    "soft_mass_B": 0.1000196908806905,
    "hard_share_B": 0.1394
   },
   "betas": [
    -2.053140258893711,
    -2.034358335058082,
    -2.0554379055920533,
    -2.0298902609876572,
    -2.058593572156254
   ],
   "gain": 1.3299999999999983,
   "inv": {
    "cond_CE": 2.720638911596064,
    "group_oracle_J": 41.53
   },
   "oracle": {
    "beta": -1.6759157180786133,
    "J": 36.65
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925890/der": {
   "base": {
    "CE": 2.9575508860808397,
    "J": 35.0,
    "J_A": 29.244444444444444,
    "J_B": 86.8,
    "soft_mass_B": 0.37570436831761245,
    "hard_share_B": 0.4977
   },
   "cal": {
    "CE": 2.595963584739559,
    "J": 41.22,
    "J_A": 38.68888888888889,
    "J_B": 64.0,
    "soft_mass_B": 0.09999530773399225,
    "hard_share_B": 0.1376
   },
   "betas": [
    -3.1879875606652597,
    -3.194578994500552,
    -3.187609299269078,
    -3.209192176503964,
    -3.220304189147959
   ],
   "gain": 6.219999999999999,
   "inv": {
    "cond_CE": 2.377432971986084,
    "group_oracle_J": 45.839999999999996
   },
   "oracle": {
    "beta": -3.1222983598709106,
    "J": 41.29
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925890/derpp": {
   "base": {
    "CE": 2.8771724685904343,
    "J": 36.69,
    "J_A": 31.533333333333335,
    "J_B": 83.1,
    "soft_mass_B": 0.3324378636483299,
    "hard_share_B": 0.4303
   },
   "cal": {
    "CE": 2.582662094743106,
    "J": 41.19,
    "J_A": 38.766666666666666,
    "J_B": 63.0,
    "soft_mass_B": 0.09999966319756363,
    "hard_share_B": 0.1389
   },
   "betas": [
    -3.0735153623255993,
    -3.0895671038218193,
    -3.123884652445109,
    -3.098175997224775,
    -3.126648862706089
   ],
   "gain": 4.5,
   "inv": {
    "cond_CE": 2.3507240468201243,
    "group_oracle_J": 45.93
   },
   "oracle": {
    "beta": -3.578330636024475,
    "J": 41.24
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925891/er": {
   "base": {
    "CE": 6.6907745302637744,
    "J": 23.549999999999997,
    "J_A": 16.544444444444444,
    "J_B": 86.6,
    "soft_mass_B": 0.7473672006583876,
    "hard_share_B": 0.7591
   },
   "cal": {
    "CE": 3.65294305055888,
    "J": 37.69,
    "J_A": 36.36666666666667,
    "J_B": 49.6,
    "soft_mass_B": 0.1000170714439318,
    "hard_share_B": 0.1072
   },
   "betas": [
    -10.36671315479742,
    -10.39765011505095,
    -10.36063800314604,
    -10.389875646138925,
    -10.387352912257207
   ],
   "gain": 14.14,
   "inv": {
    "cond_CE": 3.3387889610820043,
    "group_oracle_J": 42.55
   },
   "oracle": {
    "beta": -9.03042721748352,
    "J": 37.85
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925891/er_ace": {
   "base": {
    "CE": 2.9826572620240497,
    "J": 36.51,
    "J_A": 32.388888888888886,
    "J_B": 73.6,
    "soft_mass_B": 0.2526830468346936,
    "hard_share_B": 0.3223
   },
   "cal": {
    "CE": 2.859405488076753,
    "J": 38.14,
    "J_A": 36.31111111111111,
    "J_B": 54.6,
    "soft_mass_B": 0.10001255661133442,
    "hard_share_B": 0.147
   },
   "betas": [
    -1.7666633259095321,
    -1.7836877378870035,
    -1.7924192907245673,
    -1.759870346434865,
    -1.7694958306371151
   ],
   "gain": 1.6300000000000026,
   "inv": {
    "cond_CE": 2.618782760660276,
    "group_oracle_J": 43.120000000000005
   },
   "oracle": {
    "beta": -1.5358085632324219,
    "J": 38.22
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925891/der": {
   "base": {
    "CE": 3.036853869078806,
    "J": 36.35,
    "J_A": 31.38888888888889,
    "J_B": 81.0,
    "soft_mass_B": 0.39606489900336517,
    "hard_share_B": 0.4887
   },
   "cal": {
    "CE": 2.6061639080707337,
    "J": 42.309999999999995,
    "J_A": 40.55555555555556,
    "J_B": 58.099999999999994,
    "soft_mass_B": 0.10000132252115908,
    "hard_share_B": 0.1431
   },
   "betas": [
    -3.474796357933525,
    -3.4651677630033992,
    -3.483438221542464,
    -3.46499488117923,
    -3.475614348027653
   ],
   "gain": 5.959999999999994,
   "inv": {
    "cond_CE": 2.3658077664839396,
    "group_oracle_J": 46.83
   },
   "oracle": {
    "beta": -3.719968795776367,
    "J": 42.43
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925891/derpp": {
   "base": {
    "CE": 2.9009689419023066,
    "J": 37.32,
    "J_A": 32.93333333333333,
    "J_B": 76.8,
    "soft_mass_B": 0.3243677563291815,
    "hard_share_B": 0.4232
   },
   "cal": {
    "CE": 2.6354834008685244,
    "J": 41.33,
    "J_A": 39.666666666666664,
    "J_B": 56.3,
    "soft_mass_B": 0.10001481281828022,
    "hard_share_B": 0.1464
   },
   "betas": [
    -2.786824869256848,
    -2.7612469088492713,
    -2.7608098121967064,
    -2.767661071553582,
    -2.7618738554277042
   ],
   "gain": 4.009999999999998,
   "inv": {
    "cond_CE": 2.3973183974579735,
    "group_oracle_J": 46.0
   },
   "oracle": {
    "beta": -3.242782711982727,
    "J": 41.5
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925892/er": {
   "base": {
    "CE": 7.073548685966705,
    "J": 20.73,
    "J_A": 12.988888888888889,
    "J_B": 90.4,
    "soft_mass_B": 0.7859586634506617,
    "hard_share_B": 0.7994
   },
   "cal": {
    "CE": 3.8431398644627457,
    "J": 34.949999999999996,
    "J_A": 32.44444444444444,
    "J_B": 57.49999999999999,
    "soft_mass_B": 0.10010452662261556,
    "hard_share_B": 0.1066
   },
   "betas": [
    -10.440791298634672,
    -10.527779784218776,
    -10.556533679026739,
    -10.428830528671128,
    -10.501539410259078
   ],
   "gain": 14.219999999999995,
   "inv": {
    "cond_CE": 3.587522552948796,
    "group_oracle_J": 39.269999999999996
   },
   "oracle": {
    "beta": -8.877044200897217,
    "J": 35.38
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925892/er_ace": {
   "base": {
    "CE": 3.280859011950168,
    "J": 32.81,
    "J_A": 27.311111111111114,
    "J_B": 82.3,
    "soft_mass_B": 0.33169730819097415,
    "hard_share_B": 0.4145
   },
   "cal": {
    "CE": 3.0272442385557357,
    "J": 35.43,
    "J_A": 32.733333333333334,
    "J_B": 59.699999999999996,
    "soft_mass_B": 0.10000161749680431,
    "hard_share_B": 0.1566
   },
   "betas": [
    -2.4289768968691323,
    -2.435381307292232,
    -2.427217450421347,
    -2.4274108189250176,
    -2.4283705608534927
   ],
   "gain": 2.6199999999999974,
   "inv": {
    "cond_CE": 2.8061298829606023,
    "group_oracle_J": 39.94
   },
   "oracle": {
    "beta": -2.31745707988739,
    "J": 35.54
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925892/der": {
   "base": {
    "CE": 3.027901416946834,
    "J": 34.22,
    "J_A": 28.26666666666667,
    "J_B": 87.8,
    "soft_mass_B": 0.39219371577588097,
    "hard_share_B": 0.5125
   },
   "cal": {
    "CE": 2.6257650259459218,
    "J": 40.64,
    "J_A": 37.67777777777778,
    "J_B": 67.30000000000001,
    "soft_mass_B": 0.10001461429538282,
    "hard_share_B": 0.1438
   },
   "betas": [
    -3.3143464188899188,
    -3.3541524173355945,
    -3.3392285814108114,
    -3.3557403843341076,
    -3.320483352673568
   ],
   "gain": 6.420000000000002,
   "inv": {
    "cond_CE": 2.421583383635447,
    "group_oracle_J": 44.65
   },
   "oracle": {
    "beta": -3.3545045852661133,
    "J": 40.67
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925892/derpp": {
   "base": {
    "CE": 2.7123523384155366,
    "J": 38.64,
    "J_A": 33.6,
    "J_B": 84.0,
    "soft_mass_B": 0.29315365890906203,
    "hard_share_B": 0.3985
   },
   "cal": {
    "CE": 2.5150632581832704,
    "J": 42.55,
    "J_A": 39.87777777777778,
    "J_B": 66.60000000000001,
    "soft_mass_B": 0.10000366114005292,
    "hard_share_B": 0.1468
   },
   "betas": [
    -2.4110789376014203,
    -2.4111898364878392,
    -2.427266408741124,
    -2.4179588900386166,
    -2.401339979695737
   ],
   "gain": 3.9099999999999966,
   "inv": {
    "cond_CE": 2.315886725357579,
    "group_oracle_J": 46.81
   },
   "oracle": {
    "beta": -2.38371741771698,
    "J": 42.559999999999995
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925893/er": {
   "base": {
    "CE": 6.774132940572049,
    "J": 22.689999999999998,
    "J_A": 14.766666666666667,
    "J_B": 94.0,
    "soft_mass_B": 0.7628852544914047,
    "hard_share_B": 0.7782
   },
   "cal": {
    "CE": 3.8662426693937713,
    "J": 36.370000000000005,
    "J_A": 33.455555555555556,
    "J_B": 62.6,
    "soft_mass_B": 0.1000122987023669,
    "hard_share_B": 0.106
   },
   "betas": [
    -10.239278734711771,
    -10.289755622380671,
    -10.253102147106834,
    -10.213014990430931,
    -10.179109740066458
   ],
   "gain": 13.680000000000007,
   "inv": {
    "cond_CE": 3.6312937968671526,
    "group_oracle_J": 40.25
   },
   "oracle": {
    "beta": -8.325314998626709,
    "J": 36.9
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925893/er_ace": {
   "base": {
    "CE": 3.1769117252649988,
    "J": 35.33,
    "J_A": 30.544444444444448,
    "J_B": 78.4,
    "soft_mass_B": 0.26635003154405495,
    "hard_share_B": 0.3172
   },
   "cal": {
    "CE": 3.0257811524893135,
    "J": 36.25,
    "J_A": 34.11111111111111,
    "J_B": 55.50000000000001,
    "soft_mass_B": 0.10000799570106389,
    "hard_share_B": 0.1363
   },
   "betas": [
    -1.9941640492872765,
    -2.0073599019433663,
    -1.9904413834893315,
    -1.993699691537676,
    -1.9973183097668197
   ],
   "gain": 0.9200000000000017,
   "inv": {
    "cond_CE": 2.7971045851883054,
    "group_oracle_J": 41.349999999999994
   },
   "oracle": {
    "beta": -1.5414962768554688,
    "J": 36.449999999999996
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925893/der": {
   "base": {
    "CE": 2.858463674882379,
    "J": 37.55,
    "J_A": 31.966666666666665,
    "J_B": 87.8,
    "soft_mass_B": 0.32383589845816,
    "hard_share_B": 0.4298
   },
   "cal": {
    "CE": 2.591800590173052,
    "J": 41.86,
    "J_A": 39.05555555555556,
    "J_B": 67.10000000000001,
    "soft_mass_B": 0.10004327454044853,
    "hard_share_B": 0.1351
   },
   "betas": [
    -2.8824163423928315,
    -2.8699182708211435,
    -2.862359260436506,
    -2.925086170621322,
    -2.8995574583751393
   ],
   "gain": 4.310000000000002,
   "inv": {
    "cond_CE": 2.394488262219171,
    "group_oracle_J": 46.01
   },
   "oracle": {
    "beta": -2.587908983230591,
    "J": 41.94
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925893/derpp": {
   "base": {
    "CE": 2.925986283690081,
    "J": 36.1,
    "J_A": 30.08888888888889,
    "J_B": 90.2,
    "soft_mass_B": 0.34835979587865445,
    "hard_share_B": 0.4661
   },
   "cal": {
    "CE": 2.575298310700881,
    "J": 41.91,
    "J_A": 38.63333333333333,
    "J_B": 71.39999999999999,
    "soft_mass_B": 0.10002146356170212,
    "hard_share_B": 0.1434
   },
   "betas": [
    -3.4915297426667005,
    -3.4675466254306437,
    -3.4603449286556875,
    -3.4634428849159153,
    -3.448913059850006
   ],
   "gain": 5.809999999999995,
   "inv": {
    "cond_CE": 2.378141765737013,
    "group_oracle_J": 46.07
   },
   "oracle": {
    "beta": -3.5999252796173096,
    "J": 42.01
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925894/er": {
   "base": {
    "CE": 6.864123341624922,
    "J": 21.85,
    "J_A": 14.7,
    "J_B": 86.2,
    "soft_mass_B": 0.7647786545409293,
    "hard_share_B": 0.7805
   },
   "cal": {
    "CE": 3.7622116251276756,
    "J": 36.620000000000005,
    "J_A": 34.86666666666667,
    "J_B": 52.400000000000006,
    "soft_mass_B": 0.1000718523203928,
    "hard_share_B": 0.1072
   },
   "betas": [
    -10.336456843338212,
    -10.384167275431441,
    -10.451590503680883,
    -10.280388922642537,
    -10.369301506637019
   ],
   "gain": 14.770000000000003,
   "inv": {
    "cond_CE": 3.4661667622431334,
    "group_oracle_J": 41.14
   },
   "oracle": {
    "beta": -10.077183246612549,
    "J": 36.67
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925894/er_ace": {
   "base": {
    "CE": 3.108480573876269,
    "J": 34.57,
    "J_A": 30.288888888888888,
    "J_B": 73.1,
    "soft_mass_B": 0.2964489127271436,
    "hard_share_B": 0.3713
   },
   "cal": {
    "CE": 2.9176718096200203,
    "J": 36.49,
    "J_A": 34.94444444444444,
    "J_B": 50.4,
    "soft_mass_B": 0.10002182234544504,
    "hard_share_B": 0.1478
   },
   "betas": [
    -2.1623377330087434,
    -2.1635649932030603,
    -2.1499752974671935,
    -2.137890179343829,
    -2.1761718014481035
   ],
   "gain": 1.9200000000000017,
   "inv": {
    "cond_CE": 2.6675959800071083,
    "group_oracle_J": 41.730000000000004
   },
   "oracle": {
    "beta": -1.336761474609375,
    "J": 36.54
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925894/der": {
   "base": {
    "CE": 3.2498629395115897,
    "J": 32.940000000000005,
    "J_A": 27.411111111111115,
    "J_B": 82.69999999999999,
    "soft_mass_B": 0.45450893165562084,
    "hard_share_B": 0.5567
   },
   "cal": {
    "CE": 2.6549899678334237,
    "J": 40.050000000000004,
    "J_A": 38.233333333333334,
    "J_B": 56.39999999999999,
    "soft_mass_B": 0.10003120205999501,
    "hard_share_B": 0.1481
   },
   "betas": [
    -3.9607340945110696,
    -3.9771154628270953,
    -4.01172483814406,
    -3.950588987153127,
    -3.9826700698864244
   ],
   "gain": 7.109999999999999,
   "inv": {
    "cond_CE": 2.4030462932704504,
    "group_oracle_J": 44.800000000000004
   },
   "oracle": {
    "beta": -3.928567409515381,
    "J": 40.11
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925894/derpp": {
   "base": {
    "CE": 3.0745238896515796,
    "J": 35.38,
    "J_A": 30.566666666666663,
    "J_B": 78.7,
    "soft_mass_B": 0.3889439365180715,
    "hard_share_B": 0.4913
   },
   "cal": {
    "CE": 2.657327770892455,
    "J": 40.160000000000004,
    "J_A": 38.733333333333334,
    "J_B": 53.0,
    "soft_mass_B": 0.10000007013580443,
    "hard_share_B": 0.1438
   },
   "betas": [
    -3.45429742037667,
    -3.466511840827031,
    -3.4499350348423246,
    -3.44631795010753,
    -3.4608365562143666
   ],
   "gain": 4.780000000000001,
   "inv": {
    "cond_CE": 2.3837865592512886,
    "group_oracle_J": 45.34
   },
   "oracle": {
    "beta": -3.161796450614929,
    "J": 40.31
   },
   "folds_sha": "bc0ba03e28e11fb8"
  }
 },
 "main_table": {
  "derpp_minus_er": {
   "U": [
    15.0275,
    13.681816057879814,
    16.373183942120185
   ],
   "U_star": [
    5.058750000000001,
    3.9352296136665084,
    6.182270386333493
   ],
   "D": [
    9.968749999999998,
    8.983040789294366,
    10.95445921070563
   ]
  },
  "der_minus_er": {
   "U": [
    13.521250000000002,
    12.48783076911458,
    14.554669230885423
   ],
   "U_star": [
    4.64625,
    4.044199870140081,
    5.24830012985992
   ],
   "D": [
    8.875,
    8.04711613748063,
    9.70288386251937
   ]
  },
  "er_ace_minus_er": {
   "U": [
    12.89,
    12.21024029500598,
    13.569759704994022
   ],
   "U_star": [
    -0.0012499999999988631,
    -0.5882608265345239,
    0.5857608265345262
   ],
   "D": [
    12.89125,
    12.079596662180135,
    13.702903337819864
   ]
  },
  "derpp_minus_der": {
   "U": [
    1.5062499999999988,
    0.13884410458569807,
    2.8736558954142994
   ],
   "U_star": [
    0.41250000000000053,
    -0.3050705166486708,
    1.1300705166486718
   ],
   "D": [
    1.0937499999999982,
    -0.009552732062387825,
    2.1970527320623843
   ]
  },
  "derpp_minus_er_ace": {
   "U": [
    2.1374999999999993,
    0.5601067922130321,
    3.7148932077869663
   ],
   "U_star": [
    5.06,
    3.9323851673447154,
    6.187614832655283
   ],
   "D": [
    -2.9225000000000003,
    -3.790004437739044,
    -2.054995562260957
   ]
  }
 }
}

==> anc/supplementary_material/data/v9/MCAL/westd2_RB500_MCAL_der_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925887,
  260925888,
  260925889,
  260925890,
  260925891,
  260925892,
  260925893,
  260925894
 ],
 "arms": {
  "der": {
   "J": [
    35.184210526315795,
    33.99218782894462,
    36.37623322368697
   ],
   "Jc": [
    40.91184210526316,
    40.20667922917257,
    41.61700498135375
   ],
   "CE": [
    3.0051923160044858,
    2.895163017068177,
    3.1152216149407947
   ],
   "CEc": [
    2.6231817822000387,
    2.5929374291790475,
    2.65342613522103
   ],
   "beta": [
    -3.280089704988697,
    -3.641387028938234,
    -2.91879238103916
   ],
   "soft": [
    0.37604164785557254,
    0.33965644008952206,
    0.412426855621623
   ],
   "softc": [
    0.10027785050876314,
    0.09558016567941918,
    0.1049755353381071
   ]
  },
  "er": {
   "J": [
    21.68684210526316,
    20.855023428735908,
    22.518660781790413
   ],
   "Jc": [
    36.38552631578948,
    35.61243757649237,
    37.158615055086585
   ],
   "CE": [
    6.933632805251602,
    6.7874634021175915,
    7.079802208385612
   ],
   "CEc": [
    3.7883478038837968,
    3.693249666610825,
    3.8834459411567686
   ],
   "beta": [
    -10.41877011039705,
    -10.743825830172392,
    -10.093714390621708
   ],
   "soft": [
    0.7754936870216249,
    0.7583299114483659,
    0.7926574625948839
   ],
   "softc": [
    0.10202340248235953,
    0.09475079952791153,
    0.10929600543680752
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   13.497368421052633,
   12.4604484064758,
   14.534288435629465
  ],
  "U_star": [
   4.526315789473684,
   3.9585627278654636,
   5.0940688510819045
  ],
  "D": [
   8.97105263157895,
   8.077968082836238,
   9.864137180321661
  ],
  "half_margin": [
   2.222368421052632,
   1.6827657932544207,
   2.7619710488508438
  ],
  "R": 0.6646519789432639,
  "U_star_TOST_1pp": 0.9999991888285181,
  "per_root": {
   "U": [
    14.179,
    14.589,
    12.916,
    14.053,
    12.747,
    13.589,
    14.863,
    11.042
   ],
   "U_star": [
    4.547,
    4.389,
    4.684,
    3.8,
    4.632,
    5.516,
    5.211,
    3.432
   ]
  }
 },
 "alt_splits_U_star_mean": [
  4.598684210526315,
  4.542105263157895,
  4.64342105263158,
  4.575000000000001,
  4.669736842105262
 ]
}


==> anc/supplementary_material/data/v9/MCAL/westd2_RB500_MCAL_derpp_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925887,
  260925888,
  260925889,
  260925890,
  260925891,
  260925892,
  260925893,
  260925894
 ],
 "arms": {
  "derpp": {
   "J": [
    36.705263157894734,
    35.751527599940296,
    37.65899871584917
   ],
   "Jc": [
    41.36973684210527,
    40.72522423181321,
    42.01424945239733
   ],
   "CE": [
    2.9125742686395917,
    2.809337745876064,
    3.015810791403119
   ],
   "CEc": [
    2.608018877392926,
    2.5648952887178793,
    2.6511424660679723
   ],
   "beta": [
    -3.021934316276317,
    -3.3544020844590205,
    -2.6894665480936135
   ],
   "soft": [
    0.3345625918681665,
    0.30534231202702006,
    0.36378287170931295
   ],
   "softc": [
    0.10221720226603535,
    0.09605026711057674,
    0.10838413742149397
   ]
  },
  "er": {
   "J": [
    21.68684210526316,
    20.855023428735908,
    22.518660781790413
   ],
   "Jc": [
    36.38552631578948,
    35.61243757649237,
    37.158615055086585
   ],
   "CE": [
    6.933632805251602,
    6.7874634021175915,
    7.079802208385612
   ],
   "CEc": [
    3.7883478038837968,
    3.693249666610825,
    3.8834459411567686
   ],
   "beta": [
    -10.41877011039705,
    -10.743825830172392,
    -10.093714390621708
   ],
   "soft": [
    0.7754936870216249,
    0.7583299114483659,
    0.7926574625948839
   ],
   "softc": [
    0.10202340248235953,
    0.09475079952791153,
    0.10929600543680752
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   15.018421052631577,
   13.631358060350077,
   16.405484044913077
  ],
  "U_star": [
   4.984210526315789,
   3.9124091437048962,
   6.056011908926682
  ],
  "D": [
   10.034210526315789,
   9.083184536482655,
   10.985236516148923
  ],
  "half_margin": [
   2.5249999999999995,
   1.7863401443065072,
   3.2636598556934917
  ],
  "R": 0.6681268617487297,
  "U_star_TOST_1pp": 0.9999751382276614,
  "per_root": {
   "U": [
    16.105,
    15.789,
    13.895,
    15.832,
    13.653,
    17.979,
    13.411,
    13.484
   ],
   "U_star": [
    5.874,
    5.021,
    5.011,
    4.021,
    3.568,
    7.421,
    5.295,
    3.663
   ]
  }
 },
 "alt_splits_U_star_mean": [
  5.001315789473685,
  4.956578947368421,
  5.082894736842106,
  5.014473684210529,
  5.101315789473685
 ]
}


==> anc/supplementary_material/data/v9/MCAL/westd2_RB500_MCAL_er_ace_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925887,
  260925888,
  260925889,
  260925890,
  260925891,
  260925892,
  260925893,
  260925894
 ],
 "arms": {
  "er_ace": {
   "J": [
    34.564473684210526,
    33.491362819854004,
    35.63758454856705
   ],
   "Jc": [
    36.305263157894736,
    35.56713801168805,
    37.04338830410142
   ],
   "CE": [
    3.1561443263998337,
    3.071584825411895,
    3.2407038273877724
   ],
   "CEc": [
    2.9617325858444845,
    2.9086600325435064,
    3.0148051391454627
   ],
   "beta": [
    -2.166608098451178,
    -2.402299348617121,
    -1.9309168482852348
   ],
   "soft": [
    0.2948468061774151,
    0.2689426463193368,
    0.3207509660354934
   ],
   "softc": [
    0.10066583255933145,
    0.09549057445660708,
    0.10584109066205583
   ]
  },
  "er": {
   "J": [
    21.68684210526316,
    20.855023428735908,
    22.518660781790413
   ],
   "Jc": [
    36.38552631578948,
    35.61243757649237,
    37.158615055086585
   ],
   "CE": [
    6.933632805251602,
    6.7874634021175915,
    7.079802208385612
   ],
   "CEc": [
    3.7883478038837968,
    3.693249666610825,
    3.8834459411567686
   ],
   "beta": [
    -10.41877011039705,
    -10.743825830172392,
    -10.093714390621708
   ],
   "soft": [
    0.7754936870216249,
    0.7583299114483659,
    0.7926574625948839
   ],
   "softc": [
    0.10202340248235953,
    0.09475079952791153,
    0.10929600543680752
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   12.87763157894737,
   12.20873317165374,
   13.546529986240998
  ],
  "U_star": [
   -0.0802631578947377,
   -0.7400522967819545,
   0.5795259809924791
  ],
  "D": [
   12.957894736842107,
   12.15220585824269,
   13.763583615441524
  ],
  "half_margin": [
   6.519078947368422,
   5.863051609046175,
   7.17510628569067
  ],
  "R": 1.006232757739859,
  "U_star_TOST_1pp": 0.006594262717290245,
  "per_root": {
   "U": [
    13.589,
    11.705,
    13.074,
    14.253,
    12.916,
    12.116,
    12.768,
    12.6
   ],
   "U_star": [
    0.632,
    -1.6,
    0.716,
    -0.789,
    0.358,
    0.358,
    -0.232,
    -0.084
   ]
  }
 },
 "alt_splits_U_star_mean": [
  -0.030263157894735215,
  -0.05526315789473646,
  -0.013157894736840703,
  0.027631578947368673,
  0.027631578947367785
 ]
}


==> anc/supplementary_material/data/v9/MCAL/westd2_cells.json <==
{"cells": [{"arm": "der", "seed": 260925887, "J": 35.71}, {"arm": "der", "seed": 260925888, "J": 35.68}, {"arm": "der", "seed": 260925889, "J": 34.18}, {"arm": "der", "seed": 260925890, "J": 35.0}, {"arm": "der", "seed": 260925891, "J": 36.35}, {"arm": "der", "seed": 260925892, "J": 34.22}, {"arm": "der", "seed": 260925893, "J": 37.54}, {"arm": "der", "seed": 260925894, "J": 32.94}, {"arm": "derpp", "seed": 260925887, "J": 37.4}, {"arm": "derpp", "seed": 260925888, "J": 36.92}, {"arm": "derpp", "seed": 260925889, "J": 35.23}, {"arm": "derpp", "seed": 260925890, "J": 36.69}, {"arm": "derpp", "seed": 260925891, "J": 37.34}, {"arm": "derpp", "seed": 260925892, "J": 38.64}, {"arm": "derpp", "seed": 260925893, "J": 36.11}, {"arm": "derpp", "seed": 260925894, "J": 35.38}, {"arm": "er_ace", "seed": 260925887, "J": 34.94}, {"arm": "er_ace", "seed": 260925888, "J": 32.88}, {"arm": "er_ace", "seed": 260925889, "J": 34.44}, {"arm": "er_ace", "seed": 260925890, "J": 35.13}, {"arm": "er_ace", "seed": 260925891, "J": 36.51}, {"arm": "er_ace", "seed": 260925892, "J": 32.81}, {"arm": "er_ace", "seed": 260925893, "J": 35.33}, {"arm": "er_ace", "seed": 260925894, "J": 34.57}, {"arm": "er", "seed": 260925887, "J": 21.39}, {"arm": "er", "seed": 260925888, "J": 21.15}, {"arm": "er", "seed": 260925889, "J": 21.27}, {"arm": "er", "seed": 260925890, "J": 20.81}, {"arm": "er", "seed": 260925891, "J": 23.57}, {"arm": "er", "seed": 260925892, "J": 20.73}, {"arm": "er", "seed": 260925893, "J": 22.68}, {"arm": "er", "seed": 260925894, "J": 21.85}], "problems": []}


==> anc/supplementary_material/data/v9/MCAL/weste_MANIFEST.json <==
[
 {
  "seed": 260925879,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925879_a0_er_seq-cifar100_None_500_50_20260925-134333_27bdce34_last.pt",
  "sha16": "289f988626675ff7",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.68,
  "J_closeout": 21.69,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.4,
   6.7,
   10.8,
   11.4,
   11.4,
   14.799999999999999,
   18.4,
   22.7,
   24.3,
   87.9
  ],
  "results_tail": "000000001'], 'fullaccs_mask_classes': [[82.69999999999999], [78.8, 85.5], [75.9, 75.9, 81.39999999999999], [73.3, 72.3, 76.8, 88.4], [72.89999999999999, 67.2, 74.0, 82.69999999999999, 91.8], [71.7, 61.4, 69.6, 76.6, 84.6, 90.10000000000001], [69.69999999999999, 59.599999999999994, 69.3, 73.9, 80.9, 83.6, 89.60000000000001], [67.7, 57.199999999999996, 63.9, 70.5, 77.0, 78.4, 81.10000000000001, 89.3], [68.60000000000001, 57.3, 64.9, 67.30000000000001, 74.4, 76.0, 74.2, 81.39999999999999, 88.4], [67.5, 55.1, 64.8, 65.0, 70.19999999999999, 69.69999999999999, 71.89999999999999, 75.8, 79.2, 88.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925879,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925879_a0_er-ace_seq-cifar100_None_500_50_20260925-134353_3c49abdb_last.pt",
  "sha16": "f9329ae20af0f2ee",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.75,
  "J_closeout": 35.77,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.7,
   21.3,
   25.900000000000002,
   27.700000000000003,
   32.4,
   41.6,
   25.0,
   37.0,
   45.4,
   68.5
  ],
  "results_tail": "79.96666666666665', '78.05', '77.86', '76.6', '74.32857142857142', '73.17500000000001', '71.5888888888889', '70.42'], 'fullaccs_mask_classes': [[86.9], [80.9, 88.3], [78.7, 77.3, 83.89999999999999], [75.8, 68.8, 76.9, 90.7], [74.3, 68.2, 74.0, 80.2, 92.60000000000001], [73.6, 66.10000000000001, 70.19999999999999, 72.1, 85.9, 91.7], [69.0, 60.8, 71.2, 66.9, 75.8, 86.1, 90.5], [68.89999999999999, 59.199999999999996, 65.4, 66.10000000000001, 72.7, 81.5, 80.7, 90.9], [66.60000000000001, 58.9, 63.4, 63.4, 72.0, 77.4, 73.0, 81.2, 88.4], [67.0, 58.5, 63.3, 58.5, 68.2, 78.7, 70.6, 73.4, 78.2, 87.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925879,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925879_a0_der_seq-cifar100_None_500_50_20260925-134413_0c30e0c2_last.pt",
  "sha16": "8a7180e18563f66d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.589999999999996,
  "J_closeout": 34.59,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   33.5,
   19.5,
   25.6,
   30.2,
   30.0,
   28.799999999999997,
   31.4,
   31.3,
   32.800000000000004,
   82.8
  ],
  "results_tail": ", '78.3', '78.13333333333333', '77.05714285714285', '77.0375', '75.5', '74.1'], 'fullaccs_mask_classes': [[85.3], [80.10000000000001, 89.3], [77.9, 77.2, 83.3], [75.6, 74.2, 77.60000000000001, 89.1], [71.1, 70.6, 74.3, 82.3, 93.2], [71.39999999999999, 69.19999999999999, 70.8, 80.4, 86.4, 90.60000000000001], [69.6, 64.5, 70.0, 78.10000000000001, 81.69999999999999, 83.8, 91.7], [68.7, 65.4, 69.8, 76.6, 79.9, 82.0, 83.89999999999999, 90.0], [70.19999999999999, 62.7, 68.10000000000001, 73.4, 75.0, 77.9, 79.9, 82.39999999999999, 89.9], [69.0, 61.0, 67.7, 71.1, 73.8, 76.1, 77.9, 76.9, 80.2, 87.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925879,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925879_a0_derpp_seq-cifar100_None_500_50_20260925-134433_d2e7d2ce_last.pt",
  "sha16": "ff1e7b5ce2a47a9c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.23,
  "J_closeout": 39.24,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   36.5,
   30.099999999999998,
   28.000000000000004,
   35.3,
   36.8,
   42.199999999999996,
   33.4,
   34.2,
   38.7,
   77.10000000000001
  ],
  "results_tail": "3333', '80.225', '79.76', '79.36666666666667', '78.79999999999998', '78.35000000000001', '76.44444444444446', '74.8'], 'fullaccs_mask_classes': [[86.7], [83.0, 86.9], [81.2, 81.3, 83.0], [76.6, 75.6, 79.60000000000001, 89.1], [77.10000000000001, 70.8, 74.5, 83.7, 92.7], [75.3, 71.39999999999999, 72.0, 80.60000000000001, 85.9, 91.0], [74.4, 69.69999999999999, 69.39999999999999, 78.7, 81.69999999999999, 86.7, 91.0], [73.2, 68.2, 68.5, 78.3, 80.9, 83.5, 86.3, 87.9], [73.2, 65.2, 65.9, 73.3, 77.3, 81.5, 81.0, 80.4, 90.2], [70.6, 65.5, 62.5, 69.8, 76.3, 79.9, 78.10000000000001, 77.3, 81.3, 86.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925880,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925880_a0_er_seq-cifar100_None_500_50_20260925-134553_6c644f83_last.pt",
  "sha16": "d94a67f140ecadb0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.189999999999998,
  "J_closeout": 22.21,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.8,
   12.4,
   7.8,
   9.4,
   17.9,
   18.3,
   11.899999999999999,
   22.3,
   24.3,
   89.8
  ],
  "results_tail": "285714286', '75.6625', '73.66666666666669', '72.67'], 'fullaccs_mask_classes': [[87.0], [82.19999999999999, 88.3], [76.1, 79.9, 87.2], [72.8, 76.6, 76.0, 85.39999999999999], [73.1, 72.2, 71.1, 75.5, 93.10000000000001], [72.2, 71.7, 70.39999999999999, 70.1, 87.2, 89.9], [66.9, 72.2, 70.7, 70.3, 84.1, 84.1, 88.3], [64.2, 71.89999999999999, 67.80000000000001, 66.10000000000001, 81.10000000000001, 81.89999999999999, 81.5, 90.8], [61.9, 67.60000000000001, 63.4, 63.2, 73.7, 78.60000000000001, 75.6, 86.4, 92.60000000000001], [61.8, 67.30000000000001, 60.8, 63.0, 71.0, 76.0, 74.0, 78.4, 84.2, 90.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925880,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925880_a0_er-ace_seq-cifar100_None_500_50_20260925-134453_95d48997_last.pt",
  "sha16": "5596f3629fe9d3a4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 32.99,
  "J_closeout": 32.97,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.5,
   24.2,
   16.400000000000002,
   18.7,
   26.5,
   35.6,
   32.800000000000004,
   29.099999999999998,
   45.1,
   78.0
  ],
  "results_tail": "ses': ['87.5', '85.2', '81.13333333333334', '79.175', '77.14', '76.16666666666667', '74.14285714285715', '72.4', '70.63333333333334', '69.06000000000002'], 'fullaccs_mask_classes': [[87.5], [81.5, 88.9], [77.4, 78.7, 87.3], [74.7, 77.3, 79.5, 85.2], [71.3, 73.0, 72.1, 75.6, 93.7], [71.8, 73.2, 66.4, 71.3, 83.5, 90.8], [65.5, 67.9, 64.7, 72.1, 77.10000000000001, 81.6, 90.10000000000001], [61.1, 64.4, 63.2, 69.6, 71.3, 78.9, 78.3, 92.4], [56.8, 63.6, 62.0, 65.5, 68.0, 75.7, 72.7, 79.7, 91.7], [46.9, 59.599999999999994, 62.9, 60.099999999999994, 64.60000000000001, 74.7, 71.5, 74.9, 85.2, 90.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925880,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925880_a0_der_seq-cifar100_None_500_50_20260925-134513_b85984d0_last.pt",
  "sha16": "5fa65fb5e9715520",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.35,
  "J_closeout": 34.35,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.3,
   27.500000000000004,
   22.0,
   23.7,
   28.299999999999997,
   35.8,
   25.8,
   33.6,
   35.9,
   84.6
  ],
  "results_tail": "33333', '78.17142857142858', '76.61250000000001', '76.1888888888889', '74.85'], 'fullaccs_mask_classes': [[88.1], [82.19999999999999, 89.7], [79.2, 82.0, 86.9], [76.1, 77.0, 81.39999999999999, 83.8], [75.3, 75.9, 77.60000000000001, 78.2, 93.4], [73.6, 74.3, 73.0, 73.8, 86.7, 91.60000000000001], [70.89999999999999, 74.2, 73.8, 71.5, 84.0, 84.8, 88.0], [69.8, 71.1, 68.4, 67.30000000000001, 81.8, 82.3, 80.10000000000001, 92.10000000000001], [67.60000000000001, 68.7, 69.8, 66.3, 79.5, 80.0, 76.4, 84.7, 92.7], [66.9, 66.3, 66.4, 66.8, 75.0, 78.8, 73.6, 81.10000000000001, 84.89999999999999, 88.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925880,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925880_a0_derpp_seq-cifar100_None_500_50_20260925-134533_206d851f_last.pt",
  "sha16": "e6b1e33a2ece87a3",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.97,
  "J_closeout": 37.97,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   29.4,
   31.3,
   26.0,
   27.6,
   33.900000000000006,
   30.2,
   33.900000000000006,
   48.0,
   38.6,
   80.80000000000001
  ],
  "results_tail": "99999999999'], 'fullaccs_mask_classes': [[88.4], [83.39999999999999, 89.60000000000001], [77.60000000000001, 82.89999999999999, 86.9], [77.10000000000001, 78.8, 81.39999999999999, 83.89999999999999], [75.7, 77.4, 78.60000000000001, 78.7, 93.30000000000001], [73.0, 75.0, 75.5, 76.7, 87.0, 90.7], [69.89999999999999, 76.8, 75.1, 75.6, 86.2, 84.7, 87.3], [70.5, 72.5, 70.39999999999999, 72.8, 83.0, 81.69999999999999, 80.9, 90.0], [67.30000000000001, 70.5, 71.2, 72.0, 79.0, 79.3, 76.3, 83.5, 92.80000000000001], [68.7, 66.3, 67.80000000000001, 67.4, 76.6, 75.1, 72.39999999999999, 81.2, 84.6, 90.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925881,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925881_a0_er_seq-cifar100_None_500_50_20260925-144933_0a16b14c_last.pt",
  "sha16": "8a132caf2b95a644",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 19.57,
  "J_closeout": 19.57,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.1,
   7.8,
   6.800000000000001,
   14.7,
   14.099999999999998,
   12.5,
   16.1,
   10.0,
   20.200000000000003,
   86.4
  ],
  "results_tail": "42222222222222', '68.52000000000001'], 'fullaccs_mask_classes': [[78.60000000000001], [72.3, 89.8], [66.60000000000001, 82.89999999999999, 89.1], [63.9, 79.9, 80.5, 89.5], [65.0, 74.4, 74.3, 80.80000000000001, 88.9], [60.0, 71.6, 74.9, 79.0, 80.30000000000001, 88.3], [57.8, 62.8, 68.89999999999999, 74.8, 72.6, 80.4, 91.5], [59.4, 65.8, 68.2, 73.2, 68.89999999999999, 76.5, 84.6, 81.5], [55.50000000000001, 66.10000000000001, 65.8, 71.89999999999999, 71.2, 74.4, 79.4, 70.7, 87.8], [55.60000000000001, 59.699999999999996, 61.199999999999996, 67.30000000000001, 64.7, 71.3, 76.5, 65.3, 76.9, 86.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925881,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925881_a0_er-ace_seq-cifar100_None_500_50_20260925-145133_fa0f6052_last.pt",
  "sha16": "c51b378bb8293ab5",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.36,
  "J_closeout": 34.37,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.6,
   24.2,
   23.799999999999997,
   34.1,
   25.8,
   35.9,
   43.5,
   21.3,
   40.6,
   69.8
  ],
  "results_tail": "', '73.92857142857143', '71.3625', '68.24444444444445', '67.88000000000001'], 'fullaccs_mask_classes': [[81.5], [71.7, 90.0], [69.89999999999999, 83.8, 91.2], [63.6, 78.4, 83.2, 90.5], [62.4, 77.4, 77.0, 82.89999999999999, 89.7], [60.5, 74.5, 78.10000000000001, 79.0, 78.60000000000001, 91.3], [54.6, 67.9, 72.6, 73.8, 73.7, 83.0, 91.9], [56.99999999999999, 65.2, 64.60000000000001, 68.2, 73.6, 77.3, 81.10000000000001, 83.89999999999999], [55.900000000000006, 60.8, 61.6, 69.1, 65.3, 73.5, 77.2, 62.7, 88.1], [59.099999999999994, 58.9, 57.8, 68.2, 61.5, 71.2, 74.8, 61.6, 77.60000000000001, 88.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925881,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925881_a0_der_seq-cifar100_None_500_50_20260925-144043_c9d8b9c0_last.pt",
  "sha16": "7e152575e63ec86f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.36,
  "J_closeout": 36.36,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   27.200000000000003,
   32.300000000000004,
   25.7,
   36.6,
   35.8,
   32.6,
   39.300000000000004,
   22.2,
   35.099999999999994,
   76.8
  ],
  "results_tail": ", '73.20000000000002'], 'fullaccs_mask_classes': [[79.5], [71.2, 90.8], [68.2, 85.7, 90.4], [63.7, 81.69999999999999, 84.8, 90.7], [64.5, 80.4, 80.30000000000001, 84.6, 89.0], [60.099999999999994, 76.2, 79.80000000000001, 81.2, 79.3, 90.4], [58.699999999999996, 71.2, 73.1, 78.60000000000001, 77.60000000000001, 85.0, 91.3], [58.599999999999994, 70.3, 72.7, 77.7, 73.1, 80.30000000000001, 85.8, 82.5], [54.800000000000004, 71.89999999999999, 71.8, 77.0, 72.3, 76.1, 81.6, 72.2, 86.9], [55.60000000000001, 71.89999999999999, 69.5, 77.10000000000001, 70.0, 74.8, 79.2, 67.7, 79.60000000000001, 86.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925881,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925881_a0_derpp_seq-cifar100_None_500_50_20260925-144503_d5f387b3_last.pt",
  "sha16": "5f1a5e4f52fd292b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.4,
  "J_closeout": 36.41,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.0,
   36.1,
   29.099999999999998,
   30.9,
   41.3,
   36.6,
   29.9,
   22.1,
   34.8,
   80.2
  ],
  "results_tail": "4444444444445', '73.87'], 'fullaccs_mask_classes': [[79.2], [75.5, 90.4], [70.39999999999999, 86.5, 89.8], [68.60000000000001, 83.39999999999999, 85.3, 89.9], [68.2, 78.8, 82.5, 85.39999999999999, 89.7], [63.1, 76.2, 79.2, 83.89999999999999, 81.89999999999999, 90.60000000000001], [61.8, 71.5, 77.9, 81.39999999999999, 80.5, 86.4, 91.2], [63.3, 71.89999999999999, 74.0, 80.2, 78.4, 82.39999999999999, 82.19999999999999, 81.10000000000001], [60.699999999999996, 68.8, 75.3, 78.5, 75.5, 81.2, 78.9, 74.0, 87.0], [60.199999999999996, 67.0, 72.7, 76.3, 71.8, 77.60000000000001, 76.6, 70.5, 78.5, 87.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925882,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925882_a0_er_seq-cifar100_None_500_50_20260925-151604_f2013c1e_last.pt",
  "sha16": "fbf4a597769df8ad",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.52,
  "J_closeout": 21.52,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.199999999999999,
   8.7,
   7.199999999999999,
   12.5,
   15.4,
   8.799999999999999,
   20.200000000000003,
   17.299999999999997,
   27.1,
   90.8
  ],
  "results_tail": "es': ['85.2', '83.7', '80.36666666666666', '80.0', '77.4', '75.16666666666667', '72.71428571428571', '71.6375', '71.43333333333334', '70.44'], 'fullaccs_mask_classes': [[85.2], [79.9, 87.5], [74.6, 78.0, 88.5], [70.19999999999999, 78.4, 83.0, 88.4], [66.4, 72.5, 79.3, 80.7, 88.1], [66.2, 72.39999999999999, 76.7, 76.4, 76.5, 82.8], [62.4, 67.9, 73.1, 72.2, 73.0, 70.39999999999999, 90.0], [61.4, 68.4, 70.39999999999999, 67.9, 68.8, 64.7, 84.8, 86.7], [55.900000000000006, 68.0, 69.3, 72.5, 66.4, 58.9, 81.3, 80.7, 89.9], [55.400000000000006, 67.5, 67.4, 68.8, 65.9, 57.4, 79.3, 73.8, 77.9, 91.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925882,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925882_a0_er-ace_seq-cifar100_None_500_50_20260925-152734_923cc6ae_last.pt",
  "sha16": "1d3d345b5f2b9efd",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 33.76,
  "J_closeout": 33.76,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.0,
   25.2,
   28.599999999999998,
   23.799999999999997,
   29.4,
   18.6,
   41.3,
   34.599999999999994,
   39.900000000000006,
   77.2
  ],
  "results_tail": " 'fullaccs_mask_classes': [[86.8], [80.7, 89.60000000000001], [75.2, 81.2, 89.8], [73.7, 78.60000000000001, 79.60000000000001, 90.4], [69.19999999999999, 68.7, 77.5, 81.0, 89.0], [66.4, 69.19999999999999, 71.5, 75.5, 77.10000000000001, 85.5], [63.5, 66.9, 70.89999999999999, 69.19999999999999, 71.89999999999999, 71.1, 90.7], [64.2, 67.4, 68.60000000000001, 68.30000000000001, 70.7, 65.9, 81.89999999999999, 86.4], [61.4, 66.7, 68.60000000000001, 66.3, 66.10000000000001, 62.3, 78.60000000000001, 76.0, 90.0], [61.5, 63.9, 68.4, 59.5, 62.0, 57.099999999999994, 77.7, 68.0, 79.5, 92.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925882,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925882_a0_der_seq-cifar100_None_500_50_20260925-152934_687a7307_last.pt",
  "sha16": "2050167ded340449",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.42,
  "J_closeout": 35.41,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.1,
   29.4,
   25.4,
   28.7,
   31.7,
   24.4,
   34.599999999999994,
   34.699999999999996,
   37.0,
   85.2
  ],
  "results_tail": "8571428572', '74.5375', '73.80000000000001', '72.28999999999999'], 'fullaccs_mask_classes': [[86.5], [79.10000000000001, 88.5], [75.5, 82.39999999999999, 89.1], [74.8, 79.10000000000001, 84.0, 89.0], [70.1, 76.0, 79.0, 81.89999999999999, 89.7], [67.30000000000001, 73.7, 76.9, 77.2, 81.10000000000001, 84.2], [67.0, 72.7, 73.9, 76.4, 78.0, 72.2, 90.5], [61.6, 72.7, 71.89999999999999, 73.7, 75.4, 68.7, 85.2, 87.1], [64.60000000000001, 70.8, 70.3, 72.0, 71.39999999999999, 65.60000000000001, 81.0, 79.2, 89.3], [61.6, 68.89999999999999, 65.9, 70.7, 70.19999999999999, 60.3, 77.7, 74.7, 80.9, 92.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925882,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925882_a0_derpp_seq-cifar100_None_500_50_20260925-151304_4aefe089_last.pt",
  "sha16": "6583c3420016cc58",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.07,
  "J_closeout": 38.08,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   22.1,
   29.2,
   29.7,
   29.2,
   32.300000000000004,
   27.6,
   45.6,
   37.0,
   47.099999999999994,
   80.9
  ],
  "results_tail": "5714285715', '75.4625', '75.03333333333333', '73.99000000000001'], 'fullaccs_mask_classes': [[88.3], [81.39999999999999, 88.5], [77.2, 82.39999999999999, 88.7], [75.5, 78.7, 85.1, 89.2], [75.2, 77.4, 81.10000000000001, 82.1, 89.4], [71.2, 76.4, 78.4, 78.0, 80.5, 83.1], [68.89999999999999, 74.4, 75.3, 76.3, 76.2, 77.10000000000001, 90.4], [67.30000000000001, 72.1, 75.3, 72.39999999999999, 72.89999999999999, 71.6, 86.2, 85.9], [64.2, 69.5, 74.6, 72.89999999999999, 71.8, 69.39999999999999, 84.6, 78.4, 89.9], [64.0, 68.30000000000001, 73.6, 72.2, 70.5, 66.0, 81.10000000000001, 74.2, 80.0, 90.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925883,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925883_a0_er_seq-cifar100_None_500_50_20260925-154624_d48d5759_last.pt",
  "sha16": "86bf87933f60894a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.42,
  "J_closeout": 24.41,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.1,
   11.600000000000001,
   6.9,
   18.5,
   9.3,
   17.599999999999998,
   17.7,
   27.6,
   35.5,
   91.4
  ],
  "results_tail": ".58333333333333', '76.01428571428572', '73.625', '74.14444444444445', '72.72'], 'fullaccs_mask_classes': [[77.9], [73.2, 89.1], [68.89999999999999, 82.5, 85.7], [66.3, 77.60000000000001, 77.5, 89.0], [64.0, 74.7, 73.5, 80.10000000000001, 90.10000000000001], [63.5, 75.4, 68.30000000000001, 75.8, 80.0, 90.5], [60.9, 75.1, 69.1, 74.2, 77.2, 86.0, 89.60000000000001], [58.5, 70.1, 63.1, 69.89999999999999, 72.1, 82.3, 82.1, 90.9], [58.8, 69.39999999999999, 62.8, 71.2, 71.7, 81.5, 77.5, 83.3, 91.10000000000001], [55.50000000000001, 68.2, 60.5, 68.0, 67.7, 78.5, 75.8, 78.4, 83.0, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925883,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925883_a0_er-ace_seq-cifar100_None_500_50_20260925-154744_38564444_last.pt",
  "sha16": "ba84fa6b4ac4ba49",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.089999999999996,
  "J_closeout": 35.09,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.4,
   34.2,
   21.6,
   38.9,
   17.2,
   26.6,
   34.300000000000004,
   45.300000000000004,
   37.1,
   80.30000000000001
  ],
  "results_tail": "3', '74.44285714285715', '69.8125', '70.8111111111111', '68.95000000000002'], 'fullaccs_mask_classes': [[80.60000000000001], [74.5, 91.0], [70.0, 83.6, 87.4], [61.3, 77.2, 76.3, 89.60000000000001], [63.2, 74.9, 71.89999999999999, 80.10000000000001, 91.5], [61.7, 73.0, 64.1, 77.8, 80.5, 91.9], [61.5, 69.19999999999999, 61.8, 74.6, 75.1, 86.9, 92.0], [54.6, 60.9, 55.300000000000004, 69.3, 63.9, 81.3, 81.5, 91.7], [55.00000000000001, 61.4, 55.50000000000001, 72.0, 64.0, 76.4, 77.5, 83.2, 92.30000000000001], [50.4, 58.099999999999994, 56.8, 69.0, 60.9, 69.8, 73.8, 77.60000000000001, 80.9, 92.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925883,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925883_a0_der_seq-cifar100_None_500_50_20260925-161414_0de73783_last.pt",
  "sha16": "a12d80d93bd68a51",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.099999999999994,
  "J_closeout": 35.1,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   14.899999999999999,
   23.5,
   17.599999999999998,
   28.199999999999996,
   27.800000000000004,
   37.0,
   30.8,
   40.8,
   41.9,
   88.5
  ],
  "results_tail": "58333333333333', '77.55714285714285', '75.3', '74.94444444444444', '73.87'], 'fullaccs_mask_classes': [[80.4], [73.7, 90.4], [67.30000000000001, 83.0, 86.7], [63.800000000000004, 79.60000000000001, 79.5, 89.60000000000001], [61.9, 76.4, 76.6, 83.2, 90.4], [58.099999999999994, 75.1, 71.1, 80.7, 82.5, 92.0], [57.49999999999999, 75.6, 72.1, 79.5, 79.4, 88.5, 90.3], [50.7, 72.6, 70.3, 73.6, 77.10000000000001, 84.7, 81.6, 91.8], [53.1, 72.3, 66.0, 72.2, 75.6, 81.5, 77.9, 84.3, 91.60000000000001], [53.300000000000004, 68.2, 63.6, 68.10000000000001, 71.7, 79.60000000000001, 75.4, 81.6, 85.0, 92.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925883,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925883_a0_derpp_seq-cifar100_None_500_50_20260925-162124_dded1c95_last.pt",
  "sha16": "adb10a711586db68",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.73,
  "J_closeout": 38.74,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   22.5,
   33.0,
   28.299999999999997,
   39.4,
   33.0,
   37.5,
   27.700000000000003,
   44.4,
   40.2,
   81.3
  ],
  "results_tail": "79.2', '78.60000000000001', '76.94999999999999', '77.02222222222221', '75.96'], 'fullaccs_mask_classes': [[79.0], [74.6, 90.60000000000001], [68.4, 84.39999999999999, 85.6], [66.7, 81.5, 80.60000000000001, 89.2], [65.8, 79.2, 74.7, 83.3, 90.7], [64.9, 78.0, 72.1, 82.3, 85.1, 92.80000000000001], [66.0, 77.10000000000001, 71.2, 79.60000000000001, 79.9, 85.5, 90.9], [61.0, 73.2, 66.9, 77.60000000000001, 79.7, 81.3, 85.1, 90.8], [61.8, 71.8, 66.7, 76.5, 77.7, 79.9, 82.39999999999999, 84.39999999999999, 92.0], [60.5, 69.89999999999999, 67.9, 72.5, 77.2, 80.30000000000001, 78.4, 77.2, 84.3, 91.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925884,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925884_a0_er_seq-cifar100_None_500_50_20260925-165505_9500d174_last.pt",
  "sha16": "198ed4187a0fe2c2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.67,
  "J_closeout": 22.66,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.200000000000001,
   7.6,
   13.100000000000001,
   16.8,
   14.000000000000002,
   17.7,
   10.5,
   15.4,
   29.2,
   91.2
  ],
  "results_tail": ", '81.11999999999999', '78.63333333333333', '78.61428571428571', '76.0125', '74.3111111111111', '73.4'], 'fullaccs_mask_classes': [[87.7], [82.69999999999999, 87.1], [78.2, 81.10000000000001, 88.7], [76.2, 79.2, 84.7, 92.30000000000001], [74.9, 74.3, 80.2, 85.39999999999999, 90.8], [71.5, 72.5, 75.7, 80.5, 81.69999999999999, 89.9], [73.6, 70.6, 79.2, 76.3, 79.5, 82.3, 88.8], [69.8, 65.2, 74.9, 75.9, 76.3, 78.4, 78.10000000000001, 89.5], [67.5, 62.6, 73.5, 77.7, 72.1, 72.5, 74.0, 81.8, 87.1], [66.8, 60.199999999999996, 69.6, 72.1, 72.89999999999999, 70.8, 70.7, 77.3, 82.0, 91.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925884,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925884_a0_er-ace_seq-cifar100_None_500_50_20260925-162704_da97f095_last.pt",
  "sha16": "5d1e1388a7046f93",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.980000000000004,
  "J_closeout": 35.97,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.5,
   23.799999999999997,
   30.2,
   36.4,
   38.0,
   27.900000000000002,
   26.3,
   32.9,
   38.9,
   81.89999999999999
  ],
  "results_tail": ".25', '75.98571428571428', '74.35000000000001', '71.23333333333332', '70.51999999999998'], 'fullaccs_mask_classes': [[89.7], [81.89999999999999, 88.6], [78.9, 83.5, 90.9], [72.7, 77.8, 84.39999999999999, 92.5], [66.7, 76.7, 77.9, 85.8, 91.4], [66.0, 70.5, 73.3, 81.8, 82.0, 89.9], [61.1, 70.3, 71.0, 79.10000000000001, 79.10000000000001, 81.2, 90.10000000000001], [57.199999999999996, 68.2, 70.0, 77.7, 73.6, 77.7, 79.4, 91.0], [52.0, 63.1, 69.5, 72.2, 72.5, 71.89999999999999, 73.0, 78.10000000000001, 88.8], [52.2, 60.099999999999994, 62.6, 73.4, 71.39999999999999, 70.8, 69.8, 73.8, 79.3, 91.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925884,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925884_a0_der_seq-cifar100_None_500_50_20260925-163414_3f05e774_last.pt",
  "sha16": "0d191821beab954e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.71,
  "J_closeout": 37.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   27.900000000000002,
   24.4,
   29.7,
   31.0,
   39.0,
   33.4,
   22.2,
   34.4,
   49.0,
   86.1
  ],
  "results_tail": "4', '85.35', '84.73333333333333', '82.575', '82.2', '81.16666666666667', '80.74285714285715', '78.80000000000001', '77.0111111111111', '75.85'], 'fullaccs_mask_classes': [[89.4], [82.39999999999999, 88.3], [81.2, 83.0, 90.0], [76.3, 78.2, 83.1, 92.7], [74.8, 77.7, 80.2, 87.2, 91.10000000000001], [75.0, 74.9, 78.2, 84.0, 85.2, 89.7], [74.8, 72.2, 78.4, 84.5, 83.6, 83.7, 88.0], [70.5, 69.8, 76.0, 81.2, 81.3, 80.5, 80.30000000000001, 90.8], [69.5, 69.3, 74.3, 78.5, 80.2, 76.6, 74.8, 81.6, 88.3], [67.30000000000001, 66.7, 70.8, 77.10000000000001, 77.5, 74.6, 72.8, 77.10000000000001, 83.2, 91.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925884,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925884_a0_derpp_seq-cifar100_None_500_50_20260925-164324_f1434fcd_last.pt",
  "sha16": "1897e537612c602b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.07,
  "J_closeout": 38.07,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   31.1,
   32.5,
   28.499999999999996,
   34.8,
   33.900000000000006,
   35.199999999999996,
   28.299999999999997,
   35.8,
   35.4,
   85.2
  ],
  "results_tail": "001', '85.9', '84.56666666666668', '83.97500000000001', '83.03999999999999', '81.16666666666667', '78.72857142857143', '78.2', '75.75555555555556', '75.66'], 'fullaccs_mask_classes': [[89.60000000000001], [83.6, 88.2], [81.0, 82.8, 89.9], [78.10000000000001, 80.0, 84.0, 93.8], [76.2, 77.3, 82.39999999999999, 88.5, 90.8], [76.2, 76.3, 77.5, 84.6, 83.6, 88.8], [72.1, 69.8, 79.0, 81.10000000000001, 79.4, 82.3, 87.4], [71.6, 70.7, 75.1, 80.30000000000001, 78.9, 79.0, 80.2, 89.8], [68.0, 67.0, 74.6, 76.0, 74.3, 76.8, 75.6, 82.3, 87.2], [66.9, 67.4, 72.5, 77.9, 76.8, 74.1, 74.2, 76.3, 78.7, 91.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925885,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925885_a0_er_seq-cifar100_None_500_50_20260925-171925_bc66681a_last.pt",
  "sha16": "5b472e0093ff7ae5",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.08,
  "J_closeout": 21.08,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   7.3,
   12.3,
   7.3999999999999995,
   7.1,
   11.4,
   13.5,
   22.1,
   21.4,
   19.5,
   88.8
  ],
  "results_tail": "3', '82.8', '78.36666666666666', '77.05', '76.2', '75.36666666666666', '74.8142857142857', '75.325', '72.74444444444445', '71.61'], 'fullaccs_mask_classes': [[82.3], [78.0, 87.6], [70.6, 80.60000000000001, 83.89999999999999], [69.39999999999999, 79.5, 75.0, 84.3], [68.0, 74.1, 70.7, 77.3, 90.9], [65.3, 73.6, 70.8, 70.89999999999999, 81.39999999999999, 90.2], [61.4, 72.89999999999999, 66.8, 69.6, 75.9, 83.7, 93.4], [64.2, 71.3, 65.4, 66.2, 76.2, 80.4, 87.7, 91.2], [60.0, 70.1, 61.0, 64.2, 66.9, 74.9, 84.1, 83.5, 90.0], [60.5, 67.7, 61.3, 60.0, 68.30000000000001, 68.4, 80.0, 79.5, 80.9, 89.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925885,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925885_a0_er-ace_seq-cifar100_None_500_50_20260925-174045_68c1ea81_last.pt",
  "sha16": "4c9d168f32f4d7f3",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 33.83,
  "J_closeout": 33.84,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.2,
   23.799999999999997,
   26.0,
   23.9,
   20.1,
   29.599999999999998,
   33.900000000000006,
   40.400000000000006,
   48.699999999999996,
   76.7
  ],
  "results_tail": "571428573', '73.5875', '71.96666666666667', '69.25999999999999'], 'fullaccs_mask_classes': [[86.2], [81.39999999999999, 89.8], [73.8, 80.2, 86.1], [72.7, 79.60000000000001, 76.0, 85.6], [73.0, 73.8, 74.3, 76.2, 90.10000000000001], [69.8, 66.10000000000001, 71.0, 71.6, 81.5, 92.9], [66.10000000000001, 63.0, 70.0, 65.10000000000001, 75.7, 83.8, 95.1], [65.2, 58.8, 68.5, 62.9, 73.7, 79.5, 87.8, 92.30000000000001], [61.1, 59.9, 68.10000000000001, 59.8, 68.7, 74.4, 80.7, 84.39999999999999, 90.60000000000001], [55.7, 54.300000000000004, 64.5, 56.49999999999999, 63.1, 68.7, 78.5, 80.5, 80.5, 90.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925885,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925885_a0_der_seq-cifar100_None_500_50_20260925-165645_2525d58a_last.pt",
  "sha16": "0cf13d5a60074ff0",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.760000000000005,
  "J_closeout": 34.76,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   20.4,
   31.0,
   24.0,
   18.8,
   27.3,
   30.4,
   41.099999999999994,
   31.2,
   35.6,
   87.8
  ],
  "results_tail": "714285713', '76.7625', '75.52222222222221', '74.17'], 'fullaccs_mask_classes': [[84.6], [78.8, 90.4], [72.2, 82.39999999999999, 85.5], [71.1, 78.9, 79.2, 86.2], [67.7, 77.4, 76.5, 77.9, 90.10000000000001], [66.8, 76.9, 72.6, 76.1, 82.69999999999999, 90.2], [66.2, 70.8, 69.69999999999999, 70.89999999999999, 79.5, 84.39999999999999, 94.3], [65.3, 71.5, 67.60000000000001, 70.19999999999999, 79.2, 79.5, 89.0, 91.8], [64.4, 66.60000000000001, 64.2, 68.0, 76.4, 78.10000000000001, 85.39999999999999, 85.3, 91.3], [62.6, 65.10000000000001, 63.5, 65.5, 72.6, 71.6, 84.2, 81.10000000000001, 84.8, 90.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925885,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925885_a0_derpp_seq-cifar100_None_500_50_20260925-171715_ee774d35_last.pt",
  "sha16": "a86331979dcdb4a3",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.78,
  "J_closeout": 34.78,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.6,
   26.8,
   19.5,
   24.5,
   23.400000000000002,
   29.099999999999998,
   42.0,
   40.1,
   33.900000000000006,
   83.89999999999999
  ],
  "results_tail": ", '77.1', '75.55555555555556', '74.47'], 'fullaccs_mask_classes': [[84.89999999999999], [78.2, 90.0], [73.4, 82.1, 85.1], [69.69999999999999, 79.2, 78.10000000000001, 82.69999999999999], [71.2, 77.10000000000001, 75.1, 77.10000000000001, 89.7], [69.8, 75.0, 73.2, 74.7, 85.1, 90.4], [65.5, 70.7, 70.19999999999999, 71.3, 81.8, 83.8, 94.1], [66.3, 71.39999999999999, 66.10000000000001, 68.7, 81.89999999999999, 81.39999999999999, 90.5, 90.5], [62.8, 69.3, 63.3, 66.60000000000001, 77.9, 78.0, 86.4, 85.1, 90.60000000000001], [63.3, 63.2, 62.3, 64.3, 74.8, 75.9, 84.39999999999999, 82.8, 85.1, 88.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925886,
  "arm": "er",
  "n_files": 1,
  "file": "final_MCAL_er_s260925886_a0_er_seq-cifar100_None_500_50_20260925-175935_c4ab4e30_last.pt",
  "sha16": "15943079e790b46a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 21.18,
  "J_closeout": 21.18,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   3.3000000000000003,
   4.0,
   8.1,
   22.5,
   16.2,
   9.2,
   18.3,
   19.400000000000002,
   22.6,
   88.2
  ],
  "results_tail": "13333333333333', '68.99999999999999'], 'fullaccs_mask_classes': [[74.1], [68.30000000000001, 87.8], [62.8, 79.2, 85.7], [58.3, 73.5, 78.9, 89.0], [56.49999999999999, 70.39999999999999, 75.1, 84.5, 91.5], [50.5, 65.8, 69.19999999999999, 80.80000000000001, 84.39999999999999, 92.0], [50.5, 64.1, 67.4, 76.6, 82.6, 82.19999999999999, 95.6], [49.6, 62.7, 67.9, 76.1, 79.10000000000001, 78.4, 90.8, 90.4], [47.599999999999994, 61.7, 69.39999999999999, 71.3, 75.3, 74.2, 86.3, 79.5, 83.89999999999999], [39.800000000000004, 56.10000000000001, 61.0, 67.5, 75.4, 68.10000000000001, 84.8, 73.7, 75.3, 88.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925886,
  "arm": "er_ace",
  "n_files": 1,
  "file": "final_MCAL_er_ace_s260925886_a0_er-ace_seq-cifar100_None_500_50_20260925-180335_7882fc27_last.pt",
  "sha16": "efb933ca7da06c7b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.13,
  "J_closeout": 34.14,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.3,
   19.1,
   26.900000000000002,
   36.6,
   33.300000000000004,
   25.4,
   33.4,
   41.0,
   32.1,
   80.2
  ],
  "results_tail": "5713', '75.5625', '71.9', '70.95'], 'fullaccs_mask_classes': [[75.7], [70.1, 90.7], [64.60000000000001, 81.8, 88.0], [61.199999999999996, 76.5, 78.10000000000001, 91.60000000000001], [58.199999999999996, 76.0, 76.7, 85.5, 93.5], [58.8, 74.4, 70.5, 80.10000000000001, 84.6, 91.8], [53.900000000000006, 72.2, 70.0, 75.6, 84.7, 82.39999999999999, 97.0], [54.1, 69.8, 64.8, 76.6, 79.60000000000001, 78.3, 90.10000000000001, 91.2], [47.099999999999994, 65.7, 60.6, 73.9, 77.2, 71.2, 86.1, 80.30000000000001, 85.0], [51.300000000000004, 62.8, 61.1, 71.3, 76.0, 67.30000000000001, 78.0, 78.4, 72.5, 90.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925886,
  "arm": "der",
  "n_files": 1,
  "file": "final_MCAL_der_s260925886_a0_der_seq-cifar100_None_500_50_20260925-180425_fbfe121a_last.pt",
  "sha16": "cc46b507199ee6f9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 32.800000000000004,
  "J_closeout": 32.79,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   9.4,
   16.5,
   19.7,
   46.6,
   33.0,
   21.8,
   31.7,
   31.900000000000002,
   34.1,
   83.3
  ],
  "results_tail": ".93333333333334', '73.66999999999999'], 'fullaccs_mask_classes': [[75.5], [67.4, 91.2], [61.4, 82.0, 87.1], [59.599999999999994, 79.0, 79.10000000000001, 91.8], [56.39999999999999, 73.8, 74.0, 85.8, 93.30000000000001], [53.7, 72.89999999999999, 72.2, 83.2, 88.4, 90.7], [49.1, 68.5, 72.1, 80.80000000000001, 85.9, 86.6, 96.39999999999999], [50.6, 66.60000000000001, 67.4, 77.2, 82.89999999999999, 83.5, 91.7, 90.10000000000001], [48.0, 66.8, 66.60000000000001, 76.7, 80.5, 79.80000000000001, 88.8, 81.8, 85.39999999999999], [45.1, 62.0, 66.4, 76.5, 79.4, 76.0, 86.9, 77.5, 77.60000000000001, 89.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925886,
  "arm": "derpp",
  "n_files": 1,
  "file": "final_MCAL_derpp_s260925886_a0_derpp_seq-cifar100_None_500_50_20260925-175505_e6f283d6_last.pt",
  "sha16": "e16382e70e3683f4",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.22,
  "J_closeout": 35.21,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   21.099999999999998,
   19.6,
   30.9,
   49.9,
   25.2,
   32.2,
   25.900000000000002,
   30.5,
   31.8,
   85.1
  ],
  "results_tail": "28571429', '78.4125', '76.27777777777779', '75.03'], 'fullaccs_mask_classes': [[76.9], [69.8, 90.9], [63.9, 84.8, 87.2], [60.9, 80.5, 82.1, 91.4], [56.8, 76.7, 77.4, 88.6, 92.4], [55.50000000000001, 73.4, 74.7, 85.5, 88.1, 91.7], [55.00000000000001, 72.1, 76.0, 82.5, 85.6, 85.39999999999999, 95.6], [53.0, 69.1, 71.7, 82.0, 86.1, 81.8, 92.80000000000001, 90.8], [51.800000000000004, 67.10000000000001, 71.0, 80.10000000000001, 82.3, 79.80000000000001, 89.9, 81.89999999999999, 82.6], [50.6, 66.0, 69.89999999999999, 79.80000000000001, 78.60000000000001, 74.8, 86.7, 78.7, 74.1, 91.10000000000001]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/MCAL/weste_MCAL_BLOCKCAL.json <==
{
 "study": "MCAL",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260925879,
  260925880,
  260925881,
  260925882,
  260925883,
  260925884,
  260925885,
  260925886
 ],
 "gate_fail": [],
 "models": {
  "260925879/er": {
   "base": {
    "CE": 7.012552716693368,
    "J": 21.68,
    "J_A": 14.322222222222223,
    "J_B": 87.9,
    "soft_mass_B": 0.7825186844090253,
    "hard_share_B": 0.797
   },
   "cal": {
    "CE": 3.79055873340665,
    "J": 36.1,
    "J_A": 34.55555555555556,
    "J_B": 50.0,
    "soft_mass_B": 0.10001057785814758,
    "hard_share_B": 0.1042
   },
   "betas": [
    -10.401673644685108,
    -10.415277101713915,
    -10.383963688326098,
    -10.364265599639054,
    -10.394898810749407
   ],
   "gain": 14.420000000000002,
   "inv": {
    "cond_CE": 3.485274700180782,
    "group_oracle_J": 41.120000000000005
   },
   "oracle": {
    "beta": -9.820067405700684,
    "J": 36.32
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925879/er_ace": {
   "base": {
    "CE": 3.0650435901034645,
    "J": 35.75,
    "J_A": 32.111111111111114,
    "J_B": 68.5,
    "soft_mass_B": 0.2698730317717819,
    "hard_share_B": 0.3306
   },
   "cal": {
    "CE": 2.9172756754940625,
    "J": 36.67,
    "J_A": 35.82222222222222,
    "J_B": 44.3,
    "soft_mass_B": 0.10003831166713192,
    "hard_share_B": 0.1384
   },
   "betas": [
    -1.9472161431893187,
    -1.913318022105131,
    -1.941026199897435,
    -1.9119525717555281,
    -1.9439766355317318
   ],
   "gain": 0.9200000000000017,
   "inv": {
    "cond_CE": 2.6598205242716175,
    "group_oracle_J": 42.480000000000004
   },
   "oracle": {
    "beta": -1.4476540088653564,
    "J": 36.95
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925879/der": {
   "base": {
    "CE": 3.090846481635844,
    "J": 34.589999999999996,
    "J_A": 29.233333333333334,
    "J_B": 82.8,
    "soft_mass_B": 0.4392481126111166,
    "hard_share_B": 0.549
   },
   "cal": {
    "CE": 2.552964324988942,
    "J": 42.199999999999996,
    "J_A": 40.400000000000006,
    "J_B": 58.4,
    "soft_mass_B": 0.10002442052548666,
    "hard_share_B": 0.1494
   },
   "betas": [
    -3.8401521617430427,
    -3.7869745016169105,
    -3.7946975173140753,
    -3.7790616145036147,
    -3.8113208755292334
   ],
   "gain": 7.609999999999999,
   "inv": {
    "cond_CE": 2.314148433518767,
    "group_oracle_J": 46.93
   },
   "oracle": {
    "beta": -3.8113564252853394,
    "J": 42.21
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925879/derpp": {
   "base": {
    "CE": 2.7709732229509814,
    "J": 39.23,
    "J_A": 35.02222222222222,
    "J_B": 77.10000000000001,
    "soft_mass_B": 0.3082106622260949,
    "hard_share_B": 0.4119
   },
   "cal": {
    "CE": 2.5422835764517755,
    "J": 42.9,
    "J_A": 41.5,
    "J_B": 55.50000000000001,
    "soft_mass_B": 0.1000175188296234,
    "hard_share_B": 0.1502
   },
   "betas": [
    -2.57614142383182,
    -2.557321311112454,
    -2.5892036570774284,
    -2.5355521405813084,
    -2.5900947314330347
   ],
   "gain": 3.6700000000000017,
   "inv": {
    "cond_CE": 2.2773171533935557,
    "group_oracle_J": 47.72
   },
   "oracle": {
    "beta": -2.508058190345764,
    "J": 42.970000000000006
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925880/er": {
   "base": {
    "CE": 6.789676459222679,
    "J": 22.189999999999998,
    "J_A": 14.677777777777779,
    "J_B": 89.8,
    "soft_mass_B": 0.7726628603730078,
    "hard_share_B": 0.7863
   },
   "cal": {
    "CE": 3.74120113927469,
    "J": 37.46,
    "J_A": 35.27777777777778,
    "J_B": 57.099999999999994,
    "soft_mass_B": 0.10000263884939191,
    "hard_share_B": 0.1055
   },
   "betas": [
    -10.205306374926504,
    -10.157490678488895,
    -10.283450770712957,
    -10.281620863954203,
    -10.228861016037634
   ],
   "gain": 15.270000000000003,
   "inv": {
    "cond_CE": 3.4689748981912416,
    "group_oracle_J": 41.8
   },
   "oracle": {
    "beta": -8.466148376464844,
    "J": 37.63
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925880/er_ace": {
   "base": {
    "CE": 3.196535459116895,
    "J": 32.99,
    "J_A": 27.98888888888889,
    "J_B": 78.0,
    "soft_mass_B": 0.31985305364365896,
    "hard_share_B": 0.3967
   },
   "cal": {
    "CE": 2.967149353571114,
    "J": 35.010000000000005,
    "J_A": 33.166666666666664,
    "J_B": 51.6,
    "soft_mass_B": 0.10002683860105888,
    "hard_share_B": 0.1522
   },
   "betas": [
    -2.339622288439924,
    -2.317056840395484,
    -2.317640954463804,
    -2.307499721769082,
    -2.3061661504889575
   ],
   "gain": 2.020000000000003,
   "inv": {
    "cond_CE": 2.7186760702921755,
    "group_oracle_J": 40.699999999999996
   },
   "oracle": {
    "beta": -1.8922553062438965,
    "J": 35.11
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925880/der": {
   "base": {
    "CE": 3.0577979325217384,
    "J": 34.35,
    "J_A": 28.76666666666667,
    "J_B": 84.6,
    "soft_mass_B": 0.42158073072086427,
    "hard_share_B": 0.5377
   },
   "cal": {
    "CE": 2.5895304919307485,
    "J": 41.28,
    "J_A": 39.63333333333333,
    "J_B": 56.10000000000001,
    "soft_mass_B": 0.10001242189369197,
    "hard_share_B": 0.1432
   },
   "betas": [
    -3.514502088218425,
    -3.484007490069131,
    -3.4960968162606765,
    -3.5113488524210767,
    -3.4675805623279654
   ],
   "gain": 6.93,
   "inv": {
    "cond_CE": 2.3486284614524098,
    "group_oracle_J": 46.46
   },
   "oracle": {
    "beta": -3.3975696563720703,
    "J": 41.339999999999996
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925880/derpp": {
   "base": {
    "CE": 2.8049995242172576,
    "J": 37.97,
    "J_A": 33.211111111111116,
    "J_B": 80.80000000000001,
    "soft_mass_B": 0.31317489441882324,
    "hard_share_B": 0.4126
   },
   "cal": {
    "CE": 2.5669045425883774,
    "J": 41.58,
    "J_A": 39.75555555555555,
    "J_B": 57.99999999999999,
    "soft_mass_B": 0.10001517581197975,
    "hard_share_B": 0.142
   },
   "betas": [
    -2.620799708103993,
    -2.639817234028045,
    -2.636714376727955,
    -2.606959255489306,
    -2.6014301395147124
   ],
   "gain": 3.6099999999999994,
   "inv": {
    "cond_CE": 2.3241331885675374,
    "group_oracle_J": 46.739999999999995
   },
   "oracle": {
    "beta": -2.2379729747772217,
    "J": 41.660000000000004
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925881/er": {
   "base": {
    "CE": 7.363722176153646,
    "J": 19.57,
    "J_A": 12.144444444444444,
    "J_B": 86.4,
    "soft_mass_B": 0.8084302518086822,
    "hard_share_B": 0.825
   },
   "cal": {
    "CE": 4.003134112555558,
    "J": 34.089999999999996,
    "J_A": 32.2,
    "J_B": 51.1,
    "soft_mass_B": 0.09999750583184912,
    "hard_share_B": 0.1086
   },
   "betas": [
    -10.822391372181634,
    -10.800928295043413,
    -10.84235909085524,
    -10.810784826697965,
    -10.846698276510477
   ],
   "gain": 14.519999999999996,
   "inv": {
    "cond_CE": 3.686671886404791,
    "group_oracle_J": 39.07
   },
   "oracle": {
    "beta": -9.356628894805908,
    "J": 34.52
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925881/er_ace": {
   "base": {
    "CE": 3.1342573737046187,
    "J": 34.36,
    "J_A": 30.422222222222224,
    "J_B": 69.8,
    "soft_mass_B": 0.2628606932084651,
    "hard_share_B": 0.3306
   },
   "cal": {
    "CE": 3.0007756445860583,
    "J": 35.870000000000005,
    "J_A": 34.38888888888889,
    "J_B": 49.2,
    "soft_mass_B": 0.10001785327222418,
    "hard_share_B": 0.1375
   },
   "betas": [
    -1.8411604940691784,
    -1.8151968095656836,
    -1.8220741307500652,
    -1.8222876969228272,
    -1.8110602139483918
   ],
   "gain": 1.5100000000000051,
   "inv": {
    "cond_CE": 2.7553808890023297,
    "group_oracle_J": 41.11
   },
   "oracle": {
    "beta": -1.6291290521621704,
    "J": 35.96
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925881/der": {
   "base": {
    "CE": 2.8491511102051685,
    "J": 36.36,
    "J_A": 31.866666666666667,
    "J_B": 76.8,
    "soft_mass_B": 0.3140518530283136,
    "hard_share_B": 0.4282
   },
   "cal": {
    "CE": 2.6233698194498456,
    "J": 40.699999999999996,
    "J_A": 39.18888888888889,
    "J_B": 54.300000000000004,
    "soft_mass_B": 0.10001227744701546,
    "hard_share_B": 0.1361
   },
   "betas": [
    -2.5143612901357164,
    -2.5015282247428816,
    -2.4842870979435014,
    -2.5210664717958426,
    -2.512695036327079
   ],
   "gain": 4.339999999999996,
   "inv": {
    "cond_CE": 2.3781526246094833,
    "group_oracle_J": 45.989999999999995
   },
   "oracle": {
    "beta": -3.0965828895568848,
    "J": 40.88
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925881/derpp": {
   "base": {
    "CE": 2.8940054824306216,
    "J": 36.4,
    "J_A": 31.533333333333335,
    "J_B": 80.2,
    "soft_mass_B": 0.3006766007858474,
    "hard_share_B": 0.401
   },
   "cal": {
    "CE": 2.662355402128372,
    "J": 39.93,
    "J_A": 37.82222222222222,
    "J_B": 58.9,
    "soft_mass_B": 0.100007921786015,
    "hard_share_B": 0.1419
   },
   "betas": [
    -2.746775083552836,
    -2.746612620436119,
    -2.7351789886312154,
    -2.7687948429850744,
    -2.7633689895047384
   ],
   "gain": 3.530000000000001,
   "inv": {
    "cond_CE": 2.416432726125712,
    "group_oracle_J": 44.65
   },
   "oracle": {
    "beta": -2.533450961112976,
    "J": 39.98
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925882/er": {
   "base": {
    "CE": 6.903397563866018,
    "J": 21.52,
    "J_A": 13.822222222222221,
    "J_B": 90.8,
    "soft_mass_B": 0.7720104601430873,
    "hard_share_B": 0.7894
   },
   "cal": {
    "CE": 3.8332507544204892,
    "J": 35.17,
    "J_A": 32.63333333333333,
    "J_B": 57.99999999999999,
    "soft_mass_B": 0.0999922420298542,
    "hard_share_B": 0.1072
   },
   "betas": [
    -10.362996262726949,
    -10.447622888584942,
    -10.517660504724546,
    -10.470950256146622,
    -10.448616791394723
   ],
   "gain": 13.650000000000002,
   "inv": {
    "cond_CE": 3.5708956414888564,
    "group_oracle_J": 39.5
   },
   "oracle": {
    "beta": -8.498277187347412,
    "J": 35.32
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925882/er_ace": {
   "base": {
    "CE": 3.1406927929905426,
    "J": 33.76,
    "J_A": 28.933333333333334,
    "J_B": 77.2,
    "soft_mass_B": 0.27945746114414166,
    "hard_share_B": 0.3548
   },
   "cal": {
    "CE": 2.981244329923323,
    "J": 35.35,
    "J_A": 33.2,
    "J_B": 54.7,
    "soft_mass_B": 0.10003071511696239,
    "hard_share_B": 0.1509
   },
   "betas": [
    -1.9748404819603573,
    -1.9551758820580987,
    -1.972137132519193,
    -1.9409439562491309,
    -1.950573410448086
   ],
   "gain": 1.5900000000000034,
   "inv": {
    "cond_CE": 2.7435272992513555,
    "group_oracle_J": 40.53
   },
   "oracle": {
    "beta": -1.5441515445709229,
    "J": 35.53
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925882/der": {
   "base": {
    "CE": 2.971338442260515,
    "J": 35.42,
    "J_A": 29.888888888888886,
    "J_B": 85.2,
    "soft_mass_B": 0.32227485771793235,
    "hard_share_B": 0.4328
   },
   "cal": {
    "CE": 2.7021795677719505,
    "J": 39.269999999999996,
    "J_A": 36.68888888888889,
    "J_B": 62.5,
    "soft_mass_B": 0.09999256856644918,
    "hard_share_B": 0.1383
   },
   "betas": [
    -2.894560616069536,
    -2.899666797820256,
    -2.9310266524701154,
    -2.9330901504982014,
    -2.925693241861759
   ],
   "gain": 3.8499999999999943,
   "inv": {
    "cond_CE": 2.482952313091569,
    "group_oracle_J": 44.04
   },
   "oracle": {
    "beta": -3.4545668363571167,
    "J": 39.44
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925882/derpp": {
   "base": {
    "CE": 2.810377558603209,
    "J": 38.07,
    "J_A": 33.31111111111112,
    "J_B": 80.9,
    "soft_mass_B": 0.29221997515832243,
    "hard_share_B": 0.3961
   },
   "cal": {
    "CE": 2.597758588280395,
    "J": 41.8,
    "J_A": 39.53333333333333,
    "J_B": 62.2,
    "soft_mass_B": 0.10001449188396876,
    "hard_share_B": 0.1409
   },
   "betas": [
    -2.632886905043933,
    -2.6558250308069473,
    -2.6555706702444217,
    -2.6398468629541085,
    -2.6250735827312583
   ],
   "gain": 3.729999999999997,
   "inv": {
    "cond_CE": 2.356620253704399,
    "group_oracle_J": 46.400000000000006
   },
   "oracle": {
    "beta": -2.662603735923767,
    "J": 41.8
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925883/er": {
   "base": {
    "CE": 6.7474851349058005,
    "J": 24.42,
    "J_A": 16.977777777777778,
    "J_B": 91.4,
    "soft_mass_B": 0.7469149427016405,
    "hard_share_B": 0.7578
   },
   "cal": {
    "CE": 3.8016043956196337,
    "J": 36.59,
    "J_A": 34.38888888888889,
    "J_B": 56.39999999999999,
    "soft_mass_B": 0.10001770198054019,
    "hard_share_B": 0.108
   },
   "betas": [
    -10.284332111512438,
    -10.312205958243599,
    -10.250936298859433,
    -10.304938371880233,
    -10.327338616536533
   ],
   "gain": 12.170000000000002,
   "inv": {
    "cond_CE": 3.53272193639036,
    "group_oracle_J": 41.49
   },
   "oracle": {
    "beta": -8.939773082733154,
    "J": 37.03
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925883/er_ace": {
   "base": {
    "CE": 3.1768625224537588,
    "J": 35.089999999999996,
    "J_A": 30.06666666666667,
    "J_B": 80.30000000000001,
    "soft_mass_B": 0.30481268009590895,
    "hard_share_B": 0.3741
   },
   "cal": {
    "CE": 2.9640235640265016,
    "J": 37.37,
    "J_A": 35.17777777777778,
    "J_B": 57.099999999999994,
    "soft_mass_B": 0.10001435673655155,
    "hard_share_B": 0.1418
   },
   "betas": [
    -2.3099267030627857,
    -2.3272882277605547,
    -2.3215004986546166,
    -2.2977104414013194,
    -2.3167023177656096
   ],
   "gain": 2.280000000000001,
   "inv": {
    "cond_CE": 2.7369560374001534,
    "group_oracle_J": 42.120000000000005
   },
   "oracle": {
    "beta": -2.1382757425308228,
    "J": 37.45
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925883/der": {
   "base": {
    "CE": 3.182611712468232,
    "J": 35.099999999999994,
    "J_A": 29.166666666666668,
    "J_B": 88.5,
    "soft_mass_B": 0.4231214304990798,
    "hard_share_B": 0.5371
   },
   "cal": {
    "CE": 2.666647476166471,
    "J": 41.21,
    "J_A": 38.666666666666664,
    "J_B": 64.1,
    "soft_mass_B": 0.10001750117161827,
    "hard_share_B": 0.1528
   },
   "betas": [
    -3.8522634960346362,
    -3.8159585447501145,
    -3.815271011546721,
    -3.8653791058519777,
    -3.864215198068294
   ],
   "gain": 6.1100000000000065,
   "inv": {
    "cond_CE": 2.4280093484514387,
    "group_oracle_J": 45.879999999999995
   },
   "oracle": {
    "beta": -3.414230227470398,
    "J": 41.33
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925883/derpp": {
   "base": {
    "CE": 2.732865762760544,
    "J": 38.73,
    "J_A": 34.0,
    "J_B": 81.3,
    "soft_mass_B": 0.2918228979738454,
    "hard_share_B": 0.4004
   },
   "cal": {
    "CE": 2.5411978538563553,
    "J": 42.59,
    "J_A": 40.52222222222222,
    "J_B": 61.199999999999996,
    "soft_mass_B": 0.09999811573848917,
    "hard_share_B": 0.1403
   },
   "betas": [
    -2.335297534537716,
    -2.3592605509457423,
    -2.345779555394232,
    -2.3459748444250828,
    -2.355776359087465
   ],
   "gain": 3.8600000000000065,
   "inv": {
    "cond_CE": 2.313806765845634,
    "group_oracle_J": 47.58
   },
   "oracle": {
    "beta": -2.488510847091675,
    "J": 42.78
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925884/er": {
   "base": {
    "CE": 6.823033534361749,
    "J": 22.67,
    "J_A": 15.055555555555555,
    "J_B": 91.2,
    "soft_mass_B": 0.751621229215138,
    "hard_share_B": 0.7664
   },
   "cal": {
    "CE": 3.9564707729899777,
    "J": 36.27,
    "J_A": 33.644444444444446,
    "J_B": 59.9,
    "soft_mass_B": 0.10000713176505563,
    "hard_share_B": 0.1044
   },
   "betas": [
    -10.132716522746723,
    -10.144115450149389,
    -10.257471191363361,
    -10.12989685000607,
    -10.146178982277526
   ],
   "gain": 13.600000000000001,
   "inv": {
    "cond_CE": 3.706059959881491,
    "group_oracle_J": 40.33
   },
   "oracle": {
    "beta": -8.702144622802734,
    "J": 36.58
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925884/er_ace": {
   "base": {
    "CE": 3.0972320957010173,
    "J": 35.980000000000004,
    "J_A": 30.877777777777776,
    "J_B": 81.89999999999999,
    "soft_mass_B": 0.2791478704329732,
    "hard_share_B": 0.3433
   },
   "cal": {
    "CE": 2.9296895267228855,
    "J": 37.11,
    "J_A": 34.988888888888894,
    "J_B": 56.2,
    "soft_mass_B": 0.1000144403813225,
    "hard_share_B": 0.1467
   },
   "betas": [
    -2.0582110546093784,
    -2.060970424460396,
    -2.0814784983407417,
    -2.0842949360856844,
    -2.06177384338804
   ],
   "gain": 1.1299999999999955,
   "inv": {
    "cond_CE": 2.708335345324142,
    "group_oracle_J": 42.11
   },
   "oracle": {
    "beta": -1.3629481792449951,
    "J": 37.29
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925884/der": {
   "base": {
    "CE": 2.8901014422733273,
    "J": 37.71,
    "J_A": 32.33333333333333,
    "J_B": 86.1,
    "soft_mass_B": 0.33823854239646683,
    "hard_share_B": 0.4282
   },
   "cal": {
    "CE": 2.5961714771474975,
    "J": 42.16,
    "J_A": 39.36666666666667,
    "J_B": 67.30000000000001,
    "soft_mass_B": 0.09998723817547009,
    "hard_share_B": 0.1376
   },
   "betas": [
    -2.9554819812539996,
    -2.9806504952202397,
    -2.99696703079265,
    -2.9772424292393955,
    -3.003276531130533
   ],
   "gain": 4.449999999999996,
   "inv": {
    "cond_CE": 2.3967105321537345,
    "group_oracle_J": 45.81
   },
   "oracle": {
    "beta": -2.49653422832489,
    "J": 42.26
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925884/derpp": {
   "base": {
    "CE": 2.8202074669391757,
    "J": 38.07,
    "J_A": 32.83333333333333,
    "J_B": 85.2,
    "soft_mass_B": 0.3099482733860881,
    "hard_share_B": 0.4226
   },
   "cal": {
    "CE": 2.5843901865741272,
    "J": 42.32,
    "J_A": 39.5,
    "J_B": 67.7,
    "soft_mass_B": 0.09999040435173613,
    "hard_share_B": 0.1429
   },
   "betas": [
    -2.6719481001499057,
    -2.671335667977413,
    -2.7048565577651553,
    -2.7041303170758564,
    -2.6797342086937777
   ],
   "gain": 4.25,
   "inv": {
    "cond_CE": 2.393088780641155,
    "group_oracle_J": 46.35
   },
   "oracle": {
    "beta": -3.3530020713806152,
    "J": 42.44
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925885/er": {
   "base": {
    "CE": 7.01032867040578,
    "J": 21.08,
    "J_A": 13.555555555555557,
    "J_B": 88.8,
    "soft_mass_B": 0.7739814543670421,
    "hard_share_B": 0.7899
   },
   "cal": {
    "CE": 3.976723827164543,
    "J": 34.68,
    "J_A": 32.34444444444444,
    "J_B": 55.7,
    "soft_mass_B": 0.10001047244765493,
    "hard_share_B": 0.1069
   },
   "betas": [
    -10.211770480784022,
    -10.242798688001486,
    -10.287435219795974,
    -10.2631279176247,
    -10.254358719568106
   ],
   "gain": 13.600000000000001,
   "inv": {
    "cond_CE": 3.6936814646669505,
    "group_oracle_J": 38.97
   },
   "oracle": {
    "beta": -8.769941806793213,
    "J": 35.04
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925885/er_ace": {
   "base": {
    "CE": 3.1884353678625588,
    "J": 33.83,
    "J_A": 29.06666666666667,
    "J_B": 76.7,
    "soft_mass_B": 0.2876607822825756,
    "hard_share_B": 0.357
   },
   "cal": {
    "CE": 3.006805161994214,
    "J": 34.870000000000005,
    "J_A": 32.766666666666666,
    "J_B": 53.800000000000004,
    "soft_mass_B": 0.10002373026941894,
    "hard_share_B": 0.154
   },
   "betas": [
    -2.162584894680431,
    -2.140337425835205,
    -2.132180709121535,
    -2.1256779604262075,
    -2.1449662867024166
   ],
   "gain": 1.0400000000000063,
   "inv": {
    "cond_CE": 2.7657838129357124,
    "group_oracle_J": 39.95
   },
   "oracle": {
    "beta": -1.4931857585906982,
    "J": 35.04
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925885/der": {
   "base": {
    "CE": 3.127181770402303,
    "J": 34.760000000000005,
    "J_A": 28.866666666666667,
    "J_B": 87.8,
    "soft_mass_B": 0.39435347479267746,
    "hard_share_B": 0.5138
   },
   "cal": {
    "CE": 2.6915958437454477,
    "J": 40.61,
    "J_A": 37.86666666666667,
    "J_B": 65.3,
    "soft_mass_B": 0.09999094391387715,
    "hard_share_B": 0.1475
   },
   "betas": [
    -3.552546915723611,
    -3.5854292323905437,
    -3.5615555124760334,
    -3.561564381412307,
    -3.570465787187911
   ],
   "gain": 5.849999999999994,
   "inv": {
    "cond_CE": 2.482073339985201,
    "group_oracle_J": 44.9
   },
   "oracle": {
    "beta": -3.446932792663574,
    "J": 40.660000000000004
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925885/derpp": {
   "base": {
    "CE": 2.993702480103961,
    "J": 34.78,
    "J_A": 29.322222222222223,
    "J_B": 83.89999999999999,
    "soft_mass_B": 0.3452128468719233,
    "hard_share_B": 0.465
   },
   "cal": {
    "CE": 2.6602872539581948,
    "J": 40.31,
    "J_A": 37.577777777777776,
    "J_B": 64.9,
    "soft_mass_B": 0.09999130524772515,
    "hard_share_B": 0.1412
   },
   "betas": [
    -3.316630525858452,
    -3.3665456930573905,
    -3.3678657528273854,
    -3.329336534030988,
    -3.321693213633405
   ],
   "gain": 5.530000000000001,
   "inv": {
    "cond_CE": 2.4456341311352165,
    "group_oracle_J": 44.24
   },
   "oracle": {
    "beta": -3.2037028074264526,
    "J": 40.35
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925886/er": {
   "base": {
    "CE": 7.171790682930921,
    "J": 21.18,
    "J_A": 13.733333333333334,
    "J_B": 88.2,
    "soft_mass_B": 0.7868857624037027,
    "hard_share_B": 0.8017
   },
   "cal": {
    "CE": 4.028422619991831,
    "J": 34.92,
    "J_A": 32.72222222222222,
    "J_B": 54.7,
    "soft_mass_B": 0.10004388455221191,
    "hard_share_B": 0.1056
   },
   "betas": [
    -10.379862605449059,
    -10.382885606154677,
    -10.324057767901113,
    -10.403749938304372,
    -10.431748841233578
   ],
   "gain": 13.740000000000002,
   "inv": {
    "cond_CE": 3.736800960488937,
    "group_oracle_J": 39.23
   },
   "oracle": {
    "beta": -8.852978706359863,
    "J": 35.35
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925886/er_ace": {
   "base": {
    "CE": 3.11541379066195,
    "J": 34.13,
    "J_A": 29.01111111111111,
    "J_B": 80.2,
    "soft_mass_B": 0.31252944297757174,
    "hard_share_B": 0.3922
   },
   "cal": {
    "CE": 2.9001492721490614,
    "J": 36.730000000000004,
    "J_A": 34.77777777777778,
    "J_B": 54.300000000000004,
    "soft_mass_B": 0.10001865584142715,
    "hard_share_B": 0.1525
   },
   "betas": [
    -2.2423615658089915,
    -2.249848338514905,
    -2.237737824793644,
    -2.2647664108645653,
    -2.260928387314914
   ],
   "gain": 2.6000000000000014,
   "inv": {
    "cond_CE": 2.661336801940413,
    "group_oracle_J": 41.9
   },
   "oracle": {
    "beta": -2.078207492828369,
    "J": 36.79
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925886/der": {
   "base": {
    "CE": 3.096797542444513,
    "J": 32.800000000000004,
    "J_A": 27.18888888888889,
    "J_B": 83.3,
    "soft_mass_B": 0.4052443233155505,
    "hard_share_B": 0.5417
   },
   "cal": {
    "CE": 2.6846772452052594,
    "J": 39.53,
    "J_A": 37.422222222222224,
    "J_B": 58.5,
    "soft_mass_B": 0.10001801399438681,
    "hard_share_B": 0.1475
   },
   "betas": [
    -3.2624214949053565,
    -3.267020087719798,
    -3.232666222618274,
    -3.250589852249318,
    -3.2669568503511375
   ],
   "gain": 6.729999999999997,
   "inv": {
    "cond_CE": 2.4474099852036475,
    "group_oracle_J": 44.72
   },
   "oracle": {
    "beta": -3.8066829442977905,
    "J": 39.76
   },
   "folds_sha": "bc0ba03e28e11fb8"
  },
  "260925886/derpp": {
   "base": {
    "CE": 2.9728104971019156,
    "J": 35.22,
    "J_A": 29.677777777777774,
    "J_B": 85.1,
    "soft_mass_B": 0.3635313944477763,
    "hard_share_B": 0.4915
   },
   "cal": {
    "CE": 2.61898817775941,
    "J": 41.05,
    "J_A": 38.666666666666664,
    "J_B": 62.5,
    "soft_mass_B": 0.10002134483681409,
    "hard_share_B": 0.1517
   },
   "betas": [
    -3.222403448785947,
    -3.262284347033731,
    -3.227079705079271,
    -3.2441437422543897,
    -3.2495447377476756
   ],
   "gain": 5.829999999999998,
   "inv": {
    "cond_CE": 2.376301486173527,
    "group_oracle_J": 45.910000000000004
   },
   "oracle": {
    "beta": -2.871327042579651,
    "J": 41.15
   },
   "folds_sha": "bc0ba03e28e11fb8"
  }
 },
 "main_table": {
  "derpp_minus_er": {
   "U": [
    15.52,
    14.339936405380403,
    16.700063594619596
   ],
   "U_star": [
    5.899999999999999,
    5.216914117270477,
    6.58308588272952
   ],
   "D": [
    9.620000000000001,
    8.415889374983285,
    10.824110625016717
   ]
  },
  "der_minus_er": {
   "U": [
    13.3475,
    11.710686872301888,
    14.984313127698112
   ],
   "U_star": [
    5.209999999999997,
    4.338588181679292,
    6.081411818320703
   ],
   "D": [
    8.137500000000003,
    6.89339885833981,
    9.381601141660196
   ]
  },
  "er_ace_minus_er": {
   "U": [
    12.697500000000002,
    11.489103714239922,
    13.90589628576008
   ],
   "U_star": [
    0.46250000000000124,
    -0.6521365865954207,
    1.5771365865954232
   ],
   "D": [
    12.235,
    11.229756540477947,
    13.240243459522052
   ]
  },
  "derpp_minus_der": {
   "U": [
    2.1724999999999985,
    0.6549978300824404,
    3.6900021699175567
   ],
   "U_star": [
    0.6900000000000013,
    -0.20905711457269915,
    1.5890571145727017
   ],
   "D": [
    1.4824999999999973,
    0.23249794392053902,
    2.7325020560794555
   ]
  },
  "derpp_minus_er_ace": {
   "U": [
    2.822499999999999,
    1.573464837983782,
    4.071535162016216
   ],
   "U_star": [
    5.437499999999997,
    4.651897661872782,
    6.223102338127212
   ],
   "D": [
    -2.6149999999999984,
    -3.443137095177381,
    -1.7868629048226157
   ]
  }
 }
}

==> anc/supplementary_material/data/v9/MCAL/weste_RB500_MCAL_der_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925879,
  260925880,
  260925881,
  260925882,
  260925883,
  260925884,
  260925885,
  260925886
 ],
 "arms": {
  "der": {
   "J": [
    35.142105263157895,
    33.91097274042995,
    36.37323778588584
   ],
   "Jc": [
    40.91315789473684,
    40.030339957618835,
    41.79597583185485
   ],
   "CE": [
    3.031145811603033,
    2.931217667560265,
    3.1310739556458014
   ],
   "CEc": [
    2.6362864842205,
    2.5891914502793623,
    2.6833815181616374
   ],
   "beta": [
    -3.227851881387458,
    -3.6112216857535793,
    -2.8444820770213366
   ],
   "soft": [
    0.38225334703230607,
    0.34058203185378,
    0.42392466221083214
   ],
   "softc": [
    0.10346396510178457,
    0.09915902177386669,
    0.10776890842970245
   ]
  },
  "er": {
   "J": [
    21.801315789473684,
    20.627291232787613,
    22.975340346159754
   ],
   "Jc": [
    35.65657894736842,
    34.67919473855828,
    36.63396315617857
   ],
   "CE": [
    6.978493766654529,
    6.8016069257309955,
    7.155380607578062
   ],
   "CEc": [
    3.895838602578938,
    3.801890023342403,
    3.9897871818154735
   ],
   "beta": [
    -10.36445766423791,
    -10.648520988979442,
    -10.08039433949638
   ],
   "soft": [
    0.7740498988545894,
    0.7574770460561266,
    0.7906227516530522
   ],
   "softc": [
    0.10071245306315593,
    0.09276454223040997,
    0.10866036389590189
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   13.340789473684211,
   11.72320368184616,
   14.958375265522262
  ],
  "U_star": [
   5.256578947368423,
   4.38242312285772,
   6.130734771879126
  ],
  "D": [
   8.08421052631579,
   6.909784950746263,
   9.258636101885315
  ],
  "half_margin": [
   1.413815789473683,
   0.7676223427800347,
   2.060009236167331
  ],
  "R": 0.605976920800868,
  "U_star_TOST_1pp": 0.9999958067462011,
  "per_root": {
   "U": [
    12.947,
    12.274,
    16.789,
    13.8,
    10.674,
    15.011,
    13.579,
    11.653
   ],
   "U_star": [
    6.105,
    3.811,
    6.684,
    4.284,
    4.547,
    6.053,
    5.884,
    4.684
   ]
  }
 },
 "alt_splits_U_star_mean": [
  5.207894736842103,
  5.252631578947367,
  5.232894736842105,
  5.11578947368421,
  5.311842105263156
 ]
}


==> anc/supplementary_material/data/v9/MCAL/weste_RB500_MCAL_derpp_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925879,
  260925880,
  260925881,
  260925882,
  260925883,
  260925884,
  260925885,
  260925886
 ],
 "arms": {
  "derpp": {
   "J": [
    37.28421052631579,
    35.94213469295857,
    38.62628635967301
   ],
   "Jc": [
    41.498684210526314,
    40.686322791466566,
    42.31104562958606
   ],
   "CE": [
    2.84893355518651,
    2.772874221447299,
    2.9249928889257206
   ],
   "CEc": [
    2.596037917279741,
    2.5591196341786415,
    2.6329562003808404
   ],
   "beta": [
    -2.7302728722307847,
    -3.053182661426822,
    -2.4073630830347477
   ],
   "soft": [
    0.3157078483313931,
    0.2943435009608794,
    0.3370721957019068
   ],
   "softc": [
    0.10228807086795308,
    0.09541149894546194,
    0.10916464279044422
   ]
  },
  "er": {
   "J": [
    21.801315789473684,
    20.627291232787613,
    22.975340346159754
   ],
   "Jc": [
    35.65657894736842,
    34.67919473855828,
    36.63396315617857
   ],
   "CE": [
    6.978493766654529,
    6.8016069257309955,
    7.155380607578062
   ],
   "CEc": [
    3.895838602578938,
    3.801890023342403,
    3.9897871818154735
   ],
   "beta": [
    -10.36445766423791,
    -10.648520988979442,
    -10.08039433949638
   ],
   "soft": [
    0.7740498988545894,
    0.7574770460561266,
    0.7906227516530522
   ],
   "softc": [
    0.10071245306315593,
    0.09276454223040997,
    0.10866036389590189
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   15.482894736842105,
   14.301037118926601,
   16.66475235475761
  ],
  "U_star": [
   5.842105263157895,
   5.139408917834347,
   6.544801608481443
  ],
  "D": [
   9.64078947368421,
   8.44667627703079,
   10.83490267033763
  ],
  "half_margin": [
   1.8993421052631576,
   1.1179028031927847,
   2.6807814073335305
  ],
  "R": 0.6226735786521628,
  "U_star_TOST_1pp": 0.9999996006322897,
  "per_root": {
   "U": [
    17.495,
    15.768,
    16.884,
    16.453,
    14.168,
    15.316,
    13.642,
    14.137
   ],
   "U_star": [
    6.674,
    4.011,
    6.011,
    6.526,
    5.463,
    6.189,
    5.684,
    6.179
   ]
  }
 },
 "alt_splits_U_star_mean": [
  5.815789473684209,
  5.910526315789474,
  5.863157894736843,
  5.809210526315789,
  5.940789473684209
 ]
}


==> anc/supplementary_material/data/v9/MCAL/weste_RB500_MCAL_er_ace_er.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925879,
  260925880,
  260925881,
  260925882,
  260925883,
  260925884,
  260925885,
  260925886
 ],
 "arms": {
  "er_ace": {
   "J": [
    34.526315789473685,
    33.691480098539394,
    35.361151480407976
   ],
   "Jc": [
    36.15526315789474,
    35.344253681349365,
    36.96627263444011
   ],
   "CE": [
    3.1368110756553884,
    3.097962910341983,
    3.175659240968794
   ],
   "CEc": [
    2.9556468326484353,
    2.922972971252234,
    2.9883206940446367
   ],
   "beta": [
    -2.0718948171728417,
    -2.2090262442921484,
    -1.9347633900535348
   ],
   "soft": [
    0.28974317546045925,
    0.27229121100203707,
    0.3071951399188814
   ],
   "softc": [
    0.10204146740640549,
    0.0981543983443272,
    0.10592853646848378
   ]
  },
  "er": {
   "J": [
    21.801315789473684,
    20.627291232787613,
    22.975340346159754
   ],
   "Jc": [
    35.65657894736842,
    34.67919473855828,
    36.63396315617857
   ],
   "CE": [
    6.978493766654529,
    6.8016069257309955,
    7.155380607578062
   ],
   "CEc": [
    3.895838602578938,
    3.801890023342403,
    3.9897871818154735
   ],
   "beta": [
    -10.36445766423791,
    -10.648520988979442,
    -10.08039433949638
   ],
   "soft": [
    0.7740498988545894,
    0.7574770460561266,
    0.7906227516530522
   ],
   "softc": [
    0.10071245306315593,
    0.09276454223040997,
    0.10866036389590189
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   12.724999999999998,
   11.548894695486707,
   13.901105304513289
  ],
  "U_star": [
   0.4986842105263172,
   -0.6518337047793099,
   1.6492021258319443
  ],
  "D": [
   12.22631578947368,
   11.207757842931738,
   13.244873736015624
  ],
  "half_margin": [
   5.863815789473682,
   4.950158326238473,
   6.777473252708891
  ],
  "R": 0.960810671078482,
  "U_star_TOST_1pp": 0.16856516539868757,
  "per_root": {
   "U": [
    14.137,
    11.053,
    14.853,
    12.189,
    10.726,
    13.116,
    12.684,
    13.042
   ],
   "U_star": [
    0.621,
    -2.516,
    1.863,
    0.295,
    0.737,
    0.895,
    0.2,
    1.895
   ]
  }
 },
 "alt_splits_U_star_mean": [
  0.4999999999999982,
  0.5434210526315795,
  0.44736842105263186,
  0.4565789473684214,
  0.5144736842105244
 ]
}


==> anc/supplementary_material/data/v9/MCAL/weste_cells.json <==
{"cells": [{"arm": "der", "seed": 260925879, "J": 34.59}, {"arm": "der", "seed": 260925880, "J": 34.35}, {"arm": "der", "seed": 260925881, "J": 36.36}, {"arm": "der", "seed": 260925882, "J": 35.41}, {"arm": "der", "seed": 260925883, "J": 35.1}, {"arm": "der", "seed": 260925884, "J": 37.71}, {"arm": "der", "seed": 260925885, "J": 34.76}, {"arm": "der", "seed": 260925886, "J": 32.79}, {"arm": "derpp", "seed": 260925879, "J": 39.24}, {"arm": "derpp", "seed": 260925880, "J": 37.97}, {"arm": "derpp", "seed": 260925881, "J": 36.41}, {"arm": "derpp", "seed": 260925882, "J": 38.08}, {"arm": "derpp", "seed": 260925883, "J": 38.74}, {"arm": "derpp", "seed": 260925884, "J": 38.07}, {"arm": "derpp", "seed": 260925885, "J": 34.78}, {"arm": "derpp", "seed": 260925886, "J": 35.21}, {"arm": "er_ace", "seed": 260925879, "J": 35.77}, {"arm": "er_ace", "seed": 260925880, "J": 32.97}, {"arm": "er_ace", "seed": 260925881, "J": 34.37}, {"arm": "er_ace", "seed": 260925882, "J": 33.76}, {"arm": "er_ace", "seed": 260925883, "J": 35.09}, {"arm": "er_ace", "seed": 260925884, "J": 35.97}, {"arm": "er_ace", "seed": 260925885, "J": 33.84}, {"arm": "er_ace", "seed": 260925886, "J": 34.14}, {"arm": "er", "seed": 260925879, "J": 21.69}, {"arm": "er", "seed": 260925880, "J": 22.21}, {"arm": "er", "seed": 260925881, "J": 19.57}, {"arm": "er", "seed": 260925882, "J": 21.52}, {"arm": "er", "seed": 260925883, "J": 24.41}, {"arm": "er", "seed": 260925884, "J": 22.66}, {"arm": "er", "seed": 260925885, "J": 21.08}, {"arm": "er", "seed": 260925886, "J": 21.18}], "problems": []}


==> anc/supplementary_material/data/v9/R1/R1_FREEZE.sha256 <==
85911e177226154c8f8ab8dccfc64b035888b246ab0e6eecf525761fd45e7ba1  R1_PREREG.md
8ade51370633946624f2d1bcdfbdb059689814d106acced06e98ad6efb052e66  r1_runner.py
0c80dd9c012e7f811b5a3f9dfc1790d229d35c3897fd54aa0b4f94b9e04d54af  seq_cifar100_ho.py
c73690ea96e38cc6af5f8e93b674163b9e42a69dd039aac94b732d211740dfa9  r1_analyze.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
Fri 25 Sep 2026 13:40:44 UTC


==> anc/supplementary_material/data/v9/R1/R1_MERGED.json <==
{
 "protocol": "R1_PREREG.md",
 "roots_expected": [
  260926001,
  260926002,
  260926003,
  260926004,
  260926005,
  260926006,
  260926007,
  260926008
 ],
 "complete_roots": [
  260926001,
  260926002,
  260926003,
  260926004,
  260926005,
  260926006,
  260926007,
  260926008
 ],
 "missing_or_failed": [],
 "status": "CONFIRMATORY",
 "note_beta_bracket": "fit_beta brackets [logit(p)-max d, logit(p)-min d] always contain the root: no boundary hits possible",
 "per_root": {
  "260926001/full": {
   "raw": 38.23,
   "cal500": 41.839999999999996,
   "cal2000": 41.74,
   "beta500": -2.6118284343496265,
   "beta2000": -2.778749500838458
  },
  "260926001/hperm": {
   "raw": 33.28,
   "cal500": 36.95,
   "cal2000": 36.95,
   "beta500": -2.854325837736414,
   "beta2000": -2.8471157988172484
  },
  "260926001/am2": {
   "raw": 37.64,
   "cal500": 41.58,
   "cal2000": 41.52,
   "beta500": -2.709464845977391,
   "beta2000": -2.887829365618537
  },
  "260926001/none": {
   "raw": 22.11,
   "cal500": 40.81,
   "cal2000": 40.8,
   "beta500": -7.150367867755387,
   "beta2000": -7.222616200655242
  },
  "260926002/full": {
   "raw": 37.18,
   "cal500": 43.11,
   "cal2000": 43.04,
   "beta500": -3.1418174834696586,
   "beta2000": -3.0869011367375316
  },
  "260926002/hperm": {
   "raw": 34.39,
   "cal500": 38.48,
   "cal2000": 38.46,
   "beta500": -2.526619161640933,
   "beta2000": -2.5912897785041293
  },
  "260926002/am2": {
   "raw": 38.56,
   "cal500": 43.05,
   "cal2000": 43.120000000000005,
   "beta500": -2.646862338914886,
   "beta2000": -2.7918686676913778
  },
  "260926002/none": {
   "raw": 22.09,
   "cal500": 39.65,
   "cal2000": 39.69,
   "beta500": -7.126870247959781,
   "beta2000": -7.22460348755256
  },
  "260926003/full": {
   "raw": 36.67,
   "cal500": 40.58,
   "cal2000": 40.47,
   "beta500": -3.054739036851424,
   "beta2000": -2.781395605020843
  },
  "260926003/hperm": {
   "raw": 32.83,
   "cal500": 36.76,
   "cal2000": 36.69,
   "beta500": -2.8056702514286496,
   "beta2000": -2.6864681001682476
  },
  "260926003/am2": {
   "raw": 36.74,
   "cal500": 40.65,
   "cal2000": 40.63,
   "beta500": -3.2995208346689786,
   "beta2000": -3.1354082898474163
  },
  "260926003/none": {
   "raw": 22.85,
   "cal500": 39.81,
   "cal2000": 39.78,
   "beta500": -7.249101195440698,
   "beta2000": -6.849180193721189
  },
  "260926004/full": {
   "raw": 35.6,
   "cal500": 40.77,
   "cal2000": 40.68,
   "beta500": -3.461828338160135,
   "beta2000": -3.286079349600434
  },
  "260926004/hperm": {
   "raw": 30.8,
   "cal500": 36.58,
   "cal2000": 36.51,
   "beta500": -3.4541278868859697,
   "beta2000": -3.4263677421363274
  },
  "260926004/am2": {
   "raw": 35.65,
   "cal500": 40.65,
   "cal2000": 40.6,
   "beta500": -3.235500521907941,
   "beta2000": -3.1216288615060463
  },
  "260926004/none": {
   "raw": 23.41,
   "cal500": 37.92,
   "cal2000": 37.940000000000005,
   "beta500": -7.102959706222899,
   "beta2000": -7.009759540350393
  },
  "260926005/full": {
   "raw": 38.22,
   "cal500": 41.24,
   "cal2000": 41.24,
   "beta500": -2.595744358848166,
   "beta2000": -2.560026381544872
  },
  "260926005/hperm": {
   "raw": 32.74,
   "cal500": 37.87,
   "cal2000": 37.830000000000005,
   "beta500": -3.265878090508905,
   "beta2000": -3.110837731403845
  },
  "260926005/am2": {
   "raw": 36.97,
   "cal500": 41.4,
   "cal2000": 41.42,
   "beta500": -2.940357859559162,
   "beta2000": -2.9813468521206676
  },
  "260926005/none": {
   "raw": 22.68,
   "cal500": 39.09,
   "cal2000": 39.019999999999996,
   "beta500": -6.665593795436612,
   "beta2000": -6.729506370855418
  },
  "260926006/full": {
   "raw": 37.980000000000004,
   "cal500": 42.82,
   "cal2000": 42.809999999999995,
   "beta500": -2.7737678728678787,
   "beta2000": -2.7673466077597952
  },
  "260926006/hperm": {
   "raw": 34.31,
   "cal500": 38.79,
   "cal2000": 38.82,
   "beta500": -2.659403841268505,
   "beta2000": -2.605999153270102
  },
  "260926006/am2": {
   "raw": 38.019999999999996,
   "cal500": 41.23,
   "cal2000": 41.25,
   "beta500": -2.263131468032979,
   "beta2000": -2.2789065193062337
  },
  "260926006/none": {
   "raw": 22.03,
   "cal500": 42.1,
   "cal2000": 42.08,
   "beta500": -6.978509662389142,
   "beta2000": -6.934996963010246
  },
  "260926007/full": {
   "raw": 38.45,
   "cal500": 41.63,
   "cal2000": 41.64,
   "beta500": -2.692592879696206,
   "beta2000": -2.6505005521647016
  },
  "260926007/hperm": {
   "raw": 35.08,
   "cal500": 38.58,
   "cal2000": 38.61,
   "beta500": -2.711607283788015,
   "beta2000": -2.5152505693911253
  },
  "260926007/am2": {
   "raw": 37.64,
   "cal500": 41.29,
   "cal2000": 41.3,
   "beta500": -2.6922624545553377,
   "beta2000": -2.7362855331247466
  },
  "260926007/none": {
   "raw": 23.330000000000002,
   "cal500": 41.4,
   "cal2000": 41.449999999999996,
   "beta500": -6.753594252143342,
   "beta2000": -6.922511420740932
  },
  "260926008/full": {
   "raw": 37.95,
   "cal500": 41.58,
   "cal2000": 41.65,
   "beta500": -2.3418428017509765,
   "beta2000": -2.6269528884980637
  },
  "260926008/hperm": {
   "raw": 32.57,
   "cal500": 37.730000000000004,
   "cal2000": 37.82,
   "beta500": -2.60774514581073,
   "beta2000": -2.850491216408482
  },
  "260926008/am2": {
   "raw": 37.55,
   "cal500": 41.04,
   "cal2000": 41.11,
   "beta500": -2.0336037166758505,
   "beta2000": -2.3460925866697426
  },
  "260926008/none": {
   "raw": 22.67,
   "cal500": 38.68,
   "cal2000": 38.800000000000004,
   "beta500": -6.328095041650267,
   "beta2000": -6.726785579557857
  }
 },
 "primary": {
  "P1": {
   "test": "cal500 Full-Hperm > 0",
   "roots": [
    260926001,
    260926002,
    260926003,
    260926004,
    260926005,
    260926006,
    260926007,
    260926008
   ],
   "n": 8,
   "mean": 3.9787500000000007,
   "sd": 0.606710980851436,
   "lo": 3.471526926625717,
   "hi": 4.485973073374284,
   "t": 18.548542514907194,
   "p": 1.641938269981172e-07,
   "p_holm": 4.925814809943516e-07,
   "pass": true
  },
  "P2": {
   "test": "D = U_raw - U_cal500 (Full-DeleteN) > 0",
   "roots": [
    260926001,
    260926002,
    260926003,
    260926004,
    260926005,
    260926006,
    260926007,
    260926008
   ],
   "n": 8,
   "mean": 13.125,
   "sd": 2.02130085411775,
   "lo": 11.435150197049555,
   "hi": 14.814849802950445,
   "t": 18.365947818538427,
   "p": 1.757492323657787e-07,
   "U_raw": {
    "n": 8,
    "mean": 14.88875,
    "sd": 1.294984142208478,
    "lo": 13.806116163935007,
    "hi": 15.971383836064993,
    "t": 32.51911971813576
   },
   "U_cal": {
    "n": 8,
    "mean": 1.763749999999999,
    "sd": 1.2227128795078128,
    "lo": 0.7415364515853593,
    "hi": 2.785963548414639,
    "t": 4.079975295000738
   },
   "p_holm": 4.925814809943516e-07,
   "pass": true
  },
  "P3": {
   "test": "cal500 Full-Fixed within +-1 (TOST)",
   "roots": [
    260926001,
    260926002,
    260926003,
    260926004,
    260926005,
    260926006,
    260926007,
    260926008
   ],
   "n": 8,
   "mean": 0.33500000000000174,
   "sd": 0.5546684981654747,
   "lo": -0.1287144690352663,
   "hi": 0.7987144690352698,
   "t": 1.7082691552230596,
   "p": 0.005791487039932497,
   "p_lower": 0.00012573455232765268,
   "p_upper": 0.005791487039932497,
   "ci90": [
    -0.036536201280097935,
    0.7065362012801014
   ],
   "p_holm": 0.005791487039932497,
   "pass": true
  }
 },
 "deleteN_residual_cal500": {
  "n": 8,
  "mean": 1.763749999999999,
  "sd": 1.2227128795078128,
  "lo": 0.7415364515853593,
  "hi": 2.785963548414639,
  "t": 4.079975295000738
 },
 "secondary_pairs": {
  "full-hperm": {
   "raw": {
    "n": 8,
    "mean": 4.285,
    "sd": 0.998784976144228,
    "lo": 3.4499948637339934,
    "hi": 5.120005136266007,
    "t": 12.134554002129166
   },
   "cal500": {
    "n": 8,
    "mean": 3.9787500000000007,
    "sd": 0.606710980851436,
    "lo": 3.471526926625717,
    "hi": 4.485973073374284,
    "t": 18.548542514907194
   },
   "cal2000": {
    "n": 8,
    "mean": 3.947499999999999,
    "sd": 0.5774018160197082,
    "lo": 3.4647800016205332,
    "hi": 4.430219998379465,
    "t": 19.33699507892522
   },
   "oracle_const": {
    "n": 8,
    "mean": 3.982500000000001,
    "sd": 0.6340966577964051,
    "lo": 3.4523819277467305,
    "hi": 4.512618072253271,
    "t": 17.764186083943063
   },
   "group_oracle": {
    "n": 8,
    "mean": 4.619999999999999,
    "sd": 0.5461553938996796,
    "lo": 4.1634026642389514,
    "hi": 5.076597335761047,
    "t": 23.92603545123582
   },
   "cond_CE": {
    "n": 8,
    "mean": -0.46195879182488836,
    "sd": 0.05604963650800159,
    "lo": -0.5088174605953182,
    "hi": -0.41510012305445854,
    "t": -23.311779678106593
   },
   "NLL_raw": {
    "n": 8,
    "mean": -0.4837063871911694,
    "sd": 0.09968609080808907,
    "lo": -0.5670460447022111,
    "hi": -0.40036672968012765,
    "t": -13.724364701775116
   },
   "NLL_cal500": {
    "n": 8,
    "mean": -0.4610496181347284,
    "sd": 0.05522277250752479,
    "lo": -0.5072170113014172,
    "hi": -0.4148822249680396,
    "t": -23.61426611835627
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": -0.031250000000001776,
    "sd": 0.039074105418876445,
    "lo": -0.06391676962414736,
    "hi": 0.0014167696241438113,
    "t": -2.26206964179463
   }
  },
  "full-none": {
   "raw": {
    "n": 8,
    "mean": 14.88875,
    "sd": 1.294984142208478,
    "lo": 13.806116163935007,
    "hi": 15.971383836064993,
    "t": 32.51911971813576
   },
   "cal500": {
    "n": 8,
    "mean": 1.763749999999999,
    "sd": 1.2227128795078128,
    "lo": 0.7415364515853593,
    "hi": 2.785963548414639,
    "t": 4.079975295000738
   },
   "cal2000": {
    "n": 8,
    "mean": 1.71375,
    "sd": 1.2079609442598462,
    "lo": 0.7038693780871872,
    "hi": 2.723630621912813,
    "t": 4.012726577020103
   },
   "oracle_const": {
    "n": 8,
    "mean": 1.7587500000000018,
    "sd": 1.2052793096563605,
    "lo": 0.751111280719869,
    "hi": 2.7663887192801346,
    "t": 4.127255952867602
   },
   "group_oracle": {
    "n": 8,
    "mean": 1.9924999999999988,
    "sd": 1.0787658292167575,
    "lo": 1.0906291972355655,
    "hi": 2.894370802764432,
    "t": 5.224156061884683
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.03780082735660695,
    "sd": 0.06578198065825089,
    "lo": -0.0171942847399318,
    "hi": 0.0927959394531457,
    "t": 1.6253217729749914
   },
   "NLL_raw": {
    "n": 8,
    "mean": -1.528714243806827,
    "sd": 0.08438913157585239,
    "lo": -1.5992653233624021,
    "hi": -1.458163164251252,
    "t": -51.2371291471655
   },
   "NLL_cal500": {
    "n": 8,
    "mean": 0.045594142686139705,
    "sd": 0.0728023950402257,
    "lo": -0.015270182712240114,
    "hi": 0.10645846808451953,
    "t": 1.7713663105694697
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": -0.049999999999998934,
    "sd": 0.06301927142889513,
    "lo": -0.10268542938041678,
    "hi": 0.0026854293804189078,
    "t": -2.2440969727311546
   }
  },
  "am2-none": {
   "raw": {
    "n": 8,
    "mean": 14.699999999999998,
    "sd": 1.3387734258321256,
    "lo": 13.580757406682459,
    "hi": 15.819242593317536,
    "t": 31.056695577839037
   },
   "cal500": {
    "n": 8,
    "mean": 1.4287499999999973,
    "sd": 1.4954926326417375,
    "lo": 0.17848687096840865,
    "hi": 2.6790131290315857,
    "t": 2.7021966984502073
   },
   "cal2000": {
    "n": 8,
    "mean": 1.4237500000000018,
    "sd": 1.4962996023524167,
    "lo": 0.17281222740716373,
    "hi": 2.67468777259284,
    "t": 2.6912879696862597
   },
   "oracle_const": {
    "n": 8,
    "mean": 1.4124999999999996,
    "sd": 1.484921835364695,
    "lo": 0.17107427865032498,
    "hi": 2.6539257213496743,
    "t": 2.69048054823895
   },
   "group_oracle": {
    "n": 8,
    "mean": 1.647499999999999,
    "sd": 1.374323210061696,
    "lo": 0.49853704330711657,
    "hi": 2.7964629566928814,
    "t": 3.3906388642087744
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.06139062368234932,
    "sd": 0.0832072596972822,
    "lo": -0.008172386256055278,
    "hi": 0.1309536336207539,
    "t": 2.086823984589343
   },
   "NLL_raw": {
    "n": 8,
    "mean": -1.5033562537968215,
    "sd": 0.11332581194140298,
    "lo": -1.5980990035405085,
    "hi": -1.4086135040531345,
    "t": -37.52131604928968
   },
   "NLL_cal500": {
    "n": 8,
    "mean": 0.06989395490790568,
    "sd": 0.09161101066717439,
    "lo": -0.0066947666614947665,
    "hi": 0.14648267647730612,
    "t": 2.157927922392661
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": -0.0049999999999954525,
    "sd": 0.05606119105814232,
    "lo": -0.051868328616082926,
    "hi": 0.04186832861609202,
    "t": -0.2522624895545113
   }
  },
  "hperm-none": {
   "raw": {
    "n": 8,
    "mean": 10.60375,
    "sd": 1.6401126921212281,
    "lo": 9.232581475556223,
    "hi": 11.974918524443776,
    "t": 18.286508157703214
   },
   "cal500": {
    "n": 8,
    "mean": -2.2150000000000016,
    "sd": 1.1598152562246404,
    "lo": -3.184629819429125,
    "hi": -1.2453701805708781,
    "t": -5.4016931124928895
   },
   "cal2000": {
    "n": 8,
    "mean": -2.233749999999999,
    "sd": 1.1389837262100921,
    "lo": -3.1859642245074027,
    "hi": -1.281535775492595,
    "t": -5.547049483248199
   },
   "oracle_const": {
    "n": 8,
    "mean": -2.223749999999999,
    "sd": 1.0972034255974856,
    "lo": -3.141035019083285,
    "hi": -1.3064649809167128,
    "t": -5.732496519712608
   },
   "group_oracle": {
    "n": 8,
    "mean": -2.6275000000000004,
    "sd": 1.0765653055634186,
    "lo": -3.5275311189517016,
    "hi": -1.7274688810482994,
    "t": -6.903150446949666
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.4997596191814953,
    "sd": 0.06095540999711391,
    "lo": 0.44879962113739125,
    "hi": 0.5507196172255994,
    "t": 23.189634239400494
   },
   "NLL_raw": {
    "n": 8,
    "mean": -1.0450078566156575,
    "sd": 0.12343030296093428,
    "lo": -1.1481981722540924,
    "hi": -0.9418175409772228,
    "t": -23.946539029075318
   },
   "NLL_cal500": {
    "n": 8,
    "mean": 0.506643760820868,
    "sd": 0.07185881954414639,
    "lo": 0.44656828427834766,
    "hi": 0.5667192373633884,
    "t": 19.94194957250584
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": -0.018749999999997158,
    "sd": 0.046732521560781885,
    "lo": -0.057819365745322385,
    "hi": 0.02031936574532807,
    "t": -1.134820181273688
   }
  },
  "full-am2": {
   "raw": {
    "n": 8,
    "mean": 0.18875000000000153,
    "sd": 0.7887682531281656,
    "lo": -0.47067676193246477,
    "hi": 0.8481767619324678,
    "t": 0.6768345679210557
   },
   "cal500": {
    "n": 8,
    "mean": 0.33500000000000174,
    "sd": 0.5546684981654747,
    "lo": -0.1287144690352663,
    "hi": 0.7987144690352698,
    "t": 1.7082691552230596
   },
   "cal2000": {
    "n": 8,
    "mean": 0.28999999999999826,
    "sd": 0.5716142555455178,
    "lo": -0.1878814767378469,
    "hi": 0.7678814767378435,
    "t": 1.4349604794121058
   },
   "oracle_const": {
    "n": 8,
    "mean": 0.34625000000000217,
    "sd": 0.5348414317747421,
    "lo": -0.10088862671807203,
    "hi": 0.7933886267180763,
    "t": 1.8310901769402228
   },
   "group_oracle": {
    "n": 8,
    "mean": 0.34499999999999975,
    "sd": 0.46226152152836003,
    "lo": -0.041460303262092435,
    "hi": 0.7314603032620919,
    "t": 2.1109422103989
   },
   "cond_CE": {
    "n": 8,
    "mean": -0.023589796325742374,
    "sd": 0.028358406957126256,
    "lo": -0.047298017845989485,
    "hi": 0.00011842519450473363,
    "t": -2.352812691341994
   },
   "NLL_raw": {
    "n": 8,
    "mean": -0.02535799001000566,
    "sd": 0.05203829901550332,
    "lo": -0.06886309671298924,
    "hi": 0.018147116692977923,
    "t": -1.3782776941263022
   },
   "NLL_cal500": {
    "n": 8,
    "mean": -0.02429981222176597,
    "sd": 0.03210729912787699,
    "lo": -0.05114218602969452,
    "hi": 0.002542561586162579,
    "t": -2.140642467014835
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": -0.04500000000000348,
    "sd": 0.0478091443733777,
    "lo": -0.08496944494136263,
    "hi": -0.0050305550586443246,
    "t": -2.6622359023949245
   }
  }
 },
 "arms": {
  "full": {
   "raw": {
    "n": 8,
    "mean": 37.535000000000004,
    "sd": 0.9840296162790454,
    "lo": 36.71233065328747,
    "hi": 38.35766934671254,
    "t": 107.88802529012766
   },
   "cal500": {
    "n": 8,
    "mean": 41.69625,
    "sd": 0.8953999505408577,
    "lo": 40.947676908121636,
    "hi": 42.44482309187836,
    "t": 131.71187292221865
   },
   "cal2000": {
    "n": 8,
    "mean": 41.65875,
    "sd": 0.9092137498174679,
    "lo": 40.89862828291919,
    "hi": 42.418871717080805,
    "t": 129.5941009544515
   },
   "beta500": {
    "n": 8,
    "mean": -2.834270150749259,
    "sd": 0.36047859250668335,
    "lo": -3.1356377958844774,
    "hi": -2.5329025056140404,
    "t": -22.238564896441247
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": -0.017026147978671524,
    "sd": 0.17669190324690462,
    "lo": -0.1647442757756565,
    "hi": 0.13069197981831346,
    "t": -0.2725490975414048
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.3178431208524603,
    "sd": 0.02711117039510186,
    "lo": 0.2951776151922871,
    "hi": 0.3405086265126335,
    "t": 33.15961986633748
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.10030233362079137,
    "sd": 0.010531849787768085,
    "lo": 0.09149748685475581,
    "hi": 0.10910718038682693,
    "t": 26.937133248698707
   },
   "group_oracle": {
    "n": 8,
    "mean": 46.37,
    "sd": 1.1208542660463434,
    "lo": 45.43294238348734,
    "hi": 47.30705761651266,
    "t": 117.01268376049352
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.3718774504481663,
    "sd": 0.05513303570610758,
    "lo": 2.3257850791249024,
    "hi": 2.4179698217714303,
    "t": 121.68171825659604
   }
  },
  "hperm": {
   "raw": {
    "n": 8,
    "mean": 33.25,
    "sd": 1.3455959911610063,
    "lo": 32.12505359932833,
    "hi": 34.37494640067167,
    "t": 69.89111331750239
   },
   "cal500": {
    "n": 8,
    "mean": 37.7175,
    "sd": 0.8700369450283618,
    "lo": 36.99013091136549,
    "hi": 38.44486908863451,
    "t": 122.61686206226196
   },
   "cal2000": {
    "n": 8,
    "mean": 37.71125,
    "sd": 0.9015136081692204,
    "lo": 36.957565762436644,
    "hi": 38.464934237563355,
    "t": 118.31604253284137
   },
   "beta500": {
    "n": 8,
    "mean": -2.860672187383515,
    "sd": 0.32901145991994607,
    "lo": -3.135732651332525,
    "hi": -2.585611723434505,
    "t": -24.59246499125372
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": -0.03144467612107671,
    "sd": 0.13921981505542083,
    "lo": -0.1478353542128276,
    "hi": 0.08494600197067417,
    "t": -0.6388384788063913
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.33787919304895575,
    "sd": 0.030574139812344945,
    "lo": 0.3123185725050035,
    "hi": 0.363439813592908,
    "t": 31.25735279463694
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.09905855475143255,
    "sd": 0.00771878320431491,
    "lo": 0.09260549050310127,
    "hi": 0.10551161899976383,
    "t": 36.2984547927817
   },
   "group_oracle": {
    "n": 8,
    "mean": 41.75,
    "sd": 1.1424785087069014,
    "lo": 40.79486406420872,
    "hi": 42.70513593579128,
    "t": 103.3602221470305
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.8338362422730548,
    "sd": 0.07480593038685483,
    "lo": 2.771296919407668,
    "hi": 2.8963755651384413,
    "t": 107.14791264921426
   }
  },
  "am2": {
   "raw": {
    "n": 8,
    "mean": 37.34625,
    "sd": 0.8886255438275773,
    "lo": 36.60334045386556,
    "hi": 38.08915954613443,
    "t": 118.87025670291595
   },
   "cal500": {
    "n": 8,
    "mean": 41.36125,
    "sd": 0.7595569667340857,
    "lo": 40.7262444846407,
    "hi": 41.996255515359294,
    "t": 154.02041787125702
   },
   "cal2000": {
    "n": 8,
    "mean": 41.36875,
    "sd": 0.7851194176684216,
    "lo": 40.71237374085146,
    "hi": 42.025126259148536,
    "t": 149.03273563698815
   },
   "beta500": {
    "n": 8,
    "mean": -2.7275880050365657,
    "sd": 0.4368360825687836,
    "lo": -3.0927921093868327,
    "hi": -2.3623839006862988,
    "t": -17.660592168145843
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": 0.05733282944903029,
    "sd": 0.15490101358709363,
    "lo": -0.07216765869142816,
    "hi": 0.18683331758948873,
    "t": 1.0468732656865958
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.3178323102076671,
    "sd": 0.01853195843995735,
    "lo": 0.30233920523309044,
    "hi": 0.3333254151822438,
    "t": 48.50893283754742
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.10548013842283793,
    "sd": 0.009748163219254504,
    "lo": 0.09733047002407993,
    "hi": 0.11362980682159593,
    "t": 30.605035833607385
   },
   "group_oracle": {
    "n": 8,
    "mean": 46.025000000000006,
    "sd": 0.9640094842449854,
    "lo": 45.21906790252173,
    "hi": 46.83093209747828,
    "t": 135.03846232218288
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.3954672467739084,
    "sd": 0.04510772380435493,
    "lo": 2.3577562459463732,
    "hi": 2.4331782476014436,
    "t": 150.2049752411197
   }
  },
  "none": {
   "raw": {
    "n": 8,
    "mean": 22.646250000000002,
    "sd": 0.5438996099596745,
    "lo": 22.191538546807475,
    "hi": 23.10096145319253,
    "t": 117.76671025473327
   },
   "cal500": {
    "n": 8,
    "mean": 39.9325,
    "sd": 1.416492146113066,
    "lo": 38.748282930525306,
    "hi": 41.11671706947469,
    "t": 79.73652834493848
   },
   "cal2000": {
    "n": 8,
    "mean": 39.94499999999999,
    "sd": 1.40576364605556,
    "lo": 38.76975218103108,
    "hi": 41.120247818968906,
    "t": 80.37021146122396
   },
   "beta500": {
    "n": 8,
    "mean": -6.919386471124765,
    "sd": 0.31255439383462236,
    "lo": -7.180688483517802,
    "hi": -6.658084458731729,
    "t": -62.616238221518756
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": 0.03310849843071373,
    "sd": 0.22931283438145203,
    "lo": -0.15860182871038916,
    "hi": 0.22481882557181662,
    "t": 0.40837214922420345
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.7334905244442499,
    "sd": 0.019467805195313045,
    "lo": 0.7172150320027566,
    "hi": 0.7497660168857432,
    "t": 106.5669434365359
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.10079392201602924,
    "sd": 0.00990891544481544,
    "lo": 0.09250986139350376,
    "hi": 0.10907798263855473,
    "t": 28.77088462681894
   },
   "group_oracle": {
    "n": 8,
    "mean": 44.3775,
    "sd": 1.5936548290912043,
    "lo": 43.04517122102353,
    "hi": 45.709828778976465,
    "t": 78.76142464300258
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.3340766230915593,
    "sd": 0.10609909030711112,
    "lo": 2.2453755638289343,
    "hi": 2.4227776823541842,
    "t": 62.222641239231095
   }
  }
 },
 "prior_shift": {
  "0.1": {
   "raw": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 37.535000000000004,
       "sd": 0.9840296162790454,
       "lo": 36.71233065328747,
       "hi": 38.35766934671254,
       "t": 107.88802529012766
      },
      "J_A": {
       "n": 8,
       "mean": 32.6,
       "sd": 1.232038502341629,
       "lo": 31.569990035789065,
       "hi": 33.63000996421094,
       "t": 74.84078142970084
      },
      "J_B": {
       "n": 8,
       "mean": 81.94999999999999,
       "sd": 3.2408111859312534,
       "lo": 79.24061404550986,
       "hi": 84.65938595449012,
       "t": 71.52209418406616
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.424775,
       "sd": 0.037789444860399084,
       "lo": 0.39318223347993403,
       "hi": 0.456367766520066,
       "t": 31.79314055425833
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1940737684228591,
       "sd": 0.01640700163621211,
       "lo": 0.18035717179377286,
       "hi": 0.2077903650519453,
       "t": 33.45666216046379
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 33.25,
       "sd": 1.3455959911610063,
       "lo": 32.12505359932833,
       "hi": 34.37494640067167,
       "t": 69.89111331750239
      },
      "J_A": {
       "n": 8,
       "mean": 27.647222222222222,
       "sd": 1.5141047610760714,
       "lo": 26.38139896442347,
       "hi": 28.913045480020973,
       "t": 51.64646150484573
      },
      "J_B": {
       "n": 8,
       "mean": 83.675,
       "sd": 2.482941803587027,
       "lo": 81.59920870501223,
       "hi": 85.75079129498776,
       "t": 95.31783601259997
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5026625,
       "sd": 0.03864767365018792,
       "lo": 0.4703522362561256,
       "hi": 0.5349727637438744,
       "t": 36.7873177170088
      },
      "prec_B": {
       "n": 8,
       "mean": 0.16738283129777864,
       "sd": 0.014694349589251223,
       "lo": 0.15509804761142368,
       "hi": 0.1796676149841336,
       "t": 32.2185161979379
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 37.34625,
       "sd": 0.8886255438275773,
       "lo": 36.60334045386556,
       "hi": 38.08915954613443,
       "t": 118.87025670291595
      },
      "J_A": {
       "n": 8,
       "mean": 32.39027777777778,
       "sd": 1.0613365089288056,
       "lo": 31.502978251423862,
       "hi": 33.277577304131704,
       "t": 86.31903215804279
      },
      "J_B": {
       "n": 8,
       "mean": 81.94999999999999,
       "sd": 3.278065631697188,
       "lo": 79.20946854942582,
       "hi": 84.69053145057416,
       "t": 70.70926238683737
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.4241625,
       "sd": 0.022368277122491377,
       "lo": 0.405462152344786,
       "hi": 0.442862847655214,
       "t": 53.63456084393022
      },
      "prec_B": {
       "n": 8,
       "mean": 0.19358889804174467,
       "sd": 0.011432276722658893,
       "lo": 0.1840312755197415,
       "hi": 0.20314652056374785,
       "t": 47.895279615279186
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 22.646250000000002,
       "sd": 0.5438996099596745,
       "lo": 22.191538546807475,
       "hi": 23.10096145319253,
       "t": 117.76671025473327
      },
      "J_A": {
       "n": 8,
       "mean": 15.100000000000001,
       "sd": 0.7492971427363616,
       "lo": 14.47357191215504,
       "hi": 15.726428087844964,
       "t": 56.999082403674166
      },
      "J_B": {
       "n": 8,
       "mean": 90.5625,
       "sd": 2.7974158994124756,
       "lo": 88.22380178159158,
       "hi": 92.90119821840842,
       "t": 91.56644585405566
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.7889,
       "sd": 0.020734236697514844,
       "lo": 0.7715657443268551,
       "hi": 0.806234255673145,
       "t": 107.61650844758194
      },
      "prec_B": {
       "n": 8,
       "mean": 0.11483084754274511,
       "sd": 0.0035289940182117907,
       "lo": 0.11188053471121395,
       "hi": 0.11778116037427627,
       "t": 92.0349205103137
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 4.285,
      "sd": 0.998784976144228,
      "lo": 3.4499948637339934,
      "hi": 5.120005136266007,
      "t": 12.134554002129166
     },
     "full-none": {
      "n": 8,
      "mean": 14.88875,
      "sd": 1.294984142208478,
      "lo": 13.806116163935007,
      "hi": 15.971383836064993,
      "t": 32.51911971813576
     },
     "am2-none": {
      "n": 8,
      "mean": 14.699999999999998,
      "sd": 1.3387734258321256,
      "lo": 13.580757406682459,
      "hi": 15.819242593317536,
      "t": 31.056695577839037
     },
     "hperm-none": {
      "n": 8,
      "mean": 10.60375,
      "sd": 1.6401126921212281,
      "lo": 9.232581475556223,
      "hi": 11.974918524443776,
      "t": 18.286508157703214
     },
     "full-am2": {
      "n": 8,
      "mean": 0.18875000000000153,
      "sd": 0.7887682531281656,
      "lo": -0.47067676193246477,
      "hi": 0.8481767619324678,
      "t": 0.6768345679210557
     }
    }
   },
   "balanced_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 41.69625,
       "sd": 0.8953999505408577,
       "lo": 40.947676908121636,
       "hi": 42.44482309187836,
       "t": 131.71187292221865
      },
      "J_A": {
       "n": 8,
       "mean": 39.5,
       "sd": 0.9335789548308143,
       "lo": 38.71950846176824,
       "hi": 40.28049153823176,
       "t": 119.6715830507568
      },
      "J_B": {
       "n": 8,
       "mean": 61.4625,
       "sd": 3.978850336466552,
       "lo": 58.136097874680544,
       "hi": 64.78890212531945,
       "t": 43.691566018815024
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.14250000000000002,
       "sd": 0.016805866322720256,
       "lo": 0.1284499441480937,
       "hi": 0.15655005585190634,
       "t": 23.982748496067586
      },
      "prec_B": {
       "n": 8,
       "mean": 0.43599757131257433,
       "sd": 0.05351377116902139,
       "lo": 0.3912589390199676,
       "hi": 0.48073620360518104,
       "t": 23.04429925390545
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 37.7175,
       "sd": 0.8700369450283618,
       "lo": 36.99013091136549,
       "hi": 38.44486908863451,
       "t": 122.61686206226196
      },
      "J_A": {
       "n": 8,
       "mean": 34.74027777777778,
       "sd": 1.1270278607655633,
       "lo": 33.798058906918186,
       "hi": 35.68249664863737,
       "t": 87.18537261460249
      },
      "J_B": {
       "n": 8,
       "mean": 64.5125,
       "sd": 4.28633626439044,
       "lo": 60.929033205829455,
       "hi": 68.09596679417055,
       "t": 42.56989970690914
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.16333750000000002,
       "sd": 0.015683561685499153,
       "lo": 0.15022571430525258,
       "hi": 0.17644928569474747,
       "t": 29.45684307891492
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3980333439379439,
       "sd": 0.045365792131316245,
       "lo": 0.36010659258985894,
       "hi": 0.4359600952860288,
       "t": 24.816238263595945
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 41.36125,
       "sd": 0.7595569667340857,
       "lo": 40.7262444846407,
       "hi": 41.996255515359294,
       "t": 154.02041787125702
      },
      "J_A": {
       "n": 8,
       "mean": 39.0875,
       "sd": 0.6796730591778178,
       "lo": 38.519279102659276,
       "hi": 39.65572089734072,
       "t": 162.66077306676462
      },
      "J_B": {
       "n": 8,
       "mean": 61.825,
       "sd": 3.7008686239082538,
       "lo": 58.73099640220974,
       "hi": 64.91900359779027,
       "t": 47.250395720009834
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1496,
       "sd": 0.014619165502859594,
       "lo": 0.13737807178284206,
       "hi": 0.16182192821715796,
       "t": 28.943697078965478
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4167265662119438,
       "sd": 0.047650269699438835,
       "lo": 0.37688994382191465,
       "hi": 0.456563188601973,
       "t": 24.736076645754682
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 39.9325,
       "sd": 1.416492146113066,
       "lo": 38.748282930525306,
       "hi": 41.11671706947469,
       "t": 79.73652834493848
      },
      "J_A": {
       "n": 8,
       "mean": 37.49444444444444,
       "sd": 1.5690570529057795,
       "lo": 36.182679920984555,
       "hi": 38.806208967904325,
       "t": 67.58855804354488
      },
      "J_B": {
       "n": 8,
       "mean": 61.875,
       "sd": 3.3461064793919193,
       "lo": 59.077584977227616,
       "hi": 64.67241502277238,
       "t": 52.30225918437434
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.12110000000000001,
       "sd": 0.01259047258842971,
       "lo": 0.1105741015028674,
       "hi": 0.13162589849713263,
       "t": 27.204898180035933
      },
      "prec_B": {
       "n": 8,
       "mean": 0.5153570060741619,
       "sd": 0.055884554464646484,
       "lo": 0.46863634934576237,
       "hi": 0.5620776628025614,
       "t": 26.08323084744785
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 3.9787500000000007,
      "sd": 0.606710980851436,
      "lo": 3.471526926625717,
      "hi": 4.485973073374284,
      "t": 18.548542514907194
     },
     "full-none": {
      "n": 8,
      "mean": 1.763749999999999,
      "sd": 1.2227128795078128,
      "lo": 0.7415364515853593,
      "hi": 2.785963548414639,
      "t": 4.079975295000738
     },
     "am2-none": {
      "n": 8,
      "mean": 1.4287499999999973,
      "sd": 1.4954926326417375,
      "lo": 0.17848687096840865,
      "hi": 2.6790131290315857,
      "t": 2.7021966984502073
     },
     "hperm-none": {
      "n": 8,
      "mean": -2.2150000000000016,
      "sd": 1.1598152562246404,
      "lo": -3.184629819429125,
      "hi": -1.2453701805708781,
      "t": -5.4016931124928895
     },
     "full-am2": {
      "n": 8,
      "mean": 0.33500000000000174,
      "sd": 0.5546684981654747,
      "lo": -0.1287144690352663,
      "hi": 0.7987144690352698,
      "t": 1.7082691552230596
     }
    }
   },
   "known_prior_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 41.69625,
       "sd": 0.8953999505408577,
       "lo": 40.947676908121636,
       "hi": 42.44482309187836,
       "t": 131.71187292221865
      },
      "J_A": {
       "n": 8,
       "mean": 39.5,
       "sd": 0.9335789548308143,
       "lo": 38.71950846176824,
       "hi": 40.28049153823176,
       "t": 119.6715830507568
      },
      "J_B": {
       "n": 8,
       "mean": 61.4625,
       "sd": 3.978850336466552,
       "lo": 58.136097874680544,
       "hi": 64.78890212531945,
       "t": 43.691566018815024
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.14250000000000002,
       "sd": 0.016805866322720256,
       "lo": 0.1284499441480937,
       "hi": 0.15655005585190634,
       "t": 23.982748496067586
      },
      "prec_B": {
       "n": 8,
       "mean": 0.43599757131257433,
       "sd": 0.05351377116902139,
       "lo": 0.3912589390199676,
       "hi": 0.48073620360518104,
       "t": 23.04429925390545
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 37.7175,
       "sd": 0.8700369450283618,
       "lo": 36.99013091136549,
       "hi": 38.44486908863451,
       "t": 122.61686206226196
      },
      "J_A": {
       "n": 8,
       "mean": 34.74027777777778,
       "sd": 1.1270278607655633,
       "lo": 33.798058906918186,
       "hi": 35.68249664863737,
       "t": 87.18537261460249
      },
      "J_B": {
       "n": 8,
       "mean": 64.5125,
       "sd": 4.28633626439044,
       "lo": 60.929033205829455,
       "hi": 68.09596679417055,
       "t": 42.56989970690914
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.16333750000000002,
       "sd": 0.015683561685499153,
       "lo": 0.15022571430525258,
       "hi": 0.17644928569474747,
       "t": 29.45684307891492
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3980333439379439,
       "sd": 0.045365792131316245,
       "lo": 0.36010659258985894,
       "hi": 0.4359600952860288,
       "t": 24.816238263595945
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 41.36125,
       "sd": 0.7595569667340857,
       "lo": 40.7262444846407,
       "hi": 41.996255515359294,
       "t": 154.02041787125702
      },
      "J_A": {
       "n": 8,
       "mean": 39.0875,
       "sd": 0.6796730591778178,
       "lo": 38.519279102659276,
       "hi": 39.65572089734072,
       "t": 162.66077306676462
      },
      "J_B": {
       "n": 8,
       "mean": 61.825,
       "sd": 3.7008686239082538,
       "lo": 58.73099640220974,
       "hi": 64.91900359779027,
       "t": 47.250395720009834
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1496,
       "sd": 0.014619165502859594,
       "lo": 0.13737807178284206,
       "hi": 0.16182192821715796,
       "t": 28.943697078965478
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4167265662119438,
       "sd": 0.047650269699438835,
       "lo": 0.37688994382191465,
       "hi": 0.456563188601973,
       "t": 24.736076645754682
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 39.9325,
       "sd": 1.416492146113066,
       "lo": 38.748282930525306,
       "hi": 41.11671706947469,
       "t": 79.73652834493848
      },
      "J_A": {
       "n": 8,
       "mean": 37.49444444444444,
       "sd": 1.5690570529057795,
       "lo": 36.182679920984555,
       "hi": 38.806208967904325,
       "t": 67.58855804354488
      },
      "J_B": {
       "n": 8,
       "mean": 61.875,
       "sd": 3.3461064793919193,
       "lo": 59.077584977227616,
       "hi": 64.67241502277238,
       "t": 52.30225918437434
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.12110000000000001,
       "sd": 0.01259047258842971,
       "lo": 0.1105741015028674,
       "hi": 0.13162589849713263,
       "t": 27.204898180035933
      },
      "prec_B": {
       "n": 8,
       "mean": 0.5153570060741619,
       "sd": 0.055884554464646484,
       "lo": 0.46863634934576237,
       "hi": 0.5620776628025614,
       "t": 26.08323084744785
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 3.9787500000000007,
      "sd": 0.606710980851436,
      "lo": 3.471526926625717,
      "hi": 4.485973073374284,
      "t": 18.548542514907194
     },
     "full-none": {
      "n": 8,
      "mean": 1.763749999999999,
      "sd": 1.2227128795078128,
      "lo": 0.7415364515853593,
      "hi": 2.785963548414639,
      "t": 4.079975295000738
     },
     "am2-none": {
      "n": 8,
      "mean": 1.4287499999999973,
      "sd": 1.4954926326417375,
      "lo": 0.17848687096840865,
      "hi": 2.6790131290315857,
      "t": 2.7021966984502073
     },
     "hperm-none": {
      "n": 8,
      "mean": -2.2150000000000016,
      "sd": 1.1598152562246404,
      "lo": -3.184629819429125,
      "hi": -1.2453701805708781,
      "t": -5.4016931124928895
     },
     "full-am2": {
      "n": 8,
      "mean": 0.33500000000000174,
      "sd": 0.5546684981654747,
      "lo": -0.1287144690352663,
      "hi": 0.7987144690352698,
      "t": 1.7082691552230596
     }
    }
   },
   "transfer_loss_known_minus_balanced": {
    "full": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "hperm": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "am2": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "none": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    }
   },
   "beta_known_minus_balanced_vs_oracle_shift": {
    "full": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "hperm": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "am2": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "none": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    }
   }
  },
  "0.3": {
   "raw": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 47.405,
       "sd": 0.9135119355746738,
       "lo": 46.64128490970112,
       "hi": 48.16871509029888,
       "t": 146.77595620493437
      },
      "J_A": {
       "n": 8,
       "mean": 32.6,
       "sd": 1.232038502341629,
       "lo": 31.569990035789065,
       "hi": 33.63000996421094,
       "t": 74.84078142970084
      },
      "J_B": {
       "n": 8,
       "mean": 81.94999999999999,
       "sd": 3.2408111859312534,
       "lo": 79.24061404550986,
       "hi": 84.65938595449012,
       "t": 71.52209418406616
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5285194444444443,
       "sd": 0.03435903016885988,
       "lo": 0.49979457637637104,
       "hi": 0.5572443125125176,
       "t": 43.5075939360269
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1940737684228591,
       "sd": 0.01640700163621211,
       "lo": 0.18035717179377286,
       "hi": 0.2077903650519453,
       "t": 33.45666216046379
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 44.45555555555555,
       "sd": 1.194270271538853,
       "lo": 43.45712062246867,
       "hi": 45.453990488642425,
       "t": 105.28546358017911
      },
      "J_A": {
       "n": 8,
       "mean": 27.647222222222222,
       "sd": 1.5141047610760714,
       "lo": 26.38139896442347,
       "hi": 28.913045480020973,
       "t": 51.64646150484573
      },
      "J_B": {
       "n": 8,
       "mean": 83.675,
       "sd": 2.482941803587027,
       "lo": 81.59920870501223,
       "hi": 85.75079129498776,
       "t": 95.31783601259997
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.595848611111111,
       "sd": 0.03346977996095762,
       "lo": 0.5678671748214076,
       "hi": 0.6238300474008144,
       "t": 50.35331501655894
      },
      "prec_B": {
       "n": 8,
       "mean": 0.16738283129777864,
       "sd": 0.014694349589251223,
       "lo": 0.15509804761142368,
       "hi": 0.1796676149841336,
       "t": 32.2185161979379
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 47.25819444444444,
       "sd": 0.990909107733074,
       "lo": 46.429773698946164,
       "hi": 48.08661518994272,
       "t": 134.89265361480838
      },
      "J_A": {
       "n": 8,
       "mean": 32.39027777777778,
       "sd": 1.0613365089288056,
       "lo": 31.502978251423862,
       "hi": 33.277577304131704,
       "t": 86.31903215804279
      },
      "J_B": {
       "n": 8,
       "mean": 81.94999999999999,
       "sd": 3.278065631697188,
       "lo": 79.20946854942582,
       "hi": 84.69053145057416,
       "t": 70.70926238683737
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5283486111111111,
       "sd": 0.02119381289495716,
       "lo": 0.5106301401218214,
       "hi": 0.5460670821004008,
       "t": 70.51093403510316
      },
      "prec_B": {
       "n": 8,
       "mean": 0.19358889804174467,
       "sd": 0.011432276722658893,
       "lo": 0.1840312755197415,
       "hi": 0.20314652056374785,
       "t": 47.895279615279186
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 37.738749999999996,
       "sd": 0.6526409346603634,
       "lo": 37.193128524311966,
       "hi": 38.284371475688026,
       "t": 163.5528795164585
      },
      "J_A": {
       "n": 8,
       "mean": 15.100000000000001,
       "sd": 0.7492971427363616,
       "lo": 14.47357191215504,
       "hi": 15.726428087844964,
       "t": 56.999082403674166
      },
      "J_B": {
       "n": 8,
       "mean": 90.5625,
       "sd": 2.7974158994124756,
       "lo": 88.22380178159158,
       "hi": 92.90119821840842,
       "t": 91.56644585405566
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.8347833333333332,
       "sd": 0.016446682601871536,
       "lo": 0.8210335625867652,
       "hi": 0.8485331040799012,
       "t": 143.56231468936832
      },
      "prec_B": {
       "n": 8,
       "mean": 0.11483084754274511,
       "sd": 0.0035289940182117907,
       "lo": 0.11188053471121395,
       "hi": 0.11778116037427627,
       "t": 92.0349205103137
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 2.949444444444441,
      "sd": 0.7048721849939451,
      "lo": 2.3601565507146547,
      "hi": 3.5387323381742273,
      "t": 11.835179266820234
     },
     "full-none": {
      "n": 8,
      "mean": 9.666250000000002,
      "sd": 0.9104188112163433,
      "lo": 8.905120826377889,
      "hi": 10.427379173622114,
      "t": 30.030446820458966
     },
     "am2-none": {
      "n": 8,
      "mean": 9.519444444444446,
      "sd": 0.733899252537282,
      "lo": 8.905889314954871,
      "hi": 10.13299957393402,
      "t": 36.68767175616289
     },
     "hperm-none": {
      "n": 8,
      "mean": 6.71680555555556,
      "sd": 0.978589208311814,
      "lo": 5.8986845037258275,
      "hi": 7.534926607385292,
      "t": 19.41365678633746
     },
     "full-am2": {
      "n": 8,
      "mean": 0.14680555555555408,
      "sd": 0.6721511014456534,
      "lo": -0.41512682774946663,
      "hi": 0.7087379388605748,
      "t": 0.6177611172602329
     }
    }
   },
   "balanced_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 46.08874999999999,
       "sd": 1.3061195590255648,
       "lo": 44.99680672250484,
       "hi": 47.18069327749514,
       "t": 99.80607804610209
      },
      "J_A": {
       "n": 8,
       "mean": 39.5,
       "sd": 0.9335789548308143,
       "lo": 38.71950846176824,
       "hi": 40.28049153823176,
       "t": 119.6715830507568
      },
      "J_B": {
       "n": 8,
       "mean": 61.4625,
       "sd": 3.978850336466552,
       "lo": 58.136097874680544,
       "hi": 64.78890212531945,
       "t": 43.691566018815024
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.25255555555555553,
       "sd": 0.017079745525945062,
       "lo": 0.238276530959754,
       "hi": 0.2668345801513571,
       "t": 41.82351445187301
      },
      "prec_B": {
       "n": 8,
       "mean": 0.43599757131257433,
       "sd": 0.05351377116902139,
       "lo": 0.3912589390199676,
       "hi": 0.48073620360518104,
       "t": 23.04429925390545
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 43.67194444444444,
       "sd": 1.101284123002197,
       "lo": 42.75124787695598,
       "hi": 44.592641011932905,
       "t": 112.16261968831537
      },
      "J_A": {
       "n": 8,
       "mean": 34.74027777777778,
       "sd": 1.1270278607655633,
       "lo": 33.798058906918186,
       "hi": 35.68249664863737,
       "t": 87.18537261460249
      },
      "J_B": {
       "n": 8,
       "mean": 64.5125,
       "sd": 4.28633626439044,
       "lo": 60.929033205829455,
       "hi": 68.09596679417055,
       "t": 42.56989970690914
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.2755125,
       "sd": 0.016445922753693644,
       "lo": 0.261763364502406,
       "hi": 0.289261635497594,
       "t": 47.38360017114981
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3980333439379439,
       "sd": 0.045365792131316245,
       "lo": 0.36010659258985894,
       "hi": 0.4359600952860288,
       "t": 24.816238263595945
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 45.90875,
       "sd": 1.2698504178737908,
       "lo": 44.84712848331728,
       "hi": 46.97037151668272,
       "t": 102.2557869300928
      },
      "J_A": {
       "n": 8,
       "mean": 39.0875,
       "sd": 0.6796730591778178,
       "lo": 38.519279102659276,
       "hi": 39.65572089734072,
       "t": 162.66077306676462
      },
      "J_B": {
       "n": 8,
       "mean": 61.825,
       "sd": 3.7008686239082538,
       "lo": 58.73099640220974,
       "hi": 64.91900359779027,
       "t": 47.250395720009834
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.25963333333333327,
       "sd": 0.013828016444910156,
       "lo": 0.24807282228074867,
       "hi": 0.27119384438591787,
       "t": 53.10624017652015
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4167265662119438,
       "sd": 0.047650269699438835,
       "lo": 0.37688994382191465,
       "hi": 0.456563188601973,
       "t": 24.736076645754682
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 44.808611111111105,
       "sd": 1.407632476434287,
       "lo": 43.6318009108466,
       "hi": 45.98542131137561,
       "t": 90.03620846395464
      },
      "J_A": {
       "n": 8,
       "mean": 37.49444444444444,
       "sd": 1.5690570529057795,
       "lo": 36.182679920984555,
       "hi": 38.806208967904325,
       "t": 67.58855804354488
      },
      "J_B": {
       "n": 8,
       "mean": 61.875,
       "sd": 3.3461064793919193,
       "lo": 59.077584977227616,
       "hi": 64.67241502277238,
       "t": 52.30225918437434
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.2342722222222222,
       "sd": 0.01311962731221002,
       "lo": 0.22330393930523004,
       "hi": 0.24524050513921433,
       "t": 50.50615327244999
      },
      "prec_B": {
       "n": 8,
       "mean": 0.5153570060741619,
       "sd": 0.055884554464646484,
       "lo": 0.46863634934576237,
       "hi": 0.5620776628025614,
       "t": 26.08323084744785
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 2.416805555555557,
      "sd": 0.8872481757641553,
      "lo": 1.675047517938928,
      "hi": 3.1585635931721865,
      "t": 7.7044490767008105
     },
     "full-none": {
      "n": 8,
      "mean": 1.280138888888895,
      "sd": 1.488869750824641,
      "lo": 0.03541262761788011,
      "hi": 2.5248651501599095,
      "t": 2.4318981259242842
     },
     "am2-none": {
      "n": 8,
      "mean": 1.1001388888888908,
      "sd": 1.6070682101026073,
      "lo": -0.24340375724290153,
      "hi": 2.443681535020683,
      "t": 1.9362355964485178
     },
     "hperm-none": {
      "n": 8,
      "mean": -1.1366666666666623,
      "sd": 1.56799943310647,
      "lo": -2.4475469978471978,
      "hi": 0.17421366451387343,
      "t": -2.050369894219548
     },
     "full-am2": {
      "n": 8,
      "mean": 0.18000000000000416,
      "sd": 0.6882426564407496,
      "lo": -0.3953852599424721,
      "hi": 0.7553852599424804,
      "t": 0.7397345655487653
     }
    }
   },
   "known_prior_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 48.08805555555555,
       "sd": 1.0288585051566437,
       "lo": 47.22790831984793,
       "hi": 48.94820279126317,
       "t": 132.19850934597366
      },
      "J_A": {
       "n": 8,
       "mean": 36.44722222222222,
       "sd": 0.5070490759602063,
       "lo": 36.02331858642648,
       "hi": 36.87112585801797,
       "t": 203.3103240741847
      },
      "J_B": {
       "n": 8,
       "mean": 75.25000000000001,
       "sd": 2.9712912056160783,
       "lo": 72.76593838785061,
       "hi": 77.73406161214942,
       "t": 71.63186857446375
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.39744861111111107,
       "sd": 0.023069056622601402,
       "lo": 0.37816239713235583,
       "hi": 0.4167348250898663,
       "t": 48.72996979243621
      },
      "prec_B": {
       "n": 8,
       "mean": 0.26969759857046494,
       "sd": 0.028909401363175904,
       "lo": 0.24552873419905938,
       "hi": 0.29386646294187047,
       "t": 26.38657209440781
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 45.48555555555555,
       "sd": 0.879726588919649,
       "lo": 44.75008572190478,
       "hi": 46.22102538920632,
       "t": 146.2415490652332
      },
      "J_A": {
       "n": 8,
       "mean": 31.572222222222223,
       "sd": 0.9470272805965009,
       "lo": 30.78048760228946,
       "hi": 32.36395684215499,
       "t": 94.29478068002524
      },
      "J_B": {
       "n": 8,
       "mean": 77.94999999999999,
       "sd": 2.6005493925048087,
       "lo": 75.77588630013453,
       "hi": 80.12411369986545,
       "t": 84.78050638430926
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.44477083333333334,
       "sd": 0.0274405234249958,
       "lo": 0.42182998164956664,
       "hi": 0.46771168501710003,
       "t": 45.84467540258517
      },
      "prec_B": {
       "n": 8,
       "mean": 0.23657612647810142,
       "sd": 0.026279462202599427,
       "lo": 0.21460594626755108,
       "hi": 0.25854630668865175,
       "t": 25.462405890934093
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 47.83069444444444,
       "sd": 1.0043317006362948,
       "lo": 46.99105213045655,
       "hi": 48.67033675843233,
       "t": 134.70214419837916
      },
      "J_A": {
       "n": 8,
       "mean": 35.977777777777774,
       "sd": 0.6164700101129067,
       "lo": 35.462395951766105,
       "hi": 36.493159603789444,
       "t": 165.0697047470645
      },
      "J_B": {
       "n": 8,
       "mean": 75.48750000000001,
       "sd": 2.2924955211048315,
       "lo": 73.57092578161397,
       "hi": 77.40407421838606,
       "t": 93.13470434890094
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.4064319444444444,
       "sd": 0.023497973523267414,
       "lo": 0.38678714696309185,
       "hi": 0.426076741925797,
       "t": 48.92179893264922
      },
      "prec_B": {
       "n": 8,
       "mean": 0.26222473277729397,
       "sd": 0.03097059642703763,
       "lo": 0.2363326662089401,
       "hi": 0.2881167993456478,
       "t": 23.947990433891764
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 47.257777777777775,
       "sd": 1.5124732422895861,
       "lo": 45.99331850381856,
       "hi": 48.522237051736994,
       "t": 88.37523652289656
      },
      "J_A": {
       "n": 8,
       "mean": 34.88611111111111,
       "sd": 1.3347974765300434,
       "lo": 33.77019249459345,
       "hi": 36.00202972762877,
       "t": 73.92344132990667
      },
      "J_B": {
       "n": 8,
       "mean": 76.125,
       "sd": 3.7848381735551113,
       "lo": 72.96079610192514,
       "hi": 79.28920389807486,
       "t": 56.888565639533944
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.35386805555555556,
       "sd": 0.020823384661611377,
       "lo": 0.3364592703193052,
       "hi": 0.3712768407918059,
       "t": 48.06567343298902
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3355133909531099,
       "sd": 0.03669835616219406,
       "lo": 0.304832797412097,
       "hi": 0.36619398449412277,
       "t": 25.858792461798743
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 2.6025,
      "sd": 0.620584792763103,
      "lo": 2.0836781296048072,
      "hi": 3.121321870395193,
      "t": 11.861363149712053
     },
     "full-none": {
      "n": 8,
      "mean": 0.8302777777777735,
      "sd": 1.0859142638163422,
      "lo": -0.07756926586881441,
      "hi": 1.7381248214243614,
      "t": 2.1625834248529765
     },
     "am2-none": {
      "n": 8,
      "mean": 0.5729166666666616,
      "sd": 1.3276897676217947,
      "lo": -0.5370597564988484,
      "hi": 1.6828930898321717,
      "t": 1.2205057836076953
     },
     "hperm-none": {
      "n": 8,
      "mean": -1.7722222222222266,
      "sd": 1.034755123584721,
      "lo": -2.6372991543025908,
      "hi": -0.9071452901418624,
      "t": -4.844239269911581
     },
     "full-am2": {
      "n": 8,
      "mean": 0.2573611111111118,
      "sd": 0.8513568250519928,
      "lo": -0.45439100640460006,
      "hi": 0.9691132286268237,
      "t": 0.8550200410703607
     }
    }
   },
   "transfer_loss_known_minus_balanced": {
    "full": {
     "n": 8,
     "mean": 1.9993055555555523,
     "sd": 0.4708321042265149,
     "lo": 1.605680065847245,
     "hi": 2.3929310452638597,
     "t": 12.010417329716617
    },
    "hperm": {
     "n": 8,
     "mean": 1.8136111111111095,
     "sd": 0.6344075406941447,
     "lo": 1.283233134251152,
     "hi": 2.343989087971067,
     "t": 8.085759596733435
    },
    "am2": {
     "n": 8,
     "mean": 1.9219444444444447,
     "sd": 0.5481467092073232,
     "lo": 1.4636823274246449,
     "hi": 2.3802065614642443,
     "t": 9.917198639727397
    },
    "none": {
     "n": 8,
     "mean": 2.449166666666674,
     "sd": 0.4801196757041276,
     "lo": 2.047776572891951,
     "hi": 2.8505567604413966,
     "t": 14.428255669515934
    }
   },
   "beta_known_minus_balanced_vs_oracle_shift": {
    "full": {
     "n": 8,
     "mean": 0.3129549912351621,
     "sd": 0.10293236597753973,
     "lo": 0.22690137976509261,
     "hi": 0.39900860270523164,
     "t": 8.599534049643692
    },
    "hperm": {
     "n": 8,
     "mean": 0.3122569853484625,
     "sd": 0.12904158406228033,
     "lo": 0.20437552131215703,
     "hi": 0.420138449384768,
     "t": 6.84427530605019
    },
    "am2": {
     "n": 8,
     "mean": 0.2873199183433642,
     "sd": 0.08869548286380262,
     "lo": 0.21316863901517563,
     "hi": 0.3614711976715527,
     "t": 9.162399530200727
    },
    "none": {
     "n": 8,
     "mean": 0.42631401358616294,
     "sd": 0.048127919970352054,
     "lo": 0.3860780655764282,
     "hi": 0.4665499615958977,
     "t": 25.054025198456937
    }
   }
  },
  "0.5": {
   "raw": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 57.275000000000006,
       "sd": 1.4099263868109357,
       "lo": 56.096272042668275,
       "hi": 58.453727957331736,
       "t": 114.89831319226259
      },
      "J_A": {
       "n": 8,
       "mean": 32.6,
       "sd": 1.232038502341629,
       "lo": 31.569990035789065,
       "hi": 33.63000996421094,
       "t": 74.84078142970084
      },
      "J_B": {
       "n": 8,
       "mean": 81.94999999999999,
       "sd": 3.2408111859312534,
       "lo": 79.24061404550986,
       "hi": 84.65938595449012,
       "t": 71.52209418406616
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.632263888888889,
       "sd": 0.03205942385396719,
       "lo": 0.6054615398115778,
       "hi": 0.6590662379662001,
       "t": 55.781175029118636
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1940737684228591,
       "sd": 0.01640700163621211,
       "lo": 0.18035717179377286,
       "hi": 0.2077903650519453,
       "t": 33.45666216046379
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 55.66111111111111,
       "sd": 1.3470327963703606,
       "lo": 54.53496351122411,
       "hi": 56.78725871099811,
       "t": 116.87421188584975
      },
      "J_A": {
       "n": 8,
       "mean": 27.647222222222222,
       "sd": 1.5141047610760714,
       "lo": 26.38139896442347,
       "hi": 28.913045480020973,
       "t": 51.64646150484573
      },
      "J_B": {
       "n": 8,
       "mean": 83.675,
       "sd": 2.482941803587027,
       "lo": 81.59920870501223,
       "hi": 85.75079129498776,
       "t": 95.31783601259997
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6890347222222222,
       "sd": 0.028580634677547442,
       "lo": 0.6651407136783368,
       "hi": 0.7129287307661075,
       "t": 68.18898601143756
      },
      "prec_B": {
       "n": 8,
       "mean": 0.16738283129777864,
       "sd": 0.014694349589251223,
       "lo": 0.15509804761142368,
       "hi": 0.1796676149841336,
       "t": 32.2185161979379
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 57.170138888888886,
       "sd": 1.5259597769078823,
       "lo": 55.89440458982849,
       "hi": 58.44587318794928,
       "t": 105.96712574331623
      },
      "J_A": {
       "n": 8,
       "mean": 32.39027777777778,
       "sd": 1.0613365089288056,
       "lo": 31.502978251423862,
       "hi": 33.277577304131704,
       "t": 86.31903215804279
      },
      "J_B": {
       "n": 8,
       "mean": 81.94999999999999,
       "sd": 3.278065631697188,
       "lo": 79.20946854942582,
       "hi": 84.69053145057416,
       "t": 70.70926238683737
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6325347222222223,
       "sd": 0.021251474427528925,
       "lo": 0.6147680449853293,
       "hi": 0.6503013994591152,
       "t": 84.18608185414081
      },
      "prec_B": {
       "n": 8,
       "mean": 0.19358889804174467,
       "sd": 0.011432276722658893,
       "lo": 0.1840312755197415,
       "hi": 0.20314652056374785,
       "t": 47.895279615279186
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 52.831250000000004,
       "sd": 1.1991065806302448,
       "lo": 51.828771811329254,
       "hi": 53.833728188670754,
       "t": 124.61722998443376
      },
      "J_A": {
       "n": 8,
       "mean": 15.100000000000001,
       "sd": 0.7492971427363616,
       "lo": 14.47357191215504,
       "hi": 15.726428087844964,
       "t": 56.999082403674166
      },
      "J_B": {
       "n": 8,
       "mean": 90.5625,
       "sd": 2.7974158994124756,
       "lo": 88.22380178159158,
       "hi": 92.90119821840842,
       "t": 91.56644585405566
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.8806666666666667,
       "sd": 0.012166104937384117,
       "lo": 0.870495548404271,
       "hi": 0.8908377849290624,
       "t": 204.74108193870228
      },
      "prec_B": {
       "n": 8,
       "mean": 0.11483084754274511,
       "sd": 0.0035289940182117907,
       "lo": 0.11188053471121395,
       "hi": 0.11778116037427627,
       "t": 92.0349205103137
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 1.613888888888889,
      "sd": 0.9163756151696764,
      "lo": 0.8477797025357424,
      "hi": 2.3799980752420353,
      "t": 4.981327562731588
     },
     "full-none": {
      "n": 8,
      "mean": 4.443749999999999,
      "sd": 1.143841101170363,
      "lo": 3.487474908401608,
      "hi": 5.40002509159839,
      "t": 10.988259665377145
     },
     "am2-none": {
      "n": 8,
      "mean": 4.338888888888886,
      "sd": 0.6279147202794093,
      "lo": 3.813939045736032,
      "hi": 4.86383873204174,
      "t": 19.544423196723738
     },
     "hperm-none": {
      "n": 8,
      "mean": 2.82986111111111,
      "sd": 0.581534926182744,
      "lo": 2.343685746163946,
      "hi": 3.3160364760582737,
      "t": 13.76367190612353
     },
     "full-am2": {
      "n": 8,
      "mean": 0.10486111111111285,
      "sd": 1.1954921115962647,
      "lo": -0.894595305826646,
      "hi": 1.1043175280488717,
      "t": 0.24809198498321766
     }
    }
   },
   "balanced_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 50.48125,
       "sd": 2.000493628456635,
       "lo": 48.80879547302332,
       "hi": 52.15370452697668,
       "t": 71.37365236261674
      },
      "J_A": {
       "n": 8,
       "mean": 39.5,
       "sd": 0.9335789548308143,
       "lo": 38.71950846176824,
       "hi": 40.28049153823176,
       "t": 119.6715830507568
      },
      "J_B": {
       "n": 8,
       "mean": 61.4625,
       "sd": 3.978850336466552,
       "lo": 58.136097874680544,
       "hi": 64.78890212531945,
       "t": 43.691566018815024
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.3626111111111111,
       "sd": 0.020815410279757588,
       "lo": 0.3452089926249276,
       "hi": 0.3800132295972946,
       "t": 49.27210603186657
      },
      "prec_B": {
       "n": 8,
       "mean": 0.43599757131257433,
       "sd": 0.05351377116902139,
       "lo": 0.3912589390199676,
       "hi": 0.48073620360518104,
       "t": 23.04429925390545
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 49.62638888888888,
       "sd": 1.9092177544383016,
       "lo": 48.030242902231564,
       "hi": 51.2225348755462,
       "t": 73.51944224813268
      },
      "J_A": {
       "n": 8,
       "mean": 34.74027777777778,
       "sd": 1.1270278607655633,
       "lo": 33.798058906918186,
       "hi": 35.68249664863737,
       "t": 87.18537261460249
      },
      "J_B": {
       "n": 8,
       "mean": 64.5125,
       "sd": 4.28633626439044,
       "lo": 60.929033205829455,
       "hi": 68.09596679417055,
       "t": 42.56989970690914
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.38768749999999996,
       "sd": 0.020992732796063323,
       "lo": 0.37013713618030886,
       "hi": 0.40523786381969107,
       "t": 52.23454476258894
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3980333439379439,
       "sd": 0.045365792131316245,
       "lo": 0.36010659258985894,
       "hi": 0.4359600952860288,
       "t": 24.816238263595945
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 50.45625,
       "sd": 1.9293300038273442,
       "lo": 48.84328975207241,
       "hi": 52.069210247927586,
       "t": 73.96962978332775
      },
      "J_A": {
       "n": 8,
       "mean": 39.0875,
       "sd": 0.6796730591778178,
       "lo": 38.519279102659276,
       "hi": 39.65572089734072,
       "t": 162.66077306676462
      },
      "J_B": {
       "n": 8,
       "mean": 61.825,
       "sd": 3.7008686239082538,
       "lo": 58.73099640220974,
       "hi": 64.91900359779027,
       "t": 47.250395720009834
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.36966666666666664,
       "sd": 0.017009230816841744,
       "lo": 0.3554465938429581,
       "hi": 0.38388673949037516,
       "t": 61.4710470081474
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4167265662119438,
       "sd": 0.047650269699438835,
       "lo": 0.37688994382191465,
       "hi": 0.456563188601973,
       "t": 24.736076645754682
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 49.68472222222222,
       "sd": 1.7713518537463755,
       "lo": 48.203835012922674,
       "hi": 51.165609431521766,
       "t": 79.3346707045219
      },
      "J_A": {
       "n": 8,
       "mean": 37.49444444444444,
       "sd": 1.5690570529057795,
       "lo": 36.182679920984555,
       "hi": 38.806208967904325,
       "t": 67.58855804354488
      },
      "J_B": {
       "n": 8,
       "mean": 61.875,
       "sd": 3.3461064793919193,
       "lo": 59.077584977227616,
       "hi": 64.67241502277238,
       "t": 52.30225918437434
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.34744444444444444,
       "sd": 0.017139689595661478,
       "lo": 0.3331153053522324,
       "hi": 0.3617735835366565,
       "t": 57.33600282106573
      },
      "prec_B": {
       "n": 8,
       "mean": 0.5153570060741619,
       "sd": 0.055884554464646484,
       "lo": 0.46863634934576237,
       "hi": 0.5620776628025614,
       "t": 26.08323084744785
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 0.8548611111111128,
      "sd": 1.3465988166547114,
      "lo": -0.2709236726540376,
      "hi": 1.9806458948762633,
      "t": 1.7955699386132227
     },
     "full-none": {
      "n": 8,
      "mean": 0.7965277777777784,
      "sd": 1.9241456050735364,
      "lo": -0.812098204325558,
      "hi": 2.405153759881115,
      "t": 1.1708681330248771
     },
     "am2-none": {
      "n": 8,
      "mean": 0.7715277777777745,
      "sd": 1.814991066244332,
      "lo": -0.7458427261735046,
      "hi": 2.2888982817290535,
      "t": 1.2023255291704238
     },
     "hperm-none": {
      "n": 8,
      "mean": -0.05833333333333446,
      "sd": 2.141817207975731,
      "lo": -1.84893732950758,
      "hi": 1.732270662840911,
      "t": -0.07703345629237927
     },
     "full-am2": {
      "n": 8,
      "mean": 0.025000000000003908,
      "sd": 0.8674396227508658,
      "lo": -0.7001976728703041,
      "hi": 0.7501976728703119,
      "t": 0.08151654162905857
     }
    }
   },
   "known_prior_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 57.275,
       "sd": 1.4220765054319593,
       "lo": 56.08611428930081,
       "hi": 58.46388571069919,
       "t": 113.91663032969572
      },
      "J_A": {
       "n": 8,
       "mean": 33.3,
       "sd": 0.334284357614939,
       "lo": 33.02053128326036,
       "hi": 33.57946871673963,
       "t": 281.7559993714733
      },
      "J_B": {
       "n": 8,
       "mean": 81.25,
       "sd": 2.7365254299149866,
       "lo": 78.96220748801933,
       "hi": 83.53779251198067,
       "t": 83.97864729244168
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6151527777777777,
       "sd": 0.022640347114395488,
       "lo": 0.5962249739171842,
       "hi": 0.6340805816383711,
       "t": 76.85018227584223
      },
      "prec_B": {
       "n": 8,
       "mean": 0.20330209952525544,
       "sd": 0.017960433870847017,
       "lo": 0.18828680104768042,
       "hi": 0.21831739800283045,
       "t": 32.01621836922605
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 55.712500000000006,
       "sd": 1.2630823346587428,
       "lo": 54.6565367424844,
       "hi": 56.76846325751561,
       "t": 124.7573035133901
      },
      "J_A": {
       "n": 8,
       "mean": 28.375,
       "sd": 0.999960316672934,
       "lo": 27.539012254461955,
       "hi": 29.210987745538045,
       "t": 80.25980464075096
      },
      "J_B": {
       "n": 8,
       "mean": 83.04999999999998,
       "sd": 2.4248711305964283,
       "lo": 81.02275700256547,
       "hi": 85.0772429974345,
       "t": 96.87148720863948
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6682916666666667,
       "sd": 0.028356258232573265,
       "lo": 0.6445852415251008,
       "hi": 0.6919980918082327,
       "t": 66.65950993035187
      },
      "prec_B": {
       "n": 8,
       "mean": 0.17669074852666755,
       "sd": 0.015649718339467364,
       "lo": 0.16360725657726066,
       "hi": 0.18977424047607444,
       "t": 31.933923345073037
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 57.140277777777776,
       "sd": 1.3414526267862796,
       "lo": 56.01879531640931,
       "hi": 58.26176023914624,
       "t": 120.47917932770017
      },
      "J_A": {
       "n": 8,
       "mean": 32.768055555555556,
       "sd": 0.8574281197859365,
       "lo": 32.051227708620885,
       "hi": 33.484883402490226,
       "t": 108.09309261009798
      },
      "J_B": {
       "n": 8,
       "mean": 81.5125,
       "sd": 1.8916640444705919,
       "lo": 79.93102928212791,
       "hi": 83.0939707178721,
       "t": 121.87796595266842
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6223819444444444,
       "sd": 0.024404466542282854,
       "lo": 0.6019792998338837,
       "hi": 0.6427845890550051,
       "t": 72.13277825880617
      },
      "prec_B": {
       "n": 8,
       "mean": 0.20043678505969692,
       "sd": 0.022470019418373493,
       "lo": 0.1816513787165108,
       "hi": 0.21922219140288304,
       "t": 25.23010012159596
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 57.321527777777774,
       "sd": 1.7628676271130215,
       "lo": 55.84773355944756,
       "hi": 58.79532199610799,
       "t": 91.9693353630144
      },
      "J_A": {
       "n": 8,
       "mean": 32.105555555555554,
       "sd": 1.2529471430231518,
       "lo": 31.058065530292026,
       "hi": 33.15304558081908,
       "t": 72.47570234229835
      },
      "J_B": {
       "n": 8,
       "mean": 82.5375,
       "sd": 3.4903694032907984,
       "lo": 79.61947815463267,
       "hi": 85.45552184536731,
       "t": 66.8844116008568
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5710347222222223,
       "sd": 0.021820737056677263,
       "lo": 0.5527921295174594,
       "hi": 0.5892773149269852,
       "t": 74.01812749542303
      },
      "prec_B": {
       "n": 8,
       "mean": 0.25099433084088374,
       "sd": 0.022591384552551483,
       "lo": 0.23210746070636842,
       "hi": 0.269881200975399,
       "t": 31.42433222082868
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 1.5624999999999964,
      "sd": 0.9338516606839928,
      "lo": 0.7817804739695283,
      "hi": 2.3432195260304645,
      "t": 4.7324618764172275
     },
     "full-none": {
      "n": 8,
      "mean": -0.04652777777777395,
      "sd": 1.2419189846967715,
      "lo": -1.0847980319534043,
      "hi": 0.9917424763978564,
      "t": -0.10596538932283942
     },
     "am2-none": {
      "n": 8,
      "mean": -0.18124999999999591,
      "sd": 1.0363326394098404,
      "lo": -1.047645768314362,
      "hi": 0.6851457683143701,
      "t": -0.4946794078127031
     },
     "hperm-none": {
      "n": 8,
      "mean": -1.6090277777777704,
      "sd": 1.0262426867111936,
      "lo": -2.4669881345378135,
      "hi": -0.7510674210177273,
      "t": -4.434640918827307
     },
     "full-am2": {
      "n": 8,
      "mean": 0.13472222222222197,
      "sd": 1.1445436464941623,
      "lo": -0.822140211965258,
      "hi": 1.0915846564097018,
      "t": 0.3329291886828539
     }
    }
   },
   "transfer_loss_known_minus_balanced": {
    "full": {
     "n": 8,
     "mean": 6.793750000000001,
     "sd": 0.9300795394671661,
     "lo": 6.016184046225724,
     "hi": 7.5713159537742785,
     "t": 20.66019728780711
    },
    "hperm": {
     "n": 8,
     "mean": 6.0861111111111175,
     "sd": 1.3588302885520391,
     "lo": 4.950100560937475,
     "hi": 7.22212166128476,
     "t": 12.668338272934083
    },
    "am2": {
     "n": 8,
     "mean": 6.684027777777783,
     "sd": 1.1309554789709713,
     "lo": 5.7385253359263,
     "hi": 7.629530219629266,
     "t": 16.716206624176877
    },
    "none": {
     "n": 8,
     "mean": 7.636805555555553,
     "sd": 1.122968231924578,
     "lo": 6.69798061934108,
     "hi": 8.575630491770026,
     "t": 19.234870021858697
    }
   },
   "beta_known_minus_balanced_vs_oracle_shift": {
    "full": {
     "n": 8,
     "mean": 0.4517762045053858,
     "sd": 0.15133960692931983,
     "lo": 0.3252531268412576,
     "hi": 0.578299282169514,
     "t": 8.443368507853295
    },
    "hperm": {
     "n": 8,
     "mean": 0.4511066625601483,
     "sd": 0.1863768614442714,
     "lo": 0.29529170708505553,
     "hi": 0.606921618035241,
     "t": 6.845926638379218
    },
    "am2": {
     "n": 8,
     "mean": 0.42429141191962927,
     "sd": 0.15043864078747937,
     "lo": 0.29852156079975967,
     "hi": 0.5500612630394989,
     "t": 7.977188121273014
    },
    "none": {
     "n": 8,
     "mean": 0.680283915425133,
     "sd": 0.07974077228889061,
     "lo": 0.6136189614847097,
     "hi": 0.7469488693655563,
     "t": 24.12985758334645
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/R1/R1_MERGE_FREEZE.sha256 <==
db5fe7b3153ef288f78e1cb97f8a7b3ff19a0822fe633b28e67809851516b97e  r1_merge.py
# frozen 2026-09-25T13:55:16Z, before any R1 production cell finished (first expected ~17:40Z); validated on synthetic inputs (planted P1=+4, D=+9, Fixed=-0.1; one gate-failed cell -> pair-wise exclusion, status DESCRIPTIVE_INCOMPLETE)


==> anc/supplementary_material/data/v9/R1/boxG/MANIFEST.json <==
[
 {
  "seed": 260926001,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1_am2_s260926001_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-214128_61c42174_last.pt",
  "G1": true,
  "J_recomputed": 37.64,
  "J_closeout": 37.64,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926001,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1_full_s260926001_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214048_0cd3d988_last.pt",
  "G1": true,
  "J_recomputed": 38.23,
  "J_closeout": 38.23,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926001,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1_hperm_s260926001_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214108_823a47fe_last.pt",
  "G1": true,
  "J_recomputed": 33.28,
  "J_closeout": 33.28,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926001,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1_none_s260926001_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214148_d34e7a8d_last.pt",
  "G1": true,
  "J_recomputed": 22.11,
  "J_closeout": 22.11,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926002,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1_am2_s260926002_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-214229_80f6d8f8_last.pt",
  "G1": true,
  "J_recomputed": 38.56,
  "J_closeout": 38.56,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926002,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1_full_s260926002_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214308_d9017b46_last.pt",
  "G1": true,
  "J_recomputed": 37.18,
  "J_closeout": 37.19,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926002,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1_hperm_s260926002_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214208_9a87788f_last.pt",
  "G1": true,
  "J_recomputed": 34.39,
  "J_closeout": 34.38,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926002,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1_none_s260926002_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214248_d55299dc_last.pt",
  "G1": true,
  "J_recomputed": 22.09,
  "J_closeout": 22.09,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926003,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1_am2_s260926003_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-233639_abe2c23f_last.pt",
  "G1": true,
  "J_recomputed": 36.74,
  "J_closeout": 36.73,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926003,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1_full_s260926003_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-233849_5853e96b_last.pt",
  "G1": true,
  "J_recomputed": 36.67,
  "J_closeout": 36.67,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926003,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1_hperm_s260926003_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-234039_389e0146_last.pt",
  "G1": true,
  "J_recomputed": 32.83,
  "J_closeout": 32.85,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926003,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1_none_s260926003_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-233749_6feb03ca_last.pt",
  "G1": true,
  "J_recomputed": 22.85,
  "J_closeout": 22.87,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926004,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1_am2_s260926004_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-235239_d5994da9_last.pt",
  "G1": true,
  "J_recomputed": 35.65,
  "J_closeout": 35.64,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926004,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1_full_s260926004_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-234549_85279b8d_last.pt",
  "G1": true,
  "J_recomputed": 35.6,
  "J_closeout": 35.58,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926004,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1_hperm_s260926004_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-235029_962d6a0a_last.pt",
  "G1": true,
  "J_recomputed": 30.8,
  "J_closeout": 30.8,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926004,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1_none_s260926004_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-234359_6c8d5239_last.pt",
  "G1": true,
  "J_recomputed": 23.41,
  "J_closeout": 23.42,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R1/boxG/R1_MODELS.json <==
{
 "prefix": "final_NEXTR1",
 "models": {
  "260926001/am2": {
   "beta500": -2.709464845977391,
   "beta2000": -2.887829365618537,
   "base": {
    "CE": 2.8517659503735406,
    "J": 37.64,
    "J_A": 32.6,
    "J_B": 83.0,
    "soft_mass_B": 0.3294896886017749,
    "hard_share_B": 0.4256
   },
   "inv": {
    "cond_CE": 2.3252630062277757,
    "group_oracle_J": 46.46
   },
   "cal500": {
    "CE": 2.573404275432483,
    "J": 41.58,
    "J_A": 39.34444444444444,
    "J_B": 61.7,
    "soft_mass_B": 0.10930592647691365,
    "hard_share_B": 0.1495
   },
   "cal2000": {
    "CE": 2.5724735013977718,
    "J": 41.52,
    "J_A": 39.55555555555556,
    "J_B": 59.199999999999996,
    "soft_mass_B": 0.101232836176543,
    "hard_share_B": 0.1374
   },
   "oracle_const": {
    "beta": -2.7325254678726196,
    "J": 41.620000000000005
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 37.64,
      "J_A": 32.6,
      "J_B": 83.0,
      "hard_share_B": 0.4256,
      "prec_B": 0.1950187969924812
     },
     "balanced_offset": {
      "J": 41.58,
      "J_A": 39.34444444444444,
      "J_B": 61.7,
      "hard_share_B": 0.1495,
      "prec_B": 0.41270903010033444
     },
     "known_prior_offset": {
      "J": 41.58,
      "J_A": 39.34444444444444,
      "J_B": 61.7,
      "hard_share_B": 0.1495,
      "prec_B": 0.41270903010033444
     },
     "beta_known": -2.709464845977391,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 47.71999999999999,
      "J_A": 32.6,
      "J_B": 83.0,
      "hard_share_B": 0.5281333333333333,
      "prec_B": 0.1950187969924812
     },
     "balanced_offset": {
      "J": 46.05111111111109,
      "J_A": 39.34444444444444,
      "J_B": 61.7,
      "hard_share_B": 0.25761111111111107,
      "prec_B": 0.41270903010033444
     },
     "known_prior_offset": {
      "J": 48.22555555555555,
      "J_A": 36.32222222222222,
      "J_B": 76.0,
      "hard_share_B": 0.3969888888888889,
      "prec_B": 0.26883622214361513
     },
     "beta_known": -1.1013012845214054,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 57.800000000000004,
      "J_A": 32.6,
      "J_B": 83.0,
      "hard_share_B": 0.6306666666666667,
      "prec_B": 0.1950187969924812
     },
     "balanced_offset": {
      "J": 50.52222222222221,
      "J_A": 39.34444444444444,
      "J_B": 61.7,
      "hard_share_B": 0.3657222222222222,
      "prec_B": 0.41270903010033444
     },
     "known_prior_offset": {
      "J": 57.54444444444445,
      "J_A": 32.98888888888889,
      "J_B": 82.1,
      "hard_share_B": 0.6167777777777779,
      "prec_B": 0.19936862554638174
     },
     "beta_known": -0.09669993229911292,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926001/full": {
   "beta500": -2.6118284343496265,
   "beta2000": -2.778749500838458,
   "base": {
    "CE": 2.8220824176148636,
    "J": 38.23,
    "J_A": 33.355555555555554,
    "J_B": 82.1,
    "soft_mass_B": 0.3138191536682085,
    "hard_share_B": 0.4038
   },
   "inv": {
    "cond_CE": 2.309755088795377,
    "group_oracle_J": 46.98
   },
   "cal500": {
    "CE": 2.568340388242538,
    "J": 41.839999999999996,
    "J_A": 39.68888888888889,
    "J_B": 61.199999999999996,
    "soft_mass_B": 0.1111604951363272,
    "hard_share_B": 0.1513
   },
   "cal2000": {
    "CE": 2.567099110255544,
    "J": 41.74,
    "J_A": 39.78888888888889,
    "J_B": 59.3,
    "soft_mass_B": 0.10379544244014981,
    "hard_share_B": 0.1426
   },
   "oracle_const": {
    "beta": -2.652221441268921,
    "J": 41.88
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 38.23,
      "J_A": 33.355555555555554,
      "J_B": 82.1,
      "hard_share_B": 0.4038,
      "prec_B": 0.20331847449232293
     },
     "balanced_offset": {
      "J": 41.839999999999996,
      "J_A": 39.68888888888889,
      "J_B": 61.199999999999996,
      "hard_share_B": 0.1513,
      "prec_B": 0.4044943820224719
     },
     "known_prior_offset": {
      "J": 41.839999999999996,
      "J_A": 39.68888888888889,
      "J_B": 61.199999999999996,
      "hard_share_B": 0.1513,
      "prec_B": 0.4044943820224719
     },
     "beta_known": -2.6118284343496265,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 47.97888888888889,
      "J_A": 33.355555555555554,
      "J_B": 82.1,
      "hard_share_B": 0.5080666666666666,
      "prec_B": 0.20331847449232293
     },
     "balanced_offset": {
      "J": 46.142222222222216,
      "J_A": 39.68888888888889,
      "J_B": 61.199999999999996,
      "hard_share_B": 0.25767777777777773,
      "prec_B": 0.4044943820224719
     },
     "known_prior_offset": {
      "J": 48.52444444444444,
      "J_A": 36.577777777777776,
      "J_B": 76.4,
      "hard_share_B": 0.4007444444444444,
      "prec_B": 0.2670394966794827
     },
     "beta_known": -0.9878064514442584,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 57.72777777777779,
      "J_A": 33.355555555555554,
      "J_B": 82.1,
      "hard_share_B": 0.6123333333333334,
      "prec_B": 0.20331847449232293
     },
     "balanced_offset": {
      "J": 50.44444444444445,
      "J_A": 39.68888888888889,
      "J_B": 61.199999999999996,
      "hard_share_B": 0.36405555555555563,
      "prec_B": 0.4044943820224719
     },
     "known_prior_offset": {
      "J": 57.738888888888894,
      "J_A": 33.47777777777778,
      "J_B": 82.0,
      "hard_share_B": 0.6100555555555556,
      "prec_B": 0.20474406991260924
     },
     "beta_known": -0.026560086202980893,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926001/hperm": {
   "beta500": -2.854325837736414,
   "beta2000": -2.8471157988172484,
   "base": {
    "CE": 3.424043925512262,
    "J": 33.28,
    "J_A": 27.644444444444442,
    "J_B": 84.0,
    "soft_mass_B": 0.3493119958307885,
    "hard_share_B": 0.4971
   },
   "inv": {
    "cond_CE": 2.868752176308251,
    "group_oracle_J": 41.33
   },
   "cal500": {
    "CE": 3.1258736707046197,
    "J": 36.95,
    "J_A": 34.25555555555555,
    "J_B": 61.199999999999996,
    "soft_mass_B": 0.10225261603564377,
    "hard_share_B": 0.1617
   },
   "cal2000": {
    "CE": 3.125891111586116,
    "J": 36.95,
    "J_A": 34.25555555555555,
    "J_B": 61.199999999999996,
    "soft_mass_B": 0.102585506115569,
    "hard_share_B": 0.1623
   },
   "oracle_const": {
    "beta": -2.7607734203338623,
    "J": 37.019999999999996
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 33.28,
      "J_A": 27.644444444444442,
      "J_B": 84.0,
      "hard_share_B": 0.4971,
      "prec_B": 0.16898008449004223
     },
     "balanced_offset": {
      "J": 36.95,
      "J_A": 34.25555555555555,
      "J_B": 61.199999999999996,
      "hard_share_B": 0.1617,
      "prec_B": 0.3784786641929499
     },
     "known_prior_offset": {
      "J": 36.95,
      "J_A": 34.25555555555555,
      "J_B": 61.199999999999996,
      "hard_share_B": 0.1617,
      "prec_B": 0.3784786641929499
     },
     "beta_known": -2.854325837736414,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 44.55111111111111,
      "J_A": 27.644444444444442,
      "J_B": 84.0,
      "hard_share_B": 0.5908555555555555,
      "prec_B": 0.16898008449004223
     },
     "balanced_offset": {
      "J": 42.33888888888889,
      "J_A": 34.25555555555555,
      "J_B": 61.199999999999996,
      "hard_share_B": 0.2657666666666666,
      "prec_B": 0.3784786641929499
     },
     "known_prior_offset": {
      "J": 45.213333333333324,
      "J_A": 31.333333333333336,
      "J_B": 77.60000000000001,
      "hard_share_B": 0.4398333333333332,
      "prec_B": 0.2355083459787557
     },
     "beta_known": -1.1319853680588117,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 55.82222222222223,
      "J_A": 27.644444444444442,
      "J_B": 84.0,
      "hard_share_B": 0.6846111111111113,
      "prec_B": 0.16898008449004223
     },
     "balanced_offset": {
      "J": 47.72777777777778,
      "J_A": 34.25555555555555,
      "J_B": 61.199999999999996,
      "hard_share_B": 0.36983333333333335,
      "prec_B": 0.3784786641929499
     },
     "known_prior_offset": {
      "J": 55.76111111111113,
      "J_A": 28.12222222222222,
      "J_B": 83.39999999999999,
      "hard_share_B": 0.670888888888889,
      "prec_B": 0.17447698744769874
     },
     "beta_known": -0.12442024486334424,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926001/none": {
   "beta500": -7.150367867755387,
   "beta2000": -7.222616200655242,
   "base": {
    "CE": 4.44995684826981,
    "J": 22.11,
    "J_A": 14.255555555555555,
    "J_B": 92.80000000000001,
    "soft_mass_B": 0.7557902391876558,
    "hard_share_B": 0.8121
   },
   "inv": {
    "cond_CE": 2.2488292519200366,
    "group_oracle_J": 45.57
   },
   "cal500": {
    "CE": 2.476118532338021,
    "J": 40.81,
    "J_A": 38.422222222222224,
    "J_B": 62.3,
    "soft_mass_B": 0.10165392450279066,
    "hard_share_B": 0.1218
   },
   "cal2000": {
    "CE": 2.476097161463356,
    "J": 40.8,
    "J_A": 38.5,
    "J_B": 61.5,
    "soft_mass_B": 0.09894789842907104,
    "hard_share_B": 0.119
   },
   "oracle_const": {
    "beta": -7.023296356201172,
    "J": 40.849999999999994
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.11,
      "J_A": 14.255555555555555,
      "J_B": 92.80000000000001,
      "hard_share_B": 0.8121,
      "prec_B": 0.11427164142347002
     },
     "balanced_offset": {
      "J": 40.81,
      "J_A": 38.422222222222224,
      "J_B": 62.3,
      "hard_share_B": 0.1218,
      "prec_B": 0.5114942528735632
     },
     "known_prior_offset": {
      "J": 40.81,
      "J_A": 38.422222222222224,
      "J_B": 62.3,
      "hard_share_B": 0.1218,
      "prec_B": 0.5114942528735632
     },
     "beta_known": -7.150367867755387,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 37.81888888888888,
      "J_A": 14.255555555555555,
      "J_B": 92.80000000000001,
      "hard_share_B": 0.853188888888889,
      "prec_B": 0.11427164142347002
     },
     "balanced_offset": {
      "J": 45.585555555555544,
      "J_A": 38.422222222222224,
      "J_B": 62.3,
      "hard_share_B": 0.23517777777777774,
      "prec_B": 0.5114942528735632
     },
     "known_prior_offset": {
      "J": 48.32444444444444,
      "J_A": 35.47777777777778,
      "J_B": 78.3,
      "hard_share_B": 0.35587777777777774,
      "prec_B": 0.3423699169217315
     },
     "beta_known": -5.337090571219255,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 53.527777777777786,
      "J_A": 14.255555555555555,
      "J_B": 92.80000000000001,
      "hard_share_B": 0.894277777777778,
      "prec_B": 0.11427164142347002
     },
     "balanced_offset": {
      "J": 50.36111111111112,
      "J_A": 38.422222222222224,
      "J_B": 62.3,
      "hard_share_B": 0.3485555555555556,
      "prec_B": 0.5114942528735632
     },
     "known_prior_offset": {
      "J": 58.99444444444445,
      "J_A": 32.78888888888889,
      "J_B": 85.2,
      "hard_share_B": 0.5742222222222223,
      "prec_B": 0.25849514563106796
     },
     "beta_known": -4.262950892321138,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926002/am2": {
   "beta500": -2.646862338914886,
   "beta2000": -2.7918686676913778,
   "base": {
    "CE": 2.7813089318655484,
    "J": 38.56,
    "J_A": 33.266666666666666,
    "J_B": 86.2,
    "soft_mass_B": 0.30166694077613465,
    "hard_share_B": 0.4193
   },
   "inv": {
    "cond_CE": 2.344107604491186,
    "group_oracle_J": 47.73
   },
   "cal500": {
    "CE": 2.5526349869108897,
    "J": 43.05,
    "J_A": 40.233333333333334,
    "J_B": 68.4,
    "soft_mass_B": 0.10415597900614064,
    "hard_share_B": 0.1449
   },
   "cal2000": {
    "CE": 2.5524603469983096,
    "J": 43.120000000000005,
    "J_A": 40.44444444444444,
    "J_B": 67.2,
    "soft_mass_B": 0.09831291660815134,
    "hard_share_B": 0.1365
   },
   "oracle_const": {
    "beta": -3.016526162624359,
    "J": 43.22
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 38.56,
      "J_A": 33.266666666666666,
      "J_B": 86.2,
      "hard_share_B": 0.4193,
      "prec_B": 0.20558072978774147
     },
     "balanced_offset": {
      "J": 43.05,
      "J_A": 40.233333333333334,
      "J_B": 68.4,
      "hard_share_B": 0.1449,
      "prec_B": 0.4720496894409938
     },
     "known_prior_offset": {
      "J": 43.05,
      "J_A": 40.233333333333334,
      "J_B": 68.4,
      "hard_share_B": 0.1449,
      "prec_B": 0.4720496894409938
     },
     "beta_known": -2.646862338914886,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 49.14666666666666,
      "J_A": 33.266666666666666,
      "J_B": 86.2,
      "hard_share_B": 0.5250111111111111,
      "prec_B": 0.20558072978774147
     },
     "balanced_offset": {
      "J": 48.68333333333332,
      "J_A": 40.233333333333334,
      "J_B": 68.4,
      "hard_share_B": 0.2655888888888889,
      "prec_B": 0.4720496894409938
     },
     "known_prior_offset": {
      "J": 49.76333333333332,
      "J_A": 37.233333333333334,
      "J_B": 79.0,
      "hard_share_B": 0.3962333333333333,
      "prec_B": 0.2859211002533478
     },
     "beta_known": -1.1020481969907223,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 59.73333333333334,
      "J_A": 33.266666666666666,
      "J_B": 86.2,
      "hard_share_B": 0.6307222222222221,
      "prec_B": 0.20558072978774147
     },
     "balanced_offset": {
      "J": 54.316666666666656,
      "J_A": 40.233333333333334,
      "J_B": 68.4,
      "hard_share_B": 0.3862777777777777,
      "prec_B": 0.4720496894409938
     },
     "known_prior_offset": {
      "J": 59.59444444444444,
      "J_A": 34.08888888888889,
      "J_B": 85.1,
      "hard_share_B": 0.6107777777777778,
      "prec_B": 0.2169811320754717
     },
     "beta_known": -0.1752892478741162,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926002/full": {
   "beta500": -3.1418174834696586,
   "beta2000": -3.0869011367375316,
   "base": {
    "CE": 2.8473755556728335,
    "J": 37.18,
    "J_A": 31.622222222222224,
    "J_B": 87.2,
    "soft_mass_B": 0.33462211582195883,
    "hard_share_B": 0.461
   },
   "inv": {
    "cond_CE": 2.3411288044383523,
    "group_oracle_J": 47.63
   },
   "cal500": {
    "CE": 2.549297250964234,
    "J": 43.11,
    "J_A": 40.24444444444445,
    "J_B": 68.89999999999999,
    "soft_mass_B": 0.09905761111793879,
    "hard_share_B": 0.1413
   },
   "cal2000": {
    "CE": 2.5493039500158416,
    "J": 43.04,
    "J_A": 40.13333333333333,
    "J_B": 69.19999999999999,
    "soft_mass_B": 0.10119425760140584,
    "hard_share_B": 0.1448
   },
   "oracle_const": {
    "beta": -3.5383388996124268,
    "J": 43.3
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 37.18,
      "J_A": 31.622222222222224,
      "J_B": 87.2,
      "hard_share_B": 0.461,
      "prec_B": 0.1891540130151844
     },
     "balanced_offset": {
      "J": 43.11,
      "J_A": 40.24444444444445,
      "J_B": 68.89999999999999,
      "hard_share_B": 0.1413,
      "prec_B": 0.4876150035385704
     },
     "known_prior_offset": {
      "J": 43.11,
      "J_A": 40.24444444444445,
      "J_B": 68.89999999999999,
      "hard_share_B": 0.1413,
      "prec_B": 0.4876150035385704
     },
     "beta_known": -3.1418174834696586,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 48.295555555555545,
      "J_A": 31.622222222222224,
      "J_B": 87.2,
      "hard_share_B": 0.5601111111111111,
      "prec_B": 0.1891540130151844
     },
     "balanced_offset": {
      "J": 48.841111111111104,
      "J_A": 40.24444444444445,
      "J_B": 68.89999999999999,
      "hard_share_B": 0.2645666666666666,
      "prec_B": 0.4876150035385704
     },
     "known_prior_offset": {
      "J": 49.87111111111111,
      "J_A": 37.044444444444444,
      "J_B": 79.80000000000001,
      "hard_share_B": 0.39112222222222215,
      "prec_B": 0.2952275249722531
     },
     "beta_known": -1.463671162720416,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 59.411111111111104,
      "J_A": 31.622222222222224,
      "J_B": 87.2,
      "hard_share_B": 0.659222222222222,
      "prec_B": 0.1891540130151844
     },
     "balanced_offset": {
      "J": 54.57222222222222,
      "J_A": 40.24444444444445,
      "J_B": 68.89999999999999,
      "hard_share_B": 0.3878333333333333,
      "prec_B": 0.4876150035385704
     },
     "known_prior_offset": {
      "J": 59.49444444444444,
      "J_A": 33.58888888888889,
      "J_B": 85.39999999999999,
      "hard_share_B": 0.6117777777777778,
      "prec_B": 0.21543895055499496
     },
     "beta_known": -0.45928771265186563,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926002/hperm": {
   "beta500": -2.526619161640933,
   "beta2000": -2.5912897785041293,
   "base": {
    "CE": 3.1774196061028634,
    "J": 34.39,
    "J_A": 28.344444444444445,
    "J_B": 88.8,
    "soft_mass_B": 0.30253026268805544,
    "hard_share_B": 0.47
   },
   "inv": {
    "cond_CE": 2.753217406930631,
    "group_oracle_J": 42.63
   },
   "cal500": {
    "CE": 2.9644125193803608,
    "J": 38.48,
    "J_A": 34.8,
    "J_B": 71.6,
    "soft_mass_B": 0.10060338609030475,
    "hard_share_B": 0.1641
   },
   "cal2000": {
    "CE": 2.96446430412656,
    "J": 38.46,
    "J_A": 34.855555555555554,
    "J_B": 70.89999999999999,
    "soft_mass_B": 0.09780890027509832,
    "hard_share_B": 0.16
   },
   "oracle_const": {
    "beta": -2.4895750284194946,
    "J": 38.5
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 34.39,
      "J_A": 28.344444444444445,
      "J_B": 88.8,
      "hard_share_B": 0.47,
      "prec_B": 0.18893617021276596
     },
     "balanced_offset": {
      "J": 38.48,
      "J_A": 34.8,
      "J_B": 71.6,
      "hard_share_B": 0.1641,
      "prec_B": 0.4363193174893358
     },
     "known_prior_offset": {
      "J": 38.48,
      "J_A": 34.8,
      "J_B": 71.6,
      "hard_share_B": 0.1641,
      "prec_B": 0.4363193174893358
     },
     "beta_known": -2.526619161640933,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 46.48111111111111,
      "J_A": 28.344444444444445,
      "J_B": 88.8,
      "hard_share_B": 0.5706666666666667,
      "prec_B": 0.18893617021276596
     },
     "balanced_offset": {
      "J": 45.839999999999996,
      "J_A": 34.8,
      "J_B": 71.6,
      "hard_share_B": 0.2880777777777777,
      "prec_B": 0.4363193174893358
     },
     "known_prior_offset": {
      "J": 47.173333333333325,
      "J_A": 31.433333333333337,
      "J_B": 83.89999999999999,
      "hard_share_B": 0.44652222222222226,
      "prec_B": 0.25571472112160926
     },
     "beta_known": -0.9349583773496357,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 58.57222222222222,
      "J_A": 28.344444444444445,
      "J_B": 88.8,
      "hard_share_B": 0.6713333333333333,
      "prec_B": 0.18893617021276596
     },
     "balanced_offset": {
      "J": 53.2,
      "J_A": 34.8,
      "J_B": 71.6,
      "hard_share_B": 0.41205555555555545,
      "prec_B": 0.4363193174893358
     },
     "known_prior_offset": {
      "J": 58.51111111111111,
      "J_A": 28.22222222222222,
      "J_B": 88.8,
      "hard_share_B": 0.6741666666666666,
      "prec_B": 0.18690801936434434
     },
     "beta_known": 0.030297676971607457,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926002/none": {
   "beta500": -7.126870247959781,
   "beta2000": -7.22460348755256,
   "base": {
    "CE": 4.395264026534272,
    "J": 22.09,
    "J_A": 13.944444444444445,
    "J_B": 95.39999999999999,
    "soft_mass_B": 0.7496498319632723,
    "hard_share_B": 0.8123
   },
   "inv": {
    "cond_CE": 2.26483012967678,
    "group_oracle_J": 44.330000000000005
   },
   "cal500": {
    "CE": 2.471122479016419,
    "J": 39.65,
    "J_A": 36.888888888888886,
    "J_B": 64.5,
    "soft_mass_B": 0.09956802037885189,
    "hard_share_B": 0.1203
   },
   "cal2000": {
    "CE": 2.471340874035074,
    "J": 39.69,
    "J_A": 37.03333333333333,
    "J_B": 63.6,
    "soft_mass_B": 0.09598103792624212,
    "hard_share_B": 0.1161
   },
   "oracle_const": {
    "beta": -6.604088306427002,
    "J": 39.83
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.09,
      "J_A": 13.944444444444445,
      "J_B": 95.39999999999999,
      "hard_share_B": 0.8123,
      "prec_B": 0.11744429398005662
     },
     "balanced_offset": {
      "J": 39.65,
      "J_A": 36.888888888888886,
      "J_B": 64.5,
      "hard_share_B": 0.1203,
      "prec_B": 0.5361596009975063
     },
     "known_prior_offset": {
      "J": 39.65,
      "J_A": 36.888888888888886,
      "J_B": 64.5,
      "hard_share_B": 0.1203,
      "prec_B": 0.5361596009975063
     },
     "beta_known": -7.126870247959781,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 38.3811111111111,
      "J_A": 13.944444444444445,
      "J_B": 95.39999999999999,
      "hard_share_B": 0.8537888888888887,
      "prec_B": 0.11744429398005662
     },
     "balanced_offset": {
      "J": 45.17222222222222,
      "J_A": 36.888888888888886,
      "J_B": 64.5,
      "hard_share_B": 0.2375666666666666,
      "prec_B": 0.5361596009975063
     },
     "known_prior_offset": {
      "J": 48.51888888888889,
      "J_A": 34.25555555555555,
      "J_B": 81.8,
      "hard_share_B": 0.3613444444444444,
      "prec_B": 0.35830048182216384
     },
     "beta_known": -5.309623975999356,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 54.672222222222224,
      "J_A": 13.944444444444445,
      "J_B": 95.39999999999999,
      "hard_share_B": 0.8952777777777777,
      "prec_B": 0.11744429398005662
     },
     "balanced_offset": {
      "J": 50.69444444444444,
      "J_A": 36.888888888888886,
      "J_B": 64.5,
      "hard_share_B": 0.3548333333333333,
      "prec_B": 0.5361596009975063
     },
     "known_prior_offset": {
      "J": 59.72777777777777,
      "J_A": 31.255555555555553,
      "J_B": 88.2,
      "hard_share_B": 0.5851666666666666,
      "prec_B": 0.26336219767094654
     },
     "beta_known": -4.136270335173053,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926003/am2": {
   "beta500": -3.2995208346689786,
   "beta2000": -3.1354082898474163,
   "base": {
    "CE": 2.947336725656668,
    "J": 36.74,
    "J_A": 31.533333333333335,
    "J_B": 83.6,
    "soft_mass_B": 0.3282590977678308,
    "hard_share_B": 0.4277
   },
   "inv": {
    "cond_CE": 2.4278068233164922,
    "group_oracle_J": 44.7
   },
   "cal500": {
    "CE": 2.642709129993113,
    "J": 40.65,
    "J_A": 38.17777777777778,
    "J_B": 62.9,
    "soft_mass_B": 0.09733721313568672,
    "hard_share_B": 0.1389
   },
   "cal2000": {
    "CE": 2.6427787783132577,
    "J": 40.63,
    "J_A": 38.01111111111111,
    "J_B": 64.2,
    "soft_mass_B": 0.10357754252667949,
    "hard_share_B": 0.1478
   },
   "oracle_const": {
    "beta": -3.4510680437088013,
    "J": 40.73
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 36.74,
      "J_A": 31.533333333333335,
      "J_B": 83.6,
      "hard_share_B": 0.4277,
      "prec_B": 0.19546411035772737
     },
     "balanced_offset": {
      "J": 40.65,
      "J_A": 38.17777777777778,
      "J_B": 62.9,
      "hard_share_B": 0.1389,
      "prec_B": 0.4528437724982001
     },
     "known_prior_offset": {
      "J": 40.65,
      "J_A": 38.17777777777778,
      "J_B": 62.9,
      "hard_share_B": 0.1389,
      "prec_B": 0.4528437724982001
     },
     "beta_known": -3.2995208346689786,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 47.15333333333333,
      "J_A": 31.533333333333335,
      "J_B": 83.6,
      "hard_share_B": 0.5386555555555554,
      "prec_B": 0.19546411035772737
     },
     "balanced_offset": {
      "J": 45.594444444444434,
      "J_A": 38.17777777777778,
      "J_B": 62.9,
      "hard_share_B": 0.2560333333333333,
      "prec_B": 0.4528437724982001
     },
     "known_prior_offset": {
      "J": 47.89888888888888,
      "J_A": 35.855555555555554,
      "J_B": 76.0,
      "hard_share_B": 0.38367777777777773,
      "prec_B": 0.29537504858142244
     },
     "beta_known": -1.615475294863188,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 57.56666666666666,
      "J_A": 31.533333333333335,
      "J_B": 83.6,
      "hard_share_B": 0.6496111111111111,
      "prec_B": 0.19546411035772737
     },
     "balanced_offset": {
      "J": 50.53888888888889,
      "J_A": 38.17777777777778,
      "J_B": 62.9,
      "hard_share_B": 0.37316666666666665,
      "prec_B": 0.4528437724982001
     },
     "known_prior_offset": {
      "J": 57.666666666666664,
      "J_A": 33.53333333333333,
      "J_B": 81.8,
      "hard_share_B": 0.5982222222222222,
      "prec_B": 0.22874720357941836
     },
     "beta_known": -0.613274402399218,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926003/full": {
   "beta500": -3.054739036851424,
   "beta2000": -2.781395605020843,
   "base": {
    "CE": 2.8979846350215785,
    "J": 36.67,
    "J_A": 31.555555555555554,
    "J_B": 82.69999999999999,
    "soft_mass_B": 0.3140913683701489,
    "hard_share_B": 0.4166
   },
   "inv": {
    "cond_CE": 2.435321112323903,
    "group_oracle_J": 44.769999999999996
   },
   "cal500": {
    "CE": 2.6392505366563457,
    "J": 40.58,
    "J_A": 38.12222222222223,
    "J_B": 62.7,
    "soft_mass_B": 0.09484423973335775,
    "hard_share_B": 0.1347
   },
   "cal2000": {
    "CE": 2.6392936002735436,
    "J": 40.47,
    "J_A": 37.855555555555554,
    "J_B": 64.0,
    "soft_mass_B": 0.10567856056900674,
    "hard_share_B": 0.1489
   },
   "oracle_const": {
    "beta": -3.2284265756607056,
    "J": 40.699999999999996
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 36.67,
      "J_A": 31.555555555555554,
      "J_B": 82.69999999999999,
      "hard_share_B": 0.4166,
      "prec_B": 0.19851176188190112
     },
     "balanced_offset": {
      "J": 40.58,
      "J_A": 38.12222222222223,
      "J_B": 62.7,
      "hard_share_B": 0.1347,
      "prec_B": 0.46547884187082406
     },
     "known_prior_offset": {
      "J": 40.58,
      "J_A": 38.12222222222223,
      "J_B": 62.7,
      "hard_share_B": 0.1347,
      "prec_B": 0.46547884187082406
     },
     "beta_known": -3.054739036851424,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 46.898888888888884,
      "J_A": 31.555555555555554,
      "J_B": 82.69999999999999,
      "hard_share_B": 0.5300222222222221,
      "prec_B": 0.19851176188190112
     },
     "balanced_offset": {
      "J": 45.49555555555555,
      "J_A": 38.12222222222223,
      "J_B": 62.7,
      "hard_share_B": 0.2529888888888889,
      "prec_B": 0.46547884187082406
     },
     "known_prior_offset": {
      "J": 47.773333333333326,
      "J_A": 35.93333333333334,
      "J_B": 75.4,
      "hard_share_B": 0.3826333333333333,
      "prec_B": 0.2955703645629165
     },
     "beta_known": -1.460119301177269,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 57.12777777777778,
      "J_A": 31.555555555555554,
      "J_B": 82.69999999999999,
      "hard_share_B": 0.6434444444444444,
      "prec_B": 0.19851176188190112
     },
     "balanced_offset": {
      "J": 50.41111111111112,
      "J_A": 38.12222222222223,
      "J_B": 62.7,
      "hard_share_B": 0.37127777777777776,
      "prec_B": 0.46547884187082406
     },
     "known_prior_offset": {
      "J": 56.94444444444444,
      "J_A": 33.18888888888889,
      "J_B": 80.7,
      "hard_share_B": 0.6001666666666666,
      "prec_B": 0.22249793217535152
     },
     "beta_known": -0.47516614517593625,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926003/hperm": {
   "beta500": -2.8056702514286496,
   "beta2000": -2.6864681001682476,
   "base": {
    "CE": 3.3820996743737153,
    "J": 32.83,
    "J_A": 27.266666666666666,
    "J_B": 82.89999999999999,
    "soft_mass_B": 0.3276591486159597,
    "hard_share_B": 0.4745
   },
   "inv": {
    "cond_CE": 2.8993791511286466,
    "group_oracle_J": 40.32
   },
   "cal500": {
    "CE": 3.1122283476527643,
    "J": 36.76,
    "J_A": 33.41111111111111,
    "J_B": 66.9,
    "soft_mass_B": 0.10284996712433149,
    "hard_share_B": 0.166
   },
   "cal2000": {
    "CE": 3.112881890953733,
    "J": 36.69,
    "J_A": 33.24444444444444,
    "J_B": 67.7,
    "soft_mass_B": 0.10816163241401752,
    "hard_share_B": 0.1746
   },
   "oracle_const": {
    "beta": -3.1724213361740112,
    "J": 37.01
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 32.83,
      "J_A": 27.266666666666666,
      "J_B": 82.89999999999999,
      "hard_share_B": 0.4745,
      "prec_B": 0.17471022128556374
     },
     "balanced_offset": {
      "J": 36.76,
      "J_A": 33.41111111111111,
      "J_B": 66.9,
      "hard_share_B": 0.166,
      "prec_B": 0.4030120481927711
     },
     "known_prior_offset": {
      "J": 36.76,
      "J_A": 33.41111111111111,
      "J_B": 66.9,
      "hard_share_B": 0.166,
      "prec_B": 0.4030120481927711
     },
     "beta_known": -2.8056702514286496,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 43.95666666666666,
      "J_A": 27.266666666666666,
      "J_B": 82.89999999999999,
      "hard_share_B": 0.5752777777777778,
      "prec_B": 0.17471022128556374
     },
     "balanced_offset": {
      "J": 43.45777777777777,
      "J_A": 33.41111111111111,
      "J_B": 66.9,
      "hard_share_B": 0.28622222222222216,
      "prec_B": 0.4030120481927711
     },
     "known_prior_offset": {
      "J": 44.80222222222221,
      "J_A": 30.788888888888888,
      "J_B": 77.5,
      "hard_share_B": 0.43232222222222216,
      "prec_B": 0.24626628535112804
     },
     "beta_known": -1.2586275127255098,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 55.08333333333334,
      "J_A": 27.266666666666666,
      "J_B": 82.89999999999999,
      "hard_share_B": 0.6760555555555555,
      "prec_B": 0.17471022128556374
     },
     "balanced_offset": {
      "J": 50.155555555555544,
      "J_A": 33.41111111111111,
      "J_B": 66.9,
      "hard_share_B": 0.40644444444444444,
      "prec_B": 0.4030120481927711
     },
     "known_prior_offset": {
      "J": 55.00000000000001,
      "J_A": 28.199999999999996,
      "J_B": 81.8,
      "hard_share_B": 0.6472222222222223,
      "prec_B": 0.18752865657955067
     },
     "beta_known": -0.31313511720437703,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926003/none": {
   "beta500": -7.249101195440698,
   "beta2000": -6.849180193721189,
   "base": {
    "CE": 4.434080661773119,
    "J": 22.85,
    "J_A": 15.522222222222224,
    "J_B": 88.8,
    "soft_mass_B": 0.7284657119940524,
    "hard_share_B": 0.7778
   },
   "inv": {
    "cond_CE": 2.4147447981907266,
    "group_oracle_J": 43.81
   },
   "cal500": {
    "CE": 2.6274619151564003,
    "J": 39.81,
    "J_A": 37.355555555555554,
    "J_B": 61.9,
    "soft_mass_B": 0.08930534572120605,
    "hard_share_B": 0.1078
   },
   "cal2000": {
    "CE": 2.6258434382069615,
    "J": 39.78,
    "J_A": 37.077777777777776,
    "J_B": 64.1,
    "soft_mass_B": 0.10291237454207658,
    "hard_share_B": 0.1225
   },
   "oracle_const": {
    "beta": -6.928523540496826,
    "J": 39.839999999999996
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.85,
      "J_A": 15.522222222222224,
      "J_B": 88.8,
      "hard_share_B": 0.7778,
      "prec_B": 0.11416816662381075
     },
     "balanced_offset": {
      "J": 39.81,
      "J_A": 37.355555555555554,
      "J_B": 61.9,
      "hard_share_B": 0.1078,
      "prec_B": 0.5742115027829313
     },
     "known_prior_offset": {
      "J": 39.81,
      "J_A": 37.355555555555554,
      "J_B": 61.9,
      "hard_share_B": 0.1078,
      "prec_B": 0.5742115027829313
     },
     "beta_known": -7.249101195440698,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 37.505555555555546,
      "J_A": 15.522222222222224,
      "J_B": 88.8,
      "hard_share_B": 0.8258444444444444,
      "prec_B": 0.11416816662381075
     },
     "balanced_offset": {
      "J": 44.718888888888884,
      "J_A": 37.355555555555554,
      "J_B": 61.9,
      "hard_share_B": 0.22539999999999996,
      "prec_B": 0.5742115027829313
     },
     "known_prior_offset": {
      "J": 46.84888888888889,
      "J_A": 35.25555555555556,
      "J_B": 73.9,
      "hard_share_B": 0.32634444444444444,
      "prec_B": 0.37079779227295534
     },
     "beta_known": -5.488993570984578,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 52.16111111111111,
      "J_A": 15.522222222222224,
      "J_B": 88.8,
      "hard_share_B": 0.8738888888888888,
      "prec_B": 0.11416816662381075
     },
     "balanced_offset": {
      "J": 49.62777777777777,
      "J_A": 37.355555555555554,
      "J_B": 61.9,
      "hard_share_B": 0.343,
      "prec_B": 0.5742115027829313
     },
     "known_prior_offset": {
      "J": 56.25555555555556,
      "J_A": 33.111111111111114,
      "J_B": 79.4,
      "hard_share_B": 0.5342222222222223,
      "prec_B": 0.27801120448179273
     },
     "beta_known": -4.429802440079802,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926004/am2": {
   "beta500": -3.235500521907941,
   "beta2000": -3.1216288615060463,
   "base": {
    "CE": 2.980737298623772,
    "J": 35.65,
    "J_A": 30.422222222222224,
    "J_B": 82.69999999999999,
    "soft_mass_B": 0.3503942057784652,
    "hard_share_B": 0.4723
   },
   "inv": {
    "cond_CE": 2.4233140080857405,
    "group_oracle_J": 45.26
   },
   "cal500": {
    "CE": 2.653576199604165,
    "J": 40.65,
    "J_A": 38.522222222222226,
    "J_B": 59.8,
    "soft_mass_B": 0.09703673782594154,
    "hard_share_B": 0.1388
   },
   "cal2000": {
    "CE": 2.6535020987510314,
    "J": 40.6,
    "J_A": 38.36666666666667,
    "J_B": 60.699999999999996,
    "soft_mass_B": 0.10169969730733219,
    "hard_share_B": 0.1451
   },
   "oracle_const": {
    "beta": -3.4997820258140564,
    "J": 40.739999999999995
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 35.65,
      "J_A": 30.422222222222224,
      "J_B": 82.69999999999999,
      "hard_share_B": 0.4723,
      "prec_B": 0.17510057167054838
     },
     "balanced_offset": {
      "J": 40.65,
      "J_A": 38.522222222222226,
      "J_B": 59.8,
      "hard_share_B": 0.1388,
      "prec_B": 0.430835734870317
     },
     "known_prior_offset": {
      "J": 40.65,
      "J_A": 38.522222222222226,
      "J_B": 59.8,
      "hard_share_B": 0.1388,
      "prec_B": 0.430835734870317
     },
     "beta_known": -3.235500521907941,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 46.10555555555555,
      "J_A": 30.422222222222224,
      "J_B": 82.69999999999999,
      "hard_share_B": 0.5728999999999999,
      "prec_B": 0.17510057167054838
     },
     "balanced_offset": {
      "J": 44.90555555555555,
      "J_A": 38.522222222222226,
      "J_B": 59.8,
      "hard_share_B": 0.24684444444444442,
      "prec_B": 0.430835734870317
     },
     "known_prior_offset": {
      "J": 47.075555555555546,
      "J_A": 35.62222222222222,
      "J_B": 73.8,
      "hard_share_B": 0.3971333333333333,
      "prec_B": 0.2611464968152866
     },
     "beta_known": -1.5368028729903909,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 56.56111111111112,
      "J_A": 30.422222222222224,
      "J_B": 82.69999999999999,
      "hard_share_B": 0.6735,
      "prec_B": 0.17510057167054838
     },
     "balanced_offset": {
      "J": 49.16111111111111,
      "J_A": 38.522222222222226,
      "J_B": 59.8,
      "hard_share_B": 0.35488888888888886,
      "prec_B": 0.430835734870317
     },
     "known_prior_offset": {
      "J": 56.21111111111111,
      "J_A": 32.522222222222226,
      "J_B": 79.9,
      "hard_share_B": 0.6192777777777777,
      "prec_B": 0.19762552559980212
     },
     "beta_known": -0.5254625015031253,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926004/full": {
   "beta500": -3.461828338160135,
   "beta2000": -3.286079349600434,
   "base": {
    "CE": 2.9924222301934584,
    "J": 35.6,
    "J_A": 30.466666666666665,
    "J_B": 81.8,
    "soft_mass_B": 0.35911925685369817,
    "hard_share_B": 0.4693
   },
   "inv": {
    "cond_CE": 2.423853644169656,
    "group_oracle_J": 45.14
   },
   "cal500": {
    "CE": 2.654711201930292,
    "J": 40.77,
    "J_A": 38.81111111111111,
    "J_B": 58.4,
    "soft_mass_B": 0.08828974321549779,
    "hard_share_B": 0.1249
   },
   "cal2000": {
    "CE": 2.6532384866525147,
    "J": 40.68,
    "J_A": 38.58888888888889,
    "J_B": 59.5,
    "soft_mass_B": 0.09504107820077388,
    "hard_share_B": 0.1346
   },
   "oracle_const": {
    "beta": -3.6638587713241577,
    "J": 40.88
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 35.6,
      "J_A": 30.466666666666665,
      "J_B": 81.8,
      "hard_share_B": 0.4693,
      "prec_B": 0.1743021521414873
     },
     "balanced_offset": {
      "J": 40.77,
      "J_A": 38.81111111111111,
      "J_B": 58.4,
      "hard_share_B": 0.1249,
      "prec_B": 0.4675740592473979
     },
     "known_prior_offset": {
      "J": 40.77,
      "J_A": 38.81111111111111,
      "J_B": 58.4,
      "hard_share_B": 0.1249,
      "prec_B": 0.4675740592473979
     },
     "beta_known": -3.461828338160135,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 45.86666666666666,
      "J_A": 30.466666666666665,
      "J_B": 81.8,
      "hard_share_B": 0.5656777777777777,
      "prec_B": 0.1743021521414873
     },
     "balanced_offset": {
      "J": 44.687777777777775,
      "J_A": 38.81111111111111,
      "J_B": 58.4,
      "hard_share_B": 0.23314444444444443,
      "prec_B": 0.4675740592473979
     },
     "known_prior_offset": {
      "J": 46.78222222222222,
      "J_A": 35.888888888888886,
      "J_B": 72.2,
      "hard_share_B": 0.37834444444444437,
      "prec_B": 0.27214474180173387
     },
     "beta_known": -1.707648899872606,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 56.13333333333333,
      "J_A": 30.466666666666665,
      "J_B": 81.8,
      "hard_share_B": 0.6620555555555555,
      "prec_B": 0.1743021521414873
     },
     "balanced_offset": {
      "J": 48.60555555555555,
      "J_A": 38.81111111111111,
      "J_B": 58.4,
      "hard_share_B": 0.34138888888888885,
      "prec_B": 0.4675740592473979
     },
     "known_prior_offset": {
      "J": 56.06111111111112,
      "J_A": 32.72222222222222,
      "J_B": 79.4,
      "hard_share_B": 0.6051666666666666,
      "prec_B": 0.20147170768840394
     },
     "beta_known": -0.6176166971210739,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926004/hperm": {
   "beta500": -3.4541278868859697,
   "beta2000": -3.4263677421363274,
   "base": {
    "CE": 3.5581750094042817,
    "J": 30.8,
    "J_A": 24.788888888888888,
    "J_B": 84.89999999999999,
    "soft_mass_B": 0.38812928534399105,
    "hard_share_B": 0.5707
   },
   "inv": {
    "cond_CE": 2.9323345937231897,
    "group_oracle_J": 40.32
   },
   "cal500": {
    "CE": 3.1677726893088614,
    "J": 36.58,
    "J_A": 33.42222222222222,
    "J_B": 65.0,
    "soft_mass_B": 0.09637493714594784,
    "hard_share_B": 0.1613
   },
   "cal2000": {
    "CE": 3.167687151270876,
    "J": 36.51,
    "J_A": 33.33333333333333,
    "J_B": 65.10000000000001,
    "soft_mass_B": 0.09746470263563126,
    "hard_share_B": 0.1631
   },
   "oracle_const": {
    "beta": -3.502408981323242,
    "J": 36.64
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 30.8,
      "J_A": 24.788888888888888,
      "J_B": 84.89999999999999,
      "hard_share_B": 0.5707,
      "prec_B": 0.14876467496057474
     },
     "balanced_offset": {
      "J": 36.58,
      "J_A": 33.42222222222222,
      "J_B": 65.0,
      "hard_share_B": 0.1613,
      "prec_B": 0.402975821450713
     },
     "known_prior_offset": {
      "J": 36.58,
      "J_A": 33.42222222222222,
      "J_B": 65.0,
      "hard_share_B": 0.1613,
      "prec_B": 0.402975821450713
     },
     "beta_known": -3.4541278868859697,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 42.822222222222216,
      "J_A": 24.788888888888888,
      "J_B": 84.89999999999999,
      "hard_share_B": 0.6565444444444444,
      "prec_B": 0.14876467496057474
     },
     "balanced_offset": {
      "J": 42.895555555555546,
      "J_A": 33.42222222222222,
      "J_B": 65.0,
      "hard_share_B": 0.27345555555555556,
      "prec_B": 0.402975821450713
     },
     "known_prior_offset": {
      "J": 44.61333333333333,
      "J_A": 30.433333333333334,
      "J_B": 77.7,
      "hard_share_B": 0.4430222222222221,
      "prec_B": 0.23574029126213591
     },
     "beta_known": -1.7516392031385593,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 54.84444444444444,
      "J_A": 24.788888888888888,
      "J_B": 84.89999999999999,
      "hard_share_B": 0.7423888888888889,
      "prec_B": 0.14876467496057474
     },
     "balanced_offset": {
      "J": 49.21111111111111,
      "J_A": 33.42222222222222,
      "J_B": 65.0,
      "hard_share_B": 0.3856111111111111,
      "prec_B": 0.402975821450713
     },
     "known_prior_offset": {
      "J": 55.194444444444436,
      "J_A": 27.28888888888889,
      "J_B": 83.1,
      "hard_share_B": 0.6738333333333333,
      "prec_B": 0.175131717597471
     },
     "beta_known": -0.7204465763490859,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926004/none": {
   "beta500": -7.102959706222899,
   "beta2000": -7.009759540350393,
   "base": {
    "CE": 4.432273207359152,
    "J": 23.41,
    "J_A": 16.144444444444446,
    "J_B": 88.8,
    "soft_mass_B": 0.7111006116996171,
    "hard_share_B": 0.7606
   },
   "inv": {
    "cond_CE": 2.4561929903542223,
    "group_oracle_J": 42.36
   },
   "cal500": {
    "CE": 2.696174427891157,
    "J": 37.92,
    "J_A": 35.788888888888884,
    "J_B": 57.099999999999994,
    "soft_mass_B": 0.08980752125805846,
    "hard_share_B": 0.1061
   },
   "cal2000": {
    "CE": 2.6953678633375717,
    "J": 37.940000000000005,
    "J_A": 35.74444444444445,
    "J_B": 57.699999999999996,
    "soft_mass_B": 0.0929012920776406,
    "hard_share_B": 0.1097
   },
   "oracle_const": {
    "beta": -6.354903221130371,
    "J": 38.05
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 23.41,
      "J_A": 16.144444444444446,
      "J_B": 88.8,
      "hard_share_B": 0.7606,
      "prec_B": 0.1167499342624244
     },
     "balanced_offset": {
      "J": 37.92,
      "J_A": 35.788888888888884,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.1061,
      "prec_B": 0.5381715362865221
     },
     "known_prior_offset": {
      "J": 37.92,
      "J_A": 35.788888888888884,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.1061,
      "prec_B": 0.5381715362865221
     },
     "beta_known": -7.102959706222899,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 37.941111111111105,
      "J_A": 16.144444444444446,
      "J_B": 88.8,
      "hard_share_B": 0.8126888888888888,
      "prec_B": 0.1167499342624244
     },
     "balanced_offset": {
      "J": 42.18222222222221,
      "J_A": 35.788888888888884,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.21074444444444443,
      "prec_B": 0.5381715362865221
     },
     "known_prior_offset": {
      "J": 44.88777777777778,
      "J_A": 33.611111111111114,
      "J_B": 71.2,
      "hard_share_B": 0.32746666666666663,
      "prec_B": 0.33969465648854963
     },
     "beta_known": -5.2729746308595775,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 52.47222222222222,
      "J_A": 16.144444444444446,
      "J_B": 88.8,
      "hard_share_B": 0.8647777777777778,
      "prec_B": 0.1167499342624244
     },
     "balanced_offset": {
      "J": 46.44444444444444,
      "J_A": 35.788888888888884,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.3153888888888889,
      "prec_B": 0.5381715362865221
     },
     "known_prior_offset": {
      "J": 55.300000000000004,
      "J_A": 31.1,
      "J_B": 79.5,
      "hard_share_B": 0.5461111111111111,
      "prec_B": 0.2549711353431687
     },
     "beta_known": -4.102057211520776,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  }
 },
 "gate_fail": []
}

==> anc/supplementary_material/data/v9/R1/boxH/MANIFEST.json <==
[
 {
  "seed": 260926005,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1_am2_s260926005_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-214221_98e0017d_last.pt",
  "G1": true,
  "J_recomputed": 36.97,
  "J_closeout": 36.96,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926005,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1_full_s260926005_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214141_8942515e_last.pt",
  "G1": true,
  "J_recomputed": 38.22,
  "J_closeout": 38.22,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926005,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1_hperm_s260926005_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214200_ac3cb27d_last.pt",
  "G1": true,
  "J_recomputed": 32.74,
  "J_closeout": 32.72,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926005,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1_none_s260926005_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214241_ae0dfffe_last.pt",
  "G1": true,
  "J_recomputed": 22.68,
  "J_closeout": 22.68,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926006,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1_am2_s260926006_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-214321_ba3cc01b_last.pt",
  "G1": true,
  "J_recomputed": 38.019999999999996,
  "J_closeout": 38.02,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926006,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1_full_s260926006_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214401_68a926ce_last.pt",
  "G1": true,
  "J_recomputed": 37.980000000000004,
  "J_closeout": 38.0,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926006,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1_hperm_s260926006_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214301_9c0cf7c6_last.pt",
  "G1": true,
  "J_recomputed": 34.31,
  "J_closeout": 34.31,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926006,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1_none_s260926006_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-214341_cd68df32_last.pt",
  "G1": true,
  "J_recomputed": 22.03,
  "J_closeout": 22.03,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926007,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1_am2_s260926007_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-231951_6fcc2d2e_last.pt",
  "G1": true,
  "J_recomputed": 37.64,
  "J_closeout": 37.64,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926007,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1_full_s260926007_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-232511_3754d99e_last.pt",
  "G1": true,
  "J_recomputed": 38.45,
  "J_closeout": 38.45,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926007,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1_hperm_s260926007_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-232641_2c658e37_last.pt",
  "G1": true,
  "J_recomputed": 35.08,
  "J_closeout": 35.07,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926007,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1_none_s260926007_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-232331_5fa4d130_last.pt",
  "G1": true,
  "J_recomputed": 23.330000000000002,
  "J_closeout": 23.33,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926008,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1_am2_s260926008_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-233922_29735c1d_last.pt",
  "G1": true,
  "J_recomputed": 37.55,
  "J_closeout": 37.54,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926008,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1_full_s260926008_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-233041_dd668f32_last.pt",
  "G1": true,
  "J_recomputed": 37.95,
  "J_closeout": 37.96,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926008,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1_hperm_s260926008_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-233652_a8c0f358_last.pt",
  "G1": true,
  "J_recomputed": 32.57,
  "J_closeout": 32.58,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926008,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1_none_s260926008_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-232922_7887d363_last.pt",
  "G1": true,
  "J_recomputed": 22.67,
  "J_closeout": 22.68,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R1/boxH/R1_MODELS.json <==
{
 "prefix": "final_NEXTR1",
 "models": {
  "260926005/am2": {
   "beta500": -2.940357859559162,
   "beta2000": -2.9813468521206676,
   "base": {
    "CE": 2.948812290180996,
    "J": 36.97,
    "J_A": 32.044444444444444,
    "J_B": 81.3,
    "soft_mass_B": 0.3268677801466051,
    "hard_share_B": 0.431
   },
   "inv": {
    "cond_CE": 2.419893110764389,
    "group_oracle_J": 46.1
   },
   "cal500": {
    "CE": 2.6638365743174504,
    "J": 41.4,
    "J_A": 39.36666666666667,
    "J_B": 59.699999999999996,
    "soft_mass_B": 0.10349623424234317,
    "hard_share_B": 0.1456
   },
   "cal2000": {
    "CE": 2.6637282436438645,
    "J": 41.42,
    "J_A": 39.43333333333333,
    "J_B": 59.3,
    "soft_mass_B": 0.10179446920424615,
    "hard_share_B": 0.1427
   },
   "oracle_const": {
    "beta": -2.9661530256271362,
    "J": 41.449999999999996
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 36.97,
      "J_A": 32.044444444444444,
      "J_B": 81.3,
      "hard_share_B": 0.431,
      "prec_B": 0.18863109048723897
     },
     "balanced_offset": {
      "J": 41.4,
      "J_A": 39.36666666666667,
      "J_B": 59.699999999999996,
      "hard_share_B": 0.1456,
      "prec_B": 0.4100274725274725
     },
     "known_prior_offset": {
      "J": 41.4,
      "J_A": 39.36666666666667,
      "J_B": 59.699999999999996,
      "hard_share_B": 0.1456,
      "prec_B": 0.4100274725274725
     },
     "beta_known": -2.940357859559162,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 46.821111111111115,
      "J_A": 32.044444444444444,
      "J_B": 81.3,
      "hard_share_B": 0.5316666666666666,
      "prec_B": 0.18863109048723897
     },
     "balanced_offset": {
      "J": 45.46666666666666,
      "J_A": 39.36666666666667,
      "J_B": 59.699999999999996,
      "hard_share_B": 0.25302222222222215,
      "prec_B": 0.4100274725274725
     },
     "known_prior_offset": {
      "J": 47.97,
      "J_A": 36.0,
      "J_B": 75.9,
      "hard_share_B": 0.4125333333333333,
      "prec_B": 0.2560728744939271
     },
     "beta_known": -1.1627650112309653,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 56.672222222222224,
      "J_A": 32.044444444444444,
      "J_B": 81.3,
      "hard_share_B": 0.6323333333333335,
      "prec_B": 0.18863109048723897
     },
     "balanced_offset": {
      "J": 49.53333333333334,
      "J_A": 39.36666666666667,
      "J_B": 59.699999999999996,
      "hard_share_B": 0.3604444444444445,
      "prec_B": 0.4100274725274725
     },
     "known_prior_offset": {
      "J": 56.79444444444446,
      "J_A": 32.388888888888886,
      "J_B": 81.2,
      "hard_share_B": 0.6245000000000002,
      "prec_B": 0.19402628434886499
     },
     "beta_known": -0.09794867349995678,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926005/full": {
   "beta500": -2.595744358848166,
   "beta2000": -2.560026381544872,
   "base": {
    "CE": 2.8620446728844806,
    "J": 38.22,
    "J_A": 34.02222222222222,
    "J_B": 76.0,
    "soft_mass_B": 0.28544716427719746,
    "hard_share_B": 0.3759
   },
   "inv": {
    "cond_CE": 2.4037224895260194,
    "group_oracle_J": 46.17
   },
   "cal500": {
    "CE": 2.6618150221802366,
    "J": 41.24,
    "J_A": 39.47777777777778,
    "J_B": 57.099999999999994,
    "soft_mass_B": 0.09869282296668007,
    "hard_share_B": 0.1401
   },
   "cal2000": {
    "CE": 2.6617947719442605,
    "J": 41.24,
    "J_A": 39.455555555555556,
    "J_B": 57.3,
    "soft_mass_B": 0.10017695638030003,
    "hard_share_B": 0.1413
   },
   "oracle_const": {
    "beta": -2.669591188430786,
    "J": 41.260000000000005
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 38.22,
      "J_A": 34.02222222222222,
      "J_B": 76.0,
      "hard_share_B": 0.3759,
      "prec_B": 0.20218143123171056
     },
     "balanced_offset": {
      "J": 41.24,
      "J_A": 39.47777777777778,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.1401,
      "prec_B": 0.40756602426837973
     },
     "known_prior_offset": {
      "J": 41.24,
      "J_A": 39.47777777777778,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.1401,
      "prec_B": 0.40756602426837973
     },
     "beta_known": -2.595744358848166,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 46.61555555555555,
      "J_A": 34.02222222222222,
      "J_B": 76.0,
      "hard_share_B": 0.4756999999999999,
      "prec_B": 0.20218143123171056
     },
     "balanced_offset": {
      "J": 44.764444444444436,
      "J_A": 39.47777777777778,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.24185555555555546,
      "prec_B": 0.40756602426837973
     },
     "known_prior_offset": {
      "J": 46.80555555555554,
      "J_A": 36.22222222222222,
      "J_B": 71.5,
      "hard_share_B": 0.39088888888888884,
      "prec_B": 0.2517605633802817
     },
     "beta_known": -0.8062750811744033,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 55.01111111111112,
      "J_A": 34.02222222222222,
      "J_B": 76.0,
      "hard_share_B": 0.5755000000000001,
      "prec_B": 0.20218143123171056
     },
     "balanced_offset": {
      "J": 48.2888888888889,
      "J_A": 39.47777777777778,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.3436111111111112,
      "prec_B": 0.40756602426837973
     },
     "known_prior_offset": {
      "J": 55.13333333333335,
      "J_A": 33.36666666666667,
      "J_B": 76.9,
      "hard_share_B": 0.5982222222222223,
      "prec_B": 0.19110337972167
     },
     "beta_known": 0.19609799419500562,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926005/hperm": {
   "beta500": -3.265878090508905,
   "beta2000": -3.110837731403845,
   "base": {
    "CE": 3.4430923331683663,
    "J": 32.74,
    "J_A": 27.18888888888889,
    "J_B": 82.69999999999999,
    "soft_mass_B": 0.35176817032454144,
    "hard_share_B": 0.5197
   },
   "inv": {
    "cond_CE": 2.8827796454387995,
    "group_oracle_J": 41.91
   },
   "cal500": {
    "CE": 3.121013755280586,
    "J": 37.87,
    "J_A": 35.0,
    "J_B": 63.7,
    "soft_mass_B": 0.0943646268367234,
    "hard_share_B": 0.1567
   },
   "cal2000": {
    "CE": 3.1206196713887824,
    "J": 37.830000000000005,
    "J_A": 34.81111111111111,
    "J_B": 65.0,
    "soft_mass_B": 0.10062178421920533,
    "hard_share_B": 0.1658
   },
   "oracle_const": {
    "beta": -3.521320343017578,
    "J": 37.92
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 32.74,
      "J_A": 27.18888888888889,
      "J_B": 82.69999999999999,
      "hard_share_B": 0.5197,
      "prec_B": 0.1591302674619973
     },
     "balanced_offset": {
      "J": 37.87,
      "J_A": 35.0,
      "J_B": 63.7,
      "hard_share_B": 0.1567,
      "prec_B": 0.406509253350351
     },
     "known_prior_offset": {
      "J": 37.87,
      "J_A": 35.0,
      "J_B": 63.7,
      "hard_share_B": 0.1567,
      "prec_B": 0.406509253350351
     },
     "beta_known": -3.265878090508905,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 43.842222222222226,
      "J_A": 27.18888888888889,
      "J_B": 82.69999999999999,
      "hard_share_B": 0.6084333333333333,
      "prec_B": 0.1591302674619973
     },
     "balanced_offset": {
      "J": 43.60999999999999,
      "J_A": 35.0,
      "J_B": 63.7,
      "hard_share_B": 0.2703222222222222,
      "prec_B": 0.406509253350351
     },
     "known_prior_offset": {
      "J": 45.19888888888889,
      "J_A": 31.655555555555555,
      "J_B": 76.8,
      "hard_share_B": 0.44464444444444434,
      "prec_B": 0.23174411587205793
     },
     "beta_known": -1.3863322636763846,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 54.94444444444445,
      "J_A": 27.18888888888889,
      "J_B": 82.69999999999999,
      "hard_share_B": 0.6971666666666667,
      "prec_B": 0.1591302674619973
     },
     "balanced_offset": {
      "J": 49.35000000000001,
      "J_A": 35.0,
      "J_B": 63.7,
      "hard_share_B": 0.3839444444444445,
      "prec_B": 0.406509253350351
     },
     "known_prior_offset": {
      "J": 55.07222222222224,
      "J_A": 28.344444444444445,
      "J_B": 81.8,
      "hard_share_B": 0.6652222222222224,
      "prec_B": 0.17367303609341825
     },
     "beta_known": -0.33218756633603863,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926005/none": {
   "beta500": -6.665593795436612,
   "beta2000": -6.729506370855418,
   "base": {
    "CE": 4.375289548534159,
    "J": 22.68,
    "J_A": 15.211111111111112,
    "J_B": 89.9,
    "soft_mass_B": 0.7168846652445642,
    "hard_share_B": 0.7786
   },
   "inv": {
    "cond_CE": 2.442780422554064,
    "group_oracle_J": 43.309999999999995
   },
   "cal500": {
    "CE": 2.658620088716129,
    "J": 39.09,
    "J_A": 36.51111111111111,
    "J_B": 62.3,
    "soft_mass_B": 0.10249143470380648,
    "hard_share_B": 0.1242
   },
   "cal2000": {
    "CE": 2.6585374527342855,
    "J": 39.019999999999996,
    "J_A": 36.577777777777776,
    "J_B": 61.0,
    "soft_mass_B": 0.10010311753958158,
    "hard_share_B": 0.1209
   },
   "oracle_const": {
    "beta": -6.39139461517334,
    "J": 39.18
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.68,
      "J_A": 15.211111111111112,
      "J_B": 89.9,
      "hard_share_B": 0.7786,
      "prec_B": 0.11546365270999229
     },
     "balanced_offset": {
      "J": 39.09,
      "J_A": 36.51111111111111,
      "J_B": 62.3,
      "hard_share_B": 0.1242,
      "prec_B": 0.501610305958132
     },
     "known_prior_offset": {
      "J": 39.09,
      "J_A": 36.51111111111111,
      "J_B": 62.3,
      "hard_share_B": 0.1242,
      "prec_B": 0.501610305958132
     },
     "beta_known": -6.665593795436612,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 37.617777777777775,
      "J_A": 15.211111111111112,
      "J_B": 89.9,
      "hard_share_B": 0.8264666666666666,
      "prec_B": 0.11546365270999229
     },
     "balanced_offset": {
      "J": 44.24777777777778,
      "J_A": 36.51111111111111,
      "J_B": 62.3,
      "hard_share_B": 0.2397111111111111,
      "prec_B": 0.501610305958132
     },
     "known_prior_offset": {
      "J": 46.31,
      "J_A": 34.1,
      "J_B": 74.8,
      "hard_share_B": 0.3540222222222222,
      "prec_B": 0.32720909886264216
     },
     "beta_known": -4.9726002959241296,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 52.55555555555556,
      "J_A": 15.211111111111112,
      "J_B": 89.9,
      "hard_share_B": 0.8743333333333335,
      "prec_B": 0.11546365270999229
     },
     "balanced_offset": {
      "J": 49.40555555555556,
      "J_A": 36.51111111111111,
      "J_B": 62.3,
      "hard_share_B": 0.3552222222222223,
      "prec_B": 0.501610305958132
     },
     "known_prior_offset": {
      "J": 56.63333333333333,
      "J_A": 31.466666666666665,
      "J_B": 81.8,
      "hard_share_B": 0.5716111111111112,
      "prec_B": 0.24870781392520522
     },
     "beta_known": -3.873876301859637,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926006/am2": {
   "beta500": -2.263131468032979,
   "beta2000": -2.2789065193062337,
   "base": {
    "CE": 2.842634721261773,
    "J": 38.019999999999996,
    "J_A": 33.78888888888889,
    "J_B": 76.1,
    "soft_mass_B": 0.30284114821167,
    "hard_share_B": 0.4106
   },
   "inv": {
    "cond_CE": 2.3633705695279015,
    "group_oracle_J": 46.739999999999995
   },
   "cal500": {
    "CE": 2.6314101495444513,
    "J": 41.23,
    "J_A": 39.63333333333333,
    "J_B": 55.60000000000001,
    "soft_mass_B": 0.10933184532623741,
    "hard_share_B": 0.1615
   },
   "cal2000": {
    "CE": 2.6312695508961372,
    "J": 41.25,
    "J_A": 39.68888888888889,
    "J_B": 55.300000000000004,
    "soft_mass_B": 0.10849459701447932,
    "hard_share_B": 0.16
   },
   "oracle_const": {
    "beta": -2.4941561222076416,
    "J": 41.29
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 38.019999999999996,
      "J_A": 33.78888888888889,
      "J_B": 76.1,
      "hard_share_B": 0.4106,
      "prec_B": 0.18533852898197758
     },
     "balanced_offset": {
      "J": 41.23,
      "J_A": 39.63333333333333,
      "J_B": 55.60000000000001,
      "hard_share_B": 0.1615,
      "prec_B": 0.3442724458204334
     },
     "known_prior_offset": {
      "J": 41.23,
      "J_A": 39.63333333333333,
      "J_B": 55.60000000000001,
      "hard_share_B": 0.1615,
      "prec_B": 0.3442724458204334
     },
     "beta_known": -2.263131468032979,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 46.48222222222223,
      "J_A": 33.78888888888889,
      "J_B": 76.1,
      "hard_share_B": 0.506688888888889,
      "prec_B": 0.18533852898197758
     },
     "balanced_offset": {
      "J": 44.42333333333334,
      "J_A": 39.63333333333333,
      "J_B": 55.60000000000001,
      "hard_share_B": 0.25627777777777777,
      "prec_B": 0.3442724458204334
     },
     "known_prior_offset": {
      "J": 46.46666666666667,
      "J_A": 35.86666666666667,
      "J_B": 71.2,
      "hard_share_B": 0.43196666666666667,
      "prec_B": 0.21374962473731612
     },
     "beta_known": -0.5723756802871638,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 54.94444444444443,
      "J_A": 33.78888888888889,
      "J_B": 76.1,
      "hard_share_B": 0.6027777777777777,
      "prec_B": 0.18533852898197758
     },
     "balanced_offset": {
      "J": 47.61666666666666,
      "J_A": 39.63333333333333,
      "J_B": 55.60000000000001,
      "hard_share_B": 0.35105555555555557,
      "prec_B": 0.3442724458204334
     },
     "known_prior_offset": {
      "J": 55.68888888888889,
      "J_A": 31.977777777777778,
      "J_B": 79.4,
      "hard_share_B": 0.6549444444444444,
      "prec_B": 0.16832732669069322
     },
     "beta_known": 0.48447024407341355,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926006/full": {
   "beta500": -2.7737678728678787,
   "beta2000": -2.7673466077597952,
   "base": {
    "CE": 2.833656915029064,
    "J": 37.980000000000004,
    "J_A": 33.37777777777778,
    "J_B": 79.4,
    "soft_mass_B": 0.33931642213399116,
    "hard_share_B": 0.4594
   },
   "inv": {
    "cond_CE": 2.2871720154356443,
    "group_oracle_J": 47.97
   },
   "cal500": {
    "CE": 2.5465461025637137,
    "J": 42.82,
    "J_A": 41.21111111111111,
    "J_B": 57.3,
    "soft_mass_B": 0.10410598670847071,
    "hard_share_B": 0.1536
   },
   "cal2000": {
    "CE": 2.546573460277158,
    "J": 42.809999999999995,
    "J_A": 41.18888888888889,
    "J_B": 57.4,
    "soft_mass_B": 0.1044151292040353,
    "hard_share_B": 0.1541
   },
   "oracle_const": {
    "beta": -2.7731287479400635,
    "J": 42.82
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 37.980000000000004,
      "J_A": 33.37777777777778,
      "J_B": 79.4,
      "hard_share_B": 0.4594,
      "prec_B": 0.17283413147583804
     },
     "balanced_offset": {
      "J": 42.82,
      "J_A": 41.21111111111111,
      "J_B": 57.3,
      "hard_share_B": 0.1536,
      "prec_B": 0.373046875
     },
     "known_prior_offset": {
      "J": 42.82,
      "J_A": 41.21111111111111,
      "J_B": 57.3,
      "hard_share_B": 0.1536,
      "prec_B": 0.373046875
     },
     "beta_known": -2.7737678728678787,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 47.184444444444445,
      "J_A": 33.37777777777778,
      "J_B": 79.4,
      "hard_share_B": 0.5559777777777778,
      "prec_B": 0.17283413147583804
     },
     "balanced_offset": {
      "J": 46.037777777777784,
      "J_A": 41.21111111111111,
      "J_B": 57.3,
      "hard_share_B": 0.2523555555555556,
      "prec_B": 0.373046875
     },
     "known_prior_offset": {
      "J": 47.78444444444444,
      "J_A": 37.27777777777778,
      "J_B": 72.3,
      "hard_share_B": 0.4274444444444444,
      "prec_B": 0.2252336448598131
     },
     "beta_known": -1.065353018005411,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 56.388888888888886,
      "J_A": 33.37777777777778,
      "J_B": 79.4,
      "hard_share_B": 0.6525555555555554,
      "prec_B": 0.17283413147583804
     },
     "balanced_offset": {
      "J": 49.255555555555546,
      "J_A": 41.21111111111111,
      "J_B": 57.3,
      "hard_share_B": 0.35111111111111115,
      "prec_B": 0.373046875
     },
     "known_prior_offset": {
      "J": 56.37222222222222,
      "J_A": 33.544444444444444,
      "J_B": 79.2,
      "hard_share_B": 0.6472222222222221,
      "prec_B": 0.17483443708609273
     },
     "beta_known": -0.0599566277688081,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926006/hperm": {
   "beta500": -2.659403841268505,
   "beta2000": -2.605999153270102,
   "base": {
    "CE": 3.2342637752409606,
    "J": 34.31,
    "J_A": 29.21111111111111,
    "J_B": 80.2,
    "soft_mass_B": 0.33390362174697547,
    "hard_share_B": 0.5082
   },
   "inv": {
    "cond_CE": 2.719491539425388,
    "group_oracle_J": 43.59
   },
   "cal500": {
    "CE": 2.978412342206908,
    "J": 38.79,
    "J_A": 36.77777777777778,
    "J_B": 56.89999999999999,
    "soft_mass_B": 0.09788199096487428,
    "hard_share_B": 0.1676
   },
   "cal2000": {
    "CE": 2.9783686245693906,
    "J": 38.82,
    "J_A": 36.733333333333334,
    "J_B": 57.599999999999994,
    "soft_mass_B": 0.10049166675559956,
    "hard_share_B": 0.1719
   },
   "oracle_const": {
    "beta": -2.485465407371521,
    "J": 38.84
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 34.31,
      "J_A": 29.21111111111111,
      "J_B": 80.2,
      "hard_share_B": 0.5082,
      "prec_B": 0.15781188508461236
     },
     "balanced_offset": {
      "J": 38.79,
      "J_A": 36.77777777777778,
      "J_B": 56.89999999999999,
      "hard_share_B": 0.1676,
      "prec_B": 0.3394988066825776
     },
     "known_prior_offset": {
      "J": 38.79,
      "J_A": 36.77777777777778,
      "J_B": 56.89999999999999,
      "hard_share_B": 0.1676,
      "prec_B": 0.3394988066825776
     },
     "beta_known": -2.659403841268505,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 44.50777777777778,
      "J_A": 29.21111111111111,
      "J_B": 80.2,
      "hard_share_B": 0.5972666666666667,
      "prec_B": 0.15781188508461236
     },
     "balanced_offset": {
      "J": 42.81444444444445,
      "J_A": 36.77777777777778,
      "J_B": 56.89999999999999,
      "hard_share_B": 0.26480000000000004,
      "prec_B": 0.3394988066825776
     },
     "known_prior_offset": {
      "J": 45.314444444444455,
      "J_A": 32.67777777777778,
      "J_B": 74.8,
      "hard_share_B": 0.47812222222222234,
      "prec_B": 0.19825072886297376
     },
     "beta_known": -0.8780691330683259,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 54.70555555555555,
      "J_A": 29.21111111111111,
      "J_B": 80.2,
      "hard_share_B": 0.6863333333333334,
      "prec_B": 0.15781188508461236
     },
     "balanced_offset": {
      "J": 46.83888888888889,
      "J_A": 36.77777777777778,
      "J_B": 56.89999999999999,
      "hard_share_B": 0.362,
      "prec_B": 0.3394988066825776
     },
     "known_prior_offset": {
      "J": 54.900000000000006,
      "J_A": 28.4,
      "J_B": 81.39999999999999,
      "hard_share_B": 0.7106666666666666,
      "prec_B": 0.15163934426229508
     },
     "beta_known": 0.1798551289333694,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926006/none": {
   "beta500": -6.978509662389142,
   "beta2000": -6.934996963010246,
   "base": {
    "CE": 4.455580414301753,
    "J": 22.03,
    "J_A": 14.644444444444444,
    "J_B": 88.5,
    "soft_mass_B": 0.7617930087492143,
    "hard_share_B": 0.8136
   },
   "inv": {
    "cond_CE": 2.163172518200532,
    "group_oracle_J": 47.15
   },
   "cal500": {
    "CE": 2.420516816213784,
    "J": 42.1,
    "J_A": 40.43333333333333,
    "J_B": 57.099999999999994,
    "soft_mass_B": 0.10493644046320842,
    "hard_share_B": 0.1297
   },
   "cal2000": {
    "CE": 2.4207721132712714,
    "J": 42.08,
    "J_A": 40.38888888888889,
    "J_B": 57.3,
    "soft_mass_B": 0.10680244872279109,
    "hard_share_B": 0.1313
   },
   "oracle_const": {
    "beta": -6.648160457611084,
    "J": 42.17
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.03,
      "J_A": 14.644444444444444,
      "J_B": 88.5,
      "hard_share_B": 0.8136,
      "prec_B": 0.10877581120943952
     },
     "balanced_offset": {
      "J": 42.1,
      "J_A": 40.43333333333333,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.1297,
      "prec_B": 0.4402467232074017
     },
     "known_prior_offset": {
      "J": 42.1,
      "J_A": 40.43333333333333,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.1297,
      "prec_B": 0.4402467232074017
     },
     "beta_known": -6.978509662389142,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 36.80111111111111,
      "J_A": 14.644444444444444,
      "J_B": 88.5,
      "hard_share_B": 0.8541333333333334,
      "prec_B": 0.10877581120943952
     },
     "balanced_offset": {
      "J": 45.43333333333333,
      "J_A": 40.43333333333333,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.2308777777777778,
      "prec_B": 0.4402467232074017
     },
     "known_prior_offset": {
      "J": 47.91111111111112,
      "J_A": 37.24444444444445,
      "J_B": 72.8,
      "hard_share_B": 0.3654555555555556,
      "prec_B": 0.28969359331476324
     },
     "beta_known": -5.224074171882457,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.57222222222223,
      "J_A": 14.644444444444444,
      "J_B": 88.5,
      "hard_share_B": 0.8946666666666664,
      "prec_B": 0.10877581120943952
     },
     "balanced_offset": {
      "J": 48.766666666666666,
      "J_A": 40.43333333333333,
      "J_B": 57.099999999999994,
      "hard_share_B": 0.33205555555555555,
      "prec_B": 0.4402467232074017
     },
     "known_prior_offset": {
      "J": 56.661111111111104,
      "J_A": 34.12222222222222,
      "J_B": 79.2,
      "hard_share_B": 0.5791111111111111,
      "prec_B": 0.2219730941704036
     },
     "beta_known": -4.171428607204177,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926007/am2": {
   "beta500": -2.6922624545553377,
   "beta2000": -2.7362855331247466,
   "base": {
    "CE": 2.899058738223563,
    "J": 37.64,
    "J_A": 32.455555555555556,
    "J_B": 84.3,
    "soft_mass_B": 0.3004487984191216,
    "hard_share_B": 0.3982
   },
   "inv": {
    "cond_CE": 2.4505407719374506,
    "group_oracle_J": 45.92
   },
   "cal500": {
    "CE": 2.677426585023452,
    "J": 41.29,
    "J_A": 38.86666666666667,
    "J_B": 63.1,
    "soft_mass_B": 0.0971351998009942,
    "hard_share_B": 0.1374
   },
   "cal2000": {
    "CE": 2.677593630201549,
    "J": 41.3,
    "J_A": 38.93333333333333,
    "J_B": 62.6,
    "soft_mass_B": 0.09528163233019822,
    "hard_share_B": 0.1344
   },
   "oracle_const": {
    "beta": -2.702611565589905,
    "J": 41.32
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 37.64,
      "J_A": 32.455555555555556,
      "J_B": 84.3,
      "hard_share_B": 0.3982,
      "prec_B": 0.21170266197890508
     },
     "balanced_offset": {
      "J": 41.29,
      "J_A": 38.86666666666667,
      "J_B": 63.1,
      "hard_share_B": 0.1374,
      "prec_B": 0.45924308588064044
     },
     "known_prior_offset": {
      "J": 41.29,
      "J_A": 38.86666666666667,
      "J_B": 63.1,
      "hard_share_B": 0.1374,
      "prec_B": 0.45924308588064044
     },
     "beta_known": -2.6922624545553377,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 48.00888888888888,
      "J_A": 32.455555555555556,
      "J_B": 84.3,
      "hard_share_B": 0.5088222222222223,
      "prec_B": 0.21170266197890508
     },
     "balanced_offset": {
      "J": 46.136666666666656,
      "J_A": 38.86666666666667,
      "J_B": 63.1,
      "hard_share_B": 0.25064444444444445,
      "prec_B": 0.45924308588064044
     },
     "known_prior_offset": {
      "J": 48.18333333333332,
      "J_A": 35.833333333333336,
      "J_B": 77.0,
      "hard_share_B": 0.3834666666666666,
      "prec_B": 0.29434250764525993
     },
     "beta_known": -1.1247479264285989,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 58.37777777777777,
      "J_A": 32.455555555555556,
      "J_B": 84.3,
      "hard_share_B": 0.6194444444444444,
      "prec_B": 0.21170266197890508
     },
     "balanced_offset": {
      "J": 50.98333333333333,
      "J_A": 38.86666666666667,
      "J_B": 63.1,
      "hard_share_B": 0.3638888888888889,
      "prec_B": 0.45924308588064044
     },
     "known_prior_offset": {
      "J": 57.99999999999999,
      "J_A": 33.2,
      "J_B": 82.8,
      "hard_share_B": 0.5933888888888889,
      "prec_B": 0.2254288047917234
     },
     "beta_known": -0.22124771796793097,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926007/full": {
   "beta500": -2.692592879696206,
   "beta2000": -2.6505005521647016,
   "base": {
    "CE": 2.8069474409339223,
    "J": 38.45,
    "J_A": 33.43333333333333,
    "J_B": 83.6,
    "soft_mass_B": 0.27761590960552357,
    "hard_share_B": 0.3752
   },
   "inv": {
    "cond_CE": 2.4104614038786627,
    "group_oracle_J": 46.33
   },
   "cal500": {
    "CE": 2.6291793390667837,
    "J": 41.63,
    "J_A": 39.38888888888889,
    "J_B": 61.8,
    "soft_mass_B": 0.0881371649251697,
    "hard_share_B": 0.121
   },
   "cal2000": {
    "CE": 2.62871393185516,
    "J": 41.64,
    "J_A": 39.37777777777778,
    "J_B": 62.0,
    "soft_mass_B": 0.08975396280321839,
    "hard_share_B": 0.1221
   },
   "oracle_const": {
    "beta": -2.1339739561080933,
    "J": 41.74
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 38.45,
      "J_A": 33.43333333333333,
      "J_B": 83.6,
      "hard_share_B": 0.3752,
      "prec_B": 0.22281449893390193
     },
     "balanced_offset": {
      "J": 41.63,
      "J_A": 39.38888888888889,
      "J_B": 61.8,
      "hard_share_B": 0.121,
      "prec_B": 0.5107438016528926
     },
     "known_prior_offset": {
      "J": 41.63,
      "J_A": 39.38888888888889,
      "J_B": 61.8,
      "hard_share_B": 0.121,
      "prec_B": 0.5107438016528926
     },
     "beta_known": -2.692592879696206,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 48.48333333333332,
      "J_A": 33.43333333333333,
      "J_B": 83.6,
      "hard_share_B": 0.4878222222222221,
      "prec_B": 0.22281449893390193
     },
     "balanced_offset": {
      "J": 46.11222222222223,
      "J_A": 39.38888888888889,
      "J_B": 61.8,
      "hard_share_B": 0.23344444444444443,
      "prec_B": 0.5107438016528926
     },
     "known_prior_offset": {
      "J": 48.657777777777774,
      "J_A": 36.51111111111111,
      "J_B": 77.0,
      "hard_share_B": 0.37214444444444444,
      "prec_B": 0.3081232492997199
     },
     "beta_known": -1.0001378009501667,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 58.51666666666666,
      "J_A": 33.43333333333333,
      "J_B": 83.6,
      "hard_share_B": 0.6004444444444443,
      "prec_B": 0.22281449893390193
     },
     "balanced_offset": {
      "J": 50.59444444444444,
      "J_A": 39.38888888888889,
      "J_B": 61.8,
      "hard_share_B": 0.34588888888888886,
      "prec_B": 0.5107438016528926
     },
     "known_prior_offset": {
      "J": 58.55555555555555,
      "J_A": 33.611111111111114,
      "J_B": 83.5,
      "hard_share_B": 0.5947777777777777,
      "prec_B": 0.22727272727272727
     },
     "beta_known": -0.05092792547619174,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926007/hperm": {
   "beta500": -2.711607283788015,
   "beta2000": -2.5152505693911253,
   "base": {
    "CE": 3.200958251995875,
    "J": 35.08,
    "J_A": 29.7,
    "J_B": 83.5,
    "soft_mass_B": 0.29335164787717993,
    "hard_share_B": 0.4498
   },
   "inv": {
    "cond_CE": 2.7902820543186126,
    "group_oracle_J": 42.5
   },
   "cal500": {
    "CE": 3.0114687756908824,
    "J": 38.58,
    "J_A": 35.68888888888889,
    "J_B": 64.60000000000001,
    "soft_mass_B": 0.08566384265181501,
    "hard_share_B": 0.136
   },
   "cal2000": {
    "CE": 3.009436452904266,
    "J": 38.61,
    "J_A": 35.5,
    "J_B": 66.60000000000001,
    "soft_mass_B": 0.09375753083231153,
    "hard_share_B": 0.149
   },
   "oracle_const": {
    "beta": -2.4248420000076294,
    "J": 38.65
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 35.08,
      "J_A": 29.7,
      "J_B": 83.5,
      "hard_share_B": 0.4498,
      "prec_B": 0.1856380613606047
     },
     "balanced_offset": {
      "J": 38.58,
      "J_A": 35.68888888888889,
      "J_B": 64.60000000000001,
      "hard_share_B": 0.136,
      "prec_B": 0.475
     },
     "known_prior_offset": {
      "J": 38.58,
      "J_A": 35.68888888888889,
      "J_B": 64.60000000000001,
      "hard_share_B": 0.136,
      "prec_B": 0.475
     },
     "beta_known": -2.711607283788015,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 45.839999999999996,
      "J_A": 29.7,
      "J_B": 83.5,
      "hard_share_B": 0.5476222222222221,
      "prec_B": 0.1856380613606047
     },
     "balanced_offset": {
      "J": 44.36222222222222,
      "J_A": 35.68888888888889,
      "J_B": 64.60000000000001,
      "hard_share_B": 0.25155555555555553,
      "prec_B": 0.475
     },
     "known_prior_offset": {
      "J": 46.48333333333332,
      "J_A": 33.233333333333334,
      "J_B": 77.4,
      "hard_share_B": 0.3929888888888889,
      "prec_B": 0.28176192209683293
     },
     "beta_known": -1.1808235169370462,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 56.599999999999994,
      "J_A": 29.7,
      "J_B": 83.5,
      "hard_share_B": 0.6454444444444445,
      "prec_B": 0.1856380613606047
     },
     "balanced_offset": {
      "J": 50.14444444444444,
      "J_A": 35.68888888888889,
      "J_B": 64.60000000000001,
      "hard_share_B": 0.3671111111111111,
      "prec_B": 0.475
     },
     "known_prior_offset": {
      "J": 56.48888888888889,
      "J_A": 30.677777777777777,
      "J_B": 82.3,
      "hard_share_B": 0.6148333333333333,
      "prec_B": 0.20196319018404907
     },
     "beta_known": -0.2491392867883392,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926007/none": {
   "beta500": -6.753594252143342,
   "beta2000": -6.922511420740932,
   "base": {
    "CE": 4.188348359207232,
    "J": 23.330000000000002,
    "J_A": 15.6,
    "J_B": 92.9,
    "soft_mass_B": 0.7180795995461856,
    "hard_share_B": 0.7731
   },
   "inv": {
    "cond_CE": 2.295229155195922,
    "group_oracle_J": 45.49
   },
   "cal500": {
    "CE": 2.489934099695476,
    "J": 41.4,
    "J_A": 38.577777777777776,
    "J_B": 66.8,
    "soft_mass_B": 0.09772241653184878,
    "hard_share_B": 0.1139
   },
   "cal2000": {
    "CE": 2.490820483263992,
    "J": 41.449999999999996,
    "J_A": 38.766666666666666,
    "J_B": 65.60000000000001,
    "soft_mass_B": 0.09183486820788933,
    "hard_share_B": 0.1078
   },
   "oracle_const": {
    "beta": -6.933404922485352,
    "J": 41.46
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 23.330000000000002,
      "J_A": 15.6,
      "J_B": 92.9,
      "hard_share_B": 0.7731,
      "prec_B": 0.1201655671969991
     },
     "balanced_offset": {
      "J": 41.4,
      "J_A": 38.577777777777776,
      "J_B": 66.8,
      "hard_share_B": 0.1139,
      "prec_B": 0.5864793678665496
     },
     "known_prior_offset": {
      "J": 41.4,
      "J_A": 38.577777777777776,
      "J_B": 66.8,
      "hard_share_B": 0.1139,
      "prec_B": 0.5864793678665496
     },
     "beta_known": -6.753594252143342,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 38.78999999999999,
      "J_A": 15.6,
      "J_B": 92.9,
      "hard_share_B": 0.8221888888888886,
      "prec_B": 0.1201655671969991
     },
     "balanced_offset": {
      "J": 47.04444444444443,
      "J_A": 38.577777777777776,
      "J_B": 66.8,
      "hard_share_B": 0.23792222222222217,
      "prec_B": 0.5864793678665496
     },
     "known_prior_offset": {
      "J": 49.34777777777777,
      "J_A": 35.91111111111111,
      "J_B": 80.7,
      "hard_share_B": 0.34957777777777777,
      "prec_B": 0.37958607714016934
     },
     "beta_known": -5.018364070909595,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 54.25,
      "J_A": 15.6,
      "J_B": 92.9,
      "hard_share_B": 0.8712777777777777,
      "prec_B": 0.1201655671969991
     },
     "balanced_offset": {
      "J": 52.68888888888888,
      "J_A": 38.577777777777776,
      "J_B": 66.8,
      "hard_share_B": 0.36194444444444446,
      "prec_B": 0.5864793678665496
     },
     "known_prior_offset": {
      "J": 59.36666666666666,
      "J_A": 32.63333333333333,
      "J_B": 86.1,
      "hard_share_B": 0.5740555555555555,
      "prec_B": 0.2693149827963716
     },
     "beta_known": -3.9014710534043795,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926008/am2": {
   "beta500": -2.0336037166758505,
   "beta2000": -2.3460925866697426,
   "base": {
    "CE": 2.8552109322609196,
    "J": 37.55,
    "J_A": 33.01111111111111,
    "J_B": 78.4,
    "soft_mass_B": 0.3026908219597344,
    "hard_share_B": 0.4086
   },
   "inv": {
    "cond_CE": 2.4094420798403333,
    "group_oracle_J": 45.29
   },
   "cal500": {
    "CE": 2.6435511767349795,
    "J": 41.04,
    "J_A": 38.55555555555556,
    "J_B": 63.4,
    "soft_mass_B": 0.12604197156844613,
    "hard_share_B": 0.1802
   },
   "cal2000": {
    "CE": 2.6380929069274344,
    "J": 41.11,
    "J_A": 38.93333333333333,
    "J_B": 60.699999999999996,
    "soft_mass_B": 0.10928513603084962,
    "hard_share_B": 0.1571
   },
   "oracle_const": {
    "beta": -2.558678150177002,
    "J": 41.15
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 37.55,
      "J_A": 33.01111111111111,
      "J_B": 78.4,
      "hard_share_B": 0.4086,
      "prec_B": 0.19187469407733726
     },
     "balanced_offset": {
      "J": 41.04,
      "J_A": 38.55555555555556,
      "J_B": 63.4,
      "hard_share_B": 0.1802,
      "prec_B": 0.3518312985571587
     },
     "known_prior_offset": {
      "J": 41.04,
      "J_A": 38.55555555555556,
      "J_B": 63.4,
      "hard_share_B": 0.1802,
      "prec_B": 0.3518312985571587
     },
     "beta_known": -2.0336037166758505,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 46.62777777777777,
      "J_A": 33.01111111111111,
      "J_B": 78.4,
      "hard_share_B": 0.514911111111111,
      "prec_B": 0.19187469407733726
     },
     "balanced_offset": {
      "J": 46.00888888888889,
      "J_A": 38.55555555555556,
      "J_B": 63.4,
      "hard_share_B": 0.29104444444444444,
      "prec_B": 0.3518312985571587
     },
     "known_prior_offset": {
      "J": 47.06222222222222,
      "J_A": 35.08888888888889,
      "J_B": 75.0,
      "hard_share_B": 0.4494555555555555,
      "prec_B": 0.2223539875481767
     },
     "beta_known": -0.5072146906410524,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 55.705555555555556,
      "J_A": 33.01111111111111,
      "J_B": 78.4,
      "hard_share_B": 0.6212222222222222,
      "prec_B": 0.19187469407733726
     },
     "balanced_offset": {
      "J": 50.977777777777774,
      "J_A": 38.55555555555556,
      "J_B": 63.4,
      "hard_share_B": 0.40188888888888885,
      "prec_B": 0.3518312985571587
     },
     "known_prior_offset": {
      "J": 55.62222222222223,
      "J_A": 31.444444444444446,
      "J_B": 79.80000000000001,
      "hard_share_B": 0.6611666666666666,
      "prec_B": 0.17298937784522003
     },
     "beta_known": 0.39687610522430816,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926008/full": {
   "beta500": -2.3418428017509765,
   "beta2000": -2.6269528884980637,
   "base": {
    "CE": 2.841487801016534,
    "J": 37.95,
    "J_A": 32.96666666666667,
    "J_B": 82.8,
    "soft_mass_B": 0.3187135760889559,
    "hard_share_B": 0.437
   },
   "inv": {
    "cond_CE": 2.363605045017715,
    "group_oracle_J": 45.97
   },
   "cal500": {
    "CE": 2.5950107381827126,
    "J": 41.58,
    "J_A": 39.05555555555556,
    "J_B": 64.3,
    "soft_mass_B": 0.118130605162889,
    "hard_share_B": 0.1731
   },
   "cal2000": {
    "CE": 2.5919185034823062,
    "J": 41.65,
    "J_A": 39.42222222222222,
    "J_B": 61.7,
    "soft_mass_B": 0.10386403712080257,
    "hard_share_B": 0.1523
   },
   "oracle_const": {
    "beta": -3.1373183727264404,
    "J": 41.71
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 37.95,
      "J_A": 32.96666666666667,
      "J_B": 82.8,
      "hard_share_B": 0.437,
      "prec_B": 0.18947368421052632
     },
     "balanced_offset": {
      "J": 41.58,
      "J_A": 39.05555555555556,
      "J_B": 64.3,
      "hard_share_B": 0.1731,
      "prec_B": 0.37146158290005776
     },
     "known_prior_offset": {
      "J": 41.58,
      "J_A": 39.05555555555556,
      "J_B": 64.3,
      "hard_share_B": 0.1731,
      "prec_B": 0.37146158290005776
     },
     "beta_known": -2.3418428017509765,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 47.916666666666664,
      "J_A": 32.96666666666667,
      "J_B": 82.8,
      "hard_share_B": 0.5447777777777777,
      "prec_B": 0.18947368421052632
     },
     "balanced_offset": {
      "J": 46.62888888888889,
      "J_A": 39.05555555555556,
      "J_B": 64.3,
      "hard_share_B": 0.28441111111111106,
      "prec_B": 0.37146158290005776
     },
     "known_prior_offset": {
      "J": 48.505555555555546,
      "J_A": 36.12222222222222,
      "J_B": 77.4,
      "hard_share_B": 0.4362666666666666,
      "prec_B": 0.2424812030075188
     },
     "beta_known": -0.8800958251761188,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 57.88333333333334,
      "J_A": 32.96666666666667,
      "J_B": 82.8,
      "hard_share_B": 0.6525555555555556,
      "prec_B": 0.18947368421052632
     },
     "balanced_offset": {
      "J": 51.67777777777778,
      "J_A": 39.05555555555556,
      "J_B": 64.3,
      "hard_share_B": 0.3957222222222222,
      "prec_B": 0.37146158290005776
     },
     "known_prior_offset": {
      "J": 57.9,
      "J_A": 32.9,
      "J_B": 82.89999999999999,
      "hard_share_B": 0.6538333333333333,
      "prec_B": 0.18905359179019385
     },
     "beta_known": 0.01126224894061903,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926008/hperm": {
   "beta500": -2.60774514581073,
   "beta2000": -2.850491216408482,
   "base": {
    "CE": 3.3536001900977657,
    "J": 32.57,
    "J_A": 27.03333333333333,
    "J_B": 82.39999999999999,
    "soft_mass_B": 0.3563794119641543,
    "hard_share_B": 0.5313
   },
   "inv": {
    "cond_CE": 2.824453370910918,
    "group_oracle_J": 41.4
   },
   "cal500": {
    "CE": 3.0513654246397004,
    "J": 37.730000000000004,
    "J_A": 34.56666666666667,
    "J_B": 66.2,
    "soft_mass_B": 0.11247707116181986,
    "hard_share_B": 0.1933
   },
   "cal2000": {
    "CE": 3.0498444260931654,
    "J": 37.82,
    "J_A": 34.91111111111111,
    "J_B": 64.0,
    "soft_mass_B": 0.10028866260581192,
    "hard_share_B": 0.1719
   },
   "oracle_const": {
    "beta": -2.7805135250091553,
    "J": 37.85
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 32.57,
      "J_A": 27.03333333333333,
      "J_B": 82.39999999999999,
      "hard_share_B": 0.5313,
      "prec_B": 0.15509128552606813
     },
     "balanced_offset": {
      "J": 37.730000000000004,
      "J_A": 34.56666666666667,
      "J_B": 66.2,
      "hard_share_B": 0.1933,
      "prec_B": 0.3424728401448526
     },
     "known_prior_offset": {
      "J": 37.730000000000004,
      "J_A": 34.56666666666667,
      "J_B": 66.2,
      "hard_share_B": 0.1933,
      "prec_B": 0.3424728401448526
     },
     "beta_known": -2.60774514581073,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 43.643333333333324,
      "J_A": 27.03333333333333,
      "J_B": 82.39999999999999,
      "hard_share_B": 0.6201222222222221,
      "prec_B": 0.15509128552606813
     },
     "balanced_offset": {
      "J": 44.05666666666666,
      "J_A": 34.56666666666667,
      "J_B": 66.2,
      "hard_share_B": 0.3039,
      "prec_B": 0.3424728401448526
     },
     "known_prior_offset": {
      "J": 45.085555555555544,
      "J_A": 31.022222222222222,
      "J_B": 77.9,
      "hard_share_B": 0.48071111111111103,
      "prec_B": 0.2076226012793177
     },
     "beta_known": -1.0654725057340224,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 54.71666666666667,
      "J_A": 27.03333333333333,
      "J_B": 82.39999999999999,
      "hard_share_B": 0.7089444444444444,
      "prec_B": 0.15509128552606813
     },
     "balanced_offset": {
      "J": 50.383333333333326,
      "J_A": 34.56666666666667,
      "J_B": 66.2,
      "hard_share_B": 0.4145,
      "prec_B": 0.3424728401448526
     },
     "known_prior_offset": {
      "J": 54.772222222222226,
      "J_A": 27.744444444444444,
      "J_B": 81.8,
      "hard_share_B": 0.6895,
      "prec_B": 0.1622050366845132
     },
     "beta_known": -0.16955159426097421,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  },
  "260926008/none": {
   "beta500": -6.328095041650267,
   "beta2000": -6.726785579557857,
   "base": {
    "CE": 4.402922552841853,
    "J": 22.67,
    "J_A": 15.477777777777776,
    "J_B": 87.4,
    "soft_mass_B": 0.7261605271694381,
    "hard_share_B": 0.7831
   },
   "inv": {
    "cond_CE": 2.3868337186401907,
    "group_oracle_J": 43.0
   },
   "cal500": {
    "CE": 2.639449079270353,
    "J": 38.68,
    "J_A": 35.977777777777774,
    "J_B": 63.0,
    "soft_mass_B": 0.12086627256846316,
    "hard_share_B": 0.145
   },
   "cal2000": {
    "CE": 2.6343561281995505,
    "J": 38.800000000000004,
    "J_A": 36.41111111111111,
    "J_B": 60.3,
    "soft_mass_B": 0.10503714536115426,
    "hard_share_B": 0.1247
   },
   "oracle_const": {
    "beta": -6.531946182250977,
    "J": 38.84
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.67,
      "J_A": 15.477777777777776,
      "J_B": 87.4,
      "hard_share_B": 0.7831,
      "prec_B": 0.1116077129357681
     },
     "balanced_offset": {
      "J": 38.68,
      "J_A": 35.977777777777774,
      "J_B": 63.0,
      "hard_share_B": 0.145,
      "prec_B": 0.43448275862068964
     },
     "known_prior_offset": {
      "J": 38.68,
      "J_A": 35.977777777777774,
      "J_B": 63.0,
      "hard_share_B": 0.145,
      "prec_B": 0.43448275862068964
     },
     "beta_known": -6.328095041650267,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 37.05444444444444,
      "J_A": 15.477777777777776,
      "J_B": 87.4,
      "hard_share_B": 0.8299666666666666,
      "prec_B": 0.1116077129357681
     },
     "balanced_offset": {
      "J": 44.08444444444443,
      "J_A": 35.977777777777774,
      "J_B": 63.0,
      "hard_share_B": 0.2567777777777777,
      "prec_B": 0.43448275862068964
     },
     "known_prior_offset": {
      "J": 45.91333333333333,
      "J_A": 33.233333333333334,
      "J_B": 75.5,
      "hard_share_B": 0.3908555555555555,
      "prec_B": 0.27645551080190406
     },
     "beta_known": -4.521444636937751,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.43888888888889,
      "J_A": 15.477777777777776,
      "J_B": 87.4,
      "hard_share_B": 0.8768333333333332,
      "prec_B": 0.1116077129357681
     },
     "balanced_offset": {
      "J": 49.48888888888889,
      "J_A": 35.977777777777774,
      "J_B": 63.0,
      "hard_share_B": 0.3685555555555556,
      "prec_B": 0.43448275862068964
     },
     "known_prior_offset": {
      "J": 55.633333333333326,
      "J_A": 30.366666666666664,
      "J_B": 80.9,
      "hard_share_B": 0.6037777777777777,
      "prec_B": 0.2131190727081138
     },
     "beta_known": -3.4571669853443465,
     "beta_oracle_shift": 2.197224577336219
    }
   }
  }
 },
 "gate_fail": []
}

==> anc/supplementary_material/data/v9/R1/posthoc_l9/R1_POSTHOC_L9_boxG.json <==
{
 "identity": "POSTHOC_R1_L9 (not preregistered for R1)",
 "models": {
  "260926001/am2": {
   "cal500_recomputed": 41.58,
   "cal500_frozen": 41.58,
   "cal9_500": 41.56,
   "task_oracle_J": 76.62,
   "offsets9_500": [
    0.596913512469635,
    0.2319065841562708,
    0.23725470912448654,
    0.6304423242559607,
    0.10951559851530446,
    0.3898870218217482,
    0.4235659149177144,
    -0.08956985032395796,
    -2.441791875543848
   ]
  },
  "260926001/full": {
   "cal500_recomputed": 41.839999999999996,
   "cal500_frozen": 41.839999999999996,
   "cal9_500": 41.949999999999996,
   "task_oracle_J": 76.7,
   "offsets9_500": [
    0.20785589271252264,
    -0.029065898406576085,
    -0.14187919430897533,
    0.09037072571614509,
    -0.20437544241625508,
    -0.19442629850095577,
    0.13994856309181963,
    -0.4987292661257856,
    -2.6893911467994456
   ]
  },
  "260926001/hperm": {
   "cal500_recomputed": 36.95,
   "cal500_frozen": 36.95,
   "cal9_500": 36.980000000000004,
   "task_oracle_J": 61.529999999999994,
   "offsets9_500": [
    0.3952439068277714,
    0.08912230633175094,
    0.35471470898294777,
    0.713757427139128,
    0.32143803888164857,
    0.41353683025105153,
    0.17242814685733432,
    -0.06889390060323693,
    -2.5963556195255566
   ]
  },
  "260926001/none": {
   "cal500_recomputed": 40.81,
   "cal500_frozen": 40.81,
   "cal9_500": 44.67,
   "task_oracle_J": 82.02000000000001,
   "offsets9_500": [
    -0.35195990532088034,
    -0.8850662785027315,
    -1.040099236536177,
    -1.0627311009709035,
    -1.6226452370188842,
    -1.5008134130058517,
    -2.251992560453253,
    -3.257914076199651,
    -8.79547542537309
   ]
  },
  "260926002/am2": {
   "cal500_recomputed": 43.05,
   "cal500_frozen": 43.05,
   "cal9_500": 43.51,
   "task_oracle_J": 76.63,
   "offsets9_500": [
    0.6218198012985875,
    0.8896075557591144,
    0.7807205715121295,
    1.0299283791207647,
    0.850477491373801,
    0.9416074762500896,
    0.7624957519599839,
    0.2606065682243857,
    -2.0383859807883624
   ]
  },
  "260926002/full": {
   "cal500_recomputed": 43.11,
   "cal500_frozen": 43.11,
   "cal9_500": 43.29,
   "task_oracle_J": 76.7,
   "offsets9_500": [
    0.6232983874922601,
    0.765142706850776,
    0.5355035001205002,
    0.773552081224954,
    0.5080024235715155,
    0.5104540395068662,
    0.5226612274198625,
    -0.1720994957739314,
    -2.746504995053444
   ]
  },
  "260926002/hperm": {
   "cal500_recomputed": 38.48,
   "cal500_frozen": 38.48,
   "cal9_500": 38.64,
   "task_oracle_J": 65.0,
   "offsets9_500": [
    0.6643555427108215,
    0.8556037478706288,
    0.7218990238251006,
    0.9261621742630237,
    0.9546936040273247,
    0.9089809803906993,
    0.837063420597051,
    0.14015598688657502,
    -1.9166575725858632
   ]
  },
  "260926002/none": {
   "cal500_recomputed": 39.65,
   "cal500_frozen": 39.65,
   "cal9_500": 45.050000000000004,
   "task_oracle_J": 80.96,
   "offsets9_500": [
    -0.2795092057430228,
    -0.23029403333096451,
    -0.7804055359862797,
    -0.570382186208079,
    -1.0170724515765717,
    -1.2816261319462934,
    -1.573784095072756,
    -3.7128990633791488,
    -8.45826513969998
   ]
  },
  "260926003/am2": {
   "cal500_recomputed": 40.65,
   "cal500_frozen": 40.65,
   "cal9_500": 40.77,
   "task_oracle_J": 74.31,
   "offsets9_500": [
    0.533934227266979,
    0.5514529556785316,
    0.6723017798096206,
    0.4002453390774988,
    0.632461767232567,
    0.6701044843391363,
    0.3379928225187852,
    0.45150137595367,
    -2.855273433115158
   ]
  },
  "260926003/full": {
   "cal500_recomputed": 40.58,
   "cal500_frozen": 40.58,
   "cal9_500": 40.48,
   "task_oracle_J": 74.65,
   "offsets9_500": [
    0.3822276410137899,
    0.5227820718422921,
    0.5564376506856287,
    0.31458428232880653,
    0.3779435756952204,
    0.5798147584517068,
    0.172479056817805,
    0.3367309834249906,
    -2.7108779874450217
   ]
  },
  "260926003/hperm": {
   "cal500_recomputed": 36.76,
   "cal500_frozen": 36.76,
   "cal9_500": 36.99,
   "task_oracle_J": 61.27,
   "offsets9_500": [
    0.40307826863705204,
    0.43860662623825186,
    0.7095091907520131,
    0.3384548547627076,
    0.4835571918271493,
    0.5895894383455742,
    0.06927208698638958,
    0.34006150598342416,
    -2.4474833539146172
   ]
  },
  "260926003/none": {
   "cal500_recomputed": 39.81,
   "cal500_frozen": 39.81,
   "cal9_500": 43.059999999999995,
   "task_oracle_J": 79.34,
   "offsets9_500": [
    -0.03680463685339675,
    -0.14588546183561732,
    -0.7777768412768826,
    -0.9775750117475578,
    -1.0860034503153468,
    -1.254828357788258,
    -2.6409099694811733,
    -2.7106059377523226,
    -8.572576434594362
   ]
  },
  "260926004/am2": {
   "cal500_recomputed": 40.65,
   "cal500_frozen": 40.65,
   "cal9_500": 40.87,
   "task_oracle_J": 74.26,
   "offsets9_500": [
    0.4563364636075673,
    0.41176876980772487,
    0.5751119325434021,
    0.43137940700642574,
    0.7970981560770006,
    0.25571463418410034,
    0.06980768825256783,
    0.0357008489528951,
    -2.9184194606963465
   ]
  },
  "260926004/full": {
   "cal500_recomputed": 40.77,
   "cal500_frozen": 40.77,
   "cal9_500": 40.8,
   "task_oracle_J": 74.37,
   "offsets9_500": [
    0.349012706651838,
    0.1935742226224073,
    0.3723268657908864,
    0.1504405664311029,
    0.6193888747751538,
    0.09429049815486254,
    -0.28151597751444407,
    -0.3203594609810014,
    -3.3459048564994585
   ]
  },
  "260926004/hperm": {
   "cal500_recomputed": 36.58,
   "cal500_frozen": 36.58,
   "cal9_500": 36.919999999999995,
   "task_oracle_J": 61.23,
   "offsets9_500": [
    0.41966461298821234,
    0.557220721200205,
    0.8145997348741056,
    0.617488207699245,
    0.7105683025468288,
    0.502027567474699,
    0.16339386768203362,
    -0.07934997081170107,
    -3.0591474070953857
   ]
  },
  "260926004/none": {
   "cal500_recomputed": 37.92,
   "cal500_frozen": 37.92,
   "cal9_500": 42.58,
   "task_oracle_J": 79.61,
   "offsets9_500": [
    -0.25281836418049225,
    -0.47963589520364097,
    -0.6820774504895871,
    -1.0650487031549316,
    -0.9966121638341765,
    -1.853724447093784,
    -2.6541335364289784,
    -3.4093430364834605,
    -8.624476515004865
   ]
  }
 }
}

==> anc/supplementary_material/data/v9/R1/posthoc_l9/R1_POSTHOC_L9_boxH.json <==
{
 "identity": "POSTHOC_R1_L9 (not preregistered for R1)",
 "models": {
  "260926005/am2": {
   "cal500_recomputed": 41.4,
   "cal500_frozen": 41.4,
   "cal9_500": 41.339999999999996,
   "task_oracle_J": 74.17,
   "offsets9_500": [
    0.16715772862890088,
    0.5041285988205204,
    0.299909525190144,
    0.32533960196976264,
    0.7587970369130691,
    0.6886098269234083,
    -0.10264285086665048,
    -0.22537549048805147,
    -2.6837948483638208
   ]
  },
  "260926005/full": {
   "cal500_recomputed": 41.24,
   "cal500_frozen": 41.24,
   "cal9_500": 41.120000000000005,
   "task_oracle_J": 74.28,
   "offsets9_500": [
    -0.03972339118286717,
    0.19931185286152237,
    -0.04059064316382837,
    0.0782723332685802,
    0.2554604098356889,
    0.48171044173222083,
    -0.29882546969580076,
    -0.5340998486922872,
    -2.606503479703243
   ]
  },
  "260926005/hperm": {
   "cal500_recomputed": 37.87,
   "cal500_frozen": 37.87,
   "cal9_500": 37.95,
   "task_oracle_J": 61.91,
   "offsets9_500": [
    0.11458525984944534,
    0.5236159271311166,
    0.5874797626417837,
    0.6095477470029562,
    0.5527685165296459,
    0.6480337562068011,
    0.18422229967152506,
    -0.12417216189684295,
    -2.9413657043152432
   ]
  },
  "260926005/none": {
   "cal500_recomputed": 39.09,
   "cal500_frozen": 39.09,
   "cal9_500": 44.78,
   "task_oracle_J": 79.19,
   "offsets9_500": [
    -0.5711858745644361,
    -0.39820020326722905,
    -0.8892298017680734,
    -1.1354710622540949,
    -1.1420942885203909,
    -1.4680031207231927,
    -2.4531953908552864,
    -3.728250808592521,
    -8.447384151907238
   ]
  },
  "260926006/am2": {
   "cal500_recomputed": 41.23,
   "cal500_frozen": 41.23,
   "cal9_500": 41.55,
   "task_oracle_J": 76.52,
   "offsets9_500": [
    0.31329524971151557,
    0.48688066582812367,
    0.20358971636564008,
    0.4176934760486091,
    0.4530610591903988,
    0.6467263815558355,
    0.3054956657154072,
    0.11862954721694109,
    -1.9314513598833545
   ]
  },
  "260926006/full": {
   "cal500_recomputed": 42.82,
   "cal500_frozen": 42.82,
   "cal9_500": 42.83,
   "task_oracle_J": 76.75,
   "offsets9_500": [
    0.5170385413596003,
    0.5463817422071103,
    0.6014607828598295,
    0.7871506014413518,
    0.6475140653313568,
    0.7639025554162622,
    0.3522218383910585,
    -0.016887136293045408,
    -2.3302991200325023
   ]
  },
  "260926006/hperm": {
   "cal500_recomputed": 38.79,
   "cal500_frozen": 38.79,
   "cal9_500": 38.92,
   "task_oracle_J": 65.56,
   "offsets9_500": [
    0.49425846113448035,
    0.8235721938872359,
    0.746681754982599,
    0.8462623366812908,
    0.7776325202049743,
    0.8128451057127765,
    0.39657166902636504,
    0.17380045325595417,
    -2.12245956153489
   ]
  },
  "260926006/none": {
   "cal500_recomputed": 42.1,
   "cal500_frozen": 42.1,
   "cal9_500": 45.32,
   "task_oracle_J": 81.78,
   "offsets9_500": [
    -0.2968185250553831,
    -0.40042488478013,
    -0.961607083240972,
    -0.7677029346840673,
    -1.0939262769147826,
    -1.0596018960033358,
    -1.9931177088926666,
    -2.9627159711232802,
    -8.285372237549215
   ]
  },
  "260926007/am2": {
   "cal500_recomputed": 41.29,
   "cal500_frozen": 41.29,
   "cal9_500": 41.589999999999996,
   "task_oracle_J": 75.4,
   "offsets9_500": [
    -0.09332416469666097,
    0.5664213821812831,
    0.9155164460654484,
    0.8766639815494344,
    0.8685855599237854,
    1.0586931660690493,
    0.948829996737139,
    -0.34204593689599305,
    -2.18692848502918
   ]
  },
  "260926007/full": {
   "cal500_recomputed": 41.63,
   "cal500_frozen": 41.63,
   "cal9_500": 41.72,
   "task_oracle_J": 75.46000000000001,
   "offsets9_500": [
    -0.5350038411212721,
    0.4054031969887013,
    0.23469825022492316,
    0.37920462656923465,
    0.3216534490947768,
    0.5596014217050091,
    0.31589652035353966,
    -0.6626510934088211,
    -2.5526808013171802
   ]
  },
  "260926007/hperm": {
   "cal500_recomputed": 38.58,
   "cal500_frozen": 38.58,
   "cal9_500": 38.99,
   "task_oracle_J": 64.18,
   "offsets9_500": [
    0.0029843832314830005,
    0.5383697015006789,
    0.4375597515002031,
    0.6265218894983804,
    0.6250236143434322,
    0.8038255117319422,
    0.5285101183232962,
    -0.1992649713760458,
    -2.3568311669520643
   ]
  },
  "260926007/none": {
   "cal500_recomputed": 41.4,
   "cal500_frozen": 41.4,
   "cal9_500": 45.81,
   "task_oracle_J": 81.28,
   "offsets9_500": [
    -0.7746740504311764,
    -0.38962322391112997,
    -0.2051650731318462,
    -0.8463477249884894,
    -0.8214228977857124,
    -0.46919115796039534,
    -1.3549691230552778,
    -3.5120657358637373,
    -7.821722888761945
   ]
  },
  "260926008/am2": {
   "cal500_recomputed": 41.04,
   "cal500_frozen": 41.04,
   "cal9_500": 40.83,
   "task_oracle_J": 74.77000000000001,
   "offsets9_500": [
    0.2483833395461312,
    0.6380045820855896,
    0.651699558276274,
    0.6761288670576292,
    0.8896441680677362,
    0.12226517324568412,
    0.5326697640721475,
    0.25714344999455335,
    -1.6129926882970265
   ]
  },
  "260926008/full": {
   "cal500_recomputed": 41.58,
   "cal500_frozen": 41.58,
   "cal9_500": 41.760000000000005,
   "task_oracle_J": 74.58,
   "offsets9_500": [
    0.6394753237930909,
    0.5615287597156526,
    0.7230943564790947,
    0.5290555023779371,
    0.6083315976097466,
    -0.024199663925607337,
    0.2357158705934677,
    0.05419316805287988,
    -2.001915321125459
   ]
  },
  "260926008/hperm": {
   "cal500_recomputed": 37.730000000000004,
   "cal500_frozen": 37.730000000000004,
   "cal9_500": 37.980000000000004,
   "task_oracle_J": 63.79,
   "offsets9_500": [
    0.7455906628459775,
    0.5760852932570707,
    0.6976045814386647,
    0.8290997505170201,
    0.9059704410652824,
    0.46228386391485005,
    0.536659435222269,
    0.01871627835698834,
    -2.111498180781501
   ]
  },
  "260926008/none": {
   "cal500_recomputed": 38.68,
   "cal500_frozen": 38.68,
   "cal9_500": 42.25,
   "task_oracle_J": 79.54,
   "offsets9_500": [
    -0.03344784339538651,
    0.11283289161141687,
    -0.2947364688431647,
    -0.5252569377792734,
    -0.8050428151871083,
    -1.499818738269067,
    -1.625129497918665,
    -2.709817319053415,
    -7.432859005561512
   ]
  }
 }
}

==> anc/supplementary_material/data/v9/R18/MANIFEST_bjb2.json <==
[
 {
  "seed": 260925925,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18H_full_s260925925_a0_ces-nstat_seq-cifar100_None_500_50_20260925-155843_cb454cb5_last.pt",
  "sha16": "14de6238b31efbd5",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.74,
  "J_closeout": 37.75,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   16.2,
   25.1,
   29.5,
   31.900000000000002,
   36.199999999999996,
   43.2,
   42.8,
   48.3,
   33.6,
   70.6
  ],
  "results_tail": "4', '78.17999999999999', '78.0', '77.15714285714286', '75.7', '75.85555555555555', '73.38'], 'fullaccs_mask_classes': [[83.6], [79.3, 89.4], [76.1, 83.2, 88.2], [73.0, 77.4, 81.6, 89.60000000000001], [68.89999999999999, 75.3, 78.0, 80.7, 88.0], [65.10000000000001, 75.8, 75.1, 77.0, 83.6, 91.4], [63.9, 72.89999999999999, 72.89999999999999, 75.1, 78.3, 86.3, 90.7], [60.3, 71.3, 70.6, 73.4, 75.2, 83.1, 84.7, 87.0], [58.8, 72.0, 70.19999999999999, 70.1, 74.4, 82.0, 83.3, 83.0, 88.9], [56.8, 68.89999999999999, 66.5, 70.1, 71.6, 79.80000000000001, 80.2, 79.5, 80.60000000000001, 79.80000000000001]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925925,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18H_hperm_s260925925_a0_ces-nstat_seq-cifar100_None_500_50_20260925-155902_cf562efb_last.pt",
  "sha16": "f46f8fa4a754ee88",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 32.41,
  "J_closeout": 32.41,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.9,
   19.1,
   20.9,
   28.9,
   25.6,
   37.1,
   35.699999999999996,
   41.199999999999996,
   31.1,
   73.6
  ],
  "results_tail": "1', '68.6', '66.2', '65.5125', '63.17777777777778', '62.06999999999999'], 'fullaccs_mask_classes': [[82.1], [75.2, 88.3], [68.5, 75.9, 88.4], [64.1, 68.0, 75.3, 87.5], [60.3, 65.60000000000001, 67.2, 73.8, 87.4], [52.5, 60.5, 63.3, 69.1, 75.0, 91.2], [47.3, 54.1, 58.699999999999996, 65.10000000000001, 65.3, 82.1, 90.8], [42.5, 55.300000000000004, 57.699999999999996, 58.599999999999994, 63.7, 75.8, 81.69999999999999, 88.8], [40.8, 49.7, 51.800000000000004, 55.300000000000004, 60.3, 71.89999999999999, 74.7, 75.4, 88.7], [40.6, 49.3, 50.7, 56.49999999999999, 58.9, 68.0, 69.5, 73.0, 73.8, 80.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925926,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18H_full_s260925926_a0_ces-nstat_seq-cifar100_None_500_50_20260925-155942_7866747b_last.pt",
  "sha16": "cb3ffcdebb87a1f1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.91,
  "J_closeout": 36.92,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.6,
   29.2,
   28.199999999999996,
   24.5,
   24.8,
   27.3,
   34.300000000000004,
   43.8,
   44.4,
   86.0
  ],
  "results_tail": ", '79.62', '79.08333333333333', '76.41428571428573', '76.125', '75.97777777777777', '75.36999999999999'], 'fullaccs_mask_classes': [[87.0], [80.4, 88.5], [75.8, 84.5, 87.3], [75.6, 82.6, 81.2, 84.89999999999999], [73.4, 79.7, 79.10000000000001, 76.0, 89.9], [71.7, 77.8, 78.5, 72.1, 84.0, 90.4], [68.2, 75.2, 72.0, 69.19999999999999, 80.60000000000001, 81.8, 87.9], [68.89999999999999, 72.3, 72.6, 66.3, 79.5, 77.5, 81.6, 90.3], [68.4, 71.8, 70.39999999999999, 66.5, 75.8, 76.7, 79.4, 84.0, 90.8], [65.60000000000001, 72.1, 71.1, 62.0, 72.89999999999999, 75.6, 77.3, 80.60000000000001, 83.8, 92.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925926,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18H_hperm_s260925926_a0_ces-nstat_seq-cifar100_None_500_50_20260925-155922_5dbb9d86_last.pt",
  "sha16": "c8c0c6fab53b84c9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 32.45,
  "J_closeout": 32.46,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.7,
   23.1,
   23.7,
   18.9,
   19.900000000000002,
   21.2,
   30.8,
   39.0,
   41.6,
   86.6
  ],
  "results_tail": "7'], 'fullaccs_mask_classes': [[86.7], [78.7, 88.3], [72.6, 77.5, 87.3], [67.0, 71.89999999999999, 73.3, 82.89999999999999], [59.699999999999996, 69.3, 69.69999999999999, 68.89999999999999, 90.3], [56.99999999999999, 63.0, 64.2, 61.4, 76.1, 89.3], [54.1, 60.699999999999996, 57.3, 55.800000000000004, 68.2, 77.4, 86.5], [51.7, 58.8, 54.900000000000006, 51.800000000000004, 65.5, 69.5, 70.8, 89.3], [46.9, 56.49999999999999, 52.900000000000006, 48.9, 57.9, 67.4, 64.9, 79.9, 90.3], [46.800000000000004, 53.300000000000004, 51.800000000000004, 47.099999999999994, 58.8, 62.2, 61.4, 74.7, 78.7, 91.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925927,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18H_full_s260925927_a0_ces-nstat_seq-cifar100_None_500_50_20260925-160002_316f1a03_last.pt",
  "sha16": "c2a4fae3795ab1fe",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.91,
  "J_closeout": 35.9,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   34.599999999999994,
   17.5,
   37.9,
   25.4,
   35.9,
   33.300000000000004,
   26.700000000000003,
   31.7,
   38.9,
   77.2
  ],
  "results_tail": "1666666666666', '77.82857142857142', '76.7625', '77.16666666666667', '73.74'], 'fullaccs_mask_classes': [[88.9], [81.8, 82.8], [80.4, 77.8, 92.4], [77.8, 75.4, 85.3, 90.5], [75.4, 72.2, 82.69999999999999, 81.69999999999999, 91.8], [73.5, 67.7, 80.5, 78.4, 86.2, 85.39999999999999], [72.89999999999999, 64.8, 78.8, 76.5, 83.89999999999999, 78.5, 89.4], [70.6, 64.0, 74.3, 73.5, 80.80000000000001, 73.9, 83.3, 93.7], [70.89999999999999, 61.1, 75.7, 70.8, 81.0, 75.3, 79.7, 88.8, 91.2], [69.89999999999999, 59.099999999999994, 73.2, 64.1, 79.80000000000001, 71.39999999999999, 71.3, 83.2, 82.3, 83.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925927,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18H_hperm_s260925927_a0_ces-nstat_seq-cifar100_None_500_50_20260925-160023_e97dc3ff_last.pt",
  "sha16": "1ed0a7aa74285c93",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 31.41,
  "J_closeout": 31.4,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.400000000000002,
   14.6,
   31.6,
   19.8,
   30.0,
   26.3,
   20.5,
   32.1,
   32.800000000000004,
   80.0
  ],
  "results_tail": "00001', '70.71666666666667', '67.48571428571428', '66.125', '65.41111111111111', '62.86'], 'fullaccs_mask_classes': [[88.9], [79.5, 81.6], [74.4, 69.69999999999999, 90.7], [70.6, 64.7, 79.3, 88.7], [67.2, 58.4, 75.5, 77.7, 91.60000000000001], [62.3, 54.6, 71.89999999999999, 68.5, 80.7, 86.3], [58.8, 51.6, 65.5, 61.0, 75.5, 70.89999999999999, 89.1], [58.9, 46.7, 64.0, 57.699999999999996, 69.3, 62.1, 76.7, 93.60000000000001], [58.3, 46.0, 63.3, 52.6, 65.60000000000001, 62.4, 67.2, 83.6, 89.7], [56.39999999999999, 43.5, 59.699999999999996, 49.9, 65.10000000000001, 57.3, 60.8, 77.4, 75.2, 83.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925928,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18H_full_s260925928_a0_ces-nstat_seq-cifar100_None_500_50_20260925-160103_e2522b55_last.pt",
  "sha16": "df1633f1f2493b2e",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.82,
  "J_closeout": 37.81,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   35.3,
   25.1,
   31.3,
   30.2,
   26.900000000000002,
   24.6,
   43.6,
   38.9,
   44.2,
   78.10000000000001
  ],
  "results_tail": "86666666666667', '79.07142857142857', '78.2875', '77.34444444444446', '76.16'], 'fullaccs_mask_classes': [[87.4], [83.3, 88.8], [80.30000000000001, 83.3, 91.4], [78.10000000000001, 80.10000000000001, 87.1, 91.8], [77.60000000000001, 73.8, 83.2, 86.6, 93.2], [72.6, 68.5, 80.4, 79.60000000000001, 85.2, 86.9], [71.0, 67.4, 81.10000000000001, 77.60000000000001, 85.39999999999999, 78.10000000000001, 92.9], [69.6, 67.0, 79.2, 75.1, 82.0, 76.0, 88.9, 88.5], [68.7, 65.9, 77.7, 73.5, 79.10000000000001, 72.0, 84.6, 82.39999999999999, 92.2], [68.8, 64.8, 77.4, 71.5, 75.8, 70.6, 83.0, 76.6, 85.9, 87.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925928,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18H_hperm_s260925928_a0_ces-nstat_seq-cifar100_None_500_50_20260925-160042_2fed7f06_last.pt",
  "sha16": "52631b12ec6887af",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 33.300000000000004,
  "J_closeout": 33.3,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   25.5,
   18.099999999999998,
   27.700000000000003,
   25.1,
   20.7,
   17.5,
   39.5,
   33.4,
   43.8,
   81.69999999999999
  ],
  "results_tail": "88888888889', '62.75'], 'fullaccs_mask_classes': [[87.0], [79.5, 88.0], [76.5, 75.3, 92.2], [71.5, 66.0, 80.30000000000001, 89.7], [67.80000000000001, 58.3, 74.3, 78.7, 92.80000000000001], [60.8, 55.2, 67.10000000000001, 72.39999999999999, 79.0, 86.7], [57.49999999999999, 52.900000000000006, 66.5, 66.10000000000001, 69.0, 73.6, 93.60000000000001], [56.10000000000001, 51.1, 65.3, 60.8, 62.9, 63.4, 85.6, 87.9], [50.6, 49.9, 62.5, 61.7, 59.0, 56.10000000000001, 76.4, 83.3, 91.7], [48.3, 47.199999999999996, 57.599999999999994, 56.8, 54.800000000000004, 52.1, 71.89999999999999, 73.9, 78.0, 86.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925945,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18HB_full_s260925945_a0_ces-nstat_seq-cifar100_None_500_50_20260925-183630_1e563f13_last.pt",
  "sha16": "6f9d614ccf17abf5",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.01,
  "J_closeout": 36.02,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   22.6,
   35.099999999999994,
   23.200000000000003,
   25.2,
   28.199999999999996,
   44.9,
   35.199999999999996,
   39.6,
   29.9,
   76.2
  ],
  "results_tail": ", '80.42', '80.2', '80.08571428571429', '77.70000000000002', '76.05555555555556', '75.28'], 'fullaccs_mask_classes': [[83.2], [78.7, 93.7], [69.89999999999999, 88.0, 86.6], [69.89999999999999, 85.1, 81.69999999999999, 88.0], [66.4, 85.1, 79.60000000000001, 81.3, 89.7], [63.0, 82.8, 76.6, 79.7, 84.2, 94.89999999999999], [63.9, 81.69999999999999, 73.4, 79.0, 80.10000000000001, 90.0, 92.5], [58.699999999999996, 79.4, 73.2, 75.4, 73.9, 88.2, 85.5, 87.3], [61.4, 80.4, 68.4, 71.89999999999999, 70.39999999999999, 83.7, 79.7, 81.2, 87.4], [61.1, 77.9, 66.3, 71.7, 72.5, 80.7, 80.2, 76.1, 80.4, 85.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925945,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18HB_hperm_s260925945_a0_ces-nstat_seq-cifar100_None_500_50_20260925-183650_9b3295e6_last.pt",
  "sha16": "209b14a9e340235d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 31.34,
  "J_closeout": 31.35,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   17.1,
   25.1,
   15.7,
   17.2,
   24.2,
   39.5,
   27.0,
   37.6,
   29.4,
   80.60000000000001
  ],
  "results_tail": ", '70.31428571428572', '67.5', '66.58888888888889', '62.85'], 'fullaccs_mask_classes': [[83.0], [73.8, 93.60000000000001], [67.60000000000001, 82.69999999999999, 87.8], [61.7, 76.3, 71.1, 86.5], [57.699999999999996, 69.5, 66.60000000000001, 74.2, 89.3], [53.7, 66.4, 62.9, 70.39999999999999, 81.2, 94.8], [52.800000000000004, 61.6, 58.099999999999994, 66.9, 74.9, 86.6, 91.3], [49.0, 60.699999999999996, 56.2, 63.2, 66.7, 81.0, 75.6, 87.6], [49.6, 58.4, 53.1, 60.6, 65.9, 77.7, 69.0, 76.9, 88.1], [45.300000000000004, 54.2, 49.7, 56.8, 59.9, 72.39999999999999, 63.7, 69.19999999999999, 71.2, 86.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925946,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18HB_full_s260925946_a0_ces-nstat_seq-cifar100_None_500_50_20260925-183731_3fefc7b8_last.pt",
  "sha16": "a0f7351723fc01a6",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.839999999999996,
  "J_closeout": 35.84,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   19.2,
   22.5,
   26.700000000000003,
   38.3,
   24.2,
   28.599999999999998,
   32.2,
   42.0,
   37.9,
   86.8
  ],
  "results_tail": "6', '75.7', '73.375', '74.86666666666667', '73.47999999999999'], 'fullaccs_mask_classes': [[85.9], [76.1, 86.0], [68.89999999999999, 79.80000000000001, 89.9], [68.0, 76.0, 83.1, 93.8], [65.2, 72.6, 77.8, 87.7, 81.39999999999999], [61.199999999999996, 70.19999999999999, 74.9, 84.1, 72.0, 86.8], [61.7, 67.30000000000001, 75.9, 83.8, 69.1, 81.5, 90.60000000000001], [55.7, 64.5, 69.19999999999999, 80.80000000000001, 63.1, 77.5, 84.5, 91.7], [59.8, 64.0, 70.3, 80.2, 64.3, 77.5, 80.60000000000001, 87.4, 89.7], [54.7, 59.699999999999996, 69.1, 77.8, 61.7, 73.8, 77.8, 85.1, 83.39999999999999, 91.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925946,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18HB_hperm_s260925946_a0_ces-nstat_seq-cifar100_None_500_50_20260925-183710_163e8957_last.pt",
  "sha16": "1aa8497944418252",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 30.56,
  "J_closeout": 30.56,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.1,
   19.6,
   21.8,
   27.200000000000003,
   19.2,
   20.9,
   28.999999999999996,
   33.1,
   34.300000000000004,
   89.4
  ],
  "results_tail": "333333332', '65.67142857142856', '64.475', '63.77777777777778', '61.45'], 'fullaccs_mask_classes': [[83.6], [70.6, 85.8], [62.9, 72.6, 88.6], [58.699999999999996, 68.10000000000001, 79.4, 92.4], [57.9, 62.1, 71.2, 79.4, 79.5], [52.5, 58.599999999999994, 64.8, 73.0, 64.9, 86.9], [48.699999999999996, 53.800000000000004, 62.1, 71.1, 60.099999999999994, 73.0, 90.9], [42.1, 50.4, 61.6, 67.2, 56.39999999999999, 65.4, 80.60000000000001, 92.10000000000001], [39.4, 48.3, 59.4, 63.9, 53.7, 64.4, 72.0, 84.6, 88.3], [33.6, 48.199999999999996, 55.00000000000001, 59.4, 49.8, 58.8, 63.6, 77.3, 76.8, 92.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925947,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18HB_full_s260925947_a0_ces-nstat_seq-cifar100_None_500_50_20260925-183750_41d1718e_last.pt",
  "sha16": "07b201cf1ac22ca2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.94,
  "J_closeout": 35.93,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   22.900000000000002,
   31.8,
   32.4,
   25.7,
   27.400000000000002,
   25.7,
   32.800000000000004,
   42.8,
   34.1,
   83.8
  ],
  "results_tail": "4', '79.95', '78.72', '76.13333333333334', '75.64285714285714', '75.375', '73.94444444444444', '72.42'], 'fullaccs_mask_classes': [[84.2], [77.10000000000001, 89.5], [73.0, 81.10000000000001, 88.7], [69.89999999999999, 77.9, 84.6, 87.4], [64.8, 73.6, 81.8, 84.7, 88.7], [61.7, 70.7, 79.3, 78.9, 81.5, 84.7], [59.199999999999996, 66.3, 76.4, 77.10000000000001, 80.5, 79.2, 90.8], [59.9, 66.3, 75.3, 74.8, 78.7, 74.5, 83.8, 89.7], [56.39999999999999, 64.1, 70.0, 72.6, 77.5, 70.8, 81.6, 83.89999999999999, 88.6], [56.10000000000001, 66.2, 66.0, 69.8, 74.4, 68.30000000000001, 77.7, 79.3, 79.4, 87.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925947,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18HB_hperm_s260925947_a0_ces-nstat_seq-cifar100_None_500_50_20260925-183811_d4c93b77_last.pt",
  "sha16": "54c8d1a46a515036",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 33.25,
  "J_closeout": 33.25,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.200000000000003,
   30.9,
   30.0,
   23.5,
   25.6,
   21.0,
   26.700000000000003,
   34.300000000000004,
   34.4,
   82.89999999999999
  ],
  "results_tail": "2', '70.03333333333335', '68.21428571428571', '67.1375', '62.74444444444445', '61.629999999999995'], 'fullaccs_mask_classes': [[84.6], [76.3, 90.2], [68.0, 76.1, 89.0], [61.7, 70.3, 81.2, 88.5], [62.4, 67.9, 76.3, 76.2, 88.2], [55.7, 63.6, 71.8, 69.0, 76.5, 83.6], [55.900000000000006, 60.9, 67.4, 63.800000000000004, 67.7, 72.39999999999999, 89.4], [50.9, 60.699999999999996, 65.4, 63.2, 63.2, 64.7, 79.5, 89.5], [47.8, 58.5, 61.6, 55.900000000000006, 54.2, 56.39999999999999, 70.1, 75.8, 84.39999999999999], [45.4, 61.3, 58.9, 52.5, 53.300000000000004, 53.0, 66.3, 68.4, 70.39999999999999, 86.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925948,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18HB_full_s260925948_a0_ces-nstat_seq-cifar100_None_500_50_20260925-183851_cc47ebe2_last.pt",
  "sha16": "b962cdb7db31d248",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.6,
  "J_closeout": 37.61,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.5,
   29.599999999999998,
   19.3,
   26.200000000000003,
   36.9,
   30.0,
   36.9,
   27.800000000000004,
   51.0,
   85.8
  ],
  "results_tail": ".96666666666667', '80.14285714285714', '77.5125', '76.77777777777779', '76.21000000000001'], 'fullaccs_mask_classes': [[88.3], [83.3, 87.4], [80.4, 83.5, 84.89999999999999], [79.9, 79.4, 78.5, 89.60000000000001], [76.9, 76.4, 76.2, 84.7, 90.60000000000001], [75.7, 74.7, 74.8, 80.9, 85.8, 93.89999999999999], [75.5, 72.7, 71.0, 78.4, 82.3, 87.7, 93.4], [71.8, 73.0, 68.4, 74.8, 79.10000000000001, 83.8, 86.0, 83.2], [68.30000000000001, 68.10000000000001, 66.0, 77.4, 76.5, 82.3, 84.1, 75.7, 92.60000000000001], [67.0, 69.0, 63.1, 74.0, 75.7, 80.10000000000001, 83.2, 69.89999999999999, 88.1, 92.0]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925948,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18HB_hperm_s260925948_a0_ces-nstat_seq-cifar100_None_500_50_20260925-183831_6c22c9fc_last.pt",
  "sha16": "622fa71e4360f6ed",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.47,
  "J_closeout": 34.49,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.0,
   29.4,
   19.5,
   19.5,
   30.2,
   23.7,
   35.3,
   24.8,
   52.800000000000004,
   83.5
  ],
  "results_tail": "'62.70000000000001'], 'fullaccs_mask_classes': [[89.1], [80.7, 87.8], [75.2, 74.2, 83.89999999999999], [74.1, 68.8, 73.3, 90.2], [69.39999999999999, 63.2, 70.1, 80.5, 90.0], [64.60000000000001, 59.5, 62.5, 72.2, 78.3, 93.7], [58.3, 58.199999999999996, 57.99999999999999, 65.0, 70.8, 79.4, 92.5], [55.00000000000001, 57.199999999999996, 53.800000000000004, 63.800000000000004, 65.5, 73.1, 82.89999999999999, 84.1], [52.6, 54.6, 49.7, 56.2, 58.099999999999994, 66.0, 72.6, 66.2, 92.10000000000001], [51.6, 53.2, 47.3, 52.0, 56.10000000000001, 61.1, 70.39999999999999, 59.099999999999994, 85.0, 91.2]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R18/MANIFEST_boxF.json <==
[
 {
  "seed": 260925925,
  "arm": "am2",
  "n_files": 1,
  "file": "final_R18X_am2_s260925925_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172459_9901a363_last.pt",
  "sha16": "1ec42716749ebafc",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.86,
  "J_closeout": 35.86,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   14.899999999999999,
   20.9,
   27.800000000000004,
   33.4,
   33.2,
   43.6,
   36.9,
   46.400000000000006,
   28.299999999999997,
   73.2
  ],
  "results_tail": "65', '77.88571428571429', '76.05', '76.41111111111111', '73.48'], 'fullaccs_mask_classes': [[82.8], [78.2, 88.4], [75.1, 81.6, 88.6], [75.3, 78.4, 83.3, 88.7], [72.39999999999999, 76.8, 78.0, 81.69999999999999, 87.4], [69.3, 75.3, 75.8, 78.0, 83.2, 90.7], [65.4, 70.1, 74.0, 77.10000000000001, 80.30000000000001, 86.9, 91.4], [58.699999999999996, 68.30000000000001, 70.39999999999999, 74.0, 76.2, 85.3, 86.6, 88.9], [61.5, 68.10000000000001, 68.5, 73.5, 76.2, 83.2, 85.7, 81.8, 89.2], [61.1, 67.10000000000001, 67.10000000000001, 69.69999999999999, 73.3, 79.9, 80.5, 77.0, 79.60000000000001, 79.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925925,
  "arm": "none",
  "n_files": 1,
  "file": "final_R18X_none_s260925925_a0_ces-nstat_seq-cifar100_None_500_50_20260925-172519_8c980ec7_last.pt",
  "sha16": "365385805a8eebe8",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.27,
  "J_closeout": 23.24,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   7.3999999999999995,
   5.800000000000001,
   5.1,
   13.600000000000001,
   13.900000000000002,
   22.7,
   23.0,
   34.9,
   26.0,
   80.30000000000001
  ],
  "results_tail": "99', '81.37142857142858', '80.6375', '80.7888888888889', '78.57'], 'fullaccs_mask_classes': [[83.0], [80.7, 87.3], [78.4, 83.5, 88.9], [76.7, 82.0, 82.39999999999999, 89.9], [75.8, 79.10000000000001, 80.5, 84.0, 87.7], [75.6, 78.3, 80.80000000000001, 81.89999999999999, 83.2, 91.60000000000001], [71.6, 78.7, 79.0, 81.2, 80.5, 86.2, 92.4], [72.8, 76.5, 77.7, 79.7, 78.4, 83.0, 86.3, 90.7], [72.39999999999999, 78.4, 77.10000000000001, 78.2, 78.60000000000001, 83.5, 84.0, 84.7, 90.2], [72.39999999999999, 77.60000000000001, 75.2, 75.1, 75.5, 81.8, 82.6, 81.10000000000001, 83.8, 80.60000000000001]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925926,
  "arm": "am2",
  "n_files": 1,
  "file": "final_R18X_am2_s260925926_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172559_0b400f62_last.pt",
  "sha16": "a2e537df1641380d",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 37.44,
  "J_closeout": 37.43,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.900000000000002,
   25.2,
   31.4,
   22.0,
   27.200000000000003,
   28.799999999999997,
   37.3,
   44.0,
   45.800000000000004,
   85.8
  ],
  "results_tail": "571428573', '75.6375', '75.86666666666666', '75.02'], 'fullaccs_mask_classes': [[86.1], [81.8, 89.3], [76.8, 85.1, 87.5], [76.1, 81.6, 81.0, 85.8], [70.8, 80.4, 78.7, 77.8, 91.0], [69.39999999999999, 76.9, 75.8, 74.6, 84.89999999999999, 91.2], [67.80000000000001, 73.4, 72.89999999999999, 72.5, 80.60000000000001, 80.9, 88.2], [65.3, 71.0, 73.5, 69.39999999999999, 77.60000000000001, 79.80000000000001, 78.8, 89.7], [65.10000000000001, 70.7, 71.39999999999999, 68.89999999999999, 75.8, 77.9, 77.10000000000001, 84.39999999999999, 91.5], [63.9, 70.3, 68.4, 61.9, 73.9, 76.9, 75.8, 81.3, 85.9, 91.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925926,
  "arm": "none",
  "n_files": 1,
  "file": "final_R18X_none_s260925926_a0_ces-nstat_seq-cifar100_None_500_50_20260925-172539_92b12c61_last.pt",
  "sha16": "542430b71b35548b",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.55,
  "J_closeout": 22.55,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   8.6,
   7.9,
   11.700000000000001,
   7.000000000000001,
   6.800000000000001,
   8.9,
   17.4,
   24.2,
   40.8,
   92.2
  ],
  "results_tail": "', '82.66000000000001', '81.89999999999999', '80.89999999999999', '80.55', '80.08888888888889', '80.22'], 'fullaccs_mask_classes': [[87.3], [83.6, 87.7], [82.3, 86.5, 87.1], [80.0, 85.2, 80.80000000000001, 86.7], [79.2, 83.1, 79.5, 80.10000000000001, 91.4], [78.5, 80.7, 78.9, 77.3, 86.0, 90.0], [77.3, 81.3, 75.9, 74.8, 83.2, 83.39999999999999, 90.4], [77.60000000000001, 78.3, 76.0, 73.5, 80.60000000000001, 83.5, 83.6, 91.3], [75.0, 78.8, 75.0, 71.39999999999999, 77.4, 82.69999999999999, 81.0, 87.8, 91.7], [74.9, 79.80000000000001, 76.0, 70.89999999999999, 77.3, 80.5, 78.3, 85.3, 86.8, 92.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925927,
  "arm": "am2",
  "n_files": 1,
  "file": "final_R18X_am2_s260925927_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172619_558ed35d_last.pt",
  "sha16": "078ed3f1bb7e3010",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.25,
  "J_closeout": 35.25,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   30.599999999999998,
   22.2,
   37.4,
   21.9,
   39.900000000000006,
   30.4,
   24.6,
   30.599999999999998,
   34.300000000000004,
   80.60000000000001
  ],
  "results_tail": "7499999999999', '80.85999999999999', '79.16666666666667', '78.4', '77.15', '77.73333333333332', '74.2'], 'fullaccs_mask_classes': [[88.6], [81.5, 83.5], [79.3, 77.2, 91.5], [77.8, 75.3, 85.8, 89.4], [75.5, 73.0, 82.6, 82.19999999999999, 91.0], [74.2, 70.8, 81.2, 76.1, 86.1, 86.6], [72.1, 67.4, 79.60000000000001, 75.6, 85.1, 80.30000000000001, 88.7], [70.89999999999999, 63.1, 77.7, 74.3, 82.6, 76.5, 79.3, 92.80000000000001], [71.0, 62.2, 78.0, 72.5, 81.10000000000001, 76.1, 77.3, 89.4, 92.0], [69.6, 60.099999999999994, 75.6, 66.8, 77.60000000000001, 69.6, 71.39999999999999, 84.1, 82.0, 85.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925927,
  "arm": "none",
  "n_files": 1,
  "file": "final_R18X_none_s260925927_a0_ces-nstat_seq-cifar100_None_500_50_20260925-172639_27434328_last.pt",
  "sha16": "0ab156db065aa587",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 24.2,
  "J_closeout": 24.2,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   15.4,
   6.4,
   17.7,
   12.0,
   15.299999999999999,
   18.5,
   12.7,
   24.7,
   35.0,
   84.3
  ],
  "results_tail": ".23333333333333', '83.825', '83.41999999999999', '81.36666666666666', '80.95714285714287', '81.9875', '81.8111111111111', '79.16'], 'fullaccs_mask_classes': [[88.2], [84.5, 83.1], [82.6, 79.3, 90.8], [81.6, 76.9, 86.1, 90.7], [80.2, 74.0, 86.5, 84.39999999999999, 92.0], [78.0, 73.2, 84.7, 79.80000000000001, 86.0, 86.5], [76.9, 72.2, 83.5, 78.8, 84.89999999999999, 78.8, 91.60000000000001], [76.7, 72.7, 84.2, 78.3, 85.2, 78.0, 86.7, 94.1], [77.4, 72.39999999999999, 83.3, 76.3, 82.5, 78.7, 82.3, 90.9, 92.5], [78.3, 71.1, 79.4, 72.89999999999999, 81.89999999999999, 74.2, 78.3, 86.5, 84.5, 84.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925928,
  "arm": "am2",
  "n_files": 1,
  "file": "final_R18X_am2_s260925928_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172719_cc2ce99b_last.pt",
  "sha16": "32a548a6faf13ff2",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.190000000000005,
  "J_closeout": 38.2,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   34.1,
   24.5,
   33.2,
   33.7,
   29.599999999999998,
   25.0,
   43.3,
   35.8,
   45.1,
   77.60000000000001
  ],
  "results_tail": " '82.14', '79.86666666666667', '79.58571428571429', '78.5625', '78.28888888888889', '76.85000000000001'], 'fullaccs_mask_classes': [[86.9], [82.39999999999999, 88.3], [81.10000000000001, 83.7, 91.9], [77.8, 78.10000000000001, 87.4, 90.2], [74.9, 74.9, 83.6, 84.3, 93.0], [72.5, 71.8, 81.3, 79.3, 87.4, 86.9], [71.0, 71.5, 80.2, 78.9, 83.7, 78.9, 92.9], [69.69999999999999, 70.0, 79.10000000000001, 75.8, 81.3, 76.6, 87.5, 88.5], [68.4, 68.7, 78.10000000000001, 74.0, 80.10000000000001, 74.3, 87.4, 82.1, 91.5], [65.10000000000001, 65.7, 76.3, 72.39999999999999, 78.2, 72.6, 85.1, 78.3, 86.2, 88.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925928,
  "arm": "none",
  "n_files": 1,
  "file": "final_R18X_none_s260925928_a0_ces-nstat_seq-cifar100_None_500_50_20260925-172659_2e62699c_last.pt",
  "sha16": "22e906cdbf4c2fc1",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.31,
  "J_closeout": 23.31,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.799999999999999,
   6.800000000000001,
   13.8,
   12.7,
   9.3,
   10.6,
   23.599999999999998,
   20.4,
   33.800000000000004,
   90.3
  ],
  "results_tail": "'81.8625', '82.12222222222222', '81.88000000000001'], 'fullaccs_mask_classes': [[87.0], [85.0, 87.9], [84.2, 84.3, 92.2], [82.39999999999999, 81.39999999999999, 87.6, 90.2], [81.89999999999999, 77.9, 84.89999999999999, 84.89999999999999, 92.5], [80.0, 76.3, 84.2, 81.2, 86.0, 87.4], [79.2, 77.5, 82.8, 81.6, 86.0, 79.9, 92.7], [79.10000000000001, 75.7, 82.3, 79.3, 83.1, 77.7, 88.9, 88.8], [79.10000000000001, 77.7, 83.2, 78.9, 82.19999999999999, 74.6, 85.39999999999999, 84.6, 93.4], [79.9, 76.5, 82.39999999999999, 78.5, 80.60000000000001, 75.6, 85.7, 80.30000000000001, 88.7, 90.60000000000001]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R18/MANIFEST_westb.json <==
[
 {
  "seed": 260925921,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18H_full_s260925921_a0_ces-nstat_seq-cifar100_None_500_50_20260925-153849_f7e0e947_last.pt",
  "sha16": "3b0ac8556046905f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.879999999999995,
  "J_closeout": 38.88,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   33.1,
   40.0,
   29.599999999999998,
   31.3,
   25.8,
   33.4,
   35.9,
   28.999999999999996,
   53.400000000000006,
   77.3
  ],
  "results_tail": "999999', '81.49999999999999', '80.32857142857142', '78.9875', '77.96666666666667', '77.17'], 'fullaccs_mask_classes': [[86.0], [82.8, 91.9], [79.80000000000001, 89.5, 92.60000000000001], [74.2, 86.3, 87.1, 92.7], [71.5, 82.69999999999999, 83.1, 88.0, 87.1], [69.69999999999999, 81.2, 81.69999999999999, 84.7, 80.9, 90.8], [69.1, 77.3, 81.2, 81.0, 76.6, 86.6, 90.5], [68.30000000000001, 76.9, 79.7, 80.5, 71.8, 82.89999999999999, 84.7, 87.1], [68.5, 74.0, 75.9, 77.4, 70.5, 79.60000000000001, 82.0, 81.0, 92.80000000000001], [68.0, 73.9, 72.8, 75.7, 70.0, 79.4, 79.9, 77.60000000000001, 87.7, 86.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925921,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18H_hperm_s260925921_a0_ces-nstat_seq-cifar100_None_500_50_20260925-153909_0f8fb17e_last.pt",
  "sha16": "a14249a3dc4ec473",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.02,
  "J_closeout": 34.02,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   27.6,
   34.9,
   22.8,
   18.7,
   19.8,
   28.000000000000004,
   33.4,
   26.200000000000003,
   50.0,
   78.8
  ],
  "results_tail": "7.89999999999999', '66.7', '64.88000000000001'], 'fullaccs_mask_classes': [[85.8], [79.3, 91.4], [71.89999999999999, 83.39999999999999, 91.9], [68.10000000000001, 78.10000000000001, 83.6, 93.0], [64.0, 74.2, 77.0, 84.6, 86.0], [62.4, 69.69999999999999, 72.6, 79.4, 70.0, 89.8], [61.1, 66.7, 69.0, 70.3, 62.9, 79.2, 89.3], [58.599999999999994, 65.0, 65.3, 65.4, 55.1, 70.19999999999999, 76.4, 87.2], [59.699999999999996, 63.5, 62.6, 58.199999999999996, 53.400000000000006, 64.0, 69.6, 76.2, 93.10000000000001], [55.7, 63.800000000000004, 58.8, 50.2, 51.7, 61.3, 66.4, 68.60000000000001, 84.6, 87.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925922,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18H_full_s260925922_a0_ces-nstat_seq-cifar100_None_500_50_20260925-153949_17ab0d95_last.pt",
  "sha16": "56c00f3fce7b7c2f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 40.23,
  "J_closeout": 40.23,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   38.4,
   24.3,
   26.8,
   32.7,
   34.599999999999994,
   41.699999999999996,
   38.6,
   36.7,
   53.5,
   75.0
  ],
  "results_tail": " '79.44', '78.88333333333334', '78.68571428571428', '75.9625', '75.34444444444445', '74.99000000000001'], 'fullaccs_mask_classes': [[91.5], [87.2, 86.2], [83.5, 77.0, 89.5], [81.2, 72.7, 81.6, 85.1], [75.8, 69.3, 80.10000000000001, 79.80000000000001, 92.2], [75.0, 68.60000000000001, 73.8, 76.0, 87.3, 92.60000000000001], [77.3, 65.4, 74.8, 73.2, 84.6, 86.2, 89.3], [73.0, 65.3, 67.9, 70.8, 81.5, 81.89999999999999, 81.39999999999999, 85.9], [70.1, 64.0, 68.5, 68.10000000000001, 79.9, 80.30000000000001, 77.0, 79.3, 90.9], [71.0, 61.9, 67.0, 66.5, 78.5, 78.10000000000001, 76.0, 76.7, 86.1, 88.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925922,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18H_hperm_s260925922_a0_ces-nstat_seq-cifar100_None_500_50_20260925-153929_639494fe_last.pt",
  "sha16": "d22a4d8270734eb9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.75,
  "J_closeout": 35.76,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   33.6,
   18.4,
   15.6,
   24.099999999999998,
   27.500000000000004,
   39.2,
   31.2,
   33.1,
   54.0,
   80.80000000000001
  ],
  "results_tail": "285715', '66.1125', '64.13333333333334', '64.13000000000001'], 'fullaccs_mask_classes': [[92.4], [83.8, 85.8], [79.7, 71.1, 88.2], [74.3, 63.800000000000004, 77.60000000000001, 82.5], [68.7, 57.199999999999996, 66.60000000000001, 72.3, 92.2], [67.30000000000001, 54.800000000000004, 61.6, 68.10000000000001, 81.39999999999999, 91.9], [67.7, 51.7, 58.4, 65.5, 72.7, 83.1, 89.1], [62.8, 48.6, 52.7, 57.8, 68.0, 75.6, 76.4, 87.0], [59.4, 43.8, 49.0, 56.49999999999999, 65.4, 73.0, 70.1, 68.7, 91.3], [56.49999999999999, 45.0, 47.9, 53.800000000000004, 63.3, 70.7, 64.60000000000001, 65.5, 84.8, 89.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925923,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18H_full_s260925923_a0_ces-nstat_seq-cifar100_None_500_50_20260925-154009_c17f7846_last.pt",
  "sha16": "6d56a9fff9d9e75a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.800000000000004,
  "J_closeout": 38.8,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.8,
   28.599999999999998,
   35.0,
   33.6,
   31.3,
   37.9,
   34.0,
   31.8,
   47.0,
   84.0
  ],
  "results_tail": "85714285714', '76.625', '75.37777777777778', '74.69000000000001'], 'fullaccs_mask_classes': [[83.7], [76.4, 85.2], [71.6, 78.60000000000001, 87.0], [69.39999999999999, 76.3, 80.10000000000001, 90.5], [66.0, 72.7, 78.2, 82.0, 88.8], [63.2, 71.6, 73.9, 79.10000000000001, 82.6, 91.5], [64.5, 69.0, 72.39999999999999, 76.0, 82.5, 85.5, 90.10000000000001], [61.7, 70.6, 70.8, 72.7, 80.0, 83.3, 81.5, 92.4], [60.6, 68.89999999999999, 71.8, 73.9, 74.7, 80.80000000000001, 77.9, 84.7, 85.1], [59.4, 67.5, 70.39999999999999, 70.39999999999999, 72.3, 80.10000000000001, 75.2, 81.39999999999999, 79.0, 91.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925923,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18H_hperm_s260925923_a0_ces-nstat_seq-cifar100_None_500_50_20260925-154029_6dc5050a_last.pt",
  "sha16": "57021e4e51a29d00",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.52,
  "J_closeout": 35.52,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.7,
   24.8,
   28.199999999999996,
   30.099999999999998,
   29.099999999999998,
   32.5,
   30.9,
   27.800000000000004,
   44.800000000000004,
   83.3
  ],
  "results_tail": ".475', '66.64444444444445', '64.3'], 'fullaccs_mask_classes': [[83.1], [71.7, 84.39999999999999], [61.8, 71.39999999999999, 85.9], [60.8, 68.4, 76.0, 89.8], [56.2, 61.5, 70.1, 74.9, 88.1], [52.800000000000004, 61.7, 64.0, 66.10000000000001, 81.6, 90.5], [50.0, 58.199999999999996, 56.89999999999999, 63.6, 75.9, 81.2, 90.4], [50.8, 58.599999999999994, 56.2, 60.6, 71.89999999999999, 77.60000000000001, 79.7, 92.4], [50.3, 56.8, 53.2, 59.4, 65.3, 74.2, 73.5, 81.10000000000001, 86.0], [50.4, 53.300000000000004, 55.00000000000001, 57.4, 59.4, 68.8, 69.3, 69.19999999999999, 69.39999999999999, 90.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925924,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18H_full_s260925924_a0_ces-nstat_seq-cifar100_None_500_50_20260925-154109_487e6d17_last.pt",
  "sha16": "a0eccced335b5692",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.45,
  "J_closeout": 39.46,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   30.2,
   27.500000000000004,
   30.0,
   35.4,
   31.5,
   33.0,
   32.4,
   42.0,
   58.699999999999996,
   73.8
  ],
  "results_tail": "8571428571428', '77.7', '76.53333333333335', '76.13000000000001'], 'fullaccs_mask_classes': [[84.0], [80.7, 87.5], [77.10000000000001, 78.0, 88.7], [75.1, 76.5, 82.69999999999999, 91.5], [74.3, 74.2, 79.5, 87.2, 92.10000000000001], [71.5, 70.8, 76.7, 84.6, 85.1, 89.9], [69.8, 69.6, 71.89999999999999, 81.5, 81.69999999999999, 83.7, 89.1], [69.0, 70.8, 71.8, 79.9, 80.30000000000001, 80.0, 80.10000000000001, 89.7], [67.4, 66.60000000000001, 71.7, 78.10000000000001, 75.8, 77.3, 76.4, 82.6, 92.9], [64.9, 63.5, 69.39999999999999, 79.10000000000001, 76.0, 77.0, 73.0, 80.10000000000001, 89.2, 89.1]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925924,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18H_hperm_s260925924_a0_ces-nstat_seq-cifar100_None_500_50_20260925-154049_adc8630e_last.pt",
  "sha16": "128aa674bc1a3607",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.5,
  "J_closeout": 35.5,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   28.299999999999997,
   20.4,
   24.2,
   29.2,
   27.800000000000004,
   28.599999999999998,
   25.8,
   41.6,
   55.1,
   74.0
  ],
  "results_tail": "3875', '64.34444444444445', '63.73'], 'fullaccs_mask_classes': [[85.7], [75.7, 84.6], [70.89999999999999, 71.2, 86.9], [68.60000000000001, 64.1, 75.3, 92.60000000000001], [64.5, 57.199999999999996, 68.4, 83.7, 91.60000000000001], [59.3, 56.10000000000001, 60.099999999999994, 75.0, 79.3, 89.2], [58.099999999999994, 54.2, 56.00000000000001, 72.5, 75.9, 79.80000000000001, 86.5], [56.89999999999999, 50.1, 54.1, 66.7, 71.6, 71.89999999999999, 72.3, 87.5], [51.5, 49.4, 51.2, 62.8, 64.2, 64.7, 63.2, 78.2, 93.89999999999999], [50.7, 43.5, 49.0, 62.3, 64.1, 63.0, 56.39999999999999, 73.7, 85.1, 89.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925941,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18HB_full_s260925941_a0_ces-nstat_seq-cifar100_None_500_50_20260925-180128_2f06e86d_last.pt",
  "sha16": "4a14a5442ad391c9",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 38.279999999999994,
  "J_closeout": 38.28,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   22.0,
   27.400000000000002,
   36.7,
   31.1,
   24.3,
   40.6,
   42.199999999999996,
   42.9,
   36.7,
   78.9
  ],
  "results_tail": "', '81.46000000000001', '80.88333333333333', '80.28571428571429', '79.35', '76.30000000000001', '75.52'], 'fullaccs_mask_classes': [[91.10000000000001], [88.2, 89.4], [84.2, 83.8, 92.4], [82.1, 81.8, 88.0, 91.2], [77.8, 77.7, 83.3, 85.5, 83.0], [75.9, 75.5, 82.1, 81.89999999999999, 78.0, 91.9], [76.1, 72.6, 81.2, 81.3, 71.5, 86.2, 93.10000000000001], [74.0, 72.39999999999999, 81.0, 77.3, 69.6, 83.0, 87.9, 89.60000000000001], [70.7, 68.0, 78.2, 75.0, 65.60000000000001, 80.4, 84.39999999999999, 83.2, 81.2], [67.0, 67.4, 74.5, 72.39999999999999, 66.2, 79.80000000000001, 85.2, 80.2, 76.1, 86.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925941,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18HB_hperm_s260925941_a0_ces-nstat_seq-cifar100_None_500_50_20260925-180148_5a08d47d_last.pt",
  "sha16": "ab8c0f0defef9080",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 34.73,
  "J_closeout": 34.71,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   22.6,
   22.2,
   27.700000000000003,
   27.3,
   20.9,
   37.9,
   35.8,
   38.800000000000004,
   33.1,
   81.0
  ],
  "results_tail": "74.62000000000002', '72.55', '72.32857142857141', '69.30000000000001', '64.96666666666667', '62.64'], 'fullaccs_mask_classes': [[90.8], [83.89999999999999, 88.9], [80.5, 79.4, 92.80000000000001], [74.4, 72.8, 84.3, 91.60000000000001], [68.4, 68.7, 75.8, 76.9, 83.3], [62.0, 62.2, 74.1, 73.7, 72.6, 90.7], [60.199999999999996, 60.5, 70.0, 70.6, 67.2, 86.6, 91.2], [56.8, 55.50000000000001, 63.2, 68.4, 59.099999999999994, 78.9, 83.3, 89.2], [50.3, 52.900000000000006, 58.4, 61.6, 52.5, 72.5, 78.2, 77.3, 81.0], [46.7, 49.6, 56.599999999999994, 58.4, 49.8, 67.5, 75.6, 69.8, 66.10000000000001, 86.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925942,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18HB_full_s260925942_a0_ces-nstat_seq-cifar100_None_500_50_20260925-180228_597c18ba_last.pt",
  "sha16": "bf2a7f991487a0df",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.43,
  "J_closeout": 36.43,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   40.5,
   26.6,
   26.200000000000003,
   41.6,
   28.499999999999996,
   27.200000000000003,
   27.500000000000004,
   32.2,
   28.299999999999997,
   85.7
  ],
  "results_tail": "5', '82.03999999999999', '80.88333333333333', '79.7', '77.55000000000001', '76.40000000000002', '75.37'], 'fullaccs_mask_classes': [[90.5], [84.8, 88.2], [82.1, 79.9, 86.4], [78.7, 78.3, 81.5, 91.8], [77.7, 74.5, 78.60000000000001, 87.6, 91.8], [78.10000000000001, 73.3, 74.9, 84.2, 84.89999999999999, 89.9], [76.1, 72.39999999999999, 73.0, 81.69999999999999, 82.19999999999999, 83.6, 88.9], [72.6, 71.5, 72.0, 80.60000000000001, 77.9, 78.0, 79.0, 88.8], [71.0, 68.60000000000001, 67.5, 79.4, 78.2, 77.4, 77.2, 79.60000000000001, 88.7], [74.3, 67.9, 66.3, 76.1, 77.3, 74.2, 72.2, 76.4, 77.2, 91.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925942,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18HB_hperm_s260925942_a0_ces-nstat_seq-cifar100_None_500_50_20260925-180208_4dd64be3_last.pt",
  "sha16": "9a5a15ba1089b469",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 32.019999999999996,
  "J_closeout": 32.02,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   32.4,
   19.5,
   21.8,
   31.3,
   23.1,
   21.9,
   22.900000000000002,
   32.0,
   27.6,
   87.7
  ],
  "results_tail": "00001', '66.075', '63.833333333333336', '62.25'], 'fullaccs_mask_classes': [[90.10000000000001], [82.19999999999999, 87.8], [76.8, 71.0, 85.9], [73.9, 64.4, 74.0, 92.60000000000001], [69.0, 60.199999999999996, 68.0, 85.2, 89.7], [68.89999999999999, 57.8, 60.5, 80.10000000000001, 77.0, 89.60000000000001], [68.30000000000001, 52.7, 57.699999999999996, 75.0, 67.0, 76.1, 86.9], [66.10000000000001, 51.2, 55.1, 70.3, 63.1, 65.4, 69.8, 87.6], [62.1, 47.4, 52.400000000000006, 67.5, 59.9, 57.99999999999999, 64.9, 75.8, 86.5], [60.3, 44.7, 51.4, 63.4, 57.8, 54.2, 60.699999999999996, 68.5, 70.7, 90.8]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925943,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18HB_full_s260925943_a0_ces-nstat_seq-cifar100_None_500_50_20260925-180248_05e8c499_last.pt",
  "sha16": "8253045d9f4de795",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.35,
  "J_closeout": 39.35,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   28.9,
   16.1,
   32.300000000000004,
   31.7,
   40.699999999999996,
   25.6,
   38.0,
   40.0,
   48.9,
   91.3
  ],
  "results_tail": "3333', '78.1857142857143', '77.5', '76.35555555555555', '75.25'], 'fullaccs_mask_classes': [[88.3], [84.7, 87.2], [77.4, 81.39999999999999, 91.7], [73.3, 76.5, 87.5, 93.2], [72.2, 74.3, 84.1, 89.2, 91.10000000000001], [71.8, 72.7, 80.0, 84.6, 86.2, 84.89999999999999], [68.5, 66.4, 78.9, 84.0, 82.19999999999999, 77.10000000000001, 90.2], [67.80000000000001, 64.4, 79.4, 79.60000000000001, 82.0, 74.1, 82.3, 90.4], [66.2, 62.7, 74.8, 77.8, 80.60000000000001, 70.6, 82.69999999999999, 83.0, 88.8], [60.9, 59.099999999999994, 73.9, 77.60000000000001, 77.2, 67.2, 78.0, 80.5, 81.89999999999999, 96.2]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925943,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18HB_hperm_s260925943_a0_ces-nstat_seq-cifar100_None_500_50_20260925-180308_d65d35e1_last.pt",
  "sha16": "637933abe4074e4a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 35.08,
  "J_closeout": 35.07,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   26.0,
   11.5,
   27.700000000000003,
   26.6,
   33.5,
   18.8,
   31.1,
   37.9,
   46.0,
   91.7
  ],
  "results_tail": "76.425', '75.28', '73.10000000000001', '69.97142857142858', '68.2875', '65.97777777777777', '65.32000000000001'], 'fullaccs_mask_classes': [[87.6], [80.30000000000001, 87.9], [75.3, 75.8, 90.4], [66.9, 63.0, 82.6, 93.2], [63.3, 61.8, 74.3, 86.6, 90.4], [65.5, 56.3, 68.7, 82.1, 81.8, 84.2], [60.5, 49.6, 64.4, 78.9, 77.3, 68.10000000000001, 91.0], [58.699999999999996, 47.4, 62.8, 70.0, 75.0, 62.6, 80.7, 89.1], [57.8, 45.300000000000004, 60.099999999999994, 64.3, 70.8, 57.099999999999994, 73.2, 78.2, 87.0], [54.0, 40.0, 56.699999999999996, 62.8, 67.10000000000001, 53.7, 69.8, 73.7, 79.9, 95.5]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925944,
  "arm": "full",
  "n_files": 1,
  "file": "final_R18HB_full_s260925944_a0_ces-nstat_seq-cifar100_None_500_50_20260925-180349_24caa53f_last.pt",
  "sha16": "7e9f6f2918689007",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 36.41,
  "J_closeout": 36.41,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   24.9,
   31.3,
   27.0,
   39.0,
   32.5,
   28.499999999999996,
   39.6,
   23.400000000000002,
   41.199999999999996,
   76.7
  ],
  "results_tail": "1666666666667', '78.75714285714285', '77.8125', '76.19999999999999', '74.78'], 'fullaccs_mask_classes': [[83.8], [79.80000000000001, 85.9], [74.4, 80.9, 88.2], [67.60000000000001, 79.0, 81.8, 91.2], [68.7, 77.2, 77.10000000000001, 86.7, 89.9], [69.3, 74.4, 75.8, 85.0, 82.19999999999999, 90.4], [67.9, 74.8, 73.3, 83.6, 79.5, 81.89999999999999, 90.3], [64.8, 73.0, 70.39999999999999, 80.30000000000001, 78.3, 78.2, 86.1, 91.4], [60.5, 66.9, 70.1, 80.2, 74.7, 75.1, 83.0, 85.5, 89.8], [60.699999999999996, 70.5, 69.39999999999999, 77.9, 72.7, 72.2, 79.60000000000001, 79.10000000000001, 82.1, 83.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925944,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_R18HB_hperm_s260925944_a0_ces-nstat_seq-cifar100_None_500_50_20260925-180329_f2e7f564_last.pt",
  "sha16": "7643f6052c3630fb",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 33.03,
  "J_closeout": 33.03,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   23.799999999999997,
   23.400000000000002,
   21.9,
   33.1,
   25.900000000000002,
   26.3,
   38.6,
   17.5,
   41.699999999999996,
   78.10000000000001
  ],
  "results_tail": "0.31666666666666', '69.42857142857143', '66.91250000000001', '64.8111111111111', '62.7'], 'fullaccs_mask_classes': [[82.19999999999999], [76.3, 86.0], [71.3, 73.3, 87.0], [61.0, 66.4, 75.3, 92.4], [59.3, 61.4, 64.3, 80.7, 89.1], [58.599999999999994, 55.60000000000001, 63.0, 76.7, 78.5, 89.5], [56.3, 57.49999999999999, 59.099999999999994, 73.1, 71.0, 77.9, 91.10000000000001], [51.6, 52.5, 55.60000000000001, 68.4, 66.60000000000001, 70.7, 79.2, 90.7], [45.9, 52.5, 54.0, 63.7, 61.7, 60.0, 72.8, 82.39999999999999, 90.3], [49.2, 51.2, 55.2, 61.199999999999996, 60.9, 58.5, 65.7, 64.8, 79.0, 81.3]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R18/MANIFEST_westd.json <==
[
 {
  "seed": 260925921,
  "arm": "am2",
  "n_files": 1,
  "file": "final_R18X_am2_s260925921_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172559_5c581da6_last.pt",
  "sha16": "47cfc1ce6425aa6c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.050000000000004,
  "J_closeout": 39.08,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   31.1,
   46.7,
   28.999999999999996,
   33.6,
   27.500000000000004,
   31.6,
   35.0,
   29.599999999999998,
   51.0,
   75.4
  ],
  "results_tail": "85.8', '85.02499999999999', '82.88', '81.85', '80.35714285714286', '78.51249999999999', '77.31111111111112', '76.99000000000001'], 'fullaccs_mask_classes': [[86.2], [81.8, 92.7], [75.8, 88.6, 93.0], [73.4, 86.3, 88.2, 92.2], [71.3, 83.2, 83.89999999999999, 88.7, 87.3], [70.89999999999999, 81.0, 81.5, 84.5, 82.0, 91.2], [70.7, 79.7, 79.2, 80.9, 76.3, 85.2, 90.5], [67.4, 77.9, 77.0, 79.5, 72.89999999999999, 81.2, 84.6, 87.6], [63.800000000000004, 75.4, 74.2, 77.7, 69.8, 79.0, 81.5, 81.5, 92.9], [65.10000000000001, 76.5, 72.3, 77.60000000000001, 69.39999999999999, 78.3, 77.9, 77.5, 87.1, 88.2]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925921,
  "arm": "none",
  "n_files": 1,
  "file": "final_R18X_none_s260925921_a0_ces-nstat_seq-cifar100_None_500_50_20260925-172618_28814362_last.pt",
  "sha16": "215412a14b7e323a",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 22.82,
  "J_closeout": 22.81,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   12.4,
   14.7,
   8.3,
   11.700000000000001,
   13.200000000000001,
   11.899999999999999,
   19.2,
   15.0,
   34.300000000000004,
   87.5
  ],
  "results_tail": "82.2875', '82.24444444444445', '81.67'], 'fullaccs_mask_classes': [[85.6], [84.2, 92.0], [83.2, 87.6, 93.30000000000001], [82.69999999999999, 87.0, 88.4, 93.0], [81.6, 84.8, 85.7, 87.8, 86.7], [80.5, 83.5, 84.39999999999999, 85.39999999999999, 81.39999999999999, 90.60000000000001], [81.3, 82.6, 85.3, 82.89999999999999, 76.8, 86.4, 91.0], [80.4, 82.39999999999999, 83.39999999999999, 83.1, 75.5, 80.4, 85.2, 87.9], [79.80000000000001, 81.5, 81.69999999999999, 83.1, 75.7, 81.3, 82.5, 81.5, 93.10000000000001], [79.5, 81.5, 82.0, 82.69999999999999, 76.2, 79.9, 80.10000000000001, 78.8, 88.3, 87.7]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925922,
  "arm": "am2",
  "n_files": 1,
  "file": "final_R18X_am2_s260925922_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172658_399b0917_last.pt",
  "sha16": "67fae935cf31b828",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 40.45,
  "J_closeout": 40.45,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   39.4,
   25.900000000000002,
   24.6,
   34.5,
   31.8,
   42.1,
   38.6,
   37.2,
   54.400000000000006,
   76.0
  ],
  "results_tail": "428571428', '77.1875', '76.15555555555555', '75.95'], 'fullaccs_mask_classes': [[92.2], [87.2, 86.9], [84.89999999999999, 78.4, 89.8], [82.0, 76.4, 83.1, 85.5], [78.2, 72.8, 78.4, 80.30000000000001, 92.4], [77.3, 71.0, 76.9, 74.7, 87.4, 90.4], [77.60000000000001, 67.7, 75.6, 73.9, 83.89999999999999, 85.8, 89.8], [72.0, 63.6, 73.6, 71.39999999999999, 82.39999999999999, 82.8, 84.39999999999999, 87.3], [69.6, 64.60000000000001, 69.89999999999999, 67.80000000000001, 80.5, 80.2, 80.10000000000001, 81.2, 91.5], [70.6, 60.5, 69.39999999999999, 66.60000000000001, 78.3, 80.9, 79.2, 78.5, 86.9, 88.6]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925922,
  "arm": "none",
  "n_files": 1,
  "file": "final_R18X_none_s260925922_a0_ces-nstat_seq-cifar100_None_500_50_20260925-172638_22797a37_last.pt",
  "sha16": "64df73e5de863525",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.150000000000002,
  "J_closeout": 23.15,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   13.100000000000001,
   5.0,
   6.4,
   8.6,
   15.6,
   20.9,
   19.3,
   15.9,
   36.6,
   90.10000000000001
  ],
  "results_tail": "g_mask_classes': None, 'accs_mask_classes': ['92.5', '88.25', '85.3', '83.125', '83.54', '83.61666666666667', '82.85714285714286', '81.1125', '81.1111111111111', '81.6'], 'fullaccs_mask_classes': [[92.5], [89.7, 86.8], [87.1, 78.9, 89.9], [85.1, 77.8, 84.0, 85.6], [84.89999999999999, 77.9, 82.3, 80.7, 91.9], [84.7, 75.1, 84.1, 78.2, 87.6, 92.0], [83.1, 73.3, 82.0, 77.60000000000001, 85.8, 88.5, 89.7], [82.39999999999999, 73.3, 78.5, 74.9, 84.5, 84.1, 84.0, 87.2], [81.89999999999999, 74.0, 78.2, 73.3, 83.6, 83.1, 81.3, 83.2, 91.4], [83.7, 74.1, 78.3, 74.1, 82.8, 82.3, 80.4, 80.9, 89.1, 90.3]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925923,
  "arm": "am2",
  "n_files": 1,
  "file": "final_R18X_am2_s260925923_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172718_c4dec112_last.pt",
  "sha16": "57d4544f9516f16c",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.6,
  "J_closeout": 39.57,
  "G2": false,
  "G3": true,
  "per_task_recomputed": [
   25.5,
   28.599999999999998,
   34.0,
   36.0,
   36.0,
   39.300000000000004,
   33.1,
   34.0,
   48.5,
   81.0
  ],
  "results_tail": "666666666668', '74.91'], 'fullaccs_mask_classes': [[84.1], [75.9, 86.1], [70.8, 78.7, 87.4], [68.5, 74.1, 82.3, 90.9], [65.2, 72.7, 78.60000000000001, 82.5, 87.8], [64.3, 72.3, 77.5, 81.2, 83.89999999999999, 91.60000000000001], [60.699999999999996, 69.19999999999999, 73.6, 76.3, 79.5, 86.9, 90.2], [60.6, 68.7, 72.1, 72.7, 79.5, 83.7, 83.7, 92.80000000000001], [58.699999999999996, 69.0, 71.39999999999999, 71.89999999999999, 74.5, 82.19999999999999, 79.9, 84.6, 85.2], [59.099999999999994, 67.4, 70.0, 71.1, 72.39999999999999, 79.60000000000001, 77.60000000000001, 81.8, 78.0, 92.10000000000001]]}]",
  "finite": true,
  "status": "GATE_FAIL"
 },
 {
  "seed": 260925923,
  "arm": "none",
  "n_files": 1,
  "file": "final_R18X_none_s260925923_a0_ces-nstat_seq-cifar100_None_500_50_20260925-172739_97c58bc9_last.pt",
  "sha16": "65d60e3190985d42",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.35,
  "J_closeout": 23.35,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   10.0,
   8.799999999999999,
   11.0,
   15.2,
   17.9,
   12.7,
   14.799999999999999,
   18.4,
   32.7,
   92.0
  ],
  "results_tail": "'81.13333333333333', '81.5', '81.37999999999998', '81.55000000000001', '80.92857142857143', '81.15', '79.78888888888889', '79.88'], 'fullaccs_mask_classes': [[82.89999999999999], [77.4, 85.9], [74.4, 81.8, 87.2], [75.7, 78.5, 82.0, 89.8], [75.6, 78.3, 81.2, 83.6, 88.2], [74.9, 78.9, 78.7, 81.6, 83.3, 91.9], [73.5, 76.8, 77.2, 79.2, 81.69999999999999, 86.8, 91.3], [73.9, 76.1, 75.2, 79.7, 80.2, 85.2, 86.8, 92.10000000000001], [72.2, 74.2, 76.0, 79.60000000000001, 77.2, 83.5, 81.39999999999999, 87.4, 86.6], [70.6, 75.0, 76.4, 78.60000000000001, 75.9, 82.19999999999999, 81.0, 85.1, 81.6, 92.4]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925924,
  "arm": "am2",
  "n_files": 1,
  "file": "final_R18X_am2_s260925924_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172818_472635e0_last.pt",
  "sha16": "5dc6c3f6e02d9544",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 39.019999999999996,
  "J_closeout": 39.03,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   33.300000000000004,
   29.299999999999997,
   28.199999999999996,
   37.4,
   29.2,
   34.4,
   30.599999999999998,
   40.300000000000004,
   54.7,
   72.8
  ],
  "results_tail": "', '83.9', '81.16666666666667', '81.5', '81.72', '79.8', '78.21428571428571', '77.725', '77.40000000000002', '76.24'], 'fullaccs_mask_classes': [[84.39999999999999], [80.10000000000001, 87.7], [75.7, 79.0, 88.8], [74.5, 75.9, 81.8, 93.8], [73.4, 73.4, 79.3, 90.3, 92.2], [72.7, 70.5, 74.7, 85.6, 85.9, 89.4], [70.1, 68.60000000000001, 73.9, 84.1, 81.39999999999999, 82.5, 86.9], [69.89999999999999, 67.5, 73.2, 81.8, 78.2, 80.10000000000001, 81.5, 89.60000000000001], [69.8, 66.4, 70.6, 80.2, 77.10000000000001, 77.0, 77.7, 84.1, 93.7], [65.5, 63.7, 68.4, 79.9, 76.5, 77.5, 69.6, 82.1, 89.3, 89.9]]}]",
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260925924,
  "arm": "none",
  "n_files": 1,
  "file": "final_R18X_none_s260925924_a0_ces-nstat_seq-cifar100_None_500_50_20260925-172759_3ebc6a0d_last.pt",
  "sha16": "bfb4a78ba9da7b7f",
  "G1": true,
  "missing": [],
  "unexpected": [],
  "J_recomputed": 23.66,
  "J_closeout": 23.65,
  "G2": true,
  "G3": true,
  "per_task_recomputed": [
   11.700000000000001,
   10.6,
   12.4,
   16.6,
   9.3,
   12.0,
   10.7,
   21.7,
   40.300000000000004,
   91.3
  ],
  "results_tail": "1.50000000000001', '80.8'], 'fullaccs_mask_classes': [[85.7], [82.0, 86.8], [79.4, 80.30000000000001, 89.3], [78.7, 80.30000000000001, 84.0, 92.9], [80.0, 79.60000000000001, 81.0, 89.0, 91.60000000000001], [80.60000000000001, 78.2, 79.60000000000001, 86.3, 85.6, 90.4], [78.10000000000001, 76.4, 77.5, 84.39999999999999, 82.69999999999999, 84.39999999999999, 88.0], [78.5, 76.2, 78.7, 84.1, 81.69999999999999, 82.3, 81.2, 90.2], [77.10000000000001, 77.7, 76.9, 83.2, 80.30000000000001, 80.5, 78.9, 85.5, 93.4], [76.9, 75.3, 75.4, 83.89999999999999, 80.60000000000001, 78.4, 76.1, 80.5, 89.4, 91.5]]}]",
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R18/R18CAL_MERGED.json <==
{
 "gate_fail": [
  {
   "host": "boxF",
   "seed": 260925925,
   "arm": "none",
   "status": "GATE_FAIL",
   "J_recomputed": 23.27,
   "J_closeout": 23.24
  },
  {
   "host": "westd",
   "seed": 260925921,
   "arm": "am2",
   "status": "GATE_FAIL",
   "J_recomputed": 39.050000000000004,
   "J_closeout": 39.08
  },
  {
   "host": "westd",
   "seed": 260925923,
   "arm": "am2",
   "status": "GATE_FAIL",
   "J_recomputed": 39.6,
   "J_closeout": 39.57
  }
 ],
 "cohorts": {
  "A_R18H_R18X": {
   "pairs": {
    "full-hperm": {
     "n": 8,
     "roots": [
      260925921,
      260925922,
      260925923,
      260925924,
      260925925,
      260925926,
      260925927,
      260925928
     ],
     "U": [
      4.422,
      3.917,
      4.928
     ],
     "U_star": [
      4.22,
      3.607,
      4.833
     ],
     "U_star_90": [
      4.22,
      3.729,
      4.711
     ],
     "D": [
      0.202,
      -0.455,
      0.86
     ],
     "R": 0.046,
     "TOST_raw": 0.9999995468220598,
     "TOST_cal": 0.9999974754072843,
     "oracle": [
      4.68,
      4.124,
      5.236
     ],
     "condCE_diff": [
      -0.455,
      -0.484,
      -0.425
     ],
     "per_root_U": [
      4.86,
      4.48,
      3.28,
      3.95,
      5.33,
      4.46,
      4.5,
      4.52
     ],
     "per_root_Ustar": [
      4.87,
      3.1,
      4.42,
      3.37,
      4.88,
      5.01,
      3.73,
      4.38
     ]
    },
    "full-am2": {
     "n": 6,
     "roots": [
      260925922,
      260925924,
      260925925,
      260925926,
      260925927,
      260925928
     ],
     "U": [
      0.308,
      -0.636,
      1.253
     ],
     "U_star": [
      0.315,
      -0.41,
      1.04
     ],
     "U_star_90": [
      0.315,
      -0.253,
      0.883
     ],
     "D": [
      -0.007,
      -0.592,
      0.578
     ],
     "R": -0.022,
     "TOST_raw": 0.05926155870672296,
     "TOST_cal": 0.029743302669472067,
     "oracle": [
      0.278,
      -0.413,
      0.969
     ],
     "condCE_diff": [
      -0.022,
      -0.044,
      0.001
     ],
     "per_root_U": [
      -0.22,
      0.43,
      1.88,
      -0.53,
      0.66,
      -0.37
     ],
     "per_root_Ustar": [
      -0.36,
      -0.25,
      1.48,
      -0.06,
      0.62,
      0.46
     ]
    },
    "full-none": {
     "n": 7,
     "roots": [
      260925921,
      260925922,
      260925923,
      260925924,
      260925926,
      260925927,
      260925928
     ],
     "U": [
      14.994,
      13.404,
      16.585
     ],
     "U_star": [
      1.811,
      1.091,
      2.532
     ],
     "U_star_90": [
      1.811,
      1.239,
      2.383
     ],
     "D": [
      13.183,
      11.477,
      14.889
     ],
     "R": 0.879,
     "TOST_raw": 0.999999672085593,
     "TOST_cal": 0.9834913559386538,
     "oracle": [
      2.03,
      1.367,
      2.693
     ],
     "condCE_diff": [
      0.04,
      0.009,
      0.07
     ],
     "per_root_U": [
      16.06,
      17.08,
      15.45,
      15.79,
      14.36,
      11.71,
      14.51
     ],
     "per_root_Ustar": [
      2.2,
      0.67,
      1.78,
      2.04,
      2.74,
      0.85,
      2.4
     ]
    },
    "am2-none": {
     "n": 5,
     "roots": [
      260925922,
      260925924,
      260925926,
      260925927,
      260925928
     ],
     "U": [
      14.696,
      11.879,
      17.513
     ],
     "U_star": [
      1.658,
      0.383,
      2.933
     ],
     "U_star_90": [
      1.658,
      0.679,
      2.637
     ],
     "D": [
      13.038,
      10.533,
      15.543
     ],
     "R": 0.887,
     "TOST_raw": 0.9999128777103106,
     "TOST_cal": 0.887432675195003,
     "oracle": [
      1.934,
      0.806,
      3.062
     ],
     "condCE_diff": [
      0.05,
      0.002,
      0.098
     ],
     "per_root_U": [
      17.3,
      15.36,
      14.89,
      11.05,
      14.88
     ],
     "per_root_Ustar": [
      1.03,
      2.29,
      2.8,
      0.23,
      1.94
     ]
    },
    "hperm-none": {
     "n": 7,
     "roots": [
      260925921,
      260925922,
      260925923,
      260925924,
      260925926,
      260925927,
      260925928
     ],
     "U": [
      10.701,
      8.986,
      12.417
     ],
     "U_star": [
      -2.314,
      -2.799,
      -1.83
     ],
     "U_star_90": [
      -2.314,
      -2.699,
      -1.929
     ],
     "D": [
      13.016,
      11.396,
      14.635
     ],
     "R": 1.216,
     "TOST_raw": 0.9999955664878973,
     "TOST_cal": 0.999717014735393,
     "oracle": [
      -2.567,
      -3.174,
      -1.96
     ],
     "condCE_diff": [
      0.489,
      0.452,
      0.526
     ],
     "per_root_U": [
      11.2,
      12.6,
      12.17,
      11.84,
      9.9,
      7.21,
      9.99
     ],
     "per_root_Ustar": [
      -2.67,
      -2.43,
      -2.64,
      -1.33,
      -2.27,
      -2.88,
      -1.98
     ]
    }
   },
   "H_family": {
    "H1_Ustar_gt0": {
     "p": 4.0248168520218286e-07,
     "p_holm": 4.0248168520218286e-07,
     "pass_": true
    },
    "H2_U_gt0": {
     "p": 7.789584577366782e-08,
     "p_holm": 1.5579169154733563e-07,
     "pass_": true
    }
   },
   "H_complete": true,
   "X_family": {
    "X1_raw_TOST": {
     "p": 0.05926155870672296,
     "p_holm": 0.059486605338944135,
     "pass_": false
    },
    "X2_cal_TOST": {
     "p": 0.029743302669472067,
     "p_holm": 0.059486605338944135,
     "pass_": false
    }
   },
   "X_complete": false,
   "arm_means": {
    "full": {
     "J_raw": [
      38.218,
      37.045,
      39.39
     ],
     "J_cal": [
      42.049,
      41.233,
      42.864
     ],
     "soft_B_raw_cal": [
      0.309,
      0.1
     ],
     "n": 8
    },
    "hperm": {
     "J_raw": [
      33.795,
      32.403,
      35.187
     ],
     "J_cal": [
      37.829,
      37.213,
      38.445
     ],
     "soft_B_raw_cal": [
      0.339,
      0.1
     ],
     "n": 8
    },
    "am2": {
     "J_raw": [
      37.702,
      35.656,
      39.747
     ],
     "J_cal": [
      41.31,
      40.246,
      42.374
     ],
     "soft_B_raw_cal": [
      0.316,
      0.1
     ],
     "n": 6
    },
    "none": {
     "J_raw": [
      23.291,
      22.791,
      23.792
     ],
     "J_cal": [
      40.29,
      39.463,
      41.117
     ],
     "soft_B_raw_cal": [
      0.73,
      0.1
     ],
     "n": 7
    }
   }
  },
  "B_R18HB_R18XB": {
   "pairs": {
    "full-hperm": {
     "n": 8,
     "roots": [
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      3.922,
      3.192,
      4.653
     ],
     "U_star": [
      3.914,
      3.262,
      4.565
     ],
     "U_star_90": [
      3.914,
      3.392,
      4.436
     ],
     "D": [
      0.009,
      -0.985,
      1.003
     ],
     "R": 0.002,
     "TOST_raw": 0.9999846364920681,
     "TOST_cal": 0.9999926183520946,
     "oracle": [
      4.529,
      4.059,
      4.999
     ],
     "condCE_diff": [
      -0.462,
      -0.495,
      -0.429
     ],
     "per_root_U": [
      3.55,
      4.41,
      4.27,
      3.38,
      4.67,
      5.28,
      2.69,
      3.13
     ],
     "per_root_Ustar": [
      3.7,
      3.67,
      3.91,
      2.45,
      3.67,
      4.46,
      4.32,
      5.13
     ]
    },
    "full-am2": {
     "n": 8,
     "roots": [
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      -0.493,
      -1.008,
      0.023
     ],
     "U_star": [
      0.311,
      -0.246,
      0.868
     ],
     "U_star_90": [
      0.311,
      -0.135,
      0.757
     ],
     "D": [
      -0.804,
      -1.238,
      -0.37
     ],
     "R": 1.632,
     "TOST_raw": 0.026320790202554734,
     "TOST_cal": 0.011100464942587394,
     "oracle": [
      0.224,
      -0.139,
      0.586
     ],
     "condCE_diff": [
      -0.031,
      -0.067,
      0.004
     ],
     "per_root_U": [
      -1.06,
      -0.14,
      0.13,
      -1.37,
      -0.53,
      -0.94,
      0.43,
      -0.46
     ],
     "per_root_Ustar": [
      -0.23,
      0.01,
      0.48,
      -0.38,
      -0.21,
      0.23,
      1.33,
      1.26
     ]
    },
    "full-none": {
     "n": 8,
     "roots": [
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      14.014,
      13.271,
      14.757
     ],
     "U_star": [
      1.772,
      0.639,
      2.906
     ],
     "U_star_90": [
      1.772,
      0.864,
      2.681
     ],
     "D": [
      12.241,
      10.905,
      13.577
     ],
     "R": 0.874,
     "TOST_raw": 0.9999999993755183,
     "TOST_cal": 0.9244555342922504,
     "oracle": [
      1.755,
      0.755,
      2.755
     ],
     "condCE_diff": [
      0.038,
      -0.027,
      0.104
     ],
     "per_root_U": [
      15.55,
      13.39,
      14.6,
      13.82,
      14.6,
      13.58,
      12.65,
      13.92
     ],
     "per_root_Ustar": [
      1.73,
      0.59,
      4.03,
      0.83,
      -0.22,
      2.3,
      2.08,
      2.84
     ]
    },
    "am2-none": {
     "n": 8,
     "roots": [
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      14.506,
      13.436,
      15.577
     ],
     "U_star": [
      1.461,
      0.54,
      2.383
     ],
     "U_star_90": [
      1.461,
      0.723,
      2.2
     ],
     "D": [
      13.045,
      11.811,
      14.279
     ],
     "R": 0.899,
     "TOST_raw": 0.9999999938690992,
     "TOST_cal": 0.8623733764679656,
     "oracle": [
      1.531,
      0.64,
      2.422
     ],
     "condCE_diff": [
      0.07,
      0.01,
      0.129
     ],
     "per_root_U": [
      16.61,
      13.53,
      14.47,
      15.19,
      15.13,
      14.52,
      12.22,
      14.38
     ],
     "per_root_Ustar": [
      1.96,
      0.58,
      3.55,
      1.21,
      -0.01,
      2.07,
      0.75,
      1.58
     ]
    },
    "hperm-none": {
     "n": 8,
     "roots": [
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      10.091,
      9.154,
      11.028
     ],
     "U_star": [
      -2.141,
      -3.109,
      -1.173
     ],
     "U_star_90": [
      -2.141,
      -2.917,
      -1.366
     ],
     "D": [
      12.233,
      11.069,
      13.396
     ],
     "R": 1.212,
     "TOST_raw": 0.9999999620673016,
     "TOST_cal": 0.9865001451424987,
     "oracle": [
      -2.774,
      -3.703,
      -1.844
     ],
     "condCE_diff": [
      0.5,
      0.441,
      0.56
     ],
     "per_root_U": [
      12.0,
      8.98,
      10.33,
      10.44,
      9.93,
      8.3,
      9.96,
      10.79
     ],
     "per_root_Ustar": [
      -1.97,
      -3.08,
      0.12,
      -1.62,
      -3.89,
      -2.16,
      -2.24,
      -2.29
     ]
    }
   },
   "H_family": {
    "H1_Ustar_gt0": {
     "p": 1.0165771692216552e-06,
     "p_holm": 2.0331543384433104e-06,
     "pass_": true
    },
    "H2_U_gt0": {
     "p": 2.1685823534678406e-06,
     "p_holm": 2.1685823534678406e-06,
     "pass_": true
    }
   },
   "H_complete": true,
   "X_family": {
    "X1_raw_TOST": {
     "p": 0.026320790202554734,
     "p_holm": 0.026320790202554734,
     "pass_": true
    },
    "X2_cal_TOST": {
     "p": 0.011100464942587394,
     "p_holm": 0.02220092988517479,
     "pass_": true
    }
   },
   "X_complete": true,
   "arm_means": {
    "full": {
     "J_raw": [
      36.982,
      35.904,
      38.061
     ],
     "J_cal": [
      41.865,
      40.908,
      42.822
     ],
     "soft_B_raw_cal": [
      0.337,
      0.1
     ],
     "n": 8
    },
    "hperm": {
     "J_raw": [
      33.06,
      31.676,
      34.444
     ],
     "J_cal": [
      37.951,
      37.039,
      38.864
     ],
     "soft_B_raw_cal": [
      0.353,
      0.1
     ],
     "n": 8
    },
    "am2": {
     "J_raw": [
      37.475,
      36.336,
      38.614
     ],
     "J_cal": [
      41.554,
      40.699,
      42.408
     ],
     "soft_B_raw_cal": [
      0.318,
      0.1
     ],
     "n": 8
    },
    "none": {
     "J_raw": [
      22.969,
      22.138,
      23.8
     ],
     "J_cal": [
      40.092,
      39.719,
      40.466
     ],
     "soft_B_raw_cal": [
      0.728,
      0.1
     ],
     "n": 8
    }
   }
  },
  "POOLED_descriptive": {
   "pairs": {
    "full-hperm": {
     "n": 16,
     "roots": [
      260925921,
      260925922,
      260925923,
      260925924,
      260925925,
      260925926,
      260925927,
      260925928,
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      4.172,
      3.762,
      4.583
     ],
     "U_star": [
      4.067,
      3.668,
      4.465
     ],
     "U_star_90": [
      4.067,
      3.739,
      4.395
     ],
     "D": [
      0.106,
      -0.416,
      0.627
     ],
     "R": 0.025,
     "TOST_raw": 0.9999999999742635,
     "TOST_cal": 0.9999999999727059,
     "oracle": [
      4.604,
      4.284,
      4.924
     ],
     "condCE_diff": [
      -0.458,
      -0.478,
      -0.439
     ],
     "per_root_U": [
      4.86,
      4.48,
      3.28,
      3.95,
      5.33,
      4.46,
      4.5,
      4.52,
      3.55,
      4.41,
      4.27,
      3.38,
      4.67,
      5.28,
      2.69,
      3.13
     ],
     "per_root_Ustar": [
      4.87,
      3.1,
      4.42,
      3.37,
      4.88,
      5.01,
      3.73,
      4.38,
      3.7,
      3.67,
      3.91,
      2.45,
      3.67,
      4.46,
      4.32,
      5.13
     ]
    },
    "full-am2": {
     "n": 14,
     "roots": [
      260925922,
      260925924,
      260925925,
      260925926,
      260925927,
      260925928,
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      -0.149,
      -0.627,
      0.329
     ],
     "U_star": [
      0.313,
      -0.062,
      0.688
     ],
     "U_star_90": [
      0.313,
      0.005,
      0.621
     ],
     "D": [
      -0.462,
      -0.842,
      -0.083
     ],
     "R": 3.096,
     "TOST_raw": 0.0010123885524254694,
     "TOST_cal": 0.0008225713061527176,
     "oracle": [
      0.247,
      -0.052,
      0.547
     ],
     "condCE_diff": [
      -0.027,
      -0.047,
      -0.007
     ],
     "per_root_U": [
      -0.22,
      0.43,
      1.88,
      -0.53,
      0.66,
      -0.37,
      -1.06,
      -0.14,
      0.13,
      -1.37,
      -0.53,
      -0.94,
      0.43,
      -0.46
     ],
     "per_root_Ustar": [
      -0.36,
      -0.25,
      1.48,
      -0.06,
      0.62,
      0.46,
      -0.23,
      0.01,
      0.48,
      -0.38,
      -0.21,
      0.23,
      1.33,
      1.26
     ]
    },
    "full-none": {
     "n": 15,
     "roots": [
      260925921,
      260925922,
      260925923,
      260925924,
      260925926,
      260925927,
      260925928,
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      14.471,
      13.704,
      15.239
     ],
     "U_star": [
      1.791,
      1.189,
      2.392
     ],
     "U_star_90": [
      1.791,
      1.297,
      2.285
     ],
     "D": [
      12.681,
      11.726,
      13.635
     ],
     "R": 0.876,
     "TOST_raw": 0.9999999999999991,
     "TOST_cal": 0.9931786089975979,
     "oracle": [
      1.883,
      1.342,
      2.425
     ],
     "condCE_diff": [
      0.039,
      0.006,
      0.072
     ],
     "per_root_U": [
      16.06,
      17.08,
      15.45,
      15.79,
      14.36,
      11.71,
      14.51,
      15.55,
      13.39,
      14.6,
      13.82,
      14.6,
      13.58,
      12.65,
      13.92
     ],
     "per_root_Ustar": [
      2.2,
      0.67,
      1.78,
      2.04,
      2.74,
      0.85,
      2.4,
      1.73,
      0.59,
      4.03,
      0.83,
      -0.22,
      2.3,
      2.08,
      2.84
     ]
    },
    "am2-none": {
     "n": 13,
     "roots": [
      260925922,
      260925924,
      260925926,
      260925927,
      260925928,
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      14.579,
      13.59,
      15.569
     ],
     "U_star": [
      1.537,
      0.912,
      2.162
     ],
     "U_star_90": [
      1.537,
      1.026,
      2.048
     ],
     "D": [
      13.042,
      12.063,
      14.022
     ],
     "R": 0.895,
     "TOST_raw": 0.9999999999993875,
     "TOST_cal": 0.9570652277102227,
     "oracle": [
      1.686,
      1.088,
      2.284
     ],
     "condCE_diff": [
      0.062,
      0.026,
      0.098
     ],
     "per_root_U": [
      17.3,
      15.36,
      14.89,
      11.05,
      14.88,
      16.61,
      13.53,
      14.47,
      15.19,
      15.13,
      14.52,
      12.22,
      14.38
     ],
     "per_root_Ustar": [
      1.03,
      2.29,
      2.8,
      0.23,
      1.94,
      1.96,
      0.58,
      3.55,
      1.21,
      -0.01,
      2.07,
      0.75,
      1.58
     ]
    },
    "hperm-none": {
     "n": 15,
     "roots": [
      260925921,
      260925922,
      260925923,
      260925924,
      260925926,
      260925927,
      260925928,
      260925941,
      260925942,
      260925943,
      260925944,
      260925945,
      260925946,
      260925947,
      260925948
     ],
     "U": [
      10.376,
      9.554,
      11.198
     ],
     "U_star": [
      -2.222,
      -2.716,
      -1.728
     ],
     "U_star_90": [
      -2.222,
      -2.628,
      -1.816
     ],
     "D": [
      12.598,
      11.732,
      13.464
     ],
     "R": 1.214,
     "TOST_raw": 0.9999999999996562,
     "TOST_cal": 0.9999443371607474,
     "oracle": [
      -2.677,
      -3.177,
      -2.178
     ],
     "condCE_diff": [
      0.495,
      0.463,
      0.527
     ],
     "per_root_U": [
      11.2,
      12.6,
      12.17,
      11.84,
      9.9,
      7.21,
      9.99,
      12.0,
      8.98,
      10.33,
      10.44,
      9.93,
      8.3,
      9.96,
      10.79
     ],
     "per_root_Ustar": [
      -2.67,
      -2.43,
      -2.64,
      -1.33,
      -2.27,
      -2.88,
      -1.98,
      -1.97,
      -3.08,
      0.12,
      -1.62,
      -3.89,
      -2.16,
      -2.24,
      -2.29
     ]
    }
   },
   "arm_means": {
    "full": {
     "J_raw": [
      37.6,
      36.828,
      38.372
     ],
     "J_cal": [
      41.957,
      41.407,
      42.507
     ],
     "soft_B_raw_cal": [
      0.323,
      0.1
     ],
     "n": 16
    },
    "hperm": {
     "J_raw": [
      33.427,
      32.549,
      34.306
     ],
     "J_cal": [
      37.89,
      37.41,
      38.37
     ],
     "soft_B_raw_cal": [
      0.346,
      0.1
     ],
     "n": 16
    },
    "am2": {
     "J_raw": [
      37.572,
      36.664,
      38.48
     ],
     "J_cal": [
      41.449,
      40.88,
      42.019
     ],
     "soft_B_raw_cal": [
      0.317,
      0.1
     ],
     "n": 14
    },
    "none": {
     "J_raw": [
      23.119,
      22.674,
      23.565
     ],
     "J_cal": [
      40.185,
      39.812,
      40.557
     ],
     "soft_B_raw_cal": [
      0.729,
      0.1
     ],
     "n": 15
    }
   }
  }
 }
}


==> anc/supplementary_material/data/v9/R18/R18CAL_SCRIPTS.sha256 <==
b1b94bd0edff3ba8c98fbe1eaa99722718858aa0199eecf0ef5680eb0d7696ca  r18_blockcal.py
c2936495e11a69bc7ad73b05a3c13520811fe9d5543f1a211c1dbbc109bc3714  r18_cells.py
d483d09c5f5cb45ba8200d4f8ced7b80ecc0e0a76a1c3ca008b9cb8073660aa3  run_r18cal.sh
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
b608f07fd552606d5b79231bdca9c9dd910560101b23a1a1c7c187e57153c836  r18_blockcal.py
r18_blockcal stage2 fix (per-model only), Fri 25 Sep 2026 13:03:04 UTC


==> anc/supplementary_material/data/v9/R18/R18H_FREEZE.sha256 <==
7aeacfa9c050105e34836442fa0ca00ff7974582e40f8abf59153e25e48a05a0  R18H_PREREG.md
0e5f2f1bc351358821534b3cd721286b5b88c83aa3fb774806eb6fe6f65e0e64  r18h_runner.py
ee5303f36cb527420989bae788d2bdb5466a219201c2a2ccedb6771748215a89  r18h_wait.sh
Fri 25 Sep 2026 07:38:06 UTC
d671eb0cd5da262733aab7965a55140e49ba2fe5b821a7c2eb5fb09d90c6001f  R18H_EXTENSION_X.md
3b7713117b3732fdbe9c749af2033e444b300a8fe43325c3cbcabe87549aac73  r18x_runner.py
3882950718c94677cd8389c7b0658d9769374ecc52e9ab7062f06d3a9d6a991b  r18x_wait.sh
Fri 25 Sep 2026 07:42:49 UTC
e56fba6c4cbe10a0907b20cfc54818ba7ca072e3e6b1719d5324c7864d930a34  R18HB_PREREG.md
5daf3bdb0f3375a6071340e5252a929e6badd24ef60ca1f24eb8f48d5793143c  r18hb_runner.py
4d4f399348388110869a254d356ef635b583f5981f3723f3b944602960139c57  r18hb_wait.sh
R18HB frozen Fri 25 Sep 2026 08:06:15 UTC
e35416151f77b11582ce60e9f9dc739285bd32912ca6b21f6623ccfedd6e8efe  R18HB_PREREG.md
a2b5e23dbf250fd3e2f2c627a5392750406ff43b7e093b01f0334a445b776f36  r18xb_runner.py
R18XB frozen Fri 25 Sep 2026 08:09:20 UTC
dddaf33570643a1630a4436beb9428dba311845d04cf19af62f175f6e69d9ecc  R18HB_PREREG.md
R18HB_PREREG timestamp-only correction (clock verified 08:14Z; no content change) Fri 25 Sep 2026 08:14:15 UTC


==> anc/supplementary_material/data/v9/R18/R18_BLOCKCAL_bjb2.json <==
{
 "study": "R18",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260925925,
  260925926,
  260925927,
  260925928,
  260925945,
  260925946,
  260925947,
  260925948
 ],
 "gate_fail": [],
 "models": {
  "260925925/full": {
   "base": {
    "CE": 2.822858620253123,
    "J": 37.74,
    "J_A": 34.08888888888889,
    "J_B": 70.6,
    "soft_mass_B": 0.3183673715137836,
    "hard_share_B": 0.4207
   },
   "cal": {
    "CE": 2.587217258010896,
    "J": 41.68,
    "J_A": 40.6,
    "J_B": 51.4,
    "soft_mass_B": 0.09999653096764778,
    "hard_share_B": 0.149
   },
   "betas": [
    -2.507007254949814,
    -2.511268793534459,
    -2.503975208392297,
    -2.4958013281207814,
    -2.492789130846454
   ],
   "gain": 3.9399999999999977,
   "inv": {
    "cond_CE": 2.334361271642723,
    "group_oracle_J": 46.46
   },
   "oracle": {
    "beta": -2.534306526184082,
    "J": 41.72
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925925/hperm": {
   "base": {
    "CE": 3.363137601817833,
    "J": 32.41,
    "J_A": 27.833333333333332,
    "J_B": 73.6,
    "soft_mass_B": 0.360137743976604,
    "hard_share_B": 0.5282
   },
   "cal": {
    "CE": 3.0790444953954244,
    "J": 36.8,
    "J_A": 34.9,
    "J_B": 53.900000000000006,
    "soft_mass_B": 0.10001607852872305,
    "hard_share_B": 0.1776
   },
   "betas": [
    -2.5755753604657894,
    -2.568208157009078,
    -2.5666268052560754,
    -2.551859343876246,
    -2.550807173234621
   ],
   "gain": 4.390000000000001,
   "inv": {
    "cond_CE": 2.8264355088613136,
    "group_oracle_J": 41.199999999999996
   },
   "oracle": {
    "beta": -3.1463842391967773,
    "J": 36.809999999999995
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925926/full": {
   "base": {
    "CE": 2.8561397412555847,
    "J": 36.91,
    "J_A": 31.455555555555552,
    "J_B": 86.0,
    "soft_mass_B": 0.3439836896224915,
    "hard_share_B": 0.4675
   },
   "cal": {
    "CE": 2.562523811197427,
    "J": 42.67,
    "J_A": 40.28888888888889,
    "J_B": 64.1,
    "soft_mass_B": 0.10002275806706039,
    "hard_share_B": 0.1473
   },
   "betas": [
    -2.8931140196042406,
    -2.883065893509685,
    -2.8841748250307058,
    -2.928430802623068,
    -2.8914858422936964
   ],
   "gain": 5.760000000000005,
   "inv": {
    "cond_CE": 2.3427824615614052,
    "group_oracle_J": 47.36
   },
   "oracle": {
    "beta": -3.2669957876205444,
    "J": 42.79
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925926/hperm": {
   "base": {
    "CE": 3.3845725345381754,
    "J": 32.45,
    "J_A": 26.43333333333333,
    "J_B": 86.6,
    "soft_mass_B": 0.3670563567270794,
    "hard_share_B": 0.5322
   },
   "cal": {
    "CE": 3.0556069888409465,
    "J": 37.66,
    "J_A": 34.46666666666667,
    "J_B": 66.4,
    "soft_mass_B": 0.10002836738192443,
    "hard_share_B": 0.1626
   },
   "betas": [
    -2.9976572004686917,
    -3.000613475534643,
    -2.9754658704554062,
    -3.0242850775200276,
    -2.965539648906325
   ],
   "gain": 5.209999999999994,
   "inv": {
    "cond_CE": 2.8350291384643853,
    "group_oracle_J": 42.02
   },
   "oracle": {
    "beta": -3.6648519039154053,
    "J": 37.79
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925927/full": {
   "base": {
    "CE": 3.0464970056322467,
    "J": 35.91,
    "J_A": 31.322222222222223,
    "J_B": 77.2,
    "soft_mass_B": 0.3813072444956958,
    "hard_share_B": 0.4797
   },
   "cal": {
    "CE": 2.6605659644580415,
    "J": 40.71,
    "J_A": 38.96666666666667,
    "J_B": 56.39999999999999,
    "soft_mass_B": 0.10001020320381342,
    "hard_share_B": 0.152
   },
   "betas": [
    -3.2405780830767235,
    -3.2756609141218034,
    -3.235308082318623,
    -3.2452381764164038,
    -3.2006427374273025
   ],
   "gain": 4.800000000000004,
   "inv": {
    "cond_CE": 2.4166556282268763,
    "group_oracle_J": 45.129999999999995
   },
   "oracle": {
    "beta": -3.689452290534973,
    "J": 40.8
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925927/hperm": {
   "base": {
    "CE": 3.5704986759566,
    "J": 31.41,
    "J_A": 26.011111111111113,
    "J_B": 80.0,
    "soft_mass_B": 0.43636482397715837,
    "hard_share_B": 0.5776
   },
   "cal": {
    "CE": 3.0815743335246095,
    "J": 36.980000000000004,
    "J_A": 34.42222222222222,
    "J_B": 60.0,
    "soft_mass_B": 0.1000298210997662,
    "hard_share_B": 0.1796
   },
   "betas": [
    -3.488905653283334,
    -3.462071297360078,
    -3.4352979367225025,
    -3.4605402704719923,
    -3.431633516375525
   ],
   "gain": 5.570000000000004,
   "inv": {
    "cond_CE": 2.8431579145530903,
    "group_oracle_J": 40.79
   },
   "oracle": {
    "beta": -3.864626407623291,
    "J": 37.09
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925928/full": {
   "base": {
    "CE": 2.8270852446250667,
    "J": 37.82,
    "J_A": 33.34444444444444,
    "J_B": 78.10000000000001,
    "soft_mass_B": 0.31552261402197623,
    "hard_share_B": 0.4272
   },
   "cal": {
    "CE": 2.5959898190071433,
    "J": 42.03,
    "J_A": 40.077777777777776,
    "J_B": 59.599999999999994,
    "soft_mass_B": 0.10002298741771642,
    "hard_share_B": 0.1457
   },
   "betas": [
    -2.5605528821496284,
    -2.5294097432715725,
    -2.5316037644312512,
    -2.563720971869798,
    -2.536114828783778
   ],
   "gain": 4.210000000000001,
   "inv": {
    "cond_CE": 2.368764495325868,
    "group_oracle_J": 46.64
   },
   "oracle": {
    "beta": -2.4602460861206055,
    "J": 42.11
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925928/hperm": {
   "base": {
    "CE": 3.380864272608485,
    "J": 33.300000000000004,
    "J_A": 27.92222222222222,
    "J_B": 81.69999999999999,
    "soft_mass_B": 0.35896489809590976,
    "hard_share_B": 0.5224
   },
   "cal": {
    "CE": 3.0797166715712323,
    "J": 37.65,
    "J_A": 34.88888888888889,
    "J_B": 62.5,
    "soft_mass_B": 0.10003033374711888,
    "hard_share_B": 0.1731
   },
   "betas": [
    -2.8119036903560213,
    -2.774523250436112,
    -2.763647743369553,
    -2.7998080378993855,
    -2.776264827185293
   ],
   "gain": 4.349999999999994,
   "inv": {
    "cond_CE": 2.852118584909133,
    "group_oracle_J": 41.88
   },
   "oracle": {
    "beta": -2.7426347732543945,
    "J": 37.68
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925945/full": {
   "base": {
    "CE": 2.9392641572776097,
    "J": 36.01,
    "J_A": 31.544444444444448,
    "J_B": 76.2,
    "soft_mass_B": 0.34385663416024453,
    "hard_share_B": 0.4617
   },
   "cal": {
    "CE": 2.654215359419662,
    "J": 40.2,
    "J_A": 39.27777777777778,
    "J_B": 48.5,
    "soft_mass_B": 0.10001514469230649,
    "hard_share_B": 0.1486
   },
   "betas": [
    -2.7198984263164316,
    -2.7377593105052265,
    -2.7572991314834043,
    -2.7090763071998385,
    -2.733572422587307
   ],
   "gain": 4.190000000000005,
   "inv": {
    "cond_CE": 2.3805503926985696,
    "group_oracle_J": 46.07
   },
   "oracle": {
    "beta": -3.047795057296753,
    "J": 40.400000000000006
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925945/hperm": {
   "base": {
    "CE": 3.4273462272448354,
    "J": 31.34,
    "J_A": 25.866666666666667,
    "J_B": 80.60000000000001,
    "soft_mass_B": 0.37727881679134845,
    "hard_share_B": 0.5685
   },
   "cal": {
    "CE": 3.090223980649486,
    "J": 36.53,
    "J_A": 34.08888888888889,
    "J_B": 58.5,
    "soft_mass_B": 0.10004168366329504,
    "hard_share_B": 0.1844
   },
   "betas": [
    -2.89458078882572,
    -2.931745772663226,
    -2.9123484372755,
    -2.8740908753577834,
    -2.9142427228592647
   ],
   "gain": 5.190000000000001,
   "inv": {
    "cond_CE": 2.8203098662893726,
    "group_oracle_J": 41.4
   },
   "oracle": {
    "beta": -3.0475873947143555,
    "J": 36.58
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925946/full": {
   "base": {
    "CE": 2.900365212833972,
    "J": 35.839999999999996,
    "J_A": 30.177777777777777,
    "J_B": 86.8,
    "soft_mass_B": 0.35502851402342994,
    "hard_share_B": 0.4786
   },
   "cal": {
    "CE": 2.549425675079089,
    "J": 41.9,
    "J_A": 39.01111111111111,
    "J_B": 67.9,
    "soft_mass_B": 0.10000907987790503,
    "hard_share_B": 0.1525
   },
   "betas": [
    -3.310191106400887,
    -3.3344619284452923,
    -3.3222337769811956,
    -3.304439580866373,
    -3.3612745439227725
   ],
   "gain": 6.060000000000002,
   "inv": {
    "cond_CE": 2.3362713692160013,
    "group_oracle_J": 46.45
   },
   "oracle": {
    "beta": -3.613282799720764,
    "J": 42.08
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925946/hperm": {
   "base": {
    "CE": 3.5346099545847354,
    "J": 30.56,
    "J_A": 24.022222222222222,
    "J_B": 89.4,
    "soft_mass_B": 0.4099137998823996,
    "hard_share_B": 0.5913
   },
   "cal": {
    "CE": 3.0633140036066155,
    "J": 37.44,
    "J_A": 33.52222222222222,
    "J_B": 72.7,
    "soft_mass_B": 0.10002300152876582,
    "hard_share_B": 0.1763
   },
   "betas": [
    -3.7226322582287965,
    -3.750876574540716,
    -3.7638509060522045,
    -3.734619666711576,
    -3.75816461536294
   ],
   "gain": 6.879999999999999,
   "inv": {
    "cond_CE": 2.855402761595866,
    "group_oracle_J": 41.18
   },
   "oracle": {
    "beta": -4.468946099281311,
    "J": 37.580000000000005
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925947/full": {
   "base": {
    "CE": 3.0306102604791283,
    "J": 35.94,
    "J_A": 30.622222222222224,
    "J_B": 83.8,
    "soft_mass_B": 0.36665724720869564,
    "hard_share_B": 0.4697
   },
   "cal": {
    "CE": 2.6497201344119015,
    "J": 41.49,
    "J_A": 38.644444444444446,
    "J_B": 67.10000000000001,
    "soft_mass_B": 0.10002036998897108,
    "hard_share_B": 0.1529
   },
   "betas": [
    -3.3980446256498658,
    -3.4046114913859276,
    -3.413071123158879,
    -3.4216416407676826,
    -3.431557654453492
   ],
   "gain": 5.550000000000004,
   "inv": {
    "cond_CE": 2.447290013536738,
    "group_oracle_J": 44.86
   },
   "oracle": {
    "beta": -3.405039072036743,
    "J": 41.49
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925947/hperm": {
   "base": {
    "CE": 3.3706901286787585,
    "J": 33.25,
    "J_A": 27.73333333333333,
    "J_B": 82.89999999999999,
    "soft_mass_B": 0.33901522383349486,
    "hard_share_B": 0.4886
   },
   "cal": {
    "CE": 3.0981183127487903,
    "J": 37.169999999999995,
    "J_A": 33.96666666666667,
    "J_B": 66.0,
    "soft_mass_B": 0.10001144147268586,
    "hard_share_B": 0.1638
   },
   "betas": [
    -2.7333944691264636,
    -2.718060514092505,
    -2.7306306782683976,
    -2.724620184548428,
    -2.7533682923683234
   ],
   "gain": 3.9199999999999946,
   "inv": {
    "cond_CE": 2.8883782492686194,
    "group_oracle_J": 40.63
   },
   "oracle": {
    "beta": -2.960302233695984,
    "J": 37.25
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925948/full": {
   "base": {
    "CE": 2.8534100843009815,
    "J": 37.6,
    "J_A": 32.24444444444444,
    "J_B": 85.8,
    "soft_mass_B": 0.3550069905153585,
    "hard_share_B": 0.4671
   },
   "cal": {
    "CE": 2.4991639803525834,
    "J": 43.13,
    "J_A": 40.766666666666666,
    "J_B": 64.4,
    "soft_mass_B": 0.10002174707983706,
    "hard_share_B": 0.1451
   },
   "betas": [
    -3.3875531117826494,
    -3.3997626547970556,
    -3.3636950016862563,
    -3.3609040535040933,
    -3.357481043054971
   ],
   "gain": 5.530000000000001,
   "inv": {
    "cond_CE": 2.284099126903097,
    "group_oracle_J": 47.620000000000005
   },
   "oracle": {
    "beta": -3.3271385431289673,
    "J": 43.169999999999995
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925948/hperm": {
   "base": {
    "CE": 3.271900934924913,
    "J": 34.47,
    "J_A": 29.022222222222222,
    "J_B": 83.5,
    "soft_mass_B": 0.31988088435591755,
    "hard_share_B": 0.4741
   },
   "cal": {
    "CE": 3.026841026960213,
    "J": 38.0,
    "J_A": 35.13333333333333,
    "J_B": 63.800000000000004,
    "soft_mass_B": 0.10000871970150221,
    "hard_share_B": 0.1575
   },
   "betas": [
    -2.6674901021363837,
    -2.706573564191477,
    -2.6732987566176956,
    -2.6883829246748085,
    -2.674415926947658
   ],
   "gain": 3.530000000000001,
   "inv": {
    "cond_CE": 2.8070465273541196,
    "group_oracle_J": 42.309999999999995
   },
   "oracle": {
    "beta": -3.4088571071624756,
    "J": 38.07
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "status": "PER_MODEL_ONLY"
}

==> anc/supplementary_material/data/v9/R18/R18_BLOCKCAL_boxF.json <==
{
 "study": "R18",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 3,
 "roots": [
  260925926,
  260925927,
  260925928
 ],
 "gate_fail": [
  {
   "seed": 260925925,
   "arm": "none",
   "n_files": 1,
   "file": "final_R18X_none_s260925925_a0_ces-nstat_seq-cifar100_None_500_50_20260925-172519_8c980ec7_last.pt",
   "sha16": "365385805a8eebe8",
   "G1": true,
   "missing": [],
   "unexpected": [],
   "J_recomputed": 23.27,
   "J_closeout": 23.24,
   "G2": false,
   "G3": true,
   "per_task_recomputed": [
    7.3999999999999995,
    5.800000000000001,
    5.1,
    13.600000000000001,
    13.900000000000002,
    22.7,
    23.0,
    34.9,
    26.0,
    80.30000000000001
   ],
   "results_tail": "99', '81.37142857142858', '80.6375', '80.7888888888889', '78.57'], 'fullaccs_mask_classes': [[83.0], [80.7, 87.3], [78.4, 83.5, 88.9], [76.7, 82.0, 82.39999999999999, 89.9], [75.8, 79.10000000000001, 80.5, 84.0, 87.7], [75.6, 78.3, 80.80000000000001, 81.89999999999999, 83.2, 91.60000000000001], [71.6, 78.7, 79.0, 81.2, 80.5, 86.2, 92.4], [72.8, 76.5, 77.7, 79.7, 78.4, 83.0, 86.3, 90.7], [72.39999999999999, 78.4, 77.10000000000001, 78.2, 78.60000000000001, 83.5, 84.0, 84.7, 90.2], [72.39999999999999, 77.60000000000001, 75.2, 75.1, 75.5, 81.8, 82.6, 81.10000000000001, 83.8, 80.60000000000001]]}]",
   "finite": true,
   "status": "GATE_FAIL"
  }
 ],
 "models": {
  "260925925/am2": {
   "base": {
    "CE": 2.948908203379172,
    "J": 35.86,
    "J_A": 31.711111111111112,
    "J_B": 73.2,
    "soft_mass_B": 0.359586434166857,
    "hard_share_B": 0.4625
   },
   "cal": {
    "CE": 2.6293887128097917,
    "J": 40.2,
    "J_A": 39.211111111111116,
    "J_B": 49.1,
    "soft_mass_B": 0.10002014049357615,
    "hard_share_B": 0.1443
   },
   "betas": [
    -2.8798829574966547,
    -2.9023656754973537,
    -2.889686028966283,
    -2.886136055698878,
    -2.858902512978558
   ],
   "gain": 4.340000000000003,
   "inv": {
    "cond_CE": 2.3690102728808373,
    "group_oracle_J": 45.04
   },
   "oracle": {
    "beta": -2.8644315004348755,
    "J": 40.23
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925926/am2": {
   "base": {
    "CE": 2.902303748346467,
    "J": 37.44,
    "J_A": 32.06666666666666,
    "J_B": 85.8,
    "soft_mass_B": 0.3480265146830223,
    "hard_share_B": 0.4664
   },
   "cal": {
    "CE": 2.5979511345808923,
    "J": 42.730000000000004,
    "J_A": 40.38888888888889,
    "J_B": 63.800000000000004,
    "soft_mass_B": 0.10000844636902508,
    "hard_share_B": 0.1436
   },
   "betas": [
    -2.9134866665459453,
    -2.929824950561902,
    -2.9392267390094196,
    -2.957184447824564,
    -2.941500282568806
   ],
   "gain": 5.290000000000006,
   "inv": {
    "cond_CE": 2.3809171349056757,
    "group_oracle_J": 47.12
   },
   "oracle": {
    "beta": -3.1303277015686035,
    "J": 42.82
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925926/none": {
   "base": {
    "CE": 4.482943527633938,
    "J": 22.55,
    "J_A": 14.811111111111112,
    "J_B": 92.2,
    "soft_mass_B": 0.7391416422453142,
    "hard_share_B": 0.7917
   },
   "cal": {
    "CE": 2.5479854976130016,
    "J": 39.93,
    "J_A": 37.41111111111111,
    "J_B": 62.6,
    "soft_mass_B": 0.10001726786718416,
    "hard_share_B": 0.1203
   },
   "betas": [
    -7.186434188580318,
    -7.202580766650472,
    -7.226863651987877,
    -7.248394600183431,
    -7.205688808108162
   ],
   "gain": 17.38,
   "inv": {
    "cond_CE": 2.319728346856985,
    "group_oracle_J": 44.3
   },
   "oracle": {
    "beta": -7.200847625732422,
    "J": 39.96
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925927/am2": {
   "base": {
    "CE": 3.1345054299389727,
    "J": 35.25,
    "J_A": 30.211111111111112,
    "J_B": 80.60000000000001,
    "soft_mass_B": 0.38968104699112893,
    "hard_share_B": 0.4884
   },
   "cal": {
    "CE": 2.7056506533445055,
    "J": 40.089999999999996,
    "J_A": 38.166666666666664,
    "J_B": 57.4,
    "soft_mass_B": 0.10000768611450447,
    "hard_share_B": 0.1532
   },
   "betas": [
    -3.4975869445315064,
    -3.527570911149459,
    -3.5150191525247667,
    -3.4848351980129815,
    -3.485989052138427
   ],
   "gain": 4.839999999999996,
   "inv": {
    "cond_CE": 2.4651853873608647,
    "group_oracle_J": 44.62
   },
   "oracle": {
    "beta": -3.8045207262039185,
    "J": 40.160000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925927/none": {
   "base": {
    "CE": 4.295765613328127,
    "J": 24.2,
    "J_A": 17.522222222222222,
    "J_B": 84.3,
    "soft_mass_B": 0.699466630872001,
    "hard_share_B": 0.7476
   },
   "cal": {
    "CE": 2.6117077036478324,
    "J": 39.86,
    "J_A": 37.71111111111111,
    "J_B": 59.199999999999996,
    "soft_mass_B": 0.10001097999642579,
    "hard_share_B": 0.1219
   },
   "betas": [
    -6.8148854121137,
    -6.820563072523646,
    -6.813859251821823,
    -6.804717529185348,
    -6.762110372854417
   ],
   "gain": 15.66,
   "inv": {
    "cond_CE": 2.382127488938263,
    "group_oracle_J": 43.86
   },
   "oracle": {
    "beta": -6.745480060577393,
    "J": 39.89
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925928/am2": {
   "base": {
    "CE": 2.7934507779222897,
    "J": 38.190000000000005,
    "J_A": 33.81111111111111,
    "J_B": 77.60000000000001,
    "soft_mass_B": 0.29161500003062957,
    "hard_share_B": 0.3964
   },
   "cal": {
    "CE": 2.6040660450715554,
    "J": 41.57,
    "J_A": 39.83333333333333,
    "J_B": 57.199999999999996,
    "soft_mass_B": 0.10003031616325614,
    "hard_share_B": 0.1419
   },
   "betas": [
    -2.352529698948663,
    -2.303863181213578,
    -2.304515363781391,
    -2.347255148839664,
    -2.3020277613629396
   ],
   "gain": 3.3799999999999955,
   "inv": {
    "cond_CE": 2.378098203266678,
    "group_oracle_J": 46.43
   },
   "oracle": {
    "beta": -2.7521839141845703,
    "J": 41.72
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925928/none": {
   "base": {
    "CE": 4.416078135150112,
    "J": 23.31,
    "J_A": 15.866666666666667,
    "J_B": 90.3,
    "soft_mass_B": 0.7337695221717434,
    "hard_share_B": 0.7844
   },
   "cal": {
    "CE": 2.5788062648010515,
    "J": 39.629999999999995,
    "J_A": 37.58888888888889,
    "J_B": 57.99999999999999,
    "soft_mass_B": 0.10003762988806811,
    "hard_share_B": 0.12
   },
   "betas": [
    -6.93511126044314,
    -6.892279612181374,
    -6.899738909858325,
    -6.920717851688687,
    -6.856341105753739
   ],
   "gain": 16.319999999999997,
   "inv": {
    "cond_CE": 2.337623941970455,
    "group_oracle_J": 44.5
   },
   "oracle": {
    "beta": -7.051380634307861,
    "J": 39.7
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "status": "PER_MODEL_ONLY"
}

==> anc/supplementary_material/data/v9/R18/R18_BLOCKCAL_boxG.json <==
{
 "study": "R18",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260925941,
  260925942,
  260925943,
  260925944,
  260925945,
  260925946,
  260925947,
  260925948
 ],
 "gate_fail": [],
 "models": {
  "260925941/am2": {
   "base": {
    "CE": 2.717293314424263,
    "J": 39.34,
    "J_A": 34.955555555555556,
    "J_B": 78.8,
    "soft_mass_B": 0.27525644740161,
    "hard_share_B": 0.3577
   },
   "cal": {
    "CE": 2.5427265363110645,
    "J": 42.199999999999996,
    "J_A": 40.166666666666664,
    "J_B": 60.5,
    "soft_mass_B": 0.0999988047505704,
    "hard_share_B": 0.1349
   },
   "betas": [
    -2.3271791345284845,
    -2.3472956040557174,
    -2.3430015305030594,
    -2.346870391337844,
    -2.316026658850749
   ],
   "gain": 2.8599999999999923,
   "inv": {
    "cond_CE": 2.317379225500167,
    "group_oracle_J": 46.75
   },
   "oracle": {
    "beta": -2.3777188062667847,
    "J": 42.26
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925941/none": {
   "base": {
    "CE": 4.313480045432383,
    "J": 22.73,
    "J_A": 15.455555555555556,
    "J_B": 88.2,
    "soft_mass_B": 0.7263552707797696,
    "hard_share_B": 0.7778
   },
   "cal": {
    "CE": 2.525019031234065,
    "J": 40.239999999999995,
    "J_A": 37.93333333333334,
    "J_B": 61.0,
    "soft_mass_B": 0.1000074584284672,
    "hard_share_B": 0.1204
   },
   "betas": [
    -6.860449158378174,
    -6.8498240094826635,
    -6.861296606208864,
    -6.806056776500212,
    -6.825270405511285
   ],
   "gain": 17.509999999999994,
   "inv": {
    "cond_CE": 2.2895021188766544,
    "group_oracle_J": 44.75
   },
   "oracle": {
    "beta": -6.653714179992676,
    "J": 40.300000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925942/am2": {
   "base": {
    "CE": 2.9225944393481447,
    "J": 36.57,
    "J_A": 31.277777777777775,
    "J_B": 84.2,
    "soft_mass_B": 0.31027968006946266,
    "hard_share_B": 0.3988
   },
   "cal": {
    "CE": 2.666336664775921,
    "J": 40.94,
    "J_A": 38.2,
    "J_B": 65.60000000000001,
    "soft_mass_B": 0.10000462079234572,
    "hard_share_B": 0.1366
   },
   "betas": [
    -2.9335741267126165,
    -2.920043565931766,
    -2.921940493579706,
    -2.916146083452026,
    -2.9265893277069193
   ],
   "gain": 4.369999999999997,
   "inv": {
    "cond_CE": 2.4595805754905764,
    "group_oracle_J": 45.15
   },
   "oracle": {
    "beta": -3.0923378467559814,
    "J": 40.98
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925942/none": {
   "base": {
    "CE": 4.217785059832638,
    "J": 23.04,
    "J_A": 15.311111111111112,
    "J_B": 92.60000000000001,
    "soft_mass_B": 0.7141326751531493,
    "hard_share_B": 0.7724
   },
   "cal": {
    "CE": 2.4954682231235887,
    "J": 40.36,
    "J_A": 37.3,
    "J_B": 67.9,
    "soft_mass_B": 0.1000129365560952,
    "hard_share_B": 0.1192
   },
   "betas": [
    -6.891285973038384,
    -6.923278428023959,
    -6.938231711493106,
    -6.906367992023364,
    -6.8967218869019185
   ],
   "gain": 17.32,
   "inv": {
    "cond_CE": 2.309381879080728,
    "group_oracle_J": 44.42
   },
   "oracle": {
    "beta": -6.801047325134277,
    "J": 40.400000000000006
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925943/am2": {
   "base": {
    "CE": 2.7640080690632423,
    "J": 39.22,
    "J_A": 33.6,
    "J_B": 89.8,
    "soft_mass_B": 0.2824631206928034,
    "hard_share_B": 0.3742
   },
   "cal": {
    "CE": 2.5406300222230924,
    "J": 43.3,
    "J_A": 40.05555555555556,
    "J_B": 72.5,
    "soft_mass_B": 0.09999722618755207,
    "hard_share_B": 0.1308
   },
   "betas": [
    -2.9914633326187205,
    -2.990629335887954,
    -3.0075686265057726,
    -3.0380976784837133,
    -2.989743867762529
   ],
   "gain": 4.079999999999998,
   "inv": {
    "cond_CE": 2.357534882383038,
    "group_oracle_J": 46.94
   },
   "oracle": {
    "beta": -3.6337106227874756,
    "J": 43.53
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925943/none": {
   "base": {
    "CE": 4.200633950267919,
    "J": 24.75,
    "J_A": 16.81111111111111,
    "J_B": 96.2,
    "soft_mass_B": 0.6963152151458694,
    "hard_share_B": 0.7571
   },
   "cal": {
    "CE": 2.5810512182335605,
    "J": 39.75,
    "J_A": 36.22222222222222,
    "J_B": 71.5,
    "soft_mass_B": 0.09998323565575713,
    "hard_share_B": 0.1185
   },
   "betas": [
    -6.788618356919445,
    -6.758804782804257,
    -6.815818571532903,
    -6.811162804382592,
    -6.826174110111992
   ],
   "gain": 15.0,
   "inv": {
    "cond_CE": 2.4081818749685806,
    "group_oracle_J": 43.56
   },
   "oracle": {
    "beta": -6.564965724945068,
    "J": 39.82
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925944/am2": {
   "base": {
    "CE": 2.8759404128016017,
    "J": 37.78,
    "J_A": 33.52222222222222,
    "J_B": 76.1,
    "soft_mass_B": 0.32034074237840116,
    "hard_share_B": 0.4267
   },
   "cal": {
    "CE": 2.6287266704997476,
    "J": 41.88,
    "J_A": 40.455555555555556,
    "J_B": 54.7,
    "soft_mass_B": 0.10002896373778289,
    "hard_share_B": 0.1489
   },
   "betas": [
    -2.638402606881881,
    -2.6274811768986384,
    -2.6559152678506424,
    -2.6199451190252043,
    -2.599327860350032
   ],
   "gain": 4.100000000000001,
   "inv": {
    "cond_CE": 2.392229547614675,
    "group_oracle_J": 46.400000000000006
   },
   "oracle": {
    "beta": -2.7954572439193726,
    "J": 41.99
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925944/none": {
   "base": {
    "CE": 4.486254534447454,
    "J": 22.59,
    "J_A": 15.733333333333333,
    "J_B": 84.3,
    "soft_mass_B": 0.7458074067498708,
    "hard_share_B": 0.7958
   },
   "cal": {
    "CE": 2.552480219730642,
    "J": 40.67,
    "J_A": 39.233333333333334,
    "J_B": 53.6,
    "soft_mass_B": 0.09999652102149031,
    "hard_share_B": 0.1209
   },
   "betas": [
    -7.0548633983455815,
    -7.064088275238168,
    -7.091997375941331,
    -7.070550760281016,
    -7.083544005492703
   ],
   "gain": 18.080000000000002,
   "inv": {
    "cond_CE": 2.2899241421998804,
    "group_oracle_J": 45.43
   },
   "oracle": {
    "beta": -7.429912567138672,
    "J": 40.8
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925945/am2": {
   "base": {
    "CE": 2.9425993679322184,
    "J": 36.54,
    "J_A": 32.211111111111116,
    "J_B": 75.5,
    "soft_mass_B": 0.34012213342797004,
    "hard_share_B": 0.4557
   },
   "cal": {
    "CE": 2.6589697254423132,
    "J": 40.410000000000004,
    "J_A": 39.46666666666667,
    "J_B": 48.9,
    "soft_mass_B": 0.10000604268874368,
    "hard_share_B": 0.1512
   },
   "betas": [
    -2.760507700524962,
    -2.7799890525717084,
    -2.777400761238069,
    -2.752917665386841,
    -2.764119852957011
   ],
   "gain": 3.8700000000000045,
   "inv": {
    "cond_CE": 2.3764373247909423,
    "group_oracle_J": 46.35
   },
   "oracle": {
    "beta": -3.452592134475708,
    "J": 40.65
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925945/none": {
   "base": {
    "CE": 4.49807803020798,
    "J": 21.41,
    "J_A": 14.244444444444445,
    "J_B": 85.9,
    "soft_mass_B": 0.7609688922797658,
    "hard_share_B": 0.8199
   },
   "cal": {
    "CE": 2.504794960372037,
    "J": 40.42,
    "J_A": 39.233333333333334,
    "J_B": 51.1,
    "soft_mass_B": 0.10001093316274622,
    "hard_share_B": 0.1284
   },
   "betas": [
    -6.965034998145542,
    -7.022263647981205,
    -6.973648711024294,
    -6.975808373149187,
    -6.977543396081941
   ],
   "gain": 19.01,
   "inv": {
    "cond_CE": 2.222445939086581,
    "group_oracle_J": 45.989999999999995
   },
   "oracle": {
    "beta": -7.7769575119018555,
    "J": 40.550000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925946/am2": {
   "base": {
    "CE": 2.8860826829335533,
    "J": 36.78,
    "J_A": 31.133333333333336,
    "J_B": 87.6,
    "soft_mass_B": 0.33644556590675545,
    "hard_share_B": 0.4496
   },
   "cal": {
    "CE": 2.5701273827207696,
    "J": 41.67,
    "J_A": 38.9,
    "J_B": 66.60000000000001,
    "soft_mass_B": 0.10001490160750633,
    "hard_share_B": 0.144
   },
   "betas": [
    -3.234589050141273,
    -3.2224773654583974,
    -3.2347319900156153,
    -3.2482978757332015,
    -3.283875018185136
   ],
   "gain": 4.890000000000001,
   "inv": {
    "cond_CE": 2.351252232179915,
    "group_oracle_J": 46.410000000000004
   },
   "oracle": {
    "beta": -2.955764353275299,
    "J": 41.760000000000005
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925946/none": {
   "base": {
    "CE": 4.438421926992188,
    "J": 22.259999999999998,
    "J_A": 14.511111111111111,
    "J_B": 92.0,
    "soft_mass_B": 0.7439715930108903,
    "hard_share_B": 0.7986
   },
   "cal": {
    "CE": 2.5617654386980684,
    "J": 39.6,
    "J_A": 36.91111111111111,
    "J_B": 63.800000000000004,
    "soft_mass_B": 0.0999998835407003,
    "hard_share_B": 0.12
   },
   "betas": [
    -6.919978423825727,
    -6.937102806206573,
    -6.962063848387871,
    -6.975720297147166,
    -6.977881115709085
   ],
   "gain": 17.340000000000003,
   "inv": {
    "cond_CE": 2.3465797750434265,
    "group_oracle_J": 44.019999999999996
   },
   "oracle": {
    "beta": -6.284358501434326,
    "J": 39.72
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925947/am2": {
   "base": {
    "CE": 3.0508545924266057,
    "J": 35.510000000000005,
    "J_A": 30.244444444444447,
    "J_B": 82.89999999999999,
    "soft_mass_B": 0.3563912430405125,
    "hard_share_B": 0.4587
   },
   "cal": {
    "CE": 2.6992306024643646,
    "J": 40.160000000000004,
    "J_A": 37.53333333333334,
    "J_B": 63.800000000000004,
    "soft_mass_B": 0.10002122759143901,
    "hard_share_B": 0.1501
   },
   "betas": [
    -3.2232933381717066,
    -3.2304733927933444,
    -3.259464336763857,
    -3.2398825856443763,
    -3.2521905974118885
   ],
   "gain": 4.649999999999999,
   "inv": {
    "cond_CE": 2.49625792022561,
    "group_oracle_J": 43.99
   },
   "oracle": {
    "beta": -2.9959182739257812,
    "J": 40.21
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925947/none": {
   "base": {
    "CE": 4.32277877189877,
    "J": 23.29,
    "J_A": 16.133333333333333,
    "J_B": 87.7,
    "soft_mass_B": 0.7055471392413875,
    "hard_share_B": 0.7561
   },
   "cal": {
    "CE": 2.6299392537812603,
    "J": 39.410000000000004,
    "J_A": 36.75555555555556,
    "J_B": 63.3,
    "soft_mass_B": 0.10001706404287009,
    "hard_share_B": 0.1224
   },
   "betas": [
    -6.685487943245697,
    -6.713580990969234,
    -6.727092112460989,
    -6.73060308326029,
    -6.726568753453314
   ],
   "gain": 16.120000000000005,
   "inv": {
    "cond_CE": 2.4166273171775954,
    "group_oracle_J": 43.5
   },
   "oracle": {
    "beta": -6.276594638824463,
    "J": 39.64
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925948/am2": {
   "base": {
    "CE": 2.9245841172526723,
    "J": 38.06,
    "J_A": 33.02222222222222,
    "J_B": 83.39999999999999,
    "soft_mass_B": 0.3251090090386083,
    "hard_share_B": 0.4252
   },
   "cal": {
    "CE": 2.634881325725471,
    "J": 41.870000000000005,
    "J_A": 39.666666666666664,
    "J_B": 61.7,
    "soft_mass_B": 0.10000479991582026,
    "hard_share_B": 0.1405
   },
   "betas": [
    -3.096562438417082,
    -3.0843640503287695,
    -3.091844485974871,
    -3.080933058930193,
    -3.1014099434710953
   ],
   "gain": 3.8100000000000023,
   "inv": {
    "cond_CE": 2.4085493984408086,
    "group_oracle_J": 46.77
   },
   "oracle": {
    "beta": -4.001335322856903,
    "J": 42.07
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925948/none": {
   "base": {
    "CE": 4.39353107073737,
    "J": 23.68,
    "J_A": 15.977777777777776,
    "J_B": 93.0,
    "soft_mass_B": 0.7270456011163696,
    "hard_share_B": 0.777
   },
   "cal": {
    "CE": 2.5317606175623615,
    "J": 40.29,
    "J_A": 37.71111111111111,
    "J_B": 63.5,
    "soft_mass_B": 0.10002825899903034,
    "hard_share_B": 0.1183
   },
   "betas": [
    -7.148711311951486,
    -7.207204935097442,
    -7.180628382941519,
    -7.141687793426765,
    -7.157602693753036
   ],
   "gain": 16.61,
   "inv": {
    "cond_CE": 2.3187036811153505,
    "group_oracle_J": 44.84
   },
   "oracle": {
    "beta": -6.456075191497803,
    "J": 40.39
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "status": "PER_MODEL_ONLY"
}

==> anc/supplementary_material/data/v9/R18/R18_BLOCKCAL_westb.json <==
{
 "study": "R18",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 8,
 "roots": [
  260925921,
  260925922,
  260925923,
  260925924,
  260925941,
  260925942,
  260925943,
  260925944
 ],
 "gate_fail": [],
 "models": {
  "260925921/full": {
   "base": {
    "CE": 2.768967344721209,
    "J": 38.879999999999995,
    "J_A": 34.61111111111111,
    "J_B": 77.3,
    "soft_mass_B": 0.32363970314289975,
    "hard_share_B": 0.4445
   },
   "cal": {
    "CE": 2.5176080944459973,
    "J": 43.25,
    "J_A": 42.31111111111111,
    "J_B": 51.7,
    "soft_mass_B": 0.1000001280238032,
    "hard_share_B": 0.15
   },
   "betas": [
    -2.649412778477788,
    -2.6413099613773188,
    -2.645577694595217,
    -2.6370143299934714,
    -2.6409133475507556
   ],
   "gain": 4.3700000000000045,
   "inv": {
    "cond_CE": 2.237437559370135,
    "group_oracle_J": 49.059999999999995
   },
   "oracle": {
    "beta": -2.881735682487488,
    "J": 43.37
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925921/hperm": {
   "base": {
    "CE": 3.2623024050782905,
    "J": 34.02,
    "J_A": 29.044444444444444,
    "J_B": 78.8,
    "soft_mass_B": 0.34486296048766935,
    "hard_share_B": 0.5192
   },
   "cal": {
    "CE": 2.98607426809608,
    "J": 38.379999999999995,
    "J_A": 36.388888888888886,
    "J_B": 56.3,
    "soft_mass_B": 0.10002435796776826,
    "hard_share_B": 0.1778
   },
   "betas": [
    -2.6880247543022477,
    -2.668334483292039,
    -2.706024963469397,
    -2.6452293062634826,
    -2.6837658492934366
   ],
   "gain": 4.359999999999992,
   "inv": {
    "cond_CE": 2.7133629856297317,
    "group_oracle_J": 43.57
   },
   "oracle": {
    "beta": -2.7190009355545044,
    "J": 38.41
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925922/full": {
   "base": {
    "CE": 2.710272492726838,
    "J": 40.23,
    "J_A": 36.36666666666667,
    "J_B": 75.0,
    "soft_mass_B": 0.25119980972678074,
    "hard_share_B": 0.3387
   },
   "cal": {
    "CE": 2.58298346930724,
    "J": 41.52,
    "J_A": 40.166666666666664,
    "J_B": 53.7,
    "soft_mass_B": 0.1000089216309085,
    "hard_share_B": 0.1467
   },
   "betas": [
    -1.9175101955367109,
    -1.9273100431770396,
    -1.935386290767506,
    -1.9349455385430958,
    -1.9101084669441266
   ],
   "gain": 1.2900000000000063,
   "inv": {
    "cond_CE": 2.33526253020424,
    "group_oracle_J": 46.650000000000006
   },
   "oracle": {
    "beta": -1.330816388130188,
    "J": 41.589999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925922/hperm": {
   "base": {
    "CE": 3.1843034818428224,
    "J": 35.75,
    "J_A": 30.744444444444447,
    "J_B": 80.80000000000001,
    "soft_mass_B": 0.2950829887480267,
    "hard_share_B": 0.4429
   },
   "cal": {
    "CE": 3.0013093406945868,
    "J": 38.42,
    "J_A": 36.077777777777776,
    "J_B": 59.5,
    "soft_mass_B": 0.10001109172384604,
    "hard_share_B": 0.1656
   },
   "betas": [
    -2.183681583979391,
    -2.201615556525696,
    -2.1795716322769048,
    -2.1857516484780675,
    -2.149495484739358
   ],
   "gain": 2.6700000000000017,
   "inv": {
    "cond_CE": 2.7672209066098623,
    "group_oracle_J": 42.82
   },
   "oracle": {
    "beta": -2.0750298500061035,
    "J": 38.47
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925923/full": {
   "base": {
    "CE": 2.7509611840437738,
    "J": 38.800000000000004,
    "J_A": 33.77777777777778,
    "J_B": 84.0,
    "soft_mass_B": 0.2900654413447395,
    "hard_share_B": 0.4072
   },
   "cal": {
    "CE": 2.5470197335208096,
    "J": 43.39,
    "J_A": 40.87777777777778,
    "J_B": 66.0,
    "soft_mass_B": 0.10001783823206792,
    "hard_share_B": 0.1406
   },
   "betas": [
    -2.5522683152983765,
    -2.5554341658333897,
    -2.5835508094219204,
    -2.579776476787387,
    -2.5696867646038672
   ],
   "gain": 4.589999999999996,
   "inv": {
    "cond_CE": 2.3467488501484404,
    "group_oracle_J": 47.599999999999994
   },
   "oracle": {
    "beta": -2.881478428840637,
    "J": 43.56
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925923/hperm": {
   "base": {
    "CE": 3.1317754261388,
    "J": 35.52,
    "J_A": 30.211111111111112,
    "J_B": 83.3,
    "soft_mass_B": 0.2822449425975001,
    "hard_share_B": 0.4426
   },
   "cal": {
    "CE": 2.9629775915022867,
    "J": 38.97,
    "J_A": 35.8,
    "J_B": 67.5,
    "soft_mass_B": 0.10002396130896873,
    "hard_share_B": 0.1592
   },
   "betas": [
    -2.1931356510779096,
    -2.1808410153622404,
    -2.2310743420772345,
    -2.201436143296159,
    -2.2000972675680313
   ],
   "gain": 3.4499999999999957,
   "inv": {
    "cond_CE": 2.74940717449793,
    "group_oracle_J": 42.95
   },
   "oracle": {
    "beta": -2.2683911323547363,
    "J": 39.0
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925924/full": {
   "base": {
    "CE": 2.72344490242307,
    "J": 39.45,
    "J_A": 35.63333333333333,
    "J_B": 73.8,
    "soft_mass_B": 0.25135487194154343,
    "hard_share_B": 0.3296
   },
   "cal": {
    "CE": 2.592953017004637,
    "J": 41.14,
    "J_A": 39.711111111111116,
    "J_B": 54.0,
    "soft_mass_B": 0.0999985136910615,
    "hard_share_B": 0.1425
   },
   "betas": [
    -1.974186511432665,
    -1.965425638105256,
    -1.9484715359288098,
    -1.9499171269229296,
    -1.9696651674320025
   ],
   "gain": 1.6899999999999977,
   "inv": {
    "cond_CE": 2.340625758278815,
    "group_oracle_J": 46.26
   },
   "oracle": {
    "beta": -1.9725513458251953,
    "J": 41.15
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925924/hperm": {
   "base": {
    "CE": 3.176902238944375,
    "J": 35.5,
    "J_A": 31.222222222222225,
    "J_B": 74.0,
    "soft_mass_B": 0.26766968771948324,
    "hard_share_B": 0.3925
   },
   "cal": {
    "CE": 3.033151973808267,
    "J": 37.769999999999996,
    "J_A": 35.644444444444446,
    "J_B": 56.89999999999999,
    "soft_mass_B": 0.10001176535651546,
    "hard_share_B": 0.163
   },
   "betas": [
    -1.966315024109901,
    -1.994493662116883,
    -1.9754949374236013,
    -1.952870758224233,
    -1.984170726342135
   ],
   "gain": 2.269999999999996,
   "inv": {
    "cond_CE": 2.773595945857583,
    "group_oracle_J": 42.49
   },
   "oracle": {
    "beta": -1.8715505599975586,
    "J": 37.85
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925941/full": {
   "base": {
    "CE": 2.7614213773010836,
    "J": 38.279999999999994,
    "J_A": 33.766666666666666,
    "J_B": 78.9,
    "soft_mass_B": 0.29597927954580816,
    "hard_share_B": 0.3891
   },
   "cal": {
    "CE": 2.5567107828646036,
    "J": 41.97,
    "J_A": 40.02222222222222,
    "J_B": 59.5,
    "soft_mass_B": 0.10000207739246857,
    "hard_share_B": 0.1387
   },
   "betas": [
    -2.4938396456596577,
    -2.4764756522682303,
    -2.4822989332817667,
    -2.483529481340444,
    -2.466161007825206
   ],
   "gain": 3.690000000000005,
   "inv": {
    "cond_CE": 2.333572251663252,
    "group_oracle_J": 46.63
   },
   "oracle": {
    "beta": -3.2835670709609985,
    "J": 42.199999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925941/hperm": {
   "base": {
    "CE": 3.230174688062009,
    "J": 34.73,
    "J_A": 29.58888888888889,
    "J_B": 81.0,
    "soft_mass_B": 0.3138176074162373,
    "hard_share_B": 0.4673
   },
   "cal": {
    "CE": 3.009318514678648,
    "J": 38.269999999999996,
    "J_A": 35.544444444444444,
    "J_B": 62.8,
    "soft_mass_B": 0.10000339030276177,
    "hard_share_B": 0.1588
   },
   "betas": [
    -2.4632329352931848,
    -2.4731156646345163,
    -2.47225381536039,
    -2.4639975722041383,
    -2.4557104072347533
   ],
   "gain": 3.539999999999999,
   "inv": {
    "cond_CE": 2.785908304954029,
    "group_oracle_J": 42.230000000000004
   },
   "oracle": {
    "beta": -2.564157247543335,
    "J": 38.35
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925942/full": {
   "base": {
    "CE": 2.8928358466503736,
    "J": 36.43,
    "J_A": 30.955555555555552,
    "J_B": 85.7,
    "soft_mass_B": 0.3122126243759769,
    "hard_share_B": 0.4123
   },
   "cal": {
    "CE": 2.631279494210114,
    "J": 40.949999999999996,
    "J_A": 37.955555555555556,
    "J_B": 67.9,
    "soft_mass_B": 0.10001363439232985,
    "hard_share_B": 0.1379
   },
   "betas": [
    -2.954996022008636,
    -3.018029434735828,
    -2.9809212628619957,
    -2.942590239930591,
    -3.008941257611177
   ],
   "gain": 4.519999999999996,
   "inv": {
    "cond_CE": 2.4313590507849137,
    "group_oracle_J": 45.11
   },
   "oracle": {
    "beta": -3.237293243408203,
    "J": 41.17
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925942/hperm": {
   "base": {
    "CE": 3.4270712301267094,
    "J": 32.019999999999996,
    "J_A": 25.833333333333336,
    "J_B": 87.7,
    "soft_mass_B": 0.36095435266399944,
    "hard_share_B": 0.5153
   },
   "cal": {
    "CE": 3.097885217932158,
    "J": 37.28,
    "J_A": 33.56666666666667,
    "J_B": 70.7,
    "soft_mass_B": 0.10001274219520437,
    "hard_share_B": 0.1614
   },
   "betas": [
    -3.0733073507188013,
    -3.060013994734213,
    -3.0855988125961824,
    -3.0651571004817564,
    -3.1108197682423766
   ],
   "gain": 5.260000000000005,
   "inv": {
    "cond_CE": 2.898650823365169,
    "group_oracle_J": 40.77
   },
   "oracle": {
    "beta": -3.097320854663849,
    "J": 37.32
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925943/full": {
   "base": {
    "CE": 2.7836292267999365,
    "J": 39.35,
    "J_A": 33.577777777777776,
    "J_B": 91.3,
    "soft_mass_B": 0.30299559944317545,
    "hard_share_B": 0.392
   },
   "cal": {
    "CE": 2.5105117665461716,
    "J": 43.78,
    "J_A": 40.355555555555554,
    "J_B": 74.6,
    "soft_mass_B": 0.10001130014848739,
    "hard_share_B": 0.134
   },
   "betas": [
    -3.3340758087801543,
    -3.3386015343748507,
    -3.356754288680726,
    -3.3870877873137246,
    -3.33379579001366
   ],
   "gain": 4.43,
   "inv": {
    "cond_CE": 2.3330806272940046,
    "group_oracle_J": 47.3
   },
   "oracle": {
    "beta": -3.4510433673858643,
    "J": 43.81
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925943/hperm": {
   "base": {
    "CE": 3.213219034174947,
    "J": 35.08,
    "J_A": 28.78888888888889,
    "J_B": 91.7,
    "soft_mass_B": 0.30725774547458606,
    "hard_share_B": 0.4557
   },
   "cal": {
    "CE": 2.9516725675992386,
    "J": 39.87,
    "J_A": 35.63333333333333,
    "J_B": 78.0,
    "soft_mass_B": 0.10000073721600695,
    "hard_share_B": 0.15
   },
   "betas": [
    -3.1218989310871708,
    -3.1468243664417663,
    -3.1512732581469347,
    -3.1631074960682257,
    -3.1498629208450275
   ],
   "gain": 4.789999999999999,
   "inv": {
    "cond_CE": 2.777793287512847,
    "group_oracle_J": 42.88
   },
   "oracle": {
    "beta": -3.4587297439575195,
    "J": 39.989999999999995
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925944/full": {
   "base": {
    "CE": 2.9216914001613006,
    "J": 36.41,
    "J_A": 31.933333333333337,
    "J_B": 76.7,
    "soft_mass_B": 0.36226375725876026,
    "hard_share_B": 0.4679
   },
   "cal": {
    "CE": 2.6008244436869434,
    "J": 41.5,
    "J_A": 40.03333333333333,
    "J_B": 54.7,
    "soft_mass_B": 0.10002008094751191,
    "hard_share_B": 0.1554
   },
   "betas": [
    -2.8718772614136556,
    -2.864680878018654,
    -2.883365785580721,
    -2.8543733217511322,
    -2.861173271679081
   ],
   "gain": 5.090000000000003,
   "inv": {
    "cond_CE": 2.3611882010655916,
    "group_oracle_J": 46.51
   },
   "oracle": {
    "beta": -3.4810184240341187,
    "J": 41.58
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925944/hperm": {
   "base": {
    "CE": 3.3852866344892574,
    "J": 33.03,
    "J_A": 28.022222222222222,
    "J_B": 78.10000000000001,
    "soft_mass_B": 0.39355309485611817,
    "hard_share_B": 0.5572
   },
   "cal": {
    "CE": 3.0114295975384042,
    "J": 39.050000000000004,
    "J_A": 36.72222222222222,
    "J_B": 60.0,
    "soft_mass_B": 0.10000963219060158,
    "hard_share_B": 0.173
   },
   "betas": [
    -3.06955886932787,
    -3.0479058936490793,
    -3.048230876577496,
    -3.021985721267347,
    -3.0186734293520985
   ],
   "gain": 6.020000000000003,
   "inv": {
    "cond_CE": 2.7712872308222374,
    "group_oracle_J": 42.92
   },
   "oracle": {
    "beta": -3.249887466430664,
    "J": 39.12
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "status": "PER_MODEL_ONLY"
}

==> anc/supplementary_material/data/v9/R18/R18_BLOCKCAL_westd.json <==
{
 "study": "R18",
 "branch": "POSTHOC_TEST_CROSSFIT",
 "block": "last task in own class order (heads 90-99)",
 "n_complete_roots": 2,
 "roots": [
  260925922,
  260925924
 ],
 "gate_fail": [
  {
   "seed": 260925921,
   "arm": "am2",
   "n_files": 1,
   "file": "final_R18X_am2_s260925921_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172559_5c581da6_last.pt",
   "sha16": "47cfc1ce6425aa6c",
   "G1": true,
   "missing": [],
   "unexpected": [],
   "J_recomputed": 39.050000000000004,
   "J_closeout": 39.08,
   "G2": false,
   "G3": true,
   "per_task_recomputed": [
    31.1,
    46.7,
    28.999999999999996,
    33.6,
    27.500000000000004,
    31.6,
    35.0,
    29.599999999999998,
    51.0,
    75.4
   ],
   "results_tail": "85.8', '85.02499999999999', '82.88', '81.85', '80.35714285714286', '78.51249999999999', '77.31111111111112', '76.99000000000001'], 'fullaccs_mask_classes': [[86.2], [81.8, 92.7], [75.8, 88.6, 93.0], [73.4, 86.3, 88.2, 92.2], [71.3, 83.2, 83.89999999999999, 88.7, 87.3], [70.89999999999999, 81.0, 81.5, 84.5, 82.0, 91.2], [70.7, 79.7, 79.2, 80.9, 76.3, 85.2, 90.5], [67.4, 77.9, 77.0, 79.5, 72.89999999999999, 81.2, 84.6, 87.6], [63.800000000000004, 75.4, 74.2, 77.7, 69.8, 79.0, 81.5, 81.5, 92.9], [65.10000000000001, 76.5, 72.3, 77.60000000000001, 69.39999999999999, 78.3, 77.9, 77.5, 87.1, 88.2]]}]",
   "finite": true,
   "status": "GATE_FAIL"
  },
  {
   "seed": 260925923,
   "arm": "am2",
   "n_files": 1,
   "file": "final_R18X_am2_s260925923_a0_ces-nstat-fixed_seq-cifar100_None_500_50_20260925-172718_c4dec112_last.pt",
   "sha16": "57d4544f9516f16c",
   "G1": true,
   "missing": [],
   "unexpected": [],
   "J_recomputed": 39.6,
   "J_closeout": 39.57,
   "G2": false,
   "G3": true,
   "per_task_recomputed": [
    25.5,
    28.599999999999998,
    34.0,
    36.0,
    36.0,
    39.300000000000004,
    33.1,
    34.0,
    48.5,
    81.0
   ],
   "results_tail": "666666666668', '74.91'], 'fullaccs_mask_classes': [[84.1], [75.9, 86.1], [70.8, 78.7, 87.4], [68.5, 74.1, 82.3, 90.9], [65.2, 72.7, 78.60000000000001, 82.5, 87.8], [64.3, 72.3, 77.5, 81.2, 83.89999999999999, 91.60000000000001], [60.699999999999996, 69.19999999999999, 73.6, 76.3, 79.5, 86.9, 90.2], [60.6, 68.7, 72.1, 72.7, 79.5, 83.7, 83.7, 92.80000000000001], [58.699999999999996, 69.0, 71.39999999999999, 71.89999999999999, 74.5, 82.19999999999999, 79.9, 84.6, 85.2], [59.099999999999994, 67.4, 70.0, 71.1, 72.39999999999999, 79.60000000000001, 77.60000000000001, 81.8, 78.0, 92.10000000000001]]}]",
   "finite": true,
   "status": "GATE_FAIL"
  }
 ],
 "models": {
  "260925921/none": {
   "base": {
    "CE": 4.41817091029921,
    "J": 22.82,
    "J_A": 15.633333333333333,
    "J_B": 87.5,
    "soft_mass_B": 0.7538537512984808,
    "hard_share_B": 0.8063
   },
   "cal": {
    "CE": 2.4615117101128554,
    "J": 41.05,
    "J_A": 39.94444444444444,
    "J_B": 51.0,
    "soft_mass_B": 0.10003097780415585,
    "hard_share_B": 0.1231
   },
   "betas": [
    -6.9081289068810054,
    -6.880327473741906,
    -6.901643101677667,
    -6.853253389332842,
    -6.911525136949534
   ],
   "gain": 18.229999999999997,
   "inv": {
    "cond_CE": 2.1864572691080606,
    "group_oracle_J": 46.82
   },
   "oracle": {
    "beta": -7.032858848571777,
    "J": 41.199999999999996
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925922/am2": {
   "base": {
    "CE": 2.689401058597313,
    "J": 40.45,
    "J_A": 36.5,
    "J_B": 76.0,
    "soft_mass_B": 0.24622200065495872,
    "hard_share_B": 0.3329
   },
   "cal": {
    "CE": 2.5685752990775246,
    "J": 41.88,
    "J_A": 40.34444444444444,
    "J_B": 55.7,
    "soft_mass_B": 0.10000688487899631,
    "hard_share_B": 0.1443
   },
   "betas": [
    -1.872237505682783,
    -1.888534762163879,
    -1.8935713163572063,
    -1.8676867692700223,
    -1.8881721695140308
   ],
   "gain": 1.4299999999999997,
   "inv": {
    "cond_CE": 2.3305857029924404,
    "group_oracle_J": 47.04
   },
   "oracle": {
    "beta": -2.1641646027565002,
    "J": 41.959999999999994
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925922/none": {
   "base": {
    "CE": 4.351591894069909,
    "J": 23.150000000000002,
    "J_A": 15.711111111111112,
    "J_B": 90.10000000000001,
    "soft_mass_B": 0.7302842422403941,
    "hard_share_B": 0.7818
   },
   "cal": {
    "CE": 2.4888469574812904,
    "J": 40.849999999999994,
    "J_A": 38.72222222222222,
    "J_B": 60.0,
    "soft_mass_B": 0.10003177483195391,
    "hard_share_B": 0.124
   },
   "betas": [
    -7.070804580466669,
    -7.070029645774495,
    -7.034232537354342,
    -7.050551907076791,
    -7.014536638661365
   ],
   "gain": 17.699999999999992,
   "inv": {
    "cond_CE": 2.252732786788274,
    "group_oracle_J": 45.7
   },
   "oracle": {
    "beta": -7.219072341918945,
    "J": 40.96
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925923/none": {
   "base": {
    "CE": 4.281868719963887,
    "J": 23.35,
    "J_A": 15.722222222222223,
    "J_B": 92.0,
    "soft_mass_B": 0.7379133294996912,
    "hard_share_B": 0.7975
   },
   "cal": {
    "CE": 2.4747068803129455,
    "J": 41.61,
    "J_A": 38.72222222222222,
    "J_B": 67.60000000000001,
    "soft_mass_B": 0.10002098596565338,
    "hard_share_B": 0.1222
   },
   "betas": [
    -6.799840381960918,
    -6.792494823433007,
    -6.825409539065044,
    -6.796823868661521,
    -6.767894238396348
   ],
   "gain": 18.259999999999998,
   "inv": {
    "cond_CE": 2.274423717878459,
    "group_oracle_J": 45.550000000000004
   },
   "oracle": {
    "beta": -6.812280178070068,
    "J": 41.660000000000004
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925924/am2": {
   "base": {
    "CE": 2.7605976511594625,
    "J": 39.019999999999996,
    "J_A": 35.266666666666666,
    "J_B": 72.8,
    "soft_mass_B": 0.2618964525023957,
    "hard_share_B": 0.3408
   },
   "cal": {
    "CE": 2.6122739228303886,
    "J": 41.39,
    "J_A": 40.02222222222222,
    "J_B": 53.7,
    "soft_mass_B": 0.10001516627811202,
    "hard_share_B": 0.1445
   },
   "betas": [
    -2.0981908418138806,
    -2.127816663951819,
    -2.089851563496043,
    -2.07416093784109,
    -2.127049359521366
   ],
   "gain": 2.3700000000000045,
   "inv": {
    "cond_CE": 2.3439662128486316,
    "group_oracle_J": 46.58
   },
   "oracle": {
    "beta": -1.7093816995620728,
    "J": 41.46
   },
   "folds_sha": "6d48b299cdbe572a"
  },
  "260925924/none": {
   "base": {
    "CE": 4.3210218214276885,
    "J": 23.66,
    "J_A": 16.144444444444446,
    "J_B": 91.3,
    "soft_mass_B": 0.7159531243194355,
    "hard_share_B": 0.7707
   },
   "cal": {
    "CE": 2.5786258273915137,
    "J": 39.1,
    "J_A": 36.56666666666666,
    "J_B": 61.9,
    "soft_mass_B": 0.1000007183675764,
    "hard_share_B": 0.1277
   },
   "betas": [
    -6.732005968870764,
    -6.7703073598070365,
    -6.74770066754774,
    -6.751488377328592,
    -6.748710889363631
   ],
   "gain": 15.440000000000001,
   "inv": {
    "cond_CE": 2.3566515364328033,
    "group_oracle_J": 43.76
   },
   "oracle": {
    "beta": -7.127449989318848,
    "J": 39.18
   },
   "folds_sha": "6d48b299cdbe572a"
  }
 },
 "status": "PER_MODEL_ONLY"
}

==> anc/supplementary_material/data/v9/R18/RB500_R18.json <==
{
 "A_full-hperm": {
  "n": 8,
  "U": [
   4.414,
   3.901,
   4.928
  ],
  "U_star": [
   4.216,
   3.612,
   4.82
  ],
  "D": [
   0.199,
   -0.46,
   0.857
  ],
  "half_margin": [
   -2.009,
   -2.586,
   -1.431
  ],
  "R": 0.045,
  "U_star_TOST_1pp": 0.9999977010723081,
  "alt_splits_U_star_mean": "n/a (host files mix cohorts)"
 },
 "B_full-hperm": {
  "n": 8,
  "U": [
   3.884,
   3.19,
   4.579
  ],
  "U_star": [
   3.837,
   3.157,
   4.517
  ],
  "D": [
   0.047,
   -0.931,
   1.025
  ],
  "half_margin": [
   -1.895,
   -2.662,
   -1.127
  ],
  "R": 0.012,
  "U_star_TOST_1pp": 0.9999882675333319,
  "alt_splits_U_star_mean": "n/a (host files mix cohorts)"
 },
 "A_am2-none": {
  "n": 5,
  "U": [
   14.781,
   11.949,
   17.613
  ],
  "U_star": [
   1.792,
   0.355,
   3.228
  ],
  "D": [
   12.989,
   10.586,
   15.393
  ],
  "half_margin": [
   5.599,
   4.215,
   6.983
  ],
  "R": 0.879,
  "U_star_TOST_1pp": 0.8996227889901198,
  "alt_splits_U_star_mean": [
   1.589,
   1.709,
   1.733,
   1.619,
   1.669
  ]
 },
 "B_am2-none": {
  "n": 8,
  "U": [
   14.501,
   13.448,
   15.555
  ],
  "U_star": [
   1.471,
   0.531,
   2.411
  ],
  "D": [
   13.03,
   11.807,
   14.254
  ],
  "half_margin": [
   5.78,
   4.824,
   6.735
  ],
  "R": 0.899,
  "U_star_TOST_1pp": 0.8626975817433612,
  "alt_splits_U_star_mean": [
   1.522,
   1.454,
   1.532,
   1.38,
   1.493
  ]
 }
}

==> anc/supplementary_material/data/v9/R18/bjb2_RB500_R18_full_hperm.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925925,
  260925926,
  260925927,
  260925928,
  260925945,
  260925946,
  260925947,
  260925948
 ],
 "arms": {
  "full": {
   "J": [
    36.77368421052632,
    36.030942048415355,
    37.516426372637284
   ],
   "Jc": [
    41.781578947368416,
    41.00342917273429,
    42.55972872200254
   ],
   "CE": [
    2.9056710890596933,
    2.832133353102258,
    2.9792088250171287
   ],
   "CEc": [
    2.5920363187636366,
    2.5430564843214567,
    2.6410161532058165
   ],
   "beta": [
    -3.005574648378775,
    -3.369216507799783,
    -2.641932788957767
   ],
   "soft": [
    0.347295142899267,
    0.3285787604665724,
    0.3660115253319616
   ],
   "softc": [
    0.10029729106575103,
    0.09199689265537553,
    0.10859768947612652
   ]
  },
  "hperm": {
   "J": [
    32.46578947368421,
    31.405572920799706,
    33.526006026568716
   ],
   "Jc": [
    37.34605263157894,
    36.914304989153784,
    37.7778002740041
   ],
   "CE": [
    3.41036512755891,
    3.329098431601976,
    3.4916318235158443
   ],
   "CEc": [
    3.0692339664386283,
    3.048707567615962,
    3.0897603652612946
   ],
   "beta": [
    -2.9708952024126294,
    -3.3639358005565976,
    -2.577854604268661
   ],
   "soft": [
    0.3710622234891993,
    0.34015893472280956,
    0.4019655122555891
   ],
   "softc": [
    0.10066055721686376,
    0.09717500810135721,
    0.10414610633237031
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   4.3078947368421066,
   3.5419974596672787,
   5.073792014016934
  ],
  "U_star": [
   4.435526315789474,
   4.023968983916624,
   4.847083647662324
  ],
  "D": [
   -0.12763157894736787,
   -1.0345537905175695,
   0.7792906326228337
  ],
  "half_margin": [
   -2.2815789473684207,
   -2.872589952200724,
   -1.6905679425361173
  ],
  "R": -0.02962736713500292,
  "U_star_TOST_1pp": 0.9999998929944113,
  "per_root": {
   "U": [
    5.358,
    4.411,
    4.558,
    4.484,
    4.558,
    5.211,
    2.768,
    3.116
   ],
   "U_star": [
    4.821,
    4.937,
    3.937,
    4.337,
    3.663,
    4.463,
    4.253,
    5.074
   ]
  }
 },
 "alt_splits_U_star_mean": [
  4.417105263157895,
  4.432894736842103,
  4.435526315789473,
  4.405263157894735,
  4.523684210526316
 ]
}


==> anc/supplementary_material/data/v9/R18/boxF_RB500_R18_am2_none.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 3,
 "roots": [
  260925926,
  260925927,
  260925928
 ],
 "arms": {
  "am2": {
   "J": [
    37.094736842105256,
    33.21306833135497,
    40.976405352855544
   ],
   "Jc": [
    41.6,
    37.9843644386055,
    45.2156355613945
   ],
   "CE": [
    2.935742147891286,
    2.5046504468686375,
    3.366833848913935
   ],
   "CEc": [
    2.630387647102068,
    2.4759784389304773,
    2.784796855273659
   ],
   "beta": [
    -3.062164614529838,
    -4.632689623861454,
    -1.4916396051982215
   ],
   "soft": [
    0.3422838943709359,
    0.22017422498138056,
    0.4643935637604913
   ],
   "softc": [
    0.09334333567853136,
    0.08631915270512779,
    0.10036751865193493
   ]
  },
  "none": {
   "J": [
    23.385964912280702,
    21.163264109113783,
    25.60866571544762
   ],
   "Jc": [
    39.814035087719304,
    39.319737116521274,
    40.308333058917334
   ],
   "CE": [
    4.393058556235143,
    4.1429989972873384,
    4.643118115182948
   ],
   "CEc": [
    2.578725630682628,
    2.501718342583844,
    2.655732918781412
   ],
   "beta": [
    -7.1411275032965795,
    -7.740774829928689,
    -6.54148017666447
   ],
   "soft": [
    0.7234311606792958,
    0.6684896639771403,
    0.7783726573814513
   ],
   "softc": [
    0.09371860806814565,
    0.0883414347044352,
    0.0990957814318561
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   13.708771929824563,
   8.015691209233296,
   19.40185265041583
  ],
  "U_star": [
   1.7859649122806995,
   -1.9943560014548314,
   5.56628582601623
  ],
  "D": [
   11.922807017543862,
   9.528178650918894,
   14.31743538416883
  ],
  "half_margin": [
   5.068421052631582,
   3.686486325611666,
   6.450355779651497
  ],
  "R": 0.8697210135653956,
  "U_star_TOST_1pp": 0.7672901617592873,
  "per_root": {
   "U": [
    15.084,
    11.063,
    14.979
   ],
   "U_star": [
    3.116,
    0.126,
    2.116
   ]
  }
 },
 "alt_splits_U_star_mean": [
  1.4947368421052616,
  1.6596491228070154,
  1.649122807017548,
  1.5087719298245592,
  1.6771929824561436
 ]
}


==> anc/supplementary_material/data/v9/R18/boxG_RB500_R18_am2_none.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925941,
  260925942,
  260925943,
  260925944,
  260925945,
  260925946,
  260925947,
  260925948
 ],
 "arms": {
  "am2": {
   "J": [
    37.497368421052634,
    36.37882764119398,
    38.61590920091129
   ],
   "Jc": [
    41.61973684210526,
    40.7502700256616,
    42.489203658548924
   ],
   "CE": [
    2.881416313508722,
    2.7944379950817226,
    2.968394631935721
   ],
   "CEc": [
    2.613753319602247,
    2.5648906027739695,
    2.6626160364305242
   ],
   "beta": [
    -2.929937147412616,
    -3.190503069052808,
    -2.6693712257724242
   ],
   "soft": [
    0.3184338800010712,
    0.29485791406137823,
    0.34200984594076417
   ],
   "softc": [
    0.09925568729443722,
    0.09454752382739308,
    0.10396385076148136
   ]
  },
  "none": {
   "J": [
    22.996052631578948,
    22.17922290665092,
    23.812882356506975
   ],
   "Jc": [
    40.14868421052632,
    39.772475714781145,
    40.524892706271494
   ],
   "CE": [
    4.355681352874497,
    4.259884397541655,
    4.4514783082073395
   ],
   "CEc": [
    2.5462894138197574,
    2.508241979678651,
    2.5843368479608637
   ],
   "beta": [
    -6.984674822549335,
    -7.216712517230454,
    -6.7526371278682165
   ],
   "soft": [
    0.7273589088615097,
    0.7090506272727932,
    0.7456671904502261
   ],
   "softc": [
    0.09866445221596691,
    0.09075264313517009,
    0.10657626129676373
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   14.501315789473686,
   13.447870378391586,
   15.554761200555786
  ],
  "U_star": [
   1.471052631578945,
   0.5314727245534923,
   2.4106325386043976
  ],
  "D": [
   13.03026315789474,
   11.807078334478035,
   14.253447981311446
  ],
  "half_margin": [
   5.779605263157897,
   4.824587489276713,
   6.734623037039082
  ],
  "R": 0.8985572997005717,
  "U_star_TOST_1pp": 0.8627488701443985,
  "per_root": {
   "U": [
    16.474,
    13.6,
    14.484,
    15.221,
    15.095,
    14.505,
    12.147,
    14.484
   ],
   "U_star": [
    1.979,
    0.684,
    3.674,
    1.2,
    0.042,
    2.084,
    0.684,
    1.421
   ]
  }
 },
 "alt_splits_U_star_mean": [
  1.522368421052632,
  1.4539473684210522,
  1.5315789473684216,
  1.3802631578947366,
  1.4934210526315788
 ]
}


==> anc/supplementary_material/data/v9/R18/westb_RB500_R18_full_hperm.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925921,
  260925922,
  260925923,
  260925924,
  260925941,
  260925942,
  260925943,
  260925944
 ],
 "arms": {
  "full": {
   "J": [
    38.5,
    37.34018191070083,
    39.65981808929917
   ],
   "Jc": [
    42.14210526315789,
    41.28937216158421,
    42.994838364731564
   ],
   "CE": [
    2.7875110277226325,
    2.7248500802719446,
    2.8501719751733203
   ],
   "CEc": [
    2.5666998458536474,
    2.5324936287964324,
    2.6009060629108625
   ],
   "beta": [
    -2.630978593053289,
    -3.111200546408444,
    -2.150756639698134
   ],
   "soft": [
    0.29864336517504786,
    0.2681384775420644,
    0.32914825280803134
   ],
   "softc": [
    0.0988921284346881,
    0.09221409344384442,
    0.10557016342553179
   ]
  },
  "hperm": {
   "J": [
    34.50921052631578,
    33.38531980103878,
    35.633101251592784
   ],
   "Jc": [
    38.525000000000006,
    37.830388577468355,
    39.219611422531656
   ],
   "CE": [
    3.2491761701728334,
    3.165329483564031,
    3.333022856781636
   ],
   "CEc": [
    3.005616012179065,
    2.968458152407182,
    3.0427738719509483
   ],
   "beta": [
    -2.6630760666980953,
    -3.0959959707668308,
    -2.23015616262936
   ],
   "soft": [
    0.32039761606156614,
    0.2849815304786221,
    0.35581370164451015
   ],
   "softc": [
    0.09678778015166811,
    0.09123819369379174,
    0.10233736660954448
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   3.990789473684212,
   3.509575519303196,
   4.4720034280652285
  ],
  "U_star": [
   3.6171052631578924,
   2.9478265497807614,
   4.286383976535023
  ],
  "D": [
   0.37368421052631984,
   -0.3164621250897003,
   1.06383054614234
  ],
  "half_margin": [
   -1.6217105263157863,
   -2.257498433482343,
   -0.9859226191492295
  ],
  "R": 0.09363666336960202,
  "U_star_TOST_1pp": 0.9999821146070733,
  "per_root": {
   "U": [
    4.8,
    4.579,
    3.337,
    3.789,
    3.516,
    4.453,
    4.095,
    3.358
   ],
   "U_star": [
    4.895,
    3.105,
    4.442,
    3.253,
    3.779,
    3.611,
    3.558,
    2.295
   ]
  }
 },
 "alt_splits_U_star_mean": [
  3.636842105263158,
  3.6684210526315777,
  3.674999999999999,
  3.651315789473685,
  3.6315789473684186
 ]
}


==> anc/supplementary_material/data/v9/R18/westd_RB500_R18_am2_none.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 2,
 "roots": [
  260925922,
  260925924
 ],
 "arms": {
  "am2": {
   "J": [
    39.805263157894736,
    30.24217222487908,
    49.36835409091039
   ],
   "Jc": [
    41.73684210526316,
    38.259354493257405,
    45.21432971726891
   ],
   "CE": [
    2.7252185048381063,
    2.233451261342385,
    3.2169857483338276
   ],
   "CEc": [
    2.5910369368972175,
    2.2861894709291346,
    2.8958844028653004
   ],
   "beta": [
    -2.008414924440655,
    -2.172460826160751,
    -1.844369022720559
   ],
   "soft": [
    0.2539688137521034,
    0.14802982006848875,
    0.35990780743571804
   ],
   "softc": [
    0.09922889824789463,
    0.016936470960141045,
    0.1815213255356482
   ]
  },
  "none": {
   "J": [
    23.41578947368421,
    21.342671858834667,
    25.488907088533754
   ],
   "Jc": [
    39.93684210526316,
    28.835631651552667,
    51.038052558973654
   ],
   "CE": [
    4.332142396132771,
    4.15349342680783,
    4.510791365457712
   ],
   "CEc": [
    2.530747427346709,
    1.9411208168703427,
    3.1203740378230753
   ],
   "beta": [
    -6.980364830691053,
    -8.253939501941218,
    -5.706790159440886
   ],
   "soft": [
    0.7228625663420936,
    0.6358957883155577,
    0.8098293443686294
   ],
   "softc": [
    0.09673587405238646,
    0.07138358504020623,
    0.12208816306456668
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   16.389473684210525,
   4.753265136345327,
   28.025682232075724
  ],
  "U_star": [
   1.7999999999999972,
   -5.823722841704746,
   9.423722841704741
  ],
  "D": [
   14.589473684210528,
   -4.670457705359411,
   33.84940507378047
  ],
  "half_margin": [
   6.3947368421052655,
   -7.047090273532078,
   19.83656395774261
  ],
  "R": 0.8901734104046245,
  "U_star_TOST_1pp": 0.7951672353008674,
  "per_root": {
   "U": [
    17.305,
    15.474
   ],
   "U_star": [
    1.2,
    2.4
   ]
  }
 },
 "alt_splits_U_star_mean": [
  1.7315789473684262,
  1.784210526315789,
  1.857894736842109,
  1.7842105263157926,
  1.6578947368421062
 ]
}


==> anc/supplementary_material/data/v9/R1B/R1B_FREEZE.sha256 <==
31b4f4d2b64ee7351bde0e14d3786510fc7eb29fd2e8c3188c5d6388c6b86e8d  r1b_runner.py
4b3e201ce346255347b5ed67619e5473abd7f263eff3cd6637bbbdb8bc1af884  r1b_analyze.py
d74da97f7ab0210de9928955bc9fdb1d4607a12605800c1e7603f250b372ff10  r1b_merge.py
0c80dd9c012e7f811b5a3f9dfc1790d229d35c3897fd54aa0b4f94b9e04d54af  seq_cifar100_ho.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
15f01302c1e0df31d52655cb71a2fdbfdb833a5202c5970dac92c7ef27f6bb1b  R1B_PREREG.md


==> anc/supplementary_material/data/v9/R1B/R1B_MERGED.json <==
{
 "protocol": "R1_PREREG.md",
 "roots_expected": [
  260926011,
  260926012,
  260926013,
  260926014,
  260926015,
  260926016,
  260926017,
  260926018
 ],
 "complete_roots": [
  260926011,
  260926012,
  260926013,
  260926014,
  260926015,
  260926016,
  260926017,
  260926018
 ],
 "missing_or_failed": [],
 "status": "CONFIRMATORY",
 "note_beta_bracket": "fit_beta brackets [logit(p)-max d, logit(p)-min d] always contain the root: no boundary hits possible",
 "per_root": {
  "260926011/full": {
   "raw": 22.33,
   "cal500": 24.92,
   "cal2000": 24.94,
   "beta500": -1.8951864104042193,
   "beta2000": -2.082147697144043
  },
  "260926011/hperm": {
   "raw": 18.78,
   "cal500": 21.97,
   "cal2000": 22.009999999999998,
   "beta500": -3.2830241795074215,
   "beta2000": -3.2340970465794614
  },
  "260926011/am2": {
   "raw": 24.11,
   "cal500": 25.27,
   "cal2000": 25.22,
   "beta500": -1.887685198533943,
   "beta2000": -1.9324883673457323
  },
  "260926011/none": {
   "raw": 16.54,
   "cal500": 27.42,
   "cal2000": 27.38,
   "beta500": -6.210287757162897,
   "beta2000": -6.2593430109754085
  },
  "260926012/full": {
   "raw": 21.82,
   "cal500": 24.23,
   "cal2000": 24.29,
   "beta500": -2.7818983947740987,
   "beta2000": -2.7182562974520197
  },
  "260926012/hperm": {
   "raw": 16.96,
   "cal500": 20.05,
   "cal2000": 20.05,
   "beta500": -2.958977933917886,
   "beta2000": -2.9129299694588733
  },
  "260926012/am2": {
   "raw": 21.45,
   "cal500": 24.62,
   "cal2000": 24.65,
   "beta500": -2.8739015607793936,
   "beta2000": -2.787895252579581
  },
  "260926012/none": {
   "raw": 15.260000000000002,
   "cal500": 25.490000000000002,
   "cal2000": 25.46,
   "beta500": -6.222017756543966,
   "beta2000": -6.174930763129492
  },
  "260926013/full": {
   "raw": 23.47,
   "cal500": 26.82,
   "cal2000": 26.840000000000003,
   "beta500": -2.79270894570286,
   "beta2000": -2.7613029280072654
  },
  "260926013/hperm": {
   "raw": 19.57,
   "cal500": 22.17,
   "cal2000": 22.14,
   "beta500": -2.6296600116059388,
   "beta2000": -2.6876542099978833
  },
  "260926013/am2": {
   "raw": 22.55,
   "cal500": 26.11,
   "cal2000": 26.08,
   "beta500": -3.0190883491353473,
   "beta2000": -3.13124522458161
  },
  "260926013/none": {
   "raw": 16.86,
   "cal500": 28.37,
   "cal2000": 28.389999999999997,
   "beta500": -6.421613432176182,
   "beta2000": -6.366124824917129
  },
  "260926014/full": {
   "raw": 23.68,
   "cal500": 26.35,
   "cal2000": 26.35,
   "beta500": -2.2025203179182506,
   "beta2000": -2.234894973585252
  },
  "260926014/hperm": {
   "raw": 19.3,
   "cal500": 22.32,
   "cal2000": 22.33,
   "beta500": -2.5346577014749174,
   "beta2000": -2.4570978841521782
  },
  "260926014/am2": {
   "raw": 23.9,
   "cal500": 26.38,
   "cal2000": 26.35,
   "beta500": -2.178741957118808,
   "beta2000": -2.2369493399121145
  },
  "260926014/none": {
   "raw": 16.509999999999998,
   "cal500": 28.499999999999996,
   "cal2000": 28.48,
   "beta500": -6.974643935576669,
   "beta2000": -6.777630106982421
  },
  "260926015/full": {
   "raw": 23.080000000000002,
   "cal500": 27.3,
   "cal2000": 27.32,
   "beta500": -3.302838645415277,
   "beta2000": -3.1282505950189954
  },
  "260926015/hperm": {
   "raw": 20.0,
   "cal500": 22.900000000000002,
   "cal2000": 23.0,
   "beta500": -2.8180111861894552,
   "beta2000": -2.647607132150606
  },
  "260926015/am2": {
   "raw": 24.83,
   "cal500": 26.38,
   "cal2000": 26.35,
   "beta500": -2.365772177399566,
   "beta2000": -2.3192331122667547
  },
  "260926015/none": {
   "raw": 17.59,
   "cal500": 27.650000000000002,
   "cal2000": 27.700000000000003,
   "beta500": -6.510240594106563,
   "beta2000": -6.309691187240766
  },
  "260926016/full": {
   "raw": 22.71,
   "cal500": 27.389999999999997,
   "cal2000": 27.3,
   "beta500": -2.7070060105432816,
   "beta2000": -2.8110830642255005
  },
  "260926016/hperm": {
   "raw": 20.47,
   "cal500": 22.3,
   "cal2000": 22.34,
   "beta500": -2.3534832309557503,
   "beta2000": -2.329344579045439
  },
  "260926016/am2": {
   "raw": 23.91,
   "cal500": 26.43,
   "cal2000": 26.44,
   "beta500": -2.448744220332678,
   "beta2000": -2.532229423450029
  },
  "260926016/none": {
   "raw": 17.36,
   "cal500": 28.63,
   "cal2000": 28.62,
   "beta500": -6.2100479168381995,
   "beta2000": -6.385720411554377
  },
  "260926017/full": {
   "raw": 22.770000000000003,
   "cal500": 26.3,
   "cal2000": 26.400000000000002,
   "beta500": -3.753180767263829,
   "beta2000": -3.4778433622577873
  },
  "260926017/hperm": {
   "raw": 20.82,
   "cal500": 22.15,
   "cal2000": 22.15,
   "beta500": -2.1469998575125544,
   "beta2000": -2.0948394341126795
  },
  "260926017/am2": {
   "raw": 21.86,
   "cal500": 24.959999999999997,
   "cal2000": 24.98,
   "beta500": -3.2825940229396844,
   "beta2000": -3.2749604957175222
  },
  "260926017/none": {
   "raw": 15.909999999999998,
   "cal500": 27.310000000000002,
   "cal2000": 27.35,
   "beta500": -6.571980036414233,
   "beta2000": -6.433476846175907
  },
  "260926018/full": {
   "raw": 20.77,
   "cal500": 25.39,
   "cal2000": 25.39,
   "beta500": -3.485701719210737,
   "beta2000": -3.4656662501756275
  },
  "260926018/hperm": {
   "raw": 17.150000000000002,
   "cal500": 21.32,
   "cal2000": 21.34,
   "beta500": -3.735879137784903,
   "beta2000": -3.556802156154781
  },
  "260926018/am2": {
   "raw": 21.959999999999997,
   "cal500": 25.47,
   "cal2000": 25.480000000000004,
   "beta500": -3.0783529063066766,
   "beta2000": -3.047836332212724
  },
  "260926018/none": {
   "raw": 16.1,
   "cal500": 27.750000000000004,
   "cal2000": 27.76,
   "beta500": -6.353153646289046,
   "beta2000": -6.38261949988617
  }
 },
 "primary": {
  "P1": {
   "test": "cal500 Full-Hperm > 0",
   "roots": [
    260926011,
    260926012,
    260926013,
    260926014,
    260926015,
    260926016,
    260926017,
    260926018
   ],
   "n": 8,
   "mean": 4.1899999999999995,
   "sd": 0.6147008563985742,
   "lo": 3.6760972235070906,
   "hi": 4.703902776492908,
   "t": 19.27947477106203,
   "p": 1.258535286328785e-07,
   "p_holm": 3.1780843132414864e-07,
   "pass": true
  },
  "P2": {
   "test": "D = U_raw - U_cal500 (Full-DeleteN) > 0",
   "roots": [
    260926011,
    260926012,
    260926013,
    260926014,
    260926015,
    260926016,
    260926017,
    260926018
   ],
   "n": 8,
   "mean": 7.615000000000001,
   "sd": 1.0895739665444584,
   "lo": 6.704093368305763,
   "hi": 8.52590663169424,
   "t": 19.76779293217759,
   "p": 1.059361437747162e-07,
   "U_raw": {
    "n": 8,
    "mean": 6.0625,
    "sd": 0.8667303090185725,
    "lo": 5.337895328249888,
    "hi": 6.787104671750112,
    "t": 19.783938862355324
   },
   "U_cal": {
    "n": 8,
    "mean": -1.5525000000000007,
    "sd": 0.7397248523220347,
    "lo": -2.1709254527906703,
    "hi": -0.9340745472093311,
    "t": -5.936170857832432
   },
   "p_holm": 3.1780843132414864e-07,
   "pass": true
  },
  "P3": {
   "test": "cal500 Full-Fixed within +-1 (TOST)",
   "roots": [
    260926011,
    260926012,
    260926013,
    260926014,
    260926015,
    260926016,
    260926017,
    260926018
   ],
   "n": 8,
   "mean": 0.3850000000000011,
   "sd": 0.6722882035045896,
   "lo": -0.17704700349468883,
   "hi": 0.9470470034946911,
   "t": 1.6197583675434108,
   "p": 0.01804042490058148,
   "p_lower": 0.00032278562749135604,
   "p_upper": 0.01804042490058148,
   "ci90": [
    -0.06532196009263946,
    0.8353219600926417
   ],
   "p_holm": 0.01804042490058148,
   "pass": true
  }
 },
 "deleteN_residual_cal500": {
  "n": 8,
  "mean": -1.5525000000000007,
  "sd": 0.7397248523220347,
  "lo": -2.1709254527906703,
  "hi": -0.9340745472093311,
  "t": -5.936170857832432
 },
 "secondary_pairs": {
  "full-hperm": {
   "raw": {
    "n": 8,
    "mean": 3.4475,
    "sd": 0.996088779749503,
    "lo": 2.6147489403288056,
    "hi": 4.280251059671194,
    "t": 9.78929058413315
   },
   "cal500": {
    "n": 8,
    "mean": 4.1899999999999995,
    "sd": 0.6147008563985742,
    "lo": 3.6760972235070906,
    "hi": 4.703902776492908,
    "t": 19.27947477106203
   },
   "cal2000": {
    "n": 8,
    "mean": 4.183750000000002,
    "sd": 0.59902152358182,
    "lo": 3.682955473779095,
    "hi": 4.6845445262209084,
    "t": 19.754602326139214
   },
   "oracle_const": {
    "n": 8,
    "mean": 4.1225,
    "sd": 0.649037749287359,
    "lo": 3.579890862668308,
    "hi": 4.665109137331691,
    "t": 17.965350758979756
   },
   "group_oracle": {
    "n": 8,
    "mean": 4.41125,
    "sd": 0.7102401505326006,
    "lo": 3.81747437477331,
    "hi": 5.00502562522669,
    "t": 17.56715548210046
   },
   "cond_CE": {
    "n": 8,
    "mean": -0.5172345804450507,
    "sd": 0.04759945652219536,
    "lo": -0.5570287219558098,
    "hi": -0.47744043893429156,
    "t": -30.734811362926518
   },
   "cal9_500": {
    "n": 8,
    "mean": 4.3525,
    "sd": 0.48218994479057936,
    "lo": 3.9493791179556004,
    "hi": 4.7556208820444,
    "t": 25.53087054895864
   },
   "task_oracle": {
    "n": 8,
    "mean": 13.410000000000002,
    "sd": 0.5535599077142165,
    "lo": 12.947212335775506,
    "hi": 13.872787664224498,
    "t": 68.51870450565205
   },
   "NLL_cal9": {
    "n": 8,
    "mean": -0.5074204413394215,
    "sd": 0.047113235577496144,
    "lo": -0.5468080919678776,
    "hi": -0.46803279071096554,
    "t": -30.46281416130617
   },
   "NLL_raw": {
    "n": 8,
    "mean": -0.5471278303907653,
    "sd": 0.18025120381734977,
    "lo": -0.697821607931011,
    "hi": -0.3964340528505196,
    "t": -8.585302973892373
   },
   "NLL_cal500": {
    "n": 8,
    "mean": -0.5173811943713262,
    "sd": 0.06015377753679425,
    "lo": -0.5676710109071456,
    "hi": -0.46709137783550686,
    "t": -24.32723369863742
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": -0.0062499999999983125,
    "sd": 0.07558108228915411,
    "lo": -0.06943736607314799,
    "hi": 0.05693736607315136,
    "t": -0.2338901348624332
   }
  },
  "full-none": {
   "raw": {
    "n": 8,
    "mean": 6.0625,
    "sd": 0.8667303090185725,
    "lo": 5.337895328249888,
    "hi": 6.787104671750112,
    "t": 19.783938862355324
   },
   "cal500": {
    "n": 8,
    "mean": -1.5525000000000007,
    "sd": 0.7397248523220347,
    "lo": -2.1709254527906703,
    "hi": -0.9340745472093311,
    "t": -5.936170857832432
   },
   "cal2000": {
    "n": 8,
    "mean": -1.5387499999999994,
    "sd": 0.7295877015724105,
    "lo": -2.148700582678269,
    "hi": -0.92879941732173,
    "t": -5.965344850006693
   },
   "oracle_const": {
    "n": 8,
    "mean": -1.5587500000000012,
    "sd": 0.7573909633924699,
    "lo": -2.1919446912493887,
    "hi": -0.9255553087506136,
    "t": -5.821050149516427
   },
   "group_oracle": {
    "n": 8,
    "mean": -1.7550000000000003,
    "sd": 0.7584005726338986,
    "lo": -2.389038745697893,
    "hi": -1.1209612543021077,
    "t": -6.54520814335642
   },
   "cond_CE": {
    "n": 8,
    "mean": -0.08297513599500572,
    "sd": 0.06261015093842953,
    "lo": -0.13531853208592692,
    "hi": -0.030631739904084535,
    "t": -3.7484197340231638
   },
   "cal9_500": {
    "n": 8,
    "mean": -2.9787500000000002,
    "sd": 0.64678186872723,
    "lo": -3.519473173986726,
    "hi": -2.4380268260132745,
    "t": -13.026304083658381
   },
   "task_oracle": {
    "n": 8,
    "mean": -7.094999999999997,
    "sd": 0.7430823834349931,
    "lo": -7.716232419046123,
    "hi": -6.473767580953871,
    "t": -27.006010231744092
   },
   "NLL_cal9": {
    "n": 8,
    "mean": 0.10787694728164093,
    "sd": 0.05370386953875924,
    "lo": 0.06297938877476567,
    "hi": 0.1527745057885162,
    "t": 5.681566085400883
   },
   "NLL_raw": {
    "n": 8,
    "mean": -1.5202152763979915,
    "sd": 0.15433958807658918,
    "lo": -1.6492464010657315,
    "hi": -1.3911841517302515,
    "t": -27.859463516799543
   },
   "NLL_cal500": {
    "n": 8,
    "mean": -0.09199120518459453,
    "sd": 0.06380888357955383,
    "lo": -0.14533676684293606,
    "hi": -0.03864564352625298,
    "t": -4.077651972359095
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": 0.013750000000001261,
    "sd": 0.05553313039464414,
    "lo": -0.03267685885351207,
    "hi": 0.06017685885351459,
    "t": 0.7003183989248783
   }
  },
  "am2-none": {
   "raw": {
    "n": 8,
    "mean": 6.555,
    "sd": 0.7490184052669011,
    "lo": 5.928804942511149,
    "hi": 7.181195057488851,
    "t": 24.75284942578242
   },
   "cal500": {
    "n": 8,
    "mean": -1.9375000000000018,
    "sd": 0.5508370254180712,
    "lo": -2.3980112776577864,
    "hi": -1.4769887223422171,
    "t": -9.948636894980888
   },
   "cal2000": {
    "n": 8,
    "mean": -1.94875,
    "sd": 0.5611070053283688,
    "lo": -2.4178471957275103,
    "hi": -1.4796528042724897,
    "t": -9.823255291784298
   },
   "oracle_const": {
    "n": 8,
    "mean": -1.9137500000000007,
    "sd": 0.5588748262612784,
    "lo": -2.3809810473265993,
    "hi": -1.446518952673402,
    "t": -9.685357356662275
   },
   "group_oracle": {
    "n": 8,
    "mean": -1.7687499999999998,
    "sd": 0.5402231681708684,
    "lo": -2.220387870939932,
    "hi": -1.317112129060068,
    "t": -9.260581129524018
   },
   "cond_CE": {
    "n": 8,
    "mean": -0.1268256938057844,
    "sd": 0.04708904582685557,
    "lo": -0.1661931212966159,
    "hi": -0.0874582663149529,
    "t": -7.617848826116027
   },
   "cal9_500": {
    "n": 8,
    "mean": -3.1812500000000004,
    "sd": 0.5383954335403884,
    "lo": -3.631359846549664,
    "hi": -2.731140153450337,
    "t": -16.712500199769668
   },
   "task_oracle": {
    "n": 8,
    "mean": -5.51125,
    "sd": 1.3783886814475983,
    "lo": -6.663611775827784,
    "hi": -4.358888224172217,
    "t": -11.308979245887729
   },
   "NLL_cal9": {
    "n": 8,
    "mean": 0.06395846435163727,
    "sd": 0.06194105284636684,
    "lo": 0.012174448264303014,
    "hi": 0.11574248043897152,
    "t": 2.920548604137812
   },
   "NLL_raw": {
    "n": 8,
    "mean": -1.6095565972109211,
    "sd": 0.13138219417950578,
    "lo": -1.7193948602746052,
    "hi": -1.499718334147237,
    "t": -34.650917247930174
   },
   "NLL_cal500": {
    "n": 8,
    "mean": -0.13527469985079188,
    "sd": 0.051323926897318545,
    "lo": -0.17818257651714406,
    "hi": -0.0923668231844397,
    "t": -7.454897812386004
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": -0.011249999999998206,
    "sd": 0.042236578595199796,
    "lo": -0.046560663363642875,
    "hi": 0.024060663363646463,
    "t": -0.7533708035007811
   }
  },
  "hperm-none": {
   "raw": {
    "n": 8,
    "mean": 2.615000000000001,
    "sd": 1.135202939692157,
    "lo": 1.6659465921218064,
    "hi": 3.5640534078781956,
    "t": 6.515431446307759
   },
   "cal500": {
    "n": 8,
    "mean": -5.742500000000001,
    "sd": 0.6233492485872463,
    "lo": -6.2636330133010985,
    "hi": -5.221366986698903,
    "t": -26.05640866763903
   },
   "cal2000": {
    "n": 8,
    "mean": -5.722500000000001,
    "sd": 0.6323143431644006,
    "lo": -6.251128019931989,
    "hi": -5.193871980068013,
    "t": -25.59751237076055
   },
   "oracle_const": {
    "n": 8,
    "mean": -5.68125,
    "sd": 0.6440372105487622,
    "lo": -6.219678582326805,
    "hi": -5.142821417673196,
    "t": -24.950424197962793
   },
   "group_oracle": {
    "n": 8,
    "mean": -6.16625,
    "sd": 0.47104556952743715,
    "lo": -6.56005395116592,
    "hi": -5.772446048834079,
    "t": -37.02569323699013
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.4342594444500449,
    "sd": 0.04120045813156088,
    "lo": 0.39981499947133103,
    "hi": 0.46870388942875874,
    "t": 29.812076068125638
   },
   "cal9_500": {
    "n": 8,
    "mean": -7.331250000000001,
    "sd": 0.654903209860598,
    "lo": -7.8787627850859145,
    "hi": -6.783737214914087,
    "t": -31.66255111607917
   },
   "task_oracle": {
    "n": 8,
    "mean": -20.505,
    "sd": 1.0583410198446022,
    "lo": -21.38979523480901,
    "hi": -19.620204765190987,
    "t": -54.79982076234407
   },
   "NLL_cal9": {
    "n": 8,
    "mean": 0.6152973886210624,
    "sd": 0.06698726386359691,
    "lo": 0.5592946345483655,
    "hi": 0.6713001426937594,
    "t": 25.979921008642066
   },
   "NLL_raw": {
    "n": 8,
    "mean": -0.9730874460072261,
    "sd": 0.2075583849154124,
    "lo": -1.1466105982561836,
    "hi": -0.7995642937582687,
    "t": -13.26039864955828
   },
   "NLL_cal500": {
    "n": 8,
    "mean": 0.42538998918673177,
    "sd": 0.045094675962458766,
    "lo": 0.3876898966280038,
    "hi": 0.46309008174545974,
    "t": 26.68130013868798
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": 0.019999999999999574,
    "sd": 0.045039665058382944,
    "lo": -0.01765410229200324,
    "hi": 0.057654102292002386,
    "t": 1.255971651245525
   }
  },
  "full-am2": {
   "raw": {
    "n": 8,
    "mean": -0.4924999999999988,
    "sd": 1.1342933608954202,
    "lo": -1.4407929809742508,
    "hi": 0.455792980974253,
    "t": -1.2280776798674462
   },
   "cal500": {
    "n": 8,
    "mean": 0.3850000000000011,
    "sd": 0.6722882035045896,
    "lo": -0.17704700349468883,
    "hi": 0.9470470034946911,
    "t": 1.6197583675434108
   },
   "cal2000": {
    "n": 8,
    "mean": 0.4100000000000006,
    "sd": 0.6703730304837753,
    "lo": -0.15044587878074778,
    "hi": 0.970445878780749,
    "t": 1.7298654158403024
   },
   "oracle_const": {
    "n": 8,
    "mean": 0.35499999999999954,
    "sd": 0.6563753281687017,
    "lo": -0.1937435067906027,
    "hi": 0.9037435067906018,
    "t": 1.5297522411244935
   },
   "group_oracle": {
    "n": 8,
    "mean": 0.013749999999999485,
    "sd": 0.7988730902250466,
    "lo": -0.6541246171551195,
    "hi": 0.6816246171551185,
    "t": 0.04868216671849956
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.04385055781077868,
    "sd": 0.04243554215235223,
    "lo": 0.008373556750712705,
    "hi": 0.07932755887084465,
    "t": 2.922741194208647
   },
   "cal9_500": {
    "n": 8,
    "mean": 0.20250000000000012,
    "sd": 0.4970699864491625,
    "lo": -0.21306090818569684,
    "hi": 0.6180609081856971,
    "t": 1.1522652913578844
   },
   "task_oracle": {
    "n": 8,
    "mean": -1.5837499999999967,
    "sd": 0.9235790243859548,
    "lo": -2.355881387165012,
    "hi": -0.811618612834981,
    "t": -4.850176693645675
   },
   "NLL_cal9": {
    "n": 8,
    "mean": 0.043918482930003666,
    "sd": 0.03762082997286064,
    "lo": 0.012466681983618048,
    "hi": 0.07537028387638928,
    "t": 3.3019002634055754
   },
   "NLL_raw": {
    "n": 8,
    "mean": 0.08934132081292961,
    "sd": 0.09751938133957744,
    "lo": 0.007813077748656819,
    "hi": 0.17086956387720242,
    "t": 2.5912327547281837
   },
   "NLL_cal500": {
    "n": 8,
    "mean": 0.04328349466619735,
    "sd": 0.041396667191592976,
    "lo": 0.008675014808283359,
    "hi": 0.07789197452411134,
    "t": 2.957344604604839
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": 0.024999999999999467,
    "sd": 0.057569833370313614,
    "lo": -0.023129585152319034,
    "hi": 0.07312958515231796,
    "t": 1.228259211101275
   }
  }
 },
 "arms": {
  "full": {
   "raw": {
    "n": 8,
    "mean": 22.57875,
    "sd": 0.9427382230199736,
    "lo": 21.790601121935286,
    "hi": 23.366898878064713,
    "t": 67.74133835189794
   },
   "cal500": {
    "n": 8,
    "mean": 26.0875,
    "sd": 1.1412493154433867,
    "lo": 25.133391695493742,
    "hi": 27.041608304506255,
    "t": 64.65422727386208
   },
   "cal2000": {
    "n": 8,
    "mean": 26.103750000000005,
    "sd": 1.1183014863111447,
    "lo": 25.168826560754287,
    "hi": 27.038673439245724,
    "t": 66.02204813403151
   },
   "beta500": {
    "n": 8,
    "mean": -2.8651301514040695,
    "sd": 0.6304590102497047,
    "lo": -3.3922070742027834,
    "hi": -2.3380532286053555,
    "t": -12.85382824959511
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": -0.030199505420757833,
    "sd": 0.14700259550964848,
    "lo": -0.1530967508006938,
    "hi": 0.09269773995917814,
    "t": -0.581058449953591
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.3778615834270979,
    "sd": 0.04375289074493216,
    "lo": 0.34128325138255566,
    "hi": 0.41443991547164016,
    "t": 24.427047762290805
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.09952656297878626,
    "sd": 0.00798795988159339,
    "lo": 0.0928484613966354,
    "hi": 0.10620466456093712,
    "t": 35.24099200981545
   },
   "group_oracle": {
    "n": 8,
    "mean": 30.70375,
    "sd": 1.281928653018011,
    "lo": 29.63203082604035,
    "hi": 31.77546917395965,
    "t": 67.74426886158827
   },
   "cond_CE": {
    "n": 8,
    "mean": 3.1235997942721383,
    "sd": 0.046677936629055644,
    "lo": 3.084576062671742,
    "hi": 3.162623525872535,
    "t": 189.2730275372002
   }
  },
  "hperm": {
   "raw": {
    "n": 8,
    "mean": 19.13125,
    "sd": 1.4334218549630502,
    "lo": 17.93287933972962,
    "hi": 20.329620660270383,
    "t": 37.74977076214273
   },
   "cal500": {
    "n": 8,
    "mean": 21.8975,
    "sd": 0.8648327666582218,
    "lo": 21.17448171336282,
    "hi": 22.620518286637182,
    "t": 71.61556008504745
   },
   "cal2000": {
    "n": 8,
    "mean": 21.92,
    "sd": 0.8826583225040784,
    "lo": 21.182079175736007,
    "hi": 22.657920824263996,
    "t": 70.24136179733355
   },
   "beta500": {
    "n": 8,
    "mean": -2.8075866548686035,
    "sd": 0.5154095049199539,
    "lo": -3.2384797841884967,
    "hi": -2.3766935255487103,
    "t": -15.407271643038618
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": -0.06754010341211569,
    "sd": 0.07728361348603051,
    "lo": -0.1321508211855813,
    "hi": -0.002929385638650084,
    "t": -2.4718339617171368
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.4058761415940611,
    "sd": 0.06988418823337744,
    "lo": 0.34745149813984866,
    "hi": 0.46430078504827355,
    "t": 16.427050484413797
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.09658392010051559,
    "sd": 0.005391830539366458,
    "lo": 0.09207623696372322,
    "hi": 0.10109160323730795,
    "t": 50.665646375955255
   },
   "group_oracle": {
    "n": 8,
    "mean": 26.2925,
    "sd": 1.1038859930782186,
    "lo": 25.369628214692618,
    "hi": 27.215371785307383,
    "t": 67.36784472644341
   },
   "cond_CE": {
    "n": 8,
    "mean": 3.6408343747171887,
    "sd": 0.06758379356715563,
    "lo": 3.584332909331943,
    "hi": 3.6973358401024345,
    "t": 152.37136240252389
   }
  },
  "am2": {
   "raw": {
    "n": 8,
    "mean": 23.07125,
    "sd": 1.2629154196314403,
    "lo": 22.01542628693935,
    "hi": 24.12707371306065,
    "t": 51.67040348659625
   },
   "cal500": {
    "n": 8,
    "mean": 25.7025,
    "sd": 0.7148975950641961,
    "lo": 25.104830653703566,
    "hi": 26.300169346296435,
    "t": 101.68959676981551
   },
   "cal2000": {
    "n": 8,
    "mean": 25.69375,
    "sd": 0.7006514825503481,
    "lo": 25.107990701817037,
    "hi": 26.279509298182965,
    "t": 103.72189490261334
   },
   "beta500": {
    "n": 8,
    "mean": -2.641860049068262,
    "sd": 0.4919330386607594,
    "lo": -3.0531263614295345,
    "hi": -2.23059373670699,
    "t": -15.189686472188612
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": 0.01599464443999643,
    "sd": 0.06912745955988338,
    "lo": -0.041797358011177864,
    "hi": 0.07378664689117073,
    "t": 0.654438720485117
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.3537287225265414,
    "sd": 0.04442075898747274,
    "lo": 0.3165920386583432,
    "hi": 0.39086540639473966,
    "t": 22.52316116161009
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.0997139553927253,
    "sd": 0.003851380963819212,
    "lo": 0.09649412032980605,
    "hi": 0.10293379045564456,
    "t": 73.22922837237009
   },
   "group_oracle": {
    "n": 8,
    "mean": 30.69,
    "sd": 0.958302069883425,
    "lo": 29.8888394203364,
    "hi": 31.491160579663603,
    "t": 90.58148905910232
   },
   "cond_CE": {
    "n": 8,
    "mean": 3.079749236461359,
    "sd": 0.05198929724723085,
    "lo": 3.036285096261848,
    "hi": 3.12321337666087,
    "t": 167.55076023436052
   }
  },
  "none": {
   "raw": {
    "n": 8,
    "mean": 16.51625,
    "sd": 0.7655611853871824,
    "lo": 15.876224832228672,
    "hi": 17.156275167771327,
    "t": 61.020608660381804
   },
   "cal500": {
    "n": 8,
    "mean": 27.64,
    "sd": 1.0031806559994199,
    "lo": 26.801319983410266,
    "hi": 28.478680016589735,
    "t": 77.92985765868866
   },
   "cal2000": {
    "n": 8,
    "mean": 27.642500000000002,
    "sd": 1.0106963653131151,
    "lo": 26.797536693183133,
    "hi": 28.48746330681687,
    "t": 77.35735427481706
   },
   "beta500": {
    "n": 8,
    "mean": -6.434248134388469,
    "sd": 0.2588364695567474,
    "lo": -6.650640838218682,
    "hi": -6.217855430558257,
    "t": -70.31003776947284
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": -0.04805605303076055,
    "sd": 0.13047945839075042,
    "lo": -0.1571396100883413,
    "hi": 0.061027504026820195,
    "t": -1.0417198659224352
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.7495896493892769,
    "sd": 0.007749730331211036,
    "lo": 0.7431107126953961,
    "hi": 0.7560685860831576,
    "t": 273.5785125610047
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.09985131995983472,
    "sd": 0.007085453666034401,
    "lo": 0.09392773245579203,
    "hi": 0.10577490746387741,
    "t": 39.85943527793524
   },
   "group_oracle": {
    "n": 8,
    "mean": 32.458749999999995,
    "sd": 1.0637190485676713,
    "lo": 31.569458620661372,
    "hi": 33.34804137933862,
    "t": 86.30776054915673
   },
   "cond_CE": {
    "n": 8,
    "mean": 3.2065749302671436,
    "sd": 0.06423924518386845,
    "lo": 3.1528695773037287,
    "hi": 3.2602802832305584,
    "t": 141.18415439564086
   }
  }
 },
 "prior_shift": {
  "0.1": {
   "raw": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 22.57875,
       "sd": 0.9427382230199736,
       "lo": 21.790601121935286,
       "hi": 23.366898878064713,
       "t": 67.74133835189794
      },
      "J_A": {
       "n": 8,
       "mean": 17.080555555555556,
       "sd": 1.04036267587534,
       "lo": 16.2107905924411,
       "hi": 17.95032051867001,
       "t": 46.43679339843635
      },
      "J_B": {
       "n": 8,
       "mean": 72.0625,
       "sd": 6.341234107017339,
       "lo": 66.7610956175816,
       "hi": 77.3639043824184,
       "t": 32.142565033432064
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5304875,
       "sd": 0.05074013450908462,
       "lo": 0.48806768598409955,
       "hi": 0.5729073140159004,
       "t": 29.57117179242305
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1364464369429611,
       "sd": 0.012847725692918992,
       "lo": 0.12570546946832126,
       "hi": 0.14718740441760095,
       "t": 30.03868642192026
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 19.13125,
       "sd": 1.4334218549630502,
       "lo": 17.93287933972962,
       "hi": 20.329620660270383,
       "t": 37.74977076214273
      },
      "J_A": {
       "n": 8,
       "mean": 12.87361111111111,
       "sd": 1.3367144629858525,
       "lo": 11.756089853809913,
       "hi": 13.991132368412307,
       "t": 27.239976725295584
      },
      "J_B": {
       "n": 8,
       "mean": 75.45,
       "sd": 3.231098884280705,
       "lo": 72.74873373288692,
       "hi": 78.15126626711309,
       "t": 66.0471357284404
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6285875000000001,
       "sd": 0.0767289745514319,
       "lo": 0.5644404719798093,
       "hi": 0.6927345280201909,
       "t": 23.171350140808272
      },
      "prec_B": {
       "n": 8,
       "mean": 0.12212748288476578,
       "sd": 0.020184841873794237,
       "lo": 0.10525253277848634,
       "hi": 0.13900243299104523,
       "t": 17.113271802080057
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 23.07125,
       "sd": 1.2629154196314403,
       "lo": 22.01542628693935,
       "hi": 24.12707371306065,
       "t": 51.67040348659625
      },
      "J_A": {
       "n": 8,
       "mean": 17.636111111111113,
       "sd": 1.630958753318568,
       "lo": 16.272595471021678,
       "hi": 18.999626751200548,
       "t": 30.584743446274647
      },
      "J_B": {
       "n": 8,
       "mean": 71.98749999999998,
       "sd": 5.644323950407423,
       "lo": 67.26872708900372,
       "hi": 76.70627291099625,
       "t": 36.073655486760124
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.4977625,
       "sd": 0.053224214078610076,
       "lo": 0.4532659434929833,
       "hi": 0.5422590565070167,
       "t": 26.4519632850207
      },
      "prec_B": {
       "n": 8,
       "mean": 0.14577328457741529,
       "sd": 0.016085512056635963,
       "lo": 0.13232545996294065,
       "hi": 0.15922110919188992,
       "t": 25.63232744536794
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 16.51625,
       "sd": 0.7655611853871824,
       "lo": 15.876224832228672,
       "hi": 17.156275167771327,
       "t": 61.020608660381804
      },
      "J_A": {
       "n": 8,
       "mean": 9.241666666666667,
       "sd": 0.6577914520243181,
       "lo": 8.691739250705151,
       "hi": 9.791594082628183,
       "t": 39.738097230391425
      },
      "J_B": {
       "n": 8,
       "mean": 81.9875,
       "sd": 3.6934062868847786,
       "lo": 78.89973507208562,
       "hi": 85.07526492791438,
       "t": 62.78639577605793
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.8248375,
       "sd": 0.011176242340659184,
       "lo": 0.8154939275780051,
       "hi": 0.8341810724219949,
       "t": 208.745720376911
      },
      "prec_B": {
       "n": 8,
       "mean": 0.09940302456977475,
       "sd": 0.004395640037055272,
       "lo": 0.09572817753484333,
       "hi": 0.10307787160470616,
       "t": 63.96206436487774
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 3.4475,
      "sd": 0.996088779749503,
      "lo": 2.6147489403288056,
      "hi": 4.280251059671194,
      "t": 9.78929058413315
     },
     "full-none": {
      "n": 8,
      "mean": 6.0625,
      "sd": 0.8667303090185725,
      "lo": 5.337895328249888,
      "hi": 6.787104671750112,
      "t": 19.783938862355324
     },
     "am2-none": {
      "n": 8,
      "mean": 6.555,
      "sd": 0.7490184052669011,
      "lo": 5.928804942511149,
      "hi": 7.181195057488851,
      "t": 24.75284942578242
     },
     "hperm-none": {
      "n": 8,
      "mean": 2.615000000000001,
      "sd": 1.135202939692157,
      "lo": 1.6659465921218064,
      "hi": 3.5640534078781956,
      "t": 6.515431446307759
     },
     "full-am2": {
      "n": 8,
      "mean": -0.4924999999999988,
      "sd": 1.1342933608954202,
      "lo": -1.4407929809742508,
      "hi": 0.455792980974253,
      "t": -1.2280776798674462
     }
    }
   },
   "balanced_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 26.0875,
       "sd": 1.1412493154433867,
       "lo": 25.133391695493742,
       "hi": 27.041608304506255,
       "t": 64.65422727386208
      },
      "J_A": {
       "n": 8,
       "mean": 23.79861111111111,
       "sd": 0.9858511841648432,
       "lo": 22.974418895535877,
       "hi": 24.622803326686345,
       "t": 68.278699948995
      },
      "J_B": {
       "n": 8,
       "mean": 46.6875,
       "sd": 4.142269046928611,
       "lo": 43.22447641374852,
       "hi": 50.15052358625148,
       "t": 31.87919227132317
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1342625,
       "sd": 0.01478521824564753,
       "lo": 0.12190174821577733,
       "hi": 0.14662325178422267,
       "t": 25.684551321927675
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3519930094109758,
       "sd": 0.05360848985127692,
       "lo": 0.30717519031833423,
       "hi": 0.3968108285036173,
       "t": 18.57143482871922
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 21.8975,
       "sd": 0.8648327666582218,
       "lo": 21.17448171336282,
       "hi": 22.620518286637182,
       "t": 71.61556008504745
      },
      "J_A": {
       "n": 8,
       "mean": 18.955555555555556,
       "sd": 0.866707365751743,
       "lo": 18.230970064856525,
       "hi": 19.680141046254587,
       "t": 61.85987291277252
      },
      "J_B": {
       "n": 8,
       "mean": 48.375,
       "sd": 4.457657937270902,
       "lo": 44.64830470297278,
       "hi": 52.10169529702722,
       "t": 30.69440591562416
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1595875,
       "sd": 0.013207945390126789,
       "lo": 0.1485453813221113,
       "hi": 0.1706296186778887,
       "t": 34.175006061718705
      },
      "prec_B": {
       "n": 8,
       "mean": 0.30543630319984905,
       "sd": 0.04216382105928882,
       "lo": 0.27018646665843216,
       "hi": 0.34068613974126594,
       "t": 20.489232312172852
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 25.7025,
       "sd": 0.7148975950641961,
       "lo": 25.104830653703566,
       "hi": 26.300169346296435,
       "t": 101.68959676981551
      },
      "J_A": {
       "n": 8,
       "mean": 23.5375,
       "sd": 0.7920668718317055,
       "lo": 22.875315523818898,
       "hi": 24.199684476181105,
       "t": 84.05111464232377
      },
      "J_B": {
       "n": 8,
       "mean": 45.1875,
       "sd": 4.721814875054474,
       "lo": 41.239963976392076,
       "hi": 49.135036023607924,
       "t": 27.067886836201723
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.13578749999999998,
       "sd": 0.009838036607256259,
       "lo": 0.12756269556857477,
       "hi": 0.14401230443142518,
       "t": 39.03879031291647
      },
      "prec_B": {
       "n": 8,
       "mean": 0.33468097352842613,
       "sd": 0.04538309996397761,
       "lo": 0.29673975247012824,
       "hi": 0.372622194586724,
       "t": 20.858441675769903
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 27.64,
       "sd": 1.0031806559994199,
       "lo": 26.801319983410266,
       "hi": 28.478680016589735,
       "t": 77.92985765868866
      },
      "J_A": {
       "n": 8,
       "mean": 25.46666666666667,
       "sd": 0.9020454905487859,
       "lo": 24.71253776430615,
       "hi": 26.22079556902719,
       "t": 79.85252576679666
      },
      "J_B": {
       "n": 8,
       "mean": 47.2,
       "sd": 3.5221746529259863,
       "lo": 44.25538830052001,
       "hi": 50.144611699479995,
       "t": 37.903219869325866
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1126375,
       "sd": 0.008431562725853374,
       "lo": 0.10558853715915334,
       "hi": 0.11968646284084666,
       "t": 37.78504301305002
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4210944859682977,
       "sd": 0.04314179301699505,
       "lo": 0.3850270444094712,
       "hi": 0.45716192752712415,
       "t": 27.607453999990152
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 4.1899999999999995,
      "sd": 0.6147008563985742,
      "lo": 3.6760972235070906,
      "hi": 4.703902776492908,
      "t": 19.27947477106203
     },
     "full-none": {
      "n": 8,
      "mean": -1.5525000000000007,
      "sd": 0.7397248523220347,
      "lo": -2.1709254527906703,
      "hi": -0.9340745472093311,
      "t": -5.936170857832432
     },
     "am2-none": {
      "n": 8,
      "mean": -1.9375000000000018,
      "sd": 0.5508370254180712,
      "lo": -2.3980112776577864,
      "hi": -1.4769887223422171,
      "t": -9.948636894980888
     },
     "hperm-none": {
      "n": 8,
      "mean": -5.742500000000001,
      "sd": 0.6233492485872463,
      "lo": -6.2636330133010985,
      "hi": -5.221366986698903,
      "t": -26.05640866763903
     },
     "full-am2": {
      "n": 8,
      "mean": 0.3850000000000011,
      "sd": 0.6722882035045896,
      "lo": -0.17704700349468883,
      "hi": 0.9470470034946911,
      "t": 1.6197583675434108
     }
    }
   },
   "known_prior_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 26.0875,
       "sd": 1.1412493154433867,
       "lo": 25.133391695493742,
       "hi": 27.041608304506255,
       "t": 64.65422727386208
      },
      "J_A": {
       "n": 8,
       "mean": 23.79861111111111,
       "sd": 0.9858511841648432,
       "lo": 22.974418895535877,
       "hi": 24.622803326686345,
       "t": 68.278699948995
      },
      "J_B": {
       "n": 8,
       "mean": 46.6875,
       "sd": 4.142269046928611,
       "lo": 43.22447641374852,
       "hi": 50.15052358625148,
       "t": 31.87919227132317
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1342625,
       "sd": 0.01478521824564753,
       "lo": 0.12190174821577733,
       "hi": 0.14662325178422267,
       "t": 25.684551321927675
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3519930094109758,
       "sd": 0.05360848985127692,
       "lo": 0.30717519031833423,
       "hi": 0.3968108285036173,
       "t": 18.57143482871922
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 21.8975,
       "sd": 0.8648327666582218,
       "lo": 21.17448171336282,
       "hi": 22.620518286637182,
       "t": 71.61556008504745
      },
      "J_A": {
       "n": 8,
       "mean": 18.955555555555556,
       "sd": 0.866707365751743,
       "lo": 18.230970064856525,
       "hi": 19.680141046254587,
       "t": 61.85987291277252
      },
      "J_B": {
       "n": 8,
       "mean": 48.375,
       "sd": 4.457657937270902,
       "lo": 44.64830470297278,
       "hi": 52.10169529702722,
       "t": 30.69440591562416
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1595875,
       "sd": 0.013207945390126789,
       "lo": 0.1485453813221113,
       "hi": 0.1706296186778887,
       "t": 34.175006061718705
      },
      "prec_B": {
       "n": 8,
       "mean": 0.30543630319984905,
       "sd": 0.04216382105928882,
       "lo": 0.27018646665843216,
       "hi": 0.34068613974126594,
       "t": 20.489232312172852
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 25.7025,
       "sd": 0.7148975950641961,
       "lo": 25.104830653703566,
       "hi": 26.300169346296435,
       "t": 101.68959676981551
      },
      "J_A": {
       "n": 8,
       "mean": 23.5375,
       "sd": 0.7920668718317055,
       "lo": 22.875315523818898,
       "hi": 24.199684476181105,
       "t": 84.05111464232377
      },
      "J_B": {
       "n": 8,
       "mean": 45.1875,
       "sd": 4.721814875054474,
       "lo": 41.239963976392076,
       "hi": 49.135036023607924,
       "t": 27.067886836201723
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.13578749999999998,
       "sd": 0.009838036607256259,
       "lo": 0.12756269556857477,
       "hi": 0.14401230443142518,
       "t": 39.03879031291647
      },
      "prec_B": {
       "n": 8,
       "mean": 0.33468097352842613,
       "sd": 0.04538309996397761,
       "lo": 0.29673975247012824,
       "hi": 0.372622194586724,
       "t": 20.858441675769903
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 27.64,
       "sd": 1.0031806559994199,
       "lo": 26.801319983410266,
       "hi": 28.478680016589735,
       "t": 77.92985765868866
      },
      "J_A": {
       "n": 8,
       "mean": 25.46666666666667,
       "sd": 0.9020454905487859,
       "lo": 24.71253776430615,
       "hi": 26.22079556902719,
       "t": 79.85252576679666
      },
      "J_B": {
       "n": 8,
       "mean": 47.2,
       "sd": 3.5221746529259863,
       "lo": 44.25538830052001,
       "hi": 50.144611699479995,
       "t": 37.903219869325866
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1126375,
       "sd": 0.008431562725853374,
       "lo": 0.10558853715915334,
       "hi": 0.11968646284084666,
       "t": 37.78504301305002
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4210944859682977,
       "sd": 0.04314179301699505,
       "lo": 0.3850270444094712,
       "hi": 0.45716192752712415,
       "t": 27.607453999990152
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 4.1899999999999995,
      "sd": 0.6147008563985742,
      "lo": 3.6760972235070906,
      "hi": 4.703902776492908,
      "t": 19.27947477106203
     },
     "full-none": {
      "n": 8,
      "mean": -1.5525000000000007,
      "sd": 0.7397248523220347,
      "lo": -2.1709254527906703,
      "hi": -0.9340745472093311,
      "t": -5.936170857832432
     },
     "am2-none": {
      "n": 8,
      "mean": -1.9375000000000018,
      "sd": 0.5508370254180712,
      "lo": -2.3980112776577864,
      "hi": -1.4769887223422171,
      "t": -9.948636894980888
     },
     "hperm-none": {
      "n": 8,
      "mean": -5.742500000000001,
      "sd": 0.6233492485872463,
      "lo": -6.2636330133010985,
      "hi": -5.221366986698903,
      "t": -26.05640866763903
     },
     "full-am2": {
      "n": 8,
      "mean": 0.3850000000000011,
      "sd": 0.6722882035045896,
      "lo": -0.17704700349468883,
      "hi": 0.9470470034946911,
      "t": 1.6197583675434108
     }
    }
   },
   "transfer_loss_known_minus_balanced": {
    "full": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "hperm": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "am2": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "none": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    }
   },
   "beta_known_minus_balanced_vs_oracle_shift": {
    "full": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "hperm": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "am2": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "none": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    }
   }
  },
  "0.3": {
   "raw": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 33.57513888888888,
       "sd": 1.7997822656376252,
       "lo": 32.070483260437705,
       "hi": 35.079794517340055,
       "t": 52.76462345672126
      },
      "J_A": {
       "n": 8,
       "mean": 17.080555555555556,
       "sd": 1.04036267587534,
       "lo": 16.2107905924411,
       "hi": 17.95032051867001,
       "t": 46.43679339843635
      },
      "J_B": {
       "n": 8,
       "mean": 72.0625,
       "sd": 6.341234107017339,
       "lo": 66.7610956175816,
       "hi": 77.3639043824184,
       "t": 32.142565033432064
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6048513888888889,
       "sd": 0.047928443848280884,
       "lo": 0.5647822070905713,
       "hi": 0.6449205706872065,
       "t": 35.69442146273862
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1364464369429611,
       "sd": 0.012847725692918992,
       "lo": 0.12570546946832126,
       "hi": 0.14718740441760095,
       "t": 30.03868642192026
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 31.646527777777774,
       "sd": 1.728805383944518,
       "lo": 30.20121030737407,
       "hi": 33.09184524818148,
       "t": 51.77557774980474
      },
      "J_A": {
       "n": 8,
       "mean": 12.87361111111111,
       "sd": 1.3367144629858525,
       "lo": 11.756089853809913,
       "hi": 13.991132368412307,
       "t": 27.239976725295584
      },
      "J_B": {
       "n": 8,
       "mean": 75.45,
       "sd": 3.231098884280705,
       "lo": 72.74873373288692,
       "hi": 78.15126626711309,
       "t": 66.0471357284404
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6904291666666666,
       "sd": 0.06557110978710456,
       "lo": 0.6356103470301685,
       "hi": 0.7452479863031648,
       "t": 29.78184430698713
      },
      "prec_B": {
       "n": 8,
       "mean": 0.12212748288476578,
       "sd": 0.020184841873794237,
       "lo": 0.10525253277848634,
       "hi": 0.13900243299104523,
       "t": 17.113271802080057
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 33.94152777777778,
       "sd": 1.4565089495453931,
       "lo": 32.72385582341692,
       "hi": 35.15919973213864,
       "t": 65.91180771800744
      },
      "J_A": {
       "n": 8,
       "mean": 17.636111111111113,
       "sd": 1.630958753318568,
       "lo": 16.272595471021678,
       "hi": 18.999626751200548,
       "t": 30.584743446274647
      },
      "J_B": {
       "n": 8,
       "mean": 71.98749999999998,
       "sd": 5.644323950407423,
       "lo": 67.26872708900372,
       "hi": 76.70627291099625,
       "t": 36.073655486760124
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5769263888888889,
       "sd": 0.05123162153801559,
       "lo": 0.5340956814340926,
       "hi": 0.6197570963436853,
       "t": 31.85130976391907
      },
      "prec_B": {
       "n": 8,
       "mean": 0.14577328457741529,
       "sd": 0.016085512056635963,
       "lo": 0.13232545996294065,
       "hi": 0.15922110919188992,
       "t": 25.63232744536794
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 31.065416666666664,
       "sd": 1.2927414286061107,
       "lo": 29.984657786094473,
       "hi": 32.146175547238855,
       "t": 67.96894196876134
      },
      "J_A": {
       "n": 8,
       "mean": 9.241666666666667,
       "sd": 0.6577914520243181,
       "lo": 8.691739250705151,
       "hi": 9.791594082628183,
       "t": 39.738097230391425
      },
      "J_B": {
       "n": 8,
       "mean": 81.9875,
       "sd": 3.6934062868847786,
       "lo": 78.89973507208562,
       "hi": 85.07526492791438,
       "t": 62.78639577605793
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.8601513888888888,
       "sd": 0.00911959329808068,
       "lo": 0.8525272180949393,
       "hi": 0.8677755596828383,
       "t": 266.7745633167071
      },
      "prec_B": {
       "n": 8,
       "mean": 0.09940302456977475,
       "sd": 0.004395640037055272,
       "lo": 0.09572817753484333,
       "hi": 0.10307787160470616,
       "t": 63.96206436487774
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 1.9286111111111106,
      "sd": 0.8149183856734619,
      "lo": 1.2473222912673865,
      "hi": 2.6098999309548345,
      "t": 6.693843304621855
     },
     "full-none": {
      "n": 8,
      "mean": 2.5097222222222193,
      "sd": 1.074714145169383,
      "lo": 1.6112387120892244,
      "hi": 3.4082057323552144,
      "t": 6.605073954612204
     },
     "am2-none": {
      "n": 8,
      "mean": 2.876111111111111,
      "sd": 0.5536169350357473,
      "lo": 2.4132757708527093,
      "hi": 3.3389464513695124,
      "t": 14.69404233439011
     },
     "hperm-none": {
      "n": 8,
      "mean": 0.5811111111111087,
      "sd": 0.7323083264642123,
      "lo": -0.031113970896613496,
      "hi": 1.1933361931188309,
      "t": 2.2444513734999583
     },
     "full-am2": {
      "n": 8,
      "mean": -0.36638888888889154,
      "sd": 0.626596233236501,
      "lo": -0.8902364492889767,
      "hi": 0.15745867151119364,
      "t": -1.653862912941927
     }
    }
   },
   "balanced_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 30.665277777777774,
       "sd": 1.6799640701205298,
       "lo": 29.260792667570808,
       "hi": 32.06976288798474,
       "t": 51.62878480390383
      },
      "J_A": {
       "n": 8,
       "mean": 23.79861111111111,
       "sd": 0.9858511841648432,
       "lo": 22.974418895535877,
       "hi": 24.622803326686345,
       "t": 68.278699948995
      },
      "J_B": {
       "n": 8,
       "mean": 46.6875,
       "sd": 4.142269046928611,
       "lo": 43.22447641374852,
       "hi": 50.15052358625148,
       "t": 31.87919227132317
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.21820416666666664,
       "sd": 0.010745305258437364,
       "lo": 0.20922086666131526,
       "hi": 0.22718746667201803,
       "t": 57.436672936585424
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3519930094109758,
       "sd": 0.05360848985127692,
       "lo": 0.30717519031833423,
       "hi": 0.3968108285036173,
       "t": 18.57143482871922
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 27.781388888888888,
       "sd": 1.420648900347996,
       "lo": 26.59369668590772,
       "hi": 28.969081091870056,
       "t": 55.31108627698772
      },
      "J_A": {
       "n": 8,
       "mean": 18.955555555555556,
       "sd": 0.866707365751743,
       "lo": 18.230970064856525,
       "hi": 19.680141046254587,
       "t": 61.85987291277252
      },
      "J_B": {
       "n": 8,
       "mean": 48.375,
       "sd": 4.457657937270902,
       "lo": 44.64830470297278,
       "hi": 52.10169529702722,
       "t": 30.69440591562416
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.24156805555555555,
       "sd": 0.014861292166231325,
       "lo": 0.22914370438213444,
       "hi": 0.25399240672897666,
       "t": 45.97565495401974
      },
      "prec_B": {
       "n": 8,
       "mean": 0.30543630319984905,
       "sd": 0.04216382105928882,
       "lo": 0.27018646665843216,
       "hi": 0.34068613974126594,
       "t": 20.489232312172852
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 30.0325,
       "sd": 1.3418523812443577,
       "lo": 28.91068333554107,
       "hi": 31.15431666445893,
       "t": 63.30408531612623
      },
      "J_A": {
       "n": 8,
       "mean": 23.5375,
       "sd": 0.7920668718317055,
       "lo": 22.875315523818898,
       "hi": 24.199684476181105,
       "t": 84.05111464232377
      },
      "J_B": {
       "n": 8,
       "mean": 45.1875,
       "sd": 4.721814875054474,
       "lo": 41.239963976392076,
       "hi": 49.135036023607924,
       "t": 27.067886836201723
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.21644583333333334,
       "sd": 0.010783555050344465,
       "lo": 0.20743055570169963,
       "hi": 0.22546111096496704,
       "t": 56.771747645386874
      },
      "prec_B": {
       "n": 8,
       "mean": 0.33468097352842613,
       "sd": 0.04538309996397761,
       "lo": 0.29673975247012824,
       "hi": 0.372622194586724,
       "t": 20.858441675769903
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 31.986666666666665,
       "sd": 1.4269152480860445,
       "lo": 30.79373566587428,
       "hi": 33.17959766745905,
       "t": 63.40387472316033
      },
      "J_A": {
       "n": 8,
       "mean": 25.46666666666667,
       "sd": 0.9020454905487859,
       "lo": 24.71253776430615,
       "hi": 26.22079556902719,
       "t": 79.85252576679666
      },
      "J_B": {
       "n": 8,
       "mean": 47.2,
       "sd": 3.5221746529259863,
       "lo": 44.25538830052001,
       "hi": 50.144611699479995,
       "t": 37.903219869325866
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1981347222222222,
       "sd": 0.009734269066965295,
       "lo": 0.1899966696254663,
       "hi": 0.2062727748189781,
       "t": 57.57079641338653
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4210944859682977,
       "sd": 0.04314179301699505,
       "lo": 0.3850270444094712,
       "hi": 0.45716192752712415,
       "t": 27.607453999990152
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 2.883888888888887,
      "sd": 1.079986282491756,
      "lo": 1.9809977616526835,
      "hi": 3.786780016125091,
      "t": 7.55275292873893
     },
     "full-none": {
      "n": 8,
      "mean": -1.3213888888888894,
      "sd": 0.786597555479112,
      "lo": -1.9790009021722146,
      "hi": -0.6637768756055642,
      "t": -4.75141595551375
     },
     "am2-none": {
      "n": 8,
      "mean": -1.9541666666666666,
      "sd": 0.7264947493349748,
      "lo": -2.5615314765648383,
      "hi": -1.346801856768495,
      "t": -7.608063253498253
     },
     "hperm-none": {
      "n": 8,
      "mean": -4.205277777777777,
      "sd": 1.432987253654337,
      "lo": -5.4032851022615045,
      "hi": -3.0072704532940495,
      "t": -8.300368131975148
     },
     "full-am2": {
      "n": 8,
      "mean": 0.6327777777777772,
      "sd": 0.7163967745770055,
      "lo": 0.03385508604335663,
      "hi": 1.2317004695121978,
      "t": 2.4982885101067698
     }
    }
   },
   "known_prior_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 33.74180555555556,
       "sd": 1.811068841409548,
       "lo": 32.227714113625495,
       "hi": 35.25589699748562,
       "t": 52.696085255912955
      },
      "J_A": {
       "n": 8,
       "mean": 20.822222222222223,
       "sd": 0.9730585971613945,
       "lo": 20.00872487702364,
       "hi": 21.635719567420807,
       "t": 60.52476007368122
      },
      "J_B": {
       "n": 8,
       "mean": 63.8875,
       "sd": 4.401115929917257,
       "lo": 60.208075004071375,
       "hi": 67.56692499592863,
       "t": 41.05802728437092
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.4170833333333333,
       "sd": 0.03973541062003584,
       "lo": 0.3838636987254359,
       "hi": 0.4503029679412307,
       "t": 29.68862772201277
      },
      "prec_B": {
       "n": 8,
       "mean": 0.20071499110571617,
       "sd": 0.036525067088540523,
       "lo": 0.17017927085576748,
       "hi": 0.23125071135566486,
       "t": 15.54296187356524
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 31.48597222222222,
       "sd": 1.6918673545826959,
       "lo": 30.07153571716877,
       "hi": 32.90040872727567,
       "t": 52.63756502016335
      },
      "J_A": {
       "n": 8,
       "mean": 16.426388888888887,
       "sd": 0.832813329821301,
       "lo": 15.730139521346175,
       "hi": 17.1226382564316,
       "t": 55.787824511564914
      },
      "J_B": {
       "n": 8,
       "mean": 66.625,
       "sd": 5.162986400469069,
       "lo": 62.308635351118184,
       "hi": 70.94136464888182,
       "t": 36.499022575208485
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.47546111111111106,
       "sd": 0.029427137171604095,
       "lo": 0.45085940877198266,
       "hi": 0.5000628134502394,
       "t": 45.69955601139173
      },
      "prec_B": {
       "n": 8,
       "mean": 0.17176985858732585,
       "sd": 0.018360336267216126,
       "lo": 0.15642023333977642,
       "hi": 0.18711948383487528,
       "t": 26.46130877840805
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 33.75944444444444,
       "sd": 1.3605117566044422,
       "lo": 32.62202815179994,
       "hi": 34.89686073708894,
       "t": 70.18397887376034
      },
      "J_A": {
       "n": 8,
       "mean": 20.59027777777778,
       "sd": 0.7899821956781915,
       "lo": 19.929836134475835,
       "hi": 21.250719421079722,
       "t": 73.72077559637731
      },
      "J_B": {
       "n": 8,
       "mean": 64.48750000000001,
       "sd": 4.778953113093167,
       "lo": 60.49219521396668,
       "hi": 68.48280478603334,
       "t": 38.16697713717746
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.42487638888888885,
       "sd": 0.01987920881528469,
       "lo": 0.40825695441386506,
       "hi": 0.44149582336391263,
       "t": 60.45169675332142
      },
      "prec_B": {
       "n": 8,
       "mean": 0.19484933075610497,
       "sd": 0.023239278605217288,
       "lo": 0.17542080763856158,
       "hi": 0.21427785387364837,
       "t": 23.714898457539984
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 35.29319444444444,
       "sd": 1.4675655539712102,
       "lo": 34.06627893746141,
       "hi": 36.520109951427465,
       "t": 68.02028585059477
      },
      "J_A": {
       "n": 8,
       "mean": 23.065277777777776,
       "sd": 0.872354908520468,
       "lo": 22.335970823168292,
       "hi": 23.79458473238726,
       "t": 74.78430701687455
      },
      "J_B": {
       "n": 8,
       "mean": 63.824999999999996,
       "sd": 3.9784239521269154,
       "lo": 60.49895434090914,
       "hi": 67.15104565909085,
       "t": 45.375848177370585
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.34587499999999993,
       "sd": 0.022037429879562833,
       "lo": 0.32745124756173766,
       "hi": 0.3642987524382622,
       "t": 44.391847738961246
      },
      "prec_B": {
       "n": 8,
       "mean": 0.26196865641266376,
       "sd": 0.02521031812194809,
       "lo": 0.2408923030217745,
       "hi": 0.283045009803553,
       "t": 29.391110816083454
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 2.2558333333333365,
      "sd": 0.7060783589871498,
      "lo": 1.6655370529101052,
      "hi": 2.8461296137565677,
      "t": 9.036476062032577
     },
     "full-none": {
      "n": 8,
      "mean": -1.5513888888888858,
      "sd": 1.0617585077350664,
      "lo": -2.4390412150737433,
      "hi": -0.6637365627040286,
      "t": -4.1327574795926045
     },
     "am2-none": {
      "n": 8,
      "mean": -1.5337499999999986,
      "sd": 0.7759581748169524,
      "lo": -2.182467268456576,
      "hi": -0.8850327315434214,
      "t": -5.590636510276882
     },
     "hperm-none": {
      "n": 8,
      "mean": -3.8072222222222223,
      "sd": 1.2128158964117635,
      "lo": -4.821161685707549,
      "hi": -2.793282758736895,
      "t": -8.878883130679053
     },
     "full-am2": {
      "n": 8,
      "mean": -0.017638888888887205,
      "sd": 0.580032972820585,
      "lo": -0.502558589401974,
      "hi": 0.46728081162419954,
      "t": -0.08601288913129558
     }
    }
   },
   "transfer_loss_known_minus_balanced": {
    "full": {
     "n": 8,
     "mean": 3.07652777777778,
     "sd": 0.5967423136403932,
     "lo": 2.5776387187526923,
     "hi": 3.5754168368028676,
     "t": 14.582064012885807
    },
    "hperm": {
     "n": 8,
     "mean": 3.7045833333333307,
     "sd": 0.6862572461814228,
     "lo": 3.13085791790567,
     "hi": 4.278308748760992,
     "t": 15.268536753800031
    },
    "am2": {
     "n": 8,
     "mean": 3.7269444444444444,
     "sd": 0.6442911010775243,
     "lo": 3.188303604323791,
     "hi": 4.2655852845650974,
     "t": 16.361223585828164
    },
    "none": {
     "n": 8,
     "mean": 3.3065277777777764,
     "sd": 0.22925032143171553,
     "lo": 3.114869712770526,
     "hi": 3.498185842785027,
     "t": 40.79502613992658
    }
   },
   "beta_known_minus_balanced_vs_oracle_shift": {
    "full": {
     "n": 8,
     "mean": 0.2937108012485399,
     "sd": 0.11318710613652652,
     "lo": 0.19908401245968102,
     "hi": 0.38833759003739876,
     "t": 7.339525016924344
    },
    "hperm": {
     "n": 8,
     "mean": 0.20307053282855428,
     "sd": 0.08709508865199336,
     "lo": 0.13025721654429337,
     "hi": 0.27588384911281516,
     "t": 6.5947484775400005
    },
    "am2": {
     "n": 8,
     "mean": 0.3000649853520839,
     "sd": 0.15750700331865428,
     "lo": 0.16838583527448858,
     "hi": 0.43174413542967927,
     "t": 5.38840766362219
    },
    "none": {
     "n": 8,
     "mean": 0.5309223817387219,
     "sd": 0.0940392979868828,
     "lo": 0.45230356116631704,
     "hi": 0.6095412023111266,
     "t": 15.968592894580258
    }
   }
  },
  "0.5": {
   "raw": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 44.571527777777774,
       "sd": 3.039718608617697,
       "lo": 42.03025942510622,
       "hi": 47.112796130449325,
       "t": 41.473351447940004
      },
      "J_A": {
       "n": 8,
       "mean": 17.080555555555556,
       "sd": 1.04036267587534,
       "lo": 16.2107905924411,
       "hi": 17.95032051867001,
       "t": 46.43679339843635
      },
      "J_B": {
       "n": 8,
       "mean": 72.0625,
       "sd": 6.341234107017339,
       "lo": 66.7610956175816,
       "hi": 77.3639043824184,
       "t": 32.142565033432064
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6792152777777778,
       "sd": 0.04567585198532743,
       "lo": 0.6410293099047821,
       "hi": 0.7174012456507735,
       "t": 42.05966241912266
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1364464369429611,
       "sd": 0.012847725692918992,
       "lo": 0.12570546946832126,
       "hi": 0.14718740441760095,
       "t": 30.03868642192026
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 44.16180555555556,
       "sd": 2.1104226895509437,
       "lo": 42.397448033608924,
       "hi": 45.926163077502196,
       "t": 59.18646029041623
      },
      "J_A": {
       "n": 8,
       "mean": 12.87361111111111,
       "sd": 1.3367144629858525,
       "lo": 11.756089853809913,
       "hi": 13.991132368412307,
       "t": 27.239976725295584
      },
      "J_B": {
       "n": 8,
       "mean": 75.45,
       "sd": 3.231098884280705,
       "lo": 72.74873373288692,
       "hi": 78.15126626711309,
       "t": 66.0471357284404
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.7522708333333332,
       "sd": 0.0546859757283165,
       "lo": 0.7065522135047261,
       "hi": 0.7979894531619404,
       "t": 38.90838925003711
      },
      "prec_B": {
       "n": 8,
       "mean": 0.12212748288476578,
       "sd": 0.020184841873794237,
       "lo": 0.10525253277848634,
       "hi": 0.13900243299104523,
       "t": 17.113271802080057
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 44.81180555555555,
       "sd": 2.4879753806476876,
       "lo": 42.73180608483444,
       "hi": 46.891805026276664,
       "t": 50.94380247009907
      },
      "J_A": {
       "n": 8,
       "mean": 17.636111111111113,
       "sd": 1.630958753318568,
       "lo": 16.272595471021678,
       "hi": 18.999626751200548,
       "t": 30.584743446274647
      },
      "J_B": {
       "n": 8,
       "mean": 71.98749999999998,
       "sd": 5.644323950407423,
       "lo": 67.26872708900372,
       "hi": 76.70627291099625,
       "t": 36.073655486760124
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6560902777777777,
       "sd": 0.04983427506586592,
       "lo": 0.614427781208464,
       "hi": 0.6977527743470915,
       "t": 37.23749438506424
      },
      "prec_B": {
       "n": 8,
       "mean": 0.14577328457741529,
       "sd": 0.016085512056635963,
       "lo": 0.13232545996294065,
       "hi": 0.15922110919188992,
       "t": 25.63232744536794
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 45.61458333333333,
       "sd": 1.9478245847290228,
       "lo": 43.98616122883516,
       "hi": 47.2430054378315,
       "t": 66.23672675429555
      },
      "J_A": {
       "n": 8,
       "mean": 9.241666666666667,
       "sd": 0.6577914520243181,
       "lo": 8.691739250705151,
       "hi": 9.791594082628183,
       "t": 39.738097230391425
      },
      "J_B": {
       "n": 8,
       "mean": 81.9875,
       "sd": 3.6934062868847786,
       "lo": 78.89973507208562,
       "hi": 85.07526492791438,
       "t": 62.78639577605793
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.8954652777777778,
       "sd": 0.0071721055712053216,
       "lo": 0.8894692474681132,
       "hi": 0.9014613080874425,
       "t": 353.1401282077616
      },
      "prec_B": {
       "n": 8,
       "mean": 0.09940302456977475,
       "sd": 0.004395640037055272,
       "lo": 0.09572817753484333,
       "hi": 0.10307787160470616,
       "t": 63.96206436487774
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 0.4097222222222232,
      "sd": 1.673374728086817,
      "lo": -0.989254060184785,
      "hi": 1.8086985046292314,
      "t": 0.6925343304721516
     },
     "full-none": {
      "n": 8,
      "mean": -1.0430555555555525,
      "sd": 1.8967733439095416,
      "lo": -2.628797754653477,
      "hi": 0.5426866435423718,
      "t": -1.5553817410095514
     },
     "am2-none": {
      "n": 8,
      "mean": -0.8027777777777798,
      "sd": 1.4682410981846934,
      "lo": -2.030258053856767,
      "hi": 0.4247024983012071,
      "t": -1.5464751971712742
     },
     "hperm-none": {
      "n": 8,
      "mean": -1.4527777777777757,
      "sd": 0.696273781016142,
      "lo": -2.0348772258894945,
      "hi": -0.8706783296660568,
      "t": -5.901523488215179
     },
     "full-am2": {
      "n": 8,
      "mean": -0.2402777777777727,
      "sd": 0.8896611228890718,
      "lo": -0.9840530896736185,
      "hi": 0.5034975341180731,
      "t": -0.763895562766012
     }
    }
   },
   "balanced_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 35.24305555555556,
       "sd": 2.3424533597287294,
       "lo": 33.28471553888053,
       "hi": 37.20139557223058,
       "t": 42.55470610685461
      },
      "J_A": {
       "n": 8,
       "mean": 23.79861111111111,
       "sd": 0.9858511841648432,
       "lo": 22.974418895535877,
       "hi": 24.622803326686345,
       "t": 68.278699948995
      },
      "J_B": {
       "n": 8,
       "mean": 46.6875,
       "sd": 4.142269046928611,
       "lo": 43.22447641374852,
       "hi": 50.15052358625148,
       "t": 31.87919227132317
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.30214583333333334,
       "sd": 0.011426898921380027,
       "lo": 0.29259270676571164,
       "hi": 0.31169895990095503,
       "t": 74.78822351618665
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3519930094109758,
       "sd": 0.05360848985127692,
       "lo": 0.30717519031833423,
       "hi": 0.3968108285036173,
       "t": 18.57143482871922
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 33.665277777777774,
       "sd": 2.234043458925283,
       "lo": 31.79757070628623,
       "hi": 35.53298484926932,
       "t": 42.62217211951131
      },
      "J_A": {
       "n": 8,
       "mean": 18.955555555555556,
       "sd": 0.866707365751743,
       "lo": 18.230970064856525,
       "hi": 19.680141046254587,
       "t": 61.85987291277252
      },
      "J_B": {
       "n": 8,
       "mean": 48.375,
       "sd": 4.457657937270902,
       "lo": 44.64830470297278,
       "hi": 52.10169529702722,
       "t": 30.69440591562416
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.3235486111111111,
       "sd": 0.022574459149850932,
       "lo": 0.3046758909673605,
       "hi": 0.34242133125486174,
       "t": 40.53845373507724
      },
      "prec_B": {
       "n": 8,
       "mean": 0.30543630319984905,
       "sd": 0.04216382105928882,
       "lo": 0.27018646665843216,
       "hi": 0.34068613974126594,
       "t": 20.489232312172852
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 34.3625,
       "sd": 2.262628191190427,
       "lo": 32.47089549429561,
       "hi": 36.25410450570438,
       "t": 42.955279816855736
      },
      "J_A": {
       "n": 8,
       "mean": 23.5375,
       "sd": 0.7920668718317055,
       "lo": 22.875315523818898,
       "hi": 24.199684476181105,
       "t": 84.05111464232377
      },
      "J_B": {
       "n": 8,
       "mean": 45.1875,
       "sd": 4.721814875054474,
       "lo": 41.239963976392076,
       "hi": 49.135036023607924,
       "t": 27.067886836201723
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.29710416666666667,
       "sd": 0.017674737038074397,
       "lo": 0.2823277167185329,
       "hi": 0.31188061661480043,
       "t": 47.544553679349384
      },
      "prec_B": {
       "n": 8,
       "mean": 0.33468097352842613,
       "sd": 0.04538309996397761,
       "lo": 0.29673975247012824,
       "hi": 0.372622194586724,
       "t": 20.858441675769903
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 36.33333333333333,
       "sd": 1.981143471145589,
       "lo": 34.67705594270551,
       "hi": 37.98961072396115,
       "t": 51.87215718053005
      },
      "J_A": {
       "n": 8,
       "mean": 25.46666666666667,
       "sd": 0.9020454905487859,
       "lo": 24.71253776430615,
       "hi": 26.22079556902719,
       "t": 79.85252576679666
      },
      "J_B": {
       "n": 8,
       "mean": 47.2,
       "sd": 3.5221746529259863,
       "lo": 44.25538830052001,
       "hi": 50.144611699479995,
       "t": 37.903219869325866
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.2836319444444444,
       "sd": 0.014242945513958155,
       "lo": 0.2717245440091433,
       "hi": 0.2955393448797455,
       "t": 56.324886191903175
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4210944859682977,
       "sd": 0.04314179301699505,
       "lo": 0.3850270444094712,
       "hi": 0.45716192752712415,
       "t": 27.607453999990152
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 1.5777777777777784,
      "sd": 1.8187660797667338,
      "lo": 0.05725128354233644,
      "hi": 3.0983042720132206,
      "t": 2.453657737041583
     },
     "full-none": {
      "n": 8,
      "mean": -1.0902777777777755,
      "sd": 1.1958841452619424,
      "lo": -2.0900619430620244,
      "hi": -0.09049361249352672,
      "t": -2.5786538373240164
     },
     "am2-none": {
      "n": 8,
      "mean": -1.9708333333333314,
      "sd": 1.4520002319976866,
      "lo": -3.184735905494592,
      "hi": -0.756930761172071,
      "t": -3.8390892339491214
     },
     "hperm-none": {
      "n": 8,
      "mean": -2.668055555555554,
      "sd": 2.4133588929921883,
      "lo": -4.685674081498143,
      "hi": -0.6504370296129647,
      "t": -3.1269285001812293
     },
     "full-am2": {
      "n": 8,
      "mean": 0.880555555555556,
      "sd": 1.1477260702254384,
      "lo": -0.07896745145276174,
      "hi": 1.8400785625638738,
      "t": 2.1700188597180508
     }
    }
   },
   "known_prior_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 44.384722222222216,
       "sd": 2.7673450911687065,
       "lo": 42.071163828635896,
       "hi": 46.698280615808535,
       "t": 45.36440094091794
      },
      "J_A": {
       "n": 8,
       "mean": 17.744444444444444,
       "sd": 1.2274060343636244,
       "lo": 16.718307320381896,
       "hi": 18.77058156850699,
       "t": 40.890191652218846
      },
      "J_B": {
       "n": 8,
       "mean": 71.025,
       "sd": 4.977879640397679,
       "lo": 66.86338847527296,
       "hi": 75.18661152472706,
       "t": 40.35634668721105
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6550833333333334,
       "sd": 0.04135661360092425,
       "lo": 0.6205083391152048,
       "hi": 0.689658327551462,
       "t": 44.80191455829793
      },
      "prec_B": {
       "n": 8,
       "mean": 0.14498490086285115,
       "sd": 0.02301034878561394,
       "lo": 0.1257477678640811,
       "hi": 0.1642220338616212,
       "t": 17.82151283754147
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 43.955555555555556,
       "sd": 2.378044785483166,
       "lo": 41.96746036231919,
       "hi": 45.943650748791924,
       "t": 52.28038024160311
      },
      "J_A": {
       "n": 8,
       "mean": 13.71111111111111,
       "sd": 0.8004407956695702,
       "lo": 13.041925859405417,
       "hi": 14.380296362816804,
       "t": 48.44940286262554
      },
      "J_B": {
       "n": 8,
       "mean": 74.2,
       "sd": 4.671799897867449,
       "lo": 70.29427754371527,
       "hi": 78.10572245628474,
       "t": 44.922577431445
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.7173194444444444,
       "sd": 0.029730888070613904,
       "lo": 0.6924637999987799,
       "hi": 0.7421750888901089,
       "t": 68.24168080535378
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1278392136588054,
       "sd": 0.009640852835930034,
       "lo": 0.11977925898561476,
       "hi": 0.13589916833199606,
       "t": 37.505385226006055
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 44.93472222222222,
       "sd": 2.358671475375022,
       "lo": 42.96282352155748,
       "hi": 46.90662092288696,
       "t": 53.88397176256225
      },
      "J_A": {
       "n": 8,
       "mean": 17.494444444444444,
       "sd": 0.8672566164640683,
       "lo": 16.769399768658687,
       "hi": 18.2194891202302,
       "t": 57.055501520157115
      },
      "J_B": {
       "n": 8,
       "mean": 72.375,
       "sd": 4.970699864491635,
       "lo": 68.21939091814302,
       "hi": 76.53060908185698,
       "t": 41.182815042976124
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6620555555555556,
       "sd": 0.016991386966359278,
       "lo": 0.6478504005641729,
       "hi": 0.6762607105469384,
       "t": 110.20735947746331
      },
      "prec_B": {
       "n": 8,
       "mean": 0.14408751715063783,
       "sd": 0.01332704622868909,
       "lo": 0.1329458276799274,
       "hi": 0.15522920662134826,
       "t": 30.579997611840174
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 46.41041666666666,
       "sd": 1.9516881796129502,
       "lo": 44.77876451601283,
       "hi": 48.0420688173205,
       "t": 67.2589416393377
      },
      "J_A": {
       "n": 8,
       "mean": 20.53333333333333,
       "sd": 1.0116081108896058,
       "lo": 19.687607788139314,
       "hi": 21.37905887852735,
       "t": 57.410608254596035
      },
      "J_B": {
       "n": 8,
       "mean": 72.2875,
       "sd": 3.725371505922979,
       "lo": 69.1730114802052,
       "hi": 75.40198851979478,
       "t": 54.883097015967074
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5715277777777779,
       "sd": 0.029596686382045868,
       "lo": 0.5467843287514743,
       "hi": 0.5962712268040814,
       "t": 54.61843425124802
      },
      "prec_B": {
       "n": 8,
       "mean": 0.19170206827138925,
       "sd": 0.017420521691611516,
       "lo": 0.17713814767149783,
       "hi": 0.20626598887128067,
       "t": 31.12509139320642
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 0.4291666666666636,
      "sd": 1.0778831154545525,
      "lo": -0.47196616892475596,
      "hi": 1.3302995022580832,
      "t": 1.1261579512960456
     },
     "full-none": {
      "n": 8,
      "mean": -2.0256944444444445,
      "sd": 1.3644837951902786,
      "lo": -3.1664314444482273,
      "hi": -0.8849574444406616,
      "t": -4.199045187132723
     },
     "am2-none": {
      "n": 8,
      "mean": -1.4756944444444438,
      "sd": 0.9621218536127789,
      "lo": -2.2800484432218853,
      "hi": -0.6713404456670021,
      "t": -4.338217845100288
     },
     "hperm-none": {
      "n": 8,
      "mean": -2.454861111111108,
      "sd": 1.0161718697934088,
      "lo": -3.3044020542299806,
      "hi": -1.6053201679922355,
      "t": -6.832895064850443
     },
     "full-am2": {
      "n": 8,
      "mean": -0.5500000000000007,
      "sd": 0.8866340448309392,
      "lo": -1.2912446113078413,
      "hi": 0.19124461130783987,
      "t": -1.7545400243535996
     }
    }
   },
   "transfer_loss_known_minus_balanced": {
    "full": {
     "n": 8,
     "mean": 9.141666666666666,
     "sd": 1.1345698203498467,
     "lo": 8.193142559804532,
     "hi": 10.0901907735288,
     "t": 22.789728319597973
    },
    "hperm": {
     "n": 8,
     "mean": 10.290277777777781,
     "sd": 1.4451486378701428,
     "lo": 9.082103281653662,
     "hi": 11.4984522739019,
     "t": 20.140004996811236
    },
    "am2": {
     "n": 8,
     "mean": 10.572222222222223,
     "sd": 1.1077409205630828,
     "lo": 9.64612763688613,
     "hi": 11.498316807558316,
     "t": 26.994362623146323
    },
    "none": {
     "n": 8,
     "mean": 10.077083333333334,
     "sd": 0.808952539249601,
     "lo": 9.400782085915187,
     "hi": 10.753384580751481,
     "t": 35.23358226277033
    }
   },
   "beta_known_minus_balanced_vs_oracle_shift": {
    "full": {
     "n": 8,
     "mean": 0.46622300373032394,
     "sd": 0.18351759139000307,
     "lo": 0.3127984578411888,
     "hi": 0.6196475496194591,
     "t": 7.18556613534176
    },
    "hperm": {
     "n": 8,
     "mean": 0.3238604878982424,
     "sd": 0.11787221538128993,
     "lo": 0.22531684976064054,
     "hi": 0.42240412603584426,
     "t": 7.771261324323296
    },
    "am2": {
     "n": 8,
     "mean": 0.4642224582355474,
     "sd": 0.23049882163470675,
     "lo": 0.27152062093793744,
     "hi": 0.6569242955331573,
     "t": 5.696425619349341
    },
    "none": {
     "n": 8,
     "mean": 0.8446241677410369,
     "sd": 0.15614112707303357,
     "lo": 0.7140869187811375,
     "hi": 0.9751614167009363,
     "t": 15.299991431069355
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/R1B/westb/MANIFEST.json <==
[
 {
  "seed": 260926011,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1B_am2_s260926011_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-230352_9ea476ca_last.pt",
  "G1": true,
  "J_recomputed": 24.11,
  "J_closeout": 24.12,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926011,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1B_full_s260926011_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230432_72a143bb_last.pt",
  "G1": true,
  "J_recomputed": 22.33,
  "J_closeout": 22.35,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926011,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1B_hperm_s260926011_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230452_2d1a4d2c_last.pt",
  "G1": true,
  "J_recomputed": 18.78,
  "J_closeout": 18.79,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926011,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1B_none_s260926011_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230412_1906a1f6_last.pt",
  "G1": true,
  "J_recomputed": 16.54,
  "J_closeout": 16.54,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926012,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1B_am2_s260926012_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-230612_66649660_last.pt",
  "G1": true,
  "J_recomputed": 21.45,
  "J_closeout": 21.44,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926012,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1B_full_s260926012_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230532_f63f39c8_last.pt",
  "G1": true,
  "J_recomputed": 21.82,
  "J_closeout": 21.83,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926012,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1B_hperm_s260926012_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230553_c2ac18dd_last.pt",
  "G1": true,
  "J_recomputed": 16.96,
  "J_closeout": 16.95,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926012,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1B_none_s260926012_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230512_a0748671_last.pt",
  "G1": true,
  "J_recomputed": 15.260000000000002,
  "J_closeout": 15.26,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926013,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1B_am2_s260926013_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-004033_5eb1f37d_last.pt",
  "G1": true,
  "J_recomputed": 22.55,
  "J_closeout": 22.55,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926013,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1B_full_s260926013_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-003934_ca9fb424_last.pt",
  "G1": true,
  "J_recomputed": 23.47,
  "J_closeout": 23.47,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926013,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1B_hperm_s260926013_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-004003_daae6007_last.pt",
  "G1": true,
  "J_recomputed": 19.57,
  "J_closeout": 19.58,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926013,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1B_none_s260926013_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-004353_58ea179a_last.pt",
  "G1": true,
  "J_recomputed": 16.86,
  "J_closeout": 16.86,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926014,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1B_am2_s260926014_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-004603_d717eaf5_last.pt",
  "G1": true,
  "J_recomputed": 23.9,
  "J_closeout": 23.9,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926014,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1B_full_s260926014_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-004733_074fd35a_last.pt",
  "G1": true,
  "J_recomputed": 23.68,
  "J_closeout": 23.68,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926014,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1B_hperm_s260926014_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-004533_47ae6cd4_last.pt",
  "G1": true,
  "J_recomputed": 19.3,
  "J_closeout": 19.3,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926014,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1B_none_s260926014_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-004703_29cdc869_last.pt",
  "G1": true,
  "J_recomputed": 16.509999999999998,
  "J_closeout": 16.51,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R1B/westb/R1_MODELS.json <==
{
 "prefix": "final_NEXTR1B",
 "models": {
  "260926011/am2": {
   "beta500": -1.887685198533943,
   "beta2000": -1.9324883673457323,
   "base": {
    "CE": 3.5174969893849384,
    "J": 24.11,
    "J_A": 19.8,
    "J_B": 62.9,
    "soft_mass_B": 0.2892359649338602,
    "hard_share_B": 0.4222
   },
   "inv": {
    "cond_CE": 3.0526030497314998,
    "group_oracle_J": 31.05
   },
   "cal500": {
    "CE": 3.3566206916791836,
    "J": 25.27,
    "J_A": 23.9,
    "J_B": 37.6,
    "soft_mass_B": 0.10411572821586619,
    "hard_share_B": 0.1449
   },
   "cal2000": {
    "CE": 3.356499048346783,
    "J": 25.22,
    "J_A": 23.944444444444443,
    "J_B": 36.7,
    "soft_mass_B": 0.1013251914946023,
    "hard_share_B": 0.1403
   },
   "oracle_const": {
    "beta": -1.3450812101364136,
    "J": 25.5
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 24.11,
      "J_A": 19.8,
      "J_B": 62.9,
      "hard_share_B": 0.4222,
      "prec_B": 0.14898152534343914
     },
     "balanced_offset": {
      "J": 25.27,
      "J_A": 23.9,
      "J_B": 37.6,
      "hard_share_B": 0.1449,
      "prec_B": 0.25948930296756384
     },
     "known_prior_offset": {
      "J": 25.27,
      "J_A": 23.9,
      "J_B": 37.6,
      "hard_share_B": 0.1449,
      "prec_B": 0.25948930296756384
     },
     "beta_known": -1.887685198533943,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 32.73,
      "J_A": 19.8,
      "J_B": 62.9,
      "hard_share_B": 0.49815555555555546,
      "prec_B": 0.14898152534343914
     },
     "balanced_offset": {
      "J": 28.009999999999994,
      "J_A": 23.9,
      "J_B": 37.6,
      "hard_share_B": 0.2060333333333333,
      "prec_B": 0.25948930296756384
     },
     "known_prior_offset": {
      "J": 32.54333333333333,
      "J_A": 20.433333333333334,
      "J_B": 60.8,
      "hard_share_B": 0.4639444444444443,
      "prec_B": 0.1573091849935317
     },
     "beta_known": -0.19868039991130437,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 41.349999999999994,
      "J_A": 19.8,
      "J_B": 62.9,
      "hard_share_B": 0.574111111111111,
      "prec_B": 0.14898152534343914
     },
     "balanced_offset": {
      "J": 30.75,
      "J_A": 23.9,
      "J_B": 37.6,
      "hard_share_B": 0.26716666666666666,
      "prec_B": 0.25948930296756384
     },
     "known_prior_offset": {
      "J": 42.82222222222223,
      "J_A": 16.944444444444446,
      "J_B": 68.7,
      "hard_share_B": 0.6926666666666667,
      "prec_B": 0.12189496096522356
     },
     "beta_known": 0.8128202060811389,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.24676069124197256,
    0.03632889279116112,
    0.7720960136551172,
    0.773416684549376,
    1.0800607029551523,
    0.7436039050327539,
    0.6694005072695499,
    0.5977334920383235,
    -1.3636232805584478
   ],
   "cal9_500": {
    "CE": 3.329573275412331,
    "J": 25.580000000000002,
    "J_A": 24.3,
    "J_B": 37.1,
    "soft_mass_B": 0.10388248150125978,
    "hard_share_B": 0.1379
   },
   "task_oracle_J": 62.79
  },
  "260926011/full": {
   "beta500": -1.8951864104042193,
   "beta2000": -2.082147697144043,
   "base": {
    "CE": 3.610321885063511,
    "J": 22.33,
    "J_A": 17.9,
    "J_B": 62.2,
    "soft_mass_B": 0.319445062057698,
    "hard_share_B": 0.4693
   },
   "inv": {
    "cond_CE": 3.1106292013035564,
    "group_oracle_J": 29.67
   },
   "cal500": {
    "CE": 3.410213590291305,
    "J": 24.92,
    "J_A": 22.900000000000002,
    "J_B": 43.1,
    "soft_mass_B": 0.11712843289984412,
    "hard_share_B": 0.1665
   },
   "cal2000": {
    "CE": 3.4081619945614396,
    "J": 24.94,
    "J_A": 23.177777777777777,
    "J_B": 40.8,
    "soft_mass_B": 0.1050181969923726,
    "hard_share_B": 0.1474
   },
   "oracle_const": {
    "beta": -2.0775146484375,
    "J": 24.97
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.33,
      "J_A": 17.9,
      "J_B": 62.2,
      "hard_share_B": 0.4693,
      "prec_B": 0.13253782228851482
     },
     "balanced_offset": {
      "J": 24.92,
      "J_A": 22.900000000000002,
      "J_B": 43.1,
      "hard_share_B": 0.1665,
      "prec_B": 0.25885885885885884
     },
     "known_prior_offset": {
      "J": 24.92,
      "J_A": 22.900000000000002,
      "J_B": 43.1,
      "hard_share_B": 0.1665,
      "prec_B": 0.25885885885885884
     },
     "beta_known": -1.8951864104042193,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 31.189999999999994,
      "J_A": 17.9,
      "J_B": 62.2,
      "hard_share_B": 0.5403444444444443,
      "prec_B": 0.13253782228851482
     },
     "balanced_offset": {
      "J": 28.959999999999997,
      "J_A": 22.900000000000002,
      "J_B": 43.1,
      "hard_share_B": 0.23727777777777773,
      "prec_B": 0.25885885885885884
     },
     "known_prior_offset": {
      "J": 31.3911111111111,
      "J_A": 19.344444444444445,
      "J_B": 59.5,
      "hard_share_B": 0.4763,
      "prec_B": 0.14871282179455136
     },
     "beta_known": -0.36119044118957044,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 40.050000000000004,
      "J_A": 17.9,
      "J_B": 62.2,
      "hard_share_B": 0.6113888888888889,
      "prec_B": 0.13253782228851482
     },
     "balanced_offset": {
      "J": 33.0,
      "J_A": 22.900000000000002,
      "J_B": 43.1,
      "hard_share_B": 0.3080555555555555,
      "prec_B": 0.25885885885885884
     },
     "known_prior_offset": {
      "J": 40.77222222222222,
      "J_A": 15.644444444444444,
      "J_B": 65.9,
      "hard_share_B": 0.7115555555555555,
      "prec_B": 0.11161924119241193
     },
     "beta_known": 0.6143475509746665,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.28810161318132826,
    0.07827127392682433,
    1.1878612184725919,
    0.7347730790447294,
    0.5176496122519777,
    0.9525807726474517,
    0.31082062173865477,
    0.06294331596155113,
    -1.485542472009417
   ],
   "cal9_500": {
    "CE": 3.3717323601585654,
    "J": 25.39,
    "J_A": 23.57777777777778,
    "J_B": 41.699999999999996,
    "soft_mass_B": 0.11717161824095249,
    "hard_share_B": 0.1633
   },
   "task_oracle_J": 61.79
  },
  "260926011/hperm": {
   "beta500": -3.2830241795074215,
   "beta2000": -3.2340970465794614,
   "base": {
    "CE": 4.3968879286144755,
    "J": 18.78,
    "J_A": 12.611111111111112,
    "J_B": 74.3,
    "soft_mass_B": 0.44438898021597945,
    "hard_share_B": 0.6713
   },
   "inv": {
    "cond_CE": 3.6210666115104067,
    "group_oracle_J": 26.82
   },
   "cal500": {
    "CE": 3.9402637433930976,
    "J": 21.97,
    "J_A": 19.6,
    "J_B": 43.3,
    "soft_mass_B": 0.09599419487413056,
    "hard_share_B": 0.1603
   },
   "cal2000": {
    "CE": 3.9401306937859153,
    "J": 22.009999999999998,
    "J_A": 19.555555555555557,
    "J_B": 44.1,
    "soft_mass_B": 0.09857729557880848,
    "hard_share_B": 0.1653
   },
   "oracle_const": {
    "beta": -2.4449806213378906,
    "J": 22.27
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 18.78,
      "J_A": 12.611111111111112,
      "J_B": 74.3,
      "hard_share_B": 0.6713,
      "prec_B": 0.1106807686578281
     },
     "balanced_offset": {
      "J": 21.97,
      "J_A": 19.6,
      "J_B": 43.3,
      "hard_share_B": 0.1603,
      "prec_B": 0.27011852776044915
     },
     "known_prior_offset": {
      "J": 21.97,
      "J_A": 19.6,
      "J_B": 43.3,
      "hard_share_B": 0.1603,
      "prec_B": 0.27011852776044915
     },
     "beta_known": -3.2830241795074215,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 31.11777777777777,
      "J_A": 12.611111111111112,
      "J_B": 74.3,
      "hard_share_B": 0.7261222222222222,
      "prec_B": 0.1106807686578281
     },
     "balanced_offset": {
      "J": 26.709999999999994,
      "J_A": 19.6,
      "J_B": 43.3,
      "hard_share_B": 0.22867777777777773,
      "prec_B": 0.27011852776044915
     },
     "known_prior_offset": {
      "J": 30.416666666666664,
      "J_A": 16.966666666666665,
      "J_B": 61.8,
      "hard_share_B": 0.4681666666666666,
      "prec_B": 0.15745222929936306
     },
     "beta_known": -1.544002127571603,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 43.45555555555555,
      "J_A": 12.611111111111112,
      "J_B": 74.3,
      "hard_share_B": 0.7809444444444444,
      "prec_B": 0.1106807686578281
     },
     "balanced_offset": {
      "J": 31.45,
      "J_A": 19.6,
      "J_B": 43.3,
      "hard_share_B": 0.2970555555555555,
      "prec_B": 0.27011852776044915
     },
     "known_prior_offset": {
      "J": 42.894444444444446,
      "J_A": 14.38888888888889,
      "J_B": 71.39999999999999,
      "hard_share_B": 0.7088888888888889,
      "prec_B": 0.12310344827586207
     },
     "beta_known": -0.533204564911933,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.4068628094854111,
    0.4603929769185939,
    1.298483485881138,
    0.5632698435564182,
    0.46901480903775195,
    0.4497256252182302,
    0.3615712489597993,
    0.08115773322040454,
    -2.8810413251623066
   ],
   "cal9_500": {
    "CE": 3.8991920422234174,
    "J": 22.09,
    "J_A": 19.788888888888888,
    "J_B": 42.8,
    "soft_mass_B": 0.09588905700582488,
    "hard_share_B": 0.1598
   },
   "task_oracle_J": 47.65
  },
  "260926011/none": {
   "beta500": -6.210287757162897,
   "beta2000": -6.2593430109754085,
   "base": {
    "CE": 5.283805882933166,
    "J": 16.54,
    "J_A": 9.388888888888888,
    "J_B": 80.9,
    "soft_mass_B": 0.7464661487101905,
    "hard_share_B": 0.8122
   },
   "inv": {
    "cond_CE": 3.2311583055087243,
    "group_oracle_J": 32.61
   },
   "cal500": {
    "CE": 3.537723222173497,
    "J": 27.42,
    "J_A": 25.68888888888889,
    "J_B": 43.0,
    "soft_mass_B": 0.10616003968578532,
    "hard_share_B": 0.12
   },
   "cal2000": {
    "CE": 3.537476270646842,
    "J": 27.38,
    "J_A": 25.722222222222225,
    "J_B": 42.3,
    "soft_mass_B": 0.10391506889259092,
    "hard_share_B": 0.1169
   },
   "oracle_const": {
    "beta": -6.047698020935059,
    "J": 27.49
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 16.54,
      "J_A": 9.388888888888888,
      "J_B": 80.9,
      "hard_share_B": 0.8122,
      "prec_B": 0.09960600837232209
     },
     "balanced_offset": {
      "J": 27.42,
      "J_A": 25.68888888888889,
      "J_B": 43.0,
      "hard_share_B": 0.12,
      "prec_B": 0.35833333333333334
     },
     "known_prior_offset": {
      "J": 27.42,
      "J_A": 25.68888888888889,
      "J_B": 43.0,
      "hard_share_B": 0.12,
      "prec_B": 0.35833333333333334
     },
     "beta_known": -6.210287757162897,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 30.842222222222215,
      "J_A": 9.388888888888888,
      "J_B": 80.9,
      "hard_share_B": 0.8481555555555554,
      "prec_B": 0.09960600837232209
     },
     "balanced_offset": {
      "J": 30.882222222222218,
      "J_A": 25.68888888888889,
      "J_B": 43.0,
      "hard_share_B": 0.19488888888888886,
      "prec_B": 0.35833333333333334
     },
     "known_prior_offset": {
      "J": 34.136666666666656,
      "J_A": 22.966666666666665,
      "J_B": 60.199999999999996,
      "hard_share_B": 0.3545444444444444,
      "prec_B": 0.22742727616169248
     },
     "beta_known": -4.315447174081898,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 45.144444444444446,
      "J_A": 9.388888888888888,
      "J_B": 80.9,
      "hard_share_B": 0.8841111111111112,
      "prec_B": 0.09960600837232209
     },
     "balanced_offset": {
      "J": 34.34444444444444,
      "J_A": 25.68888888888889,
      "J_B": 43.0,
      "hard_share_B": 0.2697777777777777,
      "prec_B": 0.35833333333333334
     },
     "known_prior_offset": {
      "J": 45.37222222222222,
      "J_A": 20.444444444444446,
      "J_B": 70.3,
      "hard_share_B": 0.5775555555555556,
      "prec_B": 0.17734611503531786
     },
     "beta_known": -3.2076622316037247,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -1.1635799179073387,
    -0.951157776387562,
    -0.5155057097153913,
    -1.0843131327858693,
    -1.1921721974918178,
    -1.762020512526984,
    -2.5245327277191816,
    -3.4621459034508812,
    -7.856792086761776
   ],
   "cal9_500": {
    "CE": 3.2400268058624335,
    "J": 29.220000000000002,
    "J_A": 27.78888888888889,
    "J_B": 42.1,
    "soft_mass_B": 0.10652877717132815,
    "hard_share_B": 0.1224
   },
   "task_oracle_J": 68.89999999999999
  },
  "260926012/am2": {
   "beta500": -2.8739015607793936,
   "beta2000": -2.787895252579581,
   "base": {
    "CE": 3.784715234360052,
    "J": 21.45,
    "J_A": 16.41111111111111,
    "J_B": 66.8,
    "soft_mass_B": 0.39839289951719165,
    "hard_share_B": 0.5495
   },
   "inv": {
    "cond_CE": 3.1549038784966537,
    "group_oracle_J": 28.87
   },
   "cal500": {
    "CE": 3.424213561203509,
    "J": 24.62,
    "J_A": 22.877777777777776,
    "J_B": 40.300000000000004,
    "soft_mass_B": 0.09839955903361469,
    "hard_share_B": 0.1379
   },
   "cal2000": {
    "CE": 3.4242897096222653,
    "J": 24.65,
    "J_A": 22.8,
    "J_B": 41.3,
    "soft_mass_B": 0.10340632386600296,
    "hard_share_B": 0.1452
   },
   "oracle_const": {
    "beta": -2.5323910117149353,
    "J": 24.7
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 21.45,
      "J_A": 16.41111111111111,
      "J_B": 66.8,
      "hard_share_B": 0.5495,
      "prec_B": 0.12156505914467698
     },
     "balanced_offset": {
      "J": 24.62,
      "J_A": 22.877777777777776,
      "J_B": 40.300000000000004,
      "hard_share_B": 0.1379,
      "prec_B": 0.2922407541696882
     },
     "known_prior_offset": {
      "J": 24.62,
      "J_A": 22.877777777777776,
      "J_B": 40.300000000000004,
      "hard_share_B": 0.1379,
      "prec_B": 0.2922407541696882
     },
     "beta_known": -2.8739015607793936,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 31.52777777777777,
      "J_A": 16.41111111111111,
      "J_B": 66.8,
      "hard_share_B": 0.6262777777777777,
      "prec_B": 0.12156505914467698
     },
     "balanced_offset": {
      "J": 28.104444444444436,
      "J_A": 22.877777777777776,
      "J_B": 40.300000000000004,
      "hard_share_B": 0.21814444444444445,
      "prec_B": 0.2922407541696882
     },
     "known_prior_offset": {
      "J": 31.418888888888887,
      "J_A": 20.455555555555556,
      "J_B": 56.99999999999999,
      "hard_share_B": 0.4145888888888888,
      "prec_B": 0.17707362534948742
     },
     "beta_known": -1.3642759985775847,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 41.60555555555555,
      "J_A": 16.41111111111111,
      "J_B": 66.8,
      "hard_share_B": 0.7030555555555554,
      "prec_B": 0.12156505914467698
     },
     "balanced_offset": {
      "J": 31.58888888888889,
      "J_A": 22.877777777777776,
      "J_B": 40.300000000000004,
      "hard_share_B": 0.29838888888888887,
      "prec_B": 0.2922407541696882
     },
     "known_prior_offset": {
      "J": 40.961111111111116,
      "J_A": 17.622222222222224,
      "J_B": 64.3,
      "hard_share_B": 0.6469444444444444,
      "prec_B": 0.1333748185023854
     },
     "beta_known": -0.4322453373413001,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.47410089941245287,
    0.5839144411968827,
    0.47222934463736443,
    0.5004602653259034,
    0.5658131517680047,
    0.37222053882999817,
    0.7822680698196861,
    0.19769473116451802,
    -2.4606968223518577
   ],
   "cal9_500": {
    "CE": 3.4153274869290717,
    "J": 24.779999999999998,
    "J_A": 23.11111111111111,
    "J_B": 39.800000000000004,
    "soft_mass_B": 0.09787065533774195,
    "hard_share_B": 0.1354
   },
   "task_oracle_J": 58.14
  },
  "260926012/full": {
   "beta500": -2.7818983947740987,
   "beta2000": -2.7182562974520197,
   "base": {
    "CE": 3.794440740022708,
    "J": 21.82,
    "J_A": 17.08888888888889,
    "J_B": 64.4,
    "soft_mass_B": 0.3824066479115255,
    "hard_share_B": 0.5224
   },
   "inv": {
    "cond_CE": 3.191771364885717,
    "group_oracle_J": 28.389999999999997
   },
   "cal500": {
    "CE": 3.461678152717992,
    "J": 24.23,
    "J_A": 22.377777777777776,
    "J_B": 40.9,
    "soft_mass_B": 0.10004611620705428,
    "hard_share_B": 0.1346
   },
   "cal2000": {
    "CE": 3.4617960000532095,
    "J": 24.29,
    "J_A": 22.333333333333332,
    "J_B": 41.9,
    "soft_mass_B": 0.10367596812779306,
    "hard_share_B": 0.1399
   },
   "oracle_const": {
    "beta": -2.40458607673645,
    "J": 24.44
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 21.82,
      "J_A": 17.08888888888889,
      "J_B": 64.4,
      "hard_share_B": 0.5224,
      "prec_B": 0.12327718223583461
     },
     "balanced_offset": {
      "J": 24.23,
      "J_A": 22.377777777777776,
      "J_B": 40.9,
      "hard_share_B": 0.1346,
      "prec_B": 0.3038632986627043
     },
     "known_prior_offset": {
      "J": 24.23,
      "J_A": 22.377777777777776,
      "J_B": 40.9,
      "hard_share_B": 0.1346,
      "prec_B": 0.3038632986627043
     },
     "beta_known": -2.7818983947740987,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 31.282222222222217,
      "J_A": 17.08888888888889,
      "J_B": 64.4,
      "hard_share_B": 0.6000888888888889,
      "prec_B": 0.12327718223583461
     },
     "balanced_offset": {
      "J": 27.934444444444445,
      "J_A": 22.377777777777776,
      "J_B": 40.9,
      "hard_share_B": 0.21668888888888888,
      "prec_B": 0.3038632986627043
     },
     "known_prior_offset": {
      "J": 31.319999999999997,
      "J_A": 19.8,
      "J_B": 58.199999999999996,
      "hard_share_B": 0.4316222222222222,
      "prec_B": 0.17127722189523248
     },
     "beta_known": -1.1100310313652773,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 40.74444444444445,
      "J_A": 17.08888888888889,
      "J_B": 64.4,
      "hard_share_B": 0.6777777777777777,
      "prec_B": 0.12327718223583461
     },
     "balanced_offset": {
      "J": 31.63888888888889,
      "J_A": 22.377777777777776,
      "J_B": 40.9,
      "hard_share_B": 0.2987777777777778,
      "prec_B": 0.3038632986627043
     },
     "known_prior_offset": {
      "J": 40.55555555555555,
      "J_A": 17.51111111111111,
      "J_B": 63.6,
      "hard_share_B": 0.6616666666666666,
      "prec_B": 0.1268448344635022
     },
     "beta_known": -0.11920345638312882,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.2008881228723792,
    0.2608925525039138,
    0.5821020071361748,
    0.23630558940200358,
    0.6224447835899359,
    0.21337127948855608,
    0.5332988000354449,
    -0.004624445194262417,
    -2.518481321530961
   ],
   "cal9_500": {
    "CE": 3.4533306139910245,
    "J": 24.44,
    "J_A": 22.644444444444446,
    "J_B": 40.6,
    "soft_mass_B": 0.09973995532219512,
    "hard_share_B": 0.1367
   },
   "task_oracle_J": 57.43000000000001
  },
  "260926012/hperm": {
   "beta500": -2.958977933917886,
   "beta2000": -2.9129299694588733,
   "base": {
    "CE": 4.528128024867906,
    "J": 16.96,
    "J_A": 11.144444444444444,
    "J_B": 69.3,
    "soft_mass_B": 0.46732552321112264,
    "hard_share_B": 0.6874
   },
   "inv": {
    "cond_CE": 3.7774124833226597,
    "group_oracle_J": 23.990000000000002
   },
   "cal500": {
    "CE": 4.054332068440224,
    "J": 20.05,
    "J_A": 17.266666666666666,
    "J_B": 45.1,
    "soft_mass_B": 0.10590582224572748,
    "hard_share_B": 0.1854
   },
   "cal2000": {
    "CE": 4.054675077769945,
    "J": 20.05,
    "J_A": 17.2,
    "J_B": 45.7,
    "soft_mass_B": 0.10900425319885526,
    "hard_share_B": 0.1917
   },
   "oracle_const": {
    "beta": -2.285975694656372,
    "J": 20.22
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 16.96,
      "J_A": 11.144444444444444,
      "J_B": 69.3,
      "hard_share_B": 0.6874,
      "prec_B": 0.10081466395112017
     },
     "balanced_offset": {
      "J": 20.05,
      "J_A": 17.266666666666666,
      "J_B": 45.1,
      "hard_share_B": 0.1854,
      "prec_B": 0.24325782092772383
     },
     "known_prior_offset": {
      "J": 20.05,
      "J_A": 17.266666666666666,
      "J_B": 45.1,
      "hard_share_B": 0.1854,
      "prec_B": 0.24325782092772383
     },
     "beta_known": -2.958977933917886,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 28.591111111111108,
      "J_A": 11.144444444444444,
      "J_B": 69.3,
      "hard_share_B": 0.745311111111111,
      "prec_B": 0.10081466395112017
     },
     "balanced_offset": {
      "J": 25.61666666666666,
      "J_A": 17.266666666666666,
      "J_B": 45.1,
      "hard_share_B": 0.2633111111111111,
      "prec_B": 0.24325782092772383
     },
     "known_prior_offset": {
      "J": 28.918888888888883,
      "J_A": 14.655555555555555,
      "J_B": 62.2,
      "hard_share_B": 0.5177444444444445,
      "prec_B": 0.14428206912549293
     },
     "beta_known": -1.4459234584389766,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 40.22222222222222,
      "J_A": 11.144444444444444,
      "J_B": 69.3,
      "hard_share_B": 0.8032222222222221,
      "prec_B": 0.10081466395112017
     },
     "balanced_offset": {
      "J": 31.18333333333333,
      "J_A": 17.266666666666666,
      "J_B": 45.1,
      "hard_share_B": 0.3412222222222222,
      "prec_B": 0.24325782092772383
     },
     "known_prior_offset": {
      "J": 40.00555555555555,
      "J_A": 12.411111111111111,
      "J_B": 67.60000000000001,
      "hard_share_B": 0.7470555555555555,
      "prec_B": 0.11033132038518034
     },
     "beta_known": -0.45336829660551503,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.6040381096590272,
    0.500952440484775,
    1.0788436158390744,
    0.8038078169847073,
    0.452417128470014,
    0.2749701753165951,
    0.5078930009885274,
    -0.07487192384379834,
    -2.547126934794756
   ],
   "cal9_500": {
    "CE": 4.018724882099721,
    "J": 19.93,
    "J_A": 17.11111111111111,
    "J_B": 45.300000000000004,
    "soft_mass_B": 0.1059462106257928,
    "hard_share_B": 0.1825
   },
   "task_oracle_J": 43.29
  },
  "260926012/none": {
   "beta500": -6.222017756543966,
   "beta2000": -6.174930763129492,
   "base": {
    "CE": 5.363226923289008,
    "J": 15.260000000000002,
    "J_A": 8.622222222222224,
    "J_B": 75.0,
    "soft_mass_B": 0.747272210564055,
    "hard_share_B": 0.822
   },
   "inv": {
    "cond_CE": 3.3314910270585263,
    "group_oracle_J": 30.020000000000003
   },
   "cal500": {
    "CE": 3.6268493059014904,
    "J": 25.490000000000002,
    "J_A": 23.48888888888889,
    "J_B": 43.5,
    "soft_mass_B": 0.10452832684256413,
    "hard_share_B": 0.1234
   },
   "cal2000": {
    "CE": 3.6271122877022077,
    "J": 25.46,
    "J_A": 23.433333333333334,
    "J_B": 43.7,
    "soft_mass_B": 0.10664803772362516,
    "hard_share_B": 0.125
   },
   "oracle_const": {
    "beta": -5.590633869171143,
    "J": 25.569999999999997
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 15.260000000000002,
      "J_A": 8.622222222222224,
      "J_B": 75.0,
      "hard_share_B": 0.822,
      "prec_B": 0.09124087591240876
     },
     "balanced_offset": {
      "J": 25.490000000000002,
      "J_A": 23.48888888888889,
      "J_B": 43.5,
      "hard_share_B": 0.1234,
      "prec_B": 0.3525121555915721
     },
     "known_prior_offset": {
      "J": 25.490000000000002,
      "J_A": 23.48888888888889,
      "J_B": 43.5,
      "hard_share_B": 0.1234,
      "prec_B": 0.3525121555915721
     },
     "beta_known": -6.222017756543966,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 28.535555555555554,
      "J_A": 8.622222222222224,
      "J_B": 75.0,
      "hard_share_B": 0.858,
      "prec_B": 0.09124087591240876
     },
     "balanced_offset": {
      "J": 29.49222222222222,
      "J_A": 23.48888888888889,
      "J_B": 43.5,
      "hard_share_B": 0.20286666666666664,
      "prec_B": 0.3525121555915721
     },
     "known_prior_offset": {
      "J": 32.52777777777777,
      "J_A": 21.31111111111111,
      "J_B": 58.699999999999996,
      "hard_share_B": 0.3547333333333333,
      "prec_B": 0.22769588828549264
     },
     "beta_known": -4.351787589116276,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 41.8111111111111,
      "J_A": 8.622222222222224,
      "J_B": 75.0,
      "hard_share_B": 0.894,
      "prec_B": 0.09124087591240876
     },
     "balanced_offset": {
      "J": 33.49444444444444,
      "J_A": 23.48888888888889,
      "J_B": 43.5,
      "hard_share_B": 0.2823333333333333,
      "prec_B": 0.3525121555915721
     },
     "known_prior_offset": {
      "J": 43.16666666666667,
      "J_A": 18.633333333333333,
      "J_B": 67.7,
      "hard_share_B": 0.5930555555555554,
      "prec_B": 0.16646176542906319
     },
     "beta_known": -3.1618769358938117,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.031278156491376816,
    -0.9211436451144894,
    -0.5967504422709453,
    -0.4790331087372406,
    -0.7987833926807826,
    -1.625896247083097,
    -2.0957347727449678,
    -3.123824717050578,
    -7.519729780258667
   ],
   "cal9_500": {
    "CE": 3.3574257593248045,
    "J": 27.529999999999998,
    "J_A": 25.822222222222223,
    "J_B": 42.9,
    "soft_mass_B": 0.10450181738466417,
    "hard_share_B": 0.1222
   },
   "task_oracle_J": 64.58
  },
  "260926013/am2": {
   "beta500": -3.0190883491353473,
   "beta2000": -3.13124522458161,
   "base": {
    "CE": 3.768356369222253,
    "J": 22.55,
    "J_A": 16.833333333333332,
    "J_B": 74.0,
    "soft_mass_B": 0.4002356760097854,
    "hard_share_B": 0.554
   },
   "inv": {
    "cond_CE": 3.1066979511619968,
    "group_oracle_J": 31.11
   },
   "cal500": {
    "CE": 3.390711699434917,
    "J": 26.11,
    "J_A": 23.98888888888889,
    "J_B": 45.2,
    "soft_mass_B": 0.10049014458166844,
    "hard_share_B": 0.1331
   },
   "cal2000": {
    "CE": 3.39097366623345,
    "J": 26.08,
    "J_A": 24.099999999999998,
    "J_B": 43.9,
    "soft_mass_B": 0.09488999560846555,
    "hard_share_B": 0.1251
   },
   "oracle_const": {
    "beta": -2.809083938598633,
    "J": 26.119999999999997
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.55,
      "J_A": 16.833333333333332,
      "J_B": 74.0,
      "hard_share_B": 0.554,
      "prec_B": 0.13357400722021662
     },
     "balanced_offset": {
      "J": 26.11,
      "J_A": 23.98888888888889,
      "J_B": 45.2,
      "hard_share_B": 0.1331,
      "prec_B": 0.3395942900075131
     },
     "known_prior_offset": {
      "J": 26.11,
      "J_A": 23.98888888888889,
      "J_B": 45.2,
      "hard_share_B": 0.1331,
      "prec_B": 0.3395942900075131
     },
     "beta_known": -3.0190883491353473,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 33.983333333333334,
      "J_A": 16.833333333333332,
      "J_B": 74.0,
      "hard_share_B": 0.626,
      "prec_B": 0.13357400722021662
     },
     "balanced_offset": {
      "J": 30.35222222222222,
      "J_A": 23.98888888888889,
      "J_B": 45.2,
      "hard_share_B": 0.21374444444444443,
      "prec_B": 0.3395942900075131
     },
     "known_prior_offset": {
      "J": 34.035555555555554,
      "J_A": 20.72222222222222,
      "J_B": 65.10000000000001,
      "hard_share_B": 0.43441111111111114,
      "prec_B": 0.18864097363083165
     },
     "beta_known": -1.2412774101794444,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 45.41666666666666,
      "J_A": 16.833333333333332,
      "J_B": 74.0,
      "hard_share_B": 0.698,
      "prec_B": 0.13357400722021662
     },
     "balanced_offset": {
      "J": 34.59444444444444,
      "J_A": 23.98888888888889,
      "J_B": 45.2,
      "hard_share_B": 0.29438888888888887,
      "prec_B": 0.3395942900075131
     },
     "known_prior_offset": {
      "J": 45.35555555555555,
      "J_A": 17.41111111111111,
      "J_B": 73.3,
      "hard_share_B": 0.6739444444444445,
      "prec_B": 0.14001910219675262
     },
     "beta_known": -0.17556324561952358,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.13834928562524215,
    -0.4246474132627335,
    0.20054178990826635,
    0.6768579987119983,
    0.5245320368608735,
    0.6151675906797573,
    0.5664258149053416,
    0.16145186652056856,
    -2.761874565572846
   ],
   "cal9_500": {
    "CE": 3.365602646898165,
    "J": 26.38,
    "J_A": 24.366666666666667,
    "J_B": 44.5,
    "soft_mass_B": 0.10055661008083562,
    "hard_share_B": 0.133
   },
   "task_oracle_J": 61.839999999999996
  },
  "260926013/full": {
   "beta500": -2.79270894570286,
   "beta2000": -2.7613029280072654,
   "base": {
    "CE": 3.693928138135062,
    "J": 23.47,
    "J_A": 18.11111111111111,
    "J_B": 71.7,
    "soft_mass_B": 0.36623261467103857,
    "hard_share_B": 0.5116
   },
   "inv": {
    "cond_CE": 3.1104527808569795,
    "group_oracle_J": 31.840000000000003
   },
   "cal500": {
    "CE": 3.3918506574243534,
    "J": 26.82,
    "J_A": 24.988888888888887,
    "J_B": 43.3,
    "soft_mass_B": 0.09590845134519829,
    "hard_share_B": 0.1268
   },
   "cal2000": {
    "CE": 3.3917473565532137,
    "J": 26.840000000000003,
    "J_A": 24.977777777777778,
    "J_B": 43.6,
    "soft_mass_B": 0.0975173433816082,
    "hard_share_B": 0.1283
   },
   "oracle_const": {
    "beta": -2.705016613006592,
    "J": 26.86
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 23.47,
      "J_A": 18.11111111111111,
      "J_B": 71.7,
      "hard_share_B": 0.5116,
      "prec_B": 0.14014855355746678
     },
     "balanced_offset": {
      "J": 26.82,
      "J_A": 24.988888888888887,
      "J_B": 43.3,
      "hard_share_B": 0.1268,
      "prec_B": 0.3414826498422713
     },
     "known_prior_offset": {
      "J": 26.82,
      "J_A": 24.988888888888887,
      "J_B": 43.3,
      "hard_share_B": 0.1268,
      "prec_B": 0.3414826498422713
     },
     "beta_known": -2.79270894570286,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 34.187777777777775,
      "J_A": 18.11111111111111,
      "J_B": 71.7,
      "hard_share_B": 0.5843555555555555,
      "prec_B": 0.14014855355746678
     },
     "balanced_offset": {
      "J": 30.482222222222216,
      "J_A": 24.988888888888887,
      "J_B": 43.3,
      "hard_share_B": 0.20284444444444444,
      "prec_B": 0.3414826498422713
     },
     "known_prior_offset": {
      "J": 34.394444444444446,
      "J_A": 21.57777777777778,
      "J_B": 64.3,
      "hard_share_B": 0.4219,
      "prec_B": 0.1929192919291929
     },
     "beta_known": -1.0447369558356838,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 44.90555555555555,
      "J_A": 18.11111111111111,
      "J_B": 71.7,
      "hard_share_B": 0.6571111111111111,
      "prec_B": 0.14014855355746678
     },
     "balanced_offset": {
      "J": 34.144444444444446,
      "J_A": 24.988888888888887,
      "J_B": 43.3,
      "hard_share_B": 0.27888888888888885,
      "prec_B": 0.3414826498422713
     },
     "known_prior_offset": {
      "J": 45.050000000000004,
      "J_A": 18.0,
      "J_B": 72.1,
      "hard_share_B": 0.6642222222222223,
      "prec_B": 0.13918918918918918
     },
     "beta_known": 0.038515026910561856,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.35364695152827097,
    -0.09953644883708114,
    0.11368069895412772,
    0.3202711987260784,
    0.691912131144329,
    0.7319845089930751,
    0.3345365841759505,
    0.2290659121842626,
    -2.6136201295830492
   ],
   "cal9_500": {
    "CE": 3.3620562573902184,
    "J": 26.86,
    "J_A": 25.022222222222222,
    "J_B": 43.4,
    "soft_mass_B": 0.09519737582275399,
    "hard_share_B": 0.1273
   },
   "task_oracle_J": 60.8
  },
  "260926013/hperm": {
   "beta500": -2.6296600116059388,
   "beta2000": -2.6876542099978833,
   "base": {
    "CE": 4.171588722779406,
    "J": 19.57,
    "J_A": 13.533333333333333,
    "J_B": 73.9,
    "soft_mass_B": 0.3881993956656086,
    "hard_share_B": 0.6047
   },
   "inv": {
    "cond_CE": 3.5754264880050295,
    "group_oracle_J": 26.69
   },
   "cal500": {
    "CE": 3.8521095473943308,
    "J": 22.17,
    "J_A": 19.400000000000002,
    "J_B": 47.099999999999994,
    "soft_mass_B": 0.09999847390651344,
    "hard_share_B": 0.161
   },
   "cal2000": {
    "CE": 3.8522096194498197,
    "J": 22.14,
    "J_A": 19.42222222222222,
    "J_B": 46.6,
    "soft_mass_B": 0.0965675849670612,
    "hard_share_B": 0.1557
   },
   "oracle_const": {
    "beta": -2.216532349586487,
    "J": 22.35
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 19.57,
      "J_A": 13.533333333333333,
      "J_B": 73.9,
      "hard_share_B": 0.6047,
      "prec_B": 0.1222093600132297
     },
     "balanced_offset": {
      "J": 22.17,
      "J_A": 19.400000000000002,
      "J_B": 47.099999999999994,
      "hard_share_B": 0.161,
      "prec_B": 0.2925465838509317
     },
     "known_prior_offset": {
      "J": 22.17,
      "J_A": 19.400000000000002,
      "J_B": 47.099999999999994,
      "hard_share_B": 0.161,
      "prec_B": 0.2925465838509317
     },
     "beta_known": -2.6296600116059388,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 31.643333333333327,
      "J_A": 13.533333333333333,
      "J_B": 73.9,
      "hard_share_B": 0.6669888888888889,
      "prec_B": 0.1222093600132297
     },
     "balanced_offset": {
      "J": 27.71,
      "J_A": 19.400000000000002,
      "J_B": 47.099999999999994,
      "hard_share_B": 0.23855555555555552,
      "prec_B": 0.2925465838509317
     },
     "known_prior_offset": {
      "J": 31.009999999999994,
      "J_A": 17.0,
      "J_B": 63.7,
      "hard_share_B": 0.4570555555555555,
      "prec_B": 0.16829590488771468
     },
     "beta_known": -1.1646036748483124,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 43.71666666666666,
      "J_A": 13.533333333333333,
      "J_B": 73.9,
      "hard_share_B": 0.7292777777777777,
      "prec_B": 0.1222093600132297
     },
     "balanced_offset": {
      "J": 33.25,
      "J_A": 19.400000000000002,
      "J_B": 47.099999999999994,
      "hard_share_B": 0.31611111111111106,
      "prec_B": 0.2925465838509317
     },
     "known_prior_offset": {
      "J": 43.53888888888889,
      "J_A": 14.277777777777779,
      "J_B": 72.8,
      "hard_share_B": 0.6939444444444445,
      "prec_B": 0.13048933500627352
     },
     "beta_known": -0.24303279329416905,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.4904136975110103,
    0.41711670798112943,
    0.3034982110860741,
    0.4184792521928955,
    0.5819683287910302,
    0.8862044382767058,
    0.3629944849897109,
    0.47946683858873806,
    -2.2046163486190937
   ],
   "cal9_500": {
    "CE": 3.8359943564405903,
    "J": 22.17,
    "J_A": 19.444444444444446,
    "J_B": 46.7,
    "soft_mass_B": 0.10007342680003839,
    "hard_share_B": 0.1582
   },
   "task_oracle_J": 47.64
  },
  "260926013/none": {
   "beta500": -6.421613432176182,
   "beta2000": -6.366124824917129,
   "base": {
    "CE": 5.235645633094179,
    "J": 16.86,
    "J_A": 9.477777777777778,
    "J_B": 83.3,
    "soft_mass_B": 0.7548137958488726,
    "hard_share_B": 0.8263
   },
   "inv": {
    "cond_CE": 3.155250643939789,
    "group_oracle_J": 33.29
   },
   "cal500": {
    "CE": 3.437676885464159,
    "J": 28.37,
    "J_A": 26.18888888888889,
    "J_B": 48.0,
    "soft_mass_B": 0.10114521530311038,
    "hard_share_B": 0.1094
   },
   "cal2000": {
    "CE": 3.437806495234109,
    "J": 28.389999999999997,
    "J_A": 26.13333333333333,
    "J_B": 48.699999999999996,
    "soft_mass_B": 0.10353482003692327,
    "hard_share_B": 0.1126
   },
   "oracle_const": {
    "beta": -5.772518634796143,
    "J": 28.53
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 16.86,
      "J_A": 9.477777777777778,
      "J_B": 83.3,
      "hard_share_B": 0.8263,
      "prec_B": 0.10081084351930292
     },
     "balanced_offset": {
      "J": 28.37,
      "J_A": 26.18888888888889,
      "J_B": 48.0,
      "hard_share_B": 0.1094,
      "prec_B": 0.43875685557586835
     },
     "known_prior_offset": {
      "J": 28.37,
      "J_A": 26.18888888888889,
      "J_B": 48.0,
      "hard_share_B": 0.1094,
      "prec_B": 0.43875685557586835
     },
     "beta_known": -6.421613432176182,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 31.624444444444443,
      "J_A": 9.477777777777778,
      "J_B": 83.3,
      "hard_share_B": 0.8615666666666666,
      "prec_B": 0.10081084351930292
     },
     "balanced_offset": {
      "J": 32.73222222222222,
      "J_A": 26.18888888888889,
      "J_B": 48.0,
      "hard_share_B": 0.1964222222222222,
      "prec_B": 0.43875685557586835
     },
     "known_prior_offset": {
      "J": 35.99111111111111,
      "J_A": 23.644444444444446,
      "J_B": 64.8,
      "hard_share_B": 0.34921111111111103,
      "prec_B": 0.2605548854041013
     },
     "beta_known": -4.528731965582047,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 46.388888888888886,
      "J_A": 9.477777777777778,
      "J_B": 83.3,
      "hard_share_B": 0.8968333333333333,
      "prec_B": 0.10081084351930292
     },
     "balanced_offset": {
      "J": 37.09444444444444,
      "J_A": 26.18888888888889,
      "J_B": 48.0,
      "hard_share_B": 0.28344444444444444,
      "prec_B": 0.43875685557586835
     },
     "known_prior_offset": {
      "J": 46.9611111111111,
      "J_A": 21.122222222222224,
      "J_B": 72.8,
      "hard_share_B": 0.5662222222222222,
      "prec_B": 0.19279661016949154
     },
     "beta_known": -3.412351524003901,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.7060938050791414,
    -0.8884299982741637,
    -0.7580847143405772,
    -1.0070431966298574,
    -1.4990654252666566,
    -0.9940145094294731,
    -1.9729944673636748,
    -3.01250869498964,
    -7.909398324668395
   ],
   "cal9_500": {
    "CE": 3.1967685879655816,
    "J": 30.28,
    "J_A": 28.42222222222222,
    "J_B": 47.0,
    "soft_mass_B": 0.10004991228563696,
    "hard_share_B": 0.1115
   },
   "task_oracle_J": 68.51
  },
  "260926014/am2": {
   "beta500": -2.178741957118808,
   "beta2000": -2.2369493399121145,
   "base": {
    "CE": 3.4624484878367743,
    "J": 23.9,
    "J_A": 18.511111111111113,
    "J_B": 72.39999999999999,
    "soft_mass_B": 0.3253970009553204,
    "hard_share_B": 0.4695
   },
   "inv": {
    "cond_CE": 2.983230411797455,
    "group_oracle_J": 31.78
   },
   "cal500": {
    "CE": 3.2438853137229815,
    "J": 26.38,
    "J_A": 23.866666666666667,
    "J_B": 49.0,
    "soft_mass_B": 0.10419704959837964,
    "hard_share_B": 0.1536
   },
   "cal2000": {
    "CE": 3.2437462250970936,
    "J": 26.35,
    "J_A": 23.922222222222224,
    "J_B": 48.199999999999996,
    "soft_mass_B": 0.10059962406427407,
    "hard_share_B": 0.1473
   },
   "oracle_const": {
    "beta": -2.468236565589905,
    "J": 26.43
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 23.9,
      "J_A": 18.511111111111113,
      "J_B": 72.39999999999999,
      "hard_share_B": 0.4695,
      "prec_B": 0.15420660276890308
     },
     "balanced_offset": {
      "J": 26.38,
      "J_A": 23.866666666666667,
      "J_B": 49.0,
      "hard_share_B": 0.1536,
      "prec_B": 0.3190104166666667
     },
     "known_prior_offset": {
      "J": 26.38,
      "J_A": 23.866666666666667,
      "J_B": 49.0,
      "hard_share_B": 0.1536,
      "prec_B": 0.3190104166666667
     },
     "beta_known": -2.178741957118808,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 34.67777777777778,
      "J_A": 18.511111111111113,
      "J_B": 72.39999999999999,
      "hard_share_B": 0.5465,
      "prec_B": 0.15420660276890308
     },
     "balanced_offset": {
      "J": 31.406666666666666,
      "J_A": 23.866666666666667,
      "J_B": 49.0,
      "hard_share_B": 0.23568888888888886,
      "prec_B": 0.3190104166666667
     },
     "known_prior_offset": {
      "J": 34.364444444444445,
      "J_A": 20.677777777777777,
      "J_B": 66.3,
      "hard_share_B": 0.4371222222222222,
      "prec_B": 0.1881918819188192
     },
     "beta_known": -0.7015282293962726,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 45.45555555555555,
      "J_A": 18.511111111111113,
      "J_B": 72.39999999999999,
      "hard_share_B": 0.6235,
      "prec_B": 0.15420660276890308
     },
     "balanced_offset": {
      "J": 36.43333333333333,
      "J_A": 23.866666666666667,
      "J_B": 49.0,
      "hard_share_B": 0.3177777777777777,
      "prec_B": 0.3190104166666667
     },
     "known_prior_offset": {
      "J": 45.705555555555556,
      "J_A": 17.51111111111111,
      "J_B": 73.9,
      "hard_share_B": 0.664,
      "prec_B": 0.14233436055469953
     },
     "beta_known": 0.2747074820935095,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.1038604688664857,
    0.32133052398076495,
    0.7305136719395803,
    0.38917458210858397,
    0.722648930740196,
    0.669133256486854,
    1.275268470518355,
    1.2582908968875088,
    -1.5832822000068252
   ],
   "cal9_500": {
    "CE": 3.189285869668624,
    "J": 26.82,
    "J_A": 24.566666666666666,
    "J_B": 47.099999999999994,
    "soft_mass_B": 0.10355260363944185,
    "hard_share_B": 0.1483
   },
   "task_oracle_J": 64.85
  },
  "260926014/full": {
   "beta500": -2.2025203179182506,
   "beta2000": -2.234894973585252,
   "base": {
    "CE": 3.5589228393344863,
    "J": 23.68,
    "J_A": 18.3,
    "J_B": 72.1,
    "soft_mass_B": 0.31526117334404563,
    "hard_share_B": 0.4596
   },
   "inv": {
    "cond_CE": 3.107357180393657,
    "group_oracle_J": 31.169999999999998
   },
   "cal500": {
    "CE": 3.356304693635884,
    "J": 26.35,
    "J_A": 23.822222222222223,
    "J_B": 49.1,
    "soft_mass_B": 0.10002635191460608,
    "hard_share_B": 0.1353
   },
   "cal2000": {
    "CE": 3.356333783118935,
    "J": 26.35,
    "J_A": 23.87777777777778,
    "J_B": 48.6,
    "soft_mass_B": 0.098181816045587,
    "hard_share_B": 0.1322
   },
   "oracle_const": {
    "beta": -1.7942191362380981,
    "J": 26.419999999999998
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 23.68,
      "J_A": 18.3,
      "J_B": 72.1,
      "hard_share_B": 0.4596,
      "prec_B": 0.15687554395126196
     },
     "balanced_offset": {
      "J": 26.35,
      "J_A": 23.822222222222223,
      "J_B": 49.1,
      "hard_share_B": 0.1353,
      "prec_B": 0.36289726533628974
     },
     "known_prior_offset": {
      "J": 26.35,
      "J_A": 23.822222222222223,
      "J_B": 49.1,
      "hard_share_B": 0.1353,
      "prec_B": 0.36289726533628974
     },
     "beta_known": -2.2025203179182506,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 34.43999999999999,
      "J_A": 18.3,
      "J_B": 72.1,
      "hard_share_B": 0.5414666666666667,
      "prec_B": 0.15687554395126196
     },
     "balanced_offset": {
      "J": 31.40555555555555,
      "J_A": 23.822222222222223,
      "J_B": 49.1,
      "hard_share_B": 0.22034444444444443,
      "prec_B": 0.36289726533628974
     },
     "known_prior_offset": {
      "J": 34.38444444444445,
      "J_A": 20.57777777777778,
      "J_B": 66.60000000000001,
      "hard_share_B": 0.42111111111111105,
      "prec_B": 0.2018181818181818
     },
     "beta_known": -0.7018398116662594,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 45.2,
      "J_A": 18.3,
      "J_B": 72.1,
      "hard_share_B": 0.6233333333333333,
      "prec_B": 0.15687554395126196
     },
     "balanced_offset": {
      "J": 36.46111111111111,
      "J_A": 23.822222222222223,
      "J_B": 49.1,
      "hard_share_B": 0.3053888888888889,
      "prec_B": 0.36289726533628974
     },
     "known_prior_offset": {
      "J": 46.06111111111112,
      "J_A": 17.522222222222222,
      "J_B": 74.6,
      "hard_share_B": 0.6679444444444445,
      "prec_B": 0.1459596947759734
     },
     "beta_known": 0.27266676235935283,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.7051860763899587,
    0.9141705067171814,
    0.8196169370548435,
    1.3901107046669172,
    1.328084348495562,
    0.7149035969705301,
    1.7147698836025922,
    1.420152444030969,
    -1.2653764860136438
   ],
   "cal9_500": {
    "CE": 3.27463515290382,
    "J": 26.77,
    "J_A": 24.555555555555557,
    "J_B": 46.7,
    "soft_mass_B": 0.09965685133691052,
    "hard_share_B": 0.1287
   },
   "task_oracle_J": 61.18
  },
  "260926014/hperm": {
   "beta500": -2.5346577014749174,
   "beta2000": -2.4570978841521782,
   "base": {
    "CE": 4.142139918947824,
    "J": 19.3,
    "J_A": 12.766666666666667,
    "J_B": 78.10000000000001,
    "soft_mass_B": 0.3984744038807981,
    "hard_share_B": 0.6546
   },
   "inv": {
    "cond_CE": 3.5734861178720143,
    "group_oracle_J": 26.97
   },
   "cal500": {
    "CE": 3.8290927204339025,
    "J": 22.32,
    "J_A": 19.211111111111112,
    "J_B": 50.3,
    "soft_mass_B": 0.09694689683279503,
    "hard_share_B": 0.1713
   },
   "cal2000": {
    "CE": 3.8290501164743387,
    "J": 22.33,
    "J_A": 19.08888888888889,
    "J_B": 51.5,
    "soft_mass_B": 0.10199103206041621,
    "hard_share_B": 0.1819
   },
   "oracle_const": {
    "beta": -2.2223966121673584,
    "J": 22.53
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 19.3,
      "J_A": 12.766666666666667,
      "J_B": 78.10000000000001,
      "hard_share_B": 0.6546,
      "prec_B": 0.11930950198594562
     },
     "balanced_offset": {
      "J": 22.32,
      "J_A": 19.211111111111112,
      "J_B": 50.3,
      "hard_share_B": 0.1713,
      "prec_B": 0.29363689433741974
     },
     "known_prior_offset": {
      "J": 22.32,
      "J_A": 19.211111111111112,
      "J_B": 50.3,
      "hard_share_B": 0.1713,
      "prec_B": 0.29363689433741974
     },
     "beta_known": -2.5346577014749174,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 32.36666666666666,
      "J_A": 12.766666666666667,
      "J_B": 78.10000000000001,
      "hard_share_B": 0.7120222222222221,
      "prec_B": 0.11930950198594562
     },
     "balanced_offset": {
      "J": 28.53777777777778,
      "J_A": 19.211111111111112,
      "J_B": 50.3,
      "hard_share_B": 0.2561222222222222,
      "prec_B": 0.29363689433741974
     },
     "known_prior_offset": {
      "J": 32.45777777777777,
      "J_A": 16.41111111111111,
      "J_B": 69.89999999999999,
      "hard_share_B": 0.5049222222222222,
      "prec_B": 0.1660727013542409
     },
     "beta_known": -1.060466284625062,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 45.43333333333333,
      "J_A": 12.766666666666667,
      "J_B": 78.10000000000001,
      "hard_share_B": 0.7694444444444445,
      "prec_B": 0.11930950198594562
     },
     "balanced_offset": {
      "J": 34.75555555555555,
      "J_A": 19.211111111111112,
      "J_B": 50.3,
      "hard_share_B": 0.34094444444444444,
      "prec_B": 0.29363689433741974
     },
     "known_prior_offset": {
      "J": 45.46666666666667,
      "J_A": 13.133333333333333,
      "J_B": 77.8,
      "hard_share_B": 0.754,
      "prec_B": 0.12333544705136334
     },
     "beta_known": -0.11950533300923183,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.675840114499397,
    0.7509319275111153,
    0.8992882905363437,
    1.624225713700143,
    1.0985486738214263,
    0.9097643408026408,
    1.852202562323463,
    0.8290374604368601,
    -1.670721334113254
   ],
   "cal9_500": {
    "CE": 3.736011891229185,
    "J": 22.509999999999998,
    "J_A": 19.677777777777777,
    "J_B": 48.0,
    "soft_mass_B": 0.0966812411802929,
    "hard_share_B": 0.1578
   },
   "task_oracle_J": 48.43
  },
  "260926014/none": {
   "beta500": -6.974643935576669,
   "beta2000": -6.777630106982421,
   "base": {
    "CE": 5.261304478025165,
    "J": 16.509999999999998,
    "J_A": 9.055555555555555,
    "J_B": 83.6,
    "soft_mass_B": 0.7592769357920844,
    "hard_share_B": 0.8309
   },
   "inv": {
    "cond_CE": 3.111478315342121,
    "group_oracle_J": 33.25
   },
   "cal500": {
    "CE": 3.392494638877907,
    "J": 28.499999999999996,
    "J_A": 26.3,
    "J_B": 48.3,
    "soft_mass_B": 0.09131233158290696,
    "hard_share_B": 0.1068
   },
   "cal2000": {
    "CE": 3.3915163460162776,
    "J": 28.48,
    "J_A": 26.08888888888889,
    "J_B": 50.0,
    "soft_mass_B": 0.09884714005687333,
    "hard_share_B": 0.1166
   },
   "oracle_const": {
    "beta": -6.354595184326172,
    "J": 28.660000000000004
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 16.509999999999998,
      "J_A": 9.055555555555555,
      "J_B": 83.6,
      "hard_share_B": 0.8309,
      "prec_B": 0.10061379227343845
     },
     "balanced_offset": {
      "J": 28.499999999999996,
      "J_A": 26.3,
      "J_B": 48.3,
      "hard_share_B": 0.1068,
      "prec_B": 0.45224719101123595
     },
     "known_prior_offset": {
      "J": 28.499999999999996,
      "J_A": 26.3,
      "J_B": 48.3,
      "hard_share_B": 0.1068,
      "prec_B": 0.45224719101123595
     },
     "beta_known": -6.974643935576669,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 31.418888888888887,
      "J_A": 9.055555555555555,
      "J_B": 83.6,
      "hard_share_B": 0.8651444444444444,
      "prec_B": 0.10061379227343845
     },
     "balanced_offset": {
      "J": 32.9,
      "J_A": 26.3,
      "J_B": 48.3,
      "hard_share_B": 0.19528888888888887,
      "prec_B": 0.45224719101123595
     },
     "known_prior_offset": {
      "J": 35.93444444444444,
      "J_A": 24.07777777777778,
      "J_B": 63.6,
      "hard_share_B": 0.3237666666666666,
      "prec_B": 0.28430934286991505
     },
     "beta_known": -5.044191928344986,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 46.327777777777776,
      "J_A": 9.055555555555555,
      "J_B": 83.6,
      "hard_share_B": 0.8993888888888889,
      "prec_B": 0.10061379227343845
     },
     "balanced_offset": {
      "J": 37.3,
      "J_A": 26.3,
      "J_B": 48.3,
      "hard_share_B": 0.28377777777777774,
      "prec_B": 0.45224719101123595
     },
     "known_prior_offset": {
      "J": 47.344444444444434,
      "J_A": 21.488888888888887,
      "J_B": 73.2,
      "hard_share_B": 0.5534444444444444,
      "prec_B": 0.20458356623812185
     },
     "beta_known": -3.7475965422738797,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.04917007878064245,
    0.036819124844414026,
    -0.5559934111359448,
    -0.28280887128450466,
    -0.5048815575170862,
    -1.384101846513409,
    -1.3819266859778014,
    -2.0423055458164487,
    -7.8186032128206975
   ],
   "cal9_500": {
    "CE": 3.2267403779021224,
    "J": 29.470000000000002,
    "J_A": 27.32222222222222,
    "J_B": 48.8,
    "soft_mass_B": 0.09224602352243999,
    "hard_share_B": 0.1104
   },
   "task_oracle_J": 67.51
  }
 },
 "gate_fail": []
}

==> anc/supplementary_material/data/v9/R1B/weste/MANIFEST.json <==
[
 {
  "seed": 260926015,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1B_am2_s260926015_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-230042_1e447563_last.pt",
  "G1": true,
  "J_recomputed": 24.83,
  "J_closeout": 24.81,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926015,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1B_full_s260926015_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230122_6b8d448b_last.pt",
  "G1": true,
  "J_recomputed": 23.080000000000002,
  "J_closeout": 23.06,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926015,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1B_hperm_s260926015_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230142_c49b5f96_last.pt",
  "G1": true,
  "J_recomputed": 20.0,
  "J_closeout": 20.0,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926015,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1B_none_s260926015_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230102_8025d4f0_last.pt",
  "G1": true,
  "J_recomputed": 17.59,
  "J_closeout": 17.58,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926016,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1B_am2_s260926016_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260925-230302_c80144a5_last.pt",
  "G1": true,
  "J_recomputed": 23.91,
  "J_closeout": 23.9,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926016,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1B_full_s260926016_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230222_ab722436_last.pt",
  "G1": true,
  "J_recomputed": 22.71,
  "J_closeout": 22.7,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926016,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1B_hperm_s260926016_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230242_9dda7aa1_last.pt",
  "G1": true,
  "J_recomputed": 20.47,
  "J_closeout": 20.48,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926016,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1B_none_s260926016_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260925-230202_c5a83cb0_last.pt",
  "G1": true,
  "J_recomputed": 17.36,
  "J_closeout": 17.36,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926017,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1B_am2_s260926017_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-002653_ee85db1b_last.pt",
  "G1": true,
  "J_recomputed": 21.86,
  "J_closeout": 21.86,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926017,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1B_full_s260926017_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-002443_fc3284fe_last.pt",
  "G1": true,
  "J_recomputed": 22.770000000000003,
  "J_closeout": 22.76,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926017,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1B_hperm_s260926017_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-002513_f8350356_last.pt",
  "G1": true,
  "J_recomputed": 20.82,
  "J_closeout": 20.81,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926017,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1B_none_s260926017_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-002723_0add144d_last.pt",
  "G1": true,
  "J_recomputed": 15.909999999999998,
  "J_closeout": 15.92,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926018,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1B_am2_s260926018_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-003033_643e982c_last.pt",
  "G1": true,
  "J_recomputed": 21.959999999999997,
  "J_closeout": 21.96,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926018,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1B_full_s260926018_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-003443_f12c0944_last.pt",
  "G1": true,
  "J_recomputed": 20.77,
  "J_closeout": 20.76,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926018,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1B_hperm_s260926018_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-002803_f43b9fe5_last.pt",
  "G1": true,
  "J_recomputed": 17.150000000000002,
  "J_closeout": 17.15,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926018,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1B_none_s260926018_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-003333_2ec75111_last.pt",
  "G1": true,
  "J_recomputed": 16.1,
  "J_closeout": 16.1,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R1B/weste/R1_MODELS.json <==
{
 "prefix": "final_NEXTR1B",
 "models": {
  "260926015/am2": {
   "beta500": -2.365772177399566,
   "beta2000": -2.3192331122667547,
   "base": {
    "CE": 3.5297099501976117,
    "J": 24.83,
    "J_A": 19.544444444444444,
    "J_B": 72.39999999999999,
    "soft_mass_B": 0.3078010352467344,
    "hard_share_B": 0.4341
   },
   "inv": {
    "cond_CE": 3.06675810795757,
    "group_oracle_J": 31.44
   },
   "cal500": {
    "CE": 3.3316714119844355,
    "J": 26.38,
    "J_A": 24.4,
    "J_B": 44.2,
    "soft_mass_B": 0.09362967289155236,
    "hard_share_B": 0.1216
   },
   "cal2000": {
    "CE": 3.331430455549738,
    "J": 26.35,
    "J_A": 24.31111111111111,
    "J_B": 44.7,
    "soft_mass_B": 0.09602481150839076,
    "hard_share_B": 0.1255
   },
   "oracle_const": {
    "beta": -1.4746472835540771,
    "J": 26.700000000000003
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 24.83,
      "J_A": 19.544444444444444,
      "J_B": 72.39999999999999,
      "hard_share_B": 0.4341,
      "prec_B": 0.1667818475005759
     },
     "balanced_offset": {
      "J": 26.38,
      "J_A": 24.4,
      "J_B": 44.2,
      "hard_share_B": 0.1216,
      "prec_B": 0.36348684210526316
     },
     "known_prior_offset": {
      "J": 26.38,
      "J_A": 24.4,
      "J_B": 44.2,
      "hard_share_B": 0.1216,
      "prec_B": 0.36348684210526316
     },
     "beta_known": -2.365772177399566,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 35.40111111111111,
      "J_A": 19.544444444444444,
      "J_B": 72.39999999999999,
      "hard_share_B": 0.5218555555555555,
      "prec_B": 0.1667818475005759
     },
     "balanced_offset": {
      "J": 30.339999999999996,
      "J_A": 24.4,
      "J_B": 44.2,
      "hard_share_B": 0.2001333333333333,
      "prec_B": 0.36348684210526316
     },
     "known_prior_offset": {
      "J": 34.962222222222216,
      "J_A": 21.788888888888888,
      "J_B": 65.7,
      "hard_share_B": 0.3994333333333333,
      "prec_B": 0.21704658077304262
     },
     "beta_known": -0.7629483678894846,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 45.97222222222222,
      "J_A": 19.544444444444444,
      "J_B": 72.39999999999999,
      "hard_share_B": 0.6096111111111111,
      "prec_B": 0.1667818475005759
     },
     "balanced_offset": {
      "J": 34.300000000000004,
      "J_A": 24.4,
      "J_B": 44.2,
      "hard_share_B": 0.2786666666666667,
      "prec_B": 0.36348684210526316
     },
     "known_prior_offset": {
      "J": 46.138888888888886,
      "J_A": 18.777777777777775,
      "J_B": 73.5,
      "hard_share_B": 0.6414444444444445,
      "prec_B": 0.15434691306173876
     },
     "beta_known": 0.21833961783847272,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.18419434659180764,
    0.2855968864720622,
    0.3005782987996496,
    0.06773364745330829,
    0.07989198405176952,
    0.29688767441878844,
    0.7391353331193931,
    -0.048387526361422246,
    -2.1755801845615284
   ],
   "cal9_500": {
    "CE": 3.320582827712121,
    "J": 26.44,
    "J_A": 24.433333333333334,
    "J_B": 44.5,
    "soft_mass_B": 0.09329277949961082,
    "hard_share_B": 0.1208
   },
   "task_oracle_J": 60.41
  },
  "260926015/full": {
   "beta500": -3.302838645415277,
   "beta2000": -3.1282505950189954,
   "base": {
    "CE": 3.7620025600622538,
    "J": 23.080000000000002,
    "J_A": 16.92222222222222,
    "J_B": 78.5,
    "soft_mass_B": 0.4185424405023879,
    "hard_share_B": 0.5775
   },
   "inv": {
    "cond_CE": 3.0951893330841442,
    "group_oracle_J": 31.929999999999996
   },
   "cal500": {
    "CE": 3.352429975521636,
    "J": 27.3,
    "J_A": 24.955555555555556,
    "J_B": 48.4,
    "soft_mass_B": 0.09065829376684353,
    "hard_share_B": 0.1218
   },
   "cal2000": {
    "CE": 3.351543322696723,
    "J": 27.32,
    "J_A": 24.688888888888886,
    "J_B": 51.0,
    "soft_mass_B": 0.09930718803996882,
    "hard_share_B": 0.1364
   },
   "oracle_const": {
    "beta": -2.557453989982605,
    "J": 27.48
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 23.080000000000002,
      "J_A": 16.92222222222222,
      "J_B": 78.5,
      "hard_share_B": 0.5775,
      "prec_B": 0.13593073593073593
     },
     "balanced_offset": {
      "J": 27.3,
      "J_A": 24.955555555555556,
      "J_B": 48.4,
      "hard_share_B": 0.1218,
      "prec_B": 0.3973727422003284
     },
     "known_prior_offset": {
      "J": 27.3,
      "J_A": 24.955555555555556,
      "J_B": 48.4,
      "hard_share_B": 0.1218,
      "prec_B": 0.3973727422003284
     },
     "beta_known": -3.302838645415277,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 35.395555555555546,
      "J_A": 16.92222222222222,
      "J_B": 78.5,
      "hard_share_B": 0.6502777777777777,
      "prec_B": 0.13593073593073593
     },
     "balanced_offset": {
      "J": 31.988888888888887,
      "J_A": 24.955555555555556,
      "J_B": 48.4,
      "hard_share_B": 0.20895555555555553,
      "prec_B": 0.3973727422003284
     },
     "known_prior_offset": {
      "J": 35.56999999999999,
      "J_A": 22.400000000000002,
      "J_B": 66.3,
      "hard_share_B": 0.38721111111111106,
      "prec_B": 0.2296501558711465
     },
     "beta_known": -1.7302623136346384,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 47.711111111111116,
      "J_A": 16.92222222222222,
      "J_B": 78.5,
      "hard_share_B": 0.7230555555555555,
      "prec_B": 0.13593073593073593
     },
     "balanced_offset": {
      "J": 36.67777777777778,
      "J_A": 24.955555555555556,
      "J_B": 48.4,
      "hard_share_B": 0.2961111111111111,
      "prec_B": 0.3973727422003284
     },
     "known_prior_offset": {
      "J": 46.855555555555554,
      "J_A": 19.81111111111111,
      "J_B": 73.9,
      "hard_share_B": 0.6141666666666666,
      "prec_B": 0.16829879298565248
     },
     "beta_known": -0.7776764894420778,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.13598808814985228,
    0.32403373720685524,
    0.44756757014366705,
    0.2935119160544218,
    0.7267711465797758,
    0.03596165380009935,
    0.5028170252650732,
    0.24667036551895083,
    -3.013971219247474
   ],
   "cal9_500": {
    "CE": 3.34345747880263,
    "J": 27.310000000000002,
    "J_A": 24.955555555555556,
    "J_B": 48.5,
    "soft_mass_B": 0.09037498683392532,
    "hard_share_B": 0.1212
   },
   "task_oracle_J": 58.77
  },
  "260926015/hperm": {
   "beta500": -2.8180111861894552,
   "beta2000": -2.647607132150606,
   "base": {
    "CE": 4.223307207995483,
    "J": 20.0,
    "J_A": 13.42222222222222,
    "J_B": 79.2,
    "soft_mass_B": 0.39761673417416216,
    "hard_share_B": 0.6327
   },
   "inv": {
    "cond_CE": 3.6399058688466437,
    "group_oracle_J": 26.88
   },
   "cal500": {
    "CE": 3.8933419788570807,
    "J": 22.900000000000002,
    "J_A": 19.611111111111114,
    "J_B": 52.5,
    "soft_mass_B": 0.09113280886560368,
    "hard_share_B": 0.1474
   },
   "cal2000": {
    "CE": 3.8926420028679174,
    "J": 23.0,
    "J_A": 19.466666666666665,
    "J_B": 54.800000000000004,
    "soft_mass_B": 0.10080059155357109,
    "hard_share_B": 0.1661
   },
   "oracle_const": {
    "beta": -1.7650288343429565,
    "J": 23.189999999999998
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 20.0,
      "J_A": 13.42222222222222,
      "J_B": 79.2,
      "hard_share_B": 0.6327,
      "prec_B": 0.1251778093883357
     },
     "balanced_offset": {
      "J": 22.900000000000002,
      "J_A": 19.611111111111114,
      "J_B": 52.5,
      "hard_share_B": 0.1474,
      "prec_B": 0.35617367706919945
     },
     "known_prior_offset": {
      "J": 22.900000000000002,
      "J_A": 19.611111111111114,
      "J_B": 52.5,
      "hard_share_B": 0.1474,
      "prec_B": 0.35617367706919945
     },
     "beta_known": -2.8180111861894552,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 33.15555555555555,
      "J_A": 13.42222222222222,
      "J_B": 79.2,
      "hard_share_B": 0.6949888888888889,
      "prec_B": 0.1251778093883357
     },
     "balanced_offset": {
      "J": 29.47777777777778,
      "J_A": 19.611111111111114,
      "J_B": 52.5,
      "hard_share_B": 0.23797777777777773,
      "prec_B": 0.35617367706919945
     },
     "known_prior_offset": {
      "J": 33.21444444444444,
      "J_A": 17.27777777777778,
      "J_B": 70.39999999999999,
      "hard_share_B": 0.4682666666666666,
      "prec_B": 0.18663838812301167
     },
     "beta_known": -1.2768466546704738,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 46.31111111111112,
      "J_A": 13.42222222222222,
      "J_B": 79.2,
      "hard_share_B": 0.7572777777777777,
      "prec_B": 0.1251778093883357
     },
     "balanced_offset": {
      "J": 36.05555555555556,
      "J_A": 19.611111111111114,
      "J_B": 52.5,
      "hard_share_B": 0.32855555555555555,
      "prec_B": 0.35617367706919945
     },
     "known_prior_offset": {
      "J": 46.21666666666666,
      "J_A": 14.733333333333334,
      "J_B": 77.7,
      "hard_share_B": 0.7098333333333334,
      "prec_B": 0.13715798764342454
     },
     "beta_known": -0.3650170188418128,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.6429307097080599,
    0.6032616338323755,
    1.094157185474708,
    0.936759159153161,
    0.9439282794085458,
    0.34540281653938326,
    0.6842602502456763,
    0.49978275943291506,
    -2.205875368082112
   ],
   "cal9_500": {
    "CE": 3.8593402501817975,
    "J": 22.96,
    "J_A": 19.666666666666664,
    "J_B": 52.6,
    "soft_mass_B": 0.09119366963265764,
    "hard_share_B": 0.1434
   },
   "task_oracle_J": 45.68
  },
  "260926015/none": {
   "beta500": -6.510240594106563,
   "beta2000": -6.309691187240766,
   "base": {
    "CE": 5.157211934825841,
    "J": 17.59,
    "J_A": 10.188888888888888,
    "J_B": 84.2,
    "soft_mass_B": 0.7394524500906631,
    "hard_share_B": 0.8151
   },
   "inv": {
    "cond_CE": 3.1979237299991126,
    "group_oracle_J": 32.45
   },
   "cal500": {
    "CE": 3.4630003822190223,
    "J": 27.650000000000002,
    "J_A": 25.3,
    "J_B": 48.8,
    "soft_mass_B": 0.09166862773945737,
    "hard_share_B": 0.1032
   },
   "cal2000": {
    "CE": 3.4621219455845305,
    "J": 27.700000000000003,
    "J_A": 25.18888888888889,
    "J_B": 50.3,
    "soft_mass_B": 0.09967426892422543,
    "hard_share_B": 0.1124
   },
   "oracle_const": {
    "beta": -5.842406272888184,
    "J": 27.91
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 17.59,
      "J_A": 10.188888888888888,
      "J_B": 84.2,
      "hard_share_B": 0.8151,
      "prec_B": 0.10330020856336646
     },
     "balanced_offset": {
      "J": 27.650000000000002,
      "J_A": 25.3,
      "J_B": 48.8,
      "hard_share_B": 0.1032,
      "prec_B": 0.4728682170542636
     },
     "known_prior_offset": {
      "J": 27.650000000000002,
      "J_A": 25.3,
      "J_B": 48.8,
      "hard_share_B": 0.1032,
      "prec_B": 0.4728682170542636
     },
     "beta_known": -6.510240594106563,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 32.392222222222216,
      "J_A": 10.188888888888888,
      "J_B": 84.2,
      "hard_share_B": 0.8528555555555555,
      "prec_B": 0.10330020856336646
     },
     "balanced_offset": {
      "J": 32.35,
      "J_A": 25.3,
      "J_B": 48.8,
      "hard_share_B": 0.19271111111111108,
      "prec_B": 0.4728682170542636
     },
     "known_prior_offset": {
      "J": 35.66222222222222,
      "J_A": 23.38888888888889,
      "J_B": 64.3,
      "hard_share_B": 0.3210444444444444,
      "prec_B": 0.29740980573543013
     },
     "beta_known": -4.754966374069507,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 47.194444444444436,
      "J_A": 10.188888888888888,
      "J_B": 84.2,
      "hard_share_B": 0.8906111111111109,
      "prec_B": 0.10330020856336646
     },
     "balanced_offset": {
      "J": 37.05,
      "J_A": 25.3,
      "J_B": 48.8,
      "hard_share_B": 0.2822222222222222,
      "prec_B": 0.4728682170542636
     },
     "known_prior_offset": {
      "J": 47.12777777777777,
      "J_A": 21.555555555555557,
      "J_B": 72.7,
      "hard_share_B": 0.5377777777777777,
      "prec_B": 0.21792565947242207
     },
     "beta_known": -3.647869120197826,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.8329556810275626,
    -0.9412092036576369,
    -1.1086264254466682,
    -1.2156213783200807,
    -1.5684219807281066,
    -1.880068635744153,
    -1.966994203853503,
    -3.0560501117243772,
    -8.078435017949017
   ],
   "cal9_500": {
    "CE": 3.21728300646116,
    "J": 29.75,
    "J_A": 27.6,
    "J_B": 49.1,
    "soft_mass_B": 0.09445536655364085,
    "hard_share_B": 0.107
   },
   "task_oracle_J": 66.96
  },
  "260926016/am2": {
   "beta500": -2.448744220332678,
   "beta2000": -2.532229423450029,
   "base": {
    "CE": 3.561514536289641,
    "J": 23.91,
    "J_A": 18.211111111111112,
    "J_B": 75.2,
    "soft_mass_B": 0.33753271765800735,
    "hard_share_B": 0.4833
   },
   "inv": {
    "cond_CE": 3.0561370475490928,
    "group_oracle_J": 31.169999999999998
   },
   "cal500": {
    "CE": 3.3155368944463475,
    "J": 26.43,
    "J_A": 23.977777777777778,
    "J_B": 48.5,
    "soft_mass_B": 0.09928033320904617,
    "hard_share_B": 0.133
   },
   "cal2000": {
    "CE": 3.3157885419698636,
    "J": 26.44,
    "J_A": 24.066666666666666,
    "J_B": 47.8,
    "soft_mass_B": 0.09472280293759415,
    "hard_share_B": 0.1271
   },
   "oracle_const": {
    "beta": -1.9627764225006104,
    "J": 26.63
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 23.91,
      "J_A": 18.211111111111112,
      "J_B": 75.2,
      "hard_share_B": 0.4833,
      "prec_B": 0.15559693771984276
     },
     "balanced_offset": {
      "J": 26.43,
      "J_A": 23.977777777777778,
      "J_B": 48.5,
      "hard_share_B": 0.133,
      "prec_B": 0.36466165413533835
     },
     "known_prior_offset": {
      "J": 26.43,
      "J_A": 23.977777777777778,
      "J_B": 48.5,
      "hard_share_B": 0.133,
      "prec_B": 0.36466165413533835
     },
     "beta_known": -2.448744220332678,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 35.30777777777777,
      "J_A": 18.211111111111112,
      "J_B": 75.2,
      "hard_share_B": 0.5647888888888889,
      "prec_B": 0.15559693771984276
     },
     "balanced_offset": {
      "J": 31.334444444444443,
      "J_A": 23.977777777777778,
      "J_B": 48.5,
      "hard_share_B": 0.21522222222222218,
      "prec_B": 0.36466165413533835
     },
     "known_prior_offset": {
      "J": 34.86333333333333,
      "J_A": 21.133333333333333,
      "J_B": 66.9,
      "hard_share_B": 0.413811111111111,
      "prec_B": 0.2071848869619077
     },
     "beta_known": -0.9320755920385901,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 46.705555555555556,
      "J_A": 18.211111111111112,
      "J_B": 75.2,
      "hard_share_B": 0.6462777777777778,
      "prec_B": 0.15559693771984276
     },
     "balanced_offset": {
      "J": 36.238888888888894,
      "J_A": 23.977777777777778,
      "J_B": 48.5,
      "hard_share_B": 0.2974444444444445,
      "prec_B": 0.36466165413533835
     },
     "known_prior_offset": {
      "J": 46.766666666666666,
      "J_A": 18.033333333333335,
      "J_B": 75.5,
      "hard_share_B": 0.6516666666666667,
      "prec_B": 0.15389319200978394
     },
     "beta_known": 0.03401778193380445,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.09002017038716373,
    0.48856072148182567,
    0.7925160764103164,
    0.6773211231406785,
    0.46291459060618334,
    0.8265261000945968,
    0.4344634724444155,
    0.4014110071027622,
    -1.9671373785890551
   ],
   "cal9_500": {
    "CE": 3.291035455235034,
    "J": 26.51,
    "J_A": 24.033333333333335,
    "J_B": 48.8,
    "soft_mass_B": 0.10006780719188128,
    "hard_share_B": 0.1318
   },
   "task_oracle_J": 60.96
  },
  "260926016/full": {
   "beta500": -2.7070060105432816,
   "beta2000": -2.8110830642255005,
   "base": {
    "CE": 3.6519327289757544,
    "J": 22.71,
    "J_A": 16.81111111111111,
    "J_B": 75.8,
    "soft_mass_B": 0.39117200167549965,
    "hard_share_B": 0.5656
   },
   "inv": {
    "cond_CE": 3.0644598828132708,
    "group_oracle_J": 31.81
   },
   "cal500": {
    "CE": 3.318922861019529,
    "J": 27.389999999999997,
    "J_A": 24.666666666666668,
    "J_B": 51.9,
    "soft_mass_B": 0.1019619786516411,
    "hard_share_B": 0.1401
   },
   "cal2000": {
    "CE": 3.3190218224494283,
    "J": 27.3,
    "J_A": 24.766666666666666,
    "J_B": 50.1,
    "soft_mass_B": 0.09618842970214159,
    "hard_share_B": 0.1307
   },
   "oracle_const": {
    "beta": -2.418720006942749,
    "J": 27.43
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.71,
      "J_A": 16.81111111111111,
      "J_B": 75.8,
      "hard_share_B": 0.5656,
      "prec_B": 0.134016973125884
     },
     "balanced_offset": {
      "J": 27.389999999999997,
      "J_A": 24.666666666666668,
      "J_B": 51.9,
      "hard_share_B": 0.1401,
      "prec_B": 0.37044967880085655
     },
     "known_prior_offset": {
      "J": 27.389999999999997,
      "J_A": 24.666666666666668,
      "J_B": 51.9,
      "hard_share_B": 0.1401,
      "prec_B": 0.37044967880085655
     },
     "beta_known": -2.7070060105432816,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 34.507777777777775,
      "J_A": 16.81111111111111,
      "J_B": 75.8,
      "hard_share_B": 0.6345777777777777,
      "prec_B": 0.134016973125884
     },
     "balanced_offset": {
      "J": 32.83666666666666,
      "J_A": 24.666666666666668,
      "J_B": 51.9,
      "hard_share_B": 0.2283,
      "prec_B": 0.37044967880085655
     },
     "known_prior_offset": {
      "J": 35.25888888888889,
      "J_A": 20.755555555555556,
      "J_B": 69.1,
      "hard_share_B": 0.4590555555555555,
      "prec_B": 0.1865047233468286
     },
     "beta_known": -1.0212077920690938,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 46.30555555555556,
      "J_A": 16.81111111111111,
      "J_B": 75.8,
      "hard_share_B": 0.7035555555555557,
      "prec_B": 0.134016973125884
     },
     "balanced_offset": {
      "J": 38.28333333333334,
      "J_A": 24.666666666666668,
      "J_B": 51.9,
      "hard_share_B": 0.31650000000000006,
      "prec_B": 0.37044967880085655
     },
     "known_prior_offset": {
      "J": 46.34444444444445,
      "J_A": 16.788888888888888,
      "J_B": 75.9,
      "hard_share_B": 0.7044444444444444,
      "prec_B": 0.1340042372881356
     },
     "beta_known": 0.0034242272661152984,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.7030076539769831,
    0.7031513481107159,
    0.7044852591095169,
    0.6218838420329541,
    0.3280345836309762,
    0.42061624216638466,
    0.23329050393925524,
    0.44460888540498017,
    -2.2672503470271654
   ],
   "cal9_500": {
    "CE": 3.3042648795020066,
    "J": 27.279999999999998,
    "J_A": 24.655555555555555,
    "J_B": 50.9,
    "soft_mass_B": 0.10148880488743783,
    "hard_share_B": 0.1372
   },
   "task_oracle_J": 59.79
  },
  "260926016/hperm": {
   "beta500": -2.3534832309557503,
   "beta2000": -2.329344579045439,
   "base": {
    "CE": 4.1623863737042015,
    "J": 20.47,
    "J_A": 14.28888888888889,
    "J_B": 76.1,
    "soft_mass_B": 0.3485246866137684,
    "hard_share_B": 0.5766
   },
   "inv": {
    "cond_CE": 3.643985505868882,
    "group_oracle_J": 27.35
   },
   "cal500": {
    "CE": 3.9261185464229587,
    "J": 22.3,
    "J_A": 19.766666666666666,
    "J_B": 45.1,
    "soft_mass_B": 0.09294099639367782,
    "hard_share_B": 0.1511
   },
   "cal2000": {
    "CE": 3.925965572985772,
    "J": 22.34,
    "J_A": 19.72222222222222,
    "J_B": 45.9,
    "soft_mass_B": 0.09438772780803917,
    "hard_share_B": 0.1546
   },
   "oracle_const": {
    "beta": -1.5389493703842163,
    "J": 22.509999999999998
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 20.47,
      "J_A": 14.28888888888889,
      "J_B": 76.1,
      "hard_share_B": 0.5766,
      "prec_B": 0.13198057578910857
     },
     "balanced_offset": {
      "J": 22.3,
      "J_A": 19.766666666666666,
      "J_B": 45.1,
      "hard_share_B": 0.1511,
      "prec_B": 0.2984778292521509
     },
     "known_prior_offset": {
      "J": 22.3,
      "J_A": 19.766666666666666,
      "J_B": 45.1,
      "hard_share_B": 0.1511,
      "prec_B": 0.2984778292521509
     },
     "beta_known": -2.3534832309557503,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 32.83222222222222,
      "J_A": 14.28888888888889,
      "J_B": 76.1,
      "hard_share_B": 0.6400222222222222,
      "prec_B": 0.13198057578910857
     },
     "balanced_offset": {
      "J": 27.366666666666667,
      "J_A": 19.766666666666666,
      "J_B": 45.1,
      "hard_share_B": 0.22085555555555553,
      "prec_B": 0.2984778292521509
     },
     "known_prior_offset": {
      "J": 32.50888888888889,
      "J_A": 16.65555555555556,
      "J_B": 69.5,
      "hard_share_B": 0.49387777777777775,
      "prec_B": 0.16678665706743462
     },
     "beta_known": -0.7570536005466924,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 45.19444444444446,
      "J_A": 14.28888888888889,
      "J_B": 76.1,
      "hard_share_B": 0.7034444444444444,
      "prec_B": 0.13198057578910857
     },
     "balanced_offset": {
      "J": 32.43333333333334,
      "J_A": 19.766666666666666,
      "J_B": 45.1,
      "hard_share_B": 0.2906111111111112,
      "prec_B": 0.2984778292521509
     },
     "known_prior_offset": {
      "J": 45.42222222222224,
      "J_A": 13.444444444444445,
      "J_B": 77.4,
      "hard_share_B": 0.739888888888889,
      "prec_B": 0.1239193083573487
     },
     "beta_known": 0.2575735769054077,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.6359667841943256,
    1.1436642791686236,
    0.9656890844253593,
    1.0722561093480882,
    0.7315954584713587,
    0.6649791139333825,
    0.44594624575777647,
    0.4235202605032082,
    -1.716511117137628
   ],
   "cal9_500": {
    "CE": 3.882191067157623,
    "J": 22.32,
    "J_A": 19.8,
    "J_B": 45.0,
    "soft_mass_B": 0.09308734235118586,
    "hard_share_B": 0.1515
   },
   "task_oracle_J": 46.57
  },
  "260926016/none": {
   "beta500": -6.2100479168381995,
   "beta2000": -6.385720411554377,
   "base": {
    "CE": 5.211885812386631,
    "J": 17.36,
    "J_A": 9.877777777777778,
    "J_B": 84.7,
    "soft_mass_B": 0.7405017733301861,
    "hard_share_B": 0.8157
   },
   "inv": {
    "cond_CE": 3.2140251741366286,
    "group_oracle_J": 33.25
   },
   "cal500": {
    "CE": 3.477440599840935,
    "J": 28.63,
    "J_A": 25.833333333333336,
    "J_B": 53.800000000000004,
    "soft_mass_B": 0.11072408811426358,
    "hard_share_B": 0.1239
   },
   "cal2000": {
    "CE": 3.4762238323976757,
    "J": 28.62,
    "J_A": 25.966666666666665,
    "J_B": 52.5,
    "soft_mass_B": 0.10320994102516806,
    "hard_share_B": 0.1158
   },
   "oracle_const": {
    "beta": -5.734683036804199,
    "J": 28.810000000000002
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 17.36,
      "J_A": 9.877777777777778,
      "J_B": 84.7,
      "hard_share_B": 0.8157,
      "prec_B": 0.10383719504719872
     },
     "balanced_offset": {
      "J": 28.63,
      "J_A": 25.833333333333336,
      "J_B": 53.800000000000004,
      "hard_share_B": 0.1239,
      "prec_B": 0.43422114608555284
     },
     "known_prior_offset": {
      "J": 28.63,
      "J_A": 25.833333333333336,
      "J_B": 53.800000000000004,
      "hard_share_B": 0.1239,
      "prec_B": 0.43422114608555284
     },
     "beta_known": -6.2100479168381995,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 32.324444444444445,
      "J_A": 9.877777777777778,
      "J_B": 84.7,
      "hard_share_B": 0.8535444444444443,
      "prec_B": 0.10383719504719872
     },
     "balanced_offset": {
      "J": 34.22333333333333,
      "J_A": 25.833333333333336,
      "J_B": 53.800000000000004,
      "hard_share_B": 0.21992222222222216,
      "prec_B": 0.43422114608555284
     },
     "known_prior_offset": {
      "J": 37.51777777777777,
      "J_A": 22.91111111111111,
      "J_B": 71.6,
      "hard_share_B": 0.38971111111111106,
      "prec_B": 0.2537207654145996
     },
     "beta_known": -4.1450218137304145,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 47.2888888888889,
      "J_A": 9.877777777777778,
      "J_B": 84.7,
      "hard_share_B": 0.891388888888889,
      "prec_B": 0.10383719504719872
     },
     "balanced_offset": {
      "J": 39.81666666666667,
      "J_A": 25.833333333333336,
      "J_B": 53.800000000000004,
      "hard_share_B": 0.31594444444444447,
      "prec_B": 0.43422114608555284
     },
     "known_prior_offset": {
      "J": 49.07777777777778,
      "J_A": 19.655555555555555,
      "J_B": 78.5,
      "hard_share_B": 0.6300555555555556,
      "prec_B": 0.17756163763854332
     },
     "beta_known": -2.904310659329683,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.5776870173337796,
    -0.5217041022101059,
    0.1333134751259951,
    -0.6428831390169866,
    -0.9300051065518826,
    -0.9710787873898231,
    -2.236141615081177,
    -2.495582703658361,
    -7.384997727814912
   ],
   "cal9_500": {
    "CE": 3.25203743704922,
    "J": 30.049999999999997,
    "J_A": 27.37777777777778,
    "J_B": 54.1,
    "soft_mass_B": 0.10859720840565915,
    "hard_share_B": 0.1268
   },
   "task_oracle_J": 66.46
  },
  "260926017/am2": {
   "beta500": -3.2825940229396844,
   "beta2000": -3.2749604957175222,
   "base": {
    "CE": 3.7391859373894194,
    "J": 21.86,
    "J_A": 15.2,
    "J_B": 81.8,
    "soft_mass_B": 0.37363349053050443,
    "hard_share_B": 0.5192
   },
   "inv": {
    "cond_CE": 3.1027051446331932,
    "group_oracle_J": 30.12
   },
   "cal500": {
    "CE": 3.3699905268595516,
    "J": 24.959999999999997,
    "J_A": 21.944444444444443,
    "J_B": 52.1,
    "soft_mass_B": 0.10220173945066205,
    "hard_share_B": 0.1286
   },
   "cal2000": {
    "CE": 3.3700085359188,
    "J": 24.98,
    "J_A": 21.944444444444443,
    "J_B": 52.300000000000004,
    "soft_mass_B": 0.10251684313329693,
    "hard_share_B": 0.1293
   },
   "oracle_const": {
    "beta": -2.706200122833252,
    "J": 25.19
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 21.86,
      "J_A": 15.2,
      "J_B": 81.8,
      "hard_share_B": 0.5192,
      "prec_B": 0.15755007704160245
     },
     "balanced_offset": {
      "J": 24.959999999999997,
      "J_A": 21.944444444444443,
      "J_B": 52.1,
      "hard_share_B": 0.1286,
      "prec_B": 0.4051321928460342
     },
     "known_prior_offset": {
      "J": 24.959999999999997,
      "J_A": 21.944444444444443,
      "J_B": 52.1,
      "hard_share_B": 0.1286,
      "prec_B": 0.4051321928460342
     },
     "beta_known": -3.2825940229396844,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 35.17999999999999,
      "J_A": 15.2,
      "J_B": 81.8,
      "hard_share_B": 0.6064888888888889,
      "prec_B": 0.15755007704160245
     },
     "balanced_offset": {
      "J": 30.99111111111111,
      "J_A": 21.944444444444443,
      "J_B": 52.1,
      "hard_share_B": 0.22357777777777774,
      "prec_B": 0.4051321928460342
     },
     "known_prior_offset": {
      "J": 35.13222222222222,
      "J_A": 18.988888888888887,
      "J_B": 72.8,
      "hard_share_B": 0.4213666666666666,
      "prec_B": 0.23118450301683074
     },
     "beta_known": -1.3410513042803567,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 48.5,
      "J_A": 15.2,
      "J_B": 81.8,
      "hard_share_B": 0.6937777777777777,
      "prec_B": 0.15755007704160245
     },
     "balanced_offset": {
      "J": 37.02222222222222,
      "J_A": 21.944444444444443,
      "J_B": 52.1,
      "hard_share_B": 0.31855555555555554,
      "prec_B": 0.4051321928460342
     },
     "known_prior_offset": {
      "J": 48.25,
      "J_A": 15.8,
      "J_B": 80.7,
      "hard_share_B": 0.6722777777777778,
      "prec_B": 0.16439193318394785
     },
     "beta_known": -0.16540377547098717,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.17329793280460176,
    0.5803415840921926,
    0.6648875463110817,
    0.7559230576248251,
    0.9561954771330942,
    0.7599988968962541,
    0.9421876437145281,
    1.0245432985402607,
    -2.6280812291252653
   ],
   "cal9_500": {
    "CE": 3.3317279696318205,
    "J": 25.83,
    "J_A": 22.944444444444446,
    "J_B": 51.800000000000004,
    "soft_mass_B": 0.10231847139280244,
    "hard_share_B": 0.1273
   },
   "task_oracle_J": 61.529999999999994
  },
  "260926017/full": {
   "beta500": -3.753180767263829,
   "beta2000": -3.4778433622577873,
   "base": {
    "CE": 3.8059111016647025,
    "J": 22.770000000000003,
    "J_A": 16.366666666666667,
    "J_B": 80.4,
    "soft_mass_B": 0.38908224408449094,
    "hard_share_B": 0.5341
   },
   "inv": {
    "cond_CE": 3.1109434181967606,
    "group_oracle_J": 30.990000000000002
   },
   "cal500": {
    "CE": 3.3918534983373827,
    "J": 26.3,
    "J_A": 23.48888888888889,
    "J_B": 51.6,
    "soft_mass_B": 0.09426311798648232,
    "hard_share_B": 0.1193
   },
   "cal2000": {
    "CE": 3.391672165694843,
    "J": 26.400000000000002,
    "J_A": 23.255555555555553,
    "J_B": 54.7,
    "soft_mass_B": 0.1046122390757253,
    "hard_share_B": 0.135
   },
   "oracle_const": {
    "beta": -2.7645498514175415,
    "J": 26.56
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 22.770000000000003,
      "J_A": 16.366666666666667,
      "J_B": 80.4,
      "hard_share_B": 0.5341,
      "prec_B": 0.15053360793858828
     },
     "balanced_offset": {
      "J": 26.3,
      "J_A": 23.48888888888889,
      "J_B": 51.6,
      "hard_share_B": 0.1193,
      "prec_B": 0.432523051131601
     },
     "known_prior_offset": {
      "J": 26.3,
      "J_A": 23.48888888888889,
      "J_B": 51.6,
      "hard_share_B": 0.1193,
      "prec_B": 0.432523051131601
     },
     "beta_known": -3.753180767263829,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 35.57666666666666,
      "J_A": 16.366666666666667,
      "J_B": 80.4,
      "hard_share_B": 0.6167444444444443,
      "prec_B": 0.15053360793858828
     },
     "balanced_offset": {
      "J": 31.922222222222217,
      "J_A": 23.48888888888889,
      "J_B": 51.6,
      "hard_share_B": 0.21501111111111104,
      "prec_B": 0.432523051131601
     },
     "known_prior_offset": {
      "J": 35.40111111111111,
      "J_A": 21.344444444444445,
      "J_B": 68.2,
      "hard_share_B": 0.36087777777777774,
      "prec_B": 0.2688214426487978
     },
     "beta_known": -1.9175585011920444,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 48.383333333333326,
      "J_A": 16.366666666666667,
      "J_B": 80.4,
      "hard_share_B": 0.6993888888888888,
      "prec_B": 0.15053360793858828
     },
     "balanced_offset": {
      "J": 37.544444444444444,
      "J_A": 23.48888888888889,
      "J_B": 51.6,
      "hard_share_B": 0.31072222222222223,
      "prec_B": 0.432523051131601
     },
     "known_prior_offset": {
      "J": 47.21666666666666,
      "J_A": 18.53333333333333,
      "J_B": 75.9,
      "hard_share_B": 0.6061666666666667,
      "prec_B": 0.1842680262199563
     },
     "beta_known": -0.7424491762541401,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.043977353544188795,
    0.36340687936837873,
    0.6352386151400786,
    0.4481267911087633,
    0.437188715621806,
    0.6084018895984515,
    0.6592356541902555,
    0.5747927722486917,
    -3.3212864198296987
   ],
   "cal9_500": {
    "CE": 3.3739158568950995,
    "J": 26.27,
    "J_A": 23.48888888888889,
    "J_B": 51.300000000000004,
    "soft_mass_B": 0.09485606612192399,
    "hard_share_B": 0.1185
   },
   "task_oracle_J": 59.870000000000005
  },
  "260926017/hperm": {
   "beta500": -2.1469998575125544,
   "beta2000": -2.0948394341126795,
   "base": {
    "CE": 4.0130672983927775,
    "J": 20.82,
    "J_A": 14.422222222222222,
    "J_B": 78.4,
    "soft_mass_B": 0.28907981917458436,
    "hard_share_B": 0.4774
   },
   "inv": {
    "cond_CE": 3.6029203761446023,
    "group_oracle_J": 26.279999999999998
   },
   "cal500": {
    "CE": 3.841094634916865,
    "J": 22.15,
    "J_A": 18.322222222222223,
    "J_B": 56.599999999999994,
    "soft_mass_B": 0.10015090016720665,
    "hard_share_B": 0.1528
   },
   "cal2000": {
    "CE": 3.8411732571556043,
    "J": 22.15,
    "J_A": 18.23333333333333,
    "J_B": 57.4,
    "soft_mass_B": 0.10287548394247317,
    "hard_share_B": 0.1571
   },
   "oracle_const": {
    "beta": -1.1625854969024658,
    "J": 22.220000000000002
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 20.82,
      "J_A": 14.422222222222222,
      "J_B": 78.4,
      "hard_share_B": 0.4774,
      "prec_B": 0.16422287390029325
     },
     "balanced_offset": {
      "J": 22.15,
      "J_A": 18.322222222222223,
      "J_B": 56.599999999999994,
      "hard_share_B": 0.1528,
      "prec_B": 0.3704188481675393
     },
     "known_prior_offset": {
      "J": 22.15,
      "J_A": 18.322222222222223,
      "J_B": 56.599999999999994,
      "hard_share_B": 0.1528,
      "prec_B": 0.3704188481675393
     },
     "beta_known": -2.1469998575125544,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 33.615555555555545,
      "J_A": 14.422222222222222,
      "J_B": 78.4,
      "hard_share_B": 0.5657555555555555,
      "prec_B": 0.16422287390029325
     },
     "balanced_offset": {
      "J": 29.80555555555555,
      "J_A": 18.322222222222223,
      "J_B": 56.599999999999994,
      "hard_share_B": 0.2544,
      "prec_B": 0.3704188481675393
     },
     "known_prior_offset": {
      "J": 33.55444444444444,
      "J_A": 15.877777777777776,
      "J_B": 74.8,
      "hard_share_B": 0.469,
      "prec_B": 0.20381471389645778
     },
     "beta_known": -0.5786362835811538,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 46.41111111111111,
      "J_A": 14.422222222222222,
      "J_B": 78.4,
      "hard_share_B": 0.6541111111111111,
      "prec_B": 0.16422287390029325
     },
     "balanced_offset": {
      "J": 37.46111111111111,
      "J_A": 18.322222222222223,
      "J_B": 56.599999999999994,
      "hard_share_B": 0.356,
      "prec_B": 0.3704188481675393
     },
     "known_prior_offset": {
      "J": 46.611111111111114,
      "J_A": 13.122222222222222,
      "J_B": 80.10000000000001,
      "hard_share_B": 0.7202222222222222,
      "prec_B": 0.1401329601119664
     },
     "beta_known": 0.4131269295769807,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.17689795749794962,
    0.7124186769322284,
    0.5397478646272569,
    0.2926561966649767,
    0.6315895819545241,
    0.19052385036808395,
    0.34563429507741167,
    0.32073258038562175,
    -1.800534277423331
   ],
   "cal9_500": {
    "CE": 3.8269298501518207,
    "J": 21.93,
    "J_A": 18.099999999999998,
    "J_B": 56.39999999999999,
    "soft_mass_B": 0.09988992028531979,
    "hard_share_B": 0.15
   },
   "task_oracle_J": 46.949999999999996
  },
  "260926017/none": {
   "beta500": -6.571980036414233,
   "beta2000": -6.433476846175907,
   "base": {
    "CE": 5.305227658874814,
    "J": 15.909999999999998,
    "J_A": 8.133333333333333,
    "J_B": 85.9,
    "soft_mass_B": 0.759527474070644,
    "hard_share_B": 0.8463
   },
   "inv": {
    "cond_CE": 3.226477549632422,
    "group_oracle_J": 32.4
   },
   "cal500": {
    "CE": 3.4997768074431646,
    "J": 27.310000000000002,
    "J_A": 25.044444444444448,
    "J_B": 47.699999999999996,
    "soft_mass_B": 0.09879376480718344,
    "hard_share_B": 0.1092
   },
   "cal2000": {
    "CE": 3.500003564128389,
    "J": 27.35,
    "J_A": 24.955555555555556,
    "J_B": 48.9,
    "soft_mass_B": 0.10452983486790256,
    "hard_share_B": 0.1153
   },
   "oracle_const": {
    "beta": -6.4544267654418945,
    "J": 27.36
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 15.909999999999998,
      "J_A": 8.133333333333333,
      "J_B": 85.9,
      "hard_share_B": 0.8463,
      "prec_B": 0.10150064988774667
     },
     "balanced_offset": {
      "J": 27.310000000000002,
      "J_A": 25.044444444444448,
      "J_B": 47.699999999999996,
      "hard_share_B": 0.1092,
      "prec_B": 0.4368131868131868
     },
     "known_prior_offset": {
      "J": 27.310000000000002,
      "J_A": 25.044444444444448,
      "J_B": 47.699999999999996,
      "hard_share_B": 0.1092,
      "prec_B": 0.4368131868131868
     },
     "beta_known": -6.571980036414233,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 31.46333333333333,
      "J_A": 8.133333333333333,
      "J_B": 85.9,
      "hard_share_B": 0.877122222222222,
      "prec_B": 0.10150064988774667
     },
     "balanced_offset": {
      "J": 31.841111111111104,
      "J_A": 25.044444444444448,
      "J_B": 47.699999999999996,
      "hard_share_B": 0.19515555555555553,
      "prec_B": 0.4368131868131868
     },
     "known_prior_offset": {
      "J": 35.519999999999996,
      "J_A": 22.5,
      "J_B": 65.9,
      "hard_share_B": 0.342,
      "prec_B": 0.276890756302521
     },
     "beta_known": -4.724125781990194,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 47.016666666666666,
      "J_A": 8.133333333333333,
      "J_B": 85.9,
      "hard_share_B": 0.9079444444444443,
      "prec_B": 0.10150064988774667
     },
     "balanced_offset": {
      "J": 36.37222222222222,
      "J_A": 25.044444444444448,
      "J_B": 47.699999999999996,
      "hard_share_B": 0.2811111111111111,
      "prec_B": 0.4368131868131868
     },
     "known_prior_offset": {
      "J": 47.861111111111114,
      "J_A": 20.22222222222222,
      "J_B": 75.5,
      "hard_share_B": 0.5691666666666667,
      "prec_B": 0.2066794415548864
     },
     "beta_known": -3.5740298981871694,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.4617487400029956,
    -0.3081471436143578,
    -0.09041753954717988,
    -0.8977229337603027,
    -0.5962086639901091,
    -1.0257064360675177,
    -1.8884055712316614,
    -2.5111393268618407,
    -7.658859581735093
   ],
   "cal9_500": {
    "CE": 3.31818026208928,
    "J": 28.189999999999998,
    "J_A": 25.900000000000002,
    "J_B": 48.8,
    "soft_mass_B": 0.09932625722477265,
    "hard_share_B": 0.1137
   },
   "task_oracle_J": 65.85
  },
  "260926018/am2": {
   "beta500": -3.0783529063066766,
   "beta2000": -3.047836332212724,
   "base": {
    "CE": 3.754886202883617,
    "J": 21.959999999999997,
    "J_A": 16.577777777777776,
    "J_B": 70.39999999999999,
    "soft_mass_B": 0.3976009953609273,
    "hard_share_B": 0.5503
   },
   "inv": {
    "cond_CE": 3.1149583003634116,
    "group_oracle_J": 29.98
   },
   "cal500": {
    "CE": 3.3850355357061375,
    "J": 25.47,
    "J_A": 23.344444444444445,
    "J_B": 44.6,
    "soft_mass_B": 0.09539741616101291,
    "hard_share_B": 0.1336
   },
   "cal2000": {
    "CE": 3.3849186094327908,
    "J": 25.480000000000004,
    "J_A": 23.333333333333332,
    "J_B": 44.800000000000004,
    "soft_mass_B": 0.09694313830752961,
    "hard_share_B": 0.1352
   },
   "oracle_const": {
    "beta": -2.465950608253479,
    "J": 25.56
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 21.959999999999997,
      "J_A": 16.577777777777776,
      "J_B": 70.39999999999999,
      "hard_share_B": 0.5503,
      "prec_B": 0.12793021988006542
     },
     "balanced_offset": {
      "J": 25.47,
      "J_A": 23.344444444444445,
      "J_B": 44.6,
      "hard_share_B": 0.1336,
      "prec_B": 0.3338323353293413
     },
     "known_prior_offset": {
      "J": 25.47,
      "J_A": 23.344444444444445,
      "J_B": 44.6,
      "hard_share_B": 0.1336,
      "prec_B": 0.3338323353293413
     },
     "beta_known": -3.0783529063066766,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 32.72444444444444,
      "J_A": 16.577777777777776,
      "J_B": 70.39999999999999,
      "hard_share_B": 0.6253444444444444,
      "prec_B": 0.12793021988006542
     },
     "balanced_offset": {
      "J": 29.72111111111111,
      "J_A": 23.344444444444445,
      "J_B": 44.6,
      "hard_share_B": 0.21902222222222223,
      "prec_B": 0.3338323353293413
     },
     "known_prior_offset": {
      "J": 32.75555555555555,
      "J_A": 20.522222222222222,
      "J_B": 61.3,
      "hard_share_B": 0.4143333333333334,
      "prec_B": 0.1921630094043887
     },
     "beta_known": -1.3931094718642618,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 43.48888888888889,
      "J_A": 16.577777777777776,
      "J_B": 70.39999999999999,
      "hard_share_B": 0.7003888888888888,
      "prec_B": 0.12793021988006542
     },
     "balanced_offset": {
      "J": 33.97222222222222,
      "J_A": 23.344444444444445,
      "J_B": 44.6,
      "hard_share_B": 0.30444444444444446,
      "prec_B": 0.3338323353293413
     },
     "known_prior_offset": {
      "J": 43.477777777777774,
      "J_A": 17.855555555555554,
      "J_B": 69.1,
      "hard_share_B": 0.6535,
      "prec_B": 0.14244485673057103
     },
     "beta_known": -0.4099768374870779,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.030809884990685252,
    0.7521810535361698,
    0.5517008657252783,
    0.6730832708189057,
    0.7485122618285258,
    1.050806623065636,
    0.6157604213644216,
    0.5717137951372976,
    -2.5550816044796747
   ],
   "cal9_500": {
    "CE": 3.345952780539498,
    "J": 25.81,
    "J_A": 23.711111111111112,
    "J_B": 44.7,
    "soft_mass_B": 0.0948440206943842,
    "hard_share_B": 0.1294
   },
   "task_oracle_J": 60.67
  },
  "260926018/full": {
   "beta500": -3.485701719210737,
   "beta2000": -3.4656662501756275,
   "base": {
    "CE": 3.955584280809266,
    "J": 20.77,
    "J_A": 15.144444444444444,
    "J_B": 71.39999999999999,
    "soft_mass_B": 0.44075048317009696,
    "hard_share_B": 0.6038
   },
   "inv": {
    "cond_CE": 3.1979951926430172,
    "group_oracle_J": 29.830000000000002
   },
   "cal500": {
    "CE": 3.48068016341856,
    "J": 25.39,
    "J_A": 23.18888888888889,
    "J_B": 45.2,
    "soft_mass_B": 0.09621976105862033,
    "hard_share_B": 0.1297
   },
   "cal2000": {
    "CE": 3.480613934355765,
    "J": 25.39,
    "J_A": 23.166666666666664,
    "J_B": 45.4,
    "soft_mass_B": 0.09717052784468978,
    "hard_share_B": 0.131
   },
   "oracle_const": {
    "beta": -3.1135270595550537,
    "J": 25.509999999999998
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 20.77,
      "J_A": 15.144444444444444,
      "J_B": 71.39999999999999,
      "hard_share_B": 0.6038,
      "prec_B": 0.11825107651540245
     },
     "balanced_offset": {
      "J": 25.39,
      "J_A": 23.18888888888889,
      "J_B": 45.2,
      "hard_share_B": 0.1297,
      "prec_B": 0.3484965304548959
     },
     "known_prior_offset": {
      "J": 25.39,
      "J_A": 23.18888888888889,
      "J_B": 45.2,
      "hard_share_B": 0.1297,
      "prec_B": 0.3484965304548959
     },
     "beta_known": -3.485701719210737,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 32.021111111111104,
      "J_A": 15.144444444444444,
      "J_B": 71.39999999999999,
      "hard_share_B": 0.6709555555555555,
      "prec_B": 0.11825107651540245
     },
     "balanced_offset": {
      "J": 29.79222222222222,
      "J_A": 23.18888888888889,
      "J_B": 45.2,
      "hard_share_B": 0.21621111111111105,
      "prec_B": 0.3484965304548959
     },
     "known_prior_offset": {
      "J": 32.214444444444446,
      "J_A": 20.77777777777778,
      "J_B": 58.9,
      "hard_share_B": 0.37858888888888886,
      "prec_B": 0.20601608954179784
     },
     "beta_known": -1.8851142186995413,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 43.272222222222226,
      "J_A": 15.144444444444444,
      "J_B": 71.39999999999999,
      "hard_share_B": 0.7381111111111112,
      "prec_B": 0.11825107651540245
     },
     "balanced_offset": {
      "J": 34.19444444444444,
      "J_A": 23.18888888888889,
      "J_B": 45.2,
      "hard_share_B": 0.30272222222222217,
      "prec_B": 0.3484965304548959
     },
     "known_prior_offset": {
      "J": 42.222222222222214,
      "J_A": 18.144444444444442,
      "J_B": 66.3,
      "hard_share_B": 0.6105,
      "prec_B": 0.14969519078798826
     },
     "beta_known": -0.9030850081315596,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.15980562416255964,
    0.5158856384545152,
    0.19797317905135192,
    0.45449061648224665,
    0.6982737381553975,
    0.5352880458161153,
    0.2664177595323335,
    0.16988897507090273,
    -3.186433061859441
   ],
   "cal9_500": {
    "CE": 3.4570435758233304,
    "J": 25.45,
    "J_A": 23.255555555555553,
    "J_B": 45.2,
    "soft_mass_B": 0.09664546476844467,
    "hard_share_B": 0.1305
   },
   "task_oracle_J": 58.89
  },
  "260926018/hperm": {
   "beta500": -3.735879137784903,
   "beta2000": -3.556802156154781,
   "base": {
    "CE": 4.572561441891793,
    "J": 17.150000000000002,
    "J_A": 10.8,
    "J_B": 74.3,
    "soft_mass_B": 0.5133995898164648,
    "hard_share_B": 0.724
   },
   "inv": {
    "cond_CE": 3.692471546167269,
    "group_oracle_J": 25.36
   },
   "cal500": {
    "CE": 3.9666299074787936,
    "J": 21.32,
    "J_A": 18.46666666666667,
    "J_B": 47.0,
    "soft_mass_B": 0.08960126751847006,
    "hard_share_B": 0.1474
   },
   "cal2000": {
    "CE": 3.96561430306681,
    "J": 21.34,
    "J_A": 18.322222222222223,
    "J_B": 48.5,
    "soft_mass_B": 0.09919827132675137,
    "hard_share_B": 0.1634
   },
   "oracle_const": {
    "beta": -3.058762550354004,
    "J": 21.4
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 17.150000000000002,
      "J_A": 10.8,
      "J_B": 74.3,
      "hard_share_B": 0.724,
      "prec_B": 0.10262430939226519
     },
     "balanced_offset": {
      "J": 21.32,
      "J_A": 18.46666666666667,
      "J_B": 47.0,
      "hard_share_B": 0.1474,
      "prec_B": 0.31886024423337855
     },
     "known_prior_offset": {
      "J": 21.32,
      "J_A": 18.46666666666667,
      "J_B": 47.0,
      "hard_share_B": 0.1474,
      "prec_B": 0.31886024423337855
     },
     "beta_known": -3.735879137784903,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 29.849999999999994,
      "J_A": 10.8,
      "J_B": 74.3,
      "hard_share_B": 0.772222222222222,
      "prec_B": 0.10262430939226519
     },
     "balanced_offset": {
      "J": 27.026666666666664,
      "J_A": 18.46666666666667,
      "J_B": 47.0,
      "hard_share_B": 0.23264444444444443,
      "prec_B": 0.31886024423337855
     },
     "known_prior_offset": {
      "J": 29.806666666666658,
      "J_A": 16.566666666666666,
      "J_B": 60.699999999999996,
      "hard_share_B": 0.42465555555555545,
      "prec_B": 0.18081620494489128
     },
     "beta_known": -2.2091831564459934,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 42.55,
      "J_A": 10.8,
      "J_B": 74.3,
      "hard_share_B": 0.8204444444444443,
      "prec_B": 0.10262430939226519
     },
     "balanced_offset": {
      "J": 32.733333333333334,
      "J_A": 18.46666666666667,
      "J_B": 47.0,
      "hard_share_B": 0.3178888888888889,
      "prec_B": 0.31886024423337855
     },
     "known_prior_offset": {
      "J": 41.48888888888889,
      "J_A": 14.177777777777777,
      "J_B": 68.8,
      "hard_share_B": 0.6647222222222222,
      "prec_B": 0.1342439024390244
     },
     "beta_known": -1.2485852168928617,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.12089498043124902,
    0.6825580024640303,
    0.654808408144599,
    0.9713661436523845,
    0.5664898226461808,
    0.5124561068568424,
    0.30372958965638763,
    0.4275418035859831,
    -3.287462374407398
   ],
   "cal9_500": {
    "CE": 3.9414153666979117,
    "J": 21.04,
    "J_A": 18.266666666666666,
    "J_B": 46.0,
    "soft_mass_B": 0.08962664772065172,
    "hard_share_B": 0.1439
   },
   "task_oracle_J": 45.03
  },
  "260926018/none": {
   "beta500": -6.353153646289046,
   "beta2000": -6.38261949988617,
   "base": {
    "CE": 5.176458161822871,
    "J": 16.1,
    "J_A": 9.18888888888889,
    "J_B": 78.3,
    "soft_mass_B": 0.7494064067075192,
    "hard_share_B": 0.8302
   },
   "inv": {
    "cond_CE": 3.1847946965198246,
    "group_oracle_J": 32.4
   },
   "cal500": {
    "CE": 3.464901391923223,
    "J": 27.750000000000004,
    "J_A": 25.88888888888889,
    "J_B": 44.5,
    "soft_mass_B": 0.09447816560340662,
    "hard_share_B": 0.1052
   },
   "cal2000": {
    "CE": 3.46508190864828,
    "J": 27.76,
    "J_A": 25.933333333333337,
    "J_B": 44.2,
    "soft_mass_B": 0.0932716199186289,
    "hard_share_B": 0.1032
   },
   "oracle_const": {
    "beta": -6.291732311248779,
    "J": 27.810000000000002
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 16.1,
      "J_A": 9.18888888888889,
      "J_B": 78.3,
      "hard_share_B": 0.8302,
      "prec_B": 0.09431462298241387
     },
     "balanced_offset": {
      "J": 27.750000000000004,
      "J_A": 25.88888888888889,
      "J_B": 44.5,
      "hard_share_B": 0.1052,
      "prec_B": 0.4230038022813688
     },
     "known_prior_offset": {
      "J": 27.750000000000004,
      "J_A": 25.88888888888889,
      "J_B": 44.5,
      "hard_share_B": 0.1052,
      "prec_B": 0.4230038022813688
     },
     "beta_known": -6.353153646289046,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 29.922222222222217,
      "J_A": 9.18888888888889,
      "J_B": 78.3,
      "hard_share_B": 0.864822222222222,
      "prec_B": 0.09431462298241387
     },
     "balanced_offset": {
      "J": 31.472222222222218,
      "J_A": 25.88888888888889,
      "J_B": 44.5,
      "hard_share_B": 0.1878222222222222,
      "prec_B": 0.4230038022813688
     },
     "known_prior_offset": {
      "J": 35.05555555555556,
      "J_A": 23.72222222222222,
      "J_B": 61.5,
      "hard_share_B": 0.3319888888888889,
      "prec_B": 0.2677405311275577
     },
     "beta_known": -4.562919658690532,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 43.74444444444444,
      "J_A": 9.18888888888889,
      "J_B": 78.3,
      "hard_share_B": 0.8994444444444444,
      "prec_B": 0.09431462298241387
     },
     "balanced_offset": {
      "J": 35.19444444444444,
      "J_A": 25.88888888888889,
      "J_B": 44.5,
      "hard_share_B": 0.27044444444444443,
      "prec_B": 0.4230038022813688
     },
     "known_prior_offset": {
      "J": 44.37222222222223,
      "J_A": 21.144444444444442,
      "J_B": 67.60000000000001,
      "hard_share_B": 0.5449444444444445,
      "prec_B": 0.19026175063326767
     },
     "beta_known": -3.483498202999712,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -1.0040283097317868,
    -0.5885562739755493,
    -1.0048160473972625,
    -1.4482825633575118,
    -1.2519179736659727,
    -0.9950148344078412,
    -2.8110073491176255,
    -2.8645580268230053,
    -7.885356905804139
   ],
   "cal9_500": {
    "CE": 3.268958360558965,
    "J": 29.110000000000003,
    "J_A": 27.48888888888889,
    "J_B": 43.7,
    "soft_mass_B": 0.09302671805082584,
    "hard_share_B": 0.1051
   },
   "task_oracle_J": 66.51
  }
 },
 "gate_fail": []
}

==> anc/supplementary_material/data/v9/R1C/R1C_FREEZE.sha256 <==
3116e30c31f153833b652840e7f1c2ec08a224512f56f673bb1e4588c19fae09  r1c_runner.py
8acff7b7fab060f6ec80f73fded317e05b0b7db0d4ed9cc352b92d761718c1ab  r1c_analyze.py
7feb18a081a3bfb4714c3f570e6807f2dad8e03a6ba5b83144829a29213f89fd  r1c_merge.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
0c80dd9c012e7f811b5a3f9dfc1790d229d35c3897fd54aa0b4f94b9e04d54af  seq_cifar100_ho.py
b5d56cdafec2510bf987d9370cab5d5ce230d8706c87ecc8bd83f77445255e02  R1C_PREREG.md


==> anc/supplementary_material/data/v9/R1C/R1C_MERGED.json <==
{
 "protocol": "R1_PREREG.md",
 "roots_expected": [
  260926021,
  260926022,
  260926023,
  260926024,
  260926025,
  260926026,
  260926027,
  260926028
 ],
 "complete_roots": [
  260926021,
  260926022,
  260926023,
  260926024,
  260926025,
  260926026,
  260926027,
  260926028
 ],
 "missing_or_failed": [],
 "status": "CONFIRMATORY",
 "note_beta_bracket": "fit_beta brackets [logit(p)-max d, logit(p)-min d] always contain the root: no boundary hits possible",
 "per_root": {
  "260926021/full": {
   "raw": 32.379999999999995,
   "cal500": 35.13,
   "cal2000": 35.14,
   "beta500": -2.135624647078023,
   "beta2000": -2.179392159142738
  },
  "260926021/hperm": {
   "raw": 27.63,
   "cal500": 29.909999999999997,
   "cal2000": 29.880000000000003,
   "beta500": -2.4528081713538947,
   "beta2000": -2.3797487760902394
  },
  "260926021/am2": {
   "raw": 31.52,
   "cal500": 34.589999999999996,
   "cal2000": 34.67,
   "beta500": -2.4509491577394362,
   "beta2000": -2.3510861888430004
  },
  "260926021/none": {
   "raw": 19.97,
   "cal500": 34.56,
   "cal2000": 34.57,
   "beta500": -6.400592268539528,
   "beta2000": -6.389941271581566
  },
  "260926022/full": {
   "raw": 29.220000000000002,
   "cal500": 31.75,
   "cal2000": 31.72,
   "beta500": -2.6035084490867826,
   "beta2000": -2.4913578639258684
  },
  "260926022/hperm": {
   "raw": 26.150000000000002,
   "cal500": 28.67,
   "cal2000": 28.599999999999998,
   "beta500": -2.509063290275928,
   "beta2000": -2.607043349061203
  },
  "260926022/am2": {
   "raw": 29.330000000000002,
   "cal500": 31.55,
   "cal2000": 31.53,
   "beta500": -2.7792338448909977,
   "beta2000": -2.6434664192426203
  },
  "260926022/none": {
   "raw": 19.29,
   "cal500": 33.660000000000004,
   "cal2000": 33.650000000000006,
   "beta500": -6.332060463721733,
   "beta2000": -6.339462043500815
  },
  "260926023/full": {
   "raw": 29.14,
   "cal500": 33.48,
   "cal2000": 33.45,
   "beta500": -3.234356961290481,
   "beta2000": -3.3787596011654557
  },
  "260926023/hperm": {
   "raw": 27.3,
   "cal500": 31.03,
   "cal2000": 30.919999999999998,
   "beta500": -2.505010424657371,
   "beta2000": -2.737324177759108
  },
  "260926023/am2": {
   "raw": 30.049999999999997,
   "cal500": 33.81,
   "cal2000": 33.81,
   "beta500": -2.924902173777544,
   "beta2000": -3.003618223554449
  },
  "260926023/none": {
   "raw": 18.709999999999997,
   "cal500": 33.86,
   "cal2000": 33.85,
   "beta500": -6.723689490257616,
   "beta2000": -6.660400969844233
  },
  "260926024/full": {
   "raw": 29.25,
   "cal500": 33.47,
   "cal2000": 33.5,
   "beta500": -2.737707564979755,
   "beta2000": -3.0237766643762845
  },
  "260926024/hperm": {
   "raw": 26.25,
   "cal500": 30.54,
   "cal2000": 30.570000000000004,
   "beta500": -2.979399035256134,
   "beta2000": -3.1006039448426375
  },
  "260926024/am2": {
   "raw": 29.87,
   "cal500": 34.11,
   "cal2000": 34.150000000000006,
   "beta500": -2.9993994046771935,
   "beta2000": -3.0694941312376196
  },
  "260926024/none": {
   "raw": 18.81,
   "cal500": 33.589999999999996,
   "cal2000": 33.58,
   "beta500": -6.661989990168507,
   "beta2000": -6.713099538201531
  },
  "260926025/full": {
   "raw": 31.759999999999998,
   "cal500": 34.77,
   "cal2000": 34.870000000000005,
   "beta500": -2.619678911522768,
   "beta2000": -2.416514213944123
  },
  "260926025/hperm": {
   "raw": 28.42,
   "cal500": 32.37,
   "cal2000": 32.39,
   "beta500": -2.6521053753869976,
   "beta2000": -2.640617807524521
  },
  "260926025/am2": {
   "raw": 31.5,
   "cal500": 34.33,
   "cal2000": 34.300000000000004,
   "beta500": -2.481051753068992,
   "beta2000": -2.3694905807438875
  },
  "260926025/none": {
   "raw": 20.27,
   "cal500": 35.27,
   "cal2000": 35.260000000000005,
   "beta500": -6.645956955104319,
   "beta2000": -6.530293056395033
  },
  "260926026/full": {
   "raw": 31.85,
   "cal500": 34.699999999999996,
   "cal2000": 34.79,
   "beta500": -2.2211331888876957,
   "beta2000": -2.3541734468304334
  },
  "260926026/hperm": {
   "raw": 27.169999999999998,
   "cal500": 30.630000000000003,
   "cal2000": 30.64,
   "beta500": -2.6920233019047872,
   "beta2000": -2.7894347777120405
  },
  "260926026/am2": {
   "raw": 31.8,
   "cal500": 34.5,
   "cal2000": 34.55,
   "beta500": -2.8419434260629686,
   "beta2000": -2.757049723485272
  },
  "260926026/none": {
   "raw": 21.310000000000002,
   "cal500": 35.089999999999996,
   "cal2000": 35.06,
   "beta500": -6.08937584282037,
   "beta2000": -6.328804018057443
  },
  "260926027/full": {
   "raw": 29.770000000000003,
   "cal500": 32.59,
   "cal2000": 32.54,
   "beta500": -2.75851431824389,
   "beta2000": -2.840131152362395
  },
  "260926027/hperm": {
   "raw": 25.44,
   "cal500": 28.67,
   "cal2000": 28.73,
   "beta500": -2.930480522917664,
   "beta2000": -3.129181079156562
  },
  "260926027/am2": {
   "raw": 30.17,
   "cal500": 32.9,
   "cal2000": 32.879999999999995,
   "beta500": -2.8187278238925417,
   "beta2000": -2.7908396430755307
  },
  "260926027/none": {
   "raw": 18.85,
   "cal500": 32.17,
   "cal2000": 32.08,
   "beta500": -6.060893663350056,
   "beta2000": -6.286434848613446
  },
  "260926028/full": {
   "raw": 28.93,
   "cal500": 31.990000000000002,
   "cal2000": 31.919999999999998,
   "beta500": -3.032642297400659,
   "beta2000": -3.2112414363831183
  },
  "260926028/hperm": {
   "raw": 26.55,
   "cal500": 30.54,
   "cal2000": 30.65,
   "beta500": -3.017492173898198,
   "beta2000": -3.2278171083196145
  },
  "260926028/am2": {
   "raw": 30.4,
   "cal500": 33.650000000000006,
   "cal2000": 33.64,
   "beta500": -3.1352868842833743,
   "beta2000": -3.121525549106215
  },
  "260926028/none": {
   "raw": 20.28,
   "cal500": 34.37,
   "cal2000": 34.36,
   "beta500": -6.320020224561594,
   "beta2000": -6.332046963683917
  }
 },
 "primary": {
  "P1": {
   "test": "cal500 Full-Hperm > 0",
   "roots": [
    260926021,
    260926022,
    260926023,
    260926024,
    260926025,
    260926026,
    260926027,
    260926028
   ],
   "n": 8,
   "mean": 3.1900000000000004,
   "sd": 1.1776004658384174,
   "lo": 2.205501373238189,
   "hi": 4.174498626761811,
   "t": 7.661921670111144,
   "p": 5.997915448506671e-05,
   "p_holm": 0.00011995830897013342,
   "pass": true
  },
  "P2": {
   "test": "D = U_raw - U_cal500 (Full-DeleteN) > 0",
   "roots": [
    260926021,
    260926022,
    260926023,
    260926024,
    260926025,
    260926026,
    260926027,
    260926028
   ],
   "n": 8,
   "mean": 11.1875,
   "sd": 0.6089276288220606,
   "lo": 10.678423762546386,
   "hi": 11.696576237453614,
   "t": 51.96517116378809,
   "p": 1.2801493835790433e-10,
   "U_raw": {
    "n": 8,
    "mean": 10.60125,
    "sd": 1.1006548375528857,
    "lo": 9.681079528312836,
    "hi": 11.521420471687165,
    "t": 27.242748619432472
   },
   "U_cal": {
    "n": 8,
    "mean": -0.5862499999999997,
    "sd": 1.0437013461714035,
    "lo": -1.458806161332387,
    "hi": 0.2863061613323875,
    "t": -1.5887355209084288
   },
   "p_holm": 3.8404481507371295e-10,
   "pass": true
  },
  "P3": {
   "test": "cal500 Full-Fixed within +-1 (TOST)",
   "roots": [
    260926021,
    260926022,
    260926023,
    260926024,
    260926025,
    260926026,
    260926027,
    260926028
   ],
   "n": 8,
   "mean": -0.19499999999999984,
   "sd": 0.7202380558835116,
   "lo": -0.7971340832725247,
   "hi": 0.407134083272525,
   "t": -0.7657791542949391,
   "p": 0.007949802796512993,
   "p_lower": 0.007949802796512993,
   "p_upper": 0.0011135302782004752,
   "ci90": [
    -0.6774404345755584,
    0.2874404345755587
   ],
   "p_holm": 0.007949802796512993,
   "pass": true
  }
 },
 "deleteN_residual_cal500": {
  "n": 8,
  "mean": -0.5862499999999997,
  "sd": 1.0437013461714035,
  "lo": -1.458806161332387,
  "hi": 0.2863061613323875,
  "t": -1.5887355209084288
 },
 "secondary_pairs": {
  "full-hperm": {
   "raw": {
    "n": 8,
    "mean": 3.4237499999999996,
    "sd": 1.0735646563801233,
    "lo": 2.5262274865440046,
    "hi": 4.321272513455995,
    "t": 9.02025538080024
   },
   "cal500": {
    "n": 8,
    "mean": 3.1900000000000004,
    "sd": 1.1776004658384174,
    "lo": 2.205501373238189,
    "hi": 4.174498626761811,
    "t": 7.661921670111144
   },
   "cal2000": {
    "n": 8,
    "mean": 3.19375,
    "sd": 1.2123994803694025,
    "lo": 2.180158669038189,
    "hi": 4.207341330961811,
    "t": 7.4507530528682
   },
   "oracle_const": {
    "n": 8,
    "mean": 3.1712500000000006,
    "sd": 1.1641359456695735,
    "lo": 2.198007993799048,
    "hi": 4.144492006200953,
    "t": 7.7049845876825875
   },
   "group_oracle": {
    "n": 8,
    "mean": 3.62,
    "sd": 1.1751474071670431,
    "lo": 2.637552181609443,
    "hi": 4.602447818390557,
    "t": 8.712869661402218
   },
   "cond_CE": {
    "n": 8,
    "mean": -0.44722150232418817,
    "sd": 0.04246756582505673,
    "lo": -0.48272527584462255,
    "hi": -0.4117177288037538,
    "t": -29.785870778521023
   },
   "cal9_500": {
    "n": 8,
    "mean": 3.2437500000000004,
    "sd": 1.052737078829683,
    "lo": 2.363639777123039,
    "hi": 4.123860222876962,
    "t": 8.715101491528053
   },
   "task_oracle": {
    "n": 8,
    "mean": 11.142499999999998,
    "sd": 0.7729673805721516,
    "lo": 10.496283098104364,
    "hi": 11.788716901895633,
    "t": 40.77241812475504
   },
   "NLL_cal9": {
    "n": 8,
    "mean": -0.43002510535845867,
    "sd": 0.056462951212031355,
    "lo": -0.47722931386867457,
    "hi": -0.3828208968482428,
    "t": -21.54146473410922
   },
   "NLL_raw": {
    "n": 8,
    "mean": -0.4866314316454282,
    "sd": 0.10088729914207568,
    "lo": -0.5709753244549187,
    "hi": -0.4022875388359377,
    "t": -13.642961529594203
   },
   "NLL_cal500": {
    "n": 8,
    "mean": -0.4404469294680978,
    "sd": 0.05249454040382703,
    "lo": -0.48433346351703344,
    "hi": -0.3965603954191622,
    "t": -23.73145917147451
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": 0.003749999999999698,
    "sd": 0.09767840820044071,
    "lo": -0.0779111928470559,
    "hi": 0.0854111928470553,
    "t": 0.10858696321127706
   }
  },
  "full-none": {
   "raw": {
    "n": 8,
    "mean": 10.60125,
    "sd": 1.1006548375528857,
    "lo": 9.681079528312836,
    "hi": 11.521420471687165,
    "t": 27.242748619432472
   },
   "cal500": {
    "n": 8,
    "mean": -0.5862499999999997,
    "sd": 1.0437013461714035,
    "lo": -1.458806161332387,
    "hi": 0.2863061613323875,
    "t": -1.5887355209084288
   },
   "cal2000": {
    "n": 8,
    "mean": -0.5600000000000009,
    "sd": 1.075546372779902,
    "lo": -1.4591792698269477,
    "hi": 0.3391792698269457,
    "t": -1.4726647125070078
   },
   "oracle_const": {
    "n": 8,
    "mean": -0.587499999999999,
    "sd": 1.0770959633596766,
    "lo": -1.4879747599715976,
    "hi": 0.3129747599715995,
    "t": -1.5427603410611699
   },
   "group_oracle": {
    "n": 8,
    "mean": -0.3687499999999986,
    "sd": 0.9763991792002145,
    "lo": -1.1850401416734555,
    "hi": 0.44754014167345835,
    "t": -1.0681927273888931
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.046365776745817044,
    "sd": 0.04783025705018605,
    "lo": 0.006378681164934508,
    "hi": 0.08635287232669958,
    "t": 2.74182554507691
   },
   "cal9_500": {
    "n": 8,
    "mean": -2.5424999999999986,
    "sd": 0.8377648834846194,
    "lo": -3.242888969999818,
    "hi": -1.8421110300001793,
    "t": -8.58388326657429
   },
   "task_oracle": {
    "n": 8,
    "mean": -6.115000000000002,
    "sd": 0.9298694224766951,
    "lo": -6.892390291574256,
    "hi": -5.337609708425748,
    "t": -18.600280264895403
   },
   "NLL_cal9": {
    "n": 8,
    "mean": 0.2670940933714708,
    "sd": 0.048514425626803526,
    "lo": 0.2265350185466144,
    "hi": 0.30765316819632715,
    "t": 15.5717844494892
   },
   "NLL_raw": {
    "n": 8,
    "mean": -1.4173135989909218,
    "sd": 0.1142144525784138,
    "lo": -1.5127992708989602,
    "hi": -1.3218279270828834,
    "t": -35.09860737550139
   },
   "NLL_cal500": {
    "n": 8,
    "mean": 0.060520893585459146,
    "sd": 0.05782079655224334,
    "lo": 0.01218149796248863,
    "hi": 0.10886028920842966,
    "t": 2.96050810846792
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": 0.026249999999998774,
    "sd": 0.06390562237728864,
    "lo": -0.027176437317182375,
    "hi": 0.07967643731717992,
    "t": 1.1618103268949669
   }
  },
  "am2-none": {
   "raw": {
    "n": 8,
    "mean": 10.89375,
    "sd": 0.5907365257516614,
    "lo": 10.399881905300763,
    "hi": 11.387618094699238,
    "t": 52.15891797277639
   },
   "cal500": {
    "n": 8,
    "mean": -0.3912499999999999,
    "sd": 0.9090251843124515,
    "lo": -1.1512140723735138,
    "hi": 0.36871407237351395,
    "t": -1.2173723364924693
   },
   "cal2000": {
    "n": 8,
    "mean": -0.3600000000000003,
    "sd": 0.9361165983542272,
    "lo": -1.1426130613089716,
    "hi": 0.4226130613089709,
    "t": -1.0877210880554529
   },
   "oracle_const": {
    "n": 8,
    "mean": -0.42874999999999863,
    "sd": 0.9486597689070919,
    "lo": -1.2218494143147345,
    "hi": 0.3643494143147372,
    "t": -1.2783172318269684
   },
   "group_oracle": {
    "n": 8,
    "mean": -0.22499999999999964,
    "sd": 0.8958635100122274,
    "lo": -0.9739606372948502,
    "hi": 0.5239606372948509,
    "t": -0.7103717206421386
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.08682887176394083,
    "sd": 0.062203985368406496,
    "lo": 0.03482503858720455,
    "hi": 0.13883270494067712,
    "t": 3.9481254240178303
   },
   "cal9_500": {
    "n": 8,
    "mean": -2.254999999999999,
    "sd": 0.7614835145012275,
    "lo": -2.891616149599147,
    "hi": -1.6183838504008512,
    "t": -8.375891329020197
   },
   "task_oracle": {
    "n": 8,
    "mean": -5.4275,
    "sd": 0.8450824135634826,
    "lo": -6.134006578240403,
    "hi": -4.720993421759597,
    "t": -18.165433303513847
   },
   "NLL_cal9": {
    "n": 8,
    "mean": 0.2752164430795524,
    "sd": 0.05983633487333984,
    "lo": 0.22519201525179877,
    "hi": 0.325240870907306,
    "t": 13.009313729360825
   },
   "NLL_raw": {
    "n": 8,
    "mean": -1.3819564877457913,
    "sd": 0.10939101696704087,
    "lo": -1.473409666568588,
    "hi": -1.2905033089229945,
    "t": -35.73203105275883
   },
   "NLL_cal500": {
    "n": 8,
    "mean": 0.09738328890289871,
    "sd": 0.06784728105329864,
    "lo": 0.040661542466649936,
    "hi": 0.1541050353391475,
    "t": 4.0597284305847925
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": 0.031249999999999556,
    "sd": 0.04051013982414094,
    "lo": -0.0026173244311272215,
    "hi": 0.06511732443112633,
    "t": 2.1818820678482207
   }
  },
  "hperm-none": {
   "raw": {
    "n": 8,
    "mean": 7.1775,
    "sd": 0.9447562043798862,
    "lo": 6.38766404729894,
    "hi": 7.9673359527010605,
    "t": 21.488121055728726
   },
   "cal500": {
    "n": 8,
    "mean": -3.77625,
    "sd": 0.8429529303924053,
    "lo": -4.480976285757125,
    "hi": -3.0715237142428755,
    "t": -12.670752475883477
   },
   "cal2000": {
    "n": 8,
    "mean": -3.753750000000001,
    "sd": 0.8600986239130632,
    "lo": -4.472810444256247,
    "hi": -3.034689555743755,
    "t": -12.344175451894662
   },
   "oracle_const": {
    "n": 8,
    "mean": -3.7587499999999996,
    "sd": 0.8557943260920972,
    "lo": -4.474211961224992,
    "hi": -3.0432880387750068,
    "t": -12.422786797017908
   },
   "group_oracle": {
    "n": 8,
    "mean": -3.9887499999999987,
    "sd": 0.8555438955090804,
    "lo": -4.7040025960181735,
    "hi": -3.273497403981824,
    "t": -13.18680286663517
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.4935872790700052,
    "sd": 0.05176522309835197,
    "lo": 0.45031046954695336,
    "hi": 0.536864088593057,
    "t": 26.969373741493957
   },
   "cal9_500": {
    "n": 8,
    "mean": -5.786249999999999,
    "sd": 0.6717128957268217,
    "lo": -6.347816034156098,
    "hi": -5.2246839658439,
    "t": -24.364555980206323
   },
   "task_oracle": {
    "n": 8,
    "mean": -17.2575,
    "sd": 0.999867848410833,
    "lo": -18.093410440136342,
    "hi": -16.42158955986366,
    "t": -48.818032485880394
   },
   "NLL_cal9": {
    "n": 8,
    "mean": 0.6971191987299294,
    "sd": 0.06070608524198694,
    "lo": 0.6463676413973917,
    "hi": 0.7478707560624672,
    "t": 32.48028336878021
   },
   "NLL_raw": {
    "n": 8,
    "mean": -0.9306821673454935,
    "sd": 0.13362193143623083,
    "lo": -1.0423928976147532,
    "hi": -0.8189714370762337,
    "t": -19.700109542974438
   },
   "NLL_cal500": {
    "n": 8,
    "mean": 0.500967823053557,
    "sd": 0.05914456327318286,
    "lo": 0.4515217307565239,
    "hi": 0.5504139153505901,
    "t": 23.95741723216341
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": 0.022499999999999076,
    "sd": 0.08631338250816123,
    "lo": -0.049659793593451684,
    "hi": 0.09465979359344984,
    "t": 0.7373087284670986
   }
  },
  "full-am2": {
   "raw": {
    "n": 8,
    "mean": -0.2925,
    "sd": 0.7241497477337505,
    "lo": -0.8979043394982931,
    "hi": 0.3129043394982931,
    "t": -1.1424638848212938
   },
   "cal500": {
    "n": 8,
    "mean": -0.19499999999999984,
    "sd": 0.7202380558835116,
    "lo": -0.7971340832725247,
    "hi": 0.407134083272525,
    "t": -0.7657791542949391
   },
   "cal2000": {
    "n": 8,
    "mean": -0.20000000000000062,
    "sd": 0.7507710322442818,
    "lo": -0.8276602903097547,
    "hi": 0.4276602903097535,
    "t": -0.7534726310073991
   },
   "oracle_const": {
    "n": 8,
    "mean": -0.1587500000000004,
    "sd": 0.6706380224404648,
    "lo": -0.7194174176006047,
    "hi": 0.40191741760060395,
    "t": -0.6695307916176486
   },
   "group_oracle": {
    "n": 8,
    "mean": -0.14374999999999893,
    "sd": 0.7546226587791127,
    "lo": -0.774630330675176,
    "hi": 0.4871303306751781,
    "t": -0.5387943158771152
   },
   "cond_CE": {
    "n": 8,
    "mean": -0.040463095018123785,
    "sd": 0.04007748307464923,
    "lo": -0.07396870935479119,
    "hi": -0.0069574806814563794,
    "t": -2.855641290828377
   },
   "cal9_500": {
    "n": 8,
    "mean": -0.28749999999999964,
    "sd": 0.6274608695824324,
    "lo": -0.8120704144748849,
    "hi": 0.23707041447488564,
    "t": -1.2959737216851233
   },
   "task_oracle": {
    "n": 8,
    "mean": -0.6875000000000018,
    "sd": 0.9024846654811233,
    "lo": -1.4419960617922123,
    "hi": 0.06699606179220863,
    "t": -2.154655610936454
   },
   "NLL_cal9": {
    "n": 8,
    "mean": -0.008122349708081622,
    "sd": 0.03432866851125768,
    "lo": -0.03682183479518412,
    "hi": 0.020577135379020874,
    "t": -0.6692212435643544
   },
   "NLL_raw": {
    "n": 8,
    "mean": -0.03535711124513041,
    "sd": 0.07562798903798405,
    "lo": -0.09858369234166754,
    "hi": 0.027869469851406717,
    "t": -1.3223280662423542
   },
   "NLL_cal500": {
    "n": 8,
    "mean": -0.03686239531743957,
    "sd": 0.03881837340716388,
    "lo": -0.069315367629463,
    "hi": -0.004409423005416142,
    "t": -2.6859084924903494
   },
   "cal2000_minus_cal500_of_diff": {
    "n": 8,
    "mean": -0.005000000000000782,
    "sd": 0.06414269805898183,
    "lo": -0.05862463754708706,
    "hi": 0.0486246375470855,
    "t": -0.22047927592208377
   }
  }
 },
 "arms": {
  "full": {
   "raw": {
    "n": 8,
    "mean": 30.2875,
    "sd": 1.445759810124567,
    "lo": 29.078814551084463,
    "hi": 31.49618544891554,
    "t": 59.25326319132446
   },
   "cal500": {
    "n": 8,
    "mean": 33.485,
    "sd": 1.3027443560203422,
    "lo": 32.395878462831966,
    "hi": 34.57412153716803,
    "t": 72.70028216544988
   },
   "cal2000": {
    "n": 8,
    "mean": 33.49125,
    "sd": 1.353244117983576,
    "lo": 32.35990960529339,
    "hi": 34.62259039470661,
    "t": 70.00034855707058
   },
   "beta500": {
    "n": 8,
    "mean": -2.6678957923112567,
    "sd": 0.3696298656779581,
    "lo": -2.97691409327721,
    "hi": -2.3588774913453037,
    "t": -20.414878573539923
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": 0.06902252495504535,
    "sd": 0.15883625617049354,
    "lo": -0.06376790831682358,
    "hi": 0.20181295822691428,
    "t": 1.2290970997941928
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.33568849856562927,
    "sd": 0.03914478045767192,
    "lo": 0.30296264313041366,
    "hi": 0.3684143540008449,
    "t": 24.255352660236042
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.10410862090160912,
    "sd": 0.008927746813865892,
    "lo": 0.09664483778220424,
    "hi": 0.111572404021014,
    "t": 32.98297469868781
   },
   "group_oracle": {
    "n": 8,
    "mean": 38.24875,
    "sd": 1.3590694032525132,
    "lo": 37.112539544934094,
    "hi": 39.38496045506591,
    "t": 79.60138145169871
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.7542462559789884,
    "sd": 0.053183496977449424,
    "lo": 2.70978373982041,
    "hi": 2.7987087721375667,
    "t": 146.47748383196316
   }
  },
  "hperm": {
   "raw": {
    "n": 8,
    "mean": 26.863750000000003,
    "sd": 0.9490436916029883,
    "lo": 26.07032961827921,
    "hi": 27.657170381720796,
    "t": 80.06181363901416
   },
   "cal500": {
    "n": 8,
    "mean": 30.295,
    "sd": 1.2251880322161621,
    "lo": 29.270717172136955,
    "hi": 31.31928282786305,
    "t": 69.93799930382269
   },
   "cal2000": {
    "n": 8,
    "mean": 30.2975,
    "sd": 1.2302583933002509,
    "lo": 29.268978244190436,
    "hi": 31.326021755809563,
    "t": 69.65550593165803
   },
   "beta500": {
    "n": 8,
    "mean": -2.7172977869563715,
    "sd": 0.2291386822446301,
    "lo": -2.9088625192675446,
    "hi": -2.5257330546451984,
    "t": -33.54160323936449
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": 0.10917359060186893,
    "sd": 0.10795934617654611,
    "lo": 0.018917318512811795,
    "hi": 0.19942986269092605,
    "t": 2.860239116855133
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.37107741124490534,
    "sd": 0.029931507705835168,
    "lo": 0.3460540445869062,
    "hi": 0.3961007779029045,
    "t": 35.06557122550408
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.10579984986980318,
    "sd": 0.005640216605378705,
    "lo": 0.10108451078518327,
    "hi": 0.11051518895442308,
    "t": 53.05597038249445
   },
   "group_oracle": {
    "n": 8,
    "mean": 34.62875,
    "sd": 1.20997564910562,
    "lo": 33.61718504268521,
    "hi": 35.640314957314786,
    "t": 80.94782392393826
   },
   "cond_CE": {
    "n": 8,
    "mean": 3.2014677583031763,
    "sd": 0.07169526252332525,
    "lo": 3.141529018851942,
    "hi": 3.2614064977544106,
    "t": 126.30009191526571
   }
  },
  "am2": {
   "raw": {
    "n": 8,
    "mean": 30.580000000000002,
    "sd": 0.9076185479436988,
    "lo": 29.82121190505989,
    "hi": 31.338788094940114,
    "t": 95.29697434092526
   },
   "cal500": {
    "n": 8,
    "mean": 33.68,
    "sd": 1.0191733344796088,
    "lo": 32.82794976960793,
    "hi": 34.532050230392066,
    "t": 93.46930726959442
   },
   "cal2000": {
    "n": 8,
    "mean": 33.691250000000004,
    "sd": 1.0435028578234542,
    "lo": 32.818859779079204,
    "hi": 34.5636402209208,
    "t": 91.32054086116106
   },
   "beta500": {
    "n": 8,
    "mean": -2.803936808549131,
    "sd": 0.2371737376929895,
    "lo": -3.0022190153215873,
    "hi": -2.6056546017766746,
    "t": -33.43848691898845
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": -0.040615501138056676,
    "sd": 0.08188659669631791,
    "lo": -0.10907440917723285,
    "hi": 0.0278434069011195,
    "t": -1.402891190240476
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.3329766777088895,
    "sd": 0.025785546849829397,
    "lo": 0.311419421066769,
    "hi": 0.35453393435101,
    "t": 36.52434724865742
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.09957973334987558,
    "sd": 0.004485098344853691,
    "lo": 0.0958300972980111,
    "hi": 0.10332936940174005,
    "t": 62.79773535065457
   },
   "group_oracle": {
    "n": 8,
    "mean": 38.3925,
    "sd": 1.00196592471287,
    "lo": 37.55483552417998,
    "hi": 39.23016447582002,
    "t": 108.37732672190073
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.794709350997112,
    "sd": 0.05241740026940082,
    "lo": 2.750887307714454,
    "hi": 2.83853139427977,
    "t": 150.8016745110585
   }
  },
  "none": {
   "raw": {
    "n": 8,
    "mean": 19.68625,
    "sd": 0.9248619588117704,
    "lo": 18.913046052813925,
    "hi": 20.459453947186077,
    "t": 60.204793757623904
   },
   "cal500": {
    "n": 8,
    "mean": 34.07124999999999,
    "sd": 0.9901722433135413,
    "lo": 33.24344528857284,
    "hi": 34.89905471142714,
    "t": 97.32452946925655
   },
   "cal2000": {
    "n": 8,
    "mean": 34.051249999999996,
    "sd": 1.0108332842617678,
    "lo": 33.206172226077484,
    "hi": 34.89632777392251,
    "t": 95.27929148262263
   },
   "beta500": {
    "n": 8,
    "mean": -6.404322362315465,
    "sd": 0.2553016067093518,
    "lo": -6.617759846850164,
    "hi": -6.190884877780767,
    "t": -70.9519979864981
   },
   "beta500_minus_beta2000": {
    "n": 8,
    "mean": 0.04323797641928251,
    "sd": 0.1273617604996112,
    "lo": -0.063239119973985,
    "hi": 0.14971507281255003,
    "t": 0.9602212221603842
   },
   "soft_mass_B_raw": {
    "n": 8,
    "mean": 0.7411567868366649,
    "sd": 0.017738086452254706,
    "lo": 0.7263273754529034,
    "hi": 0.7559861982204263,
    "t": 118.18117840507476
   },
   "soft_mass_B_cal500": {
    "n": 8,
    "mean": 0.1046710126996665,
    "sd": 0.0063355122488258165,
    "lo": 0.09937439191040681,
    "hi": 0.10996763348892619,
    "t": 46.729344032009166
   },
   "group_oracle": {
    "n": 8,
    "mean": 38.6175,
    "sd": 1.0205565708404958,
    "lo": 37.76429335507067,
    "hi": 39.47070664492933,
    "t": 107.02668290100816
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.707880479233171,
    "sd": 0.053091315314028255,
    "lo": 2.6634950288738035,
    "hi": 2.752265929592539,
    "t": 144.26168484867193
   }
  }
 },
 "prior_shift": {
  "0.1": {
   "raw": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 30.2875,
       "sd": 1.445759810124567,
       "lo": 29.078814551084463,
       "hi": 31.49618544891554,
       "t": 59.25326319132446
      },
      "J_A": {
       "n": 8,
       "mean": 25.2,
       "sd": 1.777857141085681,
       "lo": 23.713674234383586,
       "hi": 26.686325765616413,
       "t": 40.091164749085394
      },
      "J_B": {
       "n": 8,
       "mean": 76.075,
       "sd": 5.225418643515558,
       "lo": 71.70644068974705,
       "hi": 80.44355931025295,
       "t": 41.17805829434991
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.4515875,
       "sd": 0.047321678435998014,
       "lo": 0.4120255867808721,
       "hi": 0.49114941321912786,
       "t": 26.99148416563095
      },
      "prec_B": {
       "n": 8,
       "mean": 0.16979888289230727,
       "sd": 0.01892387338220667,
       "lo": 0.15397812882651088,
       "hi": 0.18561963695810366,
       "t": 25.378724345924642
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 26.863750000000003,
       "sd": 0.9490436916029883,
       "lo": 26.07032961827921,
       "hi": 27.657170381720796,
       "t": 80.06181363901416
      },
      "J_A": {
       "n": 8,
       "mean": 20.958333333333336,
       "sd": 1.1457728459263123,
       "lo": 20.000443262703723,
       "hi": 21.91622340396295,
       "t": 51.73723456637464
      },
      "J_B": {
       "n": 8,
       "mean": 80.01249999999999,
       "sd": 5.164283244417508,
       "lo": 75.69505116244518,
       "hi": 84.3299488375548,
       "t": 43.82205905599598
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5514375,
       "sd": 0.03076142935096296,
       "lo": 0.5257203014833607,
       "hi": 0.5771546985166394,
       "t": 50.70313101537989
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1453687756516523,
       "sd": 0.010765078888569018,
       "lo": 0.13636894447781428,
       "hi": 0.1543686068254903,
       "t": 38.194331170287626
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 30.580000000000002,
       "sd": 0.9076185479436988,
       "lo": 29.82121190505989,
       "hi": 31.338788094940114,
       "t": 95.29697434092526
      },
      "J_A": {
       "n": 8,
       "mean": 25.40138888888889,
       "sd": 0.830236308554576,
       "lo": 24.70729396504064,
       "hi": 26.095483812737136,
       "t": 86.53678067229096
      },
      "J_B": {
       "n": 8,
       "mean": 77.1875,
       "sd": 4.138128458960301,
       "lo": 73.72793803191787,
       "hi": 80.64706196808213,
       "t": 52.757960719807855
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.45130000000000003,
       "sd": 0.030361394660230714,
       "lo": 0.4259172388541906,
       "hi": 0.4766827611458095,
       "t": 42.042507456680056
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1719273564841517,
       "sd": 0.017588930118544545,
       "lo": 0.1572226429159655,
       "hi": 0.1866320700523379,
       "t": 27.64716189604838
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 19.68625,
       "sd": 0.9248619588117704,
       "lo": 18.913046052813925,
       "hi": 20.459453947186077,
       "t": 60.204793757623904
      },
      "J_A": {
       "n": 8,
       "mean": 12.248611111111112,
       "sd": 0.8071754375282076,
       "lo": 11.573795557911914,
       "hi": 12.923426664310309,
       "t": 42.92041394770955
      },
      "J_B": {
       "n": 8,
       "mean": 86.625,
       "sd": 2.832843094843061,
       "lo": 84.25668390501694,
       "hi": 88.99331609498306,
       "t": 86.48996484385677
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.8120875,
       "sd": 0.01946171608201966,
       "lo": 0.7958170981846141,
       "hi": 0.8283579018153858,
       "t": 118.02301004634506
      },
      "prec_B": {
       "n": 8,
       "mean": 0.10676583602634959,
       "sd": 0.005438868712702464,
       "lo": 0.10221882799253308,
       "hi": 0.1113128440601661,
       "t": 55.52246295408071
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 3.4237499999999996,
      "sd": 1.0735646563801233,
      "lo": 2.5262274865440046,
      "hi": 4.321272513455995,
      "t": 9.02025538080024
     },
     "full-none": {
      "n": 8,
      "mean": 10.60125,
      "sd": 1.1006548375528857,
      "lo": 9.681079528312836,
      "hi": 11.521420471687165,
      "t": 27.242748619432472
     },
     "am2-none": {
      "n": 8,
      "mean": 10.89375,
      "sd": 0.5907365257516614,
      "lo": 10.399881905300763,
      "hi": 11.387618094699238,
      "t": 52.15891797277639
     },
     "hperm-none": {
      "n": 8,
      "mean": 7.1775,
      "sd": 0.9447562043798862,
      "lo": 6.38766404729894,
      "hi": 7.9673359527010605,
      "t": 21.488121055728726
     },
     "full-am2": {
      "n": 8,
      "mean": -0.2925,
      "sd": 0.7241497477337505,
      "lo": -0.8979043394982931,
      "hi": 0.3129043394982931,
      "t": -1.1424638848212938
     }
    }
   },
   "balanced_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 33.485,
       "sd": 1.3027443560203422,
       "lo": 32.395878462831966,
       "hi": 34.57412153716803,
       "t": 72.70028216544988
      },
      "J_A": {
       "n": 8,
       "mean": 31.147222222222222,
       "sd": 1.4498160194658578,
       "lo": 29.935145697434855,
       "hi": 32.35929874700959,
       "t": 60.76470877062569
      },
      "J_B": {
       "n": 8,
       "mean": 54.525,
       "sd": 6.654697588921679,
       "lo": 48.96153358854268,
       "hi": 60.08846641145732,
       "t": 23.17460514411981
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1512375,
       "sd": 0.012954749542707708,
       "lo": 0.1404070583478234,
       "hi": 0.16206794165217658,
       "t": 33.01987783465814
      },
      "prec_B": {
       "n": 8,
       "mean": 0.36165640085896983,
       "sd": 0.044434289356609626,
       "lo": 0.3245084053190958,
       "hi": 0.39880439639884385,
       "t": 23.02093245642134
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 30.295,
       "sd": 1.2251880322161621,
       "lo": 29.270717172136955,
       "hi": 31.31928282786305,
       "t": 69.93799930382269
      },
      "J_A": {
       "n": 8,
       "mean": 27.147222222222222,
       "sd": 1.2954642076211582,
       "lo": 26.06418704142848,
       "hi": 28.230257403015965,
       "t": 59.271371021390934
      },
      "J_B": {
       "n": 8,
       "mean": 58.62500000000001,
       "sd": 8.37628454967612,
       "lo": 51.62225087094707,
       "hi": 65.62774912905294,
       "t": 19.79595358835523
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.18403750000000002,
       "sd": 0.011841445073493839,
       "lo": 0.1741378041762301,
       "hi": 0.19393719582376995,
       "t": 43.95887948977259
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3181640164461927,
       "sd": 0.039255976097086365,
       "lo": 0.28534519913003265,
       "hi": 0.35098283376235273,
       "t": 22.92399333056952
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 33.68,
       "sd": 1.0191733344796088,
       "lo": 32.82794976960793,
       "hi": 34.532050230392066,
       "t": 93.46930726959442
      },
      "J_A": {
       "n": 8,
       "mean": 31.40416666666667,
       "sd": 0.942845284784606,
       "lo": 30.615928282726813,
       "hi": 32.192405050606524,
       "t": 94.20887844853802
      },
      "J_B": {
       "n": 8,
       "mean": 54.162499999999994,
       "sd": 5.920650905336096,
       "lo": 49.21271197347313,
       "hi": 59.11228802652686,
       "t": 25.874635507727028
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1432125,
       "sd": 0.009891040317955862,
       "lo": 0.13494338335750589,
       "hi": 0.1514816166424941,
       "t": 40.95283272350739
      },
      "prec_B": {
       "n": 8,
       "mean": 0.379647688540399,
       "sd": 0.04938757361909617,
       "lo": 0.338358643726307,
       "hi": 0.420936733354491,
       "t": 21.742429146178196
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 34.07124999999999,
       "sd": 0.9901722433135413,
       "lo": 33.24344528857284,
       "hi": 34.89905471142714,
       "t": 97.32452946925655
      },
      "J_A": {
       "n": 8,
       "mean": 31.50138888888889,
       "sd": 1.0850017677307413,
       "lo": 30.59430471106077,
       "hi": 32.40847306671701,
       "t": 82.11911302860004
      },
      "J_B": {
       "n": 8,
       "mean": 57.2,
       "sd": 6.490432519155739,
       "lo": 51.77386262355997,
       "hi": 62.626137376440035,
       "t": 24.926849028626346
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.127775,
       "sd": 0.007550922365607304,
       "lo": 0.12146227092475058,
       "hi": 0.1340877290752494,
       "t": 47.86200392028235
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4475213622531665,
       "sd": 0.04162029367661119,
       "lo": 0.4127259259751468,
       "hi": 0.48231679853118625,
       "t": 30.412605200129487
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 3.1900000000000004,
      "sd": 1.1776004658384174,
      "lo": 2.205501373238189,
      "hi": 4.174498626761811,
      "t": 7.661921670111144
     },
     "full-none": {
      "n": 8,
      "mean": -0.5862499999999997,
      "sd": 1.0437013461714035,
      "lo": -1.458806161332387,
      "hi": 0.2863061613323875,
      "t": -1.5887355209084288
     },
     "am2-none": {
      "n": 8,
      "mean": -0.3912499999999999,
      "sd": 0.9090251843124515,
      "lo": -1.1512140723735138,
      "hi": 0.36871407237351395,
      "t": -1.2173723364924693
     },
     "hperm-none": {
      "n": 8,
      "mean": -3.77625,
      "sd": 0.8429529303924053,
      "lo": -4.480976285757125,
      "hi": -3.0715237142428755,
      "t": -12.670752475883477
     },
     "full-am2": {
      "n": 8,
      "mean": -0.19499999999999984,
      "sd": 0.7202380558835116,
      "lo": -0.7971340832725247,
      "hi": 0.407134083272525,
      "t": -0.7657791542949391
     }
    }
   },
   "known_prior_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 33.485,
       "sd": 1.3027443560203422,
       "lo": 32.395878462831966,
       "hi": 34.57412153716803,
       "t": 72.70028216544988
      },
      "J_A": {
       "n": 8,
       "mean": 31.147222222222222,
       "sd": 1.4498160194658578,
       "lo": 29.935145697434855,
       "hi": 32.35929874700959,
       "t": 60.76470877062569
      },
      "J_B": {
       "n": 8,
       "mean": 54.525,
       "sd": 6.654697588921679,
       "lo": 48.96153358854268,
       "hi": 60.08846641145732,
       "t": 23.17460514411981
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1512375,
       "sd": 0.012954749542707708,
       "lo": 0.1404070583478234,
       "hi": 0.16206794165217658,
       "t": 33.01987783465814
      },
      "prec_B": {
       "n": 8,
       "mean": 0.36165640085896983,
       "sd": 0.044434289356609626,
       "lo": 0.3245084053190958,
       "hi": 0.39880439639884385,
       "t": 23.02093245642134
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 30.295,
       "sd": 1.2251880322161621,
       "lo": 29.270717172136955,
       "hi": 31.31928282786305,
       "t": 69.93799930382269
      },
      "J_A": {
       "n": 8,
       "mean": 27.147222222222222,
       "sd": 1.2954642076211582,
       "lo": 26.06418704142848,
       "hi": 28.230257403015965,
       "t": 59.271371021390934
      },
      "J_B": {
       "n": 8,
       "mean": 58.62500000000001,
       "sd": 8.37628454967612,
       "lo": 51.62225087094707,
       "hi": 65.62774912905294,
       "t": 19.79595358835523
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.18403750000000002,
       "sd": 0.011841445073493839,
       "lo": 0.1741378041762301,
       "hi": 0.19393719582376995,
       "t": 43.95887948977259
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3181640164461927,
       "sd": 0.039255976097086365,
       "lo": 0.28534519913003265,
       "hi": 0.35098283376235273,
       "t": 22.92399333056952
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 33.68,
       "sd": 1.0191733344796088,
       "lo": 32.82794976960793,
       "hi": 34.532050230392066,
       "t": 93.46930726959442
      },
      "J_A": {
       "n": 8,
       "mean": 31.40416666666667,
       "sd": 0.942845284784606,
       "lo": 30.615928282726813,
       "hi": 32.192405050606524,
       "t": 94.20887844853802
      },
      "J_B": {
       "n": 8,
       "mean": 54.162499999999994,
       "sd": 5.920650905336096,
       "lo": 49.21271197347313,
       "hi": 59.11228802652686,
       "t": 25.874635507727028
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.1432125,
       "sd": 0.009891040317955862,
       "lo": 0.13494338335750589,
       "hi": 0.1514816166424941,
       "t": 40.95283272350739
      },
      "prec_B": {
       "n": 8,
       "mean": 0.379647688540399,
       "sd": 0.04938757361909617,
       "lo": 0.338358643726307,
       "hi": 0.420936733354491,
       "t": 21.742429146178196
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 34.07124999999999,
       "sd": 0.9901722433135413,
       "lo": 33.24344528857284,
       "hi": 34.89905471142714,
       "t": 97.32452946925655
      },
      "J_A": {
       "n": 8,
       "mean": 31.50138888888889,
       "sd": 1.0850017677307413,
       "lo": 30.59430471106077,
       "hi": 32.40847306671701,
       "t": 82.11911302860004
      },
      "J_B": {
       "n": 8,
       "mean": 57.2,
       "sd": 6.490432519155739,
       "lo": 51.77386262355997,
       "hi": 62.626137376440035,
       "t": 24.926849028626346
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.127775,
       "sd": 0.007550922365607304,
       "lo": 0.12146227092475058,
       "hi": 0.1340877290752494,
       "t": 47.86200392028235
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4475213622531665,
       "sd": 0.04162029367661119,
       "lo": 0.4127259259751468,
       "hi": 0.48231679853118625,
       "t": 30.412605200129487
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 3.1900000000000004,
      "sd": 1.1776004658384174,
      "lo": 2.205501373238189,
      "hi": 4.174498626761811,
      "t": 7.661921670111144
     },
     "full-none": {
      "n": 8,
      "mean": -0.5862499999999997,
      "sd": 1.0437013461714035,
      "lo": -1.458806161332387,
      "hi": 0.2863061613323875,
      "t": -1.5887355209084288
     },
     "am2-none": {
      "n": 8,
      "mean": -0.3912499999999999,
      "sd": 0.9090251843124515,
      "lo": -1.1512140723735138,
      "hi": 0.36871407237351395,
      "t": -1.2173723364924693
     },
     "hperm-none": {
      "n": 8,
      "mean": -3.77625,
      "sd": 0.8429529303924053,
      "lo": -4.480976285757125,
      "hi": -3.0715237142428755,
      "t": -12.670752475883477
     },
     "full-am2": {
      "n": 8,
      "mean": -0.19499999999999984,
      "sd": 0.7202380558835116,
      "lo": -0.7971340832725247,
      "hi": 0.407134083272525,
      "t": -0.7657791542949391
     }
    }
   },
   "transfer_loss_known_minus_balanced": {
    "full": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "hperm": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "am2": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "none": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    }
   },
   "beta_known_minus_balanced_vs_oracle_shift": {
    "full": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "hperm": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "am2": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    },
    "none": {
     "n": 8,
     "mean": 0.0,
     "sd": 0.0,
     "lo": 0.0,
     "hi": 0.0,
     "t": Infinity
    }
   }
  },
  "0.3": {
   "raw": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 40.46249999999999,
       "sd": 1.5074582073522254,
       "lo": 39.20223340017111,
       "hi": 41.72276659982887,
       "t": 75.91934023568056
      },
      "J_A": {
       "n": 8,
       "mean": 25.2,
       "sd": 1.777857141085681,
       "lo": 23.713674234383586,
       "hi": 26.686325765616413,
       "t": 40.091164749085394
      },
      "J_B": {
       "n": 8,
       "mean": 76.075,
       "sd": 5.225418643515558,
       "lo": 71.70644068974705,
       "hi": 80.44355931025295,
       "t": 41.17805829434991
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5417069444444443,
       "sd": 0.044588565904675886,
       "lo": 0.5044299704826701,
       "hi": 0.5789839184062185,
       "t": 34.36259014487318
      },
      "prec_B": {
       "n": 8,
       "mean": 0.16979888289230727,
       "sd": 0.01892387338220667,
       "lo": 0.15397812882651088,
       "hi": 0.18561963695810366,
       "t": 25.378724345924642
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 38.67458333333333,
       "sd": 1.428870304934817,
       "lo": 37.4800178641124,
       "hi": 39.869148802554264,
       "t": 76.55575188347628
      },
      "J_A": {
       "n": 8,
       "mean": 20.958333333333336,
       "sd": 1.1457728459263123,
       "lo": 20.000443262703723,
       "hi": 21.91622340396295,
       "t": 51.73723456637464
      },
      "J_B": {
       "n": 8,
       "mean": 80.01249999999999,
       "sd": 5.164283244417508,
       "lo": 75.69505116244518,
       "hi": 84.3299488375548,
       "t": 43.82205905599598
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6307291666666666,
       "sd": 0.029342476291257292,
       "lo": 0.6061982425947516,
       "hi": 0.6552600907385815,
       "t": 60.79825934459737
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1453687756516523,
       "sd": 0.010765078888569018,
       "lo": 0.13636894447781428,
       "hi": 0.1543686068254903,
       "t": 38.194331170287626
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 40.93722222222222,
       "sd": 1.448699836726441,
       "lo": 39.72607884955737,
       "hi": 42.14836559488707,
       "t": 79.92542472202967
      },
      "J_A": {
       "n": 8,
       "mean": 25.40138888888889,
       "sd": 0.830236308554576,
       "lo": 24.70729396504064,
       "hi": 26.095483812737136,
       "t": 86.53678067229096
      },
      "J_B": {
       "n": 8,
       "mean": 77.1875,
       "sd": 4.138128458960301,
       "lo": 73.72793803191787,
       "hi": 80.64706196808213,
       "t": 52.757960719807855
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5433999999999999,
       "sd": 0.023940177500708565,
       "lo": 0.5233855107418787,
       "hi": 0.5634144892581211,
       "t": 64.20033015801948
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1719273564841517,
       "sd": 0.017588930118544545,
       "lo": 0.1572226429159655,
       "hi": 0.1866320700523379,
       "t": 27.64716189604838
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 34.56152777777777,
       "sd": 1.272288268542788,
       "lo": 33.49786816693196,
       "hi": 35.62518738862358,
       "t": 76.83381593331731
      },
      "J_A": {
       "n": 8,
       "mean": 12.248611111111112,
       "sd": 0.8071754375282076,
       "lo": 11.573795557911914,
       "hi": 12.923426664310309,
       "t": 42.92041394770955
      },
      "J_B": {
       "n": 8,
       "mean": 86.625,
       "sd": 2.832843094843061,
       "lo": 84.25668390501694,
       "hi": 88.99331609498306,
       "t": 86.48996484385677
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.852123611111111,
       "sd": 0.01492341582705146,
       "lo": 0.839647323257516,
       "hi": 0.864599898964706,
       "t": 161.50253824157747
      },
      "prec_B": {
       "n": 8,
       "mean": 0.10676583602634959,
       "sd": 0.005438868712702464,
       "lo": 0.10221882799253308,
       "hi": 0.1113128440601661,
       "t": 55.52246295408071
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 1.7879166666666668,
      "sd": 0.7165024882696822,
      "lo": 1.1889055960734658,
      "hi": 2.386927737259868,
      "t": 7.05788476603644
     },
     "full-none": {
      "n": 8,
      "mean": 5.900972222222223,
      "sd": 1.0321928229790798,
      "lo": 5.03803742705568,
      "hi": 6.7639070173887665,
      "t": 16.16991469436464
     },
     "am2-none": {
      "n": 8,
      "mean": 6.375694444444444,
      "sd": 0.9072110561235107,
      "lo": 5.617247021191403,
      "hi": 7.134141867697485,
      "t": 19.87760949785555
     },
     "hperm-none": {
      "n": 8,
      "mean": 4.113055555555556,
      "sd": 0.9921006786681276,
      "lo": 3.2836386318259665,
      "hi": 4.942472479285146,
      "t": 11.726106179605708
     },
     "full-am2": {
      "n": 8,
      "mean": -0.47472222222222094,
      "sd": 0.46941509253594654,
      "lo": -0.8671630605110192,
      "hi": -0.08228138393342266,
      "t": -2.860404855752048
     }
    }
   },
   "balanced_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 38.160555555555554,
       "sd": 1.992380547715114,
       "lo": 36.49488373381766,
       "hi": 39.82622737729345,
       "t": 54.17356164839978
      },
      "J_A": {
       "n": 8,
       "mean": 31.147222222222222,
       "sd": 1.4498160194658578,
       "lo": 29.935145697434855,
       "hi": 32.35929874700959,
       "t": 60.76470877062569
      },
      "J_B": {
       "n": 8,
       "mean": 54.525,
       "sd": 6.654697588921679,
       "lo": 48.96153358854268,
       "hi": 60.08846641145732,
       "t": 23.17460514411981
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.2462958333333333,
       "sd": 0.02104742938008582,
       "lo": 0.2286997420250577,
       "hi": 0.26389192464160893,
       "t": 33.098094932727896
      },
      "prec_B": {
       "n": 8,
       "mean": 0.36165640085896983,
       "sd": 0.044434289356609626,
       "lo": 0.3245084053190958,
       "hi": 0.39880439639884385,
       "t": 23.02093245642134
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 36.590555555555554,
       "sd": 2.4146409681960996,
       "lo": 34.57186518791939,
       "hi": 38.609245923191715,
       "t": 42.86091439928751
      },
      "J_A": {
       "n": 8,
       "mean": 27.147222222222222,
       "sd": 1.2954642076211582,
       "lo": 26.06418704142848,
       "hi": 28.230257403015965,
       "t": 59.271371021390934
      },
      "J_B": {
       "n": 8,
       "mean": 58.62500000000001,
       "sd": 8.37628454967612,
       "lo": 51.62225087094707,
       "hi": 65.62774912905294,
       "t": 19.79595358835523
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.2810847222222222,
       "sd": 0.025479275347274344,
       "lo": 0.2597835149639367,
       "hi": 0.3023859294805077,
       "t": 31.202914598202256
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3181640164461927,
       "sd": 0.039255976097086365,
       "lo": 0.28534519913003265,
       "hi": 0.35098283376235273,
       "t": 22.92399333056952
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 38.23166666666666,
       "sd": 1.8751178681353236,
       "lo": 36.664028898383826,
       "hi": 39.7993044349495,
       "t": 57.66863238938046
      },
      "J_A": {
       "n": 8,
       "mean": 31.40416666666667,
       "sd": 0.942845284784606,
       "lo": 30.615928282726813,
       "hi": 32.192405050606524,
       "t": 94.20887844853802
      },
      "J_B": {
       "n": 8,
       "mean": 54.162499999999994,
       "sd": 5.920650905336096,
       "lo": 49.21271197347313,
       "hi": 59.11228802652686,
       "t": 25.874635507727028
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.23902638888888886,
       "sd": 0.01584064485876273,
       "lo": 0.2257832783748571,
       "hi": 0.25226949940292065,
       "t": 42.67936866784037
      },
      "prec_B": {
       "n": 8,
       "mean": 0.379647688540399,
       "sd": 0.04938757361909617,
       "lo": 0.338358643726307,
       "hi": 0.420936733354491,
       "t": 21.742429146178196
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 39.21097222222222,
       "sd": 1.8568673661152855,
       "lo": 37.65859225545838,
       "hi": 40.763352188986055,
       "t": 59.7271401527324
      },
      "J_A": {
       "n": 8,
       "mean": 31.50138888888889,
       "sd": 1.0850017677307413,
       "lo": 30.59430471106077,
       "hi": 32.40847306671701,
       "t": 82.11911302860004
      },
      "J_B": {
       "n": 8,
       "mean": 57.2,
       "sd": 6.490432519155739,
       "lo": 51.77386262355997,
       "hi": 62.626137376440035,
       "t": 24.926849028626346
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.23149166666666662,
       "sd": 0.019417197917204938,
       "lo": 0.21525848296845845,
       "hi": 0.2477248503648748,
       "t": 33.720483869227316
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4475213622531665,
       "sd": 0.04162029367661119,
       "lo": 0.4127259259751468,
       "hi": 0.48231679853118625,
       "t": 30.412605200129487
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 1.5699999999999994,
      "sd": 1.738261614128736,
      "lo": 0.11677692332254397,
      "hi": 3.023223076677455,
      "t": 2.5546388125686605
     },
     "full-none": {
      "n": 8,
      "mean": -1.050416666666667,
      "sd": 1.299033141676765,
      "lo": -2.1364355509988155,
      "hi": 0.03560221766548155,
      "t": -2.287106384715126
     },
     "am2-none": {
      "n": 8,
      "mean": -0.9793055555555563,
      "sd": 1.135207435456959,
      "lo": -1.9283627219871842,
      "hi": -0.030248389123928465,
      "t": -2.439989653197609
     },
     "hperm-none": {
      "n": 8,
      "mean": -2.6204166666666664,
      "sd": 1.5083637416911995,
      "lo": -3.881440312148183,
      "hi": -1.35939302118515,
      "t": -4.913707067651292
     },
     "full-am2": {
      "n": 8,
      "mean": -0.07111111111111068,
      "sd": 0.5833156459903504,
      "lo": -0.5587751950729938,
      "hi": 0.4165529728507724,
      "t": -0.34480919022157164
     }
    }
   },
   "known_prior_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 40.65347222222222,
       "sd": 1.6305266282823871,
       "lo": 39.29031784770379,
       "hi": 42.01662659674065,
       "t": 70.5203960205028
      },
      "J_A": {
       "n": 8,
       "mean": 28.22638888888889,
       "sd": 1.2507202510491624,
       "lo": 27.180760591905827,
       "hi": 29.272017185871956,
       "t": 63.83224697928848
      },
      "J_B": {
       "n": 8,
       "mean": 69.65,
       "sd": 4.770444723203785,
       "lo": 65.66180840592358,
       "hi": 73.63819159407643,
       "t": 41.29592955565553
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.41188611111111106,
       "sd": 0.014831624953639828,
       "lo": 0.39948656234810287,
       "hi": 0.42428565987411926,
       "t": 78.54768797177476
      },
      "prec_B": {
       "n": 8,
       "mean": 0.2253000095188727,
       "sd": 0.02591453681160616,
       "lo": 0.20363491457002664,
       "hi": 0.24696510446771874,
       "t": 24.590239168131923
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 39.233194444444436,
       "sd": 1.8032292645205377,
       "lo": 37.72565705281031,
       "hi": 40.74073183607856,
       "t": 61.53861493957821
      },
      "J_A": {
       "n": 8,
       "mean": 24.477777777777778,
       "sd": 1.1019943440832787,
       "lo": 23.556487450606546,
       "hi": 25.39906810494901,
       "t": 62.82574043315067
      },
      "J_B": {
       "n": 8,
       "mean": 73.66250000000001,
       "sd": 5.416624541960744,
       "lo": 69.13408855830788,
       "hi": 78.19091144169214,
       "t": 38.46473231855143
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.46591388888888885,
       "sd": 0.009370053898079244,
       "lo": 0.45808032779329655,
       "hi": 0.47374744998448115,
       "t": 140.63990404574415
      },
      "prec_B": {
       "n": 8,
       "mean": 0.20188522402207465,
       "sd": 0.021916179021099956,
       "lo": 0.18356283983825292,
       "hi": 0.22020760820589638,
       "t": 26.054616690242664
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 41.14375,
       "sd": 1.7070329610122865,
       "lo": 39.71663473068221,
       "hi": 42.570865269317785,
       "t": 68.17214498586267
      },
      "J_A": {
       "n": 8,
       "mean": 28.4875,
       "sd": 0.7513054482320823,
       "lo": 27.859392926743592,
       "hi": 29.11560707325641,
       "t": 107.24641742690663
      },
      "J_B": {
       "n": 8,
       "mean": 70.675,
       "sd": 4.363730383186253,
       "lo": 67.02683010330506,
       "hi": 74.32316989669494,
       "t": 45.809220434805425
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.40998749999999995,
       "sd": 0.02205112181055779,
       "lo": 0.39155230082096837,
       "hi": 0.42842269917903153,
       "t": 52.587790125564844
      },
      "prec_B": {
       "n": 8,
       "mean": 0.23380506747901886,
       "sd": 0.03546848023337481,
       "lo": 0.20415267594550765,
       "hi": 0.26345745901253004,
       "t": 18.644740073709322
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 42.01222222222222,
       "sd": 1.7443944993355607,
       "lo": 40.5538719252019,
       "hi": 43.47057251924254,
       "t": 68.12020385839313
      },
      "J_A": {
       "n": 8,
       "mean": 29.02638888888889,
       "sd": 0.9794346982021468,
       "lo": 28.20756098982181,
       "hi": 29.845216787955966,
       "t": 83.82286824988535
      },
      "J_B": {
       "n": 8,
       "mean": 72.3125,
       "sd": 5.262111879138585,
       "lo": 67.9132643770839,
       "hi": 76.7117356229161,
       "t": 38.868545777040914
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.3661972222222222,
       "sd": 0.018147045614927644,
       "lo": 0.35102591242237396,
       "hi": 0.3813685320220704,
       "t": 57.07607609075662
      },
      "prec_B": {
       "n": 8,
       "mean": 0.2912985862002173,
       "sd": 0.03344430240010447,
       "lo": 0.2633384496844192,
       "hi": 0.3192587227160154,
       "t": 24.63549135371821
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 1.4202777777777786,
      "sd": 1.0483787348956062,
      "lo": 0.5438112216133631,
      "hi": 2.2967443339421942,
      "t": 3.83177572916044
     },
     "full-none": {
      "n": 8,
      "mean": -1.3587499999999997,
      "sd": 1.1863774746452673,
      "lo": -2.3505863897536656,
      "hi": -0.36691361024633384,
      "t": -3.2393782231055916
     },
     "am2-none": {
      "n": 8,
      "mean": -0.8684722222222234,
      "sd": 1.1969667627870573,
      "lo": -1.869161478407591,
      "hi": 0.1322170339631441,
      "t": -2.052195989721845
     },
     "hperm-none": {
      "n": 8,
      "mean": -2.7790277777777783,
      "sd": 1.0861582927274804,
      "lo": -3.68707883469956,
      "hi": -1.8709767208559964,
      "t": -7.2367698149701996
     },
     "full-am2": {
      "n": 8,
      "mean": -0.49027777777777626,
      "sd": 0.4291210614285409,
      "lo": -0.849031963043985,
      "hi": -0.13152359251156753,
      "t": -3.231523898432259
     }
    }
   },
   "transfer_loss_known_minus_balanced": {
    "full": {
     "n": 8,
     "mean": 2.492916666666666,
     "sd": 0.6646198572670831,
     "lo": 1.937280561060832,
     "hi": 3.0485527722725,
     "t": 10.609121955407266
    },
    "hperm": {
     "n": 8,
     "mean": 2.6426388888888868,
     "sd": 0.7961381518242445,
     "lo": 1.9770507374562067,
     "hi": 3.308227040321567,
     "t": 9.388460403656843
    },
    "am2": {
     "n": 8,
     "mean": 2.9120833333333316,
     "sd": 0.3837365891354008,
     "lo": 2.591271516421312,
     "hi": 3.2328951502453513,
     "t": 21.46424324060227
    },
    "none": {
     "n": 8,
     "mean": 2.8012499999999987,
     "sd": 0.4874363115816491,
     "lo": 2.393743045555721,
     "hi": 3.208756954444276,
     "t": 16.254700962852006
    }
   },
   "beta_known_minus_balanced_vs_oracle_shift": {
    "full": {
     "n": 8,
     "mean": 0.2839625950548791,
     "sd": 0.07482656924328429,
     "lo": 0.22140601767371915,
     "hi": 0.346519172436039,
     "t": 10.73372084794096
    },
    "hperm": {
     "n": 8,
     "mean": 0.1582784277031661,
     "sd": 0.05734580236809303,
     "lo": 0.11033613715579768,
     "hi": 0.20622071825053453,
     "t": 7.806656802955478
    },
    "am2": {
     "n": 8,
     "mean": 0.349346560174299,
     "sd": 0.1230713314115249,
     "lo": 0.2464563522614403,
     "hi": 0.4522367680871577,
     "t": 8.028687716311117
    },
    "none": {
     "n": 8,
     "mean": 0.37809515005814953,
     "sd": 0.12264427125819416,
     "lo": 0.2755619733682697,
     "hi": 0.48062832674802936,
     "t": 8.71964558302189
    }
   }
  },
  "0.5": {
   "raw": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 50.6375,
       "sd": 2.356352347268913,
       "lo": 48.667540138951914,
       "hi": 52.60745986104809,
       "t": 60.78228440468036
      },
      "J_A": {
       "n": 8,
       "mean": 25.2,
       "sd": 1.777857141085681,
       "lo": 23.713674234383586,
       "hi": 26.686325765616413,
       "t": 40.091164749085394
      },
      "J_B": {
       "n": 8,
       "mean": 76.075,
       "sd": 5.225418643515558,
       "lo": 71.70644068974705,
       "hi": 80.44355931025295,
       "t": 41.17805829434991
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6318263888888889,
       "sd": 0.044152917271857835,
       "lo": 0.5949136262986299,
       "hi": 0.6687391514791479,
       "t": 40.47467317868061
      },
      "prec_B": {
       "n": 8,
       "mean": 0.16979888289230727,
       "sd": 0.01892387338220667,
       "lo": 0.15397812882651088,
       "hi": 0.18561963695810366,
       "t": 25.378724345924642
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 50.485416666666666,
       "sd": 2.408928383491324,
       "lo": 48.471502139360275,
       "hi": 52.499331193973056,
       "t": 59.27711379163451
      },
      "J_A": {
       "n": 8,
       "mean": 20.958333333333336,
       "sd": 1.1457728459263123,
       "lo": 20.000443262703723,
       "hi": 21.91622340396295,
       "t": 51.73723456637464
      },
      "J_B": {
       "n": 8,
       "mean": 80.01249999999999,
       "sd": 5.164283244417508,
       "lo": 75.69505116244518,
       "hi": 84.3299488375548,
       "t": 43.82205905599598
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.7100208333333333,
       "sd": 0.029404479279107904,
       "lo": 0.6854380734663718,
       "hi": 0.7346035932002949,
       "t": 68.29715177312337
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1453687756516523,
       "sd": 0.010765078888569018,
       "lo": 0.13636894447781428,
       "hi": 0.1543686068254903,
       "t": 38.194331170287626
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 51.29444444444444,
       "sd": 2.1714111667361498,
       "lo": 49.47909927959263,
       "hi": 53.10978960929624,
       "t": 66.81488989187017
      },
      "J_A": {
       "n": 8,
       "mean": 25.40138888888889,
       "sd": 0.830236308554576,
       "lo": 24.70729396504064,
       "hi": 26.095483812737136,
       "t": 86.53678067229096
      },
      "J_B": {
       "n": 8,
       "mean": 77.1875,
       "sd": 4.138128458960301,
       "lo": 73.72793803191787,
       "hi": 80.64706196808213,
       "t": 52.757960719807855
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6355,
       "sd": 0.020727402646220604,
       "lo": 0.6181714577367164,
       "hi": 0.6528285422632835,
       "t": 86.71928019422879
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1719273564841517,
       "sd": 0.017588930118544545,
       "lo": 0.1572226429159655,
       "hi": 0.1866320700523379,
       "t": 27.64716189604838
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 49.43680555555556,
       "sd": 1.690057911774002,
       "lo": 48.023881782546674,
       "hi": 50.84972932856444,
       "t": 82.73586414998223
      },
      "J_A": {
       "n": 8,
       "mean": 12.248611111111112,
       "sd": 0.8071754375282076,
       "lo": 11.573795557911914,
       "hi": 12.923426664310309,
       "t": 42.92041394770955
      },
      "J_B": {
       "n": 8,
       "mean": 86.625,
       "sd": 2.832843094843061,
       "lo": 84.25668390501694,
       "hi": 88.99331609498306,
       "t": 86.48996484385677
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.8921597222222222,
       "sd": 0.010427859066414078,
       "lo": 0.883441813874894,
       "hi": 0.9008776305695504,
       "t": 241.98723264938667
      },
      "prec_B": {
       "n": 8,
       "mean": 0.10676583602634959,
       "sd": 0.005438868712702464,
       "lo": 0.10221882799253308,
       "hi": 0.1113128440601661,
       "t": 55.52246295408071
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 0.15208333333333535,
      "sd": 0.9500020305371403,
      "lo": -0.6421382397864218,
      "hi": 0.9463049064530925,
      "t": 0.45279547979345625
     },
     "full-none": {
      "n": 8,
      "mean": 1.2006944444444434,
      "sd": 1.9004790018592481,
      "lo": -0.38814576222783903,
      "hi": 2.7895346511167256,
      "t": 1.7869583046570483
     },
     "am2-none": {
      "n": 8,
      "mean": 1.8576388888888884,
      "sd": 1.5102090488578714,
      "lo": 0.5950725280092009,
      "hi": 3.120205249768576,
      "t": 3.479118487132829
     },
     "hperm-none": {
      "n": 8,
      "mean": 1.048611111111108,
      "sd": 1.6569498496432533,
      "lo": -0.33663362928185636,
      "hi": 2.4338558515040725,
      "t": 1.789987856672591
     },
     "full-am2": {
      "n": 8,
      "mean": -0.656944444444445,
      "sd": 0.9374237182369765,
      "lo": -1.440650285322473,
      "hi": 0.12676139643358286,
      "t": -1.9821554009883295
     }
    }
   },
   "balanced_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 42.83611111111111,
       "sd": 3.217369087437309,
       "lo": 40.14632324140882,
       "hi": 45.525898980813395,
       "t": 37.65773067764925
      },
      "J_A": {
       "n": 8,
       "mean": 31.147222222222222,
       "sd": 1.4498160194658578,
       "lo": 29.935145697434855,
       "hi": 32.35929874700959,
       "t": 60.76470877062569
      },
      "J_B": {
       "n": 8,
       "mean": 54.525,
       "sd": 6.654697588921679,
       "lo": 48.96153358854268,
       "hi": 60.08846641145732,
       "t": 23.17460514411981
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.3413541666666666,
       "sd": 0.03355738113266954,
       "lo": 0.31329949396465273,
       "hi": 0.3694088393686805,
       "t": 28.771475948258097
      },
      "prec_B": {
       "n": 8,
       "mean": 0.36165640085896983,
       "sd": 0.044434289356609626,
       "lo": 0.3245084053190958,
       "hi": 0.39880439639884385,
       "t": 23.02093245642134
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 42.88611111111111,
       "sd": 4.050285769524763,
       "lo": 39.499987469209316,
       "hi": 46.27223475301291,
       "t": 29.948563346871776
      },
      "J_A": {
       "n": 8,
       "mean": 27.147222222222222,
       "sd": 1.2954642076211582,
       "lo": 26.06418704142848,
       "hi": 28.230257403015965,
       "t": 59.271371021390934
      },
      "J_B": {
       "n": 8,
       "mean": 58.62500000000001,
       "sd": 8.37628454967612,
       "lo": 51.62225087094707,
       "hi": 65.62774912905294,
       "t": 19.79595358835523
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.3781319444444444,
       "sd": 0.041768013650228995,
       "lo": 0.3432130111779376,
       "hi": 0.4130508777109512,
       "t": 25.606164979641605
      },
      "prec_B": {
       "n": 8,
       "mean": 0.3181640164461927,
       "sd": 0.039255976097086365,
       "lo": 0.28534519913003265,
       "hi": 0.35098283376235273,
       "t": 22.92399333056952
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 42.78333333333333,
       "sd": 2.9828182287122225,
       "lo": 40.28963488871143,
       "hi": 45.27703177795523,
       "t": 40.5688617972881
      },
      "J_A": {
       "n": 8,
       "mean": 31.40416666666667,
       "sd": 0.942845284784606,
       "lo": 30.615928282726813,
       "hi": 32.192405050606524,
       "t": 94.20887844853802
      },
      "J_B": {
       "n": 8,
       "mean": 54.162499999999994,
       "sd": 5.920650905336096,
       "lo": 49.21271197347313,
       "hi": 59.11228802652686,
       "t": 25.874635507727028
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.3348402777777778,
       "sd": 0.027647989448542847,
       "lo": 0.3117259801577985,
       "hi": 0.3579545753977571,
       "t": 34.25461825666785
      },
      "prec_B": {
       "n": 8,
       "mean": 0.379647688540399,
       "sd": 0.04938757361909617,
       "lo": 0.338358643726307,
       "hi": 0.420936733354491,
       "t": 21.742429146178196
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 44.35069444444444,
       "sd": 3.119336402177089,
       "lo": 41.742863950623246,
       "hi": 46.95852493826564,
       "t": 40.2145491843862
      },
      "J_A": {
       "n": 8,
       "mean": 31.50138888888889,
       "sd": 1.0850017677307413,
       "lo": 30.59430471106077,
       "hi": 32.40847306671701,
       "t": 82.11911302860004
      },
      "J_B": {
       "n": 8,
       "mean": 57.2,
       "sd": 6.490432519155739,
       "lo": 51.77386262355997,
       "hi": 62.626137376440035,
       "t": 24.926849028626346
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.33520833333333333,
       "sd": 0.033002107650079604,
       "lo": 0.3076178808799908,
       "hi": 0.36279878578667585,
       "t": 28.72884218468015
      },
      "prec_B": {
       "n": 8,
       "mean": 0.4475213622531665,
       "sd": 0.04162029367661119,
       "lo": 0.4127259259751468,
       "hi": 0.48231679853118625,
       "t": 30.412605200129487
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": -0.05000000000000426,
      "sd": 2.5224914197996715,
      "lo": -2.158855601583965,
      "hi": 2.0588556015839563,
      "t": -0.05606415749416219
     },
     "full-none": {
      "n": 8,
      "mean": -1.514583333333336,
      "sd": 1.8287917231512905,
      "lo": -3.0434914751910656,
      "hi": 0.014324808524393662,
      "t": -2.342469362944571
     },
     "am2-none": {
      "n": 8,
      "mean": -1.5673611111111114,
      "sd": 1.4588368367386928,
      "lo": -2.786979227868766,
      "hi": -0.3477429943534569,
      "t": -3.0388365369560963
     },
     "hperm-none": {
      "n": 8,
      "mean": -1.4645833333333318,
      "sd": 2.24601535764395,
      "lo": -3.3422991626253125,
      "hi": 0.41313249595864887,
      "t": -1.8443628234121239
     },
     "full-am2": {
      "n": 8,
      "mean": 0.05277777777777537,
      "sd": 0.9328229897245942,
      "lo": -0.7270817578091626,
      "hi": 0.8326373133647134,
      "t": 0.16002832251653584
     }
    }
   },
   "known_prior_offset": {
    "arms": {
     "full": {
      "J": {
       "n": 8,
       "mean": 50.64861111111111,
       "sd": 2.144242424072485,
       "lo": 48.8559795835405,
       "hi": 52.441242638681715,
       "t": 66.80956588169121
      },
      "J_A": {
       "n": 8,
       "mean": 25.234722222222224,
       "sd": 1.0876156712389315,
       "lo": 24.325452766374134,
       "hi": 26.143991678070314,
       "t": 65.62481095685588
      },
      "J_B": {
       "n": 8,
       "mean": 76.0625,
       "sd": 4.076741520941871,
       "lo": 72.65425879641606,
       "hi": 79.47074120358394,
       "t": 52.77186131886596
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6301666666666667,
       "sd": 0.015468178634362529,
       "lo": 0.6172349457088339,
       "hi": 0.6430983876244994,
       "t": 115.2288537159337
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1708126163210994,
       "sd": 0.01779691892865992,
       "lo": 0.15593401975619187,
       "hi": 0.18569121288600693,
       "t": 27.146892065313256
      }
     },
     "hperm": {
      "J": {
       "n": 8,
       "mean": 50.519444444444446,
       "sd": 2.373618599466204,
       "lo": 48.535049635321286,
       "hi": 52.503839253567605,
       "t": 60.199463816937204
      },
      "J_A": {
       "n": 8,
       "mean": 21.82638888888889,
       "sd": 0.9689889547132414,
       "lo": 21.016293849920515,
       "hi": 22.636483927857263,
       "t": 63.71006611407826
      },
      "J_B": {
       "n": 8,
       "mean": 79.2125,
       "sd": 4.639408059532718,
       "lo": 75.33385779825315,
       "hi": 83.09114220174686,
       "t": 48.292105532429424
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6809861111111111,
       "sd": 0.006833091362343815,
       "lo": 0.6752735037727844,
       "hi": 0.6866987184494378,
       "t": 281.8811407757048
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1558859941176486,
       "sd": 0.014762222224619311,
       "lo": 0.14354446748811978,
       "hi": 0.16822752074717745,
       "t": 29.86760173512783
      }
     },
     "am2": {
      "J": {
       "n": 8,
       "mean": 51.21527777777778,
       "sd": 2.064181279893079,
       "lo": 49.48957904175077,
       "hi": 52.940976513804785,
       "t": 70.1773057817775
      },
      "J_A": {
       "n": 8,
       "mean": 25.505555555555553,
       "sd": 0.8516816024948636,
       "lo": 24.793531917302726,
       "hi": 26.21757919380838,
       "t": 84.7037260799458
      },
      "J_B": {
       "n": 8,
       "mean": 76.92500000000001,
       "sd": 3.454086606574056,
       "lo": 74.03731133178313,
       "hi": 79.8126886682169,
       "t": 62.99111208068542
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.6302986111111111,
       "sd": 0.023956050615890623,
       "lo": 0.6102708515966062,
       "hi": 0.6503263706256159,
       "t": 74.4176791467444
      },
      "prec_B": {
       "n": 8,
       "mean": 0.1751391211112816,
       "sd": 0.023032978114982613,
       "lo": 0.15588306951971687,
       "hi": 0.19439517270284634,
       "t": 21.50691231860839
      }
     },
     "none": {
      "J": {
       "n": 8,
       "mean": 52.296527777777776,
       "sd": 2.3355071837000714,
       "lo": 50.343994909588034,
       "hi": 54.24906064596752,
       "t": 63.333959633713945
      },
      "J_A": {
       "n": 8,
       "mean": 26.393055555555556,
       "sd": 1.0593322161947487,
       "lo": 25.507431659860377,
       "hi": 27.278679451250735,
       "t": 70.46971015987923
      },
      "J_B": {
       "n": 8,
       "mean": 78.2,
       "sd": 4.309789520879844,
       "lo": 74.59692579272397,
       "hi": 81.80307420727604,
       "t": 51.32106802050917
      },
      "hard_share_B": {
       "n": 8,
       "mean": 0.5811527777777777,
       "sd": 0.023032331963929495,
       "lo": 0.561897266382012,
       "hi": 0.6004082891735435,
       "t": 71.36699327113317
      },
      "prec_B": {
       "n": 8,
       "mean": 0.21692089003913145,
       "sd": 0.023264008054162278,
       "lo": 0.19747169258488967,
       "hi": 0.23637008749337324,
       "t": 26.373139481482976
      }
     }
    },
    "pairs": {
     "full-hperm": {
      "n": 8,
      "mean": 0.12916666666666732,
      "sd": 0.8943322911052513,
      "lo": -0.6185138395863561,
      "hi": 0.8768471729196907,
      "t": 0.408504207269036
     },
     "full-none": {
      "n": 8,
      "mean": -1.647916666666668,
      "sd": 1.5363351611914726,
      "lo": -2.932325004058094,
      "hi": -0.3635083292752421,
      "t": -3.033851152444223
     },
     "am2-none": {
      "n": 8,
      "mean": -1.0812500000000007,
      "sd": 1.555637575785494,
      "lo": -2.3817955598299996,
      "hi": 0.21929555982999793,
      "t": -1.965905732951721
     },
     "hperm-none": {
      "n": 8,
      "mean": -1.7770833333333353,
      "sd": 1.368502565758203,
      "lo": -2.921180109611133,
      "hi": -0.6329865570555377,
      "t": -3.672883653052992
     },
     "full-am2": {
      "n": 8,
      "mean": -0.5666666666666673,
      "sd": 0.7029040290637683,
      "lo": -1.1543091408617963,
      "hi": 0.02097580752846162,
      "t": -2.280219353450461
     }
    }
   },
   "transfer_loss_known_minus_balanced": {
    "full": {
     "n": 8,
     "mean": 7.812500000000003,
     "sd": 1.5425383635989798,
     "lo": 6.522905655614797,
     "hi": 9.102094344385208,
     "t": 14.32514576851347
    },
    "hperm": {
     "n": 8,
     "mean": 7.633333333333331,
     "sd": 1.9062970004614352,
     "lo": 6.039629158107608,
     "hi": 9.227037508559054,
     "t": 11.32579395918009
    },
    "am2": {
     "n": 8,
     "mean": 8.431944444444445,
     "sd": 1.1664502822764995,
     "lo": 7.456767604420409,
     "hi": 9.40712128446848,
     "t": 20.44591247770501
    },
    "none": {
     "n": 8,
     "mean": 7.945833333333335,
     "sd": 1.3644379491598744,
     "lo": 6.805134661570143,
     "hi": 9.086532005096526,
     "t": 16.47140534499974
    }
   },
   "beta_known_minus_balanced_vs_oracle_shift": {
    "full": {
     "n": 8,
     "mean": 0.43597804738315415,
     "sd": 0.11231375827886236,
     "lo": 0.34208139567516305,
     "hi": 0.5298746990911453,
     "t": 10.979350650440042
    },
    "hperm": {
     "n": 8,
     "mean": 0.24404495520032954,
     "sd": 0.10523280174564838,
     "lo": 0.1560681312992559,
     "hi": 0.3320217791014032,
     "t": 6.559393644336044
    },
    "am2": {
     "n": 8,
     "mean": 0.5452825771321312,
     "sd": 0.18609686080722718,
     "lo": 0.3897017080476771,
     "hi": 0.7008634462165854,
     "t": 8.287576830270375
    },
    "none": {
     "n": 8,
     "mean": 0.5788400343862182,
     "sd": 0.159549379312074,
     "lo": 0.44545341524828974,
     "hi": 0.7122266535241467,
     "t": 10.261442953937587
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/R1C/westb/MANIFEST.json <==
[
 {
  "seed": 260926021,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1C_am2_s260926021_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-031810_2a47b1f5_last.pt",
  "G1": true,
  "J_recomputed": 31.52,
  "J_closeout": 31.54,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926021,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1C_full_s260926021_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031730_6fe33a4f_last.pt",
  "G1": true,
  "J_recomputed": 32.379999999999995,
  "J_closeout": 32.4,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926021,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1C_hperm_s260926021_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031750_9de7e9c4_last.pt",
  "G1": true,
  "J_recomputed": 27.63,
  "J_closeout": 27.64,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926021,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1C_none_s260926021_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031830_4a055a73_last.pt",
  "G1": true,
  "J_recomputed": 19.97,
  "J_closeout": 19.98,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926022,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1C_am2_s260926022_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-031910_d7ee65e1_last.pt",
  "G1": true,
  "J_recomputed": 29.330000000000002,
  "J_closeout": 29.33,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926022,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1C_full_s260926022_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031950_bd4f12f3_last.pt",
  "G1": true,
  "J_recomputed": 29.220000000000002,
  "J_closeout": 29.22,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926022,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1C_hperm_s260926022_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031850_ea0f5981_last.pt",
  "G1": true,
  "J_recomputed": 26.150000000000002,
  "J_closeout": 26.15,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926022,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1C_none_s260926022_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031930_87a5d92d_last.pt",
  "G1": true,
  "J_recomputed": 19.29,
  "J_closeout": 19.29,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926023,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1C_am2_s260926023_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-042910_0765b1ee_last.pt",
  "G1": true,
  "J_recomputed": 30.049999999999997,
  "J_closeout": 30.05,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926023,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1C_full_s260926023_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-043041_4cdf8cba_last.pt",
  "G1": true,
  "J_recomputed": 29.14,
  "J_closeout": 29.14,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926023,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1C_hperm_s260926023_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-043211_8c666f83_last.pt",
  "G1": true,
  "J_recomputed": 27.3,
  "J_closeout": 27.32,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926023,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1C_none_s260926023_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-043010_a997a605_last.pt",
  "G1": true,
  "J_recomputed": 18.709999999999997,
  "J_closeout": 18.71,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926024,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1C_am2_s260926024_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-043631_7d63bab2_last.pt",
  "G1": true,
  "J_recomputed": 29.87,
  "J_closeout": 29.89,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926024,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1C_full_s260926024_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-043420_054a83a5_last.pt",
  "G1": true,
  "J_recomputed": 29.25,
  "J_closeout": 29.25,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926024,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1C_hperm_s260926024_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-043511_ac5c237f_last.pt",
  "G1": true,
  "J_recomputed": 26.25,
  "J_closeout": 26.25,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926024,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1C_none_s260926024_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-043311_018eaa62_last.pt",
  "G1": true,
  "J_recomputed": 18.81,
  "J_closeout": 18.81,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R1C/westb/R1_MODELS.json <==
{
 "prefix": "final_NEXTR1C",
 "models": {
  "260926021/am2": {
   "beta500": -2.4509491577394362,
   "beta2000": -2.3510861888430004,
   "base": {
    "CE": 3.2629835771938542,
    "J": 31.52,
    "J_A": 26.8,
    "J_B": 74.0,
    "soft_mass_B": 0.32231160339827936,
    "hard_share_B": 0.4464
   },
   "inv": {
    "cond_CE": 2.7638240181756957,
    "group_oracle_J": 39.68
   },
   "cal500": {
    "CE": 3.022766914073097,
    "J": 34.589999999999996,
    "J_A": 32.72222222222222,
    "J_B": 51.4,
    "soft_mass_B": 0.10308596701936176,
    "hard_share_B": 0.1546
   },
   "cal2000": {
    "CE": 3.0233518246437785,
    "J": 34.67,
    "J_A": 32.577777777777776,
    "J_B": 53.5,
    "soft_mass_B": 0.10866963303873751,
    "hard_share_B": 0.1639
   },
   "oracle_const": {
    "beta": -2.7168582677841187,
    "J": 34.79
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 31.52,
      "J_A": 26.8,
      "J_B": 74.0,
      "hard_share_B": 0.4464,
      "prec_B": 0.16577060931899643
     },
     "balanced_offset": {
      "J": 34.589999999999996,
      "J_A": 32.72222222222222,
      "J_B": 51.4,
      "hard_share_B": 0.1546,
      "prec_B": 0.33247089262613194
     },
     "known_prior_offset": {
      "J": 34.589999999999996,
      "J_A": 32.72222222222222,
      "J_B": 51.4,
      "hard_share_B": 0.1546,
      "prec_B": 0.33247089262613194
     },
     "beta_known": -2.4509491577394362,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 40.96,
      "J_A": 26.8,
      "J_B": 74.0,
      "hard_share_B": 0.5356444444444444,
      "prec_B": 0.16577060931899643
     },
     "balanced_offset": {
      "J": 38.32555555555555,
      "J_A": 32.72222222222222,
      "J_B": 51.4,
      "hard_share_B": 0.24468888888888887,
      "prec_B": 0.33247089262613194
     },
     "known_prior_offset": {
      "J": 41.18222222222222,
      "J_A": 28.78888888888889,
      "J_B": 70.1,
      "hard_share_B": 0.45234444444444444,
      "prec_B": 0.19619367478309543
     },
     "beta_known": -0.6382265008832426,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 50.4,
      "J_A": 26.8,
      "J_B": 74.0,
      "hard_share_B": 0.6248888888888888,
      "prec_B": 0.16577060931899643
     },
     "balanced_offset": {
      "J": 42.06111111111112,
      "J_A": 32.72222222222222,
      "J_B": 51.4,
      "hard_share_B": 0.3347777777777778,
      "prec_B": 0.33247089262613194
     },
     "known_prior_offset": {
      "J": 50.949999999999996,
      "J_A": 25.1,
      "J_B": 76.8,
      "hard_share_B": 0.6762222222222223,
      "prec_B": 0.15130023640661938
     },
     "beta_known": 0.4297397047744178,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    1.3832250428905357,
    1.6237686818069998,
    1.8941149326350248,
    1.9397803976562227,
    1.7190598767398204,
    1.5188917522059375,
    1.6272415796562112,
    1.191237256838718,
    -1.121723422043196
   ],
   "cal9_500": {
    "CE": 2.9328891653164164,
    "J": 35.120000000000005,
    "J_A": 33.38888888888889,
    "J_B": 50.7,
    "soft_mass_B": 0.10227502696432889,
    "hard_share_B": 0.1483
   },
   "task_oracle_J": 68.17
  },
  "260926021/full": {
   "beta500": -2.135624647078023,
   "beta2000": -2.179392159142738,
   "base": {
    "CE": 3.135031880176234,
    "J": 32.379999999999995,
    "J_A": 28.388888888888893,
    "J_B": 68.30000000000001,
    "soft_mass_B": 0.2975197145255118,
    "hard_share_B": 0.4012
   },
   "inv": {
    "cond_CE": 2.6770672903930732,
    "group_oracle_J": 40.38
   },
   "cal500": {
    "CE": 2.9457044482344923,
    "J": 35.13,
    "J_A": 33.6,
    "J_B": 48.9,
    "soft_mass_B": 0.10447423971626035,
    "hard_share_B": 0.1487
   },
   "cal2000": {
    "CE": 2.9455629606431115,
    "J": 35.14,
    "J_A": 33.67777777777778,
    "J_B": 48.3,
    "soft_mass_B": 0.10199970839717727,
    "hard_share_B": 0.1452
   },
   "oracle_const": {
    "beta": -2.2488293647766113,
    "J": 35.19
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 32.379999999999995,
      "J_A": 28.388888888888893,
      "J_B": 68.30000000000001,
      "hard_share_B": 0.4012,
      "prec_B": 0.1702392821535394
     },
     "balanced_offset": {
      "J": 35.13,
      "J_A": 33.6,
      "J_B": 48.9,
      "hard_share_B": 0.1487,
      "prec_B": 0.3288500336247478
     },
     "known_prior_offset": {
      "J": 35.13,
      "J_A": 33.6,
      "J_B": 48.9,
      "hard_share_B": 0.1487,
      "prec_B": 0.3288500336247478
     },
     "beta_known": -2.135624647078023,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 40.362222222222215,
      "J_A": 28.388888888888893,
      "J_B": 68.30000000000001,
      "hard_share_B": 0.48337777777777774,
      "prec_B": 0.1702392821535394
     },
     "balanced_offset": {
      "J": 38.19,
      "J_A": 33.6,
      "J_B": 48.9,
      "hard_share_B": 0.23165555555555553,
      "prec_B": 0.3288500336247478
     },
     "known_prior_offset": {
      "J": 40.64,
      "J_A": 30.2,
      "J_B": 65.0,
      "hard_share_B": 0.4132444444444444,
      "prec_B": 0.20086526576019778
     },
     "beta_known": -0.5401565913622617,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 48.344444444444434,
      "J_A": 28.388888888888893,
      "J_B": 68.30000000000001,
      "hard_share_B": 0.5655555555555555,
      "prec_B": 0.1702392821535394
     },
     "balanced_offset": {
      "J": 41.25,
      "J_A": 33.6,
      "J_B": 48.9,
      "hard_share_B": 0.31461111111111106,
      "prec_B": 0.3288500336247478
     },
     "known_prior_offset": {
      "J": 49.12777777777777,
      "J_A": 26.855555555555554,
      "J_B": 71.39999999999999,
      "hard_share_B": 0.627,
      "prec_B": 0.15289079229122055
     },
     "beta_known": 0.46484160337509184,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    1.1034747430609118,
    1.2604497680913966,
    1.5453126458760518,
    1.5143157887008394,
    0.9653559327708258,
    1.1132159794511138,
    1.0217503447561989,
    0.7565310124225115,
    -1.1462381631545993
   ],
   "cal9_500": {
    "CE": 2.8988792838670694,
    "J": 35.33,
    "J_A": 33.900000000000006,
    "J_B": 48.199999999999996,
    "soft_mass_B": 0.10415578900348664,
    "hard_share_B": 0.1479
   },
   "task_oracle_J": 67.86999999999999
  },
  "260926021/hperm": {
   "beta500": -2.4528081713538947,
   "beta2000": -2.3797487760902394,
   "base": {
    "CE": 3.7225856687855514,
    "J": 27.63,
    "J_A": 22.733333333333334,
    "J_B": 71.7,
    "soft_mass_B": 0.3524576198927268,
    "hard_share_B": 0.5179
   },
   "inv": {
    "cond_CE": 3.173473314292924,
    "group_oracle_J": 35.21
   },
   "cal500": {
    "CE": 3.46017281400676,
    "J": 29.909999999999997,
    "J_A": 28.28888888888889,
    "J_B": 44.5,
    "soft_mass_B": 0.09762227458671682,
    "hard_share_B": 0.1684
   },
   "cal2000": {
    "CE": 3.460161468594546,
    "J": 29.880000000000003,
    "J_A": 28.133333333333333,
    "J_B": 45.6,
    "soft_mass_B": 0.10209545368132587,
    "hard_share_B": 0.1757
   },
   "oracle_const": {
    "beta": -2.9655338525772095,
    "J": 30.080000000000002
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 27.63,
      "J_A": 22.733333333333334,
      "J_B": 71.7,
      "hard_share_B": 0.5179,
      "prec_B": 0.13844371500289632
     },
     "balanced_offset": {
      "J": 29.909999999999997,
      "J_A": 28.28888888888889,
      "J_B": 44.5,
      "hard_share_B": 0.1684,
      "prec_B": 0.2642517814726841
     },
     "known_prior_offset": {
      "J": 29.909999999999997,
      "J_A": 28.28888888888889,
      "J_B": 44.5,
      "hard_share_B": 0.1684,
      "prec_B": 0.2642517814726841
     },
     "beta_known": -2.4528081713538947,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 37.42333333333333,
      "J_A": 22.733333333333334,
      "J_B": 71.7,
      "hard_share_B": 0.5917,
      "prec_B": 0.13844371500289632
     },
     "balanced_offset": {
      "J": 33.152222222222214,
      "J_A": 28.28888888888889,
      "J_B": 44.5,
      "hard_share_B": 0.23786666666666662,
      "prec_B": 0.2642517814726841
     },
     "known_prior_offset": {
      "J": 37.22444444444444,
      "J_A": 25.27777777777778,
      "J_B": 65.10000000000001,
      "hard_share_B": 0.4569333333333333,
      "prec_B": 0.17350746268656717
     },
     "beta_known": -0.9342025195054888,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 47.21666666666666,
      "J_A": 22.733333333333334,
      "J_B": 71.7,
      "hard_share_B": 0.6655,
      "prec_B": 0.13844371500289632
     },
     "balanced_offset": {
      "J": 36.394444444444446,
      "J_A": 28.28888888888889,
      "J_B": 44.5,
      "hard_share_B": 0.3073333333333333,
      "prec_B": 0.2642517814726841
     },
     "known_prior_offset": {
      "J": 47.333333333333336,
      "J_A": 22.566666666666666,
      "J_B": 72.1,
      "hard_share_B": 0.6704444444444444,
      "prec_B": 0.13770053475935828
     },
     "beta_known": 0.04214181731529504,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    1.0792989794769547,
    1.03649823608464,
    1.3139889907043554,
    1.2310862001515546,
    1.0854020426691904,
    0.9578978103271962,
    1.08145214587901,
    0.40211636775492715,
    -1.5706131898372764
   ],
   "cal9_500": {
    "CE": 3.420820387777091,
    "J": 30.270000000000003,
    "J_A": 28.71111111111111,
    "J_B": 44.3,
    "soft_mass_B": 0.09722084579780992,
    "hard_share_B": 0.1654
   },
   "task_oracle_J": 56.589999999999996
  },
  "260926021/none": {
   "beta500": -6.400592268539528,
   "beta2000": -6.389941271581566,
   "base": {
    "CE": 4.656402040795556,
    "J": 19.97,
    "J_A": 12.755555555555556,
    "J_B": 84.89999999999999,
    "soft_mass_B": 0.7326697635329658,
    "hard_share_B": 0.8011
   },
   "inv": {
    "cond_CE": 2.6606121405449255,
    "group_oracle_J": 39.73
   },
   "cal500": {
    "CE": 2.928592605728079,
    "J": 34.56,
    "J_A": 32.644444444444446,
    "J_B": 51.800000000000004,
    "soft_mass_B": 0.1013337173075447,
    "hard_share_B": 0.1221
   },
   "cal2000": {
    "CE": 2.928609259855663,
    "J": 34.57,
    "J_A": 32.63333333333333,
    "J_B": 52.0,
    "soft_mass_B": 0.10179381995008817,
    "hard_share_B": 0.1225
   },
   "oracle_const": {
    "beta": -5.7269086837768555,
    "J": 34.61
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 19.97,
      "J_A": 12.755555555555556,
      "J_B": 84.89999999999999,
      "hard_share_B": 0.8011,
      "prec_B": 0.1059792784920734
     },
     "balanced_offset": {
      "J": 34.56,
      "J_A": 32.644444444444446,
      "J_B": 51.800000000000004,
      "hard_share_B": 0.1221,
      "prec_B": 0.42424242424242425
     },
     "known_prior_offset": {
      "J": 34.56,
      "J_A": 32.644444444444446,
      "J_B": 51.800000000000004,
      "hard_share_B": 0.1221,
      "prec_B": 0.42424242424242425
     },
     "beta_known": -6.400592268539528,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 34.398888888888884,
      "J_A": 12.755555555555556,
      "J_B": 84.89999999999999,
      "hard_share_B": 0.8435222222222221,
      "prec_B": 0.1059792784920734
     },
     "balanced_offset": {
      "J": 38.3911111111111,
      "J_A": 32.644444444444446,
      "J_B": 51.800000000000004,
      "hard_share_B": 0.21563333333333332,
      "prec_B": 0.42424242424242425
     },
     "known_prior_offset": {
      "J": 41.261111111111106,
      "J_A": 29.544444444444444,
      "J_B": 68.60000000000001,
      "hard_share_B": 0.37032222222222216,
      "prec_B": 0.2591613146958821
     },
     "beta_known": -4.487069582019048,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 48.827777777777776,
      "J_A": 12.755555555555556,
      "J_B": 84.89999999999999,
      "hard_share_B": 0.8859444444444443,
      "prec_B": 0.1059792784920734
     },
     "balanced_offset": {
      "J": 42.222222222222214,
      "J_A": 32.644444444444446,
      "J_B": 51.800000000000004,
      "hard_share_B": 0.3091666666666667,
      "prec_B": 0.42424242424242425
     },
     "known_prior_offset": {
      "J": 50.24444444444445,
      "J_A": 26.38888888888889,
      "J_B": 74.1,
      "hard_share_B": 0.5790555555555555,
      "prec_B": 0.19181982914833032
     },
     "beta_known": -3.4122003071749223,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.4155797883839125,
    -0.26017584221073786,
    -0.23923099901518802,
    -0.7514932567969536,
    -0.9266797039219289,
    -1.58961605988258,
    -1.7160921092348307,
    -2.360937469506799,
    -7.5061542168800255
   ],
   "cal9_500": {
    "CE": 2.6947776883785095,
    "J": 36.49,
    "J_A": 34.599999999999994,
    "J_B": 53.5,
    "soft_mass_B": 0.10241663722391868,
    "hard_share_B": 0.1301
   },
   "task_oracle_J": 72.43
  },
  "260926022/am2": {
   "beta500": -2.7792338448909977,
   "beta2000": -2.6434664192426203,
   "base": {
    "CE": 3.428189859886917,
    "J": 29.330000000000002,
    "J_A": 24.844444444444445,
    "J_B": 69.69999999999999,
    "soft_mass_B": 0.33167975370496666,
    "hard_share_B": 0.458
   },
   "inv": {
    "cond_CE": 2.876187739744865,
    "group_oracle_J": 36.809999999999995
   },
   "cal500": {
    "CE": 3.170717201799933,
    "J": 31.55,
    "J_A": 30.122222222222224,
    "J_B": 44.4,
    "soft_mass_B": 0.09196914359168909,
    "hard_share_B": 0.1323
   },
   "cal2000": {
    "CE": 3.170076441538908,
    "J": 31.53,
    "J_A": 29.955555555555556,
    "J_B": 45.7,
    "soft_mass_B": 0.09865991679249687,
    "hard_share_B": 0.1405
   },
   "oracle_const": {
    "beta": -2.7388043999671936,
    "J": 31.59
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 29.330000000000002,
      "J_A": 24.844444444444445,
      "J_B": 69.69999999999999,
      "hard_share_B": 0.458,
      "prec_B": 0.15218340611353712
     },
     "balanced_offset": {
      "J": 31.55,
      "J_A": 30.122222222222224,
      "J_B": 44.4,
      "hard_share_B": 0.1323,
      "prec_B": 0.3356009070294785
     },
     "known_prior_offset": {
      "J": 31.55,
      "J_A": 30.122222222222224,
      "J_B": 44.4,
      "hard_share_B": 0.1323,
      "prec_B": 0.3356009070294785
     },
     "beta_known": -2.7792338448909977,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 38.301111111111105,
      "J_A": 24.844444444444445,
      "J_B": 69.69999999999999,
      "hard_share_B": 0.5337777777777777,
      "prec_B": 0.15218340611353712
     },
     "balanced_offset": {
      "J": 34.405555555555544,
      "J_A": 30.122222222222224,
      "J_B": 44.4,
      "hard_share_B": 0.2062333333333333,
      "prec_B": 0.3356009070294785
     },
     "known_prior_offset": {
      "J": 37.7811111111111,
      "J_A": 27.144444444444442,
      "J_B": 62.6,
      "hard_share_B": 0.40622222222222215,
      "prec_B": 0.19320987654320987
     },
     "beta_known": -0.9364179312758096,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 47.272222222222226,
      "J_A": 24.844444444444445,
      "J_B": 69.69999999999999,
      "hard_share_B": 0.6095555555555555,
      "prec_B": 0.15218340611353712
     },
     "balanced_offset": {
      "J": 37.261111111111106,
      "J_A": 30.122222222222224,
      "J_B": 44.4,
      "hard_share_B": 0.2801666666666667,
      "prec_B": 0.3356009070294785
     },
     "known_prior_offset": {
      "J": 47.48888888888889,
      "J_A": 24.27777777777778,
      "J_B": 70.7,
      "hard_share_B": 0.6297777777777778,
      "prec_B": 0.14680232558139536
     },
     "beta_known": 0.17487682229485774,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    1.28647626903265,
    0.7538017418872994,
    1.2322389207295639,
    1.1982329006924677,
    1.4926721726817425,
    1.527755534136985,
    1.5521538575200682,
    1.0243791937227242,
    -1.691415374039729
   ],
   "cal9_500": {
    "CE": 3.0987844831201206,
    "J": 32.07,
    "J_A": 30.8,
    "J_B": 43.5,
    "soft_mass_B": 0.09226605358082554,
    "hard_share_B": 0.1296
   },
   "task_oracle_J": 65.10000000000001
  },
  "260926022/full": {
   "beta500": -2.6035084490867826,
   "beta2000": -2.4913578639258684,
   "base": {
    "CE": 3.338452943846933,
    "J": 29.220000000000002,
    "J_A": 24.944444444444443,
    "J_B": 67.7,
    "soft_mass_B": 0.32441414077466624,
    "hard_share_B": 0.4442
   },
   "inv": {
    "cond_CE": 2.7976003973248633,
    "group_oracle_J": 37.2
   },
   "cal500": {
    "CE": 3.0982697766069975,
    "J": 31.75,
    "J_A": 30.466666666666665,
    "J_B": 43.3,
    "soft_mass_B": 0.09538776935772562,
    "hard_share_B": 0.1401
   },
   "cal2000": {
    "CE": 3.098072989721962,
    "J": 31.72,
    "J_A": 30.288888888888888,
    "J_B": 44.6,
    "soft_mass_B": 0.10115227070676286,
    "hard_share_B": 0.1481
   },
   "oracle_const": {
    "beta": -2.2359142303466797,
    "J": 31.8
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 29.220000000000002,
      "J_A": 24.944444444444443,
      "J_B": 67.7,
      "hard_share_B": 0.4442,
      "prec_B": 0.15240882485366952
     },
     "balanced_offset": {
      "J": 31.75,
      "J_A": 30.466666666666665,
      "J_B": 43.3,
      "hard_share_B": 0.1401,
      "prec_B": 0.30906495360456815
     },
     "known_prior_offset": {
      "J": 31.75,
      "J_A": 30.466666666666665,
      "J_B": 43.3,
      "hard_share_B": 0.1401,
      "prec_B": 0.30906495360456815
     },
     "beta_known": -2.6035084490867826,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 37.77111111111111,
      "J_A": 24.944444444444443,
      "J_B": 67.7,
      "hard_share_B": 0.5194888888888889,
      "prec_B": 0.15240882485366952
     },
     "balanced_offset": {
      "J": 34.31666666666666,
      "J_A": 30.466666666666665,
      "J_B": 43.3,
      "hard_share_B": 0.21074444444444443,
      "prec_B": 0.30906495360456815
     },
     "known_prior_offset": {
      "J": 37.55222222222221,
      "J_A": 27.28888888888889,
      "J_B": 61.5,
      "hard_share_B": 0.40411111111111103,
      "prec_B": 0.19040247678018576
     },
     "beta_known": -0.8366324231623781,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 46.32222222222222,
      "J_A": 24.944444444444443,
      "J_B": 67.7,
      "hard_share_B": 0.5947777777777777,
      "prec_B": 0.15240882485366952
     },
     "balanced_offset": {
      "J": 36.883333333333326,
      "J_A": 30.466666666666665,
      "J_B": 43.3,
      "hard_share_B": 0.28138888888888886,
      "prec_B": 0.30906495360456815
     },
     "known_prior_offset": {
      "J": 46.82222222222222,
      "J_A": 24.044444444444444,
      "J_B": 69.6,
      "hard_share_B": 0.6271111111111112,
      "prec_B": 0.1447587354409318
     },
     "beta_known": 0.239726976773934,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.7890756904179597,
    0.42603867549567426,
    0.6993535358797704,
    0.6783220231776432,
    0.9853992423595032,
    1.022348021833746,
    0.8951629514647468,
    0.6016920046614069,
    -1.9401485232697144
   ],
   "cal9_500": {
    "CE": 3.061431355288492,
    "J": 32.04,
    "J_A": 30.766666666666666,
    "J_B": 43.5,
    "soft_mass_B": 0.09586542445550247,
    "hard_share_B": 0.1372
   },
   "task_oracle_J": 65.39
  },
  "260926022/hperm": {
   "beta500": -2.509063290275928,
   "beta2000": -2.607043349061203,
   "base": {
    "CE": 3.811604622405497,
    "J": 26.150000000000002,
    "J_A": 20.77777777777778,
    "J_B": 74.5,
    "soft_mass_B": 0.3540034160249164,
    "hard_share_B": 0.5338
   },
   "inv": {
    "cond_CE": 3.2538716280820643,
    "group_oracle_J": 33.45
   },
   "cal500": {
    "CE": 3.536287076570635,
    "J": 28.67,
    "J_A": 26.255555555555553,
    "J_B": 50.4,
    "soft_mass_B": 0.10299873303607078,
    "hard_share_B": 0.1738
   },
   "cal2000": {
    "CE": 3.5362644256748275,
    "J": 28.599999999999998,
    "J_A": 26.366666666666667,
    "J_B": 48.699999999999996,
    "soft_mass_B": 0.09750726688563072,
    "hard_share_B": 0.1643
   },
   "oracle_const": {
    "beta": -2.420392632484436,
    "J": 28.68
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 26.150000000000002,
      "J_A": 20.77777777777778,
      "J_B": 74.5,
      "hard_share_B": 0.5338,
      "prec_B": 0.13956538029224427
     },
     "balanced_offset": {
      "J": 28.67,
      "J_A": 26.255555555555553,
      "J_B": 50.4,
      "hard_share_B": 0.1738,
      "prec_B": 0.2899884925201381
     },
     "known_prior_offset": {
      "J": 28.67,
      "J_A": 26.255555555555553,
      "J_B": 50.4,
      "hard_share_B": 0.1738,
      "prec_B": 0.2899884925201381
     },
     "beta_known": -2.509063290275928,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 36.89444444444444,
      "J_A": 20.77777777777778,
      "J_B": 74.5,
      "hard_share_B": 0.6062888888888889,
      "prec_B": 0.13956538029224427
     },
     "balanced_offset": {
      "J": 33.49888888888889,
      "J_A": 26.255555555555553,
      "J_B": 50.4,
      "hard_share_B": 0.2531777777777777,
      "prec_B": 0.2899884925201381
     },
     "known_prior_offset": {
      "J": 37.02333333333333,
      "J_A": 23.533333333333335,
      "J_B": 68.5,
      "hard_share_B": 0.46778888888888887,
      "prec_B": 0.179178655506147
     },
     "beta_known": -0.9288997821039062,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 47.638888888888886,
      "J_A": 20.77777777777778,
      "J_B": 74.5,
      "hard_share_B": 0.6787777777777777,
      "prec_B": 0.13956538029224427
     },
     "balanced_offset": {
      "J": 38.327777777777776,
      "J_A": 26.255555555555553,
      "J_B": 50.4,
      "hard_share_B": 0.33255555555555555,
      "prec_B": 0.2899884925201381
     },
     "known_prior_offset": {
      "J": 47.68888888888888,
      "J_A": 20.477777777777778,
      "J_B": 74.9,
      "hard_share_B": 0.6896666666666667,
      "prec_B": 0.13692870201096893
     },
     "beta_known": 0.08033851795409902,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.8547527944996451,
    0.561169543201814,
    0.8514564099556382,
    0.9817348230319292,
    1.0318778620013795,
    1.1788593637888805,
    1.1306073814035242,
    0.6555469526991536,
    -1.73810728089981
   ],
   "cal9_500": {
    "CE": 3.488916861851217,
    "J": 28.910000000000004,
    "J_A": 26.666666666666668,
    "J_B": 49.1,
    "soft_mass_B": 0.10295134336933143,
    "hard_share_B": 0.1718
   },
   "task_oracle_J": 53.59
  },
  "260926022/none": {
   "beta500": -6.332060463721733,
   "beta2000": -6.339462043500815,
   "base": {
    "CE": 4.745447945976039,
    "J": 19.29,
    "J_A": 11.955555555555556,
    "J_B": 85.3,
    "soft_mass_B": 0.7577997762103176,
    "hard_share_B": 0.8302
   },
   "inv": {
    "cond_CE": 2.665151801485599,
    "group_oracle_J": 38.91
   },
   "cal500": {
    "CE": 2.9366951760627744,
    "J": 33.660000000000004,
    "J_A": 31.733333333333334,
    "J_B": 51.0,
    "soft_mass_B": 0.10268633931391874,
    "hard_share_B": 0.1281
   },
   "cal2000": {
    "CE": 2.9366765588081503,
    "J": 33.650000000000006,
    "J_A": 31.74444444444444,
    "J_B": 50.8,
    "soft_mass_B": 0.10234443552595773,
    "hard_share_B": 0.1275
   },
   "oracle_const": {
    "beta": -5.997833728790283,
    "J": 33.87
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 19.29,
      "J_A": 11.955555555555556,
      "J_B": 85.3,
      "hard_share_B": 0.8302,
      "prec_B": 0.1027463261864611
     },
     "balanced_offset": {
      "J": 33.660000000000004,
      "J_A": 31.733333333333334,
      "J_B": 51.0,
      "hard_share_B": 0.1281,
      "prec_B": 0.3981264637002342
     },
     "known_prior_offset": {
      "J": 33.660000000000004,
      "J_A": 31.733333333333334,
      "J_B": 51.0,
      "hard_share_B": 0.1281,
      "prec_B": 0.3981264637002342
     },
     "beta_known": -6.332060463721733,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 33.958888888888886,
      "J_A": 11.955555555555556,
      "J_B": 85.3,
      "hard_share_B": 0.8666,
      "prec_B": 0.1027463261864611
     },
     "balanced_offset": {
      "J": 37.513333333333335,
      "J_A": 31.733333333333334,
      "J_B": 51.0,
      "hard_share_B": 0.21629999999999996,
      "prec_B": 0.3981264637002342
     },
     "known_prior_offset": {
      "J": 40.93222222222222,
      "J_A": 28.388888888888893,
      "J_B": 70.19999999999999,
      "hard_share_B": 0.3893777777777777,
      "prec_B": 0.24614305750350632
     },
     "beta_known": -4.41823103543309,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 48.62777777777777,
      "J_A": 11.955555555555556,
      "J_B": 85.3,
      "hard_share_B": 0.9029999999999998,
      "prec_B": 0.1027463261864611
     },
     "balanced_offset": {
      "J": 41.36666666666666,
      "J_A": 31.733333333333334,
      "J_B": 51.0,
      "hard_share_B": 0.3045,
      "prec_B": 0.3981264637002342
     },
     "known_prior_offset": {
      "J": 51.37222222222223,
      "J_A": 25.044444444444448,
      "J_B": 77.7,
      "hard_share_B": 0.6179444444444444,
      "prec_B": 0.1834710743801653
     },
     "beta_known": -3.281007143718525,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.022629082724447896,
    -0.6554120534913631,
    -1.05875105121183,
    -1.0784306298260562,
    -1.0534587782216143,
    -1.143270821578987,
    -1.833776218856186,
    -2.6368510307935935,
    -7.6784112036827485
   ],
   "cal9_500": {
    "CE": 2.7429373101417713,
    "J": 35.449999999999996,
    "J_A": 33.81111111111111,
    "J_B": 50.2,
    "soft_mass_B": 0.10131235589344735,
    "hard_share_B": 0.1278
   },
   "task_oracle_J": 71.57
  },
  "260926023/am2": {
   "beta500": -2.924902173777544,
   "beta2000": -3.003618223554449,
   "base": {
    "CE": 3.35918108752036,
    "J": 30.049999999999997,
    "J_A": 24.688888888888886,
    "J_B": 78.3,
    "soft_mass_B": 0.34486210153471286,
    "hard_share_B": 0.4758
   },
   "inv": {
    "cond_CE": 2.8065854604701324,
    "group_oracle_J": 38.23
   },
   "cal500": {
    "CE": 3.055023448068939,
    "J": 33.81,
    "J_A": 31.211111111111112,
    "J_B": 57.199999999999996,
    "soft_mass_B": 0.1029100707444622,
    "hard_share_B": 0.146
   },
   "cal2000": {
    "CE": 3.0549344967745187,
    "J": 33.81,
    "J_A": 31.277777777777775,
    "J_B": 56.599999999999994,
    "soft_mass_B": 0.09936908833546827,
    "hard_share_B": 0.1405
   },
   "oracle_const": {
    "beta": -2.747451961040497,
    "J": 33.839999999999996
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 30.049999999999997,
      "J_A": 24.688888888888886,
      "J_B": 78.3,
      "hard_share_B": 0.4758,
      "prec_B": 0.16456494325346785
     },
     "balanced_offset": {
      "J": 33.81,
      "J_A": 31.211111111111112,
      "J_B": 57.199999999999996,
      "hard_share_B": 0.146,
      "prec_B": 0.3917808219178082
     },
     "known_prior_offset": {
      "J": 33.81,
      "J_A": 31.211111111111112,
      "J_B": 57.199999999999996,
      "hard_share_B": 0.146,
      "prec_B": 0.3917808219178082
     },
     "beta_known": -2.924902173777544,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 40.77222222222222,
      "J_A": 24.688888888888886,
      "J_B": 78.3,
      "hard_share_B": 0.5651777777777778,
      "prec_B": 0.16456494325346785
     },
     "balanced_offset": {
      "J": 39.007777777777775,
      "J_A": 31.211111111111112,
      "J_B": 57.199999999999996,
      "hard_share_B": 0.24888888888888888,
      "prec_B": 0.3917808219178082
     },
     "known_prior_offset": {
      "J": 41.202222222222204,
      "J_A": 28.68888888888889,
      "J_B": 70.39999999999999,
      "hard_share_B": 0.39009999999999995,
      "prec_B": 0.2490272373540856
     },
     "beta_known": -1.3934062942852368,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.49444444444444,
      "J_A": 24.688888888888886,
      "J_B": 78.3,
      "hard_share_B": 0.6545555555555554,
      "prec_B": 0.16456494325346785
     },
     "balanced_offset": {
      "J": 44.205555555555556,
      "J_A": 31.211111111111112,
      "J_B": 57.199999999999996,
      "hard_share_B": 0.35177777777777774,
      "prec_B": 0.3917808219178082
     },
     "known_prior_offset": {
      "J": 51.03333333333333,
      "J_A": 25.966666666666665,
      "J_B": 76.1,
      "hard_share_B": 0.6074444444444443,
      "prec_B": 0.1844401357246728
     },
     "beta_known": -0.43585356839375533,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    1.2741847605423482,
    1.365278403941631,
    1.3478573786757413,
    1.6283954007580879,
    1.364237647533394,
    1.3228561582138094,
    1.193221966532753,
    1.1032450284041626,
    -1.7864431720123737
   ],
   "cal9_500": {
    "CE": 2.9871210603914915,
    "J": 33.989999999999995,
    "J_A": 31.511111111111113,
    "J_B": 56.3,
    "soft_mass_B": 0.103333768640823,
    "hard_share_B": 0.1403
   },
   "task_oracle_J": 68.45
  },
  "260926023/full": {
   "beta500": -3.234356961290481,
   "beta2000": -3.3787596011654557,
   "base": {
    "CE": 3.426711558501351,
    "J": 29.14,
    "J_A": 23.444444444444446,
    "J_B": 80.4,
    "soft_mass_B": 0.38234424647995113,
    "hard_share_B": 0.5182
   },
   "inv": {
    "cond_CE": 2.7874780374578028,
    "group_oracle_J": 37.69
   },
   "cal500": {
    "CE": 3.042814265356974,
    "J": 33.48,
    "J_A": 30.833333333333336,
    "J_B": 57.3,
    "soft_mass_B": 0.10220781822106927,
    "hard_share_B": 0.1541
   },
   "cal2000": {
    "CE": 3.042968123261837,
    "J": 33.45,
    "J_A": 30.944444444444446,
    "J_B": 56.00000000000001,
    "soft_mass_B": 0.0957259458746767,
    "hard_share_B": 0.1445
   },
   "oracle_const": {
    "beta": -2.838185429573059,
    "J": 33.6
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 29.14,
      "J_A": 23.444444444444446,
      "J_B": 80.4,
      "hard_share_B": 0.5182,
      "prec_B": 0.1551524507912003
     },
     "balanced_offset": {
      "J": 33.48,
      "J_A": 30.833333333333336,
      "J_B": 57.3,
      "hard_share_B": 0.1541,
      "prec_B": 0.3718364698247891
     },
     "known_prior_offset": {
      "J": 33.48,
      "J_A": 30.833333333333336,
      "J_B": 57.3,
      "hard_share_B": 0.1541,
      "prec_B": 0.3718364698247891
     },
     "beta_known": -3.234356961290481,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 40.53111111111111,
      "J_A": 23.444444444444446,
      "J_B": 80.4,
      "hard_share_B": 0.6063777777777777,
      "prec_B": 0.1551524507912003
     },
     "balanced_offset": {
      "J": 38.77333333333333,
      "J_A": 30.833333333333336,
      "J_B": 57.3,
      "hard_share_B": 0.2554111111111111,
      "prec_B": 0.3718364698247891
     },
     "known_prior_offset": {
      "J": 41.162222222222226,
      "J_A": 28.588888888888892,
      "J_B": 70.5,
      "hard_share_B": 0.39267777777777774,
      "prec_B": 0.24797748856841365
     },
     "beta_known": -1.708581014473443,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.92222222222222,
      "J_A": 23.444444444444446,
      "J_B": 80.4,
      "hard_share_B": 0.6945555555555555,
      "prec_B": 0.1551524507912003
     },
     "balanced_offset": {
      "J": 44.06666666666666,
      "J_A": 30.833333333333336,
      "J_B": 57.3,
      "hard_share_B": 0.35672222222222216,
      "prec_B": 0.3718364698247891
     },
     "known_prior_offset": {
      "J": 51.02777777777777,
      "J_A": 26.055555555555554,
      "J_B": 76.0,
      "hard_share_B": 0.6017777777777777,
      "prec_B": 0.18962075848303392
     },
     "beta_known": -0.7932369883355088,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    1.1198008494984917,
    1.0084086811924207,
    0.6813127297352632,
    1.2147166268821332,
    1.074241631902116,
    1.137762052995459,
    0.854302824687372,
    0.6828205722794088,
    -2.407569184480862
   ],
   "cal9_500": {
    "CE": 3.005975858903182,
    "J": 33.47,
    "J_A": 30.9,
    "J_B": 56.599999999999994,
    "soft_mass_B": 0.1019169267281525,
    "hard_share_B": 0.1508
   },
   "task_oracle_J": 66.85
  },
  "260926023/hperm": {
   "beta500": -2.505010424657371,
   "beta2000": -2.737324177759108,
   "base": {
    "CE": 3.7340258078154847,
    "J": 27.3,
    "J_A": 21.477777777777778,
    "J_B": 79.7,
    "soft_mass_B": 0.34905174841828696,
    "hard_share_B": 0.5321
   },
   "inv": {
    "cond_CE": 3.214593954988604,
    "group_oracle_J": 34.83
   },
   "cal500": {
    "CE": 3.453522987155661,
    "J": 31.03,
    "J_A": 27.46666666666667,
    "J_B": 63.1,
    "soft_mass_B": 0.10948626244520755,
    "hard_share_B": 0.1924
   },
   "cal2000": {
    "CE": 3.4527956266238484,
    "J": 30.919999999999998,
    "J_A": 27.68888888888889,
    "J_B": 60.0,
    "soft_mass_B": 0.09699476359018287,
    "hard_share_B": 0.1737
   },
   "oracle_const": {
    "beta": -2.3183720111846924,
    "J": 31.06
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 27.3,
      "J_A": 21.477777777777778,
      "J_B": 79.7,
      "hard_share_B": 0.5321,
      "prec_B": 0.14978387521142641
     },
     "balanced_offset": {
      "J": 31.03,
      "J_A": 27.46666666666667,
      "J_B": 63.1,
      "hard_share_B": 0.1924,
      "prec_B": 0.32796257796257794
     },
     "known_prior_offset": {
      "J": 31.03,
      "J_A": 27.46666666666667,
      "J_B": 63.1,
      "hard_share_B": 0.1924,
      "prec_B": 0.32796257796257794
     },
     "beta_known": -2.505010424657371,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 38.94444444444444,
      "J_A": 21.477777777777778,
      "J_B": 79.7,
      "hard_share_B": 0.6149666666666667,
      "prec_B": 0.14978387521142641
     },
     "balanced_offset": {
      "J": 38.15666666666666,
      "J_A": 27.46666666666667,
      "J_B": 63.1,
      "hard_share_B": 0.29942222222222215,
      "prec_B": 0.32796257796257794
     },
     "known_prior_offset": {
      "J": 40.087777777777774,
      "J_A": 24.91111111111111,
      "J_B": 75.5,
      "hard_share_B": 0.46506666666666663,
      "prec_B": 0.21042363433667782
     },
     "beta_known": -1.0835379811032415,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 50.58888888888888,
      "J_A": 21.477777777777778,
      "J_B": 79.7,
      "hard_share_B": 0.6978333333333332,
      "prec_B": 0.14978387521142641
     },
     "balanced_offset": {
      "J": 45.283333333333346,
      "J_A": 27.46666666666667,
      "J_B": 63.1,
      "hard_share_B": 0.4064444444444445,
      "prec_B": 0.32796257796257794
     },
     "known_prior_offset": {
      "J": 50.583333333333336,
      "J_A": 22.066666666666666,
      "J_B": 79.10000000000001,
      "hard_share_B": 0.6781666666666666,
      "prec_B": 0.15647873392680514
     },
     "beta_known": -0.16866305404333076,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    1.3301413586715798,
    1.1220338419473033,
    1.353464794416377,
    1.4194513896055434,
    1.2513450576236094,
    1.20951991361742,
    1.0182064593863571,
    0.7495727902309754,
    -1.4948643682344953
   ],
   "cal9_500": {
    "CE": 3.404942409332913,
    "J": 31.0,
    "J_A": 27.500000000000004,
    "J_B": 62.5,
    "soft_mass_B": 0.10947720936360807,
    "hard_share_B": 0.1913
   },
   "task_oracle_J": 55.82
  },
  "260926023/none": {
   "beta500": -6.723689490257616,
   "beta2000": -6.660400969844233,
   "base": {
    "CE": 4.789942517417646,
    "J": 18.709999999999997,
    "J_A": 11.277777777777779,
    "J_B": 85.6,
    "soft_mass_B": 0.7550126653802157,
    "hard_share_B": 0.8308
   },
   "inv": {
    "cond_CE": 2.744091858188715,
    "group_oracle_J": 38.04
   },
   "cal500": {
    "CE": 2.977936505861091,
    "J": 33.86,
    "J_A": 31.18888888888889,
    "J_B": 57.9,
    "soft_mass_B": 0.09683493918319341,
    "hard_share_B": 0.118
   },
   "cal2000": {
    "CE": 2.977814168156955,
    "J": 33.85,
    "J_A": 31.133333333333336,
    "J_B": 58.3,
    "soft_mass_B": 0.09930804644857266,
    "hard_share_B": 0.1207
   },
   "oracle_const": {
    "beta": -6.483987331390381,
    "J": 33.879999999999995
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 18.709999999999997,
      "J_A": 11.277777777777779,
      "J_B": 85.6,
      "hard_share_B": 0.8308,
      "prec_B": 0.10303322099181512
     },
     "balanced_offset": {
      "J": 33.86,
      "J_A": 31.18888888888889,
      "J_B": 57.9,
      "hard_share_B": 0.118,
      "prec_B": 0.4906779661016949
     },
     "known_prior_offset": {
      "J": 33.86,
      "J_A": 31.18888888888889,
      "J_B": 57.9,
      "hard_share_B": 0.118,
      "prec_B": 0.4906779661016949
     },
     "beta_known": -6.723689490257616,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 33.574444444444445,
      "J_A": 11.277777777777779,
      "J_B": 85.6,
      "hard_share_B": 0.8672888888888887,
      "prec_B": 0.10303322099181512
     },
     "balanced_offset": {
      "J": 39.20222222222222,
      "J_A": 31.18888888888889,
      "J_B": 57.9,
      "hard_share_B": 0.2251111111111111,
      "prec_B": 0.4906779661016949
     },
     "known_prior_offset": {
      "J": 41.35555555555555,
      "J_A": 29.12222222222222,
      "J_B": 69.89999999999999,
      "hard_share_B": 0.3380333333333333,
      "prec_B": 0.3193238921882138
     },
     "beta_known": -5.101584838283905,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 48.43888888888889,
      "J_A": 11.277777777777779,
      "J_B": 85.6,
      "hard_share_B": 0.9037777777777778,
      "prec_B": 0.10303322099181512
     },
     "balanced_offset": {
      "J": 44.54444444444445,
      "J_A": 31.18888888888889,
      "J_B": 57.9,
      "hard_share_B": 0.3322222222222222,
      "prec_B": 0.4906779661016949
     },
     "known_prior_offset": {
      "J": 51.283333333333324,
      "J_A": 26.866666666666667,
      "J_B": 75.7,
      "hard_share_B": 0.5511111111111111,
      "prec_B": 0.23249385749385748
     },
     "beta_known": -4.047964983709143,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.31605764511272516,
    -0.4052162292696981,
    -0.31908818242974585,
    -0.508916078804715,
    -0.9642887869563468,
    -1.2590789110174971,
    -1.718516281572125,
    -2.4381544691666495,
    -7.806570887622706
   ],
   "cal9_500": {
    "CE": 2.782155730565102,
    "J": 35.699999999999996,
    "J_A": 33.17777777777778,
    "J_B": 58.4,
    "soft_mass_B": 0.09635659326252297,
    "hard_share_B": 0.1212
   },
   "task_oracle_J": 73.24000000000001
  },
  "260926024/am2": {
   "beta500": -2.9993994046771935,
   "beta2000": -3.0694941312376196,
   "base": {
    "CE": 3.355977064534615,
    "J": 29.87,
    "J_A": 24.81111111111111,
    "J_B": 75.4,
    "soft_mass_B": 0.37400760165171687,
    "hard_share_B": 0.5018
   },
   "inv": {
    "cond_CE": 2.7224407309124623,
    "group_oracle_J": 39.4
   },
   "cal500": {
    "CE": 3.0090037906875557,
    "J": 34.11,
    "J_A": 32.55555555555556,
    "J_B": 48.1,
    "soft_mass_B": 0.09984121674392461,
    "hard_share_B": 0.1466
   },
   "cal2000": {
    "CE": 3.009137484634526,
    "J": 34.150000000000006,
    "J_A": 32.67777777777778,
    "J_B": 47.4,
    "soft_mass_B": 0.09636244876866647,
    "hard_share_B": 0.1421
   },
   "oracle_const": {
    "beta": -3.0193169116973877,
    "J": 34.160000000000004
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 29.87,
      "J_A": 24.81111111111111,
      "J_B": 75.4,
      "hard_share_B": 0.5018,
      "prec_B": 0.15025906735751296
     },
     "balanced_offset": {
      "J": 34.11,
      "J_A": 32.55555555555556,
      "J_B": 48.1,
      "hard_share_B": 0.1466,
      "prec_B": 0.3281036834924966
     },
     "known_prior_offset": {
      "J": 34.11,
      "J_A": 32.55555555555556,
      "J_B": 48.1,
      "hard_share_B": 0.1466,
      "prec_B": 0.3281036834924966
     },
     "beta_known": -2.9993994046771935,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 39.98777777777777,
      "J_A": 24.81111111111111,
      "J_B": 75.4,
      "hard_share_B": 0.5838444444444444,
      "prec_B": 0.15025906735751296
     },
     "balanced_offset": {
      "J": 37.218888888888884,
      "J_A": 32.55555555555556,
      "J_B": 48.1,
      "hard_share_B": 0.22824444444444444,
      "prec_B": 0.3281036834924966
     },
     "known_prior_offset": {
      "J": 40.37222222222221,
      "J_A": 28.78888888888889,
      "J_B": 67.4,
      "hard_share_B": 0.4298888888888889,
      "prec_B": 0.20119402985074628
     },
     "beta_known": -1.2336794033941505,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 50.10555555555556,
      "J_A": 24.81111111111111,
      "J_B": 75.4,
      "hard_share_B": 0.6658888888888889,
      "prec_B": 0.15025906735751296
     },
     "balanced_offset": {
      "J": 40.327777777777776,
      "J_A": 32.55555555555556,
      "J_B": 48.1,
      "hard_share_B": 0.3098888888888889,
      "prec_B": 0.3281036834924966
     },
     "known_prior_offset": {
      "J": 49.83333333333333,
      "J_A": 25.166666666666664,
      "J_B": 74.5,
      "hard_share_B": 0.6522222222222223,
      "prec_B": 0.15304026294165982
     },
     "beta_known": -0.11804873303764832,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    1.3249885910472259,
    1.2578230852818124,
    1.526274006738038,
    1.324422205814187,
    1.3439588946491623,
    1.5212326254467277,
    1.374751419739492,
    1.0331811660827737,
    -1.8850765608365139
   ],
   "cal9_500": {
    "CE": 2.9339896536195256,
    "J": 34.21,
    "J_A": 32.81111111111111,
    "J_B": 46.800000000000004,
    "soft_mass_B": 0.09917165063274115,
    "hard_share_B": 0.142
   },
   "task_oracle_J": 68.65
  },
  "260926024/full": {
   "beta500": -2.737707564979755,
   "beta2000": -3.0237766643762845,
   "base": {
    "CE": 3.359836891649425,
    "J": 29.25,
    "J_A": 24.144444444444442,
    "J_B": 75.2,
    "soft_mass_B": 0.37967935584028545,
    "hard_share_B": 0.5081
   },
   "inv": {
    "cond_CE": 2.7256527959999506,
    "group_oracle_J": 38.73
   },
   "cal500": {
    "CE": 3.006489305851908,
    "J": 33.47,
    "J_A": 31.366666666666664,
    "J_B": 52.400000000000006,
    "soft_mass_B": 0.11514495676086499,
    "hard_share_B": 0.1688
   },
   "cal2000": {
    "CE": 3.0044133762405436,
    "J": 33.5,
    "J_A": 31.722222222222225,
    "J_B": 49.5,
    "soft_mass_B": 0.09968937270046119,
    "hard_share_B": 0.1471
   },
   "oracle_const": {
    "beta": -2.792577028274536,
    "J": 33.52
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 29.25,
      "J_A": 24.144444444444442,
      "J_B": 75.2,
      "hard_share_B": 0.5081,
      "prec_B": 0.14800236173981499
     },
     "balanced_offset": {
      "J": 33.47,
      "J_A": 31.366666666666664,
      "J_B": 52.400000000000006,
      "hard_share_B": 0.1688,
      "prec_B": 0.3104265402843602
     },
     "known_prior_offset": {
      "J": 33.47,
      "J_A": 31.366666666666664,
      "J_B": 52.400000000000006,
      "hard_share_B": 0.1688,
      "prec_B": 0.3104265402843602
     },
     "beta_known": -2.737707564979755,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 39.4611111111111,
      "J_A": 24.144444444444442,
      "J_B": 75.2,
      "hard_share_B": 0.5898555555555556,
      "prec_B": 0.14800236173981499
     },
     "balanced_offset": {
      "J": 37.676666666666655,
      "J_A": 31.366666666666664,
      "J_B": 52.400000000000006,
      "hard_share_B": 0.2577333333333333,
      "prec_B": 0.3104265402843602
     },
     "known_prior_offset": {
      "J": 39.704444444444434,
      "J_A": 27.87777777777778,
      "J_B": 67.30000000000001,
      "hard_share_B": 0.4342444444444443,
      "prec_B": 0.19643899591360187
     },
     "beta_known": -1.1397498069644443,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 49.67222222222223,
      "J_A": 24.144444444444442,
      "J_B": 75.2,
      "hard_share_B": 0.6716111111111112,
      "prec_B": 0.14800236173981499
     },
     "balanced_offset": {
      "J": 41.883333333333326,
      "J_A": 31.366666666666664,
      "J_B": 52.400000000000006,
      "hard_share_B": 0.3466666666666667,
      "prec_B": 0.3104265402843602
     },
     "known_prior_offset": {
      "J": 49.45555555555555,
      "J_A": 24.511111111111113,
      "J_B": 74.4,
      "hard_share_B": 0.6552222222222222,
      "prec_B": 0.1521472392638037
     },
     "beta_known": -0.13443239015139208,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.9697792455080121,
    0.7968083256669325,
    1.0596944874672465,
    0.4840809597336467,
    0.7802222067020541,
    0.30924684230755833,
    0.6755575943691146,
    0.36119793800318656,
    -2.1799382087071124
   ],
   "cal9_500": {
    "CE": 2.9744679292430884,
    "J": 33.660000000000004,
    "J_A": 31.533333333333335,
    "J_B": 52.800000000000004,
    "soft_mass_B": 0.11441169679279696,
    "hard_share_B": 0.1665
   },
   "task_oracle_J": 67.12
  },
  "260926024/hperm": {
   "beta500": -2.979399035256134,
   "beta2000": -3.1006039448426375,
   "base": {
    "CE": 3.7977225622753887,
    "J": 26.25,
    "J_A": 20.599999999999998,
    "J_B": 77.10000000000001,
    "soft_mass_B": 0.4144692395909216,
    "hard_share_B": 0.5936
   },
   "inv": {
    "cond_CE": 3.119705296996964,
    "group_oracle_J": 35.55
   },
   "cal500": {
    "CE": 3.395278619611416,
    "J": 30.54,
    "J_A": 28.12222222222222,
    "J_B": 52.300000000000004,
    "soft_mass_B": 0.10318186205107127,
    "hard_share_B": 0.1823
   },
   "cal2000": {
    "CE": 3.395305173586883,
    "J": 30.570000000000004,
    "J_A": 28.26666666666667,
    "J_B": 51.300000000000004,
    "soft_mass_B": 0.09644512361132564,
    "hard_share_B": 0.1711
   },
   "oracle_const": {
    "beta": -3.6266121864318848,
    "J": 30.759999999999998
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 26.25,
      "J_A": 20.599999999999998,
      "J_B": 77.10000000000001,
      "hard_share_B": 0.5936,
      "prec_B": 0.12988544474393532
     },
     "balanced_offset": {
      "J": 30.54,
      "J_A": 28.12222222222222,
      "J_B": 52.300000000000004,
      "hard_share_B": 0.1823,
      "prec_B": 0.2868897421832145
     },
     "known_prior_offset": {
      "J": 30.54,
      "J_A": 28.12222222222222,
      "J_B": 52.300000000000004,
      "hard_share_B": 0.1823,
      "prec_B": 0.2868897421832145
     },
     "beta_known": -2.979399035256134,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 37.55,
      "J_A": 20.599999999999998,
      "J_B": 77.10000000000001,
      "hard_share_B": 0.6643555555555555,
      "prec_B": 0.12988544474393532
     },
     "balanced_offset": {
      "J": 35.37555555555556,
      "J_A": 28.12222222222222,
      "J_B": 52.300000000000004,
      "hard_share_B": 0.2660111111111111,
      "prec_B": 0.2868897421832145
     },
     "known_prior_offset": {
      "J": 38.191111111111105,
      "J_A": 24.944444444444443,
      "J_B": 69.1,
      "hard_share_B": 0.4702555555555555,
      "prec_B": 0.18237001847453155
     },
     "beta_known": -1.4465096598577722,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 48.849999999999994,
      "J_A": 20.599999999999998,
      "J_B": 77.10000000000001,
      "hard_share_B": 0.7351111111111112,
      "prec_B": 0.12988544474393532
     },
     "balanced_offset": {
      "J": 40.211111111111116,
      "J_A": 28.12222222222222,
      "J_B": 52.300000000000004,
      "hard_share_B": 0.3497222222222222,
      "prec_B": 0.2868897421832145
     },
     "known_prior_offset": {
      "J": 48.82222222222223,
      "J_A": 22.244444444444444,
      "J_B": 75.4,
      "hard_share_B": 0.6831666666666667,
      "prec_B": 0.14430622009569377
     },
     "beta_known": -0.5040012314106035,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.8763431149618858,
    1.0990955549127361,
    1.3453496193498622,
    0.9985060244080687,
    0.9953111871016632,
    0.9518304318864329,
    1.0504419881101101,
    0.784733491232364,
    -2.1450050418810287
   ],
   "cal9_500": {
    "CE": 3.3428530701977186,
    "J": 30.48,
    "J_A": 28.144444444444446,
    "J_B": 51.5,
    "soft_mass_B": 0.10283723227368621,
    "hard_share_B": 0.1767
   },
   "task_oracle_J": 57.410000000000004
  },
  "260926024/none": {
   "beta500": -6.661989990168507,
   "beta2000": -6.713099538201531,
   "base": {
    "CE": 4.884079205357794,
    "J": 18.81,
    "J_A": 11.588888888888889,
    "J_B": 83.8,
    "soft_mass_B": 0.7645502859167674,
    "hard_share_B": 0.8321
   },
   "inv": {
    "cond_CE": 2.689679521743532,
    "group_oracle_J": 38.82
   },
   "cal500": {
    "CE": 2.9755309245625616,
    "J": 33.589999999999996,
    "J_A": 31.944444444444443,
    "J_B": 48.4,
    "soft_mass_B": 0.0988842329540553,
    "hard_share_B": 0.1216
   },
   "cal2000": {
    "CE": 2.975646533760066,
    "J": 33.58,
    "J_A": 32.044444444444444,
    "J_B": 47.4,
    "soft_mass_B": 0.0965987169897867,
    "hard_share_B": 0.1186
   },
   "oracle_const": {
    "beta": -6.203487873077393,
    "J": 33.839999999999996
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 18.81,
      "J_A": 11.588888888888889,
      "J_B": 83.8,
      "hard_share_B": 0.8321,
      "prec_B": 0.1007090493931018
     },
     "balanced_offset": {
      "J": 33.589999999999996,
      "J_A": 31.944444444444443,
      "J_B": 48.4,
      "hard_share_B": 0.1216,
      "prec_B": 0.3980263157894737
     },
     "known_prior_offset": {
      "J": 33.589999999999996,
      "J_A": 31.944444444444443,
      "J_B": 48.4,
      "hard_share_B": 0.1216,
      "prec_B": 0.3980263157894737
     },
     "beta_known": -6.661989990168507,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 33.252222222222215,
      "J_A": 11.588888888888889,
      "J_B": 83.8,
      "hard_share_B": 0.8665222222222221,
      "prec_B": 0.1007090493931018
     },
     "balanced_offset": {
      "J": 36.8811111111111,
      "J_A": 31.944444444444443,
      "J_B": 48.4,
      "hard_share_B": 0.2054666666666666,
      "prec_B": 0.3980263157894737
     },
     "known_prior_offset": {
      "J": 39.968888888888884,
      "J_A": 29.455555555555556,
      "J_B": 64.5,
      "hard_share_B": 0.34464444444444436,
      "prec_B": 0.2628361858190709
     },
     "beta_known": -4.9525186549008,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 47.69444444444445,
      "J_A": 11.588888888888889,
      "J_B": 83.8,
      "hard_share_B": 0.9009444444444445,
      "prec_B": 0.1007090493931018
     },
     "balanced_offset": {
      "J": 40.17222222222222,
      "J_A": 31.944444444444443,
      "J_B": 48.4,
      "hard_share_B": 0.2893333333333333,
      "prec_B": 0.3980263157894737
     },
     "known_prior_offset": {
      "J": 49.65,
      "J_A": 26.8,
      "J_B": 72.5,
      "hard_share_B": 0.5513888888888888,
      "prec_B": 0.20520803849419755
     },
     "beta_known": -3.9404058758083016,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.07318012685637305,
    -0.2068174970695329,
    -0.023514645924336258,
    -0.2929845133605427,
    -0.8008808926986392,
    -1.3578534224214847,
    -1.6856722978796843,
    -2.7226480251096423,
    -7.787042988360949
   ],
   "cal9_500": {
    "CE": 2.723132669994138,
    "J": 36.449999999999996,
    "J_A": 35.16666666666667,
    "J_B": 48.0,
    "soft_mass_B": 0.09689084900206624,
    "hard_share_B": 0.1225
   },
   "task_oracle_J": 74.07000000000001
  }
 },
 "gate_fail": []
}

==> anc/supplementary_material/data/v9/R1C/weste/MANIFEST.json <==
[
 {
  "seed": 260926025,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1C_am2_s260926025_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-031710_7bed1d27_last.pt",
  "G1": true,
  "J_recomputed": 31.5,
  "J_closeout": 31.5,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926025,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1C_full_s260926025_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031629_e02c50c9_last.pt",
  "G1": true,
  "J_recomputed": 31.759999999999998,
  "J_closeout": 31.77,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926025,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1C_hperm_s260926025_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031650_87200d89_last.pt",
  "G1": true,
  "J_recomputed": 28.42,
  "J_closeout": 28.42,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926025,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1C_none_s260926025_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031730_4ffd3bde_last.pt",
  "G1": true,
  "J_recomputed": 20.27,
  "J_closeout": 20.28,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926026,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1C_am2_s260926026_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-031810_1e65d7d9_last.pt",
  "G1": true,
  "J_recomputed": 31.8,
  "J_closeout": 31.79,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926026,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1C_full_s260926026_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031850_600150f0_last.pt",
  "G1": true,
  "J_recomputed": 31.85,
  "J_closeout": 31.86,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926026,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1C_hperm_s260926026_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031750_7e4673b8_last.pt",
  "G1": true,
  "J_recomputed": 27.169999999999998,
  "J_closeout": 27.16,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926026,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1C_none_s260926026_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-031830_d213bc46_last.pt",
  "G1": true,
  "J_recomputed": 21.310000000000002,
  "J_closeout": 21.31,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926027,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1C_am2_s260926027_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-042340_3defc770_last.pt",
  "G1": true,
  "J_recomputed": 30.17,
  "J_closeout": 30.17,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926027,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1C_full_s260926027_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-042600_03fdb1a6_last.pt",
  "G1": true,
  "J_recomputed": 29.770000000000003,
  "J_closeout": 29.77,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926027,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1C_hperm_s260926027_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-042630_d63ce289_last.pt",
  "G1": true,
  "J_recomputed": 25.44,
  "J_closeout": 25.44,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926027,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1C_none_s260926027_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-042400_04cbbeb7_last.pt",
  "G1": true,
  "J_recomputed": 18.85,
  "J_closeout": 18.85,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926028,
  "arm": "am2",
  "n_files": 1,
  "file": "final_NEXTR1C_am2_s260926028_a0_ces-nstat-fixed_seq-cifar100-ho_None_500_50_20260926-043050_10df061a_last.pt",
  "G1": true,
  "J_recomputed": 30.4,
  "J_closeout": 30.4,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926028,
  "arm": "full",
  "n_files": 1,
  "file": "final_NEXTR1C_full_s260926028_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-042740_c5140470_last.pt",
  "G1": true,
  "J_recomputed": 28.93,
  "J_closeout": 28.93,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926028,
  "arm": "hperm",
  "n_files": 1,
  "file": "final_NEXTR1C_hperm_s260926028_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-042830_f415d3a8_last.pt",
  "G1": true,
  "J_recomputed": 26.55,
  "J_closeout": 26.55,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 },
 {
  "seed": 260926028,
  "arm": "none",
  "n_files": 1,
  "file": "final_NEXTR1C_none_s260926028_a0_ces-nstat_seq-cifar100-ho_None_500_50_20260926-042700_5a88c182_last.pt",
  "G1": true,
  "J_recomputed": 20.28,
  "J_closeout": 20.29,
  "G2": true,
  "G3": true,
  "finite": true,
  "status": "OK"
 }
]

==> anc/supplementary_material/data/v9/R1C/weste/R1_MODELS.json <==
{
 "prefix": "final_NEXTR1C",
 "models": {
  "260926025/am2": {
   "beta500": -2.481051753068992,
   "beta2000": -2.3694905807438875,
   "base": {
    "CE": 3.212400324151101,
    "J": 31.5,
    "J_A": 26.244444444444444,
    "J_B": 78.8,
    "soft_mass_B": 0.30657802254936295,
    "hard_share_B": 0.4256
   },
   "inv": {
    "cond_CE": 2.7490616402622132,
    "group_oracle_J": 39.190000000000005
   },
   "cal500": {
    "CE": 2.9945638932165757,
    "J": 34.33,
    "J_A": 31.933333333333337,
    "J_B": 55.900000000000006,
    "soft_mass_B": 0.09893751355380402,
    "hard_share_B": 0.1457
   },
   "cal2000": {
    "CE": 2.994759778244941,
    "J": 34.300000000000004,
    "J_A": 31.77777777777778,
    "J_B": 56.99999999999999,
    "soft_mass_B": 0.10462183002134738,
    "hard_share_B": 0.1533
   },
   "oracle_const": {
    "beta": -2.4255870580673218,
    "J": 34.38
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 31.5,
      "J_A": 26.244444444444444,
      "J_B": 78.8,
      "hard_share_B": 0.4256,
      "prec_B": 0.18515037593984962
     },
     "balanced_offset": {
      "J": 34.33,
      "J_A": 31.933333333333337,
      "J_B": 55.900000000000006,
      "hard_share_B": 0.1457,
      "prec_B": 0.38366506520247085
     },
     "known_prior_offset": {
      "J": 34.33,
      "J_A": 31.933333333333337,
      "J_B": 55.900000000000006,
      "hard_share_B": 0.1457,
      "prec_B": 0.38366506520247085
     },
     "beta_known": -2.481051753068992,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 42.011111111111106,
      "J_A": 26.244444444444444,
      "J_B": 78.8,
      "hard_share_B": 0.5223555555555555,
      "prec_B": 0.18515037593984962
     },
     "balanced_offset": {
      "J": 39.123333333333335,
      "J_A": 31.933333333333337,
      "J_B": 55.900000000000006,
      "hard_share_B": 0.2426555555555555,
      "prec_B": 0.38366506520247085
     },
     "known_prior_offset": {
      "J": 42.34777777777777,
      "J_A": 29.21111111111111,
      "J_B": 73.0,
      "hard_share_B": 0.4023666666666666,
      "prec_B": 0.24670496789455898
     },
     "beta_known": -0.936931407188146,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 52.52222222222221,
      "J_A": 26.244444444444444,
      "J_B": 78.8,
      "hard_share_B": 0.6191111111111112,
      "prec_B": 0.18515037593984962
     },
     "balanced_offset": {
      "J": 43.91666666666666,
      "J_A": 31.933333333333337,
      "J_B": 55.900000000000006,
      "hard_share_B": 0.33961111111111114,
      "prec_B": 0.38366506520247085
     },
     "known_prior_offset": {
      "J": 52.55,
      "J_A": 26.200000000000003,
      "J_B": 78.9,
      "hard_share_B": 0.6205555555555555,
      "prec_B": 0.1846045858680393
     },
     "beta_known": 0.02365359776374626,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.6958164670336762,
    0.774424731318195,
    0.9122540299165237,
    0.8370142614128956,
    1.2051409813381013,
    0.9664776545064677,
    0.2539735963719294,
    0.6955658501956762,
    -1.8381575977739681
   ],
   "cal9_500": {
    "CE": 2.9604162887338124,
    "J": 34.38,
    "J_A": 32.1,
    "J_B": 54.900000000000006,
    "soft_mass_B": 0.09874238957509571,
    "hard_share_B": 0.1445
   },
   "task_oracle_J": 67.67
  },
  "260926025/full": {
   "beta500": -2.619678911522768,
   "beta2000": -2.416514213944123,
   "base": {
    "CE": 3.1456951732158194,
    "J": 31.759999999999998,
    "J_A": 26.455555555555556,
    "J_B": 79.5,
    "soft_mass_B": 0.3126738821637613,
    "hard_share_B": 0.4365
   },
   "inv": {
    "cond_CE": 2.678173148466425,
    "group_oracle_J": 39.67
   },
   "cal500": {
    "CE": 2.925053944174046,
    "J": 34.77,
    "J_A": 32.63333333333333,
    "J_B": 54.0,
    "soft_mass_B": 0.09105752465313097,
    "hard_share_B": 0.1337
   },
   "cal2000": {
    "CE": 2.9242446969863356,
    "J": 34.870000000000005,
    "J_A": 32.44444444444444,
    "J_B": 56.699999999999996,
    "soft_mass_B": 0.10113542305649847,
    "hard_share_B": 0.1484
   },
   "oracle_const": {
    "beta": -2.413890838623047,
    "J": 34.870000000000005
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 31.759999999999998,
      "J_A": 26.455555555555556,
      "J_B": 79.5,
      "hard_share_B": 0.4365,
      "prec_B": 0.18213058419243985
     },
     "balanced_offset": {
      "J": 34.77,
      "J_A": 32.63333333333333,
      "J_B": 54.0,
      "hard_share_B": 0.1337,
      "prec_B": 0.40388930441286464
     },
     "known_prior_offset": {
      "J": 34.77,
      "J_A": 32.63333333333333,
      "J_B": 54.0,
      "hard_share_B": 0.1337,
      "prec_B": 0.40388930441286464
     },
     "beta_known": -2.619678911522768,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 42.36888888888889,
      "J_A": 26.455555555555556,
      "J_B": 79.5,
      "hard_share_B": 0.5306111111111111,
      "prec_B": 0.18213058419243985
     },
     "balanced_offset": {
      "J": 39.04333333333333,
      "J_A": 32.63333333333333,
      "J_B": 54.0,
      "hard_share_B": 0.2284333333333333,
      "prec_B": 0.40388930441286464
     },
     "known_prior_offset": {
      "J": 42.41888888888889,
      "J_A": 29.65555555555556,
      "J_B": 72.2,
      "hard_share_B": 0.4005666666666666,
      "prec_B": 0.24285233770602085
     },
     "beta_known": -0.9564594252368879,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 52.97777777777778,
      "J_A": 26.455555555555556,
      "J_B": 79.5,
      "hard_share_B": 0.6247222222222223,
      "prec_B": 0.18213058419243985
     },
     "balanced_offset": {
      "J": 43.316666666666656,
      "J_A": 32.63333333333333,
      "J_B": 54.0,
      "hard_share_B": 0.3231666666666666,
      "prec_B": 0.40388930441286464
     },
     "known_prior_offset": {
      "J": 52.966666666666676,
      "J_A": 26.43333333333333,
      "J_B": 79.5,
      "hard_share_B": 0.6253888888888889,
      "prec_B": 0.181631254283756
     },
     "beta_known": 0.014592426674950199,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.49640927653939604,
    0.684402400139688,
    0.6261869699456136,
    0.4730745696070564,
    0.7385565308531369,
    0.5613613176209268,
    0.3928357369801283,
    0.4378725839094294,
    -2.1486689870039486
   ],
   "cal9_500": {
    "CE": 2.911027917184377,
    "J": 34.88,
    "J_A": 32.84444444444444,
    "J_B": 53.2,
    "soft_mass_B": 0.09138090968713848,
    "hard_share_B": 0.1323
   },
   "task_oracle_J": 67.84
  },
  "260926025/hperm": {
   "beta500": -2.6521053753869976,
   "beta2000": -2.640617807524521,
   "base": {
    "CE": 3.6176430923032576,
    "J": 28.42,
    "J_A": 22.03333333333333,
    "J_B": 85.9,
    "soft_mass_B": 0.3518496818651595,
    "hard_share_B": 0.5429
   },
   "inv": {
    "cond_CE": 3.1035196409027326,
    "group_oracle_J": 36.55
   },
   "cal500": {
    "CE": 3.3315849056394,
    "J": 32.37,
    "J_A": 28.78888888888889,
    "J_B": 64.60000000000001,
    "soft_mass_B": 0.10243646302728912,
    "hard_share_B": 0.1833
   },
   "cal2000": {
    "CE": 3.331616411436697,
    "J": 32.39,
    "J_A": 28.77777777777778,
    "J_B": 64.9,
    "soft_mass_B": 0.10304927848593101,
    "hard_share_B": 0.1842
   },
   "oracle_const": {
    "beta": -2.475746750831604,
    "J": 32.43
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 28.42,
      "J_A": 22.03333333333333,
      "J_B": 85.9,
      "hard_share_B": 0.5429,
      "prec_B": 0.15822435070915455
     },
     "balanced_offset": {
      "J": 32.37,
      "J_A": 28.78888888888889,
      "J_B": 64.60000000000001,
      "hard_share_B": 0.1833,
      "prec_B": 0.3524277141298418
     },
     "known_prior_offset": {
      "J": 32.37,
      "J_A": 28.78888888888889,
      "J_B": 64.60000000000001,
      "hard_share_B": 0.1833,
      "prec_B": 0.3524277141298418
     },
     "beta_known": -2.6521053753869976,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 41.193333333333335,
      "J_A": 22.03333333333333,
      "J_B": 85.9,
      "hard_share_B": 0.6291444444444444,
      "prec_B": 0.15822435070915455
     },
     "balanced_offset": {
      "J": 39.53222222222222,
      "J_A": 28.78888888888889,
      "J_B": 64.60000000000001,
      "hard_share_B": 0.29101111111111105,
      "prec_B": 0.3524277141298418
     },
     "known_prior_offset": {
      "J": 42.087777777777774,
      "J_A": 26.011111111111113,
      "J_B": 79.60000000000001,
      "hard_share_B": 0.4639222222222222,
      "prec_B": 0.22492229443345577
     },
     "beta_known": -1.2053433819046941,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 53.96666666666666,
      "J_A": 22.03333333333333,
      "J_B": 85.9,
      "hard_share_B": 0.7153888888888887,
      "prec_B": 0.15822435070915455
     },
     "balanced_offset": {
      "J": 46.694444444444436,
      "J_A": 28.78888888888889,
      "J_B": 64.60000000000001,
      "hard_share_B": 0.39872222222222214,
      "prec_B": 0.3524277141298418
     },
     "known_prior_offset": {
      "J": 53.783333333333324,
      "J_A": 23.266666666666666,
      "J_B": 84.3,
      "hard_share_B": 0.6738888888888889,
      "prec_B": 0.1738144329896907
     },
     "beta_known": -0.3420025954017426,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.7861186076316072,
    1.089592043915748,
    0.9482895662306364,
    0.7754315555244863,
    1.0030430580558407,
    0.8450190495619552,
    0.30829475348262375,
    0.4462010986608398,
    -2.0311300909714674
   ],
   "cal9_500": {
    "CE": 3.297671492916158,
    "J": 32.36,
    "J_A": 28.933333333333334,
    "J_B": 63.2,
    "soft_mass_B": 0.1016315114119826,
    "hard_share_B": 0.1784
   },
   "task_oracle_J": 56.879999999999995
  },
  "260926025/none": {
   "beta500": -6.645956955104319,
   "beta2000": -6.530293056395033,
   "base": {
    "CE": 4.693759634797405,
    "J": 20.27,
    "J_A": 12.422222222222222,
    "J_B": 90.9,
    "soft_mass_B": 0.7402036778746377,
    "hard_share_B": 0.8136
   },
   "inv": {
    "cond_CE": 2.6748466831985103,
    "group_oracle_J": 39.79
   },
   "cal500": {
    "CE": 2.904075485937872,
    "J": 35.27,
    "J_A": 32.53333333333333,
    "J_B": 59.9,
    "soft_mass_B": 0.10200241566092484,
    "hard_share_B": 0.1237
   },
   "cal2000": {
    "CE": 2.904584311030634,
    "J": 35.260000000000005,
    "J_A": 32.44444444444444,
    "J_B": 60.6,
    "soft_mass_B": 0.10682679626516263,
    "hard_share_B": 0.1284
   },
   "oracle_const": {
    "beta": -5.906808853149414,
    "J": 35.370000000000005
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 20.27,
      "J_A": 12.422222222222222,
      "J_B": 90.9,
      "hard_share_B": 0.8136,
      "prec_B": 0.11172566371681415
     },
     "balanced_offset": {
      "J": 35.27,
      "J_A": 32.53333333333333,
      "J_B": 59.9,
      "hard_share_B": 0.1237,
      "prec_B": 0.48423605497170574
     },
     "known_prior_offset": {
      "J": 35.27,
      "J_A": 32.53333333333333,
      "J_B": 59.9,
      "hard_share_B": 0.1237,
      "prec_B": 0.48423605497170574
     },
     "beta_known": -6.645956955104319,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 35.965555555555554,
      "J_A": 12.422222222222222,
      "J_B": 90.9,
      "hard_share_B": 0.8528,
      "prec_B": 0.11172566371681415
     },
     "balanced_offset": {
      "J": 40.74333333333333,
      "J_A": 32.53333333333333,
      "J_B": 59.9,
      "hard_share_B": 0.2317666666666666,
      "prec_B": 0.48423605497170574
     },
     "known_prior_offset": {
      "J": 44.198888888888874,
      "J_A": 30.355555555555558,
      "J_B": 76.5,
      "hard_share_B": 0.3557444444444444,
      "prec_B": 0.3310255300735612
     },
     "beta_known": -4.937290934982162,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.66111111111111,
      "J_A": 12.422222222222222,
      "J_B": 90.9,
      "hard_share_B": 0.892,
      "prec_B": 0.11172566371681415
     },
     "balanced_offset": {
      "J": 46.21666666666666,
      "J_A": 32.53333333333333,
      "J_B": 59.9,
      "hard_share_B": 0.3398333333333333,
      "prec_B": 0.48423605497170574
     },
     "known_prior_offset": {
      "J": 55.09444444444445,
      "J_A": 27.98888888888889,
      "J_B": 82.19999999999999,
      "hard_share_B": 0.5702222222222223,
      "prec_B": 0.24464285714285713
     },
     "beta_known": -3.8960288631589863,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.07810971919306449,
    -0.3156576863114214,
    -0.7940394573979761,
    -0.7381948603995987,
    -0.8470273449277657,
    -1.61819722141855,
    -2.3730310368044933,
    -2.754049160357079,
    -8.083474089565007
   ],
   "cal9_500": {
    "CE": 2.6635332187504543,
    "J": 37.59,
    "J_A": 35.199999999999996,
    "J_B": 59.099999999999994,
    "soft_mass_B": 0.09899359114623062,
    "hard_share_B": 0.1239
   },
   "task_oracle_J": 72.78999999999999
  },
  "260926026/am2": {
   "beta500": -2.8419434260629686,
   "beta2000": -2.757049723485272,
   "base": {
    "CE": 3.307021497029889,
    "J": 31.8,
    "J_A": 26.066666666666666,
    "J_B": 83.39999999999999,
    "soft_mass_B": 0.30925159101539046,
    "hard_share_B": 0.4147
   },
   "inv": {
    "cond_CE": 2.84822077017085,
    "group_oracle_J": 38.519999999999996
   },
   "cal500": {
    "CE": 3.06322849068971,
    "J": 34.5,
    "J_A": 31.355555555555554,
    "J_B": 62.8,
    "soft_mass_B": 0.09864564207795193,
    "hard_share_B": 0.1332
   },
   "cal2000": {
    "CE": 3.063259680515339,
    "J": 34.55,
    "J_A": 31.322222222222223,
    "J_B": 63.6,
    "soft_mass_B": 0.10211003955585875,
    "hard_share_B": 0.1384
   },
   "oracle_const": {
    "beta": -2.0439624786376953,
    "J": 34.61
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 31.8,
      "J_A": 26.066666666666666,
      "J_B": 83.39999999999999,
      "hard_share_B": 0.4147,
      "prec_B": 0.2011092355919942
     },
     "balanced_offset": {
      "J": 34.5,
      "J_A": 31.355555555555554,
      "J_B": 62.8,
      "hard_share_B": 0.1332,
      "prec_B": 0.47147147147147145
     },
     "known_prior_offset": {
      "J": 34.5,
      "J_A": 31.355555555555554,
      "J_B": 62.8,
      "hard_share_B": 0.1332,
      "prec_B": 0.47147147147147145
     },
     "beta_known": -2.8419434260629686,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 43.26666666666666,
      "J_A": 26.066666666666666,
      "J_B": 83.39999999999999,
      "hard_share_B": 0.5207666666666666,
      "prec_B": 0.2011092355919942
     },
     "balanced_offset": {
      "J": 40.788888888888884,
      "J_A": 31.355555555555554,
      "J_B": 62.8,
      "hard_share_B": 0.2489333333333333,
      "prec_B": 0.47147147147147145
     },
     "known_prior_offset": {
      "J": 43.721111111111114,
      "J_A": 29.244444444444444,
      "J_B": 77.5,
      "hard_share_B": 0.38492222222222217,
      "prec_B": 0.2970486776542737
     },
     "beta_known": -1.2358575787927726,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 54.733333333333334,
      "J_A": 26.066666666666666,
      "J_B": 83.39999999999999,
      "hard_share_B": 0.6268333333333334,
      "prec_B": 0.2011092355919942
     },
     "balanced_offset": {
      "J": 47.077777777777776,
      "J_A": 31.355555555555554,
      "J_B": 62.8,
      "hard_share_B": 0.36466666666666664,
      "prec_B": 0.47147147147147145
     },
     "known_prior_offset": {
      "J": 54.63888888888889,
      "J_A": 26.677777777777777,
      "J_B": 82.6,
      "hard_share_B": 0.605611111111111,
      "prec_B": 0.21437840643654296
     },
     "beta_known": -0.224670252700503,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    1.1519941280573558,
    0.6749104098736565,
    1.2316107088727233,
    1.4421256509152942,
    1.09555386570196,
    1.4655694429000805,
    1.4228191403307204,
    0.48731603980882554,
    -1.8968621003376671
   ],
   "cal9_500": {
    "CE": 2.998126770168976,
    "J": 35.03,
    "J_A": 31.900000000000002,
    "J_B": 63.2,
    "soft_mass_B": 0.09901842944527144,
    "hard_share_B": 0.1335
   },
   "task_oracle_J": 67.07
  },
  "260926026/full": {
   "beta500": -2.2211331888876957,
   "beta2000": -2.3541734468304334,
   "base": {
    "CE": 3.1872579603521753,
    "J": 31.85,
    "J_A": 26.555555555555554,
    "J_B": 79.5,
    "soft_mass_B": 0.28712427648954936,
    "hard_share_B": 0.3884
   },
   "inv": {
    "cond_CE": 2.777947101885044,
    "group_oracle_J": 38.62
   },
   "cal500": {
    "CE": 2.9946422901456855,
    "J": 34.699999999999996,
    "J_A": 31.277777777777775,
    "J_B": 65.5,
    "soft_mass_B": 0.11104740500107846,
    "hard_share_B": 0.1543
   },
   "cal2000": {
    "CE": 2.9935970939545604,
    "J": 34.79,
    "J_A": 31.5,
    "J_B": 64.4,
    "soft_mass_B": 0.10472603273527784,
    "hard_share_B": 0.1442
   },
   "oracle_const": {
    "beta": -2.3103564977645874,
    "J": 34.849999999999994
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 31.85,
      "J_A": 26.555555555555554,
      "J_B": 79.5,
      "hard_share_B": 0.3884,
      "prec_B": 0.20468589083419156
     },
     "balanced_offset": {
      "J": 34.699999999999996,
      "J_A": 31.277777777777775,
      "J_B": 65.5,
      "hard_share_B": 0.1543,
      "prec_B": 0.42449773169151006
     },
     "known_prior_offset": {
      "J": 34.699999999999996,
      "J_A": 31.277777777777775,
      "J_B": 65.5,
      "hard_share_B": 0.1543,
      "prec_B": 0.42449773169151006
     },
     "beta_known": -2.2211331888876957,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 42.43888888888889,
      "J_A": 26.555555555555554,
      "J_B": 79.5,
      "hard_share_B": 0.4938666666666666,
      "prec_B": 0.20468589083419156
     },
     "balanced_offset": {
      "J": 41.54444444444444,
      "J_A": 31.277777777777775,
      "J_B": 65.5,
      "hard_share_B": 0.27112222222222215,
      "prec_B": 0.42449773169151006
     },
     "known_prior_offset": {
      "J": 42.80888888888889,
      "J_A": 28.455555555555556,
      "J_B": 76.3,
      "hard_share_B": 0.4146888888888889,
      "prec_B": 0.25382568196939453
     },
     "beta_known": -0.6414381172691337,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 53.02777777777777,
      "J_A": 26.555555555555554,
      "J_B": 79.5,
      "hard_share_B": 0.5993333333333333,
      "prec_B": 0.20468589083419156
     },
     "balanced_offset": {
      "J": 48.388888888888886,
      "J_A": 31.277777777777775,
      "J_B": 65.5,
      "hard_share_B": 0.3879444444444444,
      "prec_B": 0.42449773169151006
     },
     "known_prior_offset": {
      "J": 53.42777777777778,
      "J_A": 25.255555555555553,
      "J_B": 81.6,
      "hard_share_B": 0.6418333333333333,
      "prec_B": 0.18374240036027922
     },
     "beta_known": 0.374374221067311,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.7779590672441862,
    0.7102792457068952,
    1.0318640149705745,
    0.7697334263543597,
    0.8337916035877807,
    1.0035032589803001,
    0.8445513425460751,
    0.42957465617568547,
    -1.5476614745448252
   ],
   "cal9_500": {
    "CE": 2.9635199710753257,
    "J": 35.02,
    "J_A": 31.644444444444442,
    "J_B": 65.4,
    "soft_mass_B": 0.11122094267672278,
    "hard_share_B": 0.151
   },
   "task_oracle_J": 67.4
  },
  "260926026/hperm": {
   "beta500": -2.6920233019047872,
   "beta2000": -2.7894347777120405,
   "base": {
    "CE": 3.7581168218611958,
    "J": 27.169999999999998,
    "J_A": 20.766666666666666,
    "J_B": 84.8,
    "soft_mass_B": 0.347582366572119,
    "hard_share_B": 0.5242
   },
   "inv": {
    "cond_CE": 3.24335614064128,
    "group_oracle_J": 34.02
   },
   "cal500": {
    "CE": 3.465215745939815,
    "J": 30.630000000000003,
    "J_A": 26.466666666666665,
    "J_B": 68.10000000000001,
    "soft_mass_B": 0.10821983170768518,
    "hard_share_B": 0.1774
   },
   "cal2000": {
    "CE": 3.4646503737857404,
    "J": 30.64,
    "J_A": 26.544444444444444,
    "J_B": 67.5,
    "soft_mass_B": 0.1034215142683511,
    "hard_share_B": 0.1684
   },
   "oracle_const": {
    "beta": -2.3452506065368652,
    "J": 30.78
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 27.169999999999998,
      "J_A": 20.766666666666666,
      "J_B": 84.8,
      "hard_share_B": 0.5242,
      "prec_B": 0.16177031667302555
     },
     "balanced_offset": {
      "J": 30.630000000000003,
      "J_A": 26.466666666666665,
      "J_B": 68.10000000000001,
      "hard_share_B": 0.1774,
      "prec_B": 0.3838782412626832
     },
     "known_prior_offset": {
      "J": 30.630000000000003,
      "J_A": 26.466666666666665,
      "J_B": 68.10000000000001,
      "hard_share_B": 0.1774,
      "prec_B": 0.3838782412626832
     },
     "beta_known": -2.6920233019047872,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 39.97666666666666,
      "J_A": 20.766666666666666,
      "J_B": 84.8,
      "hard_share_B": 0.6128222222222222,
      "prec_B": 0.16177031667302555
     },
     "balanced_offset": {
      "J": 38.95666666666666,
      "J_A": 26.466666666666665,
      "J_B": 68.10000000000001,
      "hard_share_B": 0.2948666666666666,
      "prec_B": 0.3838782412626832
     },
     "known_prior_offset": {
      "J": 40.81999999999999,
      "J_A": 24.2,
      "J_B": 79.60000000000001,
      "hard_share_B": 0.4556555555555555,
      "prec_B": 0.23227312518237525
     },
     "beta_known": -1.1225018517596617,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 52.783333333333324,
      "J_A": 20.766666666666666,
      "J_B": 84.8,
      "hard_share_B": 0.7014444444444443,
      "prec_B": 0.16177031667302555
     },
     "balanced_offset": {
      "J": 47.28333333333333,
      "J_A": 26.466666666666665,
      "J_B": 68.10000000000001,
      "hard_share_B": 0.41233333333333333,
      "prec_B": 0.3838782412626832
     },
     "known_prior_offset": {
      "J": 52.91666666666666,
      "J_A": 21.333333333333336,
      "J_B": 84.5,
      "hard_share_B": 0.6857222222222221,
      "prec_B": 0.16930474854738528
     },
     "beta_known": -0.13470617773952864,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.9402451370337362,
    0.9745738294337819,
    1.1397790752114916,
    1.122041397258895,
    1.0491863915487967,
    1.1958233154437168,
    0.8805985745855968,
    0.323917320891102,
    -1.8780709796335355
   ],
   "cal9_500": {
    "CE": 3.4203867271035335,
    "J": 30.94,
    "J_A": 26.811111111111114,
    "J_B": 68.10000000000001,
    "soft_mass_B": 0.10884890635561546,
    "hard_share_B": 0.1758
   },
   "task_oracle_J": 55.410000000000004
  },
  "260926026/none": {
   "beta500": -6.08937584282037,
   "beta2000": -6.328804018057443,
   "base": {
    "CE": 4.519618541335718,
    "J": 21.310000000000002,
    "J_A": 13.533333333333333,
    "J_B": 91.3,
    "soft_mass_B": 0.709290135582355,
    "hard_share_B": 0.7795
   },
   "inv": {
    "cond_CE": 2.7297465661663463,
    "group_oracle_J": 38.86
   },
   "cal500": {
    "CE": 2.9329554344872664,
    "J": 35.089999999999996,
    "J_A": 31.4,
    "J_B": 68.30000000000001,
    "soft_mass_B": 0.11348314288677602,
    "hard_share_B": 0.1354
   },
   "cal2000": {
    "CE": 2.9308975719994375,
    "J": 35.06,
    "J_A": 31.61111111111111,
    "J_B": 66.10000000000001,
    "soft_mass_B": 0.10383547358091932,
    "hard_share_B": 0.1254
   },
   "oracle_const": {
    "beta": -5.674363613128662,
    "J": 35.14
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 21.310000000000002,
      "J_A": 13.533333333333333,
      "J_B": 91.3,
      "hard_share_B": 0.7795,
      "prec_B": 0.11712636305323926
     },
     "balanced_offset": {
      "J": 35.089999999999996,
      "J_A": 31.4,
      "J_B": 68.30000000000001,
      "hard_share_B": 0.1354,
      "prec_B": 0.5044313146233382
     },
     "known_prior_offset": {
      "J": 35.089999999999996,
      "J_A": 31.4,
      "J_B": 68.30000000000001,
      "hard_share_B": 0.1354,
      "prec_B": 0.5044313146233382
     },
     "beta_known": -6.08937584282037,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 36.86333333333333,
      "J_A": 13.533333333333333,
      "J_B": 91.3,
      "hard_share_B": 0.8271666666666666,
      "prec_B": 0.11712636305323926
     },
     "balanced_offset": {
      "J": 42.47,
      "J_A": 31.4,
      "J_B": 68.30000000000001,
      "hard_share_B": 0.2608666666666666,
      "prec_B": 0.5044313146233382
     },
     "known_prior_offset": {
      "J": 44.81111111111111,
      "J_A": 29.044444444444444,
      "J_B": 81.6,
      "hard_share_B": 0.3811333333333333,
      "prec_B": 0.3309002433090024
     },
     "beta_known": -4.404362658309065,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 52.41666666666666,
      "J_A": 13.533333333333333,
      "J_B": 91.3,
      "hard_share_B": 0.8748333333333334,
      "prec_B": 0.11712636305323926
     },
     "balanced_offset": {
      "J": 49.85,
      "J_A": 31.4,
      "J_B": 68.30000000000001,
      "hard_share_B": 0.3863333333333333,
      "prec_B": 0.5044313146233382
     },
     "known_prior_offset": {
      "J": 56.28333333333333,
      "J_A": 26.866666666666667,
      "J_B": 85.7,
      "hard_share_B": 0.5947777777777777,
      "prec_B": 0.2466896948762234
     },
     "beta_known": -3.398578323223308,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.24099395329507906,
    -0.5040319536741423,
    -0.37881111387482547,
    -0.6285625017620459,
    -0.9884498598749849,
    -1.3399824082409801,
    -1.6790297907594989,
    -3.073265436664944,
    -7.353217422561644
   ],
   "cal9_500": {
    "CE": 2.6562030708854305,
    "J": 37.57,
    "J_A": 34.21111111111111,
    "J_B": 67.80000000000001,
    "soft_mass_B": 0.1109341731188119,
    "hard_share_B": 0.1372
   },
   "task_oracle_J": 73.86
  },
  "260926027/am2": {
   "beta500": -2.8187278238925417,
   "beta2000": -2.7908396430755307,
   "base": {
    "CE": 3.2962807483242313,
    "J": 30.17,
    "J_A": 24.855555555555554,
    "J_B": 78.0,
    "soft_mass_B": 0.3109885726630786,
    "hard_share_B": 0.4203
   },
   "inv": {
    "cond_CE": 2.8214415490809692,
    "group_oracle_J": 37.45
   },
   "cal500": {
    "CE": 3.0563576855930834,
    "J": 32.9,
    "J_A": 30.433333333333334,
    "J_B": 55.1,
    "soft_mass_B": 0.0953339832826764,
    "hard_share_B": 0.1312
   },
   "cal2000": {
    "CE": 3.05624398956808,
    "J": 32.879999999999995,
    "J_A": 30.388888888888886,
    "J_B": 55.300000000000004,
    "soft_mass_B": 0.0965146413578073,
    "hard_share_B": 0.1324
   },
   "oracle_const": {
    "beta": -2.8108081817626953,
    "J": 32.910000000000004
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 30.17,
      "J_A": 24.855555555555554,
      "J_B": 78.0,
      "hard_share_B": 0.4203,
      "prec_B": 0.185581727337616
     },
     "balanced_offset": {
      "J": 32.9,
      "J_A": 30.433333333333334,
      "J_B": 55.1,
      "hard_share_B": 0.1312,
      "prec_B": 0.41996951219512196
     },
     "known_prior_offset": {
      "J": 32.9,
      "J_A": 30.433333333333334,
      "J_B": 55.1,
      "hard_share_B": 0.1312,
      "prec_B": 0.41996951219512196
     },
     "beta_known": -2.8187278238925417,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 40.79888888888888,
      "J_A": 24.855555555555554,
      "J_B": 78.0,
      "hard_share_B": 0.5229,
      "prec_B": 0.185581727337616
     },
     "balanced_offset": {
      "J": 37.83333333333333,
      "J_A": 30.433333333333334,
      "J_B": 55.1,
      "hard_share_B": 0.23582222222222218,
      "prec_B": 0.41996951219512196
     },
     "known_prior_offset": {
      "J": 40.844444444444434,
      "J_A": 27.57777777777778,
      "J_B": 71.8,
      "hard_share_B": 0.39995555555555545,
      "prec_B": 0.2503486750348675
     },
     "beta_known": -1.0348059892450503,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.42777777777777,
      "J_A": 24.855555555555554,
      "J_B": 78.0,
      "hard_share_B": 0.6255,
      "prec_B": 0.185581727337616
     },
     "balanced_offset": {
      "J": 42.76666666666666,
      "J_A": 30.433333333333334,
      "J_B": 55.1,
      "hard_share_B": 0.34044444444444444,
      "prec_B": 0.41996951219512196
     },
     "known_prior_offset": {
      "J": 51.383333333333326,
      "J_A": 24.566666666666666,
      "J_B": 78.2,
      "hard_share_B": 0.6339444444444443,
      "prec_B": 0.1815648943580218
     },
     "beta_known": 0.07323185921729902,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.8707619367229354,
    0.6359338380966391,
    0.8062134089828551,
    0.7708699298806964,
    1.2209333936081659,
    0.9412561220774147,
    1.0944885309443508,
    0.2616083537026244,
    -2.1283752316285103
   ],
   "cal9_500": {
    "CE": 3.0135226392215984,
    "J": 32.98,
    "J_A": 30.744444444444447,
    "J_B": 53.1,
    "soft_mass_B": 0.09508690797397408,
    "hard_share_B": 0.1256
   },
   "task_oracle_J": 65.75
  },
  "260926027/full": {
   "beta500": -2.75851431824389,
   "beta2000": -2.840131152362395,
   "base": {
    "CE": 3.298873487996067,
    "J": 29.770000000000003,
    "J_A": 24.355555555555554,
    "J_B": 78.5,
    "soft_mass_B": 0.32188664177920256,
    "hard_share_B": 0.4341
   },
   "inv": {
    "cond_CE": 2.808562903321298,
    "group_oracle_J": 37.43
   },
   "cal500": {
    "CE": 3.044060368884914,
    "J": 32.59,
    "J_A": 29.96666666666667,
    "J_B": 56.2,
    "soft_mass_B": 0.09891209087028667,
    "hard_share_B": 0.1413
   },
   "cal2000": {
    "CE": 3.044297845422103,
    "J": 32.54,
    "J_A": 30.055555555555557,
    "J_B": 54.900000000000006,
    "soft_mass_B": 0.09528987174568897,
    "hard_share_B": 0.1349
   },
   "oracle_const": {
    "beta": -2.587027072906494,
    "J": 32.71
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 29.770000000000003,
      "J_A": 24.355555555555554,
      "J_B": 78.5,
      "hard_share_B": 0.4341,
      "prec_B": 0.1808339092375029
     },
     "balanced_offset": {
      "J": 32.59,
      "J_A": 29.96666666666667,
      "J_B": 56.2,
      "hard_share_B": 0.1413,
      "prec_B": 0.39773531493276715
     },
     "known_prior_offset": {
      "J": 32.59,
      "J_A": 29.96666666666667,
      "J_B": 56.2,
      "hard_share_B": 0.1413,
      "prec_B": 0.39773531493276715
     },
     "beta_known": -2.75851431824389,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 40.59888888888889,
      "J_A": 24.355555555555554,
      "J_B": 78.5,
      "hard_share_B": 0.5356333333333332,
      "prec_B": 0.1808339092375029
     },
     "balanced_offset": {
      "J": 37.836666666666666,
      "J_A": 29.96666666666667,
      "J_B": 56.2,
      "hard_share_B": 0.2472333333333333,
      "prec_B": 0.39773531493276715
     },
     "known_prior_offset": {
      "J": 40.42888888888888,
      "J_A": 27.155555555555555,
      "J_B": 71.39999999999999,
      "hard_share_B": 0.40357777777777776,
      "prec_B": 0.24569855471438404
     },
     "beta_known": -1.1031235657866776,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.42777777777777,
      "J_A": 24.355555555555554,
      "J_B": 78.5,
      "hard_share_B": 0.6371666666666667,
      "prec_B": 0.1808339092375029
     },
     "balanced_offset": {
      "J": 43.08333333333333,
      "J_A": 29.96666666666667,
      "J_B": 56.2,
      "hard_share_B": 0.35316666666666663,
      "prec_B": 0.39773531493276715
     },
     "known_prior_offset": {
      "J": 51.17777777777778,
      "J_A": 24.555555555555557,
      "J_B": 77.8,
      "hard_share_B": 0.6260555555555556,
      "prec_B": 0.18466650842629956
     },
     "beta_known": -0.1018699757563104,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.6956949078244389,
    0.5423912331790479,
    0.5547776625938458,
    0.5787574765545879,
    0.76546969567904,
    0.6791710215115998,
    0.8416754664830479,
    0.40513102754839403,
    -2.2203835332506667
   ],
   "cal9_500": {
    "CE": 3.0215530614963972,
    "J": 32.64,
    "J_A": 30.06666666666667,
    "J_B": 55.800000000000004,
    "soft_mass_B": 0.0985765999785747,
    "hard_share_B": 0.1373
   },
   "task_oracle_J": 64.62
  },
  "260926027/hperm": {
   "beta500": -2.930480522917664,
   "beta2000": -3.129181079156562,
   "base": {
    "CE": 3.9119114655448737,
    "J": 25.44,
    "J_A": 18.955555555555556,
    "J_B": 83.8,
    "soft_mass_B": 0.38068210338985226,
    "hard_share_B": 0.5744
   },
   "inv": {
    "cond_CE": 3.319497179211148,
    "group_oracle_J": 32.74
   },
   "cal500": {
    "CE": 3.5549495280662393,
    "J": 28.67,
    "J_A": 24.822222222222223,
    "J_B": 63.3,
    "soft_mass_B": 0.10615460425483425,
    "hard_share_B": 0.1884
   },
   "cal2000": {
    "CE": 3.5547296935898673,
    "J": 28.73,
    "J_A": 25.15555555555555,
    "J_B": 60.9,
    "soft_mass_B": 0.09620120781574235,
    "hard_share_B": 0.1728
   },
   "oracle_const": {
    "beta": -3.105918526649475,
    "J": 28.76
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 25.44,
      "J_A": 18.955555555555556,
      "J_B": 83.8,
      "hard_share_B": 0.5744,
      "prec_B": 0.14589136490250695
     },
     "balanced_offset": {
      "J": 28.67,
      "J_A": 24.822222222222223,
      "J_B": 63.3,
      "hard_share_B": 0.1884,
      "prec_B": 0.3359872611464968
     },
     "known_prior_offset": {
      "J": 28.67,
      "J_A": 24.822222222222223,
      "J_B": 63.3,
      "hard_share_B": 0.1884,
      "prec_B": 0.3359872611464968
     },
     "beta_known": -2.930480522917664,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 38.40888888888889,
      "J_A": 18.955555555555556,
      "J_B": 83.8,
      "hard_share_B": 0.6567555555555554,
      "prec_B": 0.14589136490250695
     },
     "balanced_offset": {
      "J": 36.36555555555555,
      "J_A": 24.822222222222223,
      "J_B": 63.3,
      "hard_share_B": 0.29719999999999996,
      "prec_B": 0.3359872611464968
     },
     "known_prior_offset": {
      "J": 38.3911111111111,
      "J_A": 22.444444444444443,
      "J_B": 75.6,
      "hard_share_B": 0.4621,
      "prec_B": 0.21313786298280238
     },
     "beta_known": -1.462888459169907,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.37777777777778,
      "J_A": 18.955555555555556,
      "J_B": 83.8,
      "hard_share_B": 0.7391111111111112,
      "prec_B": 0.14589136490250695
     },
     "balanced_offset": {
      "J": 44.06111111111111,
      "J_A": 24.822222222222223,
      "J_B": 63.3,
      "hard_share_B": 0.406,
      "prec_B": 0.3359872611464968
     },
     "known_prior_offset": {
      "J": 51.43333333333333,
      "J_A": 20.566666666666666,
      "J_B": 82.3,
      "hard_share_B": 0.6787777777777777,
      "prec_B": 0.16969072164948454
     },
     "beta_known": -0.5867291768496878,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.6379938208223108,
    0.4980462720709009,
    0.7588041078770804,
    0.831412204121084,
    1.0741545403292818,
    0.9439546456476853,
    0.9350975851322834,
    0.3810292573824364,
    -2.302975759741986
   ],
   "cal9_500": {
    "CE": 3.5176235751578786,
    "J": 28.849999999999998,
    "J_A": 25.1,
    "J_B": 62.6,
    "soft_mass_B": 0.10642628692706439,
    "hard_share_B": 0.1875
   },
   "task_oracle_J": 52.76
  },
  "260926027/none": {
   "beta500": -6.060893663350056,
   "beta2000": -6.286434848613446,
   "base": {
    "CE": 4.727707487976805,
    "J": 18.85,
    "J_A": 11.466666666666667,
    "J_B": 85.3,
    "soft_mass_B": 0.7379158644473978,
    "hard_share_B": 0.8165
   },
   "inv": {
    "cond_CE": 2.816545495997086,
    "group_oracle_J": 36.63
   },
   "cal500": {
    "CE": 3.0470199698110663,
    "J": 32.17,
    "J_A": 29.15555555555556,
    "J_B": 59.3,
    "soft_mass_B": 0.11253660151135282,
    "hard_share_B": 0.1373
   },
   "cal2000": {
    "CE": 3.045319958157147,
    "J": 32.08,
    "J_A": 29.322222222222223,
    "J_B": 56.89999999999999,
    "soft_mass_B": 0.10267032417267932,
    "hard_share_B": 0.1256
   },
   "oracle_const": {
    "beta": -6.051065444946289,
    "J": 32.190000000000005
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 18.85,
      "J_A": 11.466666666666667,
      "J_B": 85.3,
      "hard_share_B": 0.8165,
      "prec_B": 0.10447030006123699
     },
     "balanced_offset": {
      "J": 32.17,
      "J_A": 29.15555555555556,
      "J_B": 59.3,
      "hard_share_B": 0.1373,
      "prec_B": 0.4319009468317553
     },
     "known_prior_offset": {
      "J": 32.17,
      "J_A": 29.15555555555556,
      "J_B": 59.3,
      "hard_share_B": 0.1373,
      "prec_B": 0.4319009468317553
     },
     "beta_known": -6.060893663350056,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 33.61666666666666,
      "J_A": 11.466666666666667,
      "J_B": 85.3,
      "hard_share_B": 0.8552777777777777,
      "prec_B": 0.10447030006123699
     },
     "balanced_offset": {
      "J": 38.19888888888889,
      "J_A": 29.15555555555556,
      "J_B": 59.3,
      "hard_share_B": 0.24989999999999996,
      "prec_B": 0.4319009468317553
     },
     "known_prior_offset": {
      "J": 40.72555555555556,
      "J_A": 27.02222222222222,
      "J_B": 72.7,
      "hard_share_B": 0.3753555555555555,
      "prec_B": 0.28780680918448137
     },
     "beta_known": -4.477805323796499,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 48.38333333333334,
      "J_A": 11.466666666666667,
      "J_B": 85.3,
      "hard_share_B": 0.8940555555555555,
      "prec_B": 0.10447030006123699
     },
     "balanced_offset": {
      "J": 44.227777777777774,
      "J_A": 29.15555555555556,
      "J_B": 59.3,
      "hard_share_B": 0.3625,
      "prec_B": 0.4319009468317553
     },
     "known_prior_offset": {
      "J": 51.4,
      "J_A": 24.7,
      "J_B": 78.10000000000001,
      "hard_share_B": 0.5900555555555554,
      "prec_B": 0.21473742095133352
     },
     "beta_known": -3.4730270190340864,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.10648246307541853,
    -1.163073647179756,
    -1.2439904287268715,
    -1.3873125749467246,
    -1.3591111631299344,
    -1.9226983722728017,
    -1.8126750891840162,
    -3.2620196830750467,
    -7.767437227178364
   ],
   "cal9_500": {
    "CE": 2.7768523712541477,
    "J": 34.39,
    "J_A": 31.633333333333336,
    "J_B": 59.199999999999996,
    "soft_mass_B": 0.11268730283985229,
    "hard_share_B": 0.1429
   },
   "task_oracle_J": 70.76
  },
  "260926028/am2": {
   "beta500": -3.1352868842833743,
   "beta2000": -3.121525549106215,
   "base": {
    "CE": 3.387365839616768,
    "J": 30.4,
    "J_A": 24.9,
    "J_B": 79.9,
    "soft_mass_B": 0.36413417515360813,
    "hard_share_B": 0.4678
   },
   "inv": {
    "cond_CE": 2.7699128991597073,
    "group_oracle_J": 37.86
   },
   "cal500": {
    "CE": 3.0235454496916043,
    "J": 33.650000000000006,
    "J_A": 30.9,
    "J_B": 58.4,
    "soft_mass_B": 0.10591432978513458,
    "hard_share_B": 0.1561
   },
   "cal2000": {
    "CE": 3.0236313535812207,
    "J": 33.64,
    "J_A": 30.866666666666664,
    "J_B": 58.599999999999994,
    "soft_mass_B": 0.10657107020085173,
    "hard_share_B": 0.1573
   },
   "oracle_const": {
    "beta": -3.2686413526535034,
    "J": 33.68
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 30.4,
      "J_A": 24.9,
      "J_B": 79.9,
      "hard_share_B": 0.4678,
      "prec_B": 0.17079948696023942
     },
     "balanced_offset": {
      "J": 33.650000000000006,
      "J_A": 30.9,
      "J_B": 58.4,
      "hard_share_B": 0.1561,
      "prec_B": 0.3741191543882127
     },
     "known_prior_offset": {
      "J": 33.650000000000006,
      "J_A": 30.9,
      "J_B": 58.4,
      "hard_share_B": 0.1561,
      "prec_B": 0.3741191543882127
     },
     "beta_known": -3.1352868842833743,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 41.4,
      "J_A": 24.9,
      "J_B": 79.9,
      "hard_share_B": 0.5627333333333333,
      "prec_B": 0.17079948696023942
     },
     "balanced_offset": {
      "J": 39.14999999999999,
      "J_A": 30.9,
      "J_B": 58.4,
      "hard_share_B": 0.2567444444444444,
      "prec_B": 0.3741191543882127
     },
     "known_prior_offset": {
      "J": 41.69888888888889,
      "J_A": 28.455555555555556,
      "J_B": 72.6,
      "hard_share_B": 0.4141,
      "prec_B": 0.23671340071731334
     },
     "beta_known": -1.4279831463421218,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 52.400000000000006,
      "J_A": 24.9,
      "J_B": 79.9,
      "hard_share_B": 0.6576666666666666,
      "prec_B": 0.17079948696023942
     },
     "balanced_offset": {
      "J": 44.65,
      "J_A": 30.9,
      "J_B": 58.4,
      "hard_share_B": 0.35738888888888887,
      "prec_B": 0.3741191543882127
     },
     "known_prior_offset": {
      "J": 51.84444444444445,
      "J_A": 26.08888888888889,
      "J_B": 77.60000000000001,
      "hard_share_B": 0.6166111111111111,
      "prec_B": 0.18498212157330154
     },
     "beta_known": -0.4143666625646599,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.154100553214777,
    0.5952264292335703,
    0.7986554026254881,
    0.4496417478834603,
    0.6899437352254564,
    0.8337118759254109,
    0.6351377894359205,
    0.5120296476737373,
    -2.6559569977674546
   ],
   "cal9_500": {
    "CE": 3.003662264702939,
    "J": 34.1,
    "J_A": 31.444444444444446,
    "J_B": 57.99999999999999,
    "soft_mass_B": 0.10592579121490203,
    "hard_share_B": 0.1526
   },
   "task_oracle_J": 68.58
  },
  "260926028/full": {
   "beta500": -3.032642297400659,
   "beta2000": -3.2112414363831183,
   "base": {
    "CE": 3.434683212558688,
    "J": 28.93,
    "J_A": 23.31111111111111,
    "J_B": 79.5,
    "soft_mass_B": 0.3798657304721065,
    "hard_share_B": 0.482
   },
   "inv": {
    "cond_CE": 2.781488372983448,
    "group_oracle_J": 36.27
   },
   "cal500": {
    "CE": 3.043273312025964,
    "J": 31.990000000000002,
    "J_A": 29.03333333333333,
    "J_B": 58.599999999999994,
    "soft_mass_B": 0.11463716263245657,
    "hard_share_B": 0.1689
   },
   "cal2000": {
    "CE": 3.041472310023186,
    "J": 31.919999999999998,
    "J_A": 29.233333333333334,
    "J_B": 56.10000000000001,
    "soft_mass_B": 0.10563520484369313,
    "hard_share_B": 0.1554
   },
   "oracle_const": {
    "beta": -2.4859607219696045,
    "J": 32.15
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 28.93,
      "J_A": 23.31111111111111,
      "J_B": 79.5,
      "hard_share_B": 0.482,
      "prec_B": 0.16493775933609958
     },
     "balanced_offset": {
      "J": 31.990000000000002,
      "J_A": 29.03333333333333,
      "J_B": 58.599999999999994,
      "hard_share_B": 0.1689,
      "prec_B": 0.3469508584961516
     },
     "known_prior_offset": {
      "J": 31.990000000000002,
      "J_A": 29.03333333333333,
      "J_B": 58.599999999999994,
      "hard_share_B": 0.1689,
      "prec_B": 0.3469508584961516
     },
     "beta_known": -3.032642297400659,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 40.16777777777777,
      "J_A": 23.31111111111111,
      "J_B": 79.5,
      "hard_share_B": 0.5744444444444443,
      "prec_B": 0.16493775933609958
     },
     "balanced_offset": {
      "J": 37.90333333333333,
      "J_A": 29.03333333333333,
      "J_B": 58.599999999999994,
      "hard_share_B": 0.2680333333333333,
      "prec_B": 0.3469508584961516
     },
     "known_prior_offset": {
      "J": 40.51222222222221,
      "J_A": 26.58888888888889,
      "J_B": 73.0,
      "hard_share_B": 0.43197777777777774,
      "prec_B": 0.22433927473878304
     },
     "beta_known": -1.3459108982036696,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.40555555555556,
      "J_A": 23.31111111111111,
      "J_B": 79.5,
      "hard_share_B": 0.6668888888888889,
      "prec_B": 0.16493775933609958
     },
     "balanced_offset": {
      "J": 43.81666666666666,
      "J_A": 29.03333333333333,
      "J_B": 58.599999999999994,
      "hard_share_B": 0.36716666666666664,
      "prec_B": 0.3469508584961516
     },
     "known_prior_offset": {
      "J": 51.18333333333332,
      "J_A": 24.166666666666668,
      "J_B": 78.2,
      "hard_share_B": 0.6369444444444443,
      "prec_B": 0.17704324201947022
     },
     "beta_known": -0.3415412143831438,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.1685168113559851,
    0.47820396547085375,
    0.7390516229326167,
    0.050701965202282304,
    0.1627378278524392,
    0.6613575503817524,
    0.21321726240791872,
    0.13610773679392416,
    -2.7883885639626773
   ],
   "cal9_500": {
    "CE": 3.0266781505522946,
    "J": 32.54,
    "J_A": 29.644444444444446,
    "J_B": 58.599999999999994,
    "soft_mass_B": 0.1150098976102993,
    "hard_share_B": 0.1689
   },
   "task_oracle_J": 66.85
  },
  "260926028/hperm": {
   "beta500": -3.017492173898198,
   "beta2000": -3.2278171083196145,
   "base": {
    "CE": 3.8659845204688694,
    "J": 26.55,
    "J_A": 20.322222222222223,
    "J_B": 82.6,
    "soft_mass_B": 0.4185231142052603,
    "hard_share_B": 0.5926
   },
   "inv": {
    "cond_CE": 3.1837249113096937,
    "group_oracle_J": 34.68
   },
   "cal500": {
    "CE": 3.426871470035838,
    "J": 30.54,
    "J_A": 26.966666666666665,
    "J_B": 62.7,
    "soft_mass_B": 0.1162987678495505,
    "hard_share_B": 0.2063
   },
   "cal2000": {
    "CE": 3.424672416267135,
    "J": 30.65,
    "J_A": 27.27777777777778,
    "J_B": 61.0,
    "soft_mass_B": 0.10478533592423532,
    "hard_share_B": 0.1886
   },
   "oracle_const": {
    "beta": -3.4249520301818848,
    "J": 30.769999999999996
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 26.55,
      "J_A": 20.322222222222223,
      "J_B": 82.6,
      "hard_share_B": 0.5926,
      "prec_B": 0.13938575767802902
     },
     "balanced_offset": {
      "J": 30.54,
      "J_A": 26.966666666666665,
      "J_B": 62.7,
      "hard_share_B": 0.2063,
      "prec_B": 0.30392632089190497
     },
     "known_prior_offset": {
      "J": 30.54,
      "J_A": 26.966666666666665,
      "J_B": 62.7,
      "hard_share_B": 0.2063,
      "prec_B": 0.30392632089190497
     },
     "beta_known": -3.017492173898198,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 39.005555555555546,
      "J_A": 20.322222222222223,
      "J_B": 82.6,
      "hard_share_B": 0.6698,
      "prec_B": 0.13938575767802902
     },
     "balanced_offset": {
      "J": 37.68666666666666,
      "J_A": 26.966666666666665,
      "J_B": 62.7,
      "hard_share_B": 0.3091222222222222,
      "prec_B": 0.30392632089190497
     },
     "known_prior_offset": {
      "J": 40.03999999999999,
      "J_A": 24.5,
      "J_B": 76.3,
      "hard_share_B": 0.48558888888888885,
      "prec_B": 0.19926873857404023
     },
     "beta_known": -1.4888575030288487,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 51.461111111111116,
      "J_A": 20.322222222222223,
      "J_B": 82.6,
      "hard_share_B": 0.7469999999999999,
      "prec_B": 0.13938575767802902
     },
     "balanced_offset": {
      "J": 44.83333333333332,
      "J_A": 26.966666666666665,
      "J_B": 62.7,
      "hard_share_B": 0.41194444444444445,
      "prec_B": 0.30392632089190497
     },
     "known_prior_offset": {
      "J": 51.594444444444434,
      "J_A": 22.08888888888889,
      "J_B": 81.10000000000001,
      "hard_share_B": 0.6880555555555555,
      "prec_B": 0.15886385896180216
     },
     "beta_known": -0.5946041351830862,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    0.10567814279400554,
    0.590729353217101,
    0.7217452767312719,
    0.5288735970551693,
    0.4920770089213325,
    0.6393648022356806,
    0.3300367216385591,
    0.32345562411537754,
    -2.620481287228107
   ],
   "cal9_500": {
    "CE": 3.4105198461413866,
    "J": 30.819999999999997,
    "J_A": 27.244444444444444,
    "J_B": 63.0,
    "soft_mass_B": 0.11667525945840652,
    "hard_share_B": 0.2065
   },
   "task_oracle_J": 56.34
  },
  "260926028/none": {
   "beta500": -6.320020224561594,
   "beta2000": -6.332046963683917,
   "base": {
    "CE": 4.648094526567102,
    "J": 20.28,
    "J_A": 12.988888888888889,
    "J_B": 85.9,
    "soft_mass_B": 0.7318121257486621,
    "hard_share_B": 0.7929
   },
   "inv": {
    "cond_CE": 2.682369766540655,
    "group_oracle_J": 38.16
   },
   "cal500": {
    "CE": 2.913334460146598,
    "J": 34.37,
    "J_A": 31.41111111111111,
    "J_B": 61.0,
    "soft_mass_B": 0.10960671277956613,
    "hard_share_B": 0.136
   },
   "cal2000": {
    "CE": 2.913222031021644,
    "J": 34.36,
    "J_A": 31.422222222222224,
    "J_B": 60.8,
    "soft_mass_B": 0.1090901810140831,
    "hard_share_B": 0.1352
   },
   "oracle_const": {
    "beta": -5.86857795715332,
    "J": 34.489999999999995
   },
   "prior": {
    "0.1": {
     "raw": {
      "J": 20.28,
      "J_A": 12.988888888888889,
      "J_B": 85.9,
      "hard_share_B": 0.7929,
      "prec_B": 0.10833648631605498
     },
     "balanced_offset": {
      "J": 34.37,
      "J_A": 31.41111111111111,
      "J_B": 61.0,
      "hard_share_B": 0.136,
      "prec_B": 0.4485294117647059
     },
     "known_prior_offset": {
      "J": 34.37,
      "J_A": 31.41111111111111,
      "J_B": 61.0,
      "hard_share_B": 0.136,
      "prec_B": 0.4485294117647059
     },
     "beta_known": -6.320020224561594,
     "beta_oracle_shift": 0.0
    },
    "0.3": {
     "raw": {
      "J": 34.862222222222215,
      "J_A": 12.988888888888889,
      "J_B": 85.9,
      "hard_share_B": 0.837811111111111,
      "prec_B": 0.10833648631605498
     },
     "balanced_offset": {
      "J": 40.28777777777777,
      "J_A": 31.41111111111111,
      "J_B": 61.0,
      "hard_share_B": 0.24688888888888882,
      "prec_B": 0.4485294117647059
     },
     "known_prior_offset": {
      "J": 42.844444444444434,
      "J_A": 29.27777777777778,
      "J_B": 74.5,
      "hard_share_B": 0.37496666666666667,
      "prec_B": 0.29319165682802045
     },
     "beta_known": -4.6315409347418335,
     "beta_oracle_shift": 1.3499267169490157
    },
    "0.5": {
     "raw": {
      "J": 49.44444444444444,
      "J_A": 12.988888888888889,
      "J_B": 85.9,
      "hard_share_B": 0.8827222222222223,
      "prec_B": 0.10833648631605498
     },
     "balanced_offset": {
      "J": 46.205555555555556,
      "J_A": 31.41111111111111,
      "J_B": 61.0,
      "hard_share_B": 0.35777777777777775,
      "prec_B": 0.4485294117647059
     },
     "known_prior_offset": {
      "J": 53.04444444444444,
      "J_A": 26.48888888888889,
      "J_B": 79.60000000000001,
      "hard_share_B": 0.5946666666666666,
      "prec_B": 0.21630434782608696
     },
     "beta_known": -3.5768494889169524,
     "beta_oracle_shift": 2.197224577336219
    }
   },
   "offsets9_500": [
    -0.8111922743877509,
    -0.622891238636693,
    -0.9355458862902394,
    -1.3384698807707358,
    -1.612791107330759,
    -1.6472026764729295,
    -2.213043080607936,
    -2.8981655832885864,
    -7.896517159718678
   ],
   "cal9_500": {
    "CE": 2.687188720668907,
    "J": 36.28,
    "J_A": 33.611111111111114,
    "J_B": 60.3,
    "soft_mass_B": 0.11101108330593974,
    "hard_share_B": 0.1419
   },
   "task_oracle_J": 74.14
  }
 },
 "gate_fail": []
}

==> anc/supplementary_material/data/v9/R2/FREEZE.sha256 <==
fa00acb2c946884a603407f8f5ba7dce9668fdc428f8aba8008ecadd58ed5ed5  kd_r2.py
837587f807b91fbef06cd3557b886eb803565e3a37ed40a947067664e9e188d1  kd_t3.py
4e6ce26defe1f4e5615e0367d6ec9d86b6dedf88d303fc411a72cbb8cb9749f3  kd_maturity.py
b022550b061301ef0c62e94c91c826d6323b8089933aa5e720c6fb5a60890a6f  kd_splice.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
ac8b9bfa9478e0899c5016edaacf59cd5d7f0958740260862e87ef374e7e8359  r2_readout.py
827af0982e047e2d9eb081241c27b394995cac7a0267ff2e940fb77edb6932d2  r2_chain.sh
b2e1ef70d0bc5076d2b469165cb975974a55e3461dcd7d5c494e3abd03013ca9  R2_DEV_PREREG.md


==> anc/supplementary_material/data/v9/R2/R2_CONF_READOUT.json <==
{
 "identity": "NEXT_R2_CONF",
 "n": 8,
 "roots": [
  260926121,
  260926122,
  260926123,
  260926124,
  260926125,
  260926126,
  260926127,
  260926128
 ],
 "missing": [],
 "teacher_snaps": {
  "260926121": {
   "0": {
    "acc": 0.406499981880188,
    "accA": 0.812999963760376,
    "accB": 0.0,
    "tilB": 0.016200000420212746,
    "tilA": 0.812999963760376
   },
   "1": {
    "acc": 0.527999997138977,
    "accA": 0.7217999696731567,
    "accB": 0.334199994802475,
    "tilB": 0.5045999884605408,
    "tilA": 0.7879999876022339
   }
  },
  "260926122": {
   "0": {
    "acc": 0.3974999785423279,
    "accA": 0.7949999570846558,
    "accB": 0.0,
    "tilB": 0.020800000056624413,
    "tilA": 0.7949999570846558
   },
   "1": {
    "acc": 0.5236999988555908,
    "accA": 0.7202000021934509,
    "accB": 0.3271999955177307,
    "tilB": 0.521399974822998,
    "tilA": 0.769599974155426
   }
  },
  "260926123": {
   "0": {
    "acc": 0.3958999812602997,
    "accA": 0.7917999625205994,
    "accB": 0.0,
    "tilB": 0.015799999237060547,
    "tilA": 0.7917999625205994
   },
   "1": {
    "acc": 0.5178999900817871,
    "accA": 0.7249999642372131,
    "accB": 0.3107999861240387,
    "tilB": 0.5013999938964844,
    "tilA": 0.7691999673843384
   }
  },
  "260926124": {
   "0": {
    "acc": 0.39719998836517334,
    "accA": 0.7943999767303467,
    "accB": 0.0,
    "tilB": 0.019999999552965164,
    "tilA": 0.7943999767303467
   },
   "1": {
    "acc": 0.5060999989509583,
    "accA": 0.7287999987602234,
    "accB": 0.2833999991416931,
    "tilB": 0.4456000030040741,
    "tilA": 0.7789999842643738
   }
  },
  "260926125": {
   "0": {
    "acc": 0.39169999957084656,
    "accA": 0.7833999991416931,
    "accB": 0.0,
    "tilB": 0.018199998885393143,
    "tilA": 0.7833999991416931
   },
   "1": {
    "acc": 0.5152999758720398,
    "accA": 0.6969999670982361,
    "accB": 0.3335999846458435,
    "tilB": 0.5103999972343445,
    "tilA": 0.7617999911308289
   }
  },
  "260926126": {
   "0": {
    "acc": 0.3910999894142151,
    "accA": 0.7821999788284302,
    "accB": 0.0,
    "tilB": 0.023000000044703484,
    "tilA": 0.7821999788284302
   },
   "1": {
    "acc": 0.5209000110626221,
    "accA": 0.6973999738693237,
    "accB": 0.34439998865127563,
    "tilB": 0.5101999640464783,
    "tilA": 0.7662000060081482
   }
  },
  "260926127": {
   "0": {
    "acc": 0.4041000008583069,
    "accA": 0.8082000017166138,
    "accB": 0.0,
    "tilB": 0.012999999336898327,
    "tilA": 0.8082000017166138
   },
   "1": {
    "acc": 0.519599974155426,
    "accA": 0.7299999594688416,
    "accB": 0.3091999888420105,
    "tilB": 0.5137999653816223,
    "tilA": 0.7825999855995178
   }
  },
  "260926128": {
   "0": {
    "acc": 0.3929999768733978,
    "accA": 0.7859999537467957,
    "accB": 0.0,
    "tilB": 0.018799999728798866,
    "tilA": 0.7859999537467957
   },
   "1": {
    "acc": 0.5241000056266785,
    "accA": 0.7091999650001526,
    "accB": 0.33899998664855957,
    "tilB": 0.48899999260902405,
    "tilA": 0.7673999667167664
   }
  }
 },
 "arms": {
  "raw/Ex_ce": {
   "J": {
    "n": 8,
    "mean": 38.065,
    "lo": 37.396810572576925,
    "hi": 38.73318942742307,
    "p_gt0": 1.6387226891371965e-13
   },
   "J_A": {
    "n": 8,
    "mean": 38.56,
    "lo": 37.784860650897606,
    "hi": 39.3351393491024,
    "p_gt0": 4.230835869906736e-13
   },
   "J_B": {
    "n": 8,
    "mean": 37.57,
    "lo": 35.945253124825975,
    "hi": 39.194746875174026,
    "p_gt0": 8.971436715437066e-11
   },
   "CE": {
    "n": 8,
    "mean": 3.524084591885049,
    "lo": 3.487630801127891,
    "hi": 3.5605383826422075,
    "p_gt0": 4.04672646222607e-15
   },
   "block_CE": {
    "n": 8,
    "mean": 0.7800922229483104,
    "lo": 0.7639485173519471,
    "hi": 0.7962359285446736,
    "p_gt0": 5.184262325662862e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.7439923689367394,
    "lo": 2.7177781679824853,
    "hi": 2.7702065698909935,
    "p_gt0": 2.319166545841667e-15
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5029627422498812,
    "lo": 0.4930348232205824,
    "hi": 0.51289066127918,
    "p_gt0": 3.7239875125913645e-13
   },
   "beta": {
    "n": 8,
    "mean": -0.03775021831766939,
    "lo": -0.13423385022478032,
    "hi": 0.058733413589441535,
    "p_gt0": 0.8071725292035572
   }
  },
  "raw/E0_W": {
   "J": {
    "n": 8,
    "mean": 44.035000000000004,
    "lo": 43.3476737055384,
    "hi": 44.72232629446161,
    "p_gt0": 7.203654854477764e-14
   },
   "J_A": {
    "n": 8,
    "mean": 43.8625,
    "lo": 42.91993109945129,
    "hi": 44.805068900548704,
    "p_gt0": 6.74788100874506e-13
   },
   "J_B": {
    "n": 8,
    "mean": 44.207499999999996,
    "lo": 42.29639331955193,
    "hi": 46.11860668044806,
    "p_gt0": 8.949019941195037e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.625561890131059,
    "lo": 2.579013638797225,
    "hi": 2.6721101414648927,
    "p_gt0": 1.7564930845781227e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6615638365147638,
    "lo": 0.6468978845084643,
    "hi": 0.6762297885210633,
    "p_gt0": 8.389744028804058e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 1.9639980536162946,
    "lo": 1.9189541544284126,
    "hi": 2.0090419528041767,
    "p_gt0": 1.0641068758531445e-12
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5491664606470976,
    "lo": 0.5395384368922607,
    "hi": 0.5587944844019346,
    "p_gt0": 1.624510176803763e-13
   },
   "beta": {
    "n": 8,
    "mean": -0.4487638202487204,
    "lo": -0.5225860040577754,
    "hi": -0.3749416364396654,
    "p_gt0": 0.9999990612208959
   }
  },
  "raw/E0_WA": {
   "J": {
    "n": 8,
    "mean": 43.78125,
    "lo": 42.91789105140549,
    "hi": 44.64460894859451,
    "p_gt0": 3.698922842190775e-13
   },
   "J_A": {
    "n": 8,
    "mean": 43.557500000000005,
    "lo": 43.03380588628645,
    "hi": 44.08119411371356,
    "p_gt0": 1.1594952351201434e-14
   },
   "J_B": {
    "n": 8,
    "mean": 44.005,
    "lo": 42.16506465576146,
    "hi": 45.84493534423854,
    "p_gt0": 7.088592227934798e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.646404399255384,
    "lo": 2.5978002758511423,
    "hi": 2.6950085226596254,
    "p_gt0": 2.2488377095211862e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6628030559041624,
    "lo": 0.6461581538406543,
    "hi": 0.6794479579676705,
    "p_gt0": 2.007340633471057e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 1.983601343351221,
    "lo": 1.9438628108363056,
    "hi": 2.0233398758661365,
    "p_gt0": 4.130794065587886e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5484283900542942,
    "lo": 0.5397694639885147,
    "hi": 0.5570873161200738,
    "p_gt0": 7.805439388467183e-14
   },
   "beta": {
    "n": 8,
    "mean": -0.4497058996108929,
    "lo": -0.5226199666520874,
    "hi": -0.3767918325696984,
    "p_gt0": 0.9999991492068758
   }
  },
  "raw/E0_WB": {
   "J": {
    "n": 8,
    "mean": 37.66875,
    "lo": 36.71310784605612,
    "hi": 38.62439215394389,
    "p_gt0": 2.155363893416377e-12
   },
   "J_A": {
    "n": 8,
    "mean": 38.1975,
    "lo": 37.67878672079921,
    "hi": 38.71621327920079,
    "p_gt0": 2.7186000502517592e-14
   },
   "J_B": {
    "n": 8,
    "mean": 37.14,
    "lo": 35.091785303015214,
    "hi": 39.18821469698479,
    "p_gt0": 4.897905270418631e-10
   },
   "CE": {
    "n": 8,
    "mean": 3.542007431254853,
    "lo": 3.4887818788205944,
    "hi": 3.5952329836891117,
    "p_gt0": 5.522341925511598e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.780602584565926,
    "lo": 0.7576693139021217,
    "hi": 0.8035358552297304,
    "p_gt0": 6.014549581021518e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.7614048466889267,
    "lo": 2.7232909539023726,
    "hi": 2.799518739475481,
    "p_gt0": 3.046215359348036e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5026286870315635,
    "lo": 0.4946599951249234,
    "hi": 0.5105973789382036,
    "p_gt0": 8.034585630296357e-14
   },
   "beta": {
    "n": 8,
    "mean": -0.030263538661899222,
    "lo": -0.09339076970094334,
    "hi": 0.0328636923771449,
    "p_gt0": 0.8528582051903663
   }
  },
  "raw/E0_Wperm": {
   "J": {
    "n": 8,
    "mean": 36.7375,
    "lo": 35.944333706764695,
    "hi": 37.5306662932353,
    "p_gt0": 6.97275724150302e-13
   },
   "J_A": {
    "n": 8,
    "mean": 31.97,
    "lo": 31.2832695671974,
    "hi": 32.6567304328026,
    "p_gt0": 6.728768314632453e-13
   },
   "J_B": {
    "n": 8,
    "mean": 41.505,
    "lo": 39.824387024424034,
    "hi": 43.18561297557597,
    "p_gt0": 5.665140709769385e-11
   },
   "CE": {
    "n": 8,
    "mean": 3.496382964457027,
    "lo": 3.435687862647455,
    "hi": 3.5570780662665986,
    "p_gt0": 1.5158042897286176e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.7545638922676259,
    "lo": 0.7396446437677286,
    "hi": 0.7694831407675231,
    "p_gt0": 3.767954264724992e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.7418190721894007,
    "lo": 2.6917358817233183,
    "hi": 2.791902262655483,
    "p_gt0": 2.1648026585081766e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5959284277054023,
    "lo": 0.5858664736578363,
    "hi": 0.6059903817529684,
    "p_gt0": 1.2483767561150945e-13
   },
   "beta": {
    "n": 8,
    "mean": -0.8445153404708374,
    "lo": -0.9341176378261571,
    "hi": -0.7549130431155178,
    "p_gt0": 0.9999999537107245
   }
  },
  "raw/E0_Wflat": {
   "J": {
    "n": 8,
    "mean": 37.11625,
    "lo": 36.39022484297982,
    "hi": 37.84227515702018,
    "p_gt0": 3.4952336536254735e-13
   },
   "J_A": {
    "n": 8,
    "mean": 33.58,
    "lo": 32.534816210192844,
    "hi": 34.62518378980715,
    "p_gt0": 9.006505644115216e-12
   },
   "J_B": {
    "n": 8,
    "mean": 40.652499999999996,
    "lo": 38.745514732032944,
    "hi": 42.55948526796705,
    "p_gt0": 1.5831193301100211e-10
   },
   "CE": {
    "n": 8,
    "mean": 3.1169891959328426,
    "lo": 3.0697077008927347,
    "hi": 3.1642706909729506,
    "p_gt0": 5.898103622634876e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.7559261040661094,
    "lo": 0.7383191732131146,
    "hi": 0.7735330349191042,
    "p_gt0": 1.185558761539486e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.361063091866733,
    "lo": 2.3240560802835386,
    "hi": 2.3980701034499274,
    "p_gt0": 7.417024357771797e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5523628821637385,
    "lo": 0.5394460965934242,
    "hi": 0.5652796677340528,
    "p_gt0": 1.2189764012543124e-12
   },
   "beta": {
    "n": 8,
    "mean": -0.4668076844404097,
    "lo": -0.5711231837748472,
    "hi": -0.3624921851059723,
    "p_gt0": 0.9999926395854888
   }
  },
  "raw/E0_Wtmpl": {
   "J": {
    "n": 8,
    "mean": 40.1525,
    "lo": 39.35248994254166,
    "hi": 40.95251005745835,
    "p_gt0": 3.975748429947763e-13
   },
   "J_A": {
    "n": 8,
    "mean": 37.8675,
    "lo": 37.24920372392642,
    "hi": 38.48579627607358,
    "p_gt0": 9.873458957309016e-14
   },
   "J_B": {
    "n": 8,
    "mean": 42.4375,
    "lo": 40.476929717414464,
    "hi": 44.398070282585536,
    "p_gt0": 1.4230922438844946e-10
   },
   "CE": {
    "n": 8,
    "mean": 2.7425619315016774,
    "lo": 2.7047695998353634,
    "hi": 2.7803542631679914,
    "p_gt0": 3.011755971217543e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6729172649887871,
    "lo": 0.6535021489134345,
    "hi": 0.6923323810641397,
    "p_gt0": 5.29969773604482e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.0696446665128905,
    "lo": 2.0398155031577145,
    "hi": 2.0994738298680664,
    "p_gt0": 4.123593933688684e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5084209975696352,
    "lo": 0.5004092603106162,
    "hi": 0.5164327348286543,
    "p_gt0": 7.700391461388453e-14
   },
   "beta": {
    "n": 8,
    "mean": -0.08103512492064877,
    "lo": -0.13778039820138777,
    "hi": -0.02428985163990975,
    "p_gt0": 0.9940949481867378
   }
  },
  "raw/E1_W": {
   "J": {
    "n": 8,
    "mean": 43.825,
    "lo": 42.95311852592794,
    "hi": 44.696881474072065,
    "p_gt0": 3.9345002439739713e-13
   },
   "J_A": {
    "n": 8,
    "mean": 43.754999999999995,
    "lo": 42.51937675433308,
    "hi": 44.99062324566691,
    "p_gt0": 4.561110873266032e-12
   },
   "J_B": {
    "n": 8,
    "mean": 43.894999999999996,
    "lo": 42.09484901421253,
    "hi": 45.695150985787464,
    "p_gt0": 6.191921647587564e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.4677530656702578,
    "lo": 2.4353178259435007,
    "hi": 2.500188305397015,
    "p_gt0": 2.1633457197891603e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6926247804751058,
    "lo": 0.6829852831399498,
    "hi": 0.7022642778102618,
    "p_gt0": 3.2283244212065405e-14
   },
   "cond_CE": {
    "n": 8,
    "mean": 1.7751282851951522,
    "lo": 1.7447884993803549,
    "hi": 1.8054680710099495,
    "p_gt0": 1.3595511617572898e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.6312820067636561,
    "lo": 0.6245519834264337,
    "hi": 0.6380120301008785,
    "p_gt0": 4.997699171578552e-15
   },
   "beta": {
    "n": 8,
    "mean": -1.1543245246727107,
    "lo": -1.1955365210211288,
    "hi": -1.1131125283242926,
    "p_gt0": 0.9999999999764969
   }
  },
  "raw/E1_WA": {
   "J": {
    "n": 8,
    "mean": 41.04625,
    "lo": 40.29356664295184,
    "hi": 41.79893335704816,
    "p_gt0": 2.2244023692278232e-13
   },
   "J_A": {
    "n": 8,
    "mean": 41.5925,
    "lo": 40.63069954475625,
    "hi": 42.554300455243755,
    "p_gt0": 1.1271862625962062e-12
   },
   "J_B": {
    "n": 8,
    "mean": 40.5,
    "lo": 38.87677790085642,
    "hi": 42.12322209914358,
    "p_gt0": 5.274194983306729e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.88979777353541,
    "lo": 2.8478225394043735,
    "hi": 2.9317730076664468,
    "p_gt0": 4.354448109540398e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6756398198900356,
    "lo": 0.6621449820030035,
    "hi": 0.6891346577770677,
    "p_gt0": 4.044851945226664e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.2141579536453744,
    "lo": 2.1778004926238754,
    "hi": 2.2505154146668733,
    "p_gt0": 1.0271854464569188e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5096358682171551,
    "lo": 0.5030810149803341,
    "hi": 0.5161907214539762,
    "p_gt0": 1.858879941364126e-14
   },
   "beta": {
    "n": 8,
    "mean": -0.0929182944665452,
    "lo": -0.15633254177246309,
    "hi": -0.029504047160627336,
    "p_gt0": 0.9947602566212592
   }
  },
  "raw/E1_WB": {
   "J": {
    "n": 8,
    "mean": 42.129999999999995,
    "lo": 41.457669263042376,
    "hi": 42.802330736957614,
    "p_gt0": 8.412402944064712e-14
   },
   "J_A": {
    "n": 8,
    "mean": 41.660000000000004,
    "lo": 40.11845358916158,
    "hi": 43.201546410838425,
    "p_gt0": 3.01826586746047e-11
   },
   "J_B": {
    "n": 8,
    "mean": 42.6,
    "lo": 40.89369788837655,
    "hi": 44.30630211162345,
    "p_gt0": 5.2507757739805194e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.83118731988709,
    "lo": 2.787151205390759,
    "hi": 2.8752234343834213,
    "p_gt0": 7.02884209357035e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.7740461847552476,
    "lo": 0.756835065256947,
    "hi": 0.7912573042535481,
    "p_gt0": 8.567811642563924e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.0571411351318427,
    "lo": 2.0199890884052527,
    "hi": 2.0942931818584327,
    "p_gt0": 1.9993518106415093e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.6281090556197644,
    "lo": 0.6161006214665593,
    "hi": 0.6401174897729695,
    "p_gt0": 2.978183030536537e-13
   },
   "beta": {
    "n": 8,
    "mean": -1.280931404764102,
    "lo": -1.3883428185782412,
    "hi": -1.173519990949963,
    "p_gt0": 0.9999999909376822
   }
  },
  "raw/E1_Wperm": {
   "J": {
    "n": 8,
    "mean": 35.63375,
    "lo": 34.80742416727657,
    "hi": 36.460075832723426,
    "p_gt0": 1.1495544116044162e-12
   },
   "J_A": {
    "n": 8,
    "mean": 36.849999999999994,
    "lo": 35.81190956242573,
    "hi": 37.888090437574256,
    "p_gt0": 4.483863790022972e-12
   },
   "J_B": {
    "n": 8,
    "mean": 34.417500000000004,
    "lo": 32.48367602991588,
    "hi": 36.35132397008413,
    "p_gt0": 5.578838320854325e-10
   },
   "CE": {
    "n": 8,
    "mean": 3.283679694349737,
    "lo": 3.2301120633533835,
    "hi": 3.3372473253460906,
    "p_gt0": 9.811868618682002e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.7320115177292579,
    "lo": 0.7173227177551852,
    "hi": 0.7467003177033306,
    "p_gt0": 4.1783817446191227e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.5516681766204794,
    "lo": 2.509319745105499,
    "hi": 2.5940166081354596,
    "p_gt0": 1.1067163546895508e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.6460069417400938,
    "lo": 0.6380508305132685,
    "hi": 0.653963052966919,
    "p_gt0": 1.3721428119563808e-14
   },
   "beta": {
    "n": 8,
    "mean": -1.180356659608616,
    "lo": -1.2344937714363244,
    "hi": -1.1262195477809074,
    "p_gt0": 0.9999999998647213
   }
  },
  "raw/E1_Wflat": {
   "J": {
    "n": 8,
    "mean": 37.955,
    "lo": 36.98060387182938,
    "hi": 38.929396128170616,
    "p_gt0": 2.341864331983161e-12
   },
   "J_A": {
    "n": 8,
    "mean": 37.85,
    "lo": 37.1118086074637,
    "hi": 38.5881913925363,
    "p_gt0": 3.4236442699125663e-13
   },
   "J_B": {
    "n": 8,
    "mean": 38.06,
    "lo": 35.87889848200076,
    "hi": 40.24110151799925,
    "p_gt0": 6.402005060570528e-10
   },
   "CE": {
    "n": 8,
    "mean": 3.0141072023737303,
    "lo": 2.968887529731781,
    "hi": 3.0593268750156795,
    "p_gt0": 5.460225674885135e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6981074813150342,
    "lo": 0.6837311470976816,
    "hi": 0.7124838155323868,
    "p_gt0": 5.009266700755437e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.315999721058696,
    "lo": 2.279474471969667,
    "hi": 2.352524970147725,
    "p_gt0": 7.744125262054697e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.6211412591047041,
    "lo": 0.6114961485332142,
    "hi": 0.630786369676194,
    "p_gt0": 6.947367338803868e-14
   },
   "beta": {
    "n": 8,
    "mean": -0.9252183477727509,
    "lo": -0.9854122317519937,
    "hi": -0.8650244637935082,
    "p_gt0": 0.9999999984496633
   }
  },
  "raw/E1_Wtmpl": {
   "J": {
    "n": 8,
    "mean": 40.28625,
    "lo": 39.751571131183184,
    "hi": 40.82092886881682,
    "p_gt0": 2.3156107128878364e-14
   },
   "J_A": {
    "n": 8,
    "mean": 40.0,
    "lo": 38.754549273654284,
    "hi": 41.245450726345716,
    "p_gt0": 9.028950184163679e-12
   },
   "J_B": {
    "n": 8,
    "mean": 40.572500000000005,
    "lo": 38.83658928504039,
    "hi": 42.30841071495962,
    "p_gt0": 8.32504424346674e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.655121716753538,
    "lo": 2.6191108314750355,
    "hi": 2.6911326020320407,
    "p_gt0": 2.6949124147491826e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6796353561266495,
    "lo": 0.6642644267338014,
    "hi": 0.6950062855194976,
    "p_gt0": 9.64971390466904e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 1.9754863606268889,
    "lo": 1.949264168003489,
    "hi": 2.001708553250289,
    "p_gt0": 2.3178055805204956e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.6224249190455164,
    "lo": 0.6088755312496141,
    "hi": 0.6359743068414188,
    "p_gt0": 7.386484772344475e-13
   },
   "beta": {
    "n": 8,
    "mean": -0.9603009994372312,
    "lo": -1.04500215191179,
    "hi": -0.8755998469626725,
    "p_gt0": 0.9999999871267932
   }
  },
  "cal/Ex_ce": {
   "J": {
    "n": 8,
    "mean": 38.01375,
    "lo": 37.35985034647933,
    "hi": 38.66764965352068,
    "p_gt0": 1.4220097036238256e-13
   },
   "J_A": {
    "n": 8,
    "mean": 38.6375,
    "lo": 37.69552449994103,
    "hi": 39.579475500058976,
    "p_gt0": 1.6316211659908118e-12
   },
   "J_B": {
    "n": 8,
    "mean": 37.39,
    "lo": 35.74276902453101,
    "hi": 39.037230975468994,
    "p_gt0": 1.0212319002770136e-10
   },
   "CE": {
    "n": 8,
    "mean": 3.5236180373106807,
    "lo": 3.4866279043846773,
    "hi": 3.560608170236684,
    "p_gt0": 4.486454893309906e-15
   },
   "block_CE": {
    "n": 8,
    "mean": 0.7796256683739415,
    "lo": 0.7632129333704158,
    "hi": 0.7960384033774672,
    "p_gt0": 5.844193306078989e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.7439923689367394,
    "lo": 2.7177781679824853,
    "hi": 2.7702065698909935,
    "p_gt0": 2.319166545841667e-15
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4991494463333352,
    "lo": 0.49370123477597294,
    "hi": 0.5045976578906974,
    "p_gt0": 5.893486724604775e-15
   },
   "beta": {
    "n": 8,
    "mean": -0.03775021831766939,
    "lo": -0.13423385022478032,
    "hi": 0.058733413589441535,
    "p_gt0": 0.8071725292035572
   }
  },
  "cal/E0_W": {
   "J": {
    "n": 8,
    "mean": 44.302499999999995,
    "lo": 43.59193490896253,
    "hi": 45.01306509103746,
    "p_gt0": 8.713739956192899e-14
   },
   "J_A": {
    "n": 8,
    "mean": 46.0875,
    "lo": 45.31966326954628,
    "hi": 46.855336730453715,
    "p_gt0": 1.1369488544799465e-13
   },
   "J_B": {
    "n": 8,
    "mean": 42.5175,
    "lo": 40.71223813874001,
    "hi": 44.322761861259984,
    "p_gt0": 7.89171830367863e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.613878797223366,
    "lo": 2.567346324746339,
    "hi": 2.6604112697003934,
    "p_gt0": 1.8078777280097052e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6498807436070716,
    "lo": 0.6351025392955925,
    "hi": 0.6646589479185507,
    "p_gt0": 1.0024248184257469e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 1.9639980536162946,
    "lo": 1.9189541544284126,
    "hi": 2.0090419528041767,
    "p_gt0": 1.0641068758531445e-12
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5007440683348112,
    "lo": 0.49627849636131194,
    "hi": 0.5052096403083105,
    "p_gt0": 1.4325331263148941e-15
   },
   "beta": {
    "n": 8,
    "mean": -0.4487638202487204,
    "lo": -0.5225860040577754,
    "hi": -0.3749416364396654,
    "p_gt0": 0.9999990612208959
   }
  },
  "cal/E0_WA": {
   "J": {
    "n": 8,
    "mean": 44.022499999999994,
    "lo": 43.22502756013616,
    "hi": 44.819972439863825,
    "p_gt0": 2.0424062370827698e-13
   },
   "J_A": {
    "n": 8,
    "mean": 45.7775,
    "lo": 45.15620731218194,
    "hi": 46.398792687818066,
    "p_gt0": 2.707745779136013e-14
   },
   "J_B": {
    "n": 8,
    "mean": 42.2675,
    "lo": 40.459220787314706,
    "hi": 44.07577921268529,
    "p_gt0": 8.320132971117164e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.6351856195122814,
    "lo": 2.5859670033975686,
    "hi": 2.684404235626994,
    "p_gt0": 2.52957513425326e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6515842761610604,
    "lo": 0.6350501702725247,
    "hi": 0.6681183820495961,
    "p_gt0": 2.158700182895096e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 1.9836013433512212,
    "lo": 1.9438628108363056,
    "hi": 2.0233398758661365,
    "p_gt0": 4.1307940655879303e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4998284038283087,
    "lo": 0.4952996308093878,
    "hi": 0.5043571768472295,
    "p_gt0": 1.6009904000080499e-15
   },
   "beta": {
    "n": 8,
    "mean": -0.4497058996108929,
    "lo": -0.5226199666520874,
    "hi": -0.3767918325696984,
    "p_gt0": 0.9999991492068758
   }
  },
  "cal/E0_WB": {
   "J": {
    "n": 8,
    "mean": 37.635000000000005,
    "lo": 36.6973884661502,
    "hi": 38.57261153384981,
    "p_gt0": 1.898357070394361e-12
   },
   "J_A": {
    "n": 8,
    "mean": 38.322500000000005,
    "lo": 37.77131008670038,
    "hi": 38.87368991329963,
    "p_gt0": 4.064361739221803e-14
   },
   "J_B": {
    "n": 8,
    "mean": 36.9475,
    "lo": 34.91384581363879,
    "hi": 38.98115418636121,
    "p_gt0": 4.832139746230471e-10
   },
   "CE": {
    "n": 8,
    "mean": 3.541670401900324,
    "lo": 3.4882292267445334,
    "hi": 3.5951115770561146,
    "p_gt0": 5.684603194023875e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.7802655552113971,
    "lo": 0.7571635691483454,
    "hi": 0.8033675412744488,
    "p_gt0": 6.350038886321596e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.7614048466889267,
    "lo": 2.7232909539023726,
    "hi": 2.799518739475481,
    "p_gt0": 3.046215359348041e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4995364170301285,
    "lo": 0.49563461529413744,
    "hi": 0.5034382187661196,
    "p_gt0": 5.664914218933301e-16
   },
   "beta": {
    "n": 8,
    "mean": -0.030263538661899222,
    "lo": -0.09339076970094334,
    "hi": 0.0328636923771449,
    "p_gt0": 0.8528582051903663
   }
  },
  "cal/E0_Wperm": {
   "J": {
    "n": 8,
    "mean": 36.805,
    "lo": 36.097967180849615,
    "hi": 37.512032819150384,
    "p_gt0": 3.0797496069116157e-13
   },
   "J_A": {
    "n": 8,
    "mean": 34.5325,
    "lo": 33.73032123096849,
    "hi": 35.334678769031505,
    "p_gt0": 1.1635894259027713e-12
   },
   "J_B": {
    "n": 8,
    "mean": 39.0775,
    "lo": 37.52137299513829,
    "hi": 40.63362700486171,
    "p_gt0": 5.0414839863933015e-11
   },
   "CE": {
    "n": 8,
    "mean": 3.454369549374715,
    "lo": 3.3963205201095508,
    "hi": 3.512418578639879,
    "p_gt0": 1.207579687570639e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.7125504771853146,
    "lo": 0.6972939140494845,
    "hi": 0.7278070403211447,
    "p_gt0": 6.578433998313827e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.7418190721894007,
    "lo": 2.6917358817233183,
    "hi": 2.791902262655483,
    "p_gt0": 2.164802658508185e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5014555220793496,
    "lo": 0.49808347860155244,
    "hi": 0.5048275655571468,
    "p_gt0": 1.985907316159297e-16
   },
   "beta": {
    "n": 8,
    "mean": -0.8445153404708374,
    "lo": -0.9341176378261571,
    "hi": -0.7549130431155178,
    "p_gt0": 0.9999999537107245
   }
  },
  "cal/E0_Wflat": {
   "J": {
    "n": 8,
    "mean": 37.46375,
    "lo": 36.7044365580037,
    "hi": 38.223063441996295,
    "p_gt0": 4.4810979996525264e-13
   },
   "J_A": {
    "n": 8,
    "mean": 35.209999999999994,
    "lo": 34.19884413738092,
    "hi": 36.22115586261907,
    "p_gt0": 5.129564293857821e-12
   },
   "J_B": {
    "n": 8,
    "mean": 39.7175,
    "lo": 37.84182040728243,
    "hi": 41.593179592717576,
    "p_gt0": 1.6591289566535547e-10
   },
   "CE": {
    "n": 8,
    "mean": 3.1033739802707987,
    "lo": 3.0539799077769727,
    "hi": 3.1527680527646247,
    "p_gt0": 8.257847038625318e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.7423108884040652,
    "lo": 0.7209435567227936,
    "hi": 0.7636782200853368,
    "p_gt0": 5.213875245494701e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.361063091866733,
    "lo": 2.3240560802835386,
    "hi": 2.3980701034499274,
    "p_gt0": 7.417024357771756e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.5017037972550918,
    "lo": 0.4982272088206508,
    "hi": 0.5051803856895328,
    "p_gt0": 2.45058775384143e-16
   },
   "beta": {
    "n": 8,
    "mean": -0.4668076844404097,
    "lo": -0.5711231837748472,
    "hi": -0.3624921851059723,
    "p_gt0": 0.9999926395854888
   }
  },
  "cal/E0_Wtmpl": {
   "J": {
    "n": 8,
    "mean": 40.191250000000004,
    "lo": 39.428034554311054,
    "hi": 40.95446544568895,
    "p_gt0": 2.8405985520700963e-13
   },
   "J_A": {
    "n": 8,
    "mean": 38.175,
    "lo": 37.63550502308858,
    "hi": 38.71449497691142,
    "p_gt0": 3.5936101844319857e-14
   },
   "J_B": {
    "n": 8,
    "mean": 42.207499999999996,
    "lo": 40.30206518004777,
    "hi": 44.11293481995222,
    "p_gt0": 1.2111515268171745e-10
   },
   "CE": {
    "n": 8,
    "mean": 2.741994425682342,
    "lo": 2.7038657689531167,
    "hi": 2.780123082411567,
    "p_gt0": 3.209059438818569e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6723497591694516,
    "lo": 0.6526592136553505,
    "hi": 0.6920403046835527,
    "p_gt0": 5.882984226725073e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.0696446665128905,
    "lo": 2.0398155031577145,
    "hi": 2.0994738298680664,
    "p_gt0": 4.123593933688684e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4990407952560444,
    "lo": 0.4949718351506403,
    "hi": 0.5031097553614484,
    "p_gt0": 7.651198304517837e-16
   },
   "beta": {
    "n": 8,
    "mean": -0.08103512492064877,
    "lo": -0.13778039820138777,
    "hi": -0.02428985163990975,
    "p_gt0": 0.9940949481867378
   }
  },
  "cal/E1_W": {
   "J": {
    "n": 8,
    "mean": 43.21875,
    "lo": 42.331898385984836,
    "hi": 44.105601614015164,
    "p_gt0": 4.885955179011813e-13
   },
   "J_A": {
    "n": 8,
    "mean": 49.22,
    "lo": 47.99091519668212,
    "hi": 50.44908480331788,
    "p_gt0": 1.929467862944528e-12
   },
   "J_B": {
    "n": 8,
    "mean": 37.2175,
    "lo": 35.501338502517925,
    "hi": 38.93366149748208,
    "p_gt0": 1.4044134640701915e-10
   },
   "CE": {
    "n": 8,
    "mean": 2.3911822750408334,
    "lo": 2.360520417941333,
    "hi": 2.421844132140334,
    "p_gt0": 1.8198371946462728e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6160539898456814,
    "lo": 0.6032983484465788,
    "hi": 0.628809631244784,
    "p_gt0": 5.20319301367111e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 1.7751282851951522,
    "lo": 1.7447884993803549,
    "hi": 1.8054680710099495,
    "p_gt0": 1.3595511617572898e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49775190866218955,
    "lo": 0.49441822500139315,
    "hi": 0.501085592322986,
    "p_gt0": 1.9306987899376216e-16
   },
   "beta": {
    "n": 8,
    "mean": -1.1543245246727107,
    "lo": -1.1955365210211288,
    "hi": -1.1131125283242926,
    "p_gt0": 0.9999999999764969
   }
  },
  "cal/E1_WA": {
   "J": {
    "n": 8,
    "mean": 41.07625,
    "lo": 40.33227944896321,
    "hi": 41.82022055103679,
    "p_gt0": 2.039905983429198e-13
   },
   "J_A": {
    "n": 8,
    "mean": 42.065,
    "lo": 41.04810355900247,
    "hi": 43.081896440997525,
    "p_gt0": 1.5378461978867353e-12
   },
   "J_B": {
    "n": 8,
    "mean": 40.087500000000006,
    "lo": 38.36350201512141,
    "hi": 41.8114979848786,
    "p_gt0": 8.629383897987104e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.889243110200632,
    "lo": 2.847269388475594,
    "hi": 2.93121683192567,
    "p_gt0": 4.3592023682982893e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6750851565552576,
    "lo": 0.6615955904668613,
    "hi": 0.6885747226436538,
    "p_gt0": 4.057055572672111e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.2141579536453744,
    "lo": 2.1778004926238754,
    "hi": 2.2505154146668733,
    "p_gt0": 1.0271854464569188e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4992222904270899,
    "lo": 0.49474503669486947,
    "hi": 0.5036995441593103,
    "p_gt0": 1.4903845985492029e-15
   },
   "beta": {
    "n": 8,
    "mean": -0.0929182944665452,
    "lo": -0.15633254177246309,
    "hi": -0.029504047160627336,
    "p_gt0": 0.9947602566212592
   }
  },
  "cal/E1_WB": {
   "J": {
    "n": 8,
    "mean": 41.365,
    "lo": 40.79620727275839,
    "hi": 41.93379272724162,
    "p_gt0": 2.9671361998481325e-14
   },
   "J_A": {
    "n": 8,
    "mean": 46.3775,
    "lo": 44.98648758576683,
    "hi": 47.768512414233165,
    "p_gt0": 6.951125025300138e-12
   },
   "J_B": {
    "n": 8,
    "mean": 36.352500000000006,
    "lo": 34.82182321734789,
    "hi": 37.88317678265212,
    "p_gt0": 7.444902234420781e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.746961310385587,
    "lo": 2.707698190370861,
    "hi": 2.7862244304003134,
    "p_gt0": 3.8903668480846864e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6898201752537445,
    "lo": 0.6743296137864755,
    "hi": 0.7053107367210135,
    "p_gt0": 9.180712555525305e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.0571411351318427,
    "lo": 2.0199890884052527,
    "hi": 2.0942931818584327,
    "p_gt0": 1.9993518106415093e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49857135525068164,
    "lo": 0.49393490060277523,
    "hi": 0.503207809898588,
    "p_gt0": 1.9207675335040037e-15
   },
   "beta": {
    "n": 8,
    "mean": -1.280931404764102,
    "lo": -1.3883428185782412,
    "hi": -1.173519990949963,
    "p_gt0": 0.9999999909376822
   }
  },
  "cal/E1_Wperm": {
   "J": {
    "n": 8,
    "mean": 35.09125,
    "lo": 34.31530679752055,
    "hi": 35.867193202479456,
    "p_gt0": 8.24140164170156e-13
   },
   "J_A": {
    "n": 8,
    "mean": 40.635,
    "lo": 39.45811362438118,
    "hi": 41.81188637561882,
    "p_gt0": 5.442920471214886e-12
   },
   "J_B": {
    "n": 8,
    "mean": 29.5475,
    "lo": 27.82823446632858,
    "hi": 31.266765533671418,
    "p_gt0": 7.119520062295748e-10
   },
   "CE": {
    "n": 8,
    "mean": 3.1957108542915638,
    "lo": 3.142499162982538,
    "hi": 3.2489225456005895,
    "p_gt0": 1.1324484142021597e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6440426776710841,
    "lo": 0.6296054388157076,
    "hi": 0.6584799165264607,
    "p_gt0": 9.068740339036882e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.5516681766204794,
    "lo": 2.509319745105499,
    "hi": 2.5940166081354596,
    "p_gt0": 1.1067163546895508e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49788962605528586,
    "lo": 0.4927671397901187,
    "hi": 0.503012112320453,
    "p_gt0": 3.8964155650682226e-15
   },
   "beta": {
    "n": 8,
    "mean": -1.180356659608616,
    "lo": -1.2344937714363244,
    "hi": -1.1262195477809074,
    "p_gt0": 0.9999999998647213
   }
  },
  "cal/E1_Wflat": {
   "J": {
    "n": 8,
    "mean": 37.558749999999996,
    "lo": 36.66191192064634,
    "hi": 38.45558807935365,
    "p_gt0": 1.4108033661296075e-12
   },
   "J_A": {
    "n": 8,
    "mean": 41.15,
    "lo": 40.22671447329018,
    "hi": 42.07328552670982,
    "p_gt0": 9.126878472418173e-13
   },
   "J_B": {
    "n": 8,
    "mean": 33.9675,
    "lo": 31.78619821080499,
    "hi": 36.14880178919501,
    "p_gt0": 1.4158507375019617e-09
   },
   "CE": {
    "n": 8,
    "mean": 2.9565412697400517,
    "lo": 2.911540010119036,
    "hi": 3.0015425293610676,
    "p_gt0": 6.040925446047206e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6405415486813559,
    "lo": 0.6243881554811636,
    "hi": 0.6566949418815483,
    "p_gt0": 2.0670459234108687e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 2.315999721058696,
    "lo": 2.279474471969667,
    "hi": 2.352524970147725,
    "p_gt0": 7.744125262054697e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49974917923787493,
    "lo": 0.495348246141926,
    "hi": 0.5041501123338238,
    "p_gt0": 1.3116796978205837e-15
   },
   "beta": {
    "n": 8,
    "mean": -0.9252183477727509,
    "lo": -0.9854122317519937,
    "hi": -0.8650244637935082,
    "p_gt0": 0.9999999984496633
   }
  },
  "cal/E1_Wtmpl": {
   "J": {
    "n": 8,
    "mean": 39.81625,
    "lo": 39.221122253738265,
    "hi": 40.41137774626173,
    "p_gt0": 5.3196283581217496e-14
   },
   "J_A": {
    "n": 8,
    "mean": 44.364999999999995,
    "lo": 43.08277329138657,
    "hi": 45.64722670861342,
    "p_gt0": 5.363747801948652e-12
   },
   "J_B": {
    "n": 8,
    "mean": 35.2675,
    "lo": 33.76715602786865,
    "hi": 36.767843972131345,
    "p_gt0": 7.999548242853318e-11
   },
   "CE": {
    "n": 8,
    "mean": 2.595027412191367,
    "lo": 2.5605129581255124,
    "hi": 2.629541866257221,
    "p_gt0": 2.3503062258296125e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.6195410515644779,
    "lo": 0.6032294368021741,
    "hi": 0.6358526663267817,
    "p_gt0": 2.793999094393039e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 1.9754863606268889,
    "lo": 1.949264168003489,
    "hi": 2.001708553250289,
    "p_gt0": 2.3178055805205203e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4982250921032976,
    "lo": 0.4939404869085777,
    "hi": 0.5025096972980174,
    "p_gt0": 1.1109170611199981e-15
   },
   "beta": {
    "n": 8,
    "mean": -0.9603009994372312,
    "lo": -1.04500215191179,
    "hi": -0.8755998469626725,
    "p_gt0": 0.9999999871267932
   }
  }
 },
 "contrasts": {
  "raw/E0": {
   "W-CE": {
    "J": {
     "n": 8,
     "mean": 5.969999999999999,
     "lo": 5.287177275593902,
     "hi": 6.652822724406096,
     "p_gt0": 7.776664734236664e-08
    },
    "J_A": {
     "n": 8,
     "mean": 5.302499999999997,
     "lo": 4.242652396788633,
     "hi": 6.362347603211361,
     "p_gt0": 3.4976420768078195e-06
    },
    "J_B": {
     "n": 8,
     "mean": 6.6375,
     "lo": 5.863111344556708,
     "hi": 7.411888655443293,
     "p_gt0": 8.917792079052449e-08
    },
    "CE": {
     "n": 8,
     "mean": 0.8985227017539907,
     "lo": 0.8378071262759036,
     "hi": 0.9592382772320779,
     "p_gt0": 2.0188575648935973e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.11852838643354653,
     "lo": 0.10440049480610628,
     "hi": 0.1326562780609868,
     "p_gt0": 1.0336426617396137e-07
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.7799943153204443,
     "lo": 0.731623480913791,
     "hi": 0.8283651497270975,
     "p_gt0": 1.1101083194404503e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.04620371839721647,
     "lo": 0.03843996980556437,
     "hi": 0.053967466988868576,
     "p_gt0": 1.0844770284983644e-06
    }
   },
   "WA-CE": {
    "J": {
     "n": 8,
     "mean": 5.7162500000000005,
     "lo": 5.23315395227492,
     "hi": 6.199346047725081,
     "p_gt0": 9.568355618407635e-09
    },
    "J_A": {
     "n": 8,
     "mean": 4.997499999999998,
     "lo": 4.341255907516483,
     "hi": 5.653744092483513,
     "p_gt0": 2.0124964011798825e-07
    },
    "J_B": {
     "n": 8,
     "mean": 6.4350000000000005,
     "lo": 5.825695340683789,
     "hi": 7.044304659316212,
     "p_gt0": 2.105375333767889e-08
    },
    "CE": {
     "n": 8,
     "mean": 0.8776801926296655,
     "lo": 0.8378122037879354,
     "hi": 0.9175481814713955,
     "p_gt0": 1.264563548950004e-10
    },
    "block_CE": {
     "n": 8,
     "mean": 0.11728916704414787,
     "lo": 0.10347369073321905,
     "hi": 0.13110464335507668,
     "p_gt0": 9.525650964398112e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.760391025585518,
     "lo": 0.7330591664657968,
     "hi": 0.7877228847052391,
     "p_gt0": 2.464063305452622e-11
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.04546564780441294,
     "lo": 0.038225622488547405,
     "hi": 0.05270567312027847,
     "p_gt0": 7.526056517962237e-07
    }
   },
   "WB-CE": {
    "J": {
     "n": 8,
     "mean": -0.3962499999999993,
     "lo": -1.0014594885881596,
     "hi": 0.20895948858816094,
     "p_gt0": 0.9172487014277623
    },
    "J_A": {
     "n": 8,
     "mean": -0.36250000000000426,
     "lo": -0.9975261525705348,
     "hi": 0.27252615257052626,
     "p_gt0": 0.8904550223881672
    },
    "J_B": {
     "n": 8,
     "mean": -0.4299999999999988,
     "lo": -1.1277502075875243,
     "hi": 0.26775020758752666,
     "p_gt0": 0.9057997570049575
    },
    "CE": {
     "n": 8,
     "mean": -0.0179228393698036,
     "lo": -0.04887584271232793,
     "hi": 0.013030163972720728,
     "p_gt0": 0.8933760159017852
    },
    "block_CE": {
     "n": 8,
     "mean": -0.0005103616176156539,
     "lo": -0.011390749360839315,
     "hi": 0.010370026125608008,
     "p_gt0": 0.5426020652770188
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.01741247775218774,
     "lo": -0.040796885172073825,
     "hi": 0.005971929667698349,
     "p_gt0": 0.9391650138082979
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.00033405521831770396,
     "lo": -0.005103284034441631,
     "hi": 0.004435173597806223,
     "p_gt0": 0.5634339015859843
    }
   },
   "Wperm-CE": {
    "J": {
     "n": 8,
     "mean": -1.3275000000000006,
     "lo": -2.100701525910944,
     "hi": -0.554298474089057,
     "p_gt0": 0.9975945753025978
    },
    "J_A": {
     "n": 8,
     "mean": -6.590000000000002,
     "lo": -7.408251759100134,
     "hi": -5.7717482408998695,
     "p_gt0": 0.9999998630423503
    },
    "J_B": {
     "n": 8,
     "mean": 3.9350000000000014,
     "lo": 2.9244861882046416,
     "hi": 4.945513811795362,
     "p_gt0": 1.837902954850709e-05
    },
    "CE": {
     "n": 8,
     "mean": 0.02770162742802268,
     "lo": -0.04927139668089482,
     "hi": 0.10467465153694018,
     "p_gt0": 0.21146118967283725
    },
    "block_CE": {
     "n": 8,
     "mean": 0.02552833068068451,
     "lo": 0.00783827176147871,
     "hi": 0.043218389599890314,
     "p_gt0": 0.005625800480661997
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.002173296747338571,
     "lo": -0.06007252715281441,
     "hi": 0.06441912064749156,
     "p_gt0": 0.4682562201812223
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.09296568545552109,
     "lo": 0.08318325364841468,
     "hi": 0.10274811726262749,
     "p_gt0": 4.371958414605395e-08
    }
   },
   "Wflat-CE": {
    "J": {
     "n": 8,
     "mean": -0.9487500000000022,
     "lo": -1.4835502376843237,
     "hi": -0.4139497623156807,
     "p_gt0": 0.9979694037084214
    },
    "J_A": {
     "n": 8,
     "mean": -4.980000000000003,
     "lo": -5.838692154338869,
     "hi": -4.121307845661137,
     "p_gt0": 0.9999987079735828
    },
    "J_B": {
     "n": 8,
     "mean": 3.0825000000000014,
     "lo": 2.505468174901905,
     "hi": 3.6595318250980977,
     "p_gt0": 2.251389965354982e-06
    },
    "CE": {
     "n": 8,
     "mean": 0.40709539595220684,
     "lo": 0.3627442078262133,
     "hi": 0.4514465840782004,
     "p_gt0": 5.558297121897332e-08
    },
    "block_CE": {
     "n": 8,
     "mean": 0.02416611888220095,
     "lo": 0.015886215687935072,
     "hi": 0.03244602207646683,
     "p_gt0": 0.00011550820483225769
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.38292927707000607,
     "lo": 0.3429878857660652,
     "hi": 0.42287066837394693,
     "p_gt0": 4.1139735155486154e-08
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.04940013991385732,
     "lo": 0.04042262929434695,
     "hi": 0.058377650533367687,
     "p_gt0": 1.8434965843270444e-06
    }
   },
   "Wtmpl-CE": {
    "J": {
     "n": 8,
     "mean": 2.0875000000000004,
     "lo": 1.545793278109013,
     "hi": 2.629206721890988,
     "p_gt0": 1.9675472978025676e-05
    },
    "J_A": {
     "n": 8,
     "mean": -0.6925000000000017,
     "lo": -1.3760790315281834,
     "hi": -0.008920968471820001,
     "p_gt0": 0.9761089010721861
    },
    "J_B": {
     "n": 8,
     "mean": 4.8675000000000015,
     "lo": 4.252052471251343,
     "hi": 5.48294752874866,
     "p_gt0": 1.5517620184603954e-07
    },
    "CE": {
     "n": 8,
     "mean": 0.781522660383372,
     "lo": 0.7516662941213786,
     "hi": 0.8113790266453654,
     "p_gt0": 3.772344816568068e-11
    },
    "block_CE": {
     "n": 8,
     "mean": 0.1071749579595233,
     "lo": 0.09438158437464667,
     "hi": 0.11996833154439993,
     "p_gt0": 1.0441394487500484e-07
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.6743477024238489,
     "lo": 0.6515200541624018,
     "hi": 0.697175350685296,
     "p_gt0": 1.6199972921725172e-11
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.005458255319754066,
     "lo": -0.0007871073010723732,
     "hi": 0.011703617940580505,
     "p_gt0": 0.038802132096812915
    }
   },
   "W-Wperm": {
    "J": {
     "n": 8,
     "mean": 7.297499999999999,
     "lo": 6.783776975196297,
     "hi": 7.811223024803702,
     "p_gt0": 2.684957433350374e-09
    },
    "J_A": {
     "n": 8,
     "mean": 11.892499999999998,
     "lo": 11.287458607830905,
     "hi": 12.497541392169092,
     "p_gt0": 2.7901171123172923e-10
    },
    "J_B": {
     "n": 8,
     "mean": 2.702499999999999,
     "lo": 2.0142337307597336,
     "hi": 3.390766269240264,
     "p_gt0": 1.7409111288376347e-05
    },
    "CE": {
     "n": 8,
     "mean": 0.870821074325968,
     "lo": 0.8369492458853842,
     "hi": 0.9046929027665518,
     "p_gt0": 4.2778094942183124e-11
    },
    "block_CE": {
     "n": 8,
     "mean": 0.09300005575286202,
     "lo": 0.0830969058989453,
     "hi": 0.10290320560677874,
     "p_gt0": 4.746714788907589e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.7778210185731058,
     "lo": 0.741095479562422,
     "hi": 0.8145465575837896,
     "p_gt0": 1.6567766114768757e-10
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.04676196705830461,
     "lo": -0.0549294899044708,
     "hi": -0.03859444421213842,
     "p_gt0": 0.9999985902801256
    }
   },
   "W-Wflat": {
    "J": {
     "n": 8,
     "mean": 6.918750000000001,
     "lo": 6.4348382468220615,
     "hi": 7.402661753177941,
     "p_gt0": 2.5664334725937023e-09
    },
    "J_A": {
     "n": 8,
     "mean": 10.282499999999999,
     "lo": 9.639536005357082,
     "hi": 10.925463994642916,
     "p_gt0": 1.1760554816516502e-09
    },
    "J_B": {
     "n": 8,
     "mean": 3.554999999999999,
     "lo": 3.028771480408266,
     "hi": 4.081228519591732,
     "p_gt0": 4.572773146709048e-07
    },
    "CE": {
     "n": 8,
     "mean": 0.49142730580178384,
     "lo": 0.45367444400556767,
     "hi": 0.529180167598,
     "p_gt0": 4.930574119416424e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.09436226755134558,
     "lo": 0.08113362889044981,
     "hi": 0.10759090621224135,
     "p_gt0": 3.151943972312983e-07
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.39706503825043826,
     "lo": 0.36333906604405175,
     "hi": 0.4307910104568248,
     "p_gt0": 9.907871204879529e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.003196421516640846,
     "lo": -0.011125441687315692,
     "hi": 0.004732598654034,
     "p_gt0": 0.8138937992589095
    }
   },
   "W-Wtmpl": {
    "J": {
     "n": 8,
     "mean": 3.8824999999999985,
     "lo": 3.4491090488673746,
     "hi": 4.315890951132623,
     "p_gt0": 6.574628381709885e-08
    },
    "J_A": {
     "n": 8,
     "mean": 5.994999999999998,
     "lo": 5.243258254020094,
     "hi": 6.746741745979903,
     "p_gt0": 1.4656247809167657e-07
    },
    "J_B": {
     "n": 8,
     "mean": 1.7699999999999987,
     "lo": 1.2234991371629542,
     "hi": 2.316500862837043,
     "p_gt0": 6.0148393030723724e-05
    },
    "CE": {
     "n": 8,
     "mean": 0.11700004137061865,
     "lo": 0.07817551789503271,
     "hi": 0.15582456484620458,
     "p_gt0": 9.465228935308587e-05
    },
    "block_CE": {
     "n": 8,
     "mean": 0.011353428474023236,
     "lo": -0.005293298544404988,
     "hi": 0.02800015549245146,
     "p_gt0": 0.07541958376926675
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.10564661289659547,
     "lo": 0.07489934067978818,
     "hi": 0.13639388511340275,
     "p_gt0": 4.128094053027541e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.04074546307746241,
     "lo": 0.03728825220266074,
     "hi": 0.04420267395226407,
     "p_gt0": 9.835857428484397e-09
    }
   },
   "W-WA": {
    "J": {
     "n": 8,
     "mean": 0.25374999999999837,
     "lo": -0.3384344133912688,
     "hi": 0.8459344133912655,
     "p_gt0": 0.17234072904401185
    },
    "J_A": {
     "n": 8,
     "mean": 0.3049999999999988,
     "lo": -0.5184942483527285,
     "hi": 1.1284942483527263,
     "p_gt0": 0.20509314409988416
    },
    "J_B": {
     "n": 8,
     "mean": 0.20249999999999968,
     "lo": -0.29579231495505887,
     "hi": 0.7007923149550582,
     "p_gt0": 0.184292386680666
    },
    "CE": {
     "n": 8,
     "mean": 0.020842509124325226,
     "lo": -0.03159709330167319,
     "hi": 0.07328211155032364,
     "p_gt0": 0.18929573791011045
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0012392193893986658,
     "lo": -0.011574711128924085,
     "hi": 0.014053149907721416,
     "p_gt0": 0.4128274258755607
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.01960328973492642,
     "lo": -0.02279802850594493,
     "hi": 0.06200460797579777,
     "p_gt0": 0.155240425059041
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0007380705928035358,
     "lo": -0.0041476625705043745,
     "hi": 0.005623803756111446,
     "p_gt0": 0.36572859688303416
    }
   },
   "W-WB": {
    "J": {
     "n": 8,
     "mean": 6.366249999999998,
     "lo": 5.627870113819309,
     "hi": 7.104629886180687,
     "p_gt0": 8.562777264433206e-08
    },
    "J_A": {
     "n": 8,
     "mean": 5.665000000000001,
     "lo": 4.810936570477135,
     "hi": 6.519063429522867,
     "p_gt0": 5.182287643036432e-07
    },
    "J_B": {
     "n": 8,
     "mean": 7.067499999999999,
     "lo": 6.185589911759339,
     "hi": 7.949410088240659,
     "p_gt0": 1.417194772280967e-07
    },
    "CE": {
     "n": 8,
     "mean": 0.9164455411237943,
     "lo": 0.8606864841954599,
     "hi": 0.9722045980521287,
     "p_gt0": 9.71905455781243e-10
    },
    "block_CE": {
     "n": 8,
     "mean": 0.11903874805116219,
     "lo": 0.10155636019373701,
     "hi": 0.13652113590858736,
     "p_gt0": 4.332988500916287e-07
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.7974067930726321,
     "lo": 0.7561078789537581,
     "hi": 0.8387057071915061,
     "p_gt0": 3.1600311058520344e-10
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.04653777361553418,
     "lo": 0.04009770002010177,
     "hi": 0.052977847210966586,
     "p_gt0": 2.8839576081179255e-07
    }
   },
   "Wtmpl-Wflat": {
    "J": {
     "n": 8,
     "mean": 3.0362500000000026,
     "lo": 2.4096255692115625,
     "hi": 3.6628744307884427,
     "p_gt0": 4.3338155590182545e-06
    },
    "J_A": {
     "n": 8,
     "mean": 4.287500000000001,
     "lo": 3.5149961171528066,
     "hi": 5.060003882847196,
     "p_gt0": 1.7395576631079987e-06
    },
    "J_B": {
     "n": 8,
     "mean": 1.7850000000000001,
     "lo": 1.1096021192093084,
     "hi": 2.460397880790692,
     "p_gt0": 0.00021219239924365145
    },
    "CE": {
     "n": 8,
     "mean": 0.3744272644311652,
     "lo": 0.3343081884879813,
     "hi": 0.4145463403743491,
     "p_gt0": 4.9546190205773234e-08
    },
    "block_CE": {
     "n": 8,
     "mean": 0.08300883907732234,
     "lo": 0.07456935896385296,
     "hi": 0.09144831919079173,
     "p_gt0": 3.446473867728795e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.2914184253538428,
     "lo": 0.2537125268112791,
     "hi": 0.32912432389640656,
     "p_gt0": 1.818131580338454e-07
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.04394188459410325,
     "lo": -0.05093182976979239,
     "hi": -0.03695193941841412,
     "p_gt0": 0.9999992528212032
    }
   },
   "Wperm-CE_vs_Wflat-CE": {
    "J": {
     "n": 8,
     "mean": -0.37874999999999837,
     "lo": -1.0776645976521224,
     "hi": 0.3201645976521257,
     "p_gt0": 0.8795703560113599
    },
    "J_A": {
     "n": 8,
     "mean": -1.6099999999999985,
     "lo": -2.361010873779653,
     "hi": -0.8589891262203443,
     "p_gt0": 0.9992758285894509
    },
    "J_B": {
     "n": 8,
     "mean": 0.8525,
     "lo": -0.03743463627844246,
     "hi": 1.7424346362784426,
     "p_gt0": 0.028944694782587533
    },
    "CE": {
     "n": 8,
     "mean": -0.37939376852418416,
     "lo": -0.42006539536991666,
     "hi": -0.33872214167845166,
     "p_gt0": 0.9999999502816964
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0013622117984835591,
     "lo": -0.012159049105615506,
     "hi": 0.014883472702582624,
     "p_gt0": 0.4092644446381784
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.3807559803226675,
     "lo": -0.40856075512402934,
     "hi": -0.35295120552130566,
     "p_gt0": 0.9999999965348033
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.04356554554166377,
     "lo": 0.03760924491474267,
     "hi": 0.04952184616858486,
     "p_gt0": 2.6545011567874707e-07
    }
   },
   "AxB_interaction": {
    "J": {
     "n": 8,
     "mean": 0.6499999999999977,
     "lo": -0.1433834141518079,
     "hi": 1.4433834141518034,
     "p_gt0": 0.04695519517003121
    },
    "J_A": {
     "n": 8,
     "mean": 0.6675000000000031,
     "lo": -0.30145767693034653,
     "hi": 1.6364576769303527,
     "p_gt0": 0.07367321763747045
    },
    "J_B": {
     "n": 8,
     "mean": 0.6324999999999985,
     "lo": -0.05602734701892609,
     "hi": 1.321027347018923,
     "p_gt0": 0.03320009077214748
    },
    "CE": {
     "n": 8,
     "mean": 0.038765348494128826,
     "lo": -0.010509241427806286,
     "hi": 0.08803993841606395,
     "p_gt0": 0.05258262959776049
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0017495810070143197,
     "lo": -0.0142483231559856,
     "hi": 0.01774748517001424,
     "p_gt0": 0.4016904406889802
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.03701576748711416,
     "lo": 0.0010103905983092978,
     "hi": 0.07302114437591903,
     "p_gt0": 0.02267760547448731
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0010721258111212398,
     "lo": -0.004829318675478048,
     "hi": 0.006973570297720527,
     "p_gt0": 0.3402052725881945
    }
   }
  },
  "raw/E1": {
   "W-CE": {
    "J": {
     "n": 8,
     "mean": 5.76,
     "lo": 4.774153417703736,
     "hi": 6.745846582296264,
     "p_gt0": 1.2286748618414353e-06
    },
    "J_A": {
     "n": 8,
     "mean": 5.1949999999999985,
     "lo": 4.275583300226975,
     "hi": 6.114416699773022,
     "p_gt0": 1.5413751255010887e-06
    },
    "J_B": {
     "n": 8,
     "mean": 6.324999999999999,
     "lo": 5.098330311317127,
     "hi": 7.551669688682871,
     "p_gt0": 2.856809943062198e-06
    },
    "CE": {
     "n": 8,
     "mean": 1.0563315262147914,
     "lo": 1.000087637190812,
     "hi": 1.1125754152387708,
     "p_gt0": 3.833088687235937e-10
    },
    "block_CE": {
     "n": 8,
     "mean": 0.08746744247320454,
     "lo": 0.07191814463167841,
     "hi": 0.10301674031473067,
     "p_gt0": 1.5885970814049739e-06
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.968864083741587,
     "lo": 0.9273867539544176,
     "hi": 1.0103414135287563,
     "p_gt0": 8.358901067533679e-11
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.12831926451377482,
     "lo": 0.11758160885803752,
     "hi": 0.1390569201695121,
     "p_gt0": 8.9318165375936e-09
    }
   },
   "WA-CE": {
    "J": {
     "n": 8,
     "mean": 2.98125,
     "lo": 2.2577114442147477,
     "hi": 3.7047885557852527,
     "p_gt0": 1.2695610833756382e-05
    },
    "J_A": {
     "n": 8,
     "mean": 3.032499999999999,
     "lo": 2.3400971389683574,
     "hi": 3.7249028610316404,
     "p_gt0": 8.48859872730407e-06
    },
    "J_B": {
     "n": 8,
     "mean": 2.9300000000000024,
     "lo": 2.087791534808294,
     "hi": 3.772208465191711,
     "p_gt0": 3.811954522764231e-05
    },
    "CE": {
     "n": 8,
     "mean": 0.6342868183496392,
     "lo": 0.5881913439248301,
     "hi": 0.6803822927744483,
     "p_gt0": 3.3505323900681747e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.1044524030582747,
     "lo": 0.09285343560667268,
     "hi": 0.11605137050987673,
     "p_gt0": 6.341828719113284e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.5298344152913647,
     "lo": 0.49246323021011135,
     "hi": 0.567205600372618,
     "p_gt0": 2.721432024560066e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.006673125967273819,
     "lo": 0.0010982995882273302,
     "hi": 0.012247952346320307,
     "p_gt0": 0.012694352238722175
    }
   },
   "WB-CE": {
    "J": {
     "n": 8,
     "mean": 4.0649999999999995,
     "lo": 3.0252469174958327,
     "hi": 5.104753082504166,
     "p_gt0": 1.7907949032652306e-05
    },
    "J_A": {
     "n": 8,
     "mean": 3.0999999999999996,
     "lo": 1.7996102177185322,
     "hi": 4.400389782281467,
     "p_gt0": 0.0003925040066476885
    },
    "J_B": {
     "n": 8,
     "mean": 5.029999999999999,
     "lo": 3.950639958718564,
     "hi": 6.109360041281435,
     "p_gt0": 5.621210986772262e-06
    },
    "CE": {
     "n": 8,
     "mean": 0.6928972719979591,
     "lo": 0.6207438732300388,
     "hi": 0.7650506707658795,
     "p_gt0": 4.06728499234737e-08
    },
    "block_CE": {
     "n": 8,
     "mean": 0.006046038193062819,
     "lo": -0.014989462553374702,
     "hi": 0.02708153893950034,
     "p_gt0": 0.2592834523136654
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.6868512338048964,
     "lo": 0.6332714410826928,
     "hi": 0.7404310265271,
     "p_gt0": 5.484331287497242e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.12514631336988313,
     "lo": 0.11266176648370674,
     "hi": 0.13763086025605953,
     "p_gt0": 3.0224656510204205e-08
    }
   },
   "Wperm-CE": {
    "J": {
     "n": 8,
     "mean": -2.431250000000002,
     "lo": -3.0738984799793396,
     "hi": -1.7886015200206649,
     "p_gt0": 0.9999778169264342
    },
    "J_A": {
     "n": 8,
     "mean": -1.7100000000000017,
     "lo": -2.617095083340416,
     "hi": -0.8029049166595877,
     "p_gt0": 0.998527803087959
    },
    "J_B": {
     "n": 8,
     "mean": -3.1524999999999994,
     "lo": -4.018137855876156,
     "hi": -2.286862144123843,
     "p_gt0": 0.9999716080830872
    },
    "CE": {
     "n": 8,
     "mean": 0.24040489753531186,
     "lo": 0.18003352954710936,
     "hi": 0.3007762655235144,
     "p_gt0": 1.588088415910689e-05
    },
    "block_CE": {
     "n": 8,
     "mean": 0.04808070521905239,
     "lo": 0.028330985865169144,
     "hi": 0.06783042457293563,
     "p_gt0": 0.00034681988212307863
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.1923241923162594,
     "lo": 0.1463191065020189,
     "hi": 0.23832927813049992,
     "p_gt0": 1.1541714625292337e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.1430441994902125,
     "lo": 0.1315562033534677,
     "hi": 0.15453219562695727,
     "p_gt0": 6.713692405173862e-09
    }
   },
   "Wflat-CE": {
    "J": {
     "n": 8,
     "mean": -0.11000000000000032,
     "lo": -0.777277284242971,
     "hi": 0.5572772842429704,
     "p_gt0": 0.645865656866957
    },
    "J_A": {
     "n": 8,
     "mean": -0.7100000000000026,
     "lo": -1.3728785132130223,
     "hi": -0.047121486786982913,
     "p_gt0": 0.9804612219818859
    },
    "J_B": {
     "n": 8,
     "mean": 0.4900000000000002,
     "lo": -0.37725406532090455,
     "hi": 1.3572540653209049,
     "p_gt0": 0.11167058381400191
    },
    "CE": {
     "n": 8,
     "mean": 0.5099773895113193,
     "lo": 0.4673745687472192,
     "hi": 0.5525802102754194,
     "p_gt0": 8.828114862994532e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.08198474163327618,
     "lo": 0.06638146023471261,
     "hi": 0.09758802303183975,
     "p_gt0": 2.516769006846819e-06
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.42799264787804325,
     "lo": 0.3973055162360638,
     "hi": 0.4586797795200227,
     "p_gt0": 3.0505740009748404e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.11817851685482286,
     "lo": 0.10453594609023172,
     "hi": 0.13182108761941402,
     "p_gt0": 8.289997533552296e-08
    }
   },
   "Wtmpl-CE": {
    "J": {
     "n": 8,
     "mean": 2.2212499999999977,
     "lo": 1.539840745358331,
     "hi": 2.9026592546416645,
     "p_gt0": 5.773388822429318e-05
    },
    "J_A": {
     "n": 8,
     "mean": 1.4399999999999977,
     "lo": 0.46446710753671905,
     "hi": 2.4155328924632764,
     "p_gt0": 0.005061185273768576
    },
    "J_B": {
     "n": 8,
     "mean": 3.002500000000003,
     "lo": 2.223073405206767,
     "hi": 3.781926594793239,
     "p_gt0": 1.9721118965965822e-05
    },
    "CE": {
     "n": 8,
     "mean": 0.8689628751315108,
     "lo": 0.8119852760026032,
     "hi": 0.9259404742604185,
     "p_gt0": 1.6371081511383682e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.10045686682166088,
     "lo": 0.08487266768285597,
     "hi": 0.1160410659604658,
     "p_gt0": 6.298324926960516e-07
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.76850600830985,
     "lo": 0.724048822210731,
     "hi": 0.8129631944089691,
     "p_gt0": 6.836347546148502e-10
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.11946217679563527,
     "lo": 0.10490867838235113,
     "hi": 0.1340156752089194,
     "p_gt0": 1.2014080870346754e-07
    }
   },
   "W-Wperm": {
    "J": {
     "n": 8,
     "mean": 8.191250000000002,
     "lo": 7.377679857955983,
     "hi": 9.00482014204402,
     "p_gt0": 2.9318226161277324e-08
    },
    "J_A": {
     "n": 8,
     "mean": 6.905,
     "lo": 6.05812159420486,
     "hi": 7.75187840579514,
     "p_gt0": 1.2583444637061963e-07
    },
    "J_B": {
     "n": 8,
     "mean": 9.4775,
     "lo": 8.466247864916522,
     "hi": 10.488752135083477,
     "p_gt0": 4.8133265815657854e-08
    },
    "CE": {
     "n": 8,
     "mean": 0.8159266286794795,
     "lo": 0.7710183286240458,
     "hi": 0.8608349287349132,
     "p_gt0": 4.83085613788596e-10
    },
    "block_CE": {
     "n": 8,
     "mean": 0.03938673725415215,
     "lo": 0.029500655064406644,
     "hi": 0.04927281944389765,
     "p_gt0": 1.5829876311362413e-05
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.7765398914253275,
     "lo": 0.7349271604427146,
     "hi": 0.8181526224079405,
     "p_gt0": 4.008653899690306e-10
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.014724934976437676,
     "lo": -0.01835803548189453,
     "hi": -0.011091834470980822,
     "p_gt0": 0.9999858529169081
    }
   },
   "W-Wflat": {
    "J": {
     "n": 8,
     "mean": 5.87,
     "lo": 4.977127866464404,
     "hi": 6.762872133535597,
     "p_gt0": 5.506521858197882e-07
    },
    "J_A": {
     "n": 8,
     "mean": 5.905000000000001,
     "lo": 5.07320569656992,
     "hi": 6.736794303430083,
     "p_gt0": 3.257024204208854e-07
    },
    "J_B": {
     "n": 8,
     "mean": 5.834999999999999,
     "lo": 4.844767588899147,
     "hi": 6.825232411100851,
     "p_gt0": 1.159869855106908e-06
    },
    "CE": {
     "n": 8,
     "mean": 0.5463541367034721,
     "lo": 0.5010991911108649,
     "hi": 0.5916090822960793,
     "p_gt0": 8.321395148266593e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.005482700839928356,
     "lo": -0.007316539633561903,
     "hi": 0.018281941313418613,
     "p_gt0": 0.17241280622974053
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.5408714358635438,
     "lo": 0.5035543164415428,
     "hi": 0.5781885552855448,
     "p_gt0": 2.3338887199426786e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.010140747658951954,
     "lo": 0.002692264873893834,
     "hi": 0.017589230444010076,
     "p_gt0": 0.007333602855037583
    }
   },
   "W-Wtmpl": {
    "J": {
     "n": 8,
     "mean": 3.538750000000002,
     "lo": 2.4083455032405032,
     "hi": 4.669154496759501,
     "p_gt0": 7.455305188963175e-05
    },
    "J_A": {
     "n": 8,
     "mean": 3.755000000000001,
     "lo": 2.5552590016589023,
     "hi": 4.9547409983411,
     "p_gt0": 7.465420197070647e-05
    },
    "J_B": {
     "n": 8,
     "mean": 3.3224999999999962,
     "lo": 2.0466844114295224,
     "hi": 4.59831558857047,
     "p_gt0": 0.00023194688639307365
    },
    "CE": {
     "n": 8,
     "mean": 0.1873686510832805,
     "lo": 0.14347988445241444,
     "hi": 0.23125741771414654,
     "p_gt0": 1.0050440835720218e-05
    },
    "block_CE": {
     "n": 8,
     "mean": -0.012989424348456347,
     "lo": -0.025440151580008275,
     "hi": -0.0005386971169044179,
     "p_gt0": 0.9784870398222211
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.2003580754317369,
     "lo": 0.16408596020165872,
     "hi": 0.23663019066181507,
     "p_gt0": 1.7964687554717026e-06
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.008857087718139547,
     "lo": 0.0003022136959554434,
     "hi": 0.017411961740323653,
     "p_gt0": 0.022113280133010164
    }
   },
   "W-WA": {
    "J": {
     "n": 8,
     "mean": 2.7787499999999996,
     "lo": 1.8192393982881814,
     "hi": 3.7382606017118176,
     "p_gt0": 0.00012121714433566194
    },
    "J_A": {
     "n": 8,
     "mean": 2.1624999999999996,
     "lo": 1.250511581485306,
     "hi": 3.0744884185146932,
     "p_gt0": 0.00040500813428981814
    },
    "J_B": {
     "n": 8,
     "mean": 3.394999999999997,
     "lo": 2.22601330829571,
     "hi": 4.563986691704284,
     "p_gt0": 0.00011910919648533737
    },
    "CE": {
     "n": 8,
     "mean": 0.4220447078651522,
     "lo": 0.37555209221299907,
     "hi": 0.4685373235173053,
     "p_gt0": 6.00085558636288e-08
    },
    "block_CE": {
     "n": 8,
     "mean": -0.016984960585070166,
     "lo": -0.029037570232535368,
     "hi": -0.004932350937604964,
     "p_gt0": 0.9937243858288394
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.43902966845022234,
     "lo": 0.4023971265862437,
     "hi": 0.475662210314201,
     "p_gt0": 8.755801774307387e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.121646138546501,
     "lo": 0.11406341484955276,
     "hi": 0.12922886224344923,
     "p_gt0": 1.1506459585083356e-09
    }
   },
   "W-WB": {
    "J": {
     "n": 8,
     "mean": 1.6950000000000003,
     "lo": 0.9439492421246668,
     "hi": 2.4460507578753337,
     "p_gt0": 0.0005398700089859146
    },
    "J_A": {
     "n": 8,
     "mean": 2.094999999999999,
     "lo": 1.3267570109965467,
     "hi": 2.863242989003451,
     "p_gt0": 0.00017541003503353857
    },
    "J_B": {
     "n": 8,
     "mean": 1.295,
     "lo": 0.34385527238442604,
     "hi": 2.2461447276155737,
     "p_gt0": 0.007332019695327407
    },
    "CE": {
     "n": 8,
     "mean": 0.3634342542168322,
     "lo": 0.32482803420927714,
     "hi": 0.4020404742243872,
     "p_gt0": 4.667390299422034e-08
    },
    "block_CE": {
     "n": 8,
     "mean": 0.08142140428014172,
     "lo": 0.0685874097735148,
     "hi": 0.09425539878676864,
     "p_gt0": 7.020602176797774e-07
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.28201284993669057,
     "lo": 0.2486449604321634,
     "hi": 0.31538073944121775,
     "p_gt0": 9.825382933282678e-08
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0031729511438916835,
     "lo": -0.0033588381358706336,
     "hi": 0.009704740423654,
     "p_gt0": 0.144213309187941
    }
   },
   "Wtmpl-Wflat": {
    "J": {
     "n": 8,
     "mean": 2.331249999999998,
     "lo": 1.4845079274891049,
     "hi": 3.177992072510891,
     "p_gt0": 0.00016545984373453814
    },
    "J_A": {
     "n": 8,
     "mean": 2.1500000000000004,
     "lo": 1.0940574923984463,
     "hi": 3.2059425076015544,
     "p_gt0": 0.0009667231959881588
    },
    "J_B": {
     "n": 8,
     "mean": 2.512500000000003,
     "lo": 1.6775815614503544,
     "hi": 3.347418438549651,
     "p_gt0": 9.549674664043014e-05
    },
    "CE": {
     "n": 8,
     "mean": 0.3589854856201916,
     "lo": 0.316378984551874,
     "hi": 0.4015919866885092,
     "p_gt0": 1.0036434477879722e-07
    },
    "block_CE": {
     "n": 8,
     "mean": 0.018472125188384703,
     "lo": 0.00964945932995593,
     "hi": 0.027294791046813476,
     "p_gt0": 0.0008273344102720649
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.34051336043180686,
     "lo": 0.30573252768357156,
     "hi": 0.37529419318004215,
     "p_gt0": 3.5588963305457696e-08
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0012836599408124066,
     "lo": -0.006342769129908014,
     "hi": 0.008910089011532826,
     "p_gt0": 0.3512420550917987
    }
   },
   "Wperm-CE_vs_Wflat-CE": {
    "J": {
     "n": 8,
     "mean": -2.321250000000002,
     "lo": -2.797067681724707,
     "hi": -1.8454323182752965,
     "p_gt0": 0.9999958586965513
    },
    "J_A": {
     "n": 8,
     "mean": -0.9999999999999991,
     "lo": -1.6299468563170845,
     "hi": -0.37005314368291375,
     "p_gt0": 0.9964332012439945
    },
    "J_B": {
     "n": 8,
     "mean": -3.6424999999999996,
     "lo": -4.219531825098098,
     "hi": -3.065468174901901,
     "p_gt0": 0.9999992735560329
    },
    "CE": {
     "n": 8,
     "mean": -0.2695724919760074,
     "lo": -0.3124541467088243,
     "hi": -0.2266908372431905,
     "p_gt0": 0.9999992528109876
    },
    "block_CE": {
     "n": 8,
     "mean": -0.03390403641422379,
     "lo": -0.044839784027951274,
     "hi": -0.022968288800496308,
     "p_gt0": 0.9999207581908198
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.23566845556178384,
     "lo": -0.27080230453340515,
     "hi": -0.2005346065901625,
     "p_gt0": 0.9999995199471605
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.02486568263538963,
     "lo": 0.018980955265318615,
     "hi": 0.030750410005460645,
     "p_gt0": 1.0756338176102305e-05
    }
   },
   "AxB_interaction": {
    "J": {
     "n": 8,
     "mean": -1.28625,
     "lo": -2.198623580700057,
     "hi": -0.37387641929994275,
     "p_gt0": 0.9937355502379883
    },
    "J_A": {
     "n": 8,
     "mean": -0.9375,
     "lo": -2.082798535150992,
     "hi": 0.2077985351509919,
     "p_gt0": 0.9529282385697355
    },
    "J_B": {
     "n": 8,
     "mean": -1.6350000000000025,
     "lo": -2.5926311168555656,
     "hi": -0.6773688831444394,
     "p_gt0": 0.9975248398368867
    },
    "CE": {
     "n": 8,
     "mean": -0.270852564132807,
     "lo": -0.3215942441483953,
     "hi": -0.2201108841172187,
     "p_gt0": 0.9999977368705507
    },
    "block_CE": {
     "n": 8,
     "mean": -0.023030998778132986,
     "lo": -0.04057734388308199,
     "hi": -0.00548465367318398,
     "p_gt0": 0.9913843988637989
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.2478215653546741,
     "lo": -0.2838033214650347,
     "hi": -0.2118398092443135,
     "p_gt0": 0.9999995993105381
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.003500174823382135,
     "lo": -0.011857545170719939,
     "hi": 0.004857195523955669,
     "p_gt0": 0.8225000238069426
    }
   }
  },
  "raw/E1-E0_W": {
   "J": {
    "n": 8,
    "mean": -0.20999999999999908,
    "lo": -1.0821906214575918,
    "hi": 0.6621906214575937,
    "p_gt0": 0.706538471701027
   },
   "J_A": {
    "n": 8,
    "mean": -0.10749999999999815,
    "lo": -1.2027626192845386,
    "hi": 0.9877626192845423,
    "p_gt0": 0.5884455450785864
   },
   "J_B": {
    "n": 8,
    "mean": -0.3125000000000009,
    "lo": -1.1291363821393152,
    "hi": 0.5041363821393136,
    "p_gt0": 0.8021940575983034
   },
   "CE": {
    "n": 8,
    "mean": 0.1578088244608007,
    "lo": 0.11540751037916483,
    "hi": 0.20021013854243655,
    "p_gt0": 2.4668065758260374e-05
   },
   "block_CE": {
    "n": 8,
    "mean": -0.031060943960341994,
    "lo": -0.04427942407854436,
    "hi": -0.017842463842139625,
    "p_gt0": 0.9995729389473089
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.18886976842114264,
    "lo": 0.15592149970435154,
    "hi": 0.22181803713793374,
    "p_gt0": 1.3981747556341058e-06
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.08211554611655834,
    "lo": 0.07414770584578424,
    "hi": 0.09008338638733245,
    "p_gt0": 2.4944925753493523e-08
   }
  },
  "raw/E1-E0_WA": {
   "J": {
    "n": 8,
    "mean": -2.7350000000000003,
    "lo": -3.2937508252022836,
    "hi": -2.176249174797717,
    "p_gt0": 0.9999959506557602
   },
   "J_A": {
    "n": 8,
    "mean": -1.964999999999999,
    "lo": -2.6510758425930243,
    "hi": -1.2789241574069736,
    "p_gt0": 0.9998701944523217
   },
   "J_B": {
    "n": 8,
    "mean": -3.504999999999998,
    "lo": -4.216621704426653,
    "hi": -2.7933782955733433,
    "p_gt0": 0.9999961156622144
   },
   "CE": {
    "n": 8,
    "mean": -0.24339337428002628,
    "lo": -0.27937382930906424,
    "hi": -0.20741291925098831,
    "p_gt0": 0.9999995468549056
   },
   "block_CE": {
    "n": 8,
    "mean": -0.012836763985873162,
    "lo": -0.020496119663982897,
    "hi": -0.005177408307763429,
    "p_gt0": 0.9972796653589183
   },
   "cond_CE": {
    "n": 8,
    "mean": -0.23055661029415328,
    "lo": -0.265624245940048,
    "hi": -0.19548897464825857,
    "p_gt0": 0.9999994495404062
   },
   "soft_mass_B": {
    "n": 8,
    "mean": -0.03879252183713912,
    "lo": -0.04577671784721274,
    "hi": -0.0318083258270655,
    "p_gt0": 0.9999982693005759
   }
  },
  "raw/E1-E0_WB": {
   "J": {
    "n": 8,
    "mean": 4.461249999999999,
    "lo": 3.335332679859631,
    "hi": 5.587167320140367,
    "p_gt0": 1.640664402142212e-05
   },
   "J_A": {
    "n": 8,
    "mean": 3.462500000000004,
    "lo": 2.0966370554863003,
    "hi": 4.8283629445137075,
    "p_gt0": 0.00027265148316297485
   },
   "J_B": {
    "n": 8,
    "mean": 5.459999999999998,
    "lo": 4.455859669554106,
    "hi": 6.464140330445891,
    "p_gt0": 1.9978663706294104e-06
   },
   "CE": {
    "n": 8,
    "mean": 0.7108201113677628,
    "lo": 0.6302388327424858,
    "hi": 0.7914013899930398,
    "p_gt0": 7.31413127267384e-08
   },
   "block_CE": {
    "n": 8,
    "mean": 0.006556399810678473,
    "lo": -0.02043725876932669,
    "hi": 0.03355005839068363,
    "p_gt0": 0.2918585533537518
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.7042637115570842,
    "lo": 0.6467114343704161,
    "hi": 0.7618159887437523,
    "p_gt0": 7.576184847513207e-09
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.12548036858820083,
    "lo": 0.11528027645035421,
    "hi": 0.13568046072604745,
    "p_gt0": 7.302579872524525e-09
   }
  },
  "raw/E1-E0_Wperm": {
   "J": {
    "n": 8,
    "mean": -1.1037500000000016,
    "lo": -1.6887588027687235,
    "hi": -0.5187411972312798,
    "p_gt0": 0.9985344324629606
   },
   "J_A": {
    "n": 8,
    "mean": 4.88,
    "lo": 4.2531037517145505,
    "hi": 5.506896248285449,
    "p_gt0": 1.730635807782941e-07
   },
   "J_B": {
    "n": 8,
    "mean": -7.0875,
    "lo": -7.926141323506642,
    "hi": -6.2488586764933585,
    "p_gt0": 0.9999999017097595
   },
   "CE": {
    "n": 8,
    "mean": 0.21270327010728918,
    "lo": 0.17506032641273334,
    "hi": 0.250346213801845,
    "p_gt0": 1.5409568156639441e-06
   },
   "block_CE": {
    "n": 8,
    "mean": 0.022552374538367878,
    "lo": 0.012428171282585733,
    "hi": 0.03267657779415002,
    "p_gt0": 0.0005819782421588594
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.19015089556892084,
    "lo": 0.15320590665496986,
    "hi": 0.22709588448287182,
    "p_gt0": 2.8919455743863857e-06
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.05007851403469141,
    "lo": 0.043016672490424644,
    "hi": 0.05714035557895817,
    "p_gt0": 3.281280677711628e-07
   }
  },
  "raw/E1-E0_Wflat": {
   "J": {
    "n": 8,
    "mean": 0.8387500000000019,
    "lo": 0.3735213385949537,
    "hi": 1.3039786614050501,
    "p_gt0": 0.0018660844065300046
   },
   "J_A": {
    "n": 8,
    "mean": 4.2700000000000005,
    "lo": 3.654094327196036,
    "hi": 4.885905672803965,
    "p_gt0": 3.8305735757207783e-07
   },
   "J_B": {
    "n": 8,
    "mean": -2.592500000000001,
    "lo": -3.0333375657529587,
    "hi": -2.1516624342470436,
    "p_gt0": 0.9999988243808435
   },
   "CE": {
    "n": 8,
    "mean": 0.10288199355911243,
    "lo": 0.0720405991653691,
    "hi": 0.13372338795285577,
    "p_gt0": 4.986181740432387e-05
   },
   "block_CE": {
    "n": 8,
    "mean": 0.05781862275107523,
    "lo": 0.04340320129768961,
    "hi": 0.07223404420446085,
    "p_gt0": 1.5149380428416588e-05
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.045063370808037184,
    "lo": 0.02142000127818654,
    "hi": 0.06870674033788783,
    "p_gt0": 0.0013876759194262054
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.06877837694096554,
    "lo": 0.05892502466994398,
    "hi": 0.0786317292119871,
    "p_gt0": 3.6563511638900894e-07
   }
  },
  "raw/E1-E0_Wtmpl": {
   "J": {
    "n": 8,
    "mean": 0.13374999999999737,
    "lo": -0.6063722305937674,
    "hi": 0.8738722305937622,
    "p_gt0": 0.3409919117652424
   },
   "J_A": {
    "n": 8,
    "mean": 2.1324999999999994,
    "lo": 1.105941101573775,
    "hi": 3.159058898426224,
    "p_gt0": 0.0008645579071537733
   },
   "J_B": {
    "n": 8,
    "mean": -1.8649999999999984,
    "lo": -2.6349566600956678,
    "hi": -1.0950433399043291,
    "p_gt0": 0.9996426601220791
   },
   "CE": {
    "n": 8,
    "mean": 0.08744021474813884,
    "lo": 0.031922171001297225,
    "hi": 0.14295825849498045,
    "p_gt0": 0.0037072518029620536
   },
   "block_CE": {
    "n": 8,
    "mean": -0.006718091137862411,
    "lo": -0.027318849798578293,
    "hi": 0.01388266752285347,
    "p_gt0": 0.7670699721939609
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.09415830588600121,
    "lo": 0.0515687153885312,
    "hi": 0.13674789638347123,
    "p_gt0": 0.0006076998554208174
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.1140039214758812,
    "lo": 0.10285125238682537,
    "hi": 0.12515659056493705,
    "p_gt0": 2.6395490579786922e-08
   }
  },
  "cal/E0": {
   "W-CE": {
    "J": {
     "n": 8,
     "mean": 6.288749999999999,
     "lo": 5.534880314746627,
     "hi": 7.042619685253372,
     "p_gt0": 1.0750737210561071e-07
    },
    "J_A": {
     "n": 8,
     "mean": 7.45,
     "lo": 6.416498042945223,
     "hi": 8.483501957054777,
     "p_gt0": 2.933061655904267e-07
    },
    "J_B": {
     "n": 8,
     "mean": 5.127500000000001,
     "lo": 4.264727450433071,
     "hi": 5.990272549566932,
     "p_gt0": 1.0946272807906184e-06
    },
    "CE": {
     "n": 8,
     "mean": 0.9097392400873142,
     "lo": 0.8506266713660168,
     "hi": 0.9688518088086117,
     "p_gt0": 1.5368352884604158e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.1297449247668699,
     "lo": 0.11729835646476862,
     "hi": 0.1421914930689712,
     "p_gt0": 2.3048656877440573e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.7799943153204443,
     "lo": 0.731623480913791,
     "hi": 0.8283651497270975,
     "p_gt0": 1.1101083194404503e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.00159462200147608,
     "lo": -0.0034535262283177043,
     "hi": 0.0066427702312698645,
     "p_gt0": 0.2397147681777925
    }
   },
   "WA-CE": {
    "J": {
     "n": 8,
     "mean": 6.008749999999999,
     "lo": 5.482133839403685,
     "hi": 6.535366160596313,
     "p_gt0": 1.2315409337465787e-08
    },
    "J_A": {
     "n": 8,
     "mean": 7.139999999999999,
     "lo": 6.396955225847844,
     "hi": 7.883044774152154,
     "p_gt0": 4.049757413206783e-08
    },
    "J_B": {
     "n": 8,
     "mean": 4.877500000000002,
     "lo": 4.299569088108416,
     "hi": 5.455430911891589,
     "p_gt0": 9.922353223132752e-08
    },
    "CE": {
     "n": 8,
     "mean": 0.8884324177983988,
     "lo": 0.8490656702453224,
     "hi": 0.9277991653514751,
     "p_gt0": 1.0632345370164342e-10
    },
    "block_CE": {
     "n": 8,
     "mean": 0.12804139221288108,
     "lo": 0.11500980942865942,
     "hi": 0.14107297499710275,
     "p_gt0": 3.471576336150597e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.760391025585518,
     "lo": 0.7330591664657968,
     "hi": 0.7877228847052391,
     "p_gt0": 2.464063305452643e-11
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.000678957494973452,
     "lo": -0.003868768045243138,
     "hi": 0.005226683035190042,
     "p_gt0": 0.3672292333874359
    }
   },
   "WB-CE": {
    "J": {
     "n": 8,
     "mean": -0.37875000000000103,
     "lo": -1.0386157201237771,
     "hi": 0.28111572012377495,
     "p_gt0": 0.8915821684951941
    },
    "J_A": {
     "n": 8,
     "mean": -0.3150000000000004,
     "lo": -0.9374046021733307,
     "hi": 0.3074046021733299,
     "p_gt0": 0.8648191060051049
    },
    "J_B": {
     "n": 8,
     "mean": -0.442499999999999,
     "lo": -1.3228916722429314,
     "hi": 0.43789167224293346,
     "p_gt0": 0.8633055135484342
    },
    "CE": {
     "n": 8,
     "mean": -0.018052364589643655,
     "lo": -0.0489679395294175,
     "hi": 0.012863210350130189,
     "p_gt0": 0.8950870427060169
    },
    "block_CE": {
     "n": 8,
     "mean": -0.0006398868374555555,
     "lo": -0.011343952590389669,
     "hi": 0.010064178915478558,
     "p_gt0": 0.554214893854265
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.017412477752187683,
     "lo": -0.0407968851720738,
     "hi": 0.005971929667698432,
     "p_gt0": 0.9391650138082972
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.000386970696793304,
     "lo": -0.003894699199174693,
     "hi": 0.004668640592761301,
     "p_gt0": 0.41843189009651316
    }
   },
   "Wperm-CE": {
    "J": {
     "n": 8,
     "mean": -1.208750000000001,
     "lo": -1.970013664904003,
     "hi": -0.4474863350959992,
     "p_gt0": 0.9964374512572236
    },
    "J_A": {
     "n": 8,
     "mean": -4.105,
     "lo": -5.029182681470812,
     "hi": -3.1808173185291886,
     "p_gt0": 0.999992267048662
    },
    "J_B": {
     "n": 8,
     "mean": 1.6875000000000018,
     "lo": 0.8320727525337158,
     "hi": 2.5429272474662876,
     "p_gt0": 0.0011508961950763977
    },
    "CE": {
     "n": 8,
     "mean": 0.06924848793596539,
     "lo": -0.0033436214135133674,
     "hi": 0.14184059728544413,
     "p_gt0": 0.029350868994196894
    },
    "block_CE": {
     "n": 8,
     "mean": 0.06707519118862695,
     "lo": 0.05302828735589214,
     "hi": 0.08112209502136176,
     "p_gt0": 4.778401851826366e-06
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.0021732967473385156,
     "lo": -0.06007252715281452,
     "hi": 0.06441912064749156,
     "p_gt0": 0.46825622018122315
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0023060757460144077,
     "lo": -0.00340066197844318,
     "hi": 0.008012813470471995,
     "p_gt0": 0.1855661983065376
    }
   },
   "Wflat-CE": {
    "J": {
     "n": 8,
     "mean": -0.5500000000000007,
     "lo": -1.1214197975697724,
     "hi": 0.021419797569771082,
     "p_gt0": 0.9715137787144784
    },
    "J_A": {
     "n": 8,
     "mean": -3.427500000000001,
     "lo": -4.116549205812571,
     "hi": -2.7384507941874308,
     "p_gt0": 0.9999963642268065
    },
    "J_B": {
     "n": 8,
     "mean": 2.3275000000000015,
     "lo": 1.6053384277034333,
     "hi": 3.0496615722965696,
     "p_gt0": 6.204304067815788e-05
    },
    "CE": {
     "n": 8,
     "mean": 0.42024405703988194,
     "lo": 0.3772076235934988,
     "hi": 0.4632804904862651,
     "p_gt0": 3.623486363090039e-08
    },
    "block_CE": {
     "n": 8,
     "mean": 0.03731477996987621,
     "lo": 0.027955127990178585,
     "hi": 0.04667443194957384,
     "p_gt0": 1.5759565795415093e-05
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.382929277070006,
     "lo": 0.3429878857660652,
     "hi": 0.4228706683739468,
     "p_gt0": 4.113973515548598e-08
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0025543509217566263,
     "lo": -0.002405254424463931,
     "hi": 0.007513956267977183,
     "p_gt0": 0.1313662617632898
    }
   },
   "Wtmpl-CE": {
    "J": {
     "n": 8,
     "mean": 2.1775,
     "lo": 1.6349644729703001,
     "hi": 2.7200355270297,
     "p_gt0": 1.508335688884217e-05
    },
    "J_A": {
     "n": 8,
     "mean": -0.46250000000000036,
     "lo": -1.1400049352645687,
     "hi": 0.215004935264568,
     "p_gt0": 0.924742372172965
    },
    "J_B": {
     "n": 8,
     "mean": 4.817500000000001,
     "lo": 4.161864788426483,
     "hi": 5.473135211573519,
     "p_gt0": 2.5722607335850847e-07
    },
    "CE": {
     "n": 8,
     "mean": 0.7816236116283384,
     "lo": 0.7517599351341538,
     "hi": 0.8114872881225229,
     "p_gt0": 3.775395066299788e-11
    },
    "block_CE": {
     "n": 8,
     "mean": 0.10727590920448984,
     "lo": 0.09444658225671253,
     "hi": 0.12010523615226716,
     "p_gt0": 1.0576436133643416e-07
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.6743477024238489,
     "lo": 0.6515200541624018,
     "hi": 0.697175350685296,
     "p_gt0": 1.6199972921725172e-11
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.00010865107729086249,
     "lo": -0.005787600365485675,
     "hi": 0.00557029821090395,
     "p_gt0": 0.5174104502681693
    }
   },
   "W-Wperm": {
    "J": {
     "n": 8,
     "mean": 7.4975000000000005,
     "lo": 6.968758664187409,
     "hi": 8.026241335812593,
     "p_gt0": 2.718383782384948e-09
    },
    "J_A": {
     "n": 8,
     "mean": 11.555,
     "lo": 10.803098885405634,
     "hi": 12.306901114594366,
     "p_gt0": 1.5523937050684708e-09
    },
    "J_B": {
     "n": 8,
     "mean": 3.4399999999999995,
     "lo": 2.852979605730693,
     "hi": 4.0270203942693055,
     "p_gt0": 1.2041374002811956e-06
    },
    "CE": {
     "n": 8,
     "mean": 0.8404907521513488,
     "lo": 0.8077102784535535,
     "hi": 0.8732712258491442,
     "p_gt0": 4.35928875766268e-11
    },
    "block_CE": {
     "n": 8,
     "mean": 0.06266973357824296,
     "lo": 0.05148621309089349,
     "hi": 0.07385325406559243,
     "p_gt0": 1.6300995105771917e-06
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.7778210185731058,
     "lo": 0.741095479562422,
     "hi": 0.8145465575837896,
     "p_gt0": 1.6567766114768997e-10
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0007114537445383276,
     "lo": -0.004633006873783177,
     "hi": 0.003210099384706522,
     "p_gt0": 0.6595893283164347
    }
   },
   "W-Wflat": {
    "J": {
     "n": 8,
     "mean": 6.83875,
     "lo": 6.283037472088722,
     "hi": 7.394462527911278,
     "p_gt0": 7.2845088389485644e-09
    },
    "J_A": {
     "n": 8,
     "mean": 10.877500000000001,
     "lo": 10.142212249567788,
     "hi": 11.612787750432215,
     "p_gt0": 2.023952708692798e-09
    },
    "J_B": {
     "n": 8,
     "mean": 2.8,
     "lo": 2.2453744419488157,
     "hi": 3.354625558051184,
     "p_gt0": 3.2921707795842626e-06
    },
    "CE": {
     "n": 8,
     "mean": 0.4894951830474323,
     "lo": 0.45034717466331764,
     "hi": 0.5286431914315469,
     "p_gt0": 6.521717410875963e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0924301447969937,
     "lo": 0.07766596280235899,
     "hi": 0.10719432679162841,
     "p_gt0": 7.685702434633176e-07
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.3970650382504384,
     "lo": 0.3633390660440518,
     "hi": 0.43079101045682494,
     "p_gt0": 9.90787120487958e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0009597289202805462,
     "lo": -0.004450162221137655,
     "hi": 0.0025307043805765624,
     "p_gt0": 0.7318375513957784
    }
   },
   "W-Wtmpl": {
    "J": {
     "n": 8,
     "mean": 4.111249999999999,
     "lo": 3.6039285107584025,
     "hi": 4.618571489241596,
     "p_gt0": 1.3123708013615424e-07
    },
    "J_A": {
     "n": 8,
     "mean": 7.9125000000000005,
     "lo": 7.227520175348415,
     "hi": 8.597479824651586,
     "p_gt0": 1.1306806664619349e-08
    },
    "J_B": {
     "n": 8,
     "mean": 0.3100000000000005,
     "lo": -0.30603535080788613,
     "hi": 0.9260353508078871,
     "p_gt0": 0.13643255572339918
    },
    "CE": {
     "n": 8,
     "mean": 0.12811562845897578,
     "lo": 0.0908890383838675,
     "hi": 0.16534221853408407,
     "p_gt0": 4.0857168034954534e-05
    },
    "block_CE": {
     "n": 8,
     "mean": 0.022469015562380068,
     "lo": 0.006940328784831846,
     "hi": 0.03799770233992829,
     "p_gt0": 0.005556672903497416
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.10564661289659547,
     "lo": 0.07489934067978818,
     "hi": 0.13639388511340275,
     "p_gt0": 4.128094053027541e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0017032730787669426,
     "lo": -0.0018008770382078386,
     "hi": 0.005207423195741724,
     "p_gt0": 0.14407533953773347
    }
   },
   "W-WA": {
    "J": {
     "n": 8,
     "mean": 0.28000000000000025,
     "lo": -0.29903987471255233,
     "hi": 0.8590398747125528,
     "p_gt0": 0.14522528469681636
    },
    "J_A": {
     "n": 8,
     "mean": 0.3100000000000014,
     "lo": -0.4864356972209155,
     "hi": 1.1064356972209182,
     "p_gt0": 0.1939928260483706
    },
    "J_B": {
     "n": 8,
     "mean": 0.2499999999999991,
     "lo": -0.31447555278606765,
     "hi": 0.8144755527860659,
     "p_gt0": 0.16489258561005005
    },
    "CE": {
     "n": 8,
     "mean": 0.02130682228891545,
     "lo": -0.029676240682940204,
     "hi": 0.0722898852607711,
     "p_gt0": 0.17798180040782235
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0017035325539888346,
     "lo": -0.010159237324162643,
     "hi": 0.013566302432140312,
     "p_gt0": 0.3720712488451142
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.019603289734926477,
     "lo": -0.02279802850594486,
     "hi": 0.062004607975797814,
     "p_gt0": 0.15524042505904045
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0009156645065026281,
     "lo": -0.0012739934361724798,
     "hi": 0.003105322449177736,
     "p_gt0": 0.17784289541249823
    }
   },
   "W-WB": {
    "J": {
     "n": 8,
     "mean": 6.6675,
     "lo": 5.943943332129674,
     "hi": 7.391056667870327,
     "p_gt0": 5.4100246830164644e-08
    },
    "J_A": {
     "n": 8,
     "mean": 7.765000000000001,
     "lo": 7.014427991151347,
     "hi": 8.515572008848654,
     "p_gt0": 2.4291376377567596e-08
    },
    "J_B": {
     "n": 8,
     "mean": 5.57,
     "lo": 4.673445167585272,
     "hi": 6.466554832414729,
     "p_gt0": 8.096906685819129e-07
    },
    "CE": {
     "n": 8,
     "mean": 0.9277916046769579,
     "lo": 0.874227448675708,
     "hi": 0.9813557606782077,
     "p_gt0": 6.741407312016756e-10
    },
    "block_CE": {
     "n": 8,
     "mean": 0.13038481160432547,
     "lo": 0.11567276087736887,
     "hi": 0.14509686233128208,
     "p_gt0": 7.082132761206798e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.7974067930726321,
     "lo": 0.7561078789537581,
     "hi": 0.8387057071915061,
     "p_gt0": 3.1600311058520344e-10
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.001207651304682776,
     "lo": -0.0023295021051543143,
     "hi": 0.004744804714519867,
     "p_gt0": 0.22301938567586205
    }
   },
   "Wtmpl-Wflat": {
    "J": {
     "n": 8,
     "mean": 2.727500000000001,
     "lo": 2.112799206411202,
     "hi": 3.3422007935888,
     "p_gt0": 7.786757744800572e-06
    },
    "J_A": {
     "n": 8,
     "mean": 2.9650000000000007,
     "lo": 2.2938137578146547,
     "hi": 3.636186242185347,
     "p_gt0": 8.018149052585375e-06
    },
    "J_B": {
     "n": 8,
     "mean": 2.4899999999999993,
     "lo": 1.8248959458415488,
     "hi": 3.15510405415845,
     "p_gt0": 2.374351390344216e-05
    },
    "CE": {
     "n": 8,
     "mean": 0.3613795545884565,
     "lo": 0.3211135782192465,
     "hi": 0.4016455309576665,
     "p_gt0": 6.492185541096707e-08
    },
    "block_CE": {
     "n": 8,
     "mean": 0.06996112923461363,
     "lo": 0.06239261251652868,
     "hi": 0.07752964595269858,
     "p_gt0": 5.294592252725947e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.2914184253538429,
     "lo": 0.25371252681127915,
     "hi": 0.3291243238964066,
     "p_gt0": 1.818131580338454e-07
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0026630019990474887,
     "lo": -0.005511040853536561,
     "hi": 0.00018503685544158386,
     "p_gt0": 0.9686474467062887
    }
   },
   "Wperm-CE_vs_Wflat-CE": {
    "J": {
     "n": 8,
     "mean": -0.6587500000000004,
     "lo": -1.31672156968826,
     "hi": -0.000778430311740852,
     "p_gt0": 0.9751026603965857
    },
    "J_A": {
     "n": 8,
     "mean": -0.6774999999999993,
     "lo": -1.4504948824961428,
     "hi": 0.09549488249614402,
     "p_gt0": 0.9615339314619794
    },
    "J_B": {
     "n": 8,
     "mean": -0.6399999999999997,
     "lo": -1.4296368236332178,
     "hi": 0.1496368236332184,
     "p_gt0": 0.9515882719444193
    },
    "CE": {
     "n": 8,
     "mean": -0.35099556910391655,
     "lo": -0.3901991533050677,
     "hi": -0.3117919849027654,
     "p_gt0": 0.99999993398584
    },
    "block_CE": {
     "n": 8,
     "mean": 0.02976041121875074,
     "lo": 0.016696972033010654,
     "hi": 0.042823850404490826,
     "p_gt0": 0.00051134878128336
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.3807559803226675,
     "lo": -0.4085607551240294,
     "hi": -0.3529512055213056,
     "p_gt0": 0.9999999965348033
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0002482751757422186,
     "lo": -0.004239872333620504,
     "hi": 0.003743321982136067,
     "p_gt0": 0.5563916694750526
    }
   },
   "AxB_interaction": {
    "J": {
     "n": 8,
     "mean": 0.6587500000000013,
     "lo": -0.17535109430776163,
     "hi": 1.4928510943077642,
     "p_gt0": 0.05202845710504712
    },
    "J_A": {
     "n": 8,
     "mean": 0.6250000000000018,
     "lo": -0.2986207105661828,
     "hi": 1.5486207105661864,
     "p_gt0": 0.07680423009085971
    },
    "J_B": {
     "n": 8,
     "mean": 0.6924999999999981,
     "lo": -0.3028089024113413,
     "hi": 1.6878089024113376,
     "p_gt0": 0.0719606532443621
    },
    "CE": {
     "n": 8,
     "mean": 0.039359186878559105,
     "lo": -0.00869988466638908,
     "hi": 0.08741825842350728,
     "p_gt0": 0.04700440166069616
    },
    "block_CE": {
     "n": 8,
     "mean": 0.00234341939144439,
     "lo": -0.013225914239803453,
     "hi": 0.017912753022692234,
     "p_gt0": 0.36619571859132427
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.03701576748711416,
     "lo": 0.00101039059830927,
     "hi": 0.07302114437591906,
     "p_gt0": 0.022677605474487366
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0005286938097093241,
     "lo": -0.004229481693653173,
     "hi": 0.0052868693130718215,
     "p_gt0": 0.4001580664086802
    }
   }
  },
  "cal/E1": {
   "W-CE": {
    "J": {
     "n": 8,
     "mean": 5.205000000000001,
     "lo": 4.188692859261165,
     "hi": 6.221307140738837,
     "p_gt0": 2.9896018855109164e-06
    },
    "J_A": {
     "n": 8,
     "mean": 10.5825,
     "lo": 9.709168199676903,
     "hi": 11.455831800323097,
     "p_gt0": 8.111010740785769e-09
    },
    "J_B": {
     "n": 8,
     "mean": -0.17249999999999943,
     "lo": -1.3848971172414297,
     "hi": 1.0398971172414309,
     "p_gt0": 0.6267997329995322
    },
    "CE": {
     "n": 8,
     "mean": 1.1324357622698469,
     "lo": 1.0793173561722382,
     "hi": 1.1855541683674555,
     "p_gt0": 1.582390973797887e-10
    },
    "block_CE": {
     "n": 8,
     "mean": 0.1635716785282601,
     "lo": 0.14872461452476296,
     "hi": 0.17841874253175724,
     "p_gt0": 1.5706211844519426e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.968864083741587,
     "lo": 0.9273867539544176,
     "hi": 1.0103414135287563,
     "p_gt0": 8.358901067533679e-11
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.001397537671145671,
     "lo": -0.0076566351169015745,
     "hi": 0.004861559774610232,
     "p_gt0": 0.6930832587629285
    }
   },
   "WA-CE": {
    "J": {
     "n": 8,
     "mean": 3.0625,
     "lo": 2.326452198898799,
     "hi": 3.798547801101201,
     "p_gt0": 1.190735502697991e-05
    },
    "J_A": {
     "n": 8,
     "mean": 3.4275,
     "lo": 2.7821489368372077,
     "hi": 4.072851063162793,
     "p_gt0": 2.3412090474535595e-06
    },
    "J_B": {
     "n": 8,
     "mean": 2.6975000000000007,
     "lo": 1.7666993488493348,
     "hi": 3.6283006511506666,
     "p_gt0": 0.00012069120324255259
    },
    "CE": {
     "n": 8,
     "mean": 0.6343749271100483,
     "lo": 0.5882765807271911,
     "hi": 0.6804732734929054,
     "p_gt0": 3.3487468539302187e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.10454051181868391,
     "lo": 0.09309183871374735,
     "hi": 0.11598918492362048,
     "p_gt0": 5.7618887145065816e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.5298344152913647,
     "lo": 0.49246323021011135,
     "hi": 0.567205600372618,
     "p_gt0": 2.721432024560066e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 7.284409375471479e-05,
     "lo": -0.004073058837074974,
     "hi": 0.004218747024584403,
     "p_gt0": 0.4840101025381845
    }
   },
   "WB-CE": {
    "J": {
     "n": 8,
     "mean": 3.3512500000000003,
     "lo": 2.3604587582414185,
     "hi": 4.342041241758582,
     "p_gt0": 4.564379365508777e-05
    },
    "J_A": {
     "n": 8,
     "mean": 7.740000000000001,
     "lo": 6.580128303214659,
     "hi": 8.899871696785343,
     "p_gt0": 4.973038600740121e-07
    },
    "J_B": {
     "n": 8,
     "mean": -1.0374999999999996,
     "lo": -2.025094657465732,
     "hi": -0.04990534253426726,
     "p_gt0": 0.9790217070305322
    },
    "CE": {
     "n": 8,
     "mean": 0.7766567269250934,
     "lo": 0.7138871911530706,
     "hi": 0.8394262626971161,
     "p_gt0": 7.01526630933499e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.089805493120197,
     "lo": 0.07892690275880837,
     "hi": 0.10068408348158564,
     "p_gt0": 1.1553094677785032e-07
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.6868512338048964,
     "lo": 0.6332714410826928,
     "hi": 0.7404310265271,
     "p_gt0": 5.484331287497242e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0005780910826535604,
     "lo": -0.007569016354345342,
     "hi": 0.006412834189038221,
     "p_gt0": 0.5747353988516075
    }
   },
   "Wperm-CE": {
    "J": {
     "n": 8,
     "mean": -2.9225000000000003,
     "lo": -3.6063272977202674,
     "hi": -2.2386727022797333,
     "p_gt0": 0.9999900202599817
    },
    "J_A": {
     "n": 8,
     "mean": 1.9974999999999987,
     "lo": 0.9720894597489682,
     "hi": 3.0229105402510292,
     "p_gt0": 0.0012328842032598261
    },
    "J_B": {
     "n": 8,
     "mean": -7.842499999999999,
     "lo": -8.77321483093889,
     "hi": -6.911785169061108,
     "p_gt0": 0.999999899694369
    },
    "CE": {
     "n": 8,
     "mean": 0.32790718301911653,
     "lo": 0.27263661893007346,
     "hi": 0.3831777471081596,
     "p_gt0": 1.107571730301639e-06
    },
    "block_CE": {
     "n": 8,
     "mean": 0.1355829907028574,
     "lo": 0.12138258588820887,
     "hi": 0.1497833955175059,
     "p_gt0": 4.232991486160318e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.1923241923162594,
     "lo": 0.1463191065020189,
     "hi": 0.23832927813049992,
     "p_gt0": 1.1541714625292337e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.00125982027804937,
     "lo": -0.00697100295250059,
     "hi": 0.00445136239640185,
     "p_gt0": 0.690982570916488
    }
   },
   "Wflat-CE": {
    "J": {
     "n": 8,
     "mean": -0.45500000000000007,
     "lo": -1.205026394699566,
     "hi": 0.29502639469956593,
     "p_gt0": 0.9027202269498374
    },
    "J_A": {
     "n": 8,
     "mean": 2.5124999999999993,
     "lo": 1.7258053915657368,
     "hi": 3.299194608434262,
     "p_gt0": 6.572126637091223e-05
    },
    "J_B": {
     "n": 8,
     "mean": -3.422499999999998,
     "lo": -4.46398737479599,
     "hi": -2.381012625204006,
     "p_gt0": 0.9999451452067718
    },
    "CE": {
     "n": 8,
     "mean": 0.5670767675706286,
     "lo": 0.5293971588227477,
     "hi": 0.6047563763185095,
     "p_gt0": 1.7956186692298706e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.13908411969258552,
     "lo": 0.12644874381428906,
     "hi": 0.151719495570882,
     "p_gt0": 1.580135935973324e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.42799264787804325,
     "lo": 0.3973055162360638,
     "hi": 0.4586797795200227,
     "p_gt0": 3.0505740009748404e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0005997329045397265,
     "lo": -0.006032500750987598,
     "hi": 0.007231966560067051,
     "p_gt0": 0.4183888411367736
    }
   },
   "Wtmpl-CE": {
    "J": {
     "n": 8,
     "mean": 1.8024999999999993,
     "lo": 0.9521300978682411,
     "hi": 2.6528699021317577,
     "p_gt0": 0.0007719542846144422
    },
    "J_A": {
     "n": 8,
     "mean": 5.727499999999999,
     "lo": 4.72934613565997,
     "hi": 6.725653864340028,
     "p_gt0": 1.388663765365517e-06
    },
    "J_B": {
     "n": 8,
     "mean": -2.122499999999998,
     "lo": -2.9812590117714275,
     "hi": -1.2637409882285682,
     "p_gt0": 0.999682894955416
    },
    "CE": {
     "n": 8,
     "mean": 0.9285906251193138,
     "lo": 0.8776941349920496,
     "hi": 0.9794871152465779,
     "p_gt0": 4.692267271382026e-10
    },
    "block_CE": {
     "n": 8,
     "mean": 0.16008461680946368,
     "lo": 0.14848662940743965,
     "hi": 0.1716826042114877,
     "p_gt0": 3.2793774787103016e-09
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.76850600830985,
     "lo": 0.724048822210731,
     "hi": 0.8129631944089691,
     "p_gt0": 6.836347546148496e-10
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0009243542300376856,
     "lo": -0.007339106869559712,
     "hi": 0.005490398409484341,
     "p_gt0": 0.6283507062734972
    }
   },
   "W-Wperm": {
    "J": {
     "n": 8,
     "mean": 8.127500000000001,
     "lo": 7.342279043852877,
     "hi": 8.912720956147124,
     "p_gt0": 2.4207818445099643e-08,
     "p_holm": 7.262345533529893e-08,
     "pass": true
    },
    "J_A": {
     "n": 8,
     "mean": 8.585,
     "lo": 7.650374973287706,
     "hi": 9.519625026712296,
     "p_gt0": 5.5307806923475526e-08
    },
    "J_B": {
     "n": 8,
     "mean": 7.670000000000001,
     "lo": 6.7014932545637595,
     "hi": 8.638506745436242,
     "p_gt0": 1.5376273446047166e-07
    },
    "CE": {
     "n": 8,
     "mean": 0.8045285792507303,
     "lo": 0.7584911110090159,
     "hi": 0.8505660474924447,
     "p_gt0": 6.336832734718757e-10
    },
    "block_CE": {
     "n": 8,
     "mean": 0.02798868782540269,
     "lo": 0.019150155765255476,
     "hi": 0.036827219885549906,
     "p_gt0": 6.935026434574067e-05
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.7765398914253275,
     "lo": 0.7349271604427146,
     "hi": 0.8181526224079405,
     "p_gt0": 4.008653899690306e-10
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.00013771739309630104,
     "lo": -0.0042838951077787575,
     "hi": 0.004008460321586155,
     "p_gt0": 0.5302025890320152
    }
   },
   "W-Wflat": {
    "J": {
     "n": 8,
     "mean": 5.660000000000001,
     "lo": 4.770073778476225,
     "hi": 6.549926221523777,
     "p_gt0": 6.902047775216417e-07,
     "p_holm": 1.3804095550432834e-06,
     "pass": true
    },
    "J_A": {
     "n": 8,
     "mean": 8.07,
     "lo": 7.268814495063634,
     "hi": 8.871185504936367,
     "p_gt0": 2.9231752154988448e-08
    },
    "J_B": {
     "n": 8,
     "mean": 3.2499999999999987,
     "lo": 2.1252666371866304,
     "hi": 4.374733362813367,
     "p_gt0": 0.00012289694241449556
    },
    "CE": {
     "n": 8,
     "mean": 0.5653589946992181,
     "lo": 0.522699812108696,
     "hi": 0.6080181772897403,
     "p_gt0": 4.351417338630465e-09
    },
    "block_CE": {
     "n": 8,
     "mean": 0.024487558835674564,
     "lo": 0.012616363763421765,
     "hi": 0.036358753907927366,
     "p_gt0": 0.0008991934668046548
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.5408714358635438,
     "lo": 0.5035543164415428,
     "hi": 0.5781885552855448,
     "p_gt0": 2.3338887199426786e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0019972705756853976,
     "lo": -0.005232478925778768,
     "hi": 0.0012379377744079737,
     "p_gt0": 0.9061424682824162
    }
   },
   "W-Wtmpl": {
    "J": {
     "n": 8,
     "mean": 3.4025000000000016,
     "lo": 2.1299207174172334,
     "hi": 4.67507928258277,
     "p_gt0": 0.0001977959237888266,
     "p_holm": 0.0001977959237888266,
     "pass": true
    },
    "J_A": {
     "n": 8,
     "mean": 4.855000000000001,
     "lo": 3.6978258933573134,
     "hi": 6.012174106642689,
     "p_gt0": 1.1271500844295137e-05
    },
    "J_B": {
     "n": 8,
     "mean": 1.9499999999999984,
     "lo": 0.5020244516723054,
     "hi": 3.3979755483276914,
     "p_gt0": 0.007697427781975371
    },
    "CE": {
     "n": 8,
     "mean": 0.20384513715053304,
     "lo": 0.16246708842268384,
     "hi": 0.24522318587838224,
     "p_gt0": 3.878862371368065e-06
    },
    "block_CE": {
     "n": 8,
     "mean": 0.003487061718796397,
     "lo": -0.00644267702627762,
     "hi": 0.013416800463870414,
     "p_gt0": 0.2168603781771129
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.20035807543173695,
     "lo": 0.16408596020165878,
     "hi": 0.23663019066181512,
     "p_gt0": 1.7964687554716986e-06
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0004731834411079855,
     "lo": -0.004096422081198716,
     "hi": 0.003150055198982745,
     "p_gt0": 0.6167738119702472
    }
   },
   "W-WA": {
    "J": {
     "n": 8,
     "mean": 2.142500000000001,
     "lo": 1.1933229816728619,
     "hi": 3.09167701832714,
     "p_gt0": 0.0005393454900603119
    },
    "J_A": {
     "n": 8,
     "mean": 7.155,
     "lo": 6.350642850000032,
     "hi": 7.959357149999969,
     "p_gt0": 6.903541883788482e-08
    },
    "J_B": {
     "n": 8,
     "mean": -2.87,
     "lo": -4.043462334334926,
     "hi": -1.6965376656650741,
     "p_gt0": 0.99966251248438
    },
    "CE": {
     "n": 8,
     "mean": 0.49806083515979854,
     "lo": 0.45381114734233763,
     "hi": 0.5423105229772595,
     "p_gt0": 1.3536852618651522e-08
    },
    "block_CE": {
     "n": 8,
     "mean": 0.05903116670957617,
     "lo": 0.048419785843836965,
     "hi": 0.06964254757531538,
     "p_gt0": 1.7125408080620487e-06
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.43902966845022234,
     "lo": 0.4023971265862437,
     "hi": 0.475662210314201,
     "p_gt0": 8.755801774307387e-09
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0014703817649003859,
     "lo": -0.005311314924090465,
     "hi": 0.0023705513942896927,
     "p_gt0": 0.802282729007571
    }
   },
   "W-WB": {
    "J": {
     "n": 8,
     "mean": 1.8537500000000007,
     "lo": 0.955282379007267,
     "hi": 2.7522176209927345,
     "p_gt0": 0.0008980660139656579
    },
    "J_A": {
     "n": 8,
     "mean": 2.8424999999999994,
     "lo": 1.9368838613020096,
     "hi": 3.748116138697989,
     "p_gt0": 7.333090567838791e-05
    },
    "J_B": {
     "n": 8,
     "mean": 0.8650000000000002,
     "lo": -0.09758133023506643,
     "hi": 1.8275813302350667,
     "p_gt0": 0.03560161539669112
    },
    "CE": {
     "n": 8,
     "mean": 0.35577903534475347,
     "lo": 0.31844702678754305,
     "hi": 0.3931110439019639,
     "p_gt0": 4.2876346285385475e-08
    },
    "block_CE": {
     "n": 8,
     "mean": 0.07376618540806308,
     "lo": 0.0654292736676693,
     "hi": 0.08210309714845686,
     "p_gt0": 7.161551377226862e-08
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.28201284993669057,
     "lo": 0.2486449604321634,
     "hi": 0.31538073944121775,
     "p_gt0": 9.825382933282678e-08
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0008194465884921107,
     "lo": -0.005180587466173767,
     "hi": 0.0035416942891895453,
     "p_gt0": 0.6648838249478448
    }
   },
   "Wtmpl-Wflat": {
    "J": {
     "n": 8,
     "mean": 2.2574999999999994,
     "lo": 1.2979965524835513,
     "hi": 3.2170034475164475,
     "p_gt0": 0.000423921716510567
    },
    "J_A": {
     "n": 8,
     "mean": 3.215,
     "lo": 2.4265906672633557,
     "hi": 4.003409332736644,
     "p_gt0": 1.3591218093106076e-05
    },
    "J_B": {
     "n": 8,
     "mean": 1.3000000000000003,
     "lo": 0.12405572775180662,
     "hi": 2.475944272248194,
     "p_gt0": 0.017353382447768535
    },
    "CE": {
     "n": 8,
     "mean": 0.36151385754868515,
     "lo": 0.32324016381765497,
     "hi": 0.3997875512797153,
     "p_gt0": 4.56045282092989e-08
    },
    "block_CE": {
     "n": 8,
     "mean": 0.021000497116878167,
     "lo": 0.015990206530626827,
     "hi": 0.026010787703129506,
     "p_gt0": 1.1344184744732826e-05
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.3405133604318068,
     "lo": 0.3057325276835716,
     "hi": 0.375294193180042,
     "p_gt0": 3.558896330545712e-08
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.001524087134577412,
     "lo": -0.003922096974317637,
     "hi": 0.0008739227051628132,
     "p_gt0": 0.9117122661428652
    }
   },
   "Wperm-CE_vs_Wflat-CE": {
    "J": {
     "n": 8,
     "mean": -2.4675000000000002,
     "lo": -3.0691986421809427,
     "hi": -1.8658013578190578,
     "p_gt0": 0.9999869027876243
    },
    "J_A": {
     "n": 8,
     "mean": -0.5150000000000006,
     "lo": -1.2011922598241838,
     "hi": 0.17119225982418262,
     "p_gt0": 0.9403920717268592
    },
    "J_B": {
     "n": 8,
     "mean": -4.420000000000002,
     "lo": -5.171967508215157,
     "hi": -3.668032491784847,
     "p_gt0": 0.9999988203904949
    },
    "CE": {
     "n": 8,
     "mean": -0.2391695845515121,
     "lo": -0.27808756308848903,
     "hi": -0.20025160601453518,
     "p_gt0": 0.9999991281451179
    },
    "block_CE": {
     "n": 8,
     "mean": -0.003501128989728125,
     "lo": -0.012890014392661298,
     "hi": 0.0058877564132050475,
     "p_gt0": 0.7964213875109601
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.23566845556178384,
     "lo": -0.27080230453340515,
     "hi": -0.2005346065901625,
     "p_gt0": 0.9999995199471605
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0018595531825890965,
     "lo": -0.005002058668543886,
     "hi": 0.0012829523033656932,
     "p_gt0": 0.8977715817777421
    }
   },
   "AxB_interaction": {
    "J": {
     "n": 8,
     "mean": -1.2087499999999993,
     "lo": -2.213192941915369,
     "hi": -0.20430705808462957,
     "p_gt0": 0.9875776955936814
    },
    "J_A": {
     "n": 8,
     "mean": -0.5850000000000009,
     "lo": -1.6538650907390866,
     "hi": 0.4838650907390849,
     "p_gt0": 0.881669619540424
    },
    "J_B": {
     "n": 8,
     "mean": -1.8325000000000005,
     "lo": -2.9620147859286874,
     "hi": -0.7029852140713135,
     "p_gt0": 0.996797455175741
    },
    "CE": {
     "n": 8,
     "mean": -0.2785958917652948,
     "lo": -0.32250135995146256,
     "hi": -0.23469042357912706,
     "p_gt0": 0.9999992988131314
    },
    "block_CE": {
     "n": 8,
     "mean": -0.030774326410620834,
     "lo": -0.04162015129521981,
     "hi": -0.01992850152602186,
     "p_gt0": 0.9998624822927519
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.2478215653546741,
     "lo": -0.2838033214650347,
     "hi": -0.2118398092443135,
     "p_gt0": 0.9999995993105381
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0008922906822468255,
     "lo": -0.006967556800131567,
     "hi": 0.005182975435637916,
     "p_gt0": 0.6307126679512538
    }
   }
  },
  "cal/E1-E0_W": {
   "J": {
    "n": 8,
    "mean": -1.0837499999999984,
    "lo": -2.073346333934724,
    "hi": -0.0941536660652732,
    "p_gt0": 0.9820172094570797
   },
   "J_A": {
    "n": 8,
    "mean": 3.1325000000000003,
    "lo": 1.9929173088384118,
    "hi": 4.272082691161589,
    "p_gt0": 0.00016708074814130824
   },
   "J_B": {
    "n": 8,
    "mean": -5.300000000000001,
    "lo": -6.2802297558833144,
    "hi": -4.319770244116687,
    "p_gt0": 0.9999979246329058
   },
   "CE": {
    "n": 8,
    "mean": 0.2226965221825326,
    "lo": 0.1810531723637676,
    "hi": 0.2643398720012976,
    "p_gt0": 2.235223476283431e-06
   },
   "block_CE": {
    "n": 8,
    "mean": 0.033826753761390174,
    "lo": 0.02074474965837523,
    "hi": 0.04690875786440512,
    "p_gt0": 0.00024210293344711985
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.18886976842114264,
    "lo": 0.15592149970435154,
    "hi": 0.22181803713793374,
    "p_gt0": 1.3981747556341058e-06
   },
   "soft_mass_B": {
    "n": 8,
    "mean": -0.002992159672621751,
    "lo": -0.006064675513026948,
    "hi": 8.03561677834453e-05,
    "p_gt0": 0.97261692475525
   }
  },
  "cal/E1-E0_WA": {
   "J": {
    "n": 8,
    "mean": -2.946249999999999,
    "lo": -3.493242797319221,
    "hi": -2.3992572026807775,
    "p_gt0": 0.9999978704450438
   },
   "J_A": {
    "n": 8,
    "mean": -3.7124999999999986,
    "lo": -4.300264074280523,
    "hi": -3.124735925719474,
    "p_gt0": 0.9999992765530791
   },
   "J_B": {
    "n": 8,
    "mean": -2.1800000000000015,
    "lo": -2.9132514233249736,
    "hi": -1.4467485766750294,
    "p_gt0": 0.9998970158486304
   },
   "CE": {
    "n": 8,
    "mean": -0.2540574906883505,
    "lo": -0.28990794086641974,
    "hi": -0.21820704051028125,
    "p_gt0": 0.9999996703363202
   },
   "block_CE": {
    "n": 8,
    "mean": -0.023500880394197163,
    "lo": -0.029045969055619115,
    "hi": -0.01795579173277521,
    "p_gt0": 0.9999894541117911
   },
   "cond_CE": {
    "n": 8,
    "mean": -0.23055661029415322,
    "lo": -0.26562424594004796,
    "hi": -0.1954889746482585,
    "p_gt0": 0.9999994495404062
   },
   "soft_mass_B": {
    "n": 8,
    "mean": -0.0006061134012187372,
    "lo": -0.0033667810723732503,
    "hi": 0.002154554269935776,
    "p_gt0": 0.6901729595562582
   }
  },
  "cal/E1-E0_WB": {
   "J": {
    "n": 8,
    "mean": 3.7300000000000013,
    "lo": 2.6885294025703974,
    "hi": 4.771470597429605,
    "p_gt0": 3.1625098392266776e-05
   },
   "J_A": {
    "n": 8,
    "mean": 8.055000000000001,
    "lo": 6.8909435244054915,
    "hi": 9.219056475594511,
    "p_gt0": 3.880510623495732e-07
   },
   "J_B": {
    "n": 8,
    "mean": -0.5950000000000006,
    "lo": -1.6213570556650223,
    "hi": 0.431357055665021,
    "p_gt0": 0.8936176159240524
   },
   "CE": {
    "n": 8,
    "mean": 0.794709091514737,
    "lo": 0.7246459954947256,
    "hi": 0.8647721875347484,
    "p_gt0": 1.283196671002969e-08
   },
   "block_CE": {
    "n": 8,
    "mean": 0.09044537995765256,
    "lo": 0.07690762675338696,
    "hi": 0.10398313316191816,
    "p_gt0": 4.933405918204419e-07
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.7042637115570841,
    "lo": 0.646711434370416,
    "hi": 0.7618159887437522,
    "p_gt0": 7.576184847513223e-09
   },
   "soft_mass_B": {
    "n": 8,
    "mean": -0.0009650617794468644,
    "lo": -0.005150180706045011,
    "hi": 0.0032200571471512826,
    "p_gt0": 0.6987489090928247
   }
  },
  "cal/E1-E0_Wperm": {
   "J": {
    "n": 8,
    "mean": -1.7137499999999992,
    "lo": -2.247344662900375,
    "hi": -1.1801553370996234,
    "p_gt0": 0.9999365683569585
   },
   "J_A": {
    "n": 8,
    "mean": 6.102499999999999,
    "lo": 5.630129683603236,
    "hi": 6.574870316396762,
    "p_gt0": 5.196799694931961e-09
   },
   "J_B": {
    "n": 8,
    "mean": -9.530000000000003,
    "lo": -10.539099862022459,
    "hi": -8.520900137977547,
    "p_gt0": 0.9999999543476619
   },
   "CE": {
    "n": 8,
    "mean": 0.25865869508315115,
    "lo": 0.22274972822880862,
    "hi": 0.2945676619374937,
    "p_gt0": 2.947947584707843e-07
   },
   "block_CE": {
    "n": 8,
    "mean": 0.06850779951423044,
    "lo": 0.059777121292518144,
    "hi": 0.07723847773594275,
    "p_gt0": 1.638189139401478e-07
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.1901508955689209,
    "lo": 0.1532059066549699,
    "hi": 0.2270958844828719,
    "p_gt0": 2.89194557438639e-06
   },
   "soft_mass_B": {
    "n": 8,
    "mean": -0.0035658960240637777,
    "lo": -0.006529467425247611,
    "hi": -0.0006023246228799442,
    "p_gt0": 0.9875709400728442
   }
  },
  "cal/E1-E0_Wflat": {
   "J": {
    "n": 8,
    "mean": 0.09500000000000064,
    "lo": -0.2783721690283017,
    "hi": 0.468372169028303,
    "p_gt0": 0.2831873044701751
   },
   "J_A": {
    "n": 8,
    "mean": 5.94,
    "lo": 5.242536048919945,
    "hi": 6.637463951080056,
    "p_gt0": 9.320336731496727e-08
   },
   "J_B": {
    "n": 8,
    "mean": -5.75,
    "lo": -6.318072547164429,
    "hi": -5.181927452835571,
    "p_gt0": 0.9999999717414398
   },
   "CE": {
    "n": 8,
    "mean": 0.1468327105307467,
    "lo": 0.11611476330219117,
    "hi": 0.17755065775930223,
    "p_gt0": 4.7455110049971156e-06
   },
   "block_CE": {
    "n": 8,
    "mean": 0.10176933972270931,
    "lo": 0.08654635341871576,
    "hi": 0.11699232602670286,
    "p_gt0": 4.911936973823051e-07
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.04506337080803724,
    "lo": 0.02142000127818663,
    "hi": 0.06870674033788784,
    "p_gt0": 0.0013876759194261866
   },
   "soft_mass_B": {
    "n": 8,
    "mean": -0.0019546180172168998,
    "lo": -0.0060006031016407195,
    "hi": 0.00209136706720692,
    "p_gt0": 0.8545641983025238
   }
  },
  "cal/E1-E0_Wtmpl": {
   "J": {
    "n": 8,
    "mean": -0.3750000000000009,
    "lo": -1.3059105967345987,
    "hi": 0.555910596734597,
    "p_gt0": 0.8137272087433801
   },
   "J_A": {
    "n": 8,
    "mean": 6.1899999999999995,
    "lo": 5.157541965055233,
    "hi": 7.222458034944766,
    "p_gt0": 1.0313570620792576e-06
   },
   "J_B": {
    "n": 8,
    "mean": -6.939999999999999,
    "lo": -7.986100483849588,
    "hi": -5.893899516150409,
    "p_gt0": 0.9999994823923379
   },
   "CE": {
    "n": 8,
    "mean": 0.14696701349097535,
    "lo": 0.09743495174702929,
    "hi": 0.1964990752349214,
    "p_gt0": 0.00010427651416257012
   },
   "block_CE": {
    "n": 8,
    "mean": 0.052808707604973845,
    "lo": 0.04013044652332778,
    "hi": 0.0654869686866199,
    "p_gt0": 1.1821827901228532e-05
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.09415830588600116,
    "lo": 0.05156871538853117,
    "hi": 0.13674789638347115,
    "p_gt0": 0.0006076998554208176
   },
   "soft_mass_B": {
    "n": 8,
    "mean": -0.0008157031527468231,
    "lo": -0.004259499679895478,
    "hi": 0.0026280933744018318,
    "p_gt0": 0.7035588625770921
   }
  }
 },
 "primary": {
  "family": "E1 calibrated J, one-sided > 0, Holm over 3",
  "tests": {
   "W-Wperm": {
    "n": 8,
    "mean": 8.127500000000001,
    "lo": 7.342279043852877,
    "hi": 8.912720956147124,
    "p_gt0": 2.4207818445099643e-08,
    "p_holm": 7.262345533529893e-08,
    "pass": true
   },
   "W-Wflat": {
    "n": 8,
    "mean": 5.660000000000001,
    "lo": 4.770073778476225,
    "hi": 6.549926221523777,
    "p_gt0": 6.902047775216417e-07,
    "p_holm": 1.3804095550432834e-06,
    "pass": true
   },
   "W-Wtmpl": {
    "n": 8,
    "mean": 3.4025000000000016,
    "lo": 2.1299207174172334,
    "hi": 4.67507928258277,
    "p_gt0": 0.0001977959237888266,
    "p_holm": 0.0001977959237888266,
    "pass": true
   }
  },
  "status": "CONFIRMATORY"
 },
 "diag": {
  "260926121/Ex_ce": {
   "edit": {},
   "g_kd_mean": null,
   "g_ce_mean": null
  },
  "260926121/E0_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.49773900419278677,
    "ent_A_edit": 0.49773900419278677,
    "ent_B_T": 3.910110047323232,
    "ent_B_edit": 3.910110047323232,
    "mean_weight": 1.0
   },
   "g_kd_mean": 1.0372696116566658,
   "g_ce_mean": 0.9536368580535054
  },
  "260926121/E0_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.49773900419278677,
    "ent_A_edit": 0.49773900419278677,
    "ent_B_T": 3.910110047323232,
    "ent_B_edit": 3.910110047323232,
    "mean_weight": 0.9995995917838778
   },
   "g_kd_mean": 0.993784013018012,
   "g_ce_mean": 0.9114872695878148
  },
  "260926121/E0_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.49773900419278677,
    "ent_A_edit": 0.49773900419278677,
    "ent_B_T": 3.910110047323232,
    "ent_B_edit": 3.910110047323232,
    "mean_weight": 0.0004004082161220513
   },
   "g_kd_mean": 0.0016918656911002472,
   "g_ce_mean": 1.0966630103066564
  },
  "260926121/E0_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.5987547227988541,
    "mean_kl_edit_vs_T": 4.561588122153159,
    "ent_A_T": 0.49773900419278677,
    "ent_A_edit": 0.49773900419278677,
    "ent_B_T": 3.910110047323232,
    "ent_B_edit": 3.910110047323232,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.979335916787386,
   "g_ce_mean": 0.8779392022639513
  },
  "260926121/E0_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.29477992014202475,
    "mean_kl_edit_vs_T": 1.5294934209954456,
    "ent_A_T": 0.49773900419278677,
    "ent_A_edit": 2.0280371575016196,
    "ent_B_T": 3.910110047323232,
    "ent_B_edit": 3.91200664489248,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7480110416188837,
   "g_ce_mean": 0.7677244970574975
  },
  "260926121/E0_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.23204721008645082,
    "mean_kl_edit_vs_T": 0.9524481240530919,
    "ent_A_T": 0.49773900419278677,
    "ent_A_edit": 1.2986707129228967,
    "ent_B_T": 3.910110047323232,
    "ent_B_edit": 3.911113913298205,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.835736732557416,
   "g_ce_mean": 0.8183272477239371
  },
  "260926121/E1_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.7891084785379033,
    "ent_A_edit": 0.7891084785379033,
    "ent_B_T": 2.7648740341461018,
    "ent_B_edit": 2.7648740341461018,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7229278586804867,
   "g_ce_mean": 1.0622026532888413
  },
  "260926121/E1_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.7891084785379033,
    "ent_A_edit": 0.7891084785379033,
    "ent_B_T": 2.7648740341461018,
    "ent_B_edit": 2.7648740341461018,
    "mean_weight": 0.5330840702752905
   },
   "g_kd_mean": 0.6153534373268486,
   "g_ce_mean": 1.028087517991662
  },
  "260926121/E1_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.7891084785379033,
    "ent_A_edit": 0.7891084785379033,
    "ent_B_T": 2.7648740341461018,
    "ent_B_edit": 2.7648740341461018,
    "mean_weight": 0.4669159297247095
   },
   "g_kd_mean": 0.536017544567585,
   "g_ce_mean": 1.1486196972429752
  },
  "260926121/E1_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6714085381830409,
    "mean_kl_edit_vs_T": 1.79080254549663,
    "ent_A_T": 0.7891084785379033,
    "ent_A_edit": 0.7891084785379033,
    "ent_B_T": 2.7648740341461018,
    "ent_B_edit": 2.7648740341461013,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6798099435865879,
   "g_ce_mean": 0.9518370687961578
  },
  "260926121/E1_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.3303610845930895,
    "mean_kl_edit_vs_T": 0.7691663670777119,
    "ent_A_T": 0.7891084785379033,
    "ent_A_edit": 2.1562043569172515,
    "ent_B_T": 2.7648740341461018,
    "ent_B_edit": 3.6463209505983345,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5598276935517787,
   "g_ce_mean": 0.8582917630672455
  },
  "260926121/E1_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.21398940190453491,
    "mean_kl_edit_vs_T": 0.3677208077711169,
    "ent_A_T": 0.7891084785379033,
    "ent_A_edit": 1.4703259580493422,
    "ent_B_T": 2.7648740341461018,
    "ent_B_edit": 3.0362037900860885,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5924364190548659,
   "g_ce_mean": 0.888788890838623
  },
  "260926122/Ex_ce": {
   "edit": {},
   "g_kd_mean": null,
   "g_ce_mean": null
  },
  "260926122/E0_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.499654554245339,
    "ent_A_edit": 0.499654554245339,
    "ent_B_T": 3.9100601287278303,
    "ent_B_edit": 3.9100601287278303,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9048098891973495,
   "g_ce_mean": 0.8788423521444202
  },
  "260926122/E0_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.499654554245339,
    "ent_A_edit": 0.499654554245339,
    "ent_B_T": 3.9100601287278303,
    "ent_B_edit": 3.9100601287278303,
    "mean_weight": 0.9996144641823186
   },
   "g_kd_mean": 0.9195462290197611,
   "g_ce_mean": 0.8781546205282211
  },
  "260926122/E0_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.499654554245339,
    "ent_A_edit": 0.499654554245339,
    "ent_B_T": 3.9100601287278303,
    "ent_B_edit": 3.9100601287278303,
    "mean_weight": 0.0003855358176812499
   },
   "g_kd_mean": 0.0015170209961070213,
   "g_ce_mean": 1.1039086348377167
  },
  "260926122/E0_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6034776614173476,
    "mean_kl_edit_vs_T": 4.903821620080567,
    "ent_A_T": 0.499654554245339,
    "ent_A_edit": 0.499654554245339,
    "ent_B_T": 3.9100601287278303,
    "ent_B_edit": 3.9100601287278303,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.8729357298463583,
   "g_ce_mean": 0.8038576297461987
  },
  "260926122/E0_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.29530305795497275,
    "mean_kl_edit_vs_T": 1.5248377649481943,
    "ent_A_T": 0.499654554245339,
    "ent_A_edit": 2.0252593855192846,
    "ent_B_T": 3.9100601287278303,
    "ent_B_edit": 3.912004730822894,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6971922202035785,
   "g_ce_mean": 0.7379093659110367
  },
  "260926122/E0_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.22780386579036258,
    "mean_kl_edit_vs_T": 0.9564696579811854,
    "ent_A_T": 0.499654554245339,
    "ent_A_edit": 1.2994359092462153,
    "ent_B_T": 3.9100601287278303,
    "ent_B_edit": 3.911077698041759,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7967363443225622,
   "g_ce_mean": 0.7989014749415219
  },
  "260926122/E1_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.7535494148804067,
    "ent_A_edit": 0.7535494148804067,
    "ent_B_T": 2.740839803104826,
    "ent_B_edit": 2.740839803104826,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6385211508721114,
   "g_ce_mean": 0.9618116803467274
  },
  "260926122/E1_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.7535494148804067,
    "ent_A_edit": 0.7535494148804067,
    "ent_B_T": 2.740839803104826,
    "ent_B_edit": 2.740839803104826,
    "mean_weight": 0.5577073858987063
   },
   "g_kd_mean": 0.5473519295454026,
   "g_ce_mean": 0.9195441389456391
  },
  "260926122/E1_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.7535494148804067,
    "ent_A_edit": 0.7535494148804067,
    "ent_B_T": 2.740839803104826,
    "ent_B_edit": 2.740839803104826,
    "mean_weight": 0.4422926141012937
   },
   "g_kd_mean": 0.5063897721469403,
   "g_ce_mean": 1.1363569021224975
  },
  "260926122/E1_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6743941967748197,
    "mean_kl_edit_vs_T": 2.022380456874424,
    "ent_A_T": 0.7535494148804067,
    "ent_A_edit": 0.7535494148804068,
    "ent_B_T": 2.740839803104826,
    "ent_B_edit": 2.740839803104826,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6619876153767109,
   "g_ce_mean": 0.9101801127195358
  },
  "260926122/E1_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.3298233679130479,
    "mean_kl_edit_vs_T": 0.8136550646480537,
    "ent_A_T": 0.7535494148804067,
    "ent_A_edit": 2.142400545617254,
    "ent_B_T": 2.740839803104826,
    "ent_B_edit": 3.6439339722179502,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5301798779517413,
   "g_ce_mean": 0.7939168140292168
  },
  "260926122/E1_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.21046962226370483,
    "mean_kl_edit_vs_T": 0.3886694165100556,
    "ent_A_T": 0.7535494148804067,
    "ent_A_edit": 1.4327668494316692,
    "ent_B_T": 2.740839803104826,
    "ent_B_edit": 3.019495395356041,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5685680862516165,
   "g_ce_mean": 0.8472037475556136
  },
  "260926123/Ex_ce": {
   "edit": {},
   "g_kd_mean": null,
   "g_ce_mean": null
  },
  "260926123/E0_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.5057789599363244,
    "ent_A_edit": 0.5057789599363244,
    "ent_B_T": 3.9100009735893835,
    "ent_B_edit": 3.9100009735893835,
    "mean_weight": 1.0
   },
   "g_kd_mean": 1.0272252034395932,
   "g_ce_mean": 0.9328174779191614
  },
  "260926123/E0_WA": {
   "edit": {
    "mean_perturb_sq": 3.199970078189831e-23,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.5057789599363244,
    "ent_A_edit": 0.5057789599363296,
    "ent_B_T": 3.9100009735893835,
    "ent_B_edit": 3.9100009735893835,
    "mean_weight": 0.9996409711330054
   },
   "g_kd_mean": 1.0082454912364482,
   "g_ce_mean": 0.9342378651723265
  },
  "260926123/E0_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.5057789599363244,
    "ent_A_edit": 0.5057789599363244,
    "ent_B_T": 3.9100009735893835,
    "ent_B_edit": 3.9100009735893835,
    "mean_weight": 0.0003590288669945678
   },
   "g_kd_mean": 0.0014977592436480336,
   "g_ce_mean": 1.1563049718737601
  },
  "260926123/E0_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.5923521772061902,
    "mean_kl_edit_vs_T": 4.580836599386973,
    "ent_A_T": 0.5057789599363244,
    "ent_A_edit": 0.5057789599363244,
    "ent_B_T": 3.9100009735893835,
    "ent_B_edit": 3.9100009735893835,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9029339365661144,
   "g_ce_mean": 0.8161486580967903
  },
  "260926123/E0_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.29078931362240407,
    "mean_kl_edit_vs_T": 1.5190321244378733,
    "ent_A_T": 0.5057789599363244,
    "ent_A_edit": 2.0255370871624017,
    "ent_B_T": 3.9100009735893835,
    "ent_B_edit": 3.91200733307118,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7217527518048883,
   "g_ce_mean": 0.7525415021926165
  },
  "260926123/E0_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.23803295368794206,
    "mean_kl_edit_vs_T": 0.989232880421036,
    "ent_A_T": 0.5057789599363244,
    "ent_A_edit": 1.3372447031421877,
    "ent_B_T": 3.9100009735893835,
    "ent_B_edit": 3.911066320322758,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.8064456121996045,
   "g_ce_mean": 0.8103911284357309
  },
  "260926123/E1_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8462419209953066,
    "ent_A_edit": 0.8462419209953066,
    "ent_B_T": 2.8745032920823874,
    "ent_B_edit": 2.8745032920823874,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.703430563211441,
   "g_ce_mean": 1.029274406284094
  },
  "260926123/E1_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8462419209953066,
    "ent_A_edit": 0.8462419209953066,
    "ent_B_T": 2.8745032920823874,
    "ent_B_edit": 2.8745032920823874,
    "mean_weight": 0.5512916949715562
   },
   "g_kd_mean": 0.6102525357156992,
   "g_ce_mean": 1.005869334563613
  },
  "260926123/E1_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8462419209953066,
    "ent_A_edit": 0.8462419209953066,
    "ent_B_T": 2.8745032920823874,
    "ent_B_edit": 2.8745032920823874,
    "mean_weight": 0.44870830502844394
   },
   "g_kd_mean": 0.5234299056231976,
   "g_ce_mean": 1.135431668162346
  },
  "260926123/E1_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6163611143481068,
    "mean_kl_edit_vs_T": 1.7485340886745526,
    "ent_A_T": 0.8462419209953066,
    "ent_A_edit": 0.8462419209953066,
    "ent_B_T": 2.8745032920823874,
    "ent_B_edit": 2.8745032920823874,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7181938841938973,
   "g_ce_mean": 0.9887506656348706
  },
  "260926123/E1_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.3040745596956025,
    "mean_kl_edit_vs_T": 0.7537291157063798,
    "ent_A_T": 0.8462419209953066,
    "ent_A_edit": 2.174412999395528,
    "ent_B_T": 2.8745032920823874,
    "ent_B_edit": 3.6881276103984995,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5593981694430112,
   "g_ce_mean": 0.8392070926725864
  },
  "260926123/E1_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.20909987545228692,
    "mean_kl_edit_vs_T": 0.37886153538124867,
    "ent_A_T": 0.8462419209953066,
    "ent_A_edit": 1.5545275587191658,
    "ent_B_T": 2.8745032920823874,
    "ent_B_edit": 3.125894892991404,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6048419803380967,
   "g_ce_mean": 0.88692981377244
  },
  "260926124/Ex_ce": {
   "edit": {},
   "g_kd_mean": null,
   "g_ce_mean": null
  },
  "260926124/E0_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.5158409065266589,
    "ent_A_edit": 0.5158409065266589,
    "ent_B_T": 3.909927058218926,
    "ent_B_edit": 3.909927058218926,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9166744101792574,
   "g_ce_mean": 0.8714757278561592
  },
  "260926124/E0_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.5158409065266589,
    "ent_A_edit": 0.5158409065266589,
    "ent_B_T": 3.909927058218926,
    "ent_B_edit": 3.909927058218926,
    "mean_weight": 0.9995243271920301
   },
   "g_kd_mean": 0.9294478740543127,
   "g_ce_mean": 0.8773068072274327
  },
  "260926124/E0_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.5158409065266589,
    "ent_A_edit": 0.5158409065266589,
    "ent_B_T": 3.909927058218926,
    "ent_B_edit": 3.909927058218926,
    "mean_weight": 0.0004756728079699644
   },
   "g_kd_mean": 0.0019894417739124036,
   "g_ce_mean": 1.1250513286329806
  },
  "260926124/E0_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.5901235222868859,
    "mean_kl_edit_vs_T": 4.7919791223592085,
    "ent_A_T": 0.5158409065266589,
    "ent_A_edit": 0.5158409065266589,
    "ent_B_T": 3.909927058218926,
    "ent_B_edit": 3.9099270582189254,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.8287815928459168,
   "g_ce_mean": 0.7900992454960942
  },
  "260926124/E0_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.28841241821547603,
    "mean_kl_edit_vs_T": 1.510045996295961,
    "ent_A_T": 0.5158409065266589,
    "ent_A_edit": 2.02683613605163,
    "ent_B_T": 3.909927058218926,
    "ent_B_edit": 3.91200536377214,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6507761355489492,
   "g_ce_mean": 0.7176120064221323
  },
  "260926124/E0_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.2284257509181145,
    "mean_kl_edit_vs_T": 0.9713031428532537,
    "ent_A_T": 0.5158409065266589,
    "ent_A_edit": 1.334272890993901,
    "ent_B_T": 3.909927058218926,
    "ent_B_edit": 3.9110331426688574,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7485343988984823,
   "g_ce_mean": 0.763255993835628
  },
  "260926124/E1_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8153387405407122,
    "ent_A_edit": 0.8153387405407122,
    "ent_B_T": 2.839610769025973,
    "ent_B_edit": 2.839610769025973,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6516462042927742,
   "g_ce_mean": 0.9823993884027005
  },
  "260926124/E1_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8153387405407122,
    "ent_A_edit": 0.8153387405407122,
    "ent_B_T": 2.839610769025973,
    "ent_B_edit": 2.839610769025973,
    "mean_weight": 0.5355794335801818
   },
   "g_kd_mean": 0.5137424409389496,
   "g_ce_mean": 0.9122700843960047
  },
  "260926124/E1_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8153387405407122,
    "ent_A_edit": 0.8153387405407122,
    "ent_B_T": 2.839610769025973,
    "ent_B_edit": 2.839610769025973,
    "mean_weight": 0.46442056641981827
   },
   "g_kd_mean": 0.5665806710720063,
   "g_ce_mean": 1.1543687768280506
  },
  "260926124/E1_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6510041307118323,
    "mean_kl_edit_vs_T": 1.8683228220937147,
    "ent_A_T": 0.8153387405407122,
    "ent_A_edit": 0.815338740540712,
    "ent_B_T": 2.839610769025973,
    "ent_B_edit": 2.839610769025973,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6264946416020394,
   "g_ce_mean": 0.8877064868807792
  },
  "260926124/E1_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.31816269264816843,
    "mean_kl_edit_vs_T": 0.7710023733886344,
    "ent_A_T": 0.8153387405407122,
    "ent_A_edit": 2.1682584170917245,
    "ent_B_T": 2.839610769025973,
    "ent_B_edit": 3.7094000936142066,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5216905288398266,
   "g_ce_mean": 0.8111597511917352
  },
  "260926124/E1_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.20468734515810558,
    "mean_kl_edit_vs_T": 0.37224223986891114,
    "ent_A_T": 0.8153387405407122,
    "ent_A_edit": 1.4974539049480307,
    "ent_B_T": 2.839610769025973,
    "ent_B_edit": 3.0992210692566946,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5544422060251236,
   "g_ce_mean": 0.8431201614439487
  },
  "260926125/Ex_ce": {
   "edit": {},
   "g_kd_mean": null,
   "g_ce_mean": null
  },
  "260926125/E0_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.47059869334363946,
    "ent_A_edit": 0.47059869334363946,
    "ent_B_T": 3.910022419393009,
    "ent_B_edit": 3.910022419393009,
    "mean_weight": 1.0
   },
   "g_kd_mean": 1.0627925705164671,
   "g_ce_mean": 0.977180284820497
  },
  "260926125/E0_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.47059869334363946,
    "ent_A_edit": 0.47059869334363946,
    "ent_B_T": 3.910022419393009,
    "ent_B_edit": 3.910022419393009,
    "mean_weight": 0.9997240158988933
   },
   "g_kd_mean": 1.111352475732565,
   "g_ce_mean": 1.0041908541694284
  },
  "260926125/E0_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.47059869334363946,
    "ent_A_edit": 0.47059869334363946,
    "ent_B_T": 3.910022419393009,
    "ent_B_edit": 3.910022419393009,
    "mean_weight": 0.00027598410110670055
   },
   "g_kd_mean": 0.0011413273809012026,
   "g_ce_mean": 1.1576577410101891
  },
  "260926125/E0_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6174867004464266,
    "mean_kl_edit_vs_T": 5.168683408313531,
    "ent_A_T": 0.47059869334363946,
    "ent_A_edit": 0.47059869334363946,
    "ent_B_T": 3.910022419393009,
    "ent_B_edit": 3.910022419393009,
    "mean_weight": 1.0
   },
   "g_kd_mean": 1.0404217686504125,
   "g_ce_mean": 0.9351136552169919
  },
  "260926125/E0_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.3026103317641818,
    "mean_kl_edit_vs_T": 1.561127650363129,
    "ent_A_T": 0.47059869334363946,
    "ent_A_edit": 2.032297174635465,
    "ent_B_T": 3.910022419393009,
    "ent_B_edit": 3.912005598844534,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.8553077986463904,
   "g_ce_mean": 0.8732681160792708
  },
  "260926125/E0_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.2297649696003881,
    "mean_kl_edit_vs_T": 0.953658162304102,
    "ent_A_T": 0.47059869334363946,
    "ent_A_edit": 1.2618632255547622,
    "ent_B_T": 3.910022419393009,
    "ent_B_edit": 3.91109941167713,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9063789211213589,
   "g_ce_mean": 0.8912194179370999
  },
  "260926125/E1_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8035705795241259,
    "ent_A_edit": 0.8035705795241259,
    "ent_B_T": 2.7500181541804474,
    "ent_B_edit": 2.7500181541804474,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7282817512750626,
   "g_ce_mean": 1.0849059633910656
  },
  "260926125/E1_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8035705795241259,
    "ent_A_edit": 0.8035705795241259,
    "ent_B_T": 2.7500181541804474,
    "ent_B_edit": 2.7500181541804474,
    "mean_weight": 0.534743559598209
   },
   "g_kd_mean": 0.679070058837533,
   "g_ce_mean": 1.096049009077251
  },
  "260926125/E1_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8035705795241259,
    "ent_A_edit": 0.8035705795241259,
    "ent_B_T": 2.7500181541804474,
    "ent_B_edit": 2.7500181541804474,
    "mean_weight": 0.46525644040179104
   },
   "g_kd_mean": 0.48775620460510255,
   "g_ce_mean": 1.1764601856470107
  },
  "260926125/E1_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6725765491829049,
    "mean_kl_edit_vs_T": 1.8887117885066285,
    "ent_A_T": 0.8035705795241259,
    "ent_A_edit": 0.8035705795241259,
    "ent_B_T": 2.7500181541804474,
    "ent_B_edit": 2.7500181541804474,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7250642381608486,
   "g_ce_mean": 1.031072238087654
  },
  "260926125/E1_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.32833353001614357,
    "mean_kl_edit_vs_T": 0.7604367553978154,
    "ent_A_T": 0.8035705795241259,
    "ent_A_edit": 2.1805027790430938,
    "ent_B_T": 2.7500181541804474,
    "ent_B_edit": 3.629128462809141,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6077970784157515,
   "g_ce_mean": 0.9202995985746384
  },
  "260926125/E1_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.2184856806977512,
    "mean_kl_edit_vs_T": 0.3960187568983536,
    "ent_A_T": 0.8035705795241259,
    "ent_A_edit": 1.5134437095386613,
    "ent_B_T": 2.7500181541804474,
    "ent_B_edit": 3.0358209290022184,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6644745472818613,
   "g_ce_mean": 0.9940412662923336
  },
  "260926126/Ex_ce": {
   "edit": {},
   "g_kd_mean": null,
   "g_ce_mean": null
  },
  "260926126/E0_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.5010085295728374,
    "ent_A_edit": 0.5010085295728374,
    "ent_B_T": 3.910051724357191,
    "ent_B_edit": 3.910051724357191,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9553876779973507,
   "g_ce_mean": 0.8812564216554165
  },
  "260926126/E0_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.5010085295728374,
    "ent_A_edit": 0.5010085295728374,
    "ent_B_T": 3.910051724357191,
    "ent_B_edit": 3.910051724357191,
    "mean_weight": 0.9996449877845822
   },
   "g_kd_mean": 0.9341544404625892,
   "g_ce_mean": 0.8696467846632003
  },
  "260926126/E0_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.5010085295728374,
    "ent_A_edit": 0.5010085295728374,
    "ent_B_T": 3.910051724357191,
    "ent_B_edit": 3.910051724357191,
    "mean_weight": 0.0003550122154177928
   },
   "g_kd_mean": 0.0014799048643908464,
   "g_ce_mean": 1.1312975270673633
  },
  "260926126/E0_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.5929155728022119,
    "mean_kl_edit_vs_T": 4.8131365020155235,
    "ent_A_T": 0.5010085295728374,
    "ent_A_edit": 0.5010085295728374,
    "ent_B_T": 3.910051724357191,
    "ent_B_edit": 3.910051724357191,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9265221878886223,
   "g_ce_mean": 0.8289974555373192
  },
  "260926126/E0_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.29059772593029226,
    "mean_kl_edit_vs_T": 1.5230975494207877,
    "ent_A_T": 0.5010085295728374,
    "ent_A_edit": 2.0248349287569747,
    "ent_B_T": 3.910051724357191,
    "ent_B_edit": 3.9120063191261956,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6974113952368498,
   "g_ce_mean": 0.7410872734151781
  },
  "260926126/E0_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.22313657497654185,
    "mean_kl_edit_vs_T": 0.9361663206192967,
    "ent_A_T": 0.5010085295728374,
    "ent_A_edit": 1.2869153491451522,
    "ent_B_T": 3.910051724357191,
    "ent_B_edit": 3.9110866482448166,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.8220168612897396,
   "g_ce_mean": 0.8035937613807619
  },
  "260926126/E1_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8222410154861264,
    "ent_A_edit": 0.8222410154861264,
    "ent_B_T": 2.82330773923286,
    "ent_B_edit": 2.82330773923286,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6890433255583048,
   "g_ce_mean": 0.9892941564321518
  },
  "260926126/E1_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8222410154861264,
    "ent_A_edit": 0.8222410154861264,
    "ent_B_T": 2.82330773923286,
    "ent_B_edit": 2.82330773923286,
    "mean_weight": 0.5331016538824193
   },
   "g_kd_mean": 0.5851485757157207,
   "g_ce_mean": 0.9503445999696851
  },
  "260926126/E1_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8222410154861264,
    "ent_A_edit": 0.8222410154861264,
    "ent_B_T": 2.82330773923286,
    "ent_B_edit": 2.82330773923286,
    "mean_weight": 0.4668983461175807
   },
   "g_kd_mean": 0.5272983439266682,
   "g_ce_mean": 1.1513410963118076
  },
  "260926126/E1_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6339268077634,
    "mean_kl_edit_vs_T": 1.7389803717474268,
    "ent_A_T": 0.8222410154861264,
    "ent_A_edit": 0.8222410154861262,
    "ent_B_T": 2.82330773923286,
    "ent_B_edit": 2.82330773923286,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.676350612193346,
   "g_ce_mean": 0.9307672470808029
  },
  "260926126/E1_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.3120506210230515,
    "mean_kl_edit_vs_T": 0.7417518523559615,
    "ent_A_T": 0.8222410154861264,
    "ent_A_edit": 2.1675588197038262,
    "ent_B_T": 2.82330773923286,
    "ent_B_edit": 3.653050895509174,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5756601233035326,
   "g_ce_mean": 0.8462372772395611
  },
  "260926126/E1_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.20795335722424507,
    "mean_kl_edit_vs_T": 0.3705565835013507,
    "ent_A_T": 0.8222410154861264,
    "ent_A_edit": 1.521064985958985,
    "ent_B_T": 2.82330773923286,
    "ent_B_edit": 3.079885614443782,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6096087381243706,
   "g_ce_mean": 0.8886107359081507
  },
  "260926127/Ex_ce": {
   "edit": {},
   "g_kd_mean": null,
   "g_ce_mean": null
  },
  "260926127/E0_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.49769968498858197,
    "ent_A_edit": 0.49769968498858197,
    "ent_B_T": 3.9099800800133475,
    "ent_B_edit": 3.9099800800133475,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9671631395816803,
   "g_ce_mean": 0.8833209214732051
  },
  "260926127/E0_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.49769968498858197,
    "ent_A_edit": 0.49769968498858197,
    "ent_B_T": 3.9099800800133475,
    "ent_B_edit": 3.9099800800133475,
    "mean_weight": 0.9996582572210078
   },
   "g_kd_mean": 0.9495661407709122,
   "g_ce_mean": 0.8851042650640011
  },
  "260926127/E0_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.49769968498858197,
    "ent_A_edit": 0.49769968498858197,
    "ent_B_T": 3.9099800800133475,
    "ent_B_edit": 3.9099800800133475,
    "mean_weight": 0.0003417427789922814
   },
   "g_kd_mean": 0.0013971726810268592,
   "g_ce_mean": 1.0858980334363877
  },
  "260926127/E0_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.5957333322289018,
    "mean_kl_edit_vs_T": 4.778373763695332,
    "ent_A_T": 0.49769968498858197,
    "ent_A_edit": 0.49769968498858197,
    "ent_B_T": 3.9099800800133475,
    "ent_B_edit": 3.9099800800133484,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9160028722137212,
   "g_ce_mean": 0.8169285297393799
  },
  "260926127/E0_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.29183605513058947,
    "mean_kl_edit_vs_T": 1.525783062298049,
    "ent_A_T": 0.49769968498858197,
    "ent_A_edit": 2.0241749493146837,
    "ent_B_T": 3.9099800800133475,
    "ent_B_edit": 3.912004551827332,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6913466095924378,
   "g_ce_mean": 0.7349940147250891
  },
  "260926127/E0_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.22969947538895072,
    "mean_kl_edit_vs_T": 0.9634976990386996,
    "ent_A_T": 0.49769968498858197,
    "ent_A_edit": 1.300631891473187,
    "ent_B_T": 3.9099800800133475,
    "ent_B_edit": 3.911056540929881,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7968636002391577,
   "g_ce_mean": 0.7946989500895143
  },
  "260926127/E1_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.7943272700095336,
    "ent_A_edit": 0.7943272700095336,
    "ent_B_T": 2.8096710107795895,
    "ent_B_edit": 2.8096710107795895,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6966852299869061,
   "g_ce_mean": 1.0413795493543148
  },
  "260926127/E1_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.7943272700095336,
    "ent_A_edit": 0.7943272700095336,
    "ent_B_T": 2.8096710107795895,
    "ent_B_edit": 2.8096710107795895,
    "mean_weight": 0.5526680027014119
   },
   "g_kd_mean": 0.6028379073366523,
   "g_ce_mean": 0.9871352583169937
  },
  "260926127/E1_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.7943272700095336,
    "ent_A_edit": 0.7943272700095336,
    "ent_B_T": 2.8096710107795895,
    "ent_B_edit": 2.8096710107795895,
    "mean_weight": 0.44733199729858814
   },
   "g_kd_mean": 0.4461050033569336,
   "g_ce_mean": 1.0902597635984421
  },
  "260926127/E1_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6535024348746264,
    "mean_kl_edit_vs_T": 2.0031451730050907,
    "ent_A_T": 0.7943272700095336,
    "ent_A_edit": 0.7943272700095336,
    "ent_B_T": 2.8096710107795895,
    "ent_B_edit": 2.8096710107795895,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.684809110313654,
   "g_ce_mean": 0.9679839566349984
  },
  "260926127/E1_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.3193844052889447,
    "mean_kl_edit_vs_T": 0.7936869264306752,
    "ent_A_T": 0.7943272700095336,
    "ent_A_edit": 2.1874279444379363,
    "ent_B_T": 2.8096710107795895,
    "ent_B_edit": 3.65027914418874,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5585473630577326,
   "g_ce_mean": 0.8707649521529675
  },
  "260926127/E1_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.20635394044617625,
    "mean_kl_edit_vs_T": 0.3762211926593608,
    "ent_A_T": 0.7943272700095336,
    "ent_A_edit": 1.4760063855467105,
    "ent_B_T": 2.8096710107795895,
    "ent_B_edit": 3.0755415253492946,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5832645282149315,
   "g_ce_mean": 0.8742086865007878
  },
  "260926128/Ex_ce": {
   "edit": {},
   "g_kd_mean": null,
   "g_ce_mean": null
  },
  "260926128/E0_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.49507147001424145,
    "ent_A_edit": 0.49507147001424145,
    "ent_B_T": 3.909966871201183,
    "ent_B_edit": 3.909966871201183,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9849746767431498,
   "g_ce_mean": 0.9181528378278017
  },
  "260926128/E0_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.49507147001424145,
    "ent_A_edit": 0.49507147001424145,
    "ent_B_T": 3.909966871201183,
    "ent_B_edit": 3.909966871201183,
    "mean_weight": 0.999621641699722
   },
   "g_kd_mean": 1.0210254438221456,
   "g_ce_mean": 0.9477976845577359
  },
  "260926128/E0_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.49507147001424145,
    "ent_A_edit": 0.49507147001424145,
    "ent_B_T": 3.909966871201183,
    "ent_B_edit": 3.909966871201183,
    "mean_weight": 0.0003783583002778757
   },
   "g_kd_mean": 0.0016164134416612797,
   "g_ce_mean": 1.1431050829589366
  },
  "260926128/E0_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.5991098077768106,
    "mean_kl_edit_vs_T": 4.919471052769706,
    "ent_A_T": 0.49507147001424145,
    "ent_A_edit": 0.49507147001424145,
    "ent_B_T": 3.909966871201183,
    "ent_B_edit": 3.909966871201183,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.9286708820611238,
   "g_ce_mean": 0.833912831172347
  },
  "260926128/E0_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.29340253634037583,
    "mean_kl_edit_vs_T": 1.5257753553039173,
    "ent_A_T": 0.49507147001424145,
    "ent_A_edit": 2.0216291720085597,
    "ent_B_T": 3.909966871201183,
    "ent_B_edit": 3.91200781730011,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.7327410897240043,
   "g_ce_mean": 0.7596803999505937
  },
  "260926128/E0_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.22400284628562817,
    "mean_kl_edit_vs_T": 0.9660981472950467,
    "ent_A_T": 0.49507147001424145,
    "ent_A_edit": 1.2976149418069938,
    "ent_B_T": 3.909966871201183,
    "ent_B_edit": 3.9110310987067787,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.835985704138875,
   "g_ce_mean": 0.8177540004253387
  },
  "260926128/E1_W": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8099940663389729,
    "ent_A_edit": 0.8099940663389729,
    "ent_B_T": 2.7587675837417924,
    "ent_B_edit": 2.7587675837417924,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6600156374275684,
   "g_ce_mean": 0.9885375261306762
  },
  "260926128/E1_WA": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8099940663389729,
    "ent_A_edit": 0.8099940663389729,
    "ent_B_T": 2.7587675837417924,
    "ent_B_edit": 2.7587675837417924,
    "mean_weight": 0.5238666429839255
   },
   "g_kd_mean": 0.5794808138161898,
   "g_ce_mean": 1.027065501920879
  },
  "260926128/E1_WB": {
   "edit": {
    "mean_perturb_sq": 0.0,
    "mean_kl_edit_vs_T": 0.0,
    "ent_A_T": 0.8099940663389729,
    "ent_A_edit": 0.8099940663389729,
    "ent_B_T": 2.7587675837417924,
    "ent_B_edit": 2.7587675837417924,
    "mean_weight": 0.47613335701607445
   },
   "g_kd_mean": 0.5577880494296551,
   "g_ce_mean": 1.1818941138684749
  },
  "260926128/E1_Wperm": {
   "edit": {
    "mean_perturb_sq": 0.6562482022579688,
    "mean_kl_edit_vs_T": 1.877795245774788,
    "ent_A_T": 0.8099940663389729,
    "ent_A_edit": 0.8099940663389729,
    "ent_B_T": 2.7587675837417924,
    "ent_B_edit": 2.7587675837417924,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.6655217997729779,
   "g_ce_mean": 0.9410529680550098
  },
  "260926128/E1_Wflat": {
   "edit": {
    "mean_perturb_sq": 0.32051449057707293,
    "mean_kl_edit_vs_T": 0.7635348072989077,
    "ent_A_T": 0.8099940663389729,
    "ent_A_edit": 2.160828077452223,
    "ent_B_T": 2.7587675837417924,
    "ent_B_edit": 3.663138441636387,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.5530592110008001,
   "g_ce_mean": 0.8405710540711879
  },
  "260926128/E1_Wtmpl": {
   "edit": {
    "mean_perturb_sq": 0.20485996396823847,
    "mean_kl_edit_vs_T": 0.3627441840726297,
    "ent_A_T": 0.8099940663389729,
    "ent_A_edit": 1.4854503694748984,
    "ent_B_T": 2.7587675837417924,
    "ent_B_edit": 3.034848683905563,
    "mean_weight": 1.0
   },
   "g_kd_mean": 0.587856525927782,
   "g_ce_mean": 0.8864681452512742
  }
 }
}

==> anc/supplementary_material/data/v9/R4/FREEZE.sha256 <==
853be2756f2b06d1928a75478b109d603545ba4f6feb2363560602247b7ed083  kd_text.py
837587f807b91fbef06cd3557b886eb803565e3a37ed40a947067664e9e188d1  kd_t3.py
4e6ce26defe1f4e5615e0367d6ec9d86b6dedf88d303fc411a72cbb8cb9749f3  kd_maturity.py
b022550b061301ef0c62e94c91c826d6323b8089933aa5e720c6fb5a60890a6f  kd_splice.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
09649bd2f2efb6e1f394b8b95d5f7bc724fe2ac744b5fde27364eee57092b35d  r4_chain.sh
d33451c635262eed1c303c607d5f25ae343617f38e3cc5b0625b44c86157ef23  r4_readout.py
4a4b0c34eda55a5bcb2b33b156e2ffc98a5c99a01c1271c95a5aef80c53ecb6f  test_kd_text.py
0ac85bf3b469f3930da60f82b4aca51f96e67cd55f1cfa0471e1511cf87ebb2a  R4_DEV_PREREG.md


==> anc/supplementary_material/data/v9/R4/R4_CONF_READOUT.json <==
{
 "identity": "NEXT_R4_CONF",
 "n": 8,
 "roots": [
  260926321,
  260926322,
  260926323,
  260926324,
  260926325,
  260926326,
  260926327,
  260926328
 ],
 "missing": [],
 "teacher_snaps": {
  "260926321": {
   "0": {
    "val": {
     "acc": 0.4975,
     "accA": 0.995,
     "accB": 0.0
    },
    "test": {
     "acc": 0.4963157894736842,
     "accA": 0.9926315789473684,
     "accB": 0.0
    },
    "secs": 206
   },
   "1": {
    "val": {
     "acc": 0.94,
     "accA": 0.965,
     "accB": 0.915
    },
    "test": {
     "acc": 0.9411842105263157,
     "accA": 0.9678947368421053,
     "accB": 0.9144736842105263
    },
    "secs": 343
   }
  },
  "260926322": {
   "0": {
    "val": {
     "acc": 0.497,
     "accA": 0.994,
     "accB": 0.0
    },
    "test": {
     "acc": 0.4968421052631579,
     "accA": 0.9936842105263158,
     "accB": 0.0
    },
    "secs": 206
   },
   "1": {
    "val": {
     "acc": 0.937,
     "accA": 0.966,
     "accB": 0.908
    },
    "test": {
     "acc": 0.9406578947368421,
     "accA": 0.9686842105263158,
     "accB": 0.9126315789473685
    },
    "secs": 342
   }
  },
  "260926323": {
   "0": {
    "val": {
     "acc": 0.498,
     "accA": 0.996,
     "accB": 0.0
    },
    "test": {
     "acc": 0.49605263157894736,
     "accA": 0.9921052631578947,
     "accB": 0.0
    },
    "secs": 205
   },
   "1": {
    "val": {
     "acc": 0.938,
     "accA": 0.962,
     "accB": 0.914
    },
    "test": {
     "acc": 0.9411842105263157,
     "accA": 0.9681578947368421,
     "accB": 0.9142105263157895
    },
    "secs": 340
   }
  },
  "260926324": {
   "0": {
    "val": {
     "acc": 0.497,
     "accA": 0.994,
     "accB": 0.0
    },
    "test": {
     "acc": 0.4961842105263158,
     "accA": 0.9923684210526316,
     "accB": 0.0
    },
    "secs": 205
   },
   "1": {
    "val": {
     "acc": 0.941,
     "accA": 0.961,
     "accB": 0.921
    },
    "test": {
     "acc": 0.9407894736842105,
     "accA": 0.9671052631578947,
     "accB": 0.9144736842105263
    },
    "secs": 341
   }
  },
  "260926325": {
   "0": {
    "val": {
     "acc": 0.498,
     "accA": 0.996,
     "accB": 0.0
    },
    "test": {
     "acc": 0.49644736842105264,
     "accA": 0.9928947368421053,
     "accB": 0.0
    },
    "secs": 211
   },
   "1": {
    "val": {
     "acc": 0.9365,
     "accA": 0.961,
     "accB": 0.912
    },
    "test": {
     "acc": 0.9397368421052632,
     "accA": 0.9678947368421053,
     "accB": 0.911578947368421
    },
    "secs": 351
   }
  },
  "260926326": {
   "0": {
    "val": {
     "acc": 0.4975,
     "accA": 0.995,
     "accB": 0.0
    },
    "test": {
     "acc": 0.49723684210526314,
     "accA": 0.9944736842105263,
     "accB": 0.0
    },
    "secs": 207
   },
   "1": {
    "val": {
     "acc": 0.936,
     "accA": 0.96,
     "accB": 0.912
    },
    "test": {
     "acc": 0.9402631578947368,
     "accA": 0.9665789473684211,
     "accB": 0.9139473684210526
    },
    "secs": 344
   }
  },
  "260926327": {
   "0": {
    "val": {
     "acc": 0.4975,
     "accA": 0.995,
     "accB": 0.0
    },
    "test": {
     "acc": 0.49644736842105264,
     "accA": 0.9928947368421053,
     "accB": 0.0
    },
    "secs": 205
   },
   "1": {
    "val": {
     "acc": 0.9395,
     "accA": 0.962,
     "accB": 0.917
    },
    "test": {
     "acc": 0.9397368421052632,
     "accA": 0.966842105263158,
     "accB": 0.9126315789473685
    },
    "secs": 340
   }
  },
  "260926328": {
   "0": {
    "val": {
     "acc": 0.4985,
     "accA": 0.997,
     "accB": 0.0
    },
    "test": {
     "acc": 0.49592105263157893,
     "accA": 0.9918421052631579,
     "accB": 0.0
    },
    "secs": 206
   },
   "1": {
    "val": {
     "acc": 0.9385,
     "accA": 0.962,
     "accB": 0.915
    },
    "test": {
     "acc": 0.939078947368421,
     "accA": 0.9655263157894737,
     "accB": 0.9126315789473685
    },
    "secs": 340
   }
  }
 },
 "arms": {
  "raw/Ex_ce": {
   "J": {
    "n": 8,
    "mean": 90.55098684210526,
    "lo": 90.37201793154279,
    "hi": 90.72995575266773,
    "p_gt0": 3.7635220890856905e-20
   },
   "J_A": {
    "n": 8,
    "mean": 93.8157894736842,
    "lo": 93.57364059884681,
    "hi": 94.0579383485216,
    "p_gt0": 2.438061102853089e-19
   },
   "J_B": {
    "n": 8,
    "mean": 87.28618421052632,
    "lo": 86.76736056773265,
    "hi": 87.80500785331998,
    "p_gt0": 8.372790444091337e-17
   },
   "CE": {
    "n": 8,
    "mean": 0.2950760635080754,
    "lo": 0.2902628282690429,
    "hi": 0.2998892987471079,
    "p_gt0": 9.805776255731792e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.12860171288165212,
    "lo": 0.1256444840696144,
    "hi": 0.13155894169368984,
    "p_gt0": 1.0838852656497954e-12
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.1664743506264233,
    "lo": 0.16385614855154917,
    "hi": 0.16909255270129742,
    "p_gt0": 7.595961098490028e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49516563135950264,
    "lo": 0.4912869309747554,
    "hi": 0.4990443317442499,
    "p_gt0": 5.779052307239148e-16
   },
   "beta": {
    "n": 8,
    "mean": 0.028119810552765283,
    "lo": -0.08338239776433291,
    "hi": 0.13962201886986347,
    "p_gt0": 0.2848623285843898
   }
  },
  "raw/E0_mass": {
   "J": {
    "n": 8,
    "mean": 81.17763157894737,
    "lo": 79.30255360729677,
    "hi": 83.05270955059797,
    "p_gt0": 1.1183782939913935e-12
   },
   "J_A": {
    "n": 8,
    "mean": 96.53618421052633,
    "lo": 96.27429777698333,
    "hi": 96.79807064406933,
    "p_gt0": 3.454282811291168e-19
   },
   "J_B": {
    "n": 8,
    "mean": 65.81907894736841,
    "lo": 61.95217427432723,
    "hi": 69.68598362040959,
    "p_gt0": 7.614927454435075e-10
   },
   "CE": {
    "n": 8,
    "mean": 0.5913410512357569,
    "lo": 0.5842509811292862,
    "hi": 0.5984311213422275,
    "p_gt0": 1.137246453259665e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.42466798362967517,
    "lo": 0.4185063022717203,
    "hi": 0.43082966498763003,
    "p_gt0": 4.321178275677958e-14
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.16667306760608167,
    "lo": 0.16478010943322735,
    "hi": 0.16856602577893598,
    "p_gt0": 7.782536861635684e-15
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.2490697786986729,
    "lo": 0.24612292148429682,
    "hi": 0.25201663591304896,
    "p_gt0": 1.0361911442818413e-14
   },
   "beta": {
    "n": 8,
    "mean": 2.1816412431457204,
    "lo": 2.1325372378800656,
    "hi": 2.2307452484113752,
    "p_gt0": 9.33015056754437e-13
   }
  },
  "raw/E0_within": {
   "J": {
    "n": 8,
    "mean": 90.39309210526315,
    "lo": 90.24769841256092,
    "hi": 90.53848579796538,
    "p_gt0": 8.897707462998406e-21
   },
   "J_A": {
    "n": 8,
    "mean": 94.09539473684211,
    "lo": 93.9462087084203,
    "hi": 94.24458076526392,
    "p_gt0": 8.044970681507221e-21
   },
   "J_B": {
    "n": 8,
    "mean": 86.69078947368422,
    "lo": 86.33086500021997,
    "hi": 87.05071394714847,
    "p_gt0": 6.7928185315557774e-18
   },
   "CE": {
    "n": 8,
    "mean": 0.2922559656503687,
    "lo": 0.2858204788430353,
    "hi": 0.2986914524577021,
    "p_gt0": 8.00417229961482e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.13022462958728673,
    "lo": 0.12731029074326183,
    "hi": 0.13313896843131162,
    "p_gt0": 8.963791056156886e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.162031336063082,
    "lo": 0.1580187259379573,
    "hi": 0.16604394618820673,
    "p_gt0": 1.8204087783435125e-12
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4907023490794583,
    "lo": 0.4870912974245611,
    "hi": 0.49431340073435553,
    "p_gt0": 3.732738602979995e-16
   },
   "beta": {
    "n": 8,
    "mean": 0.14119174225611186,
    "lo": 0.06254760331354606,
    "hi": 0.21983588119867767,
    "p_gt0": 0.0019076885339651213
   }
  },
  "raw/E0_both": {
   "J": {
    "n": 8,
    "mean": 68.66940789473685,
    "lo": 67.01595023178969,
    "hi": 70.32286555768401,
    "p_gt0": 1.4956787414852415e-12
   },
   "J_A": {
    "n": 8,
    "mean": 97.50657894736842,
    "lo": 97.32755571326226,
    "hi": 97.6856021814746,
    "p_gt0": 2.2466368717400008e-20
   },
   "J_B": {
    "n": 8,
    "mean": 39.83223684210527,
    "lo": 36.423379751197736,
    "hi": 43.2410939330128,
    "p_gt0": 1.043988342253273e-08
   },
   "CE": {
    "n": 8,
    "mean": 0.595116992958144,
    "lo": 0.5880633132979693,
    "hi": 0.6021706726183187,
    "p_gt0": 1.04921934495217e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.4337702681350936,
    "lo": 0.42819977045983015,
    "hi": 0.4393407658103571,
    "p_gt0": 1.8389537761404528e-14
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.1613467248230504,
    "lo": 0.1576923802390941,
    "hi": 0.1650010694070067,
    "p_gt0": 9.747386658465577e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.24838462221719143,
    "lo": 0.24570299264339268,
    "hi": 0.2510662517909902,
    "p_gt0": 5.4592333164754345e-15
   },
   "beta": {
    "n": 8,
    "mean": 2.029948042480579,
    "lo": 1.9947176478482094,
    "hi": 2.065178437112949,
    "p_gt0": 1.5133135874288495e-13
   }
  },
  "raw/E1_mass": {
   "J": {
    "n": 8,
    "mean": 90.52138157894737,
    "lo": 90.4104496909936,
    "hi": 90.63231346690114,
    "p_gt0": 1.326002380441895e-21
   },
   "J_A": {
    "n": 8,
    "mean": 93.66118421052632,
    "lo": 93.459738820106,
    "hi": 93.86262960094663,
    "p_gt0": 6.801210743859246e-20
   },
   "J_B": {
    "n": 8,
    "mean": 87.38157894736841,
    "lo": 87.06232720877532,
    "hi": 87.7008306859615,
    "p_gt0": 2.775756291510683e-18
   },
   "CE": {
    "n": 8,
    "mean": 0.29511522476721586,
    "lo": 0.29201948426339136,
    "hi": 0.29821096527104035,
    "p_gt0": 4.463079798400799e-15
   },
   "block_CE": {
    "n": 8,
    "mean": 0.12522732882185403,
    "lo": 0.12293095877700914,
    "hi": 0.12752369886669893,
    "p_gt0": 2.2245431833603343e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.1698878959453618,
    "lo": 0.16798259688217446,
    "hi": 0.17179319500854914,
    "p_gt0": 7.125289386003401e-15
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49660119032854433,
    "lo": 0.4939505006794748,
    "hi": 0.49925187997761383,
    "p_gt0": 3.9429377481067365e-17
   },
   "beta": {
    "n": 8,
    "mean": 0.000860675720552706,
    "lo": -0.09095192407216109,
    "hi": 0.0926732755132665,
    "p_gt0": 0.4914668408142631
   }
  },
  "raw/E1_within": {
   "J": {
    "n": 8,
    "mean": 90.83881578947368,
    "lo": 90.73633848939164,
    "hi": 90.94129308955573,
    "p_gt0": 7.428507270566016e-22
   },
   "J_A": {
    "n": 8,
    "mean": 93.84210526315789,
    "lo": 93.57523318248239,
    "hi": 94.10897734383339,
    "p_gt0": 4.805453131534675e-19
   },
   "J_B": {
    "n": 8,
    "mean": 87.83552631578948,
    "lo": 87.3917987639744,
    "hi": 88.27925386760455,
    "p_gt0": 2.6821951693520445e-17
   },
   "CE": {
    "n": 8,
    "mean": 0.2850553201123448,
    "lo": 0.28027300270582384,
    "hi": 0.28983763751886576,
    "p_gt0": 1.1937103061651495e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.12828479285619726,
    "lo": 0.12605617211758688,
    "hi": 0.13051341359480764,
    "p_gt0": 1.5237957454445588e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.15677052725614754,
    "lo": 0.15382069575942253,
    "hi": 0.15972035875287255,
    "p_gt0": 2.664041630769386e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49555633646485586,
    "lo": 0.4919083506018392,
    "hi": 0.49920432232787254,
    "p_gt0": 3.741444962002369e-16
   },
   "beta": {
    "n": 8,
    "mean": 0.006330294473643444,
    "lo": -0.08344676716134994,
    "hi": 0.09610735610863683,
    "p_gt0": 0.436147241946467
   }
  },
  "raw/E1_both": {
   "J": {
    "n": 8,
    "mean": 90.86513157894737,
    "lo": 90.72527535034848,
    "hi": 91.00498780754626,
    "p_gt0": 6.537295151280486e-21
   },
   "J_A": {
    "n": 8,
    "mean": 93.90131578947368,
    "lo": 93.67124730758687,
    "hi": 94.1313842713605,
    "p_gt0": 1.6931608515671678e-19
   },
   "J_B": {
    "n": 8,
    "mean": 87.82894736842104,
    "lo": 87.38114794688288,
    "hi": 88.2767467899592,
    "p_gt0": 2.8607981283620615e-17
   },
   "CE": {
    "n": 8,
    "mean": 0.2835160444201096,
    "lo": 0.2790659000281142,
    "hi": 0.28796618881210495,
    "p_gt0": 7.491499975743605e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.12426982586765273,
    "lo": 0.12200835156441787,
    "hi": 0.1265313001708876,
    "p_gt0": 2.1087832282152542e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.15924621855245685,
    "lo": 0.1568467649573942,
    "hi": 0.16164567214751951,
    "p_gt0": 5.6276728805034135e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4955835418146628,
    "lo": 0.4924106512467778,
    "hi": 0.4987564323825478,
    "p_gt0": 1.4083429581516582e-16
   },
   "beta": {
    "n": 8,
    "mean": 0.0016391601596194294,
    "lo": -0.08581346681701536,
    "hi": 0.08909178713625422,
    "p_gt0": 0.4829431317169211
   }
  },
  "cal/Ex_ce": {
   "J": {
    "n": 8,
    "mean": 90.57894736842104,
    "lo": 90.43008033080307,
    "hi": 90.72781440603902,
    "p_gt0": 1.0346765319904885e-20
   },
   "J_A": {
    "n": 8,
    "mean": 93.78947368421052,
    "lo": 93.58680915145582,
    "hi": 93.99213821696522,
    "p_gt0": 7.026966821422368e-20
   },
   "J_B": {
    "n": 8,
    "mean": 87.36842105263158,
    "lo": 86.96071067963611,
    "hi": 87.77613142562704,
    "p_gt0": 1.5394100294910994e-17
   },
   "CE": {
    "n": 8,
    "mean": 0.2946774738021367,
    "lo": 0.29035341825283456,
    "hi": 0.29900152935143887,
    "p_gt0": 4.675804495474381e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.12820312317571342,
    "lo": 0.12578631287093062,
    "hi": 0.13061993348049622,
    "p_gt0": 2.6990874254108365e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.1664743506264233,
    "lo": 0.16385614855154917,
    "hi": 0.16909255270129742,
    "p_gt0": 7.595961098490028e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49609171041018046,
    "lo": 0.49496530486763224,
    "hi": 0.4972181159527287,
    "p_gt0": 9.938736350049984e-20
   },
   "beta": {
    "n": 8,
    "mean": 0.028119810552765283,
    "lo": -0.08338239776433291,
    "hi": 0.13962201886986347,
    "p_gt0": 0.2848623285843898
   }
  },
  "cal/E0_mass": {
   "J": {
    "n": 8,
    "mean": 90.45394736842105,
    "lo": 90.28393807195445,
    "hi": 90.62395666488766,
    "p_gt0": 2.6467948293298447e-20
   },
   "J_A": {
    "n": 8,
    "mean": 92.27631578947368,
    "lo": 91.99042953977651,
    "hi": 92.56220203917086,
    "p_gt0": 8.75215782333851e-19
   },
   "J_B": {
    "n": 8,
    "mean": 88.63157894736842,
    "lo": 88.26930872862663,
    "hi": 88.99384916611022,
    "p_gt0": 6.088229297055189e-18
   },
   "CE": {
    "n": 8,
    "mean": 0.3346330187373368,
    "lo": 0.3313364284296752,
    "hi": 0.3379296090449984,
    "p_gt0": 2.875539803687848e-15
   },
   "block_CE": {
    "n": 8,
    "mean": 0.16795995113125511,
    "lo": 0.16459342921533707,
    "hi": 0.17132647304717316,
    "p_gt0": 4.1453460102081977e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.16667306760608167,
    "lo": 0.16478010943322735,
    "hi": 0.16856602577893598,
    "p_gt0": 7.782536861635654e-15
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4964427170427552,
    "lo": 0.4959776863692374,
    "hi": 0.49690774771627305,
    "p_gt0": 2.0216033035033875e-22
   },
   "beta": {
    "n": 8,
    "mean": 2.1816412431457204,
    "lo": 2.1325372378800656,
    "hi": 2.2307452484113752,
    "p_gt0": 9.33015056754437e-13
   }
  },
  "cal/E0_within": {
   "J": {
    "n": 8,
    "mean": 90.46217105263159,
    "lo": 90.35384087843134,
    "hi": 90.57050122683184,
    "p_gt0": 1.1281967644490471e-21
   },
   "J_A": {
    "n": 8,
    "mean": 93.95065789473685,
    "lo": 93.82376247014415,
    "hi": 94.07755331932955,
    "p_gt0": 2.619570598610071e-21
   },
   "J_B": {
    "n": 8,
    "mean": 86.97368421052633,
    "lo": 86.69341609399825,
    "hi": 87.2539523270544,
    "p_gt0": 1.1526393965390776e-18
   },
   "CE": {
    "n": 8,
    "mean": 0.29116451721372894,
    "lo": 0.28511046263564693,
    "hi": 0.29721857179181094,
    "p_gt0": 5.358389972086657e-13
   },
   "block_CE": {
    "n": 8,
    "mean": 0.12913318115064698,
    "lo": 0.1265646514407529,
    "hi": 0.13170171086054105,
    "p_gt0": 3.9288765298822946e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.162031336063082,
    "lo": 0.1580187259379573,
    "hi": 0.16604394618820673,
    "p_gt0": 1.8204087783435125e-12
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.4964829789156513,
    "lo": 0.4957135872096092,
    "hi": 0.4972523706216934,
    "p_gt0": 6.85658906810847e-21
   },
   "beta": {
    "n": 8,
    "mean": 0.14119174225611186,
    "lo": 0.06254760331354606,
    "hi": 0.21983588119867767,
    "p_gt0": 0.0019076885339651213
   }
  },
  "cal/E0_both": {
   "J": {
    "n": 8,
    "mean": 90.25328947368422,
    "lo": 90.11655822010967,
    "hi": 90.39002072725877,
    "p_gt0": 5.851128534408492e-21
   },
   "J_A": {
    "n": 8,
    "mean": 92.4736842105263,
    "lo": 92.25493949175222,
    "hi": 92.69242892930038,
    "p_gt0": 1.3238435896869818e-19
   },
   "J_B": {
    "n": 8,
    "mean": 88.03289473684211,
    "lo": 87.85503400356353,
    "hi": 88.21075547012069,
    "p_gt0": 4.38984307102726e-20
   },
   "CE": {
    "n": 8,
    "mean": 0.34936833268144124,
    "lo": 0.3453745704331702,
    "hi": 0.35336209492971227,
    "p_gt0": 8.144790139087483e-15
   },
   "block_CE": {
    "n": 8,
    "mean": 0.18802160785839087,
    "lo": 0.18461606097894503,
    "hi": 0.1914271547378367,
    "p_gt0": 2.040370919664298e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.1613467248230504,
    "lo": 0.1576923802390941,
    "hi": 0.1650010694070067,
    "p_gt0": 9.747386658465457e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49750637122608143,
    "lo": 0.49706628553835364,
    "hi": 0.49794645691380923,
    "p_gt0": 1.3538766324331853e-22
   },
   "beta": {
    "n": 8,
    "mean": 2.029948042480579,
    "lo": 1.9947176478482094,
    "hi": 2.065178437112949,
    "p_gt0": 1.5133135874288495e-13
   }
  },
  "cal/E1_mass": {
   "J": {
    "n": 8,
    "mean": 90.51809210526315,
    "lo": 90.41259141161343,
    "hi": 90.62359279891287,
    "p_gt0": 9.333561570185863e-22
   },
   "J_A": {
    "n": 8,
    "mean": 93.65460526315789,
    "lo": 93.44908213319107,
    "hi": 93.86012839312471,
    "p_gt0": 7.829302208326973e-20
   },
   "J_B": {
    "n": 8,
    "mean": 87.38157894736842,
    "lo": 87.06822966712711,
    "hi": 87.69492822760974,
    "p_gt0": 2.4358479368822624e-18
   },
   "CE": {
    "n": 8,
    "mean": 0.2949642398898491,
    "lo": 0.2920677150586411,
    "hi": 0.2978607647210571,
    "p_gt0": 2.8119160250720164e-15
   },
   "block_CE": {
    "n": 8,
    "mean": 0.12507634394448733,
    "lo": 0.12293606714560912,
    "hi": 0.12721662074336554,
    "p_gt0": 1.370813534807251e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.16988789594536186,
    "lo": 0.1679825968821745,
    "hi": 0.1717931950085492,
    "p_gt0": 7.125289386003417e-15
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49667325983890076,
    "lo": 0.4960236630662488,
    "hi": 0.49732285661155273,
    "p_gt0": 2.0913123128506233e-21
   },
   "beta": {
    "n": 8,
    "mean": 0.000860675720552706,
    "lo": -0.09095192407216109,
    "hi": 0.0926732755132665,
    "p_gt0": 0.4914668408142631
   }
  },
  "cal/E1_within": {
   "J": {
    "n": 8,
    "mean": 90.85526315789474,
    "lo": 90.76824866593621,
    "hi": 90.94227764985327,
    "p_gt0": 2.3610172818807267e-22
   },
   "J_A": {
    "n": 8,
    "mean": 93.85197368421052,
    "lo": 93.63073410866328,
    "hi": 94.07321325975776,
    "p_gt0": 1.2922206452167006e-19
   },
   "J_B": {
    "n": 8,
    "mean": 87.85855263157896,
    "lo": 87.5305541142449,
    "hi": 88.18655114891303,
    "p_gt0": 3.228505329757944e-18
   },
   "CE": {
    "n": 8,
    "mean": 0.28481456835941044,
    "lo": 0.28033792379223466,
    "hi": 0.2892912129265862,
    "p_gt0": 7.563543511223286e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.1280440411032629,
    "lo": 0.1261991541302913,
    "hi": 0.12988892807623448,
    "p_gt0": 4.114640230257073e-14
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.15677052725614754,
    "lo": 0.15382069575942253,
    "hi": 0.15972035875287255,
    "p_gt0": 2.6640416307693564e-13
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49581412980203265,
    "lo": 0.49507725396810115,
    "hi": 0.49655100563596416,
    "p_gt0": 5.116045482807521e-21
   },
   "beta": {
    "n": 8,
    "mean": 0.006330294473643444,
    "lo": -0.08344676716134994,
    "hi": 0.09610735610863683,
    "p_gt0": 0.436147241946467
   }
  },
  "cal/E1_both": {
   "J": {
    "n": 8,
    "mean": 90.89802631578948,
    "lo": 90.79404191569655,
    "hi": 91.0020107158824,
    "p_gt0": 8.190382358452384e-22
   },
   "J_A": {
    "n": 8,
    "mean": 93.89802631578947,
    "lo": 93.69761332366033,
    "hi": 94.0984393079186,
    "p_gt0": 6.445971517795825e-20
   },
   "J_B": {
    "n": 8,
    "mean": 87.89802631578948,
    "lo": 87.55548776584479,
    "hi": 88.24056486573417,
    "p_gt0": 4.360104138734139e-18
   },
   "CE": {
    "n": 8,
    "mean": 0.283313710860503,
    "lo": 0.27911680083936363,
    "hi": 0.28751062088164236,
    "p_gt0": 4.996588097691795e-14
   },
   "block_CE": {
    "n": 8,
    "mean": 0.12406749230804615,
    "lo": 0.1220112582592881,
    "hi": 0.1261237263568042,
    "p_gt0": 1.0960931846221261e-13
   },
   "cond_CE": {
    "n": 8,
    "mean": 0.15924621855245685,
    "lo": 0.1568467649573942,
    "hi": 0.16164567214751951,
    "p_gt0": 5.6276728805033636e-14
   },
   "soft_mass_B": {
    "n": 8,
    "mean": 0.49570421283212995,
    "lo": 0.4949737089598668,
    "hi": 0.4964347167043931,
    "p_gt0": 4.821763934251199e-21
   },
   "beta": {
    "n": 8,
    "mean": 0.0016391601596194294,
    "lo": -0.08581346681701536,
    "hi": 0.08909178713625422,
    "p_gt0": 0.4829431317169211
   }
  }
 },
 "contrasts": {
  "raw/E0": {
   "mass-CE": {
    "J": {
     "n": 8,
     "mean": -9.373355263157896,
     "lo": -11.12440854255308,
     "hi": -7.622301983762711,
     "p_gt0": 0.9999977795702324
    },
    "J_A": {
     "n": 8,
     "mean": 2.7203947368421044,
     "lo": 2.5626480057928243,
     "hi": 2.8781414678913846,
     "p_gt0": 6.950777772627933e-10
    },
    "J_B": {
     "n": 8,
     "mean": -21.46710526315789,
     "lo": -25.071164022151898,
     "hi": -17.863046504163883,
     "p_gt0": 0.9999989218798875
    },
    "CE": {
     "n": 8,
     "mean": -0.29626498772768145,
     "lo": -0.29926842805595893,
     "hi": -0.29326154739940397,
     "p_gt0": 0.9999999999999964
    },
    "block_CE": {
     "n": 8,
     "mean": -0.29606627074802316,
     "lo": -0.30019244163074876,
     "hi": -0.29194009986529756,
     "p_gt0": 0.9999999999999674
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.0001987169796583456,
     "lo": -0.0019176501603701372,
     "hi": 0.001520216201053446,
     "p_gt0": 0.6037676738196309
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.24609585266082976,
     "lo": -0.24831158743940238,
     "hi": -0.24388011788225714,
     "p_gt0": 0.9999999999999984
    }
   },
   "within-CE": {
    "J": {
     "n": 8,
     "mean": -0.1578947368421062,
     "lo": -0.3238911454956821,
     "hi": 0.008101671811469674,
     "p_gt0": 0.9703666766787069
    },
    "J_A": {
     "n": 8,
     "mean": 0.2796052631578956,
     "lo": 0.14099057025569922,
     "hi": 0.41821995606009194,
     "p_gt0": 0.0010181209749466674
    },
    "J_B": {
     "n": 8,
     "mean": -0.5953947368421026,
     "lo": -0.9749896304170416,
     "hi": -0.21579984326716378,
     "p_gt0": 0.9962171840669053
    },
    "CE": {
     "n": 8,
     "mean": 0.0028200978577067326,
     "lo": 0.0002159667851140759,
     "hi": 0.005424228930299389,
     "p_gt0": 0.018755869183157928
    },
    "block_CE": {
     "n": 8,
     "mean": -0.0016229167056346031,
     "lo": -0.0033151526757017446,
     "hi": 6.931926443253856e-05,
     "p_gt0": 0.9711662513107645
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.00444301456334132,
     "lo": 0.0018360937640972304,
     "hi": 0.00704993536258541,
     "p_gt0": 0.0024976934017296288
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.004463282280044285,
     "lo": -0.006530649687158028,
     "hi": -0.0023959148729305424,
     "p_gt0": 0.9993041555610952
    }
   },
   "both-CE": {
    "J": {
     "n": 8,
     "mean": -21.881578947368418,
     "lo": -23.500355648991114,
     "hi": -20.26280224574572,
     "p_gt0": 0.9999999962073588
    },
    "J_A": {
     "n": 8,
     "mean": 3.690789473684207,
     "lo": 3.4316068202397334,
     "hi": 3.9499721271286807,
     "p_gt0": 2.639370828523332e-09
    },
    "J_B": {
     "n": 8,
     "mean": -47.453947368421055,
     "lo": -50.878323397426996,
     "hi": -44.029571339415114,
     "p_gt0": 0.999999996809978
    },
    "CE": {
     "n": 8,
     "mean": -0.30004092945006855,
     "lo": -0.3051109308200235,
     "hi": -0.2949709280801136,
     "p_gt0": 0.9999999999998744
    },
    "block_CE": {
     "n": 8,
     "mean": -0.30516855525344144,
     "lo": -0.31034530267858623,
     "hi": -0.29999180782829665,
     "p_gt0": 0.999999999999871
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.005127625803372914,
     "lo": 0.0011456580726915497,
     "hi": 0.009109593534054277,
     "p_gt0": 0.009357894160988438
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.2467810091423112,
     "lo": -0.249742779608761,
     "hi": -0.24381923867586136,
     "p_gt0": 0.9999999999999886
    }
   },
   "within-mass": {
    "J": {
     "n": 8,
     "mean": 9.21546052631579,
     "lo": 7.419223138833626,
     "hi": 11.011697913797953,
     "p_gt0": 2.9547793279653267e-06
    },
    "J_A": {
     "n": 8,
     "mean": -2.440789473684209,
     "lo": -2.6131215471383404,
     "hi": -2.2684574002300772,
     "p_gt0": 0.9999999972593463
    },
    "J_B": {
     "n": 8,
     "mean": 20.871710526315788,
     "lo": 17.137862952474308,
     "hi": 24.605558100157268,
     "p_gt0": 1.6576816991116273e-06
    },
    "CE": {
     "n": 8,
     "mean": 0.29908508558538816,
     "lo": 0.29616055343991965,
     "hi": 0.30200961773085666,
     "p_gt0": 2.729480560230484e-15
    },
    "block_CE": {
     "n": 8,
     "mean": 0.2944433540423885,
     "lo": 0.29057941047829355,
     "hi": 0.2983072976064835,
     "p_gt0": 2.1395483011277904e-14
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.004641731542999666,
     "lo": 0.0013653589377738045,
     "hi": 0.007918104148225528,
     "p_gt0": 0.0061251180387156745
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.24163257038078545,
     "lo": 0.23934228940323235,
     "hi": 0.24392285135833855,
     "p_gt0": 2.194781647183903e-15
    }
   },
   "both-within": {
    "J": {
     "n": 8,
     "mean": -21.723684210526315,
     "lo": -23.377889876350935,
     "hi": -20.069478544701695,
     "p_gt0": 0.9999999953630866
    },
    "J_A": {
     "n": 8,
     "mean": 3.4111842105263115,
     "lo": 3.241607605537542,
     "hi": 3.580760815515081,
     "p_gt0": 2.373896146081543e-10
    },
    "J_B": {
     "n": 8,
     "mean": -46.85855263157895,
     "lo": -50.30984408038742,
     "hi": -43.40726118277048,
     "p_gt0": 0.9999999963219819
    },
    "CE": {
     "n": 8,
     "mean": -0.3028610273077753,
     "lo": -0.30745289376245427,
     "hi": -0.29826916085309635,
     "p_gt0": 0.9999999999999413
    },
    "block_CE": {
     "n": 8,
     "mean": -0.3035456385478069,
     "lo": -0.30775502080810535,
     "hi": -0.2993362562875085,
     "p_gt0": 0.9999999999999685
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.0006846112400315935,
     "lo": -0.002621096471212529,
     "hi": 0.003990318951275716,
     "p_gt0": 0.31965501509382005
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.2423177268622669,
     "lo": -0.24455256335714837,
     "hi": -0.24008289036738545,
     "p_gt0": 0.9999999999999982
    }
   },
   "both-mass": {
    "J": {
     "n": 8,
     "mean": -12.508223684210524,
     "lo": -14.215104866667104,
     "hi": -10.801342501753943,
     "p_gt0": 0.9999997379889295
    },
    "J_A": {
     "n": 8,
     "mean": 0.9703947368421026,
     "lo": 0.7625298639028495,
     "hi": 1.1782596097813558,
     "p_gt0": 5.555583315397779e-06
    },
    "J_B": {
     "n": 8,
     "mean": -25.98684210526316,
     "lo": -29.54500912159491,
     "hi": -22.428675088931413,
     "p_gt0": 0.9999997318564461
    },
    "CE": {
     "n": 8,
     "mean": -0.0037759417223871272,
     "lo": -0.00758030865423013,
     "hi": 2.8425209455875712e-05,
     "p_gt0": 0.9743415861626883
    },
    "block_CE": {
     "n": 8,
     "mean": -0.00910228450541839,
     "lo": -0.012709136513176227,
     "hi": -0.005495432497660552,
     "p_gt0": 0.9997198904264157
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.005326342783031259,
     "lo": 0.002199946053290388,
     "hi": 0.008452739512772131,
     "p_gt0": 0.002502544646133802
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0006851564814814373,
     "lo": -0.0024262026410632777,
     "hi": 0.001055889678100403,
     "p_gt0": 0.808472557857041
    }
   }
  },
  "raw/E1": {
   "mass-CE": {
    "J": {
     "n": 8,
     "mean": -0.02960526315789558,
     "lo": -0.16196820472256473,
     "hi": 0.10275767840677358,
     "p_gt0": 0.6933839864891584
    },
    "J_A": {
     "n": 8,
     "mean": -0.15460526315789558,
     "lo": -0.2664392483833342,
     "hi": -0.042771277932456914,
     "p_gt0": 0.9931532307655863
    },
    "J_B": {
     "n": 8,
     "mean": 0.0953947368421062,
     "lo": -0.21882222431891574,
     "hi": 0.40961169800312813,
     "p_gt0": 0.248040045879101
    },
    "CE": {
     "n": 8,
     "mean": -3.916125914043417e-05,
     "lo": -0.0023312435922040503,
     "hi": 0.002252921073923182,
     "p_gt0": 0.5155490787599697
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0033743840597980773,
     "lo": 0.002227741179897924,
     "hi": 0.004521026939698231,
     "p_gt0": 0.00010974013402019218
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.0034135453189385045,
     "lo": -0.005096362561973694,
     "hi": -0.0017307280759033148,
     "p_gt0": 0.9990129550595951
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.001435558969041642,
     "lo": -0.00025982091803818715,
     "hi": 0.0031309388561214712,
     "p_gt0": 0.04266846655115236
    }
   },
   "within-CE": {
    "J": {
     "n": 8,
     "mean": 0.28782894736841946,
     "lo": 0.17329356855299077,
     "hi": 0.40236432618384815,
     "p_gt0": 0.00028723504691448694
    },
    "J_A": {
     "n": 8,
     "mean": 0.02631578947368496,
     "lo": -0.11866862570149228,
     "hi": 0.1713002046488622,
     "p_gt0": 0.3403398654319897
    },
    "J_B": {
     "n": 8,
     "mean": 0.5493421052631611,
     "lo": 0.32919913907306086,
     "hi": 0.7694850714532613,
     "p_gt0": 0.0002995418357676161
    },
    "CE": {
     "n": 8,
     "mean": 0.01002074339573062,
     "lo": 0.006793000473308531,
     "hi": 0.01324848631815271,
     "p_gt0": 7.855923464943681e-05
    },
    "block_CE": {
     "n": 8,
     "mean": 0.00031692002545484314,
     "lo": -0.0010751507999015167,
     "hi": 0.001708990850811203,
     "p_gt0": 0.3035164124132114
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.009703823370275779,
     "lo": 0.0067718371881567655,
     "hi": 0.012635809552394793,
     "p_gt0": 5.2428094558806925e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0003907051053532104,
     "lo": -0.0002757606074046603,
     "hi": 0.0010571708181110811,
     "p_gt0": 0.10411335486457897
    }
   },
   "both-CE": {
    "J": {
     "n": 8,
     "mean": 0.3141447368421062,
     "lo": 0.22724206479520592,
     "hi": 0.4010474088890065,
     "p_gt0": 2.9785563584021205e-05
    },
    "J_A": {
     "n": 8,
     "mean": 0.08552631578947079,
     "lo": -0.12541361777709512,
     "hi": 0.2964662493560367,
     "p_gt0": 0.1848112118520786
    },
    "J_B": {
     "n": 8,
     "mean": 0.5427631578947381,
     "lo": 0.324988662614937,
     "hi": 0.7605376531745391,
     "p_gt0": 0.0003017456008084648
    },
    "CE": {
     "n": 8,
     "mean": 0.01156001908796584,
     "lo": 0.008911752512625524,
     "hi": 0.014208285663306158,
     "p_gt0": 8.6775752302648e-06
    },
    "block_CE": {
     "n": 8,
     "mean": 0.004331887013999393,
     "lo": 0.0032763399060085465,
     "hi": 0.00538743412199024,
     "p_gt0": 1.3033706190402915e-05
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.007228132073966456,
     "lo": 0.004801005765181302,
     "hi": 0.009655258382751612,
     "p_gt0": 0.00010191165447700062
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.00041791045516013925,
     "lo": -0.0015958184857371269,
     "hi": 0.0024316393960574054,
     "p_gt0": 0.3193122938793578
    }
   },
   "within-mass": {
    "J": {
     "n": 8,
     "mean": 0.31743421052631504,
     "lo": 0.21006574360732194,
     "hi": 0.42480267744530814,
     "p_gt0": 0.00010662745624319017
    },
    "J_A": {
     "n": 8,
     "mean": 0.18092105263158054,
     "lo": 0.003961625863548063,
     "hi": 0.357880479399613,
     "p_gt0": 0.023128742636630888
    },
    "J_B": {
     "n": 8,
     "mean": 0.4539473684210549,
     "lo": 0.13431682434337916,
     "hi": 0.7735779124987305,
     "p_gt0": 0.0060562307692558145
    },
    "CE": {
     "n": 8,
     "mean": 0.010059904654871055,
     "lo": 0.006396909506910062,
     "hi": 0.013722899802832048,
     "p_gt0": 0.00016799492686028333
    },
    "block_CE": {
     "n": 8,
     "mean": -0.003057464034343234,
     "lo": -0.004643941790285857,
     "hi": -0.0014709862784006115,
     "p_gt0": 0.9986930585289926
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.013117368689214284,
     "lo": 0.009586901630981484,
     "hi": 0.016647835747447083,
     "p_gt0": 2.4941085984514106e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0010448538636884316,
     "lo": -0.002407228754142323,
     "hi": 0.00031752102676546015,
     "p_gt0": 0.9436832157636555
    }
   },
   "both-within": {
    "J": {
     "n": 8,
     "mean": 0.026315789473686735,
     "lo": -0.05929676625342564,
     "hi": 0.11192834520079911,
     "p_gt0": 0.24545399280158778
    },
    "J_A": {
     "n": 8,
     "mean": 0.05921052631578583,
     "lo": -0.08178438989831968,
     "hi": 0.20020544252989134,
     "p_gt0": 0.1768892448264824
    },
    "J_B": {
     "n": 8,
     "mean": -0.006578947368423016,
     "lo": -0.23574401549675666,
     "hi": 0.22258612075991063,
     "p_gt0": 0.5261120047959158
    },
    "CE": {
     "n": 8,
     "mean": 0.0015392756922352202,
     "lo": 0.00018337847385475306,
     "hi": 0.0028951729106156876,
     "p_gt0": 0.015668795813911018
    },
    "block_CE": {
     "n": 8,
     "mean": 0.00401496698854455,
     "lo": 0.002656506158725715,
     "hi": 0.005373427818363385,
     "p_gt0": 0.00010684464488084402
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.002475691296309323,
     "lo": -0.0033600824738359474,
     "hi": -0.0015913001187826982,
     "p_gt0": 0.9998505539633684
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 2.7205349806928847e-05,
     "lo": -0.0015630936368285855,
     "hi": 0.0016175043364424432,
     "p_gt0": 0.4844312616285257
    }
   },
   "both-mass": {
    "J": {
     "n": 8,
     "mean": 0.3437500000000018,
     "lo": 0.2380038128394214,
     "hi": 0.44949618716058215,
     "p_gt0": 5.876415677863822e-05
    },
    "J_A": {
     "n": 8,
     "mean": 0.24013157894736636,
     "lo": 0.05664966286051107,
     "hi": 0.42361349503422163,
     "p_gt0": 0.008725799106849712
    },
    "J_B": {
     "n": 8,
     "mean": 0.44736842105263186,
     "lo": 0.27018933557774194,
     "hi": 0.6245475065275218,
     "p_gt0": 0.00027922167577885466
    },
    "CE": {
     "n": 8,
     "mean": 0.011599180347106275,
     "lo": 0.008631940739286376,
     "hi": 0.014566419954926173,
     "p_gt0": 1.7922935390551357e-05
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0009575029542013159,
     "lo": 0.0005121266883336877,
     "hi": 0.001402879220068944,
     "p_gt0": 0.00071261529379787
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.01064167739290496,
     "lo": 0.007852242205252536,
     "hi": 0.013431112580557385,
     "p_gt0": 2.1007176001124672e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0010176485138815028,
     "lo": -0.0022034554707942335,
     "hi": 0.00016815844303122766,
     "p_gt0": 0.9590011993003197
    }
   }
  },
  "cal/E0": {
   "mass-CE": {
    "J": {
     "n": 8,
     "mean": -0.125,
     "lo": -0.3020814930216092,
     "hi": 0.05208149302160919,
     "p_gt0": 0.9304923232264444
    },
    "J_A": {
     "n": 8,
     "mean": -1.5131578947368443,
     "lo": -1.6673860807469274,
     "hi": -1.358929708726761,
     "p_gt0": 0.9999999649324606
    },
    "J_B": {
     "n": 8,
     "mean": 1.2631578947368478,
     "lo": 0.9811680623086325,
     "hi": 1.545147727165063,
     "p_gt0": 7.31166586697577e-06
    },
    "CE": {
     "n": 8,
     "mean": -0.03995554493520006,
     "lo": -0.04490255082717414,
     "hi": -0.03500853904322598,
     "p_gt0": 0.999999865699248
    },
    "block_CE": {
     "n": 8,
     "mean": -0.03975682795554172,
     "lo": -0.04393184554231468,
     "hi": -0.03558181036876875,
     "p_gt0": 0.9999999568870681
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.00019871697965834906,
     "lo": -0.001917650160370147,
     "hi": 0.0015202162010534489,
     "p_gt0": 0.6037676738196323
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0003510066325747366,
     "lo": -0.0004627969176823664,
     "hi": 0.0011648101828318396,
     "p_gt0": 0.17086185757910774
    }
   },
   "within-CE": {
    "J": {
     "n": 8,
     "mean": -0.11677631578947612,
     "lo": -0.23834055654372568,
     "hi": 0.0047879249647734545,
     "p_gt0": 0.97132437712171,
     "p_holm": 0.97132437712171,
     "pass": false
    },
    "J_A": {
     "n": 8,
     "mean": 0.16118421052631327,
     "lo": 0.04100543888674189,
     "hi": 0.2813629821658846,
     "p_gt0": 0.0078381562936656
    },
    "J_B": {
     "n": 8,
     "mean": -0.3947368421052584,
     "lo": -0.6391594651816164,
     "hi": -0.15031421902890038,
     "p_gt0": 0.9967238214258324
    },
    "CE": {
     "n": 8,
     "mean": 0.0035129565884077438,
     "lo": 0.0009307815123290311,
     "hi": 0.0060951316644864565,
     "p_gt0": 0.007357382667108732
    },
    "block_CE": {
     "n": 8,
     "mean": -0.0009300579749335729,
     "lo": -0.0025924422714887355,
     "hi": 0.0007323263216215895,
     "p_gt0": 0.8862840181309929
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.00444301456334132,
     "lo": 0.0018360937640972304,
     "hi": 0.00704993536258541,
     "p_gt0": 0.0024976934017296288
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0003912685054708112,
     "lo": -0.0001864720444837071,
     "hi": 0.0009690090554253295,
     "p_gt0": 0.07665929332501861
    }
   },
   "both-CE": {
    "J": {
     "n": 8,
     "mean": -0.3256578947368425,
     "lo": -0.5124081935164538,
     "hi": -0.13890759595723115,
     "p_gt0": 0.9977798930924051
    },
    "J_A": {
     "n": 8,
     "mean": -1.3157894736842124,
     "lo": -1.5447281313491048,
     "hi": -1.08685081601932,
     "p_gt0": 0.9999986264048393
    },
    "J_B": {
     "n": 8,
     "mean": 0.6644736842105292,
     "lo": 0.3567467234588776,
     "hi": 0.9722006449621808,
     "p_gt0": 0.0006951576865732761
    },
    "CE": {
     "n": 8,
     "mean": -0.05469085887930454,
     "lo": -0.05947809803228219,
     "hi": -0.04990361972632689,
     "p_gt0": 0.9999999877903524
    },
    "block_CE": {
     "n": 8,
     "mean": -0.05981848468267746,
     "lo": -0.06427638369946925,
     "hi": -0.05536058566588568,
     "p_gt0": 0.999999996008726
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.005127625803372931,
     "lo": 0.0011456580726915654,
     "hi": 0.009109593534054296,
     "p_gt0": 0.009357894160988318
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.00141466081590097,
     "lo": 0.0002775133188136728,
     "hi": 0.0025518083129882673,
     "p_gt0": 0.01083049744341335
    }
   },
   "within-mass": {
    "J": {
     "n": 8,
     "mean": 0.008223684210523885,
     "lo": -0.17338202280095324,
     "hi": 0.18982939122200101,
     "p_gt0": 0.4588658069857954,
     "p_holm": 0.9177316139715908,
     "pass": false
    },
    "J_A": {
     "n": 8,
     "mean": 1.6743421052631575,
     "lo": 1.5003379560210552,
     "hi": 1.8483462545052598,
     "p_gt0": 4.011154981683145e-08
    },
    "J_B": {
     "n": 8,
     "mean": -1.6578947368421062,
     "lo": -1.9672464848298907,
     "hi": -1.3485429888543217,
     "p_gt0": 0.9999977970285532
    },
    "CE": {
     "n": 8,
     "mean": 0.0434685015236078,
     "lo": 0.037526679892666615,
     "hi": 0.04941032315454899,
     "p_gt0": 2.650793741871349e-07
    },
    "block_CE": {
     "n": 8,
     "mean": 0.03882676998060815,
     "lo": 0.03558463950196425,
     "hi": 0.042068900459252045,
     "p_gt0": 8.801580458061824e-09
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.004641731542999669,
     "lo": 0.0013653589377737997,
     "hi": 0.007918104148225538,
     "p_gt0": 0.006125118038715719
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 4.0261872896074635e-05,
     "lo": -0.000550425084485576,
     "hi": 0.0006309488302777253,
     "p_gt0": 0.4382541874793049
    }
   },
   "both-within": {
    "J": {
     "n": 8,
     "mean": -0.20888157894736636,
     "lo": -0.3883327888699747,
     "hi": -0.02943036902475804,
     "p_gt0": 0.9857978171800929
    },
    "J_A": {
     "n": 8,
     "mean": -1.4769736842105257,
     "lo": -1.6507790283043162,
     "hi": -1.303168340116735,
     "p_gt0": 0.9999999053728292
    },
    "J_B": {
     "n": 8,
     "mean": 1.0592105263157876,
     "lo": 0.7842350753548799,
     "hi": 1.3341859772766953,
     "p_gt0": 1.9726868318751805e-05
    },
    "CE": {
     "n": 8,
     "mean": -0.058203815467712285,
     "lo": -0.06358834795613214,
     "hi": -0.05281928297929244,
     "p_gt0": 0.9999999820780647
    },
    "block_CE": {
     "n": 8,
     "mean": -0.05888842670774389,
     "lo": -0.06231707952387398,
     "hi": -0.0554597738916138,
     "p_gt0": 0.9999999992849392
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.0006846112400316108,
     "lo": -0.002621096471212516,
     "hi": 0.0039903189512757375,
     "p_gt0": 0.3196550150938162
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0010233923104301587,
     "lo": 0.00038919003990130034,
     "hi": 0.001657594580959017,
     "p_gt0": 0.0032893828294244037
    }
   },
   "both-mass": {
    "J": {
     "n": 8,
     "mean": -0.20065789473684248,
     "lo": -0.3054702091729476,
     "hi": -0.09584558030073735,
     "p_gt0": 0.99864522629071
    },
    "J_A": {
     "n": 8,
     "mean": 0.19736842105263186,
     "lo": -0.005296111702060929,
     "hi": 0.4000329538073246,
     "p_gt0": 0.027381089870077736
    },
    "J_B": {
     "n": 8,
     "mean": -0.5986842105263186,
     "lo": -0.8452895360955119,
     "hi": -0.3520788849571252,
     "p_gt0": 0.9996474022110439
    },
    "CE": {
     "n": 8,
     "mean": -0.014735313944104482,
     "lo": -0.018211633866048398,
     "hi": -0.011258994022160566,
     "p_gt0": 0.9999894643575877
    },
    "block_CE": {
     "n": 8,
     "mean": -0.020061656727135748,
     "lo": -0.022380687022057588,
     "hi": -0.017742626432213908,
     "p_gt0": 0.9999999163302418
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.00532634278303128,
     "lo": 0.0021999460532904002,
     "hi": 0.008452739512772159,
     "p_gt0": 0.0025025446461337873
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0010636541833262333,
     "lo": 0.00043170399873813687,
     "hi": 0.00169560436791433,
     "p_gt0": 0.0026620520678916825
    }
   }
  },
  "cal/E1": {
   "mass-CE": {
    "J": {
     "n": 8,
     "mean": -0.060855263157897355,
     "lo": -0.15155394566476937,
     "hi": 0.029843419348974665,
     "p_gt0": 0.9216845129589384
    },
    "J_A": {
     "n": 8,
     "mean": -0.13486842105263364,
     "lo": -0.22853239002915138,
     "hi": -0.04120445207611588,
     "p_gt0": 0.9943165174207571
    },
    "J_B": {
     "n": 8,
     "mean": 0.01315789473684248,
     "lo": -0.17609799731345838,
     "hi": 0.20241378678714333,
     "p_gt0": 0.43703174727301136
    },
    "CE": {
     "n": 8,
     "mean": -0.0002867660877124145,
     "lo": -0.0024074922262267828,
     "hi": 0.0018339600508019537,
     "p_gt0": 0.6207537636728443
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0031267792312260883,
     "lo": 0.0022844175140748157,
     "hi": 0.003969140948377361,
     "p_gt0": 2.5096394740581142e-05
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.0034135453189385115,
     "lo": -0.005096362561973701,
     "hi": -0.0017307280759033218,
     "p_gt0": 0.9990129550595951
    },
    "soft_mass_B": {
     "n": 8,
     "mean": 0.0005815494287202891,
     "lo": -0.0001429571206698016,
     "hi": 0.0013060559781103798,
     "p_gt0": 0.04974582776729146
    }
   },
   "within-CE": {
    "J": {
     "n": 8,
     "mean": 0.2763157894736814,
     "lo": 0.16998882686413555,
     "hi": 0.3826427520832273,
     "p_gt0": 0.00023490939932979232,
     "p_holm": 0.000704728197989377,
     "pass": true
    },
    "J_A": {
     "n": 8,
     "mean": 0.06249999999999645,
     "lo": -0.11070755954011485,
     "hi": 0.23570755954010775,
     "p_gt0": 0.21087765313427576
    },
    "J_B": {
     "n": 8,
     "mean": 0.49013157894736814,
     "lo": 0.2393039369190113,
     "hi": 0.740959220975725,
     "p_gt0": 0.0012121964908278417
    },
    "CE": {
     "n": 8,
     "mean": 0.009862905442726277,
     "lo": 0.00660584585615346,
     "hi": 0.013119965029299095,
     "p_gt0": 9.183666417809933e-05
    },
    "block_CE": {
     "n": 8,
     "mean": 0.00015908207245050356,
     "lo": -0.0011860519670144132,
     "hi": 0.0015042161119154204,
     "p_gt0": 0.39391372637363675
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.009703823370275776,
     "lo": 0.006771837188156767,
     "hi": 0.012635809552394784,
     "p_gt0": 5.2428094558806274e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0002775806081478163,
     "lo": -0.0011355854290888766,
     "hi": 0.000580424212793244,
     "p_gt0": 0.7653639207607377
    }
   },
   "both-CE": {
    "J": {
     "n": 8,
     "mean": 0.31907894736842124,
     "lo": 0.2255997201279273,
     "hi": 0.4125581746089152,
     "p_gt0": 4.3061357026121605e-05
    },
    "J_A": {
     "n": 8,
     "mean": 0.10855263157894512,
     "lo": -0.07568145539339644,
     "hi": 0.2927867185512867,
     "p_gt0": 0.10309109293084538
    },
    "J_B": {
     "n": 8,
     "mean": 0.5296052631578991,
     "lo": 0.3250939455152928,
     "hi": 0.7341165808005055,
     "p_gt0": 0.0002399362988051326
    },
    "CE": {
     "n": 8,
     "mean": 0.011363762941633729,
     "lo": 0.008783924003992786,
     "hi": 0.013943601879274672,
     "p_gt0": 8.172729965823983e-06
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0041356308676672605,
     "lo": 0.003401763717358647,
     "hi": 0.004869498017975874,
     "p_gt0": 1.569204787243578e-06
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.007228132073966453,
     "lo": 0.004801005765181296,
     "hi": 0.00965525838275161,
     "p_gt0": 0.00010191165447700146
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.00038749757805052465,
     "lo": -0.001269665132973117,
     "hi": 0.0004946699768720676,
     "p_gt0": 0.8332516447640093
    }
   },
   "within-mass": {
    "J": {
     "n": 8,
     "mean": 0.33717105263157876,
     "lo": 0.23844177631278451,
     "hi": 0.435900328950373,
     "p_gt0": 4.29212625409239e-05,
     "p_holm": 0.0001716850501636956,
     "pass": true
    },
    "J_A": {
     "n": 8,
     "mean": 0.19736842105263008,
     "lo": 0.019410522657127033,
     "hi": 0.3753263194481331,
     "p_gt0": 0.017141112403141562
    },
    "J_B": {
     "n": 8,
     "mean": 0.47697368421052566,
     "lo": 0.230175663987088,
     "hi": 0.7237717044339633,
     "p_gt0": 0.0012870880487204463
    },
    "CE": {
     "n": 8,
     "mean": 0.010149671530438692,
     "lo": 0.006443989320248294,
     "hi": 0.01385535374062909,
     "p_gt0": 0.0001707917034859703
    },
    "block_CE": {
     "n": 8,
     "mean": -0.0029676971587755847,
     "lo": -0.0045619550630105485,
     "hi": -0.0013734392545406207,
     "p_gt0": 0.9984248767681542
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.013117368689214287,
     "lo": 0.009586901630981491,
     "hi": 0.016647835747447083,
     "p_gt0": 2.4941085984513886e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0008591300368681054,
     "lo": -0.0016354532408107089,
     "hi": -8.280683292550205e-05,
     "p_gt0": 0.9827163572060389
    }
   },
   "both-within": {
    "J": {
     "n": 8,
     "mean": 0.042763157894739834,
     "lo": -0.018835577442431972,
     "hi": 0.10436189323191164,
     "p_gt0": 0.07234138511044827
    },
    "J_A": {
     "n": 8,
     "mean": 0.04605263157894868,
     "lo": -0.051454387205310564,
     "hi": 0.14355965036320792,
     "p_gt0": 0.1504680383852369
    },
    "J_B": {
     "n": 8,
     "mean": 0.03947368421053099,
     "lo": -0.1169801317832943,
     "hi": 0.1959275002043563,
     "p_gt0": 0.2847788173643492
    },
    "CE": {
     "n": 8,
     "mean": 0.0015008574989074513,
     "lo": 0.00021238548730127967,
     "hi": 0.002789329510513623,
     "p_gt0": 0.014161900341796194
    },
    "block_CE": {
     "n": 8,
     "mean": 0.003976548795216757,
     "lo": 0.0026849944308879334,
     "hi": 0.00526810315954558,
     "p_gt0": 8.27642812918449e-05
    },
    "cond_CE": {
     "n": 8,
     "mean": -0.002475691296309323,
     "lo": -0.003360082473835949,
     "hi": -0.0015913001187826967,
     "p_gt0": 0.9998505539633684
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.00010991696990270833,
     "lo": -0.0005150279423247789,
     "hi": 0.0002951940025193622,
     "p_gt0": 0.7292129233772515
    }
   },
   "both-mass": {
    "J": {
     "n": 8,
     "mean": 0.3799342105263186,
     "lo": 0.2904829641667222,
     "hi": 0.469385456885915,
     "p_gt0": 1.0395419447495225e-05
    },
    "J_A": {
     "n": 8,
     "mean": 0.24342105263157876,
     "lo": 0.07432935427092902,
     "hi": 0.4125127509922285,
     "p_gt0": 0.005689662528754997
    },
    "J_B": {
     "n": 8,
     "mean": 0.5164473684210567,
     "lo": 0.3823973801105509,
     "hi": 0.6504973567315624,
     "p_gt0": 1.9705890757401916e-05
    },
    "CE": {
     "n": 8,
     "mean": 0.011650529029346143,
     "lo": 0.008660217701232237,
     "hi": 0.01464084035746005,
     "p_gt0": 1.831652146328962e-05
    },
    "block_CE": {
     "n": 8,
     "mean": 0.0010088516364411722,
     "lo": 0.0005314865165435725,
     "hi": 0.0014862167563387718,
     "p_gt0": 0.0007849891959248581
    },
    "cond_CE": {
     "n": 8,
     "mean": 0.010641677392904964,
     "lo": 0.00785224220525254,
     "hi": 0.013431112580557389,
     "p_gt0": 2.1007176001124672e-05
    },
    "soft_mass_B": {
     "n": 8,
     "mean": -0.0009690470067708137,
     "lo": -0.0016138008137985974,
     "hi": -0.0003242931997430302,
     "p_gt0": 0.9953528754478449
    }
   }
  }
 },
 "primary": {
  "family": "calibrated J, one-sided > 0, Holm over 4",
  "tests": {
   "E0_within-CE": {
    "n": 8,
    "mean": -0.11677631578947612,
    "lo": -0.23834055654372568,
    "hi": 0.0047879249647734545,
    "p_gt0": 0.97132437712171,
    "p_holm": 0.97132437712171,
    "pass": false
   },
   "E0_within-mass": {
    "n": 8,
    "mean": 0.008223684210523885,
    "lo": -0.17338202280095324,
    "hi": 0.18982939122200101,
    "p_gt0": 0.4588658069857954,
    "p_holm": 0.9177316139715908,
    "pass": false
   },
   "E1_within-CE": {
    "n": 8,
    "mean": 0.2763157894736814,
    "lo": 0.16998882686413555,
    "hi": 0.3826427520832273,
    "p_gt0": 0.00023490939932979232,
    "p_holm": 0.000704728197989377,
    "pass": true
   },
   "E1_within-mass": {
    "n": 8,
    "mean": 0.33717105263157876,
    "lo": 0.23844177631278451,
    "hi": 0.435900328950373,
    "p_gt0": 4.29212625409239e-05,
    "p_holm": 0.0001716850501636956,
    "pass": true
   }
  },
  "status": "CONFIRMATORY"
 }
}

==> anc/supplementary_material/data/v9/R4ALT/FREEZE.sha256 <==
b4c2ebf897d7a058f1b6f5a32f56ce6a39b895eade86b461eb2ac310288eb317  kd_text.py
5c2fe68c6659a5b7e458d6052d8460aec28b1f76233da7b7b19daf22925e349d  r4alt_readout.py
a2c725ae1da98fa24dfca7426f9dcb0481f90ad403c128570c97723a522bc02d  r4alt_chain.sh
837587f807b91fbef06cd3557b886eb803565e3a37ed40a947067664e9e188d1  kd_t3.py
b022550b061301ef0c62e94c91c826d6323b8089933aa5e720c6fb5a60890a6f  kd_splice.py
4e6ce26defe1f4e5615e0367d6ec9d86b6dedf88d303fc411a72cbb8cb9749f3  kd_maturity.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
4a4b0c34eda55a5bcb2b33b156e2ffc98a5c99a01c1271c95a5aef80c53ecb6f  test_kd_text.py
3d53f106983d075ce0f106b55b596c583d61d8a4dc1aa8efb617d636c794e2b9  R4ALT_DEV_PREREG.md


==> anc/supplementary_material/data/v9/R4ALT/R4ALT_DEV_READOUT_P2.json <==
{
 "identity": "NEXT_R4_DEV",
 "n": 4,
 "roots": [
  260926341,
  260926342,
  260926343,
  260926344
 ],
 "missing": [],
 "teacher_snaps": {
  "260926341": {
   "0": {
    "val": {
     "acc": 0.483,
     "accA": 0.966,
     "accB": 0.0
    },
    "test": {
     "acc": 0.48736842105263156,
     "accA": 0.9747368421052631,
     "accB": 0.0
    },
    "secs": 189
   },
   "1": {
    "val": {
     "acc": 0.937,
     "accA": 0.92,
     "accB": 0.954
    },
    "test": {
     "acc": 0.9402631578947368,
     "accA": 0.9239473684210526,
     "accB": 0.9565789473684211
    },
    "secs": 310
   }
  },
  "260926342": {
   "0": {
    "val": {
     "acc": 0.4855,
     "accA": 0.971,
     "accB": 0.0
    },
    "test": {
     "acc": 0.48723684210526313,
     "accA": 0.9744736842105263,
     "accB": 0.0
    },
    "secs": 192
   },
   "1": {
    "val": {
     "acc": 0.937,
     "accA": 0.918,
     "accB": 0.956
    },
    "test": {
     "acc": 0.9407894736842105,
     "accA": 0.925,
     "accB": 0.9565789473684211
    },
    "secs": 319
   }
  },
  "260926343": {
   "0": {
    "val": {
     "acc": 0.4835,
     "accA": 0.967,
     "accB": 0.0
    },
    "test": {
     "acc": 0.48723684210526313,
     "accA": 0.9744736842105263,
     "accB": 0.0
    },
    "secs": 174
   },
   "1": {
    "val": {
     "acc": 0.9375,
     "accA": 0.912,
     "accB": 0.963
    },
    "test": {
     "acc": 0.9405263157894737,
     "accA": 0.9192105263157895,
     "accB": 0.9618421052631579
    },
    "secs": 294
   }
  },
  "260926344": {
   "0": {
    "val": {
     "acc": 0.483,
     "accA": 0.966,
     "accB": 0.0
    },
    "test": {
     "acc": 0.48710526315789476,
     "accA": 0.9742105263157895,
     "accB": 0.0
    },
    "secs": 187
   },
   "1": {
    "val": {
     "acc": 0.9325,
     "accA": 0.909,
     "accB": 0.956
    },
    "test": {
     "acc": 0.940921052631579,
     "accA": 0.9202631578947369,
     "accB": 0.9615789473684211
    },
    "secs": 312
   }
  }
 },
 "arms": {
  "raw/Ex_ce": {
   "J": {
    "n": 4,
    "mean": 90.51315789473684,
    "lo": 90.31016472563904,
    "hi": 90.71615106383463,
    "p_gt0": 3.858920566291684e-10
   },
   "J_A": {
    "n": 4,
    "mean": 86.67763157894737,
    "lo": 85.35859133399426,
    "hi": 87.99667182390048,
    "p_gt0": 1.2055209967777276e-07
   },
   "J_B": {
    "n": 4,
    "mean": 94.34868421052633,
    "lo": 93.41586441766175,
    "hi": 95.2815040033909,
    "p_gt0": 3.3061923738709894e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.2951660926417392,
    "lo": 0.2905418465591114,
    "hi": 0.299790338724367,
    "p_gt0": 1.315355124822213e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.19535512439761607,
    "lo": 0.1943760103276173,
    "hi": 0.19633423846761483,
    "p_gt0": 4.3070416250940824e-09
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.0998109682441232,
    "lo": 0.09439527410476678,
    "hi": 0.10522666238347961,
    "p_gt0": 5.459222328077612e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.5074896781973249,
    "lo": 0.5004701403413256,
    "hi": 0.5145092160533242,
    "p_gt0": 9.052569814392834e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.13744476418572216,
    "lo": -0.3234497392696263,
    "hi": 0.048560210898181994,
    "p_gt0": 0.9499202196838544
   }
  },
  "raw/E0_mass": {
   "J": {
    "n": 4,
    "mean": 82.61513157894737,
    "lo": 81.11140564308582,
    "hi": 84.11885751480892,
    "p_gt0": 2.06268841726882e-07
   },
   "J_A": {
    "n": 4,
    "mean": 92.3486842105263,
    "lo": 91.77618946314747,
    "hi": 92.92117895790513,
    "p_gt0": 8.150306597632545e-09
   },
   "J_B": {
    "n": 4,
    "mean": 72.88157894736841,
    "lo": 69.92427336394877,
    "hi": 75.83888453078805,
    "p_gt0": 2.2842239288670556e-06
   },
   "CE": {
    "n": 4,
    "mean": 0.5559163846794365,
    "lo": 0.5452655295856981,
    "hi": 0.5665672397731749,
    "p_gt0": 2.405613425734149e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.45430618029114245,
    "lo": 0.4446622768717182,
    "hi": 0.4639500837105667,
    "p_gt0": 3.271904057617613e-07
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.10161020438829406,
    "lo": 0.09690293743032499,
    "hi": 0.10631747134626313,
    "p_gt0": 3.3987623702642748e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.25667306448311844,
    "lo": 0.25010786953133557,
    "hi": 0.2632382594349013,
    "p_gt0": 5.723458040092708e-07
   },
   "beta": {
    "n": 4,
    "mean": 1.8982429589386496,
    "lo": 1.8152370203104873,
    "hi": 1.9812488975668119,
    "p_gt0": 2.8584756785719034e-06
   }
  },
  "raw/E0_within": {
   "J": {
    "n": 4,
    "mean": 90.44078947368422,
    "lo": 90.23671941019082,
    "hi": 90.64485953717762,
    "p_gt0": 3.9300816598678523e-10
   },
   "J_A": {
    "n": 4,
    "mean": 87.40131578947368,
    "lo": 86.34784921911861,
    "hi": 88.45478235982876,
    "p_gt0": 5.990229103413903e-08
   },
   "J_B": {
    "n": 4,
    "mean": 93.48026315789474,
    "lo": 92.80994739895755,
    "hi": 94.15057891683193,
    "p_gt0": 1.2613280916033762e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.285059082787178,
    "lo": 0.272665785818687,
    "hi": 0.297452379755669,
    "p_gt0": 2.809452558216967e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.1979019093761011,
    "lo": 0.19450349954270627,
    "hi": 0.20130031920949595,
    "p_gt0": 1.7321650762167863e-07
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.08715717341107698,
    "lo": 0.07713836416679719,
    "hi": 0.09717598265535678,
    "p_gt0": 5.1720218107454806e-05
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.5027459940815493,
    "lo": 0.4960517970191896,
    "hi": 0.5094401911439089,
    "p_gt0": 8.075692041755843e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.07632311353168932,
    "lo": -0.2297734839179567,
    "hi": 0.0771272568545781,
    "p_gt0": 0.8941979825106326
   }
  },
  "raw/E0_both": {
   "J": {
    "n": 4,
    "mean": 72.51315789473684,
    "lo": 69.80721223476218,
    "hi": 75.2191035547115,
    "p_gt0": 1.7768441157273338e-06
   },
   "J_A": {
    "n": 4,
    "mean": 93.99342105263158,
    "lo": 93.58545997374594,
    "hi": 94.40138213151721,
    "p_gt0": 2.797167104057225e-09
   },
   "J_B": {
    "n": 4,
    "mean": 51.0328947368421,
    "lo": 45.49498973874762,
    "hi": 56.570799734936585,
    "p_gt0": 4.353399600011316e-05
   },
   "CE": {
    "n": 4,
    "mean": 0.55301954931375,
    "lo": 0.539945995371258,
    "hi": 0.566093103256242,
    "p_gt0": 4.518879574252497e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.46339653375487677,
    "lo": 0.4557453076438565,
    "hi": 0.47104775986589703,
    "p_gt0": 1.5397498827986663e-07
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.08962301555887313,
    "lo": 0.0796931339306808,
    "hi": 0.09955289718706546,
    "p_gt0": 4.632754359268504e-05
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.2570029559896577,
    "lo": 0.2513860283763655,
    "hi": 0.26261988360294997,
    "p_gt0": 3.570802984130181e-07
   },
   "beta": {
    "n": 4,
    "mean": 1.772554976989561,
    "lo": 1.7225213528415217,
    "hi": 1.8225886011376002,
    "p_gt0": 7.691680875877798e-07
   }
  },
  "raw/E1_mass": {
   "J": {
    "n": 4,
    "mean": 90.6611842105263,
    "lo": 90.44134416970077,
    "hi": 90.88102425135183,
    "p_gt0": 4.877674480074684e-10
   },
   "J_A": {
    "n": 4,
    "mean": 86.82894736842107,
    "lo": 85.98832679319112,
    "hi": 87.66956794365102,
    "p_gt0": 3.104198364359436e-08
   },
   "J_B": {
    "n": 4,
    "mean": 94.49342105263158,
    "lo": 93.98356821160449,
    "hi": 95.00327389365866,
    "p_gt0": 5.373816281083659e-09
   },
   "CE": {
    "n": 4,
    "mean": 0.2882601077199569,
    "lo": 0.2849448594254737,
    "hi": 0.2915753560144401,
    "p_gt0": 5.203932137671121e-08
   },
   "block_CE": {
    "n": 4,
    "mean": 0.18735624439668494,
    "lo": 0.1856802651233901,
    "hi": 0.1890322236699798,
    "p_gt0": 2.448761882793036e-08
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.10090386332327204,
    "lo": 0.09740372648066209,
    "hi": 0.104404000165882,
    "p_gt0": 1.4272612326997624e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.5061486185229213,
    "lo": 0.5037872703078574,
    "hi": 0.5085099667379851,
    "p_gt0": 3.4737621012418455e-09
   },
   "beta": {
    "n": 4,
    "mean": -0.10847882674174561,
    "lo": -0.20258834424591193,
    "hi": -0.0143693092375793,
    "p_gt0": 0.9824799997383757
   }
  },
  "raw/E1_within": {
   "J": {
    "n": 4,
    "mean": 90.50986842105263,
    "lo": 90.39990686652904,
    "hi": 90.61982997557622,
    "p_gt0": 6.134682342509915e-11
   },
   "J_A": {
    "n": 4,
    "mean": 86.6578947368421,
    "lo": 85.63048012427736,
    "hi": 87.68530934940684,
    "p_gt0": 5.7009680817498394e-08
   },
   "J_B": {
    "n": 4,
    "mean": 94.36184210526315,
    "lo": 93.51922490686324,
    "hi": 95.20445930366306,
    "p_gt0": 2.4358296492582393e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.2926774258757644,
    "lo": 0.2869949016272194,
    "hi": 0.2983599501243094,
    "p_gt0": 2.50354567233366e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.19690929879326238,
    "lo": 0.19603166650380263,
    "hi": 0.19778693108272213,
    "p_gt0": 3.0289599559146456e-09
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.09576812708250208,
    "lo": 0.09023154412658431,
    "hi": 0.10130471003841986,
    "p_gt0": 6.602436604513217e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.5098069388195243,
    "lo": 0.5029545287242506,
    "hi": 0.516659348914798,
    "p_gt0": 8.306965732320035e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.16771558106121592,
    "lo": -0.3172149370275235,
    "hi": -0.018216225094908334,
    "p_gt0": 0.981226924342318
   }
  },
  "raw/E1_both": {
   "J": {
    "n": 4,
    "mean": 90.72368421052633,
    "lo": 90.6142221054635,
    "hi": 90.83314631558916,
    "p_gt0": 6.00878442925774e-11
   },
   "J_A": {
    "n": 4,
    "mean": 86.92763157894737,
    "lo": 86.16206458632317,
    "hi": 87.69319857157157,
    "p_gt0": 2.3368002102607667e-08
   },
   "J_B": {
    "n": 4,
    "mean": 94.51973684210527,
    "lo": 93.8154059145659,
    "hi": 95.22406776964465,
    "p_gt0": 1.415505917064423e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.285827687225253,
    "lo": 0.28052918119336934,
    "hi": 0.2911261932571366,
    "p_gt0": 2.178973078209048e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.189182861660031,
    "lo": 0.18882411382974326,
    "hi": 0.18954160949031876,
    "p_gt0": 2.332810268915006e-10
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.09664482556522191,
    "lo": 0.09130941630408963,
    "hi": 0.1019802348263542,
    "p_gt0": 5.749824765262318e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.5070246741605187,
    "lo": 0.504539058467525,
    "hi": 0.5095102898535123,
    "p_gt0": 4.030588378173953e-09
   },
   "beta": {
    "n": 4,
    "mean": -0.12297062554134969,
    "lo": -0.21341843365478907,
    "hi": -0.032522817427910286,
    "p_gt0": 0.9886196248170955
   }
  },
  "cal/Ex_ce": {
   "J": {
    "n": 4,
    "mean": 90.5361842105263,
    "lo": 90.37822781101775,
    "hi": 90.69414061003485,
    "p_gt0": 1.816779176631541e-10
   },
   "J_A": {
    "n": 4,
    "mean": 86.99342105263158,
    "lo": 86.22709097285792,
    "hi": 87.75975113240523,
    "p_gt0": 2.338481318396091e-08
   },
   "J_B": {
    "n": 4,
    "mean": 94.07894736842104,
    "lo": 93.55482125954794,
    "hi": 94.60307347729415,
    "p_gt0": 5.91538122382526e-09
   },
   "CE": {
    "n": 4,
    "mean": 0.294462430184214,
    "lo": 0.29030891914232143,
    "hi": 0.2986159412261065,
    "p_gt0": 9.600264854907942e-08
   },
   "block_CE": {
    "n": 4,
    "mean": 0.19465146194009084,
    "lo": 0.19321498970871723,
    "hi": 0.19608793417146445,
    "p_gt0": 1.3748894645229813e-08
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.0998109682441232,
    "lo": 0.09439527410476678,
    "hi": 0.10522666238347961,
    "p_gt0": 5.459222328077612e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.5008658477999767,
    "lo": 0.4978342170063431,
    "hi": 0.5038974785936102,
    "p_gt0": 7.586064135099472e-09
   },
   "beta": {
    "n": 4,
    "mean": -0.13744476418572216,
    "lo": -0.3234497392696263,
    "hi": 0.048560210898181994,
    "p_gt0": 0.9499202196838544
   }
  },
  "cal/E0_mass": {
   "J": {
    "n": 4,
    "mean": 90.10855263157896,
    "lo": 89.6313035483117,
    "hi": 90.58580171484621,
    "p_gt0": 5.082652664481973e-09
   },
   "J_A": {
    "n": 4,
    "mean": 83.7828947368421,
    "lo": 82.69342518752444,
    "hi": 84.87236428615975,
    "p_gt0": 7.521606310299678e-08
   },
   "J_B": {
    "n": 4,
    "mean": 96.4342105263158,
    "lo": 95.97359329791946,
    "hi": 96.89482775471213,
    "p_gt0": 3.728044766949788e-09
   },
   "CE": {
    "n": 4,
    "mean": 0.3360131290425861,
    "lo": 0.32741215159918324,
    "hi": 0.344614106485989,
    "p_gt0": 5.736289278163356e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.23440292465429205,
    "lo": 0.22854367479363416,
    "hi": 0.24026217451494994,
    "p_gt0": 5.341927952697181e-07
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.10161020438829407,
    "lo": 0.096902937430325,
    "hi": 0.10631747134626314,
    "p_gt0": 3.3987623702642684e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.5001445210325159,
    "lo": 0.4979030291742077,
    "hi": 0.5023860128908242,
    "p_gt0": 3.0794938810759668e-09
   },
   "beta": {
    "n": 4,
    "mean": 1.8982429589386496,
    "lo": 1.8152370203104873,
    "hi": 1.9812488975668119,
    "p_gt0": 2.8584756785719034e-06
   }
  },
  "cal/E0_within": {
   "J": {
    "n": 4,
    "mean": 90.44407894736842,
    "lo": 90.22894191115132,
    "hi": 90.65921598358553,
    "p_gt0": 4.6042801969315017e-10
   },
   "J_A": {
    "n": 4,
    "mean": 87.59868421052632,
    "lo": 86.99150695491298,
    "hi": 88.20586146613965,
    "p_gt0": 1.1392100699702252e-08
   },
   "J_B": {
    "n": 4,
    "mean": 93.28947368421053,
    "lo": 93.06789575040536,
    "hi": 93.51105161801571,
    "p_gt0": 4.5839325744882615e-10
   },
   "CE": {
    "n": 4,
    "mean": 0.28495284474243027,
    "lo": 0.2724545321589285,
    "hi": 0.297451157325932,
    "p_gt0": 2.8846674559249383e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.1977956713313533,
    "lo": 0.1943200782373751,
    "hi": 0.20127126442533153,
    "p_gt0": 1.8558644878512536e-07
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.08715717341107695,
    "lo": 0.07713836416679717,
    "hi": 0.09717598265535674,
    "p_gt0": 5.172021810745474e-05
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.4980522990493317,
    "lo": 0.4942582949286288,
    "hi": 0.5018463031700345,
    "p_gt0": 1.5122273377989292e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.07632311353168932,
    "lo": -0.2297734839179567,
    "hi": 0.0771272568545781,
    "p_gt0": 0.8941979825106326
   }
  },
  "cal/E0_both": {
   "J": {
    "n": 4,
    "mean": 90.20065789473684,
    "lo": 89.81219059085238,
    "hi": 90.58912519862129,
    "p_gt0": 2.73268096222173e-09
   },
   "J_A": {
    "n": 4,
    "mean": 85.05921052631578,
    "lo": 84.2837819720256,
    "hi": 85.83463908060597,
    "p_gt0": 2.591826893931873e-08
   },
   "J_B": {
    "n": 4,
    "mean": 95.34210526315789,
    "lo": 95.13696395837498,
    "hi": 95.5472465679408,
    "p_gt0": 3.4077043538403714e-10
   },
   "CE": {
    "n": 4,
    "mean": 0.34094402887619557,
    "lo": 0.3290484178799428,
    "hi": 0.3528396398724483,
    "p_gt0": 1.4523811461876098e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.2513210133173225,
    "lo": 0.24811920460909018,
    "hi": 0.25452282202555476,
    "p_gt0": 7.073464513598937e-08
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.08962301555887313,
    "lo": 0.0796931339306808,
    "hi": 0.09955289718706546,
    "p_gt0": 4.6327543592685105e-05
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.4980882050644101,
    "lo": 0.49631954224443425,
    "hi": 0.49985686788438594,
    "p_gt0": 1.531693662920313e-09
   },
   "beta": {
    "n": 4,
    "mean": 1.772554976989561,
    "lo": 1.7225213528415217,
    "hi": 1.8225886011376002,
    "p_gt0": 7.691680875877798e-07
   }
  },
  "cal/E1_mass": {
   "J": {
    "n": 4,
    "mean": 90.70065789473685,
    "lo": 90.50102171561079,
    "hi": 90.90029407386291,
    "p_gt0": 3.647902178090129e-10
   },
   "J_A": {
    "n": 4,
    "mean": 87.125,
    "lo": 86.76417574664582,
    "hi": 87.48582425335418,
    "p_gt0": 2.4300412143582813e-09
   },
   "J_B": {
    "n": 4,
    "mean": 94.27631578947368,
    "lo": 93.91691171018456,
    "hi": 94.6357198687628,
    "p_gt0": 1.8953806870964423e-09
   },
   "CE": {
    "n": 4,
    "mean": 0.2878675132181502,
    "lo": 0.28470099417298156,
    "hi": 0.2910340322633188,
    "p_gt0": 4.55309972289244e-08
   },
   "block_CE": {
    "n": 4,
    "mean": 0.18696364989487813,
    "lo": 0.18502571430259618,
    "hi": 0.18890158548716007,
    "p_gt0": 3.809670319109545e-08
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.10090386332327204,
    "lo": 0.09740372648066209,
    "hi": 0.104404000165882,
    "p_gt0": 1.4272612326997624e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.501064563287488,
    "lo": 0.4986764301321413,
    "hi": 0.5034526964428347,
    "p_gt0": 3.703808597679378e-09
   },
   "beta": {
    "n": 4,
    "mean": -0.10847882674174561,
    "lo": -0.20258834424591193,
    "hi": -0.0143693092375793,
    "p_gt0": 0.9824799997383757
   }
  },
  "cal/E1_within": {
   "J": {
    "n": 4,
    "mean": 90.5032894736842,
    "lo": 90.39332791916061,
    "hi": 90.6132510282078,
    "p_gt0": 6.136020283007375e-11
   },
   "J_A": {
    "n": 4,
    "mean": 87.04605263157895,
    "lo": 86.3310150954304,
    "hi": 87.76109016772749,
    "p_gt0": 1.896209670903276e-08
   },
   "J_B": {
    "n": 4,
    "mean": 93.96052631578948,
    "lo": 93.46447350687497,
    "hi": 94.45657912470399,
    "p_gt0": 5.033853941210497e-09
   },
   "CE": {
    "n": 4,
    "mean": 0.2916947086113161,
    "lo": 0.2857949351266119,
    "hi": 0.29759448209602024,
    "p_gt0": 2.830184242045672e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.19592658152881398,
    "lo": 0.19539760219630706,
    "hi": 0.1964555608613209,
    "p_gt0": 6.732748624144499e-10
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.09576812708250208,
    "lo": 0.09023154412658431,
    "hi": 0.10130471003841986,
    "p_gt0": 6.602436604513217e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.5005786505467533,
    "lo": 0.4976443536357886,
    "hi": 0.503512947457718,
    "p_gt0": 6.890446912082457e-09
   },
   "beta": {
    "n": 4,
    "mean": -0.16771558106121592,
    "lo": -0.3172149370275235,
    "hi": -0.018216225094908334,
    "p_gt0": 0.981226924342318
   }
  },
  "cal/E1_both": {
   "J": {
    "n": 4,
    "mean": 90.74013157894736,
    "lo": 90.66887347307927,
    "hi": 90.81138968481544,
    "p_gt0": 1.656769185876612e-11
   },
   "J_A": {
    "n": 4,
    "mean": 87.21710526315789,
    "lo": 86.80914418427226,
    "hi": 87.62506634204352,
    "p_gt0": 3.501106389206344e-09
   },
   "J_B": {
    "n": 4,
    "mean": 94.26315789473684,
    "lo": 93.80828663632462,
    "hi": 94.71802915314905,
    "p_gt0": 3.844089009077226e-09
   },
   "CE": {
    "n": 4,
    "mean": 0.28534281583778165,
    "lo": 0.27999799146816434,
    "hi": 0.29068764020739896,
    "p_gt0": 2.2480337374861323e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.18869799027255968,
    "lo": 0.18799486231262003,
    "hi": 0.18940111823249933,
    "p_gt0": 1.769932207223376e-09
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.09664482556522193,
    "lo": 0.09130941630408962,
    "hi": 0.10198023482635424,
    "p_gt0": 5.7498247652623874e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.5009305141006464,
    "lo": 0.4979976023397265,
    "hi": 0.5038634258615662,
    "p_gt0": 6.866204475577325e-09
   },
   "beta": {
    "n": 4,
    "mean": -0.12297062554134969,
    "lo": -0.21341843365478907,
    "hi": -0.032522817427910286,
    "p_gt0": 0.9886196248170955
   }
  }
 },
 "contrasts": {
  "raw/E0": {
   "mass-CE": {
    "J": {
     "n": 4,
     "mean": -7.89802631578948,
     "lo": -9.252469849515128,
     "hi": -6.543582782063831,
     "p_gt0": 0.9998292490663034
    },
    "J_A": {
     "n": 4,
     "mean": 5.671052631578945,
     "lo": 4.16610038821456,
     "hi": 7.17600487494333,
     "p_gt0": 0.0006236899894070178
    },
    "J_B": {
     "n": 4,
     "mean": -21.4671052631579,
     "lo": -25.030174600223624,
     "hi": -17.904035926092178,
     "p_gt0": 0.9998450921526055
    },
    "CE": {
     "n": 4,
     "mean": -0.2607502920376973,
     "lo": -0.2710082767085893,
     "hi": -0.2504923073668053,
     "p_gt0": 0.9999979182414296
    },
    "block_CE": {
     "n": 4,
     "mean": -0.2589510558935264,
     "lo": -0.2685585495186337,
     "hi": -0.24934356226841908,
     "p_gt0": 0.9999982536861545
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0017992361441708654,
     "lo": -0.0027625794400476357,
     "hi": -0.0008358928482940953,
     "p_gt0": 0.9952393938762006
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.2508166137142065,
     "lo": -0.25500243476483997,
     "hi": -0.24663079266357302,
     "p_gt0": 0.9999998410034958
    }
   },
   "within-CE": {
    "J": {
     "n": 4,
     "mean": -0.07236842105263364,
     "lo": -0.26080274176022694,
     "hi": 0.11606589965495967,
     "p_gt0": 0.8455533374520086
    },
    "J_A": {
     "n": 4,
     "mean": 0.7236842105263186,
     "lo": 0.12902992567459237,
     "hi": 1.3183384953780448,
     "p_gt0": 0.015233145831085105
    },
    "J_B": {
     "n": 4,
     "mean": -0.8684210526315823,
     "lo": -1.1799087578922018,
     "hi": -0.5569333473709628,
     "p_gt0": 0.9984906946045441
    },
    "CE": {
     "n": 4,
     "mean": 0.010107009854561186,
     "lo": 0.0003583442520332103,
     "hi": 0.01985567545708916,
     "p_gt0": 0.022876542560473206
    },
    "block_CE": {
     "n": 4,
     "mean": -0.0025467849784850463,
     "lo": -0.006582751666820943,
     "hi": 0.00148918170985085,
     "p_gt0": 0.930887647396601
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.012653794833046215,
     "lo": 0.006785418545166008,
     "hi": 0.018522171120926422,
     "p_gt0": 0.0031681464420553725
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0047436841157757065,
     "lo": -0.006777308151795771,
     "hi": -0.002710060079755642,
     "p_gt0": 0.9974709661239443
    }
   },
   "both-CE": {
    "J": {
     "n": 4,
     "mean": -18.0,
     "lo": -20.584699033703085,
     "hi": -15.415300966296915,
     "p_gt0": 0.9998994467692622
    },
    "J_A": {
     "n": 4,
     "mean": 7.315789473684205,
     "lo": 5.934149291011983,
     "hi": 8.697429656356427,
     "p_gt0": 0.00022755168314543266
    },
    "J_B": {
     "n": 4,
     "mean": -43.31578947368421,
     "lo": -49.18645988813358,
     "hi": -37.44511905923485,
     "p_gt0": 0.9999153837992343
    },
    "CE": {
     "n": 4,
     "mean": -0.25785345667201065,
     "lo": -0.26825074826967116,
     "hi": -0.24745616507435014,
     "p_gt0": 0.9999977584503635
    },
    "block_CE": {
     "n": 4,
     "mean": -0.26804140935726073,
     "lo": -0.27590154904672465,
     "hi": -0.2601812696677968,
     "p_gt0": 0.9999991375977514
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.010187952685250069,
     "lo": 0.004643032201514254,
     "hi": 0.015732873168985882,
     "p_gt0": 0.0049847720373673325
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.2504867222076673,
     "lo": -0.25517118411534684,
     "hi": -0.2458022602999878,
     "p_gt0": 0.9999997762677891
    }
   },
   "within-mass": {
    "J": {
     "n": 4,
     "mean": 7.825657894736846,
     "lo": 6.33608866421679,
     "hi": 9.315227125256902,
     "p_gt0": 0.00023292285600435268
    },
    "J_A": {
     "n": 4,
     "mean": -4.9473684210526265,
     "lo": -6.3934974145139085,
     "hi": -3.5012394275913445,
     "p_gt0": 0.9991708728927459
    },
    "J_B": {
     "n": 4,
     "mean": 20.59868421052632,
     "lo": 17.22607010506069,
     "hi": 23.971298315991948,
     "p_gt0": 0.00014873601903559713
    },
    "CE": {
     "n": 4,
     "mean": 0.2708573018922585,
     "lo": 0.2543066555104075,
     "hi": 0.2874079482741095,
     "p_gt0": 7.794794051613086e-06
    },
    "block_CE": {
     "n": 4,
     "mean": 0.25640427091504137,
     "lo": 0.24430269949396285,
     "hi": 0.26850584233611985,
     "p_gt0": 3.5938775007266875e-06
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.01445303097721708,
     "lo": 0.007880031362403245,
     "hi": 0.021026030592030915,
     "p_gt0": 0.002995921779463724
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.24607292959843077,
     "lo": 0.24119876078033162,
     "hi": 0.25094709841652996,
     "p_gt0": 2.6583191108761904e-07
    }
   },
   "both-within": {
    "J": {
     "n": 4,
     "mean": -17.927631578947366,
     "lo": -20.684638581569082,
     "hi": -15.170624576325649,
     "p_gt0": 0.9998766146790571
    },
    "J_A": {
     "n": 4,
     "mean": 6.592105263157887,
     "lo": 5.408461859166408,
     "hi": 7.775748667149365,
     "p_gt0": 0.00019579117785407295
    },
    "J_B": {
     "n": 4,
     "mean": -42.44736842105263,
     "lo": -48.147914359928585,
     "hi": -36.746822482176675,
     "p_gt0": 0.9999176663537511
    },
    "CE": {
     "n": 4,
     "mean": -0.26796046652657185,
     "lo": -0.27888678269762457,
     "hi": -0.25703415035551913,
     "p_gt0": 0.999997682018304
    },
    "block_CE": {
     "n": 4,
     "mean": -0.26549462437877563,
     "lo": -0.27541195132769974,
     "hi": -0.2555772974298515,
     "p_gt0": 0.9999982177901647
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.002465842147796146,
     "lo": -0.0035025726837146797,
     "hi": -0.0014291116118776126,
     "p_gt0": 0.9976087593377968
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.24574303809189157,
     "lo": -0.2503956509036264,
     "hi": -0.24109042528015676,
     "p_gt0": 0.9999997678604002
    }
   },
   "both-mass": {
    "J": {
     "n": 4,
     "mean": -10.10197368421052,
     "lo": -11.543586577237905,
     "hi": -8.660360791183136,
     "p_gt0": 0.999901292553972
    },
    "J_A": {
     "n": 4,
     "mean": 1.6447368421052602,
     "lo": 1.1463330588406904,
     "hi": 2.14314062536983,
     "p_gt0": 0.0009217549556574435
    },
    "J_B": {
     "n": 4,
     "mean": -21.84868421052631,
     "lo": -25.203400576249756,
     "hi": -18.493967844802867,
     "p_gt0": 0.9998771934258015
    },
    "CE": {
     "n": 4,
     "mean": 0.0028968353656865786,
     "lo": -0.005674709398635652,
     "hi": 0.01146838013000881,
     "p_gt0": 0.18046576389224278
    },
    "block_CE": {
     "n": 4,
     "mean": -0.009090353463734324,
     "lo": -0.012047535188774345,
     "hi": -0.006133171738694303,
     "p_gt0": 0.9988651215568197
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.011987188829420934,
     "lo": 0.005778188090669107,
     "hi": 0.01819618956817276,
     "p_gt0": 0.004336409377749941
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.0003298915065392122,
     "lo": -0.0014176404751832458,
     "hi": 0.00207742348826167,
     "p_gt0": 0.29517551415134996
    }
   }
  },
  "raw/E1": {
   "mass-CE": {
    "J": {
     "n": 4,
     "mean": 0.14802631578947256,
     "lo": -0.05523661179159503,
     "hi": 0.3512892433705401,
     "p_gt0": 0.05165438847200703
    },
    "J_A": {
     "n": 4,
     "mean": 0.1513157894736885,
     "lo": -0.6165381895524993,
     "hi": 0.9191697684998763,
     "p_gt0": 0.28752486239921426
    },
    "J_B": {
     "n": 4,
     "mean": 0.14473684210526017,
     "lo": -0.3221818723907835,
     "hi": 0.6116555566013038,
     "p_gt0": 0.19831023378302057
    },
    "CE": {
     "n": 4,
     "mean": 0.006905984921782293,
     "lo": 0.004858039281024024,
     "hi": 0.008953930562540562,
     "p_gt0": 0.0008650167423564215
    },
    "block_CE": {
     "n": 4,
     "mean": 0.007998880000931137,
     "lo": 0.006310711746095498,
     "hi": 0.009687048255766776,
     "p_gt0": 0.0003165800300170487
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0010928950791488576,
     "lo": -0.0034353940422278506,
     "hi": 0.0012496038839301354,
     "p_gt0": 0.8828646159775522
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0013410596744037329,
     "lo": -0.007235135500861664,
     "hi": 0.004553016152054198,
     "p_gt0": 0.739316143633207
    }
   },
   "within-CE": {
    "J": {
     "n": 4,
     "mean": -0.0032894736842088435,
     "lo": -0.11457193508672475,
     "hi": 0.10799298771830707,
     "p_gt0": 0.5345086229030511
    },
    "J_A": {
     "n": 4,
     "mean": -0.019736842105270824,
     "lo": -0.4902406970161765,
     "hi": 0.45076701280563486,
     "p_gt0": 0.5488743335786543
    },
    "J_B": {
     "n": 4,
     "mean": 0.013157894736838927,
     "lo": -0.34948412454678834,
     "hi": 0.3757999140204662,
     "p_gt0": 0.4576839330077317
    },
    "CE": {
     "n": 4,
     "mean": 0.002488666765974798,
     "lo": 0.0009553435304588706,
     "hi": 0.0040219900014907255,
     "p_gt0": 0.007038102023672119
    },
    "block_CE": {
     "n": 4,
     "mean": -0.0015541743956463266,
     "lo": -0.0028001611067165477,
     "hi": -0.00030818768457610535,
     "p_gt0": 0.9857136614480458
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0040428411616211,
     "lo": 0.0021876188154736085,
     "hi": 0.005898063507768592,
     "p_gt0": 0.003073950444006792
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.002317260622199363,
     "lo": -0.0009544230723316331,
     "hi": 0.005588944316730359,
     "p_gt0": 0.05476312126079518
    }
   },
   "both-CE": {
    "J": {
     "n": 4,
     "mean": 0.21052631578947967,
     "lo": 0.03957522847039052,
     "hi": 0.3814774031085688,
     "p_gt0": 0.014770681680268403
    },
    "J_A": {
     "n": 4,
     "mean": 0.2499999999999929,
     "lo": -0.3287142498409412,
     "hi": 0.828714249840927,
     "p_gt0": 0.13144184108947385
    },
    "J_B": {
     "n": 4,
     "mean": 0.17105263157894512,
     "lo": -0.08594320460836125,
     "hi": 0.4280484677662515,
     "p_gt0": 0.06219799302826138
    },
    "CE": {
     "n": 4,
     "mean": 0.009338405416486256,
     "lo": 0.008053000060788393,
     "hi": 0.01062381077218412,
     "p_gt0": 8.862219984768683e-05
    },
    "block_CE": {
     "n": 4,
     "mean": 0.006172262737585012,
     "lo": 0.005098663293751917,
     "hi": 0.007245862181418107,
     "p_gt0": 0.00017811490585440955
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.003166142678901262,
     "lo": 0.002380900824852158,
     "hi": 0.003951384532950366,
     "p_gt0": 0.0005106950368814873
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.00046500403680632685,
     "lo": -0.005520900709416337,
     "hi": 0.004590892635803683,
     "p_gt0": 0.6055849551828261
    }
   },
   "within-mass": {
    "J": {
     "n": 4,
     "mean": -0.1513157894736814,
     "lo": -0.3139441025108111,
     "hi": 0.011312523563448307,
     "p_gt0": 0.9702536630293792
    },
    "J_A": {
     "n": 4,
     "mean": -0.17105263157895934,
     "lo": -0.9298135971240711,
     "hi": 0.5877083339661524,
     "p_gt0": 0.7375399475561941
    },
    "J_B": {
     "n": 4,
     "mean": -0.13157894736842124,
     "lo": -0.6175132392074446,
     "hi": 0.35435534447060213,
     "p_gt0": 0.7738945491677736
    },
    "CE": {
     "n": 4,
     "mean": -0.004417318155807495,
     "lo": -0.00714280285155079,
     "hi": -0.001691833460064201,
     "p_gt0": 0.9929342413076371
    },
    "block_CE": {
     "n": 4,
     "mean": -0.009553054396577464,
     "lo": -0.011801918571205036,
     "hi": -0.007304190221949891,
     "p_gt0": 0.9995623457086773
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.005135736240769958,
     "lo": 0.001865288402059,
     "hi": 0.008406184079480915,
     "p_gt0": 0.007706593643445791
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.003658320296603096,
     "lo": -0.0031407067880088067,
     "hi": 0.010457347381215,
     "p_gt0": 0.09267477695055436
    }
   },
   "both-within": {
    "J": {
     "n": 4,
     "mean": 0.2138157894736885,
     "lo": 0.09009750609827905,
     "hi": 0.337534072849098,
     "p_gt0": 0.005914633491309537
    },
    "J_A": {
     "n": 4,
     "mean": 0.2697368421052637,
     "lo": -0.2202401094032722,
     "hi": 0.7597137936137996,
     "p_gt0": 0.08903595681977411
    },
    "J_B": {
     "n": 4,
     "mean": 0.1578947368421062,
     "lo": -0.20232155609142805,
     "hi": 0.5181110297756404,
     "p_gt0": 0.12868170530587064
    },
    "CE": {
     "n": 4,
     "mean": 0.006849738650511458,
     "lo": 0.004760950854863833,
     "hi": 0.008938526446159084,
     "p_gt0": 0.0009389587916170169
    },
    "block_CE": {
     "n": 4,
     "mean": 0.007726437133231338,
     "lo": 0.006528808007611436,
     "hi": 0.00892406625885124,
     "p_gt0": 0.0001263252469249189
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0008766984827198385,
     "lo": -0.003451514727053292,
     "hi": 0.001698117761613615,
     "p_gt0": 0.8210693837559544
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.00278226465900569,
     "lo": -0.007691126463916839,
     "hi": 0.0021265971459054596,
     "p_gt0": 0.9154787654975102
    }
   },
   "both-mass": {
    "J": {
     "n": 4,
     "mean": 0.0625000000000071,
     "lo": -0.10962236352837365,
     "hi": 0.23462236352838786,
     "p_gt0": 0.16576407365600968
    },
    "J_A": {
     "n": 4,
     "mean": 0.09868421052630438,
     "lo": -0.24725422774936384,
     "hi": 0.4446226488019726,
     "p_gt0": 0.21544523124346557
    },
    "J_B": {
     "n": 4,
     "mean": 0.02631578947368496,
     "lo": -0.1872020501526749,
     "hi": 0.23983362910004483,
     "p_gt0": 0.3605458641772421
    },
    "CE": {
     "n": 4,
     "mean": 0.002432420494703963,
     "lo": -0.00010514526045871976,
     "hi": 0.004969986249866646,
     "p_gt0": 0.027701331164299944
    },
    "block_CE": {
     "n": 4,
     "mean": -0.0018266172633461253,
     "lo": -0.0032126322061433185,
     "hi": -0.000440602320548932,
     "p_gt0": 0.9876381839361353
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0042590377580501194,
     "lo": 0.002247159294974694,
     "hi": 0.006270916221125545,
     "p_gt0": 0.0033389603635820167
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.000876055637597406,
     "lo": -0.0015676598756355956,
     "hi": 0.0033197711508304076,
     "p_gt0": 0.1683723661274889
    }
   }
  },
  "cal/E0": {
   "mass-CE": {
    "J": {
     "n": 4,
     "mean": -0.42763157894736636,
     "lo": -0.8877727170579267,
     "hi": 0.03250955916319398,
     "p_gt0": 0.9701706062672103
    },
    "J_A": {
     "n": 4,
     "mean": -3.210526315789476,
     "lo": -3.6805640944543194,
     "hi": -2.740488537124633,
     "p_gt0": 0.9998934562207876
    },
    "J_B": {
     "n": 4,
     "mean": 2.35526315789474,
     "lo": 1.8316949268900808,
     "hi": 2.878831388899399,
     "p_gt0": 0.000369302974062086
    },
    "CE": {
     "n": 4,
     "mean": -0.04155069885837212,
     "lo": -0.04769352212387617,
     "hi": -0.03540787559286807,
     "p_gt0": 0.9998903110645432
    },
    "block_CE": {
     "n": 4,
     "mean": -0.03975146271420121,
     "lo": -0.046606942205771225,
     "hi": -0.0328959832226312,
     "p_gt0": 0.9998263641732118
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0017992361441708862,
     "lo": -0.002762579440047649,
     "hi": -0.0008358928482941233,
     "p_gt0": 0.995239393876201
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0007213267674606727,
     "lo": -0.0023089284667071764,
     "hi": 0.0008662749317858312,
     "p_gt0": 0.8780162601375565
    }
   },
   "within-CE": {
    "J": {
     "n": 4,
     "mean": -0.0921052631578938,
     "lo": -0.29653303080574345,
     "hi": 0.11232250448995584,
     "p_gt0": 0.8764626721821956
    },
    "J_A": {
     "n": 4,
     "mean": 0.6052631578947363,
     "lo": 0.253253324447346,
     "hi": 0.9572729913421265,
     "p_gt0": 0.0059991865423777505
    },
    "J_B": {
     "n": 4,
     "mean": -0.7894736842105239,
     "lo": -1.149689977144059,
     "hi": -0.42925739127698875,
     "p_gt0": 0.9969759053975361
    },
    "CE": {
     "n": 4,
     "mean": 0.009509585441783722,
     "lo": -0.0004693303244848804,
     "hi": 0.019488501208052324,
     "p_gt0": 0.02809385333343986
    },
    "block_CE": {
     "n": 4,
     "mean": -0.003144209391262476,
     "lo": -0.007521996758771586,
     "hi": 0.0012335779762466343,
     "p_gt0": 0.9468116614489448
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.012653794833046218,
     "lo": 0.006785418545166017,
     "hi": 0.01852217112092642,
     "p_gt0": 0.003168146442055362
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.002813548750644948,
     "lo": -0.004011340052114274,
     "hi": -0.0016157574491756216,
     "p_gt0": 0.9975211860457829
    }
   },
   "both-CE": {
    "J": {
     "n": 4,
     "mean": -0.33552631578947256,
     "lo": -0.6975634271969723,
     "hi": 0.02651079561802716,
     "p_gt0": 0.9699733242421129
    },
    "J_A": {
     "n": 4,
     "mean": -1.9342105263157876,
     "lo": -2.250354509263562,
     "hi": -1.6180665433680128,
     "p_gt0": 0.9998520236682473
    },
    "J_B": {
     "n": 4,
     "mean": 1.263157894736839,
     "lo": 0.7301851508143687,
     "hi": 1.7961306386593092,
     "p_gt0": 0.002415892686813776
    },
    "CE": {
     "n": 4,
     "mean": -0.04648159869198158,
     "lo": -0.05486897676857373,
     "hi": -0.03809422061538943,
     "p_gt0": 0.9998013039097172
    },
    "block_CE": {
     "n": 4,
     "mean": -0.05666955137723162,
     "lo": -0.06119159631475715,
     "hi": -0.05214750643970609,
     "p_gt0": 0.9999826567410507
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.010187952685250065,
     "lo": 0.004643032201514245,
     "hi": 0.015732873168985886,
     "p_gt0": 0.004984772037367351
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0027776427355665767,
     "lo": -0.004091077541159679,
     "hi": -0.0014642079299734742,
     "p_gt0": 0.9966513414955623
    }
   },
   "within-mass": {
    "J": {
     "n": 4,
     "mean": 0.33552631578947256,
     "lo": 0.04718093216572655,
     "hi": 0.6238716994132185,
     "p_gt0": 0.017101294419218475
    },
    "J_A": {
     "n": 4,
     "mean": 3.8157894736842124,
     "lo": 3.3121361201379007,
     "hi": 4.3194428272305245,
     "p_gt0": 7.818376237715044e-05
    },
    "J_B": {
     "n": 4,
     "mean": -3.1447368421052637,
     "lo": -3.4378568965393015,
     "hi": -2.851616787671226,
     "p_gt0": 0.9999723814030725
    },
    "CE": {
     "n": 4,
     "mean": 0.05106028430015584,
     "lo": 0.04002724271623373,
     "hi": 0.062093325884077955,
     "p_gt0": 0.00033949437543046186
    },
    "block_CE": {
     "n": 4,
     "mean": 0.03660725332293874,
     "lo": 0.03013338969926203,
     "hi": 0.04308111694661545,
     "p_gt0": 0.00018712842801527974
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.014453030977217105,
     "lo": 0.00788003136240327,
     "hi": 0.02102603059203094,
     "p_gt0": 0.0029959217794637127
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0020922219831842753,
     "lo": -0.004796055610561031,
     "hi": 0.0006116116441924804,
     "p_gt0": 0.9546699147803218
    }
   },
   "both-within": {
    "J": {
     "n": 4,
     "mean": -0.24342105263157876,
     "lo": -0.46598597543661446,
     "hi": -0.020856129826543057,
     "p_gt0": 0.9799820337209655
    },
    "J_A": {
     "n": 4,
     "mean": -2.539473684210524,
     "lo": -2.816182192481647,
     "hi": -2.2627651759394007,
     "p_gt0": 0.9999559278653387
    },
    "J_B": {
     "n": 4,
     "mean": 2.052631578947363,
     "lo": 1.8782949929253654,
     "hi": 2.2269681649693602,
     "p_gt0": 2.0906321908326312e-05
    },
    "CE": {
     "n": 4,
     "mean": -0.055991184133765304,
     "lo": -0.06033839364915854,
     "hi": -0.05164397461837207,
     "p_gt0": 0.9999840228073571
    },
    "block_CE": {
     "n": 4,
     "mean": -0.053525341985969144,
     "lo": -0.05733995787367552,
     "hi": -0.04971072609826277,
     "p_gt0": 0.9999876391572343
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.002465842147796153,
     "lo": -0.0035025726837146906,
     "hi": -0.0014291116118776157,
     "p_gt0": 0.9976087593377968
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 3.590601507837132e-05,
     "lo": -0.0021942481037964348,
     "hi": 0.0022660601339531774,
     "p_gt0": 0.4811782644922773
    }
   },
   "both-mass": {
    "J": {
     "n": 4,
     "mean": 0.0921052631578938,
     "lo": -0.027560497965460562,
     "hi": 0.21177102428124817,
     "p_gt0": 0.045860556655777665
    },
    "J_A": {
     "n": 4,
     "mean": 1.2763157894736885,
     "lo": 0.9335599251804081,
     "hi": 1.619071653766969,
     "p_gt0": 0.0006459742296544132
    },
    "J_B": {
     "n": 4,
     "mean": -1.092105263157901,
     "lo": -1.368813771429007,
     "hi": -0.8153967548867949,
     "p_gt0": 0.9994559871778999
    },
    "CE": {
     "n": 4,
     "mean": -0.004930899833609462,
     "lo": -0.01298212296711494,
     "hi": 0.0031203232998960172,
     "p_gt0": 0.9267959398187471
    },
    "block_CE": {
     "n": 4,
     "mean": -0.016918088663030406,
     "lo": -0.02009805244323084,
     "hi": -0.013738124882829973,
     "p_gt0": 0.9997756412759622
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.011987188829420951,
     "lo": 0.005778188090669111,
     "hi": 0.01819618956817279,
     "p_gt0": 0.004336409377749952
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.002056315968105904,
     "lo": -0.0032864608914102544,
     "hi": -0.0008261710448015539,
     "p_gt0": 0.9935122193783551
    }
   }
  },
  "cal/E1": {
   "mass-CE": {
    "J": {
     "n": 4,
     "mean": 0.164473684210531,
     "lo": -0.11564624791897932,
     "hi": 0.4445936163400413,
     "p_gt0": 0.07923751742691351
    },
    "J_A": {
     "n": 4,
     "mean": 0.1315789473684248,
     "lo": -0.48194257011232833,
     "hi": 0.7451004648491779,
     "p_gt0": 0.27194310550570255
    },
    "J_B": {
     "n": 4,
     "mean": 0.19736842105263364,
     "lo": -0.14538744324064956,
     "hi": 0.5401242853459168,
     "p_gt0": 0.08212660874357781
    },
    "CE": {
     "n": 4,
     "mean": 0.0065949169660638185,
     "lo": 0.005108694042623828,
     "hi": 0.008081139889503808,
     "p_gt0": 0.00038458865637912434
    },
    "block_CE": {
     "n": 4,
     "mean": 0.007687812045212718,
     "lo": 0.006136143889765622,
     "hi": 0.009239480200659813,
     "p_gt0": 0.0002772634493024629
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0010928950791488576,
     "lo": -0.0034353940422278506,
     "hi": 0.0012496038839301354,
     "p_gt0": 0.8828646159775522
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.00019871548751135282,
     "lo": -0.000869679340503311,
     "hi": 0.0012671103155260167,
     "p_gt0": 0.29777575047261723
    }
   },
   "within-CE": {
    "J": {
     "n": 4,
     "mean": -0.0328947368421062,
     "lo": -0.1543783098018658,
     "hi": 0.08858883611765338,
     "p_gt0": 0.7738945491677729
    },
    "J_A": {
     "n": 4,
     "mean": 0.05263157894736992,
     "lo": -0.2588561263132455,
     "hi": 0.36411928420798534,
     "p_gt0": 0.3140457575629289
    },
    "J_B": {
     "n": 4,
     "mean": -0.11842105263157876,
     "lo": -0.24404393310330136,
     "hi": 0.007201827840143837,
     "p_gt0": 0.9711655571887827
    },
    "CE": {
     "n": 4,
     "mean": 0.002767721572897938,
     "lo": 0.0008794583110292697,
     "hi": 0.004655984834766607,
     "p_gt0": 0.009298572704570695
    },
    "block_CE": {
     "n": 4,
     "mean": -0.0012751195887231448,
     "lo": -0.0031830493426854367,
     "hi": 0.0006328101652391472,
     "p_gt0": 0.9383142959901785
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0040428411616211,
     "lo": 0.0021876188154736085,
     "hi": 0.005898063507768592,
     "p_gt0": 0.003073950444006792
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.00028719725322330636,
     "lo": -0.0008387044279124674,
     "hi": 0.0002643099214658547,
     "p_gt0": 0.9019769502106396
    }
   },
   "both-CE": {
    "J": {
     "n": 4,
     "mean": 0.20394736842105488,
     "lo": 0.05248431916271726,
     "hi": 0.3554104176793925,
     "p_gt0": 0.011676674019923684
    },
    "J_A": {
     "n": 4,
     "mean": 0.22368421052632215,
     "lo": -0.16388871122349785,
     "hi": 0.6112571322761422,
     "p_gt0": 0.08178552255603871
    },
    "J_B": {
     "n": 4,
     "mean": 0.18421052631579116,
     "lo": 0.04324064834963404,
     "hi": 0.3251804042819483,
     "p_gt0": 0.012642843634869387
    },
    "CE": {
     "n": 4,
     "mean": 0.009119614346432353,
     "lo": 0.007630454840417949,
     "hi": 0.010608773852446757,
     "p_gt0": 0.00014755393683269026
    },
    "block_CE": {
     "n": 4,
     "mean": 0.005953471667531136,
     "lo": 0.004597739861518167,
     "hi": 0.007309203473544106,
     "p_gt0": 0.00039666162378251704
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.003166142678901255,
     "lo": 0.0023809008248521523,
     "hi": 0.003951384532950358,
     "p_gt0": 0.0005106950368814886
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 6.466630066978563e-05,
     "lo": -0.0008616007237249103,
     "hi": 0.0009909333250644817,
     "p_gt0": 0.4192203000922789
    }
   },
   "within-mass": {
    "J": {
     "n": 4,
     "mean": -0.1973684210526372,
     "lo": -0.43547573311135807,
     "hi": 0.04073889100608369,
     "p_gt0": 0.9611036115728877
    },
    "J_A": {
     "n": 4,
     "mean": -0.07894736842105488,
     "lo": -0.6008383877555633,
     "hi": 0.44294365091345356,
     "p_gt0": 0.668422247244457
    },
    "J_B": {
     "n": 4,
     "mean": -0.3157894736842124,
     "lo": -0.5551209959309462,
     "hi": -0.07645795143747863,
     "p_gt0": 0.9876771662222111
    },
    "CE": {
     "n": 4,
     "mean": -0.0038271953931658803,
     "lo": -0.006686981569621827,
     "hi": -0.0009674092167099332,
     "p_gt0": 0.988131343229814
    },
    "block_CE": {
     "n": 4,
     "mean": -0.008962931633935863,
     "lo": -0.011238060973119243,
     "hi": -0.0066878022947524825,
     "p_gt0": 0.9994530252529952
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.005135736240769958,
     "lo": 0.001865288402059,
     "hi": 0.008406184079480915,
     "p_gt0": 0.007706593643445791
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0004859127407346592,
     "lo": -0.001151297112030776,
     "hi": 0.00017947163056145782,
     "p_gt0": 0.9486484758211433
    }
   },
   "both-within": {
    "J": {
     "n": 4,
     "mean": 0.23684210526316107,
     "lo": 0.08683313494206246,
     "hi": 0.3868510755842597,
     "p_gt0": 0.007593267284750833
    },
    "J_A": {
     "n": 4,
     "mean": 0.17105263157895223,
     "lo": -0.16654871556997403,
     "hi": 0.5086539787278785,
     "p_gt0": 0.10262948293622859
    },
    "J_B": {
     "n": 4,
     "mean": 0.3026315789473699,
     "lo": 0.24857209850631373,
     "hi": 0.3566910593884261,
     "p_gt0": 0.00019280857579553575
    },
    "CE": {
     "n": 4,
     "mean": 0.006351892773534415,
     "lo": 0.004506658638194671,
     "hi": 0.008197126908874159,
     "p_gt0": 0.0008141905118142196
    },
    "block_CE": {
     "n": 4,
     "mean": 0.007228591256254281,
     "lo": 0.006335247385446335,
     "hi": 0.008121935127062227,
     "p_gt0": 6.422435603867187e-05
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0008766984827198454,
     "lo": -0.003451514727053304,
     "hi": 0.0016981177616136132,
     "p_gt0": 0.8210693837559557
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.000351863553893092,
     "lo": -8.123906393749905e-05,
     "hi": 0.000784966171723683,
     "p_gt0": 0.04069535627437113
    }
   },
   "both-mass": {
    "J": {
     "n": 4,
     "mean": 0.039473684210523885,
     "lo": -0.1340227206030893,
     "hi": 0.21297008902413708,
     "p_gt0": 0.2606906067023458
    },
    "J_A": {
     "n": 4,
     "mean": 0.09210526315789735,
     "lo": -0.16489057302939797,
     "hi": 0.3491010993451927,
     "p_gt0": 0.16842998305505635
    },
    "J_B": {
     "n": 4,
     "mean": -0.01315789473684248,
     "lo": -0.23074310630702902,
     "hi": 0.20442731683334406,
     "p_gt0": 0.5701597383998884
    },
    "CE": {
     "n": 4,
     "mean": 0.0025246973803685346,
     "lo": -0.00022612560019268828,
     "hi": 0.005275520360929757,
     "p_gt0": 0.030727156979460622
    },
    "block_CE": {
     "n": 4,
     "mean": -0.0017343403776815813,
     "lo": -0.003177511717591403,
     "hi": -0.00029116903777175965,
     "p_gt0": 0.9842616146185872
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0042590377580501125,
     "lo": 0.0022471592949746652,
     "hi": 0.00627091622112556,
     "p_gt0": 0.003338960363582133
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0001340491868415672,
     "lo": -0.0008178181670812378,
     "hi": 0.0005497197933981035,
     "p_gt0": 0.7115426708882464
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/R4ALT/R4ALT_DEV_READOUT_P3.json <==
{
 "identity": "NEXT_R4_DEV",
 "n": 4,
 "roots": [
  260926351,
  260926352,
  260926353,
  260926354
 ],
 "missing": [],
 "teacher_snaps": {
  "260926351": {
   "0": {
    "val": {
     "acc": 0.488,
     "accA": 0.976,
     "accB": 0.0
    },
    "test": {
     "acc": 0.4893421052631579,
     "accA": 0.9786842105263158,
     "accB": 0.0
    },
    "secs": 193
   },
   "1": {
    "val": {
     "acc": 0.941,
     "accA": 0.934,
     "accB": 0.948
    },
    "test": {
     "acc": 0.9401315789473684,
     "accA": 0.9339473684210526,
     "accB": 0.9463157894736842
    },
    "secs": 324
   }
  },
  "260926352": {
   "0": {
    "val": {
     "acc": 0.489,
     "accA": 0.978,
     "accB": 0.0
    },
    "test": {
     "acc": 0.48986842105263156,
     "accA": 0.9797368421052631,
     "accB": 0.0
    },
    "secs": 203
   },
   "1": {
    "val": {
     "acc": 0.9395,
     "accA": 0.933,
     "accB": 0.946
    },
    "test": {
     "acc": 0.9427631578947369,
     "accA": 0.9418421052631579,
     "accB": 0.9436842105263158
    },
    "secs": 334
   }
  },
  "260926353": {
   "0": {
    "val": {
     "acc": 0.49,
     "accA": 0.98,
     "accB": 0.0
    },
    "test": {
     "acc": 0.48894736842105263,
     "accA": 0.9778947368421053,
     "accB": 0.0
    },
    "secs": 206
   },
   "1": {
    "val": {
     "acc": 0.939,
     "accA": 0.938,
     "accB": 0.94
    },
    "test": {
     "acc": 0.9430263157894737,
     "accA": 0.9421052631578948,
     "accB": 0.9439473684210526
    },
    "secs": 342
   }
  },
  "260926354": {
   "0": {
    "val": {
     "acc": 0.486,
     "accA": 0.972,
     "accB": 0.0
    },
    "test": {
     "acc": 0.49026315789473685,
     "accA": 0.9805263157894737,
     "accB": 0.0
    },
    "secs": 209
   },
   "1": {
    "val": {
     "acc": 0.9445,
     "accA": 0.938,
     "accB": 0.951
    },
    "test": {
     "acc": 0.9436842105263158,
     "accA": 0.9447368421052632,
     "accB": 0.9426315789473684
    },
    "secs": 343
   }
  }
 },
 "arms": {
  "raw/Ex_ce": {
   "J": {
    "n": 4,
    "mean": 90.58552631578947,
    "lo": 90.30229384443145,
    "hi": 90.86875878714748,
    "p_gt0": 1.0457037753503482e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.36184210526316,
    "lo": 88.3736472235469,
    "hi": 90.35003698697943,
    "p_gt0": 4.6260474239731656e-08
   },
   "J_B": {
    "n": 4,
    "mean": 91.80921052631581,
    "lo": 91.0900975081104,
    "hi": 92.52832354452121,
    "p_gt0": 1.6439201509571958e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.2900306500736521,
    "lo": 0.2773352444019869,
    "hi": 0.30272605574531725,
    "p_gt0": 2.8672783451502088e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.21085647034378607,
    "lo": 0.2000958032400112,
    "hi": 0.22161713744756095,
    "p_gt0": 4.542682597104976e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.07917417972986604,
    "lo": 0.07522957911736342,
    "hi": 0.08311878034236866,
    "p_gt0": 4.227005795437762e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.49830862319970415,
    "lo": 0.4937112087144957,
    "hi": 0.5029060376849126,
    "p_gt0": 2.6865203043706097e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.03741849004165265,
    "lo": -0.18414291968577015,
    "hi": 0.10930593960246485,
    "p_gt0": 0.7617832135872009
   }
  },
  "raw/E0_mass": {
   "J": {
    "n": 4,
    "mean": 83.99342105263159,
    "lo": 81.17368663688522,
    "hi": 86.81315546837796,
    "p_gt0": 1.2938155019521656e-06
   },
   "J_A": {
    "n": 4,
    "mean": 94.2828947368421,
    "lo": 93.82116854016871,
    "hi": 94.74462093351548,
    "p_gt0": 4.017987819240298e-09
   },
   "J_B": {
    "n": 4,
    "mean": 73.70394736842104,
    "lo": 67.7159356004157,
    "hi": 79.69195913642638,
    "p_gt0": 1.830270102042134e-05
   },
   "CE": {
    "n": 4,
    "mean": 0.5632797741812039,
    "lo": 0.5547774692234692,
    "hi": 0.5717820791389386,
    "p_gt0": 1.17641319714518e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.48246101891594007,
    "lo": 0.4755794274017118,
    "hi": 0.48934261043016836,
    "p_gt0": 9.926726812168298e-08
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.08081875526526384,
    "lo": 0.0754922127491791,
    "hi": 0.08614529778134859,
    "p_gt0": 9.778833996039143e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.25190399949010733,
    "lo": 0.24901353972542398,
    "hi": 0.25479445925479066,
    "p_gt0": 5.168122123678389e-08
   },
   "beta": {
    "n": 4,
    "mean": 1.839611702053618,
    "lo": 1.7953495579583272,
    "hi": 1.8838738461489088,
    "p_gt0": 4.764167129117333e-07
   }
  },
  "raw/E0_within": {
   "J": {
    "n": 4,
    "mean": 90.38815789473685,
    "lo": 89.81083402732368,
    "hi": 90.96548176215002,
    "p_gt0": 8.914051275771079e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.86184210526316,
    "lo": 89.33065440968124,
    "hi": 90.39302980084508,
    "p_gt0": 7.06594365331894e-09
   },
   "J_B": {
    "n": 4,
    "mean": 90.91447368421052,
    "lo": 90.04455266374472,
    "hi": 91.78439470467632,
    "p_gt0": 2.996979350973408e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.2915146617086282,
    "lo": 0.2790956361681969,
    "hi": 0.30393368724905956,
    "p_gt0": 2.6433748382152336e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.21555781801514112,
    "lo": 0.2081934940475606,
    "hi": 0.22292214198272164,
    "p_gt0": 1.3635926971715035e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.0759568436934871,
    "lo": 0.06921971876083435,
    "hi": 0.08269396862613984,
    "p_gt0": 2.38049596767422e-05
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.4976299441731753,
    "lo": 0.49435217999460873,
    "hi": 0.5009077083517419,
    "p_gt0": 9.776072096368278e-09
   },
   "beta": {
    "n": 4,
    "mean": -0.024462890582167954,
    "lo": -0.11134656936805234,
    "hi": 0.06242078820371644,
    "p_gt0": 0.7818719159008082
   }
  },
  "raw/E0_both": {
   "J": {
    "n": 4,
    "mean": 70.9046052631579,
    "lo": 69.47214378496285,
    "hi": 72.33706674135296,
    "p_gt0": 2.8204604727546064e-07
   },
   "J_A": {
    "n": 4,
    "mean": 95.63815789473685,
    "lo": 95.16889793851239,
    "hi": 96.10741785096131,
    "p_gt0": 4.0411098767736145e-09
   },
   "J_B": {
    "n": 4,
    "mean": 46.171052631578945,
    "lo": 42.8674035183272,
    "hi": 49.47470174483069,
    "p_gt0": 1.25095053099396e-05
   },
   "CE": {
    "n": 4,
    "mean": 0.5685628903572102,
    "lo": 0.556731598639852,
    "hi": 0.5803941820745684,
    "p_gt0": 3.0821346748449936e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.49042871921330433,
    "lo": 0.48081071459814007,
    "hi": 0.5000467238284686,
    "p_gt0": 2.5800337505818367e-07
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.07813417114390586,
    "lo": 0.07105582158053583,
    "hi": 0.08521252070727589,
    "p_gt0": 2.536092113537782e-05
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.25402744679286265,
    "lo": 0.2508163885769825,
    "hi": 0.2572385050087428,
    "p_gt0": 6.90932208942209e-08
   },
   "beta": {
    "n": 4,
    "mean": 1.7041669461276836,
    "lo": 1.6845514602294662,
    "hi": 1.723782432025901,
    "p_gt0": 5.216723793759568e-08
   }
  },
  "raw/E1_mass": {
   "J": {
    "n": 4,
    "mean": 90.84210526315789,
    "lo": 90.50148763473175,
    "hi": 91.18272289158404,
    "p_gt0": 1.803412669761167e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.71052631578948,
    "lo": 88.89210077492586,
    "hi": 90.5289518566531,
    "p_gt0": 2.5974784681340213e-08
   },
   "J_B": {
    "n": 4,
    "mean": 91.97368421052632,
    "lo": 91.27466356308211,
    "hi": 92.67270485797052,
    "p_gt0": 1.501854431218904e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.2816526082799756,
    "lo": 0.2704460401043822,
    "hi": 0.292859176455569,
    "p_gt0": 2.1537224768683824e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.19953399890018375,
    "lo": 0.18957621809722505,
    "hi": 0.20949177970314245,
    "p_gt0": 4.24825064460666e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.08211860937979187,
    "lo": 0.07901279452732843,
    "hi": 0.08522442423225532,
    "p_gt0": 1.849859103837894e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.49649304962654384,
    "lo": 0.49241795460583565,
    "hi": 0.500568144647252,
    "p_gt0": 1.8915629373338523e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.008113797322585936,
    "lo": -0.12262201857793936,
    "hi": 0.10639442393276749,
    "p_gt0": 0.5819609613511381
   }
  },
  "raw/E1_within": {
   "J": {
    "n": 4,
    "mean": 90.43092105263158,
    "lo": 89.92628948426258,
    "hi": 90.93555262100057,
    "p_gt0": 5.9446333259233385e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.20394736842105,
    "lo": 88.08588282141025,
    "hi": 90.32201191543186,
    "p_gt0": 6.73568325590001e-08
   },
   "J_B": {
    "n": 4,
    "mean": 91.65789473684211,
    "lo": 90.90338240261642,
    "hi": 92.4124070710678,
    "p_gt0": 1.9082551040724863e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.2918103679646248,
    "lo": 0.28072465618527437,
    "hi": 0.3028960797439752,
    "p_gt0": 1.8746636036920264e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.21632937205526637,
    "lo": 0.20719846368008782,
    "hi": 0.22546028043044491,
    "p_gt0": 2.5708576566281405e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.07548099590935844,
    "lo": 0.07106576089998508,
    "hi": 0.07989623091873181,
    "p_gt0": 6.838772528640482e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.49989599726137324,
    "lo": 0.4966011891046513,
    "hi": 0.5031908054180952,
    "p_gt0": 9.794949677174821e-09
   },
   "beta": {
    "n": 4,
    "mean": -0.04265345045990793,
    "lo": -0.14038282392961826,
    "hi": 0.055075923009802394,
    "p_gt0": 0.8705027678782316
   }
  },
  "raw/E1_both": {
   "J": {
    "n": 4,
    "mean": 90.84539473684211,
    "lo": 90.44690082191208,
    "hi": 91.24388865177214,
    "p_gt0": 2.887425970891931e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.7763157894737,
    "lo": 88.87011376642265,
    "hi": 90.68251781252475,
    "p_gt0": 3.518289015117301e-08
   },
   "J_B": {
    "n": 4,
    "mean": 91.91447368421052,
    "lo": 91.1929264259778,
    "hi": 92.63602094244324,
    "p_gt0": 1.6549718484755585e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.28141431011716755,
    "lo": 0.2691430510081913,
    "hi": 0.2936855692261438,
    "p_gt0": 2.8346072296723513e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.20399719616333886,
    "lo": 0.19275753835610018,
    "hi": 0.21523685397057754,
    "p_gt0": 5.715783170045201e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.07741711395382873,
    "lo": 0.07323963141361499,
    "hi": 0.08159459649404248,
    "p_gt0": 5.369590756687213e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.49654126957473294,
    "lo": 0.49144240257854,
    "hi": 0.5016401365709259,
    "p_gt0": 3.704215268587864e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.006368704976206778,
    "lo": -0.1376096854526567,
    "hi": 0.12487227550024313,
    "p_gt0": 0.5564638920336478
   }
  },
  "cal/Ex_ce": {
   "J": {
    "n": 4,
    "mean": 90.55921052631578,
    "lo": 90.2437606034433,
    "hi": 90.87466044918826,
    "p_gt0": 1.4459358175171207e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.4013157894737,
    "lo": 88.62890815167636,
    "hi": 90.17372342727104,
    "p_gt0": 2.2062459180755766e-08
   },
   "J_B": {
    "n": 4,
    "mean": 91.71710526315789,
    "lo": 91.29506029921713,
    "hi": 92.13915022709865,
    "p_gt0": 3.3333381769300397e-09
   },
   "CE": {
    "n": 4,
    "mean": 0.29010141886264446,
    "lo": 0.2771172648891448,
    "hi": 0.3030855728361441,
    "p_gt0": 3.065065478206536e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.21092723913277844,
    "lo": 0.19989680516814143,
    "hi": 0.22195767309741546,
    "p_gt0": 4.887820878384585e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.07917417972986604,
    "lo": 0.07522957911736342,
    "hi": 0.08311878034236866,
    "p_gt0": 4.227005795437763e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.49646276753926194,
    "lo": 0.4929925010513776,
    "hi": 0.4999330340271463,
    "p_gt0": 1.1683645740598316e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.03741849004165265,
    "lo": -0.18414291968577015,
    "hi": 0.10930593960246485,
    "p_gt0": 0.7617832135872009
   }
  },
  "cal/E0_mass": {
   "J": {
    "n": 4,
    "mean": 90.16118421052632,
    "lo": 89.73061309002607,
    "hi": 90.59175533102656,
    "p_gt0": 3.72588842085789e-09
   },
   "J_A": {
    "n": 4,
    "mean": 86.32236842105263,
    "lo": 85.59356722415791,
    "hi": 87.05116961794735,
    "p_gt0": 2.0587503264559934e-08
   },
   "J_B": {
    "n": 4,
    "mean": 94.0,
    "lo": 93.54001766815409,
    "hi": 94.45998233184591,
    "p_gt0": 4.00860893274806e-09
   },
   "CE": {
    "n": 4,
    "mean": 0.338576917980237,
    "lo": 0.33103894031735315,
    "hi": 0.3461148956431208,
    "p_gt0": 3.774622115510862e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.25775816271497315,
    "lo": 0.2535846321784277,
    "hi": 0.2619316932515186,
    "p_gt0": 1.452079953296968e-07
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.08081875526526386,
    "lo": 0.07549221274917911,
    "hi": 0.0861452977813486,
    "p_gt0": 9.77883399603917e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.49649134570201486,
    "lo": 0.49295068902271927,
    "hi": 0.5000320023813104,
    "p_gt0": 1.2406979043926305e-08
   },
   "beta": {
    "n": 4,
    "mean": 1.839611702053618,
    "lo": 1.7953495579583272,
    "hi": 1.8838738461489088,
    "p_gt0": 4.764167129117333e-07
   }
  },
  "cal/E0_within": {
   "J": {
    "n": 4,
    "mean": 90.39802631578947,
    "lo": 89.83873272065077,
    "hi": 90.95731991092816,
    "p_gt0": 8.102038056211369e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.96710526315789,
    "lo": 89.32803622719877,
    "hi": 90.60617429911701,
    "p_gt0": 1.2261448896777364e-08
   },
   "J_B": {
    "n": 4,
    "mean": 90.82894736842105,
    "lo": 90.11626378746665,
    "hi": 91.54163094937546,
    "p_gt0": 1.6525910970674025e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.2916003275972233,
    "lo": 0.27893157859004863,
    "hi": 0.304269076604398,
    "p_gt0": 2.803518124909027e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.21564348390373628,
    "lo": 0.2080289948743245,
    "hi": 0.22325797293314806,
    "p_gt0": 1.5054915822689738e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.0759568436934871,
    "lo": 0.06921971876083435,
    "hi": 0.08269396862613984,
    "p_gt0": 2.3804959676742297e-05
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.4961196422649086,
    "lo": 0.4923488434387177,
    "hi": 0.49989044109109954,
    "p_gt0": 1.502067335534433e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.024462890582167954,
    "lo": -0.11134656936805234,
    "hi": 0.06242078820371644,
    "p_gt0": 0.7818719159008082
   }
  },
  "cal/E0_both": {
   "J": {
    "n": 4,
    "mean": 90.02631578947367,
    "lo": 89.50835938429441,
    "hi": 90.54427219465293,
    "p_gt0": 6.515137370047816e-09
   },
   "J_A": {
    "n": 4,
    "mean": 87.39473684210526,
    "lo": 86.57845658813164,
    "hi": 88.21101709607888,
    "p_gt0": 2.7874434444751637e-08
   },
   "J_B": {
    "n": 4,
    "mean": 92.65789473684211,
    "lo": 91.51571629072735,
    "hi": 93.80007318295687,
    "p_gt0": 6.407500300160607e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.35760185223244256,
    "lo": 0.34695608662441174,
    "hi": 0.3682476178404734,
    "p_gt0": 9.023024220365227e-07
   },
   "block_CE": {
    "n": 4,
    "mean": 0.27946768108853676,
    "lo": 0.2715999349734123,
    "hi": 0.28733542720366123,
    "p_gt0": 7.631174722563036e-07
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.07813417114390586,
    "lo": 0.07105582158053583,
    "hi": 0.08521252070727589,
    "p_gt0": 2.536092113537782e-05
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.4967582743441429,
    "lo": 0.494639020879228,
    "hi": 0.49887752780905775,
    "p_gt0": 2.656244587612749e-09
   },
   "beta": {
    "n": 4,
    "mean": 1.7041669461276836,
    "lo": 1.6845514602294662,
    "hi": 1.723782432025901,
    "p_gt0": 5.216723793759568e-08
   }
  },
  "cal/E1_mass": {
   "J": {
    "n": 4,
    "mean": 90.89473684210526,
    "lo": 90.59036708442524,
    "hi": 91.19910659978528,
    "p_gt0": 1.2845294049720465e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.73684210526315,
    "lo": 89.11386669474192,
    "hi": 90.35981751578439,
    "p_gt0": 1.144591255179186e-08
   },
   "J_B": {
    "n": 4,
    "mean": 92.05263157894737,
    "lo": 91.78125514090591,
    "hi": 92.32400801698883,
    "p_gt0": 8.76524262190112e-10
   },
   "CE": {
    "n": 4,
    "mean": 0.2816644755094979,
    "lo": 0.2700020564116464,
    "hi": 0.29332689460734945,
    "p_gt0": 2.4269599543123455e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.19954586612970604,
    "lo": 0.18910844356716364,
    "hi": 0.20998328869224844,
    "p_gt0": 4.890878870457798e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.08211860937979187,
    "lo": 0.07901279452732843,
    "hi": 0.08522442423225532,
    "p_gt0": 1.849859103837897e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.4961456898241553,
    "lo": 0.4929344869587876,
    "hi": 0.499356892689523,
    "p_gt0": 9.275270593045183e-09
   },
   "beta": {
    "n": 4,
    "mean": -0.008113797322585936,
    "lo": -0.12262201857793936,
    "hi": 0.10639442393276749,
    "p_gt0": 0.5819609613511381
   }
  },
  "cal/E1_within": {
   "J": {
    "n": 4,
    "mean": 90.4407894736842,
    "lo": 89.95953863111302,
    "hi": 90.92204031625539,
    "p_gt0": 5.154358232429781e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.34210526315789,
    "lo": 88.39398149692182,
    "hi": 90.29022902939396,
    "p_gt0": 4.0885250556219986e-08
   },
   "J_B": {
    "n": 4,
    "mean": 91.53947368421052,
    "lo": 90.90487893222947,
    "hi": 92.17406843619158,
    "p_gt0": 1.1397622592735451e-08
   },
   "CE": {
    "n": 4,
    "mean": 0.29187640380156754,
    "lo": 0.2806322741894525,
    "hi": 0.30312053341368256,
    "p_gt0": 1.9548300925717635e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.21639540789220907,
    "lo": 0.20710069592685587,
    "hi": 0.22569011985756227,
    "p_gt0": 2.7091712315442735e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.07548099590935844,
    "lo": 0.07106576089998508,
    "hi": 0.07989623091873181,
    "p_gt0": 6.838772528640482e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.49736984506744086,
    "lo": 0.49363660413565363,
    "hi": 0.501103085999228,
    "p_gt0": 1.4466667576823717e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.04265345045990793,
    "lo": -0.14038282392961826,
    "hi": 0.055075923009802394,
    "p_gt0": 0.8705027678782316
   }
  },
  "cal/E1_both": {
   "J": {
    "n": 4,
    "mean": 90.8421052631579,
    "lo": 90.46253225031319,
    "hi": 91.22167827600262,
    "p_gt0": 2.4956243269791717e-09
   },
   "J_A": {
    "n": 4,
    "mean": 89.80263157894737,
    "lo": 89.05629742636465,
    "hi": 90.54896573153009,
    "p_gt0": 1.9637201197789906e-08
   },
   "J_B": {
    "n": 4,
    "mean": 91.88157894736842,
    "lo": 91.49703398545469,
    "hi": 92.26612390928216,
    "p_gt0": 2.5079034906656426e-09
   },
   "CE": {
    "n": 4,
    "mean": 0.2814041976839282,
    "lo": 0.2686754943918557,
    "hi": 0.29413290097600076,
    "p_gt0": 3.1637526166858923e-06
   },
   "block_CE": {
    "n": 4,
    "mean": 0.2039870837300995,
    "lo": 0.19224162303977857,
    "hi": 0.21573254442042042,
    "p_gt0": 6.523010731654771e-06
   },
   "cond_CE": {
    "n": 4,
    "mean": 0.07741711395382873,
    "lo": 0.07323963141361499,
    "hi": 0.08159459649404248,
    "p_gt0": 5.369590756687213e-06
   },
   "soft_mass_B": {
    "n": 4,
    "mean": 0.4962744287046561,
    "lo": 0.49254855375516976,
    "hi": 0.5000003036541424,
    "p_gt0": 1.447664498984169e-08
   },
   "beta": {
    "n": 4,
    "mean": -0.006368704976206778,
    "lo": -0.1376096854526567,
    "hi": 0.12487227550024313,
    "p_gt0": 0.5564638920336478
   }
  }
 },
 "contrasts": {
  "raw/E0": {
   "mass-CE": {
    "J": {
     "n": 4,
     "mean": -6.592105263157887,
     "lo": -9.320261814276467,
     "hi": -3.8639487120393055,
     "p_gt0": 0.99771510801975
    },
    "J_A": {
     "n": 4,
     "mean": 4.921052631578945,
     "lo": 4.193354995530071,
     "hi": 5.648750267627819,
     "p_gt0": 0.00010976680565381012
    },
    "J_B": {
     "n": 4,
     "mean": -18.105263157894743,
     "lo": -23.48313548571106,
     "hi": -12.727390830078429,
     "p_gt0": 0.9991308004608018
    },
    "CE": {
     "n": 4,
     "mean": -0.27324912410755187,
     "lo": -0.2869062170118725,
     "hi": -0.2595920312032312,
     "p_gt0": 0.9999957325301424
    },
    "block_CE": {
     "n": 4,
     "mean": -0.271604548572154,
     "lo": -0.284596802642842,
     "hi": -0.258612294501466,
     "p_gt0": 0.9999962584911665
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0016445755353978082,
     "lo": -0.003448335900447465,
     "hi": 0.0001591848296518489,
     "p_gt0": 0.9687892511729532
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.24640462370959682,
     "lo": -0.24812102775535677,
     "hi": -0.24468821966383686,
     "p_gt0": 0.999999988437226
    }
   },
   "within-CE": {
    "J": {
     "n": 4,
     "mean": -0.19736842105262653,
     "lo": -0.5497931159680297,
     "hi": 0.15505627386277665,
     "p_gt0": 0.9136378716216556
    },
    "J_A": {
     "n": 4,
     "mean": 0.5,
     "lo": -0.042752876082894575,
     "hi": 1.0427528760828946,
     "p_gt0": 0.03045690289889365
    },
    "J_B": {
     "n": 4,
     "mean": -0.8947368421052637,
     "lo": -1.694378712389761,
     "hi": -0.09509497182076654,
     "p_gt0": 0.9811021569422056
    },
    "CE": {
     "n": 4,
     "mean": -0.0014840116349761484,
     "lo": -0.009215029969622989,
     "hi": 0.006247006699670692,
     "p_gt0": 0.7077773024320225
    },
    "block_CE": {
     "n": 4,
     "mean": -0.004701347671355091,
     "lo": -0.010004323532872478,
     "hi": 0.0006016281901622947,
     "p_gt0": 0.9666692369843256
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0032173360363789393,
     "lo": 0.00015652428588518088,
     "hi": 0.006278147786872698,
     "p_gt0": 0.0221082545711532
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0006786790265289472,
     "lo": -0.0038032258869729768,
     "hi": 0.0024458678339150824,
     "p_gt0": 0.7304532151572185
    }
   },
   "both-CE": {
    "J": {
     "n": 4,
     "mean": -19.680921052631575,
     "lo": -21.196937714310227,
     "hi": -18.164904390952923,
     "p_gt0": 0.999984396646484
    },
    "J_A": {
     "n": 4,
     "mean": 6.276315789473681,
     "lo": 5.493292626417771,
     "hi": 7.0593389525295915,
     "p_gt0": 6.606469645936041e-05
    },
    "J_B": {
     "n": 4,
     "mean": -45.63815789473685,
     "lo": -48.3569520776119,
     "hi": -42.9193637118618,
     "p_gt0": 0.999992776384951
    },
    "CE": {
     "n": 4,
     "mean": -0.27853224028355816,
     "lo": -0.29723096050116876,
     "hi": -0.25983352006594757,
     "p_gt0": 0.9999896659289801
    },
    "block_CE": {
     "n": 4,
     "mean": -0.2795722488695183,
     "lo": -0.297993251035636,
     "hi": -0.2611512467034006,
     "p_gt0": 0.9999902288588978
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0010400085859601851,
     "lo": -0.002322105363388628,
     "hi": 0.004402122535308998,
     "p_gt0": 0.1987449531391603
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.24428117640684155,
     "lo": -0.24604032360790956,
     "hi": -0.24252202920577354,
     "p_gt0": 0.9999999872242611
    }
   },
   "within-mass": {
    "J": {
     "n": 4,
     "mean": 6.39473684210526,
     "lo": 3.855494508453608,
     "hi": 8.933979175756912,
     "p_gt0": 0.0020275976144911267
    },
    "J_A": {
     "n": 4,
     "mean": -4.421052631578945,
     "lo": -4.929326754881858,
     "hi": -3.9127785082760322,
     "p_gt0": 0.999948258641776
    },
    "J_B": {
     "n": 4,
     "mean": 17.21052631578948,
     "lo": 11.817459775302176,
     "hi": 22.603592856276784,
     "p_gt0": 0.0010170169271483162
    },
    "CE": {
     "n": 4,
     "mean": 0.2717651124725757,
     "lo": 0.26081524982615817,
     "hi": 0.2827149751189932,
     "p_gt0": 2.2364121717738214e-06
    },
    "block_CE": {
     "n": 4,
     "mean": 0.2669032009007989,
     "lo": 0.2569817178916198,
     "hi": 0.276824683909978,
     "p_gt0": 1.7563564484274084e-06
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0048619115717767475,
     "lo": 0.003397218134755387,
     "hi": 0.006326605008798108,
     "p_gt0": 0.0009060264391312379
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.24572594468306785,
     "lo": 0.24356796430743224,
     "hi": 0.24788392505870346,
     "p_gt0": 2.3170479572371263e-08
    }
   },
   "both-within": {
    "J": {
     "n": 4,
     "mean": -19.48355263157895,
     "lo": -21.084149230435948,
     "hi": -17.88295603272195,
     "p_gt0": 0.9999810783990299
    },
    "J_A": {
     "n": 4,
     "mean": 5.776315789473681,
     "lo": 5.266319670983871,
     "hi": 6.2863119079634915,
     "p_gt0": 2.348027987996352e-05
    },
    "J_B": {
     "n": 4,
     "mean": -44.74342105263158,
     "lo": -48.05676449173958,
     "hi": -41.430077613523586,
     "p_gt0": 0.9999861348867412
    },
    "CE": {
     "n": 4,
     "mean": -0.277048228648582,
     "lo": -0.29081935517894725,
     "hi": -0.2632771021182167,
     "p_gt0": 0.9999958022314535
    },
    "block_CE": {
     "n": 4,
     "mean": -0.2748709011981632,
     "lo": -0.2892277818734867,
     "hi": -0.26051402052283973,
     "p_gt0": 0.9999951299828713
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.002177327450418754,
     "lo": -0.002821110299367696,
     "hi": -0.0015335446014698123,
     "p_gt0": 0.9991424276169694
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.2436024973803126,
     "lo": -0.24584053537213413,
     "hi": -0.24136445938849105,
     "p_gt0": 0.9999999734721764
    }
   },
   "both-mass": {
    "J": {
     "n": 4,
     "mean": -13.088815789473689,
     "lo": -15.062273764280125,
     "hi": -11.115357814667252,
     "p_gt0": 0.9998836833529903
    },
    "J_A": {
     "n": 4,
     "mean": 1.3552631578947363,
     "lo": 1.2004603643489598,
     "hi": 1.5100659514405128,
     "p_gt0": 5.074725641211493e-05
    },
    "J_B": {
     "n": 4,
     "mean": -27.532894736842106,
     "lo": -31.60962119906363,
     "hi": -23.456168274620584,
     "p_gt0": 0.9998898048477347
    },
    "CE": {
     "n": 4,
     "mean": -0.005283116176006297,
     "lo": -0.011608669439141094,
     "hi": 0.001042437087128499,
     "p_gt0": 0.9617649759223381
    },
    "block_CE": {
     "n": 4,
     "mean": -0.007967700297364322,
     "lo": -0.014188467421009002,
     "hi": -0.001746933173719642,
     "p_gt0": 0.986671749341856
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0026845841213579934,
     "lo": 0.0007245199688514885,
     "hi": 0.004644648273864498,
     "p_gt0": 0.01115861918787732
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.002123447302755266,
     "lo": 0.0013020665860222537,
     "hi": 0.002944828019488278,
     "p_gt0": 0.001879480933087667
    }
   }
  },
  "raw/E1": {
   "mass-CE": {
    "J": {
     "n": 4,
     "mean": 0.2565789473684248,
     "lo": 0.11822469323286636,
     "hi": 0.39493320150398326,
     "p_gt0": 0.004856385797955956
    },
    "J_A": {
     "n": 4,
     "mean": 0.3486842105263115,
     "lo": -0.1316548834976945,
     "hi": 0.8290233045503175,
     "p_gt0": 0.052007029644047416
    },
    "J_B": {
     "n": 4,
     "mean": 0.16447368421052388,
     "lo": -0.2533959589523831,
     "hi": 0.5823433273734309,
     "p_gt0": 0.14955019711761477
    },
    "CE": {
     "n": 4,
     "mean": 0.008378041793676447,
     "lo": 0.005887852979908405,
     "hi": 0.010868230607444488,
     "p_gt0": 0.0008708721702128396
    },
    "block_CE": {
     "n": 4,
     "mean": 0.011322471443602287,
     "lo": 0.009102399934643589,
     "hi": 0.013542542952560986,
     "p_gt0": 0.00025440835889141054
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0029444296499258338,
     "lo": -0.0044400415460643,
     "hi": -0.001448817753787367,
     "p_gt0": 0.995896548142987
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0018155735731603256,
     "lo": -0.005316251412431004,
     "hi": 0.0016851042661103531,
     "p_gt0": 0.9013000873211493
    }
   },
   "within-CE": {
    "J": {
     "n": 4,
     "mean": -0.1546052631578867,
     "lo": -0.4201991109488363,
     "hi": 0.11098858463306288,
     "p_gt0": 0.9194909796305796
    },
    "J_A": {
     "n": 4,
     "mean": -0.1578947368421062,
     "lo": -0.5065679088860918,
     "hi": 0.19077843520187943,
     "p_gt0": 0.8774030591025268
    },
    "J_B": {
     "n": 4,
     "mean": -0.15131578947368496,
     "lo": -0.49893968687837215,
     "hi": 0.19630810793100223,
     "p_gt0": 0.8699997237702766
    },
    "CE": {
     "n": 4,
     "mean": -0.0017797178909727124,
     "lo": -0.005682683068497488,
     "hi": 0.0021232472865520633,
     "p_gt0": 0.8786809982431192
    },
    "block_CE": {
     "n": 4,
     "mean": -0.0054729017114803005,
     "lo": -0.00802196011202349,
     "hi": -0.002923843310937111,
     "p_gt0": 0.9967927704187884
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0036931838205075847,
     "lo": 0.002172836244013676,
     "hi": 0.005213531397001493,
     "p_gt0": 0.0022502066041925183
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.001587374061669089,
     "lo": -0.0005430537839341242,
     "hi": 0.003717801907272302,
     "p_gt0": 0.04919726546253691
    }
   },
   "both-CE": {
    "J": {
     "n": 4,
     "mean": 0.25986842105263364,
     "lo": 0.07704264694017329,
     "hi": 0.442694195165094,
     "p_gt0": 0.01010253520518761
    },
    "J_A": {
     "n": 4,
     "mean": 0.41447368421052744,
     "lo": 0.21993465172353346,
     "hi": 0.6090127166975214,
     "p_gt0": 0.003278556157759045
    },
    "J_B": {
     "n": 4,
     "mean": 0.10526315789473273,
     "lo": -0.19083281095107757,
     "hi": 0.401359126740543,
     "p_gt0": 0.1700819488666876
    },
    "CE": {
     "n": 4,
     "mean": 0.00861633995648449,
     "lo": 0.008008132064241193,
     "hi": 0.009224547848727786,
     "p_gt0": 1.2010927237631794e-05
    },
    "block_CE": {
     "n": 4,
     "mean": 0.0068592741804471835,
     "lo": 0.00516912840030556,
     "hi": 0.008549419960588807,
     "p_gt0": 0.0005009582421769816
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0017570657760373025,
     "lo": 1.6854389087102555e-05,
     "hi": 0.0034972771629875024,
     "p_gt0": 0.024417123318112417
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0017673536249712685,
     "lo": -0.004716880457354876,
     "hi": 0.0011821732074123385,
     "p_gt0": 0.9237059760242422
    }
   },
   "within-mass": {
    "J": {
     "n": 4,
     "mean": -0.4111842105263115,
     "lo": -0.7703340963616925,
     "hi": -0.0520343246909305,
     "p_gt0": 0.9821732140638461
    },
    "J_A": {
     "n": 4,
     "mean": -0.5065789473684177,
     "lo": -1.2520315447680512,
     "hi": 0.23887365003121597,
     "p_gt0": 0.9403616684790326
    },
    "J_B": {
     "n": 4,
     "mean": -0.31578947368420884,
     "lo": -0.7549707689221008,
     "hi": 0.12339182155368306,
     "p_gt0": 0.9469394748875989
    },
    "CE": {
     "n": 4,
     "mean": -0.010157759684649159,
     "lo": -0.015325457382344606,
     "hi": -0.004990061986953712,
     "p_gt0": 0.9958782952381944
    },
    "block_CE": {
     "n": 4,
     "mean": -0.016795373155082588,
     "lo": -0.020210727294731584,
     "hi": -0.013380019015433594,
     "p_gt0": 0.9997165027488188
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0066376134704334185,
     "lo": 0.004585892878375445,
     "hi": 0.008689334062491392,
     "p_gt0": 0.0009770572983517389
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.0034029476348294146,
     "lo": 0.001618773443949515,
     "hi": 0.0051871218257093146,
     "p_gt0": 0.004487618142460115
    }
   },
   "both-within": {
    "J": {
     "n": 4,
     "mean": 0.41447368421052033,
     "lo": 0.05324469236302393,
     "hi": 0.7757026760580168,
     "p_gt0": 0.017727116947882506
    },
    "J_A": {
     "n": 4,
     "mean": 0.5723684210526336,
     "lo": 0.12609112042915854,
     "hi": 1.0186457216761087,
     "p_gt0": 0.013281375147145266
    },
    "J_B": {
     "n": 4,
     "mean": 0.2565789473684177,
     "lo": -0.27460874821349635,
     "hi": 0.7877666429503317,
     "p_gt0": 0.11091945678416021
    },
    "CE": {
     "n": 4,
     "mean": 0.010396057847457202,
     "lo": 0.006352634997560693,
     "hi": 0.01443948069735371,
     "p_gt0": 0.0019095290173975635
    },
    "block_CE": {
     "n": 4,
     "mean": 0.012332175891927484,
     "lo": 0.008749156425383436,
     "hi": 0.01591519535847153,
     "p_gt0": 0.000814527702068951
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0019361180444702822,
     "lo": -0.0030558738444526876,
     "hi": -0.0008163622444878767,
     "p_gt0": 0.9940930395935673
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0033547276866403575,
     "lo": -0.005607010447955894,
     "hi": -0.0011024449253248217,
     "p_gt0": 0.9910975985128077
    }
   },
   "both-mass": {
    "J": {
     "n": 4,
     "mean": 0.0032894736842088435,
     "lo": -0.06374210220951639,
     "hi": 0.07032104957793407,
     "p_gt0": 0.44290679156658475
    },
    "J_A": {
     "n": 4,
     "mean": 0.06578947368421595,
     "lo": -0.24097128505615906,
     "hi": 0.37255023242459095,
     "p_gt0": 0.27194310550569145
    },
    "J_B": {
     "n": 4,
     "mean": -0.05921052631579116,
     "lo": -0.3377611467576882,
     "hi": 0.2193400941261059,
     "p_gt0": 0.7263889841775277
    },
    "CE": {
     "n": 4,
     "mean": 0.00023829816280804272,
     "lo": -0.0017031790110680757,
     "hi": 0.002179775336684161,
     "p_gt0": 0.36108376164151995
    },
    "block_CE": {
     "n": 4,
     "mean": -0.004463197263155104,
     "lo": -0.005905032906214768,
     "hi": -0.0030213616200954396,
     "p_gt0": 0.9988880471064256
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.004701495425963136,
     "lo": 0.003269670855400673,
     "hi": 0.0061333199965256,
     "p_gt0": 0.0009353699415759734
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 4.821994818905717e-05,
     "lo": -0.0014747899308963767,
     "hi": 0.001571229827274491,
     "p_gt0": 0.46304896022590347
    }
   }
  },
  "cal/E0": {
   "mass-CE": {
    "J": {
     "n": 4,
     "mean": -0.39802631578947256,
     "lo": -0.6477407430716065,
     "hi": -0.1483118885073387,
     "p_gt0": 0.9926022633246993
    },
    "J_A": {
     "n": 4,
     "mean": -3.078947368421055,
     "lo": -3.586070246478335,
     "hi": -2.571824490363775,
     "p_gt0": 0.9998486026451624
    },
    "J_B": {
     "n": 4,
     "mean": 2.2828947368421026,
     "lo": 1.7858120084850142,
     "hi": 2.779977465199191,
     "p_gt0": 0.00034730809118101695
    },
    "CE": {
     "n": 4,
     "mean": -0.04847549911759255,
     "lo": -0.06291019069631845,
     "hi": -0.03404080753886666,
     "p_gt0": 0.999124427806228
    },
    "block_CE": {
     "n": 4,
     "mean": -0.0468309235821947,
     "lo": -0.060316833112416784,
     "hi": -0.03334501405197261,
     "p_gt0": 0.9992065044199735
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0016445755353978117,
     "lo": -0.0034483359004474612,
     "hi": 0.00015918482965183783,
     "p_gt0": 0.9687892511729537
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 2.857816275295133e-05,
     "lo": -0.0012965389617783912,
     "hi": 0.0013536952872842938,
     "p_gt0": 0.47479966015397845
    }
   },
   "within-CE": {
    "J": {
     "n": 4,
     "mean": -0.16118421052631504,
     "lo": -0.4737840618412129,
     "hi": 0.15141564078858283,
     "p_gt0": 0.9003276184259382
    },
    "J_A": {
     "n": 4,
     "mean": 0.5657894736842124,
     "lo": 0.1115611431670635,
     "hi": 1.0200178042013612,
     "p_gt0": 0.014338473715231472
    },
    "J_B": {
     "n": 4,
     "mean": -0.8881578947368389,
     "lo": -1.3945599154602113,
     "hi": -0.38175587401346645,
     "p_gt0": 0.9943228077003681
    },
    "CE": {
     "n": 4,
     "mean": -0.001498908734578877,
     "lo": -0.009281044721036975,
     "hi": 0.00628322725187922,
     "p_gt0": 0.7083813752864001
    },
    "block_CE": {
     "n": 4,
     "mean": -0.004716244770957813,
     "lo": -0.010065218916383248,
     "hi": 0.0006327293744676221,
     "p_gt0": 0.9662418027308565
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.003217336036378946,
     "lo": 0.00015652428588518478,
     "hi": 0.006278147786872707,
     "p_gt0": 0.022108254571153126
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.00034312527435330364,
     "lo": -0.0010711801523223875,
     "hi": 0.0003849296036157801,
     "p_gt0": 0.8846908303993162
    }
   },
   "both-CE": {
    "J": {
     "n": 4,
     "mean": -0.5328947368421098,
     "lo": -0.8002023322353026,
     "hi": -0.26558714144891693,
     "p_gt0": 0.9960397085861912
    },
    "J_A": {
     "n": 4,
     "mean": -2.0065789473684283,
     "lo": -2.336961550337459,
     "hi": -1.6761963443993977,
     "p_gt0": 0.9998487584568053
    },
    "J_B": {
     "n": 4,
     "mean": 0.9407894736842088,
     "lo": 0.09886621585776711,
     "hi": 1.7827127315106506,
     "p_gt0": 0.018961906036717067
    },
    "CE": {
     "n": 4,
     "mean": -0.06750043336979812,
     "lo": -0.08554642185043833,
     "hi": -0.049454444889157914,
     "p_gt0": 0.9993625369946642
    },
    "block_CE": {
     "n": 4,
     "mean": -0.06854044195575829,
     "lo": -0.086210130234925,
     "hi": -0.050870753676591565,
     "p_gt0": 0.9994274176991648
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0010400085859601886,
     "lo": -0.0023221053633886222,
     "hi": 0.004402122535309,
     "p_gt0": 0.1987449531391594
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.00029550680488098224,
     "lo": -0.0014467828492797723,
     "hi": 0.0020377964590417366,
     "p_gt0": 0.3134234796930571
    }
   },
   "within-mass": {
    "J": {
     "n": 4,
     "mean": 0.23684210526315752,
     "lo": -0.28308532896600236,
     "hi": 0.7567695394923174,
     "p_gt0": 0.1215057493567044
    },
    "J_A": {
     "n": 4,
     "mean": 3.6447368421052673,
     "lo": 2.822392810525955,
     "hi": 4.46708087368458,
     "p_gt0": 0.00038593701051484056
    },
    "J_B": {
     "n": 4,
     "mean": -3.1710526315789416,
     "lo": -3.52056295530104,
     "hi": -2.821542307856843,
     "p_gt0": 0.9999543905312853
    },
    "CE": {
     "n": 4,
     "mean": 0.046976590383013675,
     "lo": 0.036656001195920974,
     "hi": 0.057297179570106375,
     "p_gt0": 0.0003566361146813208
    },
    "block_CE": {
     "n": 4,
     "mean": 0.042114678811236886,
     "lo": 0.03262137132987966,
     "hi": 0.05160798629259411,
     "p_gt0": 0.00038487603233549776
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.004861911571776758,
     "lo": 0.0033972181347553974,
     "hi": 0.006326605008798118,
     "p_gt0": 0.0009060264391312323
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.000371703437106255,
     "lo": -0.001523457208831459,
     "hi": 0.0007800503346189491,
     "p_gt0": 0.8100192019045281
    }
   },
   "both-within": {
    "J": {
     "n": 4,
     "mean": -0.3717105263157947,
     "lo": -0.42936693269507514,
     "hi": -0.3140541199365143,
     "p_gt0": 0.9998734144953489
    },
    "J_A": {
     "n": 4,
     "mean": -2.5723684210526407,
     "lo": -3.3107306873134865,
     "hi": -1.834006154791795,
     "p_gt0": 0.999214055311447
    },
    "J_B": {
     "n": 4,
     "mean": 1.8289473684210478,
     "lo": 1.1744033587572131,
     "hi": 2.4834913780848824,
     "p_gt0": 0.0014994917308810043
    },
    "CE": {
     "n": 4,
     "mean": -0.06600152463521924,
     "lo": -0.07894807720302355,
     "hi": -0.053054972067414934,
     "p_gt0": 0.999745287661552
    },
    "block_CE": {
     "n": 4,
     "mean": -0.06382419718480048,
     "lo": -0.07733021043156905,
     "hi": -0.050318183938031905,
     "p_gt0": 0.9996809100859566
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0021773274504187576,
     "lo": -0.002821110299367698,
     "hi": -0.001533544601469817,
     "p_gt0": 0.9991424276169694
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.0006386320792342859,
     "lo": -0.0013708963787691132,
     "hi": 0.002648160537237685,
     "p_gt0": 0.1931601078615595
    }
   },
   "both-mass": {
    "J": {
     "n": 4,
     "mean": -0.1348684210526372,
     "lo": -0.6145606446917877,
     "hi": 0.3448238025865133,
     "p_gt0": 0.7815784186646078
    },
    "J_A": {
     "n": 4,
     "mean": 1.0723684210526265,
     "lo": 0.832122834922996,
     "hi": 1.312614007182257,
     "p_gt0": 0.00037791795250095606
    },
    "J_B": {
     "n": 4,
     "mean": -1.3421052631578938,
     "lo": -2.2277572947254747,
     "hi": -0.4564532315903127,
     "p_gt0": 0.9915054608422901
    },
    "CE": {
     "n": 4,
     "mean": -0.01902493425220557,
     "lo": -0.02288861608000791,
     "hi": -0.015161252424403228,
     "p_gt0": 0.9997176019774728
    },
    "block_CE": {
     "n": 4,
     "mean": -0.021709518373563594,
     "lo": -0.025912866205437715,
     "hi": -0.017506170541689473,
     "p_gt0": 0.9997549605675481
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0026845841213580003,
     "lo": 0.0007245199688515041,
     "hi": 0.0046446482738644965,
     "p_gt0": 0.011158619187877113
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.0002669286421280309,
     "lo": -0.0012163291014528502,
     "hi": 0.001750186385708912,
     "p_gt0": 0.30347244117909206
    }
   }
  },
  "cal/E1": {
   "mass-CE": {
    "J": {
     "n": 4,
     "mean": 0.3355263157894761,
     "lo": 0.12650409206172247,
     "hi": 0.5445485395172298,
     "p_gt0": 0.007255531609537738
    },
    "J_A": {
     "n": 4,
     "mean": 0.33552631578947256,
     "lo": -0.03959350578840576,
     "hi": 0.7106461373673509,
     "p_gt0": 0.03264713496078305
    },
    "J_B": {
     "n": 4,
     "mean": 0.33552631578947256,
     "lo": 0.023335741552582445,
     "hi": 0.6477168900263627,
     "p_gt0": 0.020916434454594474
    },
    "CE": {
     "n": 4,
     "mean": 0.00843694335314657,
     "lo": 0.005891447463198758,
     "hi": 0.010982439243094382,
     "p_gt0": 0.0009100029980531166
    },
    "block_CE": {
     "n": 4,
     "mean": 0.011381373003072424,
     "lo": 0.009085142581151855,
     "hi": 0.013677603424992994,
     "p_gt0": 0.0002769311422617365
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0029444296499258303,
     "lo": -0.004440041546064301,
     "hi": -0.0014488177537873598,
     "p_gt0": 0.995896548142987
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.00031707771510662563,
     "lo": -0.0007308424690627808,
     "hi": 9.668703884952958e-05,
     "p_gt0": 0.9536996647223069
    }
   },
   "within-CE": {
    "J": {
     "n": 4,
     "mean": -0.11842105263157521,
     "lo": -0.30801498010385053,
     "hi": 0.07117287484070009,
     "p_gt0": 0.929505400594854
    },
    "J_A": {
     "n": 4,
     "mean": -0.059210526315787604,
     "lo": -0.27913363536298863,
     "hi": 0.16071258273141345,
     "p_gt0": 0.7727327248392347
    },
    "J_B": {
     "n": 4,
     "mean": -0.17763157894736992,
     "lo": -0.41046419853513577,
     "hi": 0.05520104064039594,
     "p_gt0": 0.9532488346883401
    },
    "CE": {
     "n": 4,
     "mean": -0.0017749849389230576,
     "lo": -0.0057564235592451225,
     "hi": 0.0022064536813990072,
     "p_gt0": 0.8744952096459828
    },
    "block_CE": {
     "n": 4,
     "mean": -0.005468168759430625,
     "lo": -0.008066906755034927,
     "hi": -0.002869430763826322,
     "p_gt0": 0.9966029088361525
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.003693183820507588,
     "lo": 0.002172836244013691,
     "hi": 0.005213531397001486,
     "p_gt0": 0.0022502066041924637
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.0009070775281789789,
     "lo": -1.4737537809969537e-05,
     "hi": 0.0018288925941679275,
     "p_gt0": 0.026001147612045732
    }
   },
   "both-CE": {
    "J": {
     "n": 4,
     "mean": 0.2828947368421062,
     "lo": 0.04943537959408706,
     "hi": 0.5163540940901253,
     "p_gt0": 0.015404354800815688
    },
    "J_A": {
     "n": 4,
     "mean": 0.4013157894736885,
     "lo": 0.2860029767151365,
     "hi": 0.5166286022322405,
     "p_gt0": 0.0007883714496817266
    },
    "J_B": {
     "n": 4,
     "mean": 0.16447368421052388,
     "lo": -0.25058907819613596,
     "hi": 0.5795364466171837,
     "p_gt0": 0.14821414799155522
    },
    "CE": {
     "n": 4,
     "mean": 0.008697221178716241,
     "lo": 0.008073474004598997,
     "hi": 0.009320968352833485,
     "p_gt0": 1.259645367332889e-05
    },
    "block_CE": {
     "n": 4,
     "mean": 0.006940155402678949,
     "lo": 0.005001432222988766,
     "hi": 0.008878878582369132,
     "p_gt0": 0.0007255715406073928
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.001757065776037306,
     "lo": 1.6854389087114698e-05,
     "hi": 0.0034972771629874972,
     "p_gt0": 0.024417123318112015
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.00018833883460579737,
     "lo": -0.0006747696919066709,
     "hi": 0.0002980920226950762,
     "p_gt0": 0.8471782843455562
    }
   },
   "within-mass": {
    "J": {
     "n": 4,
     "mean": -0.4539473684210513,
     "lo": -0.8317840788377456,
     "hi": -0.07611065800435701,
     "p_gt0": 0.9842508210976542
    },
    "J_A": {
     "n": 4,
     "mean": -0.39473684210526017,
     "lo": -0.9699053257456338,
     "hi": 0.18043164153511349,
     "p_gt0": 0.9415509435490235
    },
    "J_B": {
     "n": 4,
     "mean": -0.5131578947368425,
     "lo": -0.9825735185576456,
     "hi": -0.04374227091603933,
     "p_gt0": 0.979957890505377
    },
    "CE": {
     "n": 4,
     "mean": -0.010211928292069627,
     "lo": -0.015601303651529605,
     "hi": -0.004822552932609651,
     "p_gt0": 0.9954286790849814
    },
    "block_CE": {
     "n": 4,
     "mean": -0.01684954176250305,
     "lo": -0.020501406126208585,
     "hi": -0.013197677398797512,
     "p_gt0": 0.9996574429277428
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.0066376134704334185,
     "lo": 0.004585892878375431,
     "hi": 0.008689334062491406,
     "p_gt0": 0.0009770572983517586
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.0012241552432856045,
     "lo": 0.0002651648150460552,
     "hi": 0.002183145671525154,
     "p_gt0": 0.013447095542325146
    }
   },
   "both-within": {
    "J": {
     "n": 4,
     "mean": 0.4013157894736814,
     "lo": 0.04374593634263296,
     "hi": 0.7588856426047299,
     "p_gt0": 0.01875210947400833
    },
    "J_A": {
     "n": 4,
     "mean": 0.4605263157894761,
     "lo": 0.14438233284170587,
     "hi": 0.7766702987372464,
     "p_gt0": 0.009455723768221612
    },
    "J_B": {
     "n": 4,
     "mean": 0.3421052631578938,
     "lo": -0.24810940044046748,
     "hi": 0.9323199267562551,
     "p_gt0": 0.08114378503597128
    },
    "CE": {
     "n": 4,
     "mean": 0.010472206117639299,
     "lo": 0.00614201180326384,
     "hi": 0.014802400432014758,
     "p_gt0": 0.0022791949507179766
    },
    "block_CE": {
     "n": 4,
     "mean": 0.012408324162109574,
     "lo": 0.008482606033603733,
     "hi": 0.016334042290615414,
     "p_gt0": 0.0010460095442661433
    },
    "cond_CE": {
     "n": 4,
     "mean": -0.0019361180444702822,
     "lo": -0.0030558738444526876,
     "hi": -0.0008163622444878767,
     "p_gt0": 0.9940930395935673
    },
    "soft_mass_B": {
     "n": 4,
     "mean": -0.0010954163627847763,
     "lo": -0.0017840890920549394,
     "hi": -0.00040674363351461316,
     "p_gt0": 0.9925599396018003
    }
   },
   "both-mass": {
    "J": {
     "n": 4,
     "mean": -0.05263157894736992,
     "lo": -0.16982973976963556,
     "hi": 0.06456658187489572,
     "p_gt0": 0.8758558076500066
    },
    "J_A": {
     "n": 4,
     "mean": 0.06578947368421595,
     "lo": -0.20450792852111815,
     "hi": 0.33608687588955005,
     "p_gt0": 0.24751267302984098
    },
    "J_B": {
     "n": 4,
     "mean": -0.17105263157894868,
     "lo": -0.44986541736870744,
     "hi": 0.10776015421081009,
     "p_gt0": 0.9270374432103281
    },
    "CE": {
     "n": 4,
     "mean": 0.0002602778255696714,
     "lo": -0.001685736851429554,
     "hi": 0.0022062925025688965,
     "p_gt0": 0.3495265318256696
    },
    "block_CE": {
     "n": 4,
     "mean": -0.004441217600393475,
     "lo": -0.005906091307227575,
     "hi": -0.002976343893559376,
     "p_gt0": 0.9988182991098283
    },
    "cond_CE": {
     "n": 4,
     "mean": 0.004701495425963136,
     "lo": 0.0032696708554006615,
     "hi": 0.006133319996525611,
     "p_gt0": 0.000935369941575996
    },
    "soft_mass_B": {
     "n": 4,
     "mean": 0.00012873888050082827,
     "lo": -0.00041359394396902607,
     "hi": 0.0006710717049706826,
     "p_gt0": 0.25244038768416865
    }
   }
  }
 }
}

==> anc/supplementary_material/data/v9/RB500/RB500_B4C.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260925851,
  260925852,
  260925853,
  260925854,
  260925855,
  260925856,
  260925857,
  260925858
 ],
 "arms": {
  "original": {
   "J": [
    37.06973684210526,
    35.94606270238076,
    38.19341098182976
   ],
   "Jc": [
    41.473684210526315,
    40.68804581268426,
    42.25932260836837
   ],
   "CE": [
    2.8855294661622977,
    2.8305159940343465,
    2.940542938290249
   ],
   "CEc": [
    2.6042385967566934,
    2.5824666137971883,
    2.6260105797161986
   ],
   "beta": [
    -2.792192395197139,
    -3.088927360823753,
    -2.495457429570525
   ],
   "soft": [
    0.3310591409439776,
    0.30743842976558444,
    0.35467985212237074
   ],
   "softc": [
    0.1045821785728982,
    0.09807108095376604,
    0.11109327619203035
   ]
  },
  "none": {
   "J": [
    22.496052631578948,
    21.566455634845624,
    23.42564962831227
   ],
   "Jc": [
    40.13552631578948,
    39.66982828029634,
    40.60122435128261
   ],
   "CE": [
    4.432697349437581,
    4.351326356387302,
    4.51406834248786
   ],
   "CEc": [
    2.5371290172101415,
    2.5070250333089614,
    2.5672330011113216
   ],
   "beta": [
    -6.9708156285630505,
    -7.223474942579337,
    -6.718156314546764
   ],
   "soft": [
    0.7396950618433566,
    0.7242795184422992,
    0.7551106052444141
   ],
   "softc": [
    0.10358356265697605,
    0.09530967512894972,
    0.11185745018500237
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   14.573684210526315,
   14.202700610940262,
   14.944667810112367
  ],
  "U_star": [
   1.3381578947368427,
   0.43453537621916716,
   2.241780413254518
  ],
  "D": [
   13.235526315789471,
   12.44201413374697,
   14.029038497831973
  ],
  "half_margin": [
   5.948684210526315,
   5.118810478130486,
   6.778557942922143
  ],
  "R": 0.9081798483206933,
  "U_star_TOST_1pp": 0.7972107488333456,
  "per_root": {
   "U": [
    13.737,
    14.263,
    14.653,
    14.632,
    15.274,
    14.516,
    14.684,
    14.832
   ],
   "U_star": [
    1.053,
    -0.189,
    0.611,
    2.726,
    2.611,
    1.758,
    0.242,
    1.895
   ]
  }
 },
 "alt_splits_U_star_mean": [
  1.296052631578946,
  1.3500000000000005,
  1.3802631578947366,
  1.3605263157894738,
  1.3500000000000005
 ]
}


==> anc/supplementary_material/data/v9/RB500/RB500_E3.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260924801,
  260924802,
  260924803,
  260924804,
  260924805,
  260924806,
  260924807,
  260924808
 ],
 "arms": {
  "both": {
   "J": [
    37.29736842105263,
    36.68011951528865,
    37.91461732681661
   ],
   "Jc": [
    41.11973684210527,
    40.46869151792477,
    41.77078216628577
   ],
   "CE": [
    2.8840099224203457,
    2.7962347672298487,
    2.9717850776108428
   ],
   "CEc": [
    2.630638974179387,
    2.5800861578611998,
    2.6811917904975746
   ],
   "beta": [
    -2.7484953144299618,
    -3.1077768116076747,
    -2.389213817252249
   ],
   "soft": [
    0.3155322885956784,
    0.28898200899610593,
    0.34208256819525085
   ],
   "softc": [
    0.10097799228437475,
    0.09442549490971007,
    0.10753048965903943
   ]
  },
  "neither": {
   "J": [
    23.035526315789475,
    22.029933705949205,
    24.041118925629746
   ],
   "Jc": [
    40.3,
    39.84923331539653,
    40.75076668460346
   ],
   "CE": [
    4.3591504220642205,
    4.259082285148068,
    4.459218558980373
   ],
   "CEc": [
    2.5210531717802764,
    2.4896214848516114,
    2.5524848587089415
   ],
   "beta": [
    -6.882470807655897,
    -7.0630806059641,
    -6.701861009347695
   ],
   "soft": [
    0.7301996254393608,
    0.7143410164063371,
    0.7460582344723845
   ],
   "softc": [
    0.10254858540206546,
    0.09624118834404555,
    0.10885598246008538
   ]
  },
  "level": {
   "J": [
    24.88552631578947,
    23.891013125830394,
    25.880039505748545
   ],
   "Jc": [
    41.05657894736842,
    40.589706440212765,
    41.52345145452408
   ],
   "CE": [
    4.3224901990420594,
    4.213829533563519,
    4.4311508645206
   ],
   "CEc": [
    2.652987909690104,
    2.6100281531447753,
    2.695947666235433
   ],
   "beta": [
    -6.610871270026003,
    -6.806939913389309,
    -6.414802626662697
   ],
   "soft": [
    0.6807874885346767,
    0.6599594253477915,
    0.701615551721562
   ],
   "softc": [
    0.1058184827573961,
    0.10283590606530783,
    0.10880105944948436
   ]
  },
  "disp": {
   "J": [
    29.059210526315788,
    27.633513253100684,
    30.48490779953089
   ],
   "Jc": [
    40.805263157894736,
    40.04526410891832,
    41.565262206871154
   ],
   "CE": [
    3.6893681114651553,
    3.5647363475984597,
    3.813999875331851
   ],
   "CEc": [
    2.718668167439147,
    2.67369777402209,
    2.763638560856204
   ],
   "beta": [
    -4.998847461327566,
    -5.25483260655206,
    -4.742862316103072
   ],
   "soft": [
    0.5672405906550798,
    0.5418774539687673,
    0.5926037273413923
   ],
   "softc": [
    0.10624318199101422,
    0.10006917611132034,
    0.1124171878707081
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   14.261842105263158,
   13.415196919583682,
   15.108487290942634
  ],
  "U_star": [
   0.8197368421052635,
   0.17975469336168193,
   1.4597189908488453
  ],
  "D": [
   13.442105263157895,
   12.614884561755863,
   14.269325964559927
  ],
  "half_margin": [
   6.311184210526315,
   5.704773786670737,
   6.917594634381894
  ],
  "R": 0.9425223729126303,
  "U_star_TOST_1pp": 0.2633585525211785,
  "per_root": {
   "U": [
    14.147,
    14.495,
    13.379,
    13.926,
    14.811,
    15.274,
    12.484,
    15.579
   ],
   "U_star": [
    -0.432,
    0.926,
    1.221,
    1.547,
    1.379,
    0.516,
    -0.137,
    1.537
   ]
  }
 },
 "level_minus_neither": {
  "U": [
   1.8499999999999988,
   1.3716844085911437,
   2.328315591408854
  ],
  "U_star": [
   0.756578947368423,
   0.2582427147277441,
   1.2549151800091018
  ]
 },
 "disp_minus_neither": {
  "U": [
   6.023684210526314,
   5.371131413817722,
   6.6762370072349055
  ],
  "U_star": [
   0.5052631578947402,
   -0.10468797176363542,
   1.115214287553116
  ]
 },
 "alt_splits_U_star_mean": [
  0.7184210526315784,
  0.7802631578947388,
  0.6947368421052627,
  0.8315789473684196,
  0.7592105263157896
 ]
}


==> anc/supplementary_material/data/v9/RB500/RB500_E3R32.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260924821,
  260924822,
  260924823,
  260924824,
  260924825,
  260924826,
  260924827,
  260924828
 ],
 "arms": {
  "both": {
   "J": [
    23.94078947368421,
    23.196619660175887,
    24.68495928719253
   ],
   "Jc": [
    26.901315789473685,
    26.241593726399685,
    27.561037852547685
   ],
   "CE": [
    3.658892174745965,
    3.6125273663184494,
    3.7052569831734807
   ],
   "CEc": [
    3.3325435424460013,
    3.295774633304899,
    3.3693124515871036
   ],
   "beta": [
    -2.840616986536716,
    -3.0186744089151096,
    -2.6625595641583226
   ],
   "soft": [
    0.37264069546961265,
    0.3623439477589785,
    0.3829374431802468
   ],
   "softc": [
    0.09988841174534055,
    0.09078074292754845,
    0.10899608056313265
   ]
  },
  "neither": {
   "J": [
    17.044736842105262,
    16.499493368910496,
    17.58998031530003
   ],
   "Jc": [
    28.50526315789474,
    27.59247321916263,
    29.418053096626846
   ],
   "CE": [
    5.245955776626608,
    5.13517536973898,
    5.3567361835142355
   ],
   "CEc": [
    3.4063055539649483,
    3.344422823558051,
    3.4681882843718457
   ],
   "beta": [
    -6.434384945220206,
    -6.682798557395617,
    -6.185971333044795
   ],
   "soft": [
    0.7582083456478443,
    0.7432390842341332,
    0.7731776070615555
   ],
   "softc": [
    0.10447657578457423,
    0.09807237430571869,
    0.11088077726342976
   ]
  },
  "level": {
   "J": [
    17.40394736842105,
    16.772571539484854,
    18.035323197357247
   ],
   "Jc": [
    27.621052631578948,
    26.76501753763673,
    28.477087725521166
   ],
   "CE": [
    5.540085122968737,
    5.424892549627679,
    5.655277696309795
   ],
   "CEc": [
    3.7200847207314043,
    3.63656762664078,
    3.8036018148220285
   ],
   "beta": [
    -6.6633801902039895,
    -6.984857379561261,
    -6.341903000846718
   ],
   "soft": [
    0.7291670609467762,
    0.7190158530070061,
    0.7393182688865463
   ],
   "softc": [
    0.1007122094454045,
    0.08811922319903936,
    0.11330519569176964
   ]
  },
  "disp": {
   "J": [
    19.184210526315788,
    17.686487944071704,
    20.68193310855987
   ],
   "Jc": [
    28.364473684210527,
    27.53339766038254,
    29.195549708038513
   ],
   "CE": [
    4.220074995127211,
    3.9888667240273947,
    4.451283266227028
   ],
   "CEc": [
    3.2069828779736147,
    3.1493886045871298,
    3.2645771513600996
   ],
   "beta": [
    -4.698635383806007,
    -5.269502885310414,
    -4.127767882301599
   ],
   "soft": [
    0.6090907385353829,
    0.5649690725135145,
    0.6532124045572513
   ],
   "softc": [
    0.10503808338714435,
    0.09675751933792974,
    0.11331864743635896
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   6.8960526315789465,
   6.351424569707549,
   7.440680693450344
  ],
  "U_star": [
   -1.6039473684210517,
   -2.305902359986321,
   -0.9019923768557825
  ],
  "D": [
   8.499999999999998,
   7.800032705355634,
   9.199967294644363
  ],
  "half_margin": [
   5.051973684210525,
   4.406069217254982,
   5.697878151166068
  ],
  "R": 1.2325892005342491,
  "U_star_TOST_1pp": 0.9593130632519757,
  "per_root": {
   "U": [
    7.211,
    7.695,
    7.105,
    6.653,
    7.263,
    6.695,
    5.505,
    7.042
   ],
   "U_star": [
    -0.432,
    -2.621,
    -1.116,
    -1.863,
    -1.042,
    -2.305,
    -2.558,
    -0.895
   ]
  }
 },
 "level_minus_neither": {
  "U": [
   0.35921052631578965,
   -0.11745275736585492,
   0.8358738099974342
  ],
  "U_star": [
   -0.8842105263157891,
   -1.382470438222022,
   -0.3859506144095561
  ]
 },
 "disp_minus_neither": {
  "U": [
   2.1394736842105253,
   0.976647581894752,
   3.302299786526299
  ],
  "U_star": [
   -0.1407894736842099,
   -0.6512442412870216,
   0.3696652939186018
  ]
 },
 "alt_splits_U_star_mean": [
  -1.555263157894737,
  -1.5960526315789472,
  -1.5815789473684219,
  -1.6092105263157896,
  -1.6039473684210526
 ]
}


==> anc/supplementary_material/data/v9/RB500/RB500_E3b.json <==
{
 "identity": "RB500 zero-training calibration-budget check",
 "n": 8,
 "roots": [
  260924821,
  260924822,
  260924823,
  260924824,
  260924825,
  260924826,
  260924827,
  260924828
 ],
 "arms": {
  "both": {
   "J": [
    37.93684210526316,
    37.39208075104886,
    38.48160345947746
   ],
   "Jc": [
    41.281578947368416,
    40.599385492587594,
    41.96377240214924
   ],
   "CE": [
    2.92007481433037,
    2.872488832545188,
    2.9676607961155517
   ],
   "CEc": [
    2.6739611706935307,
    2.629130938781207,
    2.7187914026058544
   ],
   "beta": [
    -2.7953107993996884,
    -3.029355117975062,
    -2.561266480824315
   ],
   "soft": [
    0.3049705098563137,
    0.2872159623623709,
    0.3227250573502565
   ],
   "softc": [
    0.10140905136223063,
    0.09319494973805692,
    0.10962315298640435
   ]
  },
  "neither": {
   "J": [
    23.224999999999998,
    22.289264350053394,
    24.160735649946602
   ],
   "Jc": [
    40.69605263157895,
    39.879053620075496,
    41.513051643082406
   ],
   "CE": [
    4.366622813145902,
    4.255728748883506,
    4.4775168774082985
   ],
   "CEc": [
    2.5055585519633046,
    2.467268644848212,
    2.543848459078397
   ],
   "beta": [
    -6.988397615011911,
    -7.3341956537559305,
    -6.642599576267891
   ],
   "soft": [
    0.7330581453172387,
    0.7190744937802517,
    0.7470417968542257
   ],
   "softc": [
    0.10199890187440191,
    0.09385160878503525,
    0.11014619496376858
   ]
  },
  "level": {
   "J": [
    25.04342105263158,
    23.966199351921265,
    26.120642753341894
   ],
   "Jc": [
    40.46973684210526,
    39.53823164554257,
    41.40124203866796
   ],
   "CE": [
    4.532266750937428,
    4.386028409985812,
    4.678505091889043
   ],
   "CEc": [
    2.847229780889843,
    2.767289046930125,
    2.927170514849561
   ],
   "beta": [
    -6.7552912350010175,
    -7.0040828335469545,
    -6.5064996364550804
   ],
   "soft": [
    0.6792128781414155,
    0.6631771219454272,
    0.6952486343374038
   ],
   "softc": [
    0.10238558600469022,
    0.09643805634192754,
    0.1083331156674529
   ]
  },
  "disp": {
   "J": [
    29.084210526315786,
    27.887149499438177,
    30.281271553193395
   ],
   "Jc": [
    41.089473684210525,
    40.24096762916015,
    41.937979739260896
   ],
   "CE": [
    3.702216188780937,
    3.5719033640305335,
    3.8325290135313406
   ],
   "CEc": [
    2.699949779286107,
    2.6579915126324947,
    2.741908045939719
   ],
   "beta": [
    -5.238407211015687,
    -5.588664668293213,
    -4.888149753738161
   ],
   "soft": [
    0.5736746842947158,
    0.5520483251876849,
    0.5953010434017467
   ],
   "softc": [
    0.10127680072944256,
    0.09305663319410873,
    0.1094969682647764
   ]
  }
 },
 "fit_images": 500,
 "eval_images": 9500,
 "primary": {
  "U": [
   14.71184210526316,
   13.710626769414533,
   15.713057441111788
  ],
  "U_star": [
   0.5855263157894743,
   -0.15219309181043716,
   1.3232457233893857
  ],
  "D": [
   14.126315789473686,
   13.314021616163014,
   14.938609962784358
  ],
  "half_margin": [
   6.770394736842106,
   6.177589678675936,
   7.363199795008276
  ],
  "R": 0.9602003398622663,
  "U_star_TOST_1pp": 0.11283947016613818,
  "per_root": {
   "U": [
    16.821,
    13.579,
    14.263,
    14.021,
    14.116,
    16.389,
    14.116,
    14.389
   ],
   "U_star": [
    1.316,
    -0.853,
    -0.495,
    0.568,
    0.663,
    1.411,
    1.579,
    0.495
   ]
  }
 },
 "level_minus_neither": {
  "U": [
   1.8184210526315803,
   1.0610650808412607,
   2.5757770244218996
  ],
  "U_star": [
   -0.22631578947368336,
   -0.9377898232385928,
   0.4851582442912261
  ]
 },
 "disp_minus_neither": {
  "U": [
   5.85921052631579,
   5.119843313937607,
   6.598577738693973
  ],
  "U_star": [
   0.39342105263158,
   -0.10071262853816632,
   0.8875547338013263
  ]
 },
 "alt_splits_U_star_mean": [
  0.48684210526315663,
  0.6065789473684227,
  0.5644736842105269,
  0.5447368421052641,
  0.6526315789473651
 ]
}


==> anc/supplementary_material/data/v9/TNCAL/TNCAL_F.json <==
{ "branch": "POSTHOC_TEST_CROSSFIT", "ncls": 200, "cpt": 20, "block": "heads 180-199", "units": [  260919405,  260919406 ], "manifest": [  {   "arm": "TN_full",   "unit": 260919405,   "file": "final_TN_full_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260919-221538_0bb73412_last.pt",   "J": 20.93,   "J_ref": 20.93,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_full",   "unit": 260919406,   "file": "final_TN_full_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-063238_e02df8cf_last.pt",   "J": 15.67,   "J_ref": 15.679999999999998,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_niso",   "unit": 260919405,   "file": "final_TN_niso_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260919-221638_dc0cd301_last.pt",   "J": 20.77,   "J_ref": 20.759999999999998,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_niso",   "unit": 260919406,   "file": "final_TN_niso_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-063338_f20180ef_last.pt",   "J": 18.98,   "J_ref": 18.98,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_none",   "unit": 260919405,   "file": "final_TN_none_s260919405_ces-nstat_seq-tinyimg_None_500_100_20260919-221738_c49ba2d1_last.pt",   "J": 10.299999999999999,   "J_ref": 10.3,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_none",   "unit": 260919406,   "file": "final_TN_none_s260919406_ces-nstat_seq-tinyimg_None_500_100_20260920-063438_184fc3de_last.pt",   "J": 10.489999999999998,   "J_ref": 10.49,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  } ], "models": {  "260919405/TN_full": {   "base": {    "CE": 3.948055125589756,    "J": 20.93,    "J_A": 15.844444444444445,    "J_B": 66.7,    "soft_mass_B": 0.3051615980317272,    "hard_share_B": 0.5298   },   "cal": {    "CE": 3.7667856062128027,    "J": 23.34,    "J_A": 20.522222222222222,    "J_B": 48.699999999999996,    "soft_mass_B": 0.10002870938621006,    "hard_share_B": 0.1775   },   "inv": {    "cond_CE": 3.4810249849604324,    "group_oracle_J": 27.35   },   "oracle": {    "beta": -1.8069629669189453,    "J": 23.47   }  },  "260919406/TN_full": {   "base": {    "CE": 4.582271986999034,    "J": 15.67,    "J_A": 9.722222222222223,    "J_B": 69.19999999999999,    "soft_mass_B": 0.5146759474168717,    "hard_share_B": 0.7554   },   "cal": {    "CE": 3.912386835685185,    "J": 21.65,    "J_A": 18.9,    "J_B": 46.400000000000006,    "soft_mass_B": 0.1000170873664335,    "hard_share_B": 0.1843   },   "inv": {    "cond_CE": 3.584964165751469,    "group_oracle_J": 26.13   },   "oracle": {    "beta": -5.272813081741333,    "J": 21.77   }  },  "260919405/TN_niso": {   "base": {    "CE": 3.9708892748323588,    "J": 20.77,    "J_A": 15.722222222222223,    "J_B": 66.2,    "soft_mass_B": 0.28642351635496316,    "hard_share_B": 0.4998   },   "cal": {    "CE": 3.821617701635483,    "J": 22.82,    "J_A": 20.08888888888889,    "J_B": 47.4,    "soft_mass_B": 0.10000757907454576,    "hard_share_B": 0.1778   },   "inv": {    "cond_CE": 3.5351437471939584,    "group_oracle_J": 27.04   },   "oracle": {    "beta": -1.7654870748519897,    "J": 22.89   }  },  "260919406/TN_niso": {   "base": {    "CE": 4.128181867709449,    "J": 18.98,    "J_A": 13.444444444444445,    "J_B": 68.8,    "soft_mass_B": 0.3972639125135283,    "hard_share_B": 0.6271   },   "cal": {    "CE": 3.788036057757477,    "J": 22.82,    "J_A": 20.11111111111111,    "J_B": 47.199999999999996,    "soft_mass_B": 0.10001582102641882,    "hard_share_B": 0.1745   },   "inv": {    "cond_CE": 3.496098202099288,    "group_oracle_J": 26.77   },   "oracle": {    "beta": -2.792421340942383,    "J": 22.85   }  },  "260919405/TN_none": {   "base": {    "CE": 6.582710498393633,    "J": 10.299999999999999,    "J_A": 3.1222222222222222,    "J_B": 74.9,    "soft_mass_B": 0.8942954643111695,    "hard_share_B": 0.9555   },   "cal": {    "CE": 3.7721634466148877,    "J": 23.52,    "J_A": 20.855555555555554,    "J_B": 47.5,    "soft_mass_B": 0.10007092623934438,    "hard_share_B": 0.1262   },   "inv": {    "cond_CE": 3.4453357898508803,    "group_oracle_J": 27.42   },   "oracle": {    "beta": -7.600553512573242,    "J": 23.599999999999998   }  },  "260919406/TN_none": {   "base": {    "CE": 6.873578943947182,    "J": 10.489999999999998,    "J_A": 3.077777777777778,    "J_B": 77.2,    "soft_mass_B": 0.9063456362316189,    "hard_share_B": 0.9558   },   "cal": {    "CE": 3.9356118439563987,    "J": 23.59,    "J_A": 20.733333333333334,    "J_B": 49.3,    "soft_mass_B": 0.10016000887236942,    "hard_share_B": 0.1257   },   "inv": {    "cond_CE": 3.614196110324049,    "group_oracle_J": 27.55   },   "oracle": {    "beta": -7.597225666046143,    "J": 23.68   }  } }, "contrasts": {  "TN_full-TN_none": {   "U": [    7.905000000000001,    -26.719407906076036,    42.52940790607604   ],   "U_star": [    -1.0600000000000005,    -12.241460167833742,    10.12146016783374   ],   "R": 1.1340923466160657,   "oracle_diff": [    -0.745000000000001,    -9.321688196917929,    7.831688196917927   ],   "soft": [    0.40991877272429944,    0.9003205502713942   ],   "per_unit": {    "U": [     10.63,     5.1800000000000015    ],    "U_star": [     -0.17999999999999972,     -1.9400000000000013    ]   }  },  "TN_niso-TN_none": {   "U": [    9.48,    -3.099142688812936,    22.059142688812937   ],   "U_star": [    -0.7349999999999994,    -1.1797171657661154,    -0.2902828342338834   ],   "R": 1.0775316455696202,   "oracle_diff": [    -0.5800000000000018,    -3.1212409472349316,    1.961240947234928   ],   "soft": [    0.3418437144342457,    0.9003205502713942   ],   "per_unit": {    "U": [     10.47,     8.490000000000002    ],    "U_star": [     -0.6999999999999993,     -0.7699999999999996    ]   }  },  "TN_full-TN_niso": {   "U": [    -1.5750000000000002,    -23.620265217263096,    20.470265217263098   ],   "U_star": [    -0.32500000000000107,    -11.061743002067626,    10.411743002067624   ]  } }}


==> anc/supplementary_material/data/v9/TNCAL/TNCAL_FREEZE.sha256 <==
f94fbb9c68482e9094083398322a1c6a9becbd0e47833003eed118dfcdee12a5  TNCAL_FREEZE_NOTE.md
97dc2b2f4708ca9c99c999e068818322b1c4b084bd5cab2d909e1181b997420c  tn_blockcal.py
be8f10570610f229d862fc4d0a0affa68e7b16704a434bd5d504ff4e7b3f2025  kd_b2_bias.py
332ba1d9ada47683e3213496cea5343e57d806846e209db0d9e9dfa429bea485  TN_REF_J.json


==> anc/supplementary_material/data/v9/TNCAL/TNCAL_G.json <==
{ "branch": "POSTHOC_TEST_CROSSFIT", "ncls": 200, "cpt": 20, "block": "heads 180-199", "units": [  260919401,  260919402 ], "manifest": [  {   "arm": "TN_full",   "unit": 260919401,   "file": "final_TN_full_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-010419_fcd17092_last.pt",   "J": 19.009999999999998,   "J_ref": 19.009999999999998,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_full",   "unit": 260919402,   "file": "final_TN_full_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-093517_b99336a6_last.pt",   "J": 18.12,   "J_ref": 18.130000000000003,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_niso",   "unit": 260919401,   "file": "final_TN_niso_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-010519_6a4459cb_last.pt",   "J": 17.54,   "J_ref": 17.53,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_niso",   "unit": 260919402,   "file": "final_TN_niso_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-093617_d52285a1_last.pt",   "J": 17.48,   "J_ref": 17.47,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_none",   "unit": 260919401,   "file": "final_TN_none_s260919401_ces-nstat_seq-tinyimg_None_500_100_20260920-010619_fd98a08e_last.pt",   "J": 10.23,   "J_ref": 10.23,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_none",   "unit": 260919402,   "file": "final_TN_none_s260919402_ces-nstat_seq-tinyimg_None_500_100_20260920-093718_4b4139fb_last.pt",   "J": 10.54,   "J_ref": 10.540000000000001,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  } ], "models": {  "260919401/TN_full": {   "base": {    "CE": 4.108926048707187,    "J": 19.009999999999998,    "J_A": 13.4,    "J_B": 69.5,    "soft_mass_B": 0.35472493146843803,    "hard_share_B": 0.5958   },   "cal": {    "CE": 3.8517986423203636,    "J": 21.759999999999998,    "J_A": 19.066666666666666,    "J_B": 46.0,    "soft_mass_B": 0.10000755744174168,    "hard_share_B": 0.1797   },   "inv": {    "cond_CE": 3.557241549488232,    "group_oracle_J": 26.450000000000003   },   "oracle": {    "beta": -2.8703824281692505,    "J": 21.88   }  },  "260919402/TN_full": {   "base": {    "CE": 4.1522084070786285,    "J": 18.12,    "J_A": 12.155555555555555,    "J_B": 71.8,    "soft_mass_B": 0.37896341709641496,    "hard_share_B": 0.6365   },   "cal": {    "CE": 3.847610543948384,    "J": 21.65,    "J_A": 18.288888888888888,    "J_B": 51.9,    "soft_mass_B": 0.10001247407924452,    "hard_share_B": 0.183   },   "inv": {    "cond_CE": 3.5653305434596216,    "group_oracle_J": 25.56   },   "oracle": {    "beta": -2.6153316497802734,    "J": 21.68   }  },  "260919401/TN_niso": {   "base": {    "CE": 4.2365813021191645,    "J": 17.54,    "J_A": 11.477777777777778,    "J_B": 72.1,    "soft_mass_B": 0.3943590282390388,    "hard_share_B": 0.6535   },   "cal": {    "CE": 3.888277076697901,    "J": 21.32,    "J_A": 17.955555555555556,    "J_B": 51.6,    "soft_mass_B": 0.10002430054040742,    "hard_share_B": 0.1814   },   "inv": {    "cond_CE": 3.5959343564659845,    "group_oracle_J": 25.75   },   "oracle": {    "beta": -3.4816927909851074,    "J": 21.46   }  },  "260919402/TN_niso": {   "base": {    "CE": 4.205044912017877,    "J": 17.48,    "J_A": 11.077777777777778,    "J_B": 75.1,    "soft_mass_B": 0.4250051880087385,    "hard_share_B": 0.6954   },   "cal": {    "CE": 3.7998937635344117,    "J": 22.38,    "J_A": 19.11111111111111,    "J_B": 51.800000000000004,    "soft_mass_B": 0.10002525489599254,    "hard_share_B": 0.1815   },   "inv": {    "cond_CE": 3.5120802380080973,    "group_oracle_J": 26.93   },   "oracle": {    "beta": -3.4068217277526855,    "J": 22.470000000000002   }  },  "260919401/TN_none": {   "base": {    "CE": 6.636296028389252,    "J": 10.23,    "J_A": 2.966666666666667,    "J_B": 75.6,    "soft_mass_B": 0.8832398658710703,    "hard_share_B": 0.951   },   "cal": {    "CE": 3.9604181124497724,    "J": 22.11,    "J_A": 19.144444444444446,    "J_B": 48.8,    "soft_mass_B": 0.10000624839949476,    "hard_share_B": 0.1255   },   "inv": {    "cond_CE": 3.6201731157729746,    "group_oracle_J": 26.16   },   "oracle": {    "beta": -7.673748970031738,    "J": 22.23   }  },  "260919402/TN_none": {   "base": {    "CE": 6.617278424610768,    "J": 10.54,    "J_A": 2.8777777777777778,    "J_B": 79.5,    "soft_mass_B": 0.8971295606403099,    "hard_share_B": 0.9614   },   "cal": {    "CE": 3.7935539152170974,    "J": 23.72,    "J_A": 20.766666666666666,    "J_B": 50.3,    "soft_mass_B": 0.10002117954415798,    "hard_share_B": 0.1272   },   "inv": {    "cond_CE": 3.473326240450649,    "group_oracle_J": 27.97   },   "oracle": {    "beta": -7.081601142883301,    "J": 23.799999999999997   }  } }, "contrasts": {  "TN_full-TN_none": {   "U": [    8.18,    0.5562771582952104,    15.80372284170479   ],   "U_star": [    -1.2100000000000009,    -12.13733607311023,    9.717336073110229   ],   "R": 1.1479217603911982,   "oracle_diff": [    -1.0599999999999987,    -18.213376393835855,    16.093376393835857   ],   "soft": [    0.3668441742824265,    0.8901847132556902   ],   "per_unit": {    "U": [     8.779999999999998,     7.580000000000002    ],    "U_star": [     -0.3500000000000014,     -2.0700000000000003    ]   }  },  "TN_niso-TN_none": {   "U": [    7.125,    4.774352123807699,    9.475647876192301   ],   "U_star": [    -1.0649999999999995,    -4.559206302448045,    2.429206302448046   ],   "R": 1.1494736842105262,   "oracle_diff": [    -0.7249999999999996,    -4.727454491895022,    3.277454491895023   ],   "soft": [    0.4096821081238886,    0.8901847132556902   ],   "per_unit": {    "U": [     7.309999999999999,     6.940000000000001    ],    "U_star": [     -0.7899999999999991,     -1.3399999999999999    ]   }  },  "TN_full-TN_niso": {   "U": [    1.0549999999999997,    -4.2180749655124865,    6.328074965512486   ],   "U_star": [    -0.14500000000000135,    -7.578129770662185,    7.288129770662183   ]  } }}


==> anc/supplementary_material/data/v9/TNCAL/TNCAL_H.json <==
{ "branch": "POSTHOC_TEST_CROSSFIT", "ncls": 200, "cpt": 20, "block": "heads 180-199", "units": [  260919403,  260919404 ], "manifest": [  {   "arm": "TN_full",   "unit": 260919403,   "file": "final_TN_full_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-003245_648df789_last.pt",   "J": 20.9,   "J_ref": 20.9,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_full",   "unit": 260919404,   "file": "final_TN_full_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-084123_9b0aa54d_last.pt",   "J": 19.35,   "J_ref": 19.36,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_niso",   "unit": 260919403,   "file": "final_TN_niso_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-003345_43b13da7_last.pt",   "J": 20.18,   "J_ref": 20.18,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_niso",   "unit": 260919404,   "file": "final_TN_niso_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-084223_3f05440e_last.pt",   "J": 20.27,   "J_ref": 20.29,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_none",   "unit": 260919403,   "file": "final_TN_none_s260919403_ces-nstat_seq-tinyimg_None_500_100_20260920-003445_ea5abc7c_last.pt",   "J": 11.68,   "J_ref": 11.68,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  },  {   "arm": "TN_none",   "unit": 260919404,   "file": "final_TN_none_s260919404_ces-nstat_seq-tinyimg_None_500_100_20260920-084323_861961fa_last.pt",   "J": 11.05,   "J_ref": 11.04,   "G1": true,   "G2": true,   "G3": true,   "finite": true,   "status": "OK"  } ], "models": {  "260919403/TN_full": {   "base": {    "CE": 3.9637151952130574,    "J": 20.9,    "J_A": 14.944444444444443,    "J_B": 74.5,    "soft_mass_B": 0.3142667072156201,    "hard_share_B": 0.5277   },   "cal": {    "CE": 3.7639231408399794,    "J": 23.369999999999997,    "J_A": 19.933333333333334,    "J_B": 54.300000000000004,    "soft_mass_B": 0.10000062422682103,    "hard_share_B": 0.1752   },   "inv": {    "cond_CE": 3.5030479364104044,    "group_oracle_J": 27.61   },   "oracle": {    "beta": -1.7177975177764893,    "J": 23.400000000000002   }  },  "260919404/TN_full": {   "base": {    "CE": 4.041816694590699,    "J": 19.35,    "J_A": 13.255555555555556,    "J_B": 74.2,    "soft_mass_B": 0.3118320571926797,    "hard_share_B": 0.5373   },   "cal": {    "CE": 3.842457625670622,    "J": 21.7,    "J_A": 17.988888888888887,    "J_B": 55.1,    "soft_mass_B": 0.09999633681815598,    "hard_share_B": 0.1706   },   "inv": {    "cond_CE": 3.5785540752554836,    "group_oracle_J": 25.88   },   "oracle": {    "beta": -2.377698302268982,    "J": 21.740000000000002   }  },  "260919403/TN_niso": {   "base": {    "CE": 4.021178633361314,    "J": 20.18,    "J_A": 13.855555555555554,    "J_B": 77.10000000000001,    "soft_mass_B": 0.3686894737198968,    "hard_share_B": 0.6058   },   "cal": {    "CE": 3.720732797480192,    "J": 24.560000000000002,    "J_A": 20.733333333333334,    "J_B": 59.0,    "soft_mass_B": 0.10001278405929163,    "hard_share_B": 0.1708   },   "inv": {    "cond_CE": 3.471960200032308,    "group_oracle_J": 28.71   },   "oracle": {    "beta": -2.859034538269043,    "J": 24.610000000000003   }  },  "260919404/TN_niso": {   "base": {    "CE": 3.997409252173353,    "J": 20.27,    "J_A": 14.133333333333335,    "J_B": 75.5,    "soft_mass_B": 0.30840910330671956,    "hard_share_B": 0.5178   },   "cal": {    "CE": 3.8081410668641067,    "J": 22.5,    "J_A": 18.8,    "J_B": 55.800000000000004,    "soft_mass_B": 0.10001644708992308,    "hard_share_B": 0.1667   },   "inv": {    "cond_CE": 3.548458712117622,    "group_oracle_J": 26.57   },   "oracle": {    "beta": -1.8913360834121704,    "J": 22.689999999999998   }  },  "260919403/TN_none": {   "base": {    "CE": 6.481057350827418,    "J": 11.68,    "J_A": 3.5777777777777775,    "J_B": 84.6,    "soft_mass_B": 0.8686337223834791,    "hard_share_B": 0.9376   },   "cal": {    "CE": 3.8608247455878884,    "J": 24.14,    "J_A": 20.51111111111111,    "J_B": 56.8,    "soft_mass_B": 0.10003950341107974,    "hard_share_B": 0.1271   },   "inv": {    "cond_CE": 3.572226734554337,    "group_oracle_J": 28.18   },   "oracle": {    "beta": -7.6405439376831055,    "J": 24.29   }  },  "260919404/TN_none": {   "base": {    "CE": 6.549601118118313,    "J": 11.05,    "J_A": 3.1,    "J_B": 82.6,    "soft_mass_B": 0.8818733831955232,    "hard_share_B": 0.9534   },   "cal": {    "CE": 3.867667406347101,    "J": 22.67,    "J_A": 19.18888888888889,    "J_B": 54.0,    "soft_mass_B": 0.10001140041091308,    "hard_share_B": 0.1223   },   "inv": {    "cond_CE": 3.568780275982215,    "group_oracle_J": 26.72   },   "oracle": {    "beta": -7.749204158782959,    "J": 22.7   }  } }, "contrasts": {  "TN_full-TN_none": {   "U": [    8.76,    2.915145821359653,    14.604854178640347   ],   "U_star": [    -0.8700000000000028,    -2.1406204736174677,    0.4006204736174621   ],   "R": 1.099315068493151,   "oracle_diff": [    -0.7050000000000001,    -2.420337639383581,    1.010337639383581   ],   "soft": [    0.3130493822041499,    0.8752535527895011   ],   "per_unit": {    "U": [     9.219999999999999,     8.3    ],    "U_star": [     -0.7700000000000031,     -0.9700000000000024    ]   }  },  "TN_niso-TN_none": {   "U": [    8.86,    4.285766294977117,    13.434233705022882   ],   "U_star": [    0.125,    -3.6233303971715562,    3.8733303971715562   ],   "R": 0.9858916478555305,   "oracle_diff": [    0.19000000000000128,    -4.130109610299393,    4.510109610299396   ],   "soft": [    0.3385492885133082,    0.8752535527895011   ],   "per_unit": {    "U": [     8.5,     9.219999999999999    ],    "U_star": [     0.4200000000000017,     -0.1700000000000017    ]   }  },  "TN_full-TN_niso": {   "U": [    -0.09999999999999964,    -10.519087883663229,    10.31908788366323   ],   "U_star": [    -0.9950000000000028,    -3.472709923554094,    1.4827099235540886   ]  } }}


==> anc/supplementary_material/data/v9/TNCAL/TNCAL_MERGED.json <==
{
 "n": 6,
 "units": [
  260919401,
  260919402,
  260919403,
  260919404,
  260919405,
  260919406
 ],
 "pairs": {
  "TN_full-TN_none": {
   "U": [
    8.28,
    6.36,
    10.2
   ],
   "U_star": [
    -1.05,
    -1.88,
    -0.21
   ],
   "D": [
    9.33,
    8.03,
    10.63
   ],
   "R": 1.13,
   "oracle": [
    -0.84,
    -1.86,
    0.19
   ],
   "condCE": [
    -0.0,
    -0.07,
    0.06
   ],
   "per_unit_U_star": [
    -0.35,
    -2.07,
    -0.77,
    -0.97,
    -0.18,
    -1.94
   ]
  },
  "TN_niso-TN_none": {
   "U": [
    8.49,
    7.14,
    9.84
   ],
   "U_star": [
    -0.56,
    -1.19,
    0.08
   ],
   "D": [
    9.05,
    7.8,
    10.3
   ],
   "R": 1.07,
   "oracle": [
    -0.37,
    -0.94,
    0.2
   ],
   "condCE": [
    -0.02,
    -0.11,
    0.06
   ],
   "per_unit_U_star": [
    -0.79,
    -1.34,
    0.42,
    -0.17,
    -0.7,
    -0.77
   ]
  },
  "TN_full-TN_niso": {
   "U": [
    -0.21,
    -2.0,
    1.59
   ],
   "U_star": [
    -0.49,
    -1.3,
    0.32
   ],
   "D": [
    0.28,
    -1.26,
    1.83
   ],
   "R": -1.36,
   "oracle": [
    -0.46,
    -1.31,
    0.38
   ],
   "condCE": [
    0.02,
    -0.04,
    0.08
   ],
   "per_unit_U_star": [
    0.44,
    -0.73,
    -1.19,
    -0.8,
    0.52,
    -1.17
   ]
  }
 },
 "soft_B": {
  "TN_full": [
   0.363,
   0.1
  ],
  "TN_none": [
   0.889,
   0.1
  ],
  "TN_niso": [
   0.363,
   0.1
  ]
 },
 "J": {
  "TN_full": [
   19.0,
   22.25
  ],
  "TN_none": [
   10.71,
   23.29
  ],
  "TN_niso": [
   19.2,
   22.73
  ]
 }
}


==> anc/supplementary_material/data/v9/TNCAL/TN_REF_J.json <==
{
 "TN_full|260919408": 18.82,
 "TN_niso|260919408": 19.95,
 "TN_none|260919408": 10.72,
 "TN_full|260919407": 20.259999999999998,
 "TN_niso|260919407": 20.41,
 "TN_none|260919407": 10.809999999999999,
 "TN_full|260919405": 20.93,
 "TN_full|260919406": 15.679999999999998,
 "TN_niso|260919405": 20.759999999999998,
 "TN_niso|260919406": 18.98,
 "TN_none|260919405": 10.3,
 "TN_none|260919406": 10.49,
 "TN_full|260919401": 19.009999999999998,
 "TN_full|260919402": 18.130000000000003,
 "TN_niso|260919401": 17.53,
 "TN_niso|260919402": 17.47,
 "TN_none|260919401": 10.23,
 "TN_none|260919402": 10.540000000000001,
 "TN_full|260919403": 20.9,
 "TN_full|260919404": 19.36,
 "TN_niso|260919403": 20.18,
 "TN_niso|260919404": 20.29,
 "TN_none|260919403": 11.68,
 "TN_none|260919404": 11.04
}

==> anc/supplementary_material/data/v9/TREP/TREP_FINAL.json <==
{
  "complete_units": [
    260919411,
    260919412,
    260919413,
    260919414,
    260919416,
    260919417,
    260919419,
    260919420,
    260919421,
    260919422
  ],
  "missing_units": [
    260919415,
    260919418
  ],
  "n": 10,
  "J": {
    "260919411": {
      "am2": 21.27,
      "full": 19.0,
      "niso": 20.69
    },
    "260919412": {
      "am2": 20.2,
      "full": 19.23,
      "niso": 18.86
    },
    "260919413": {
      "am2": 18.17,
      "full": 19.6,
      "niso": 18.44
    },
    "260919414": {
      "am2": 18.98,
      "full": 19.62,
      "niso": 18.41
    },
    "260919416": {
      "am2": 19.01,
      "full": 19.62,
      "niso": 18.11
    },
    "260919417": {
      "am2": 17.02,
      "full": 16.25,
      "niso": 16.61
    },
    "260919419": {
      "am2": 20.73,
      "full": 19.24,
      "niso": 20.13
    },
    "260919420": {
      "am2": 19.01,
      "full": 19.85,
      "niso": 19.13
    },
    "260919421": {
      "am2": 18.25,
      "full": 19.55,
      "niso": 18.9
    },
    "260919422": {
      "am2": 19.0,
      "full": 19.34,
      "niso": 19.09
    }
  },
  "primary": {
    "niso": {
      "mean": 0.2930000000000007,
      "ci95": [
        -0.42827032442011936,
        1.0142703244201208
      ],
      "ci90": [
        -0.29147307788538357,
        0.877473077885385
      ],
      "p_tost": 0.0268958863793541,
      "pass_amended_95": false,
      "pass_orig_90": true,
      "holm_alpha_amended": 0.025,
      "holm_alpha_orig": 0.05,
      "holm_pass_amended": false,
      "holm_pass_orig": true
    },
    "am2": {
      "mean": -0.03399999999999999,
      "ci95": [
        -0.9336018800212127,
        0.8656018800212126
      ],
      "ci90": [
        -0.7629819945250048,
        0.6949819945250048
      ],
      "p_tost": 0.019018607531674503,
      "pass_amended_95": true,
      "pass_orig_90": true,
      "holm_alpha_amended": 0.0125,
      "holm_alpha_orig": 0.025,
      "holm_pass_amended": false,
      "holm_pass_orig": true
    }
  },
  "secondary_am2_minus_niso": {
    "mean": 0.3270000000000007,
    "ci95": [
      -0.10245319169434103,
      0.7564531916943424
    ]
  },
  "means": {
    "full": 19.130000000000003,
    "niso": 18.837,
    "am2": 19.164
  }
}

==> anc/supplementary_material/data/v9/TREP/trep_logs_extract.txt <==
F TR_am2_s260919411.log 2b936cb567ae4940 2 21.27
F TR_am2_s260919412.log 2baa02ef48201a7f 2 20.2
F TR_am2_s260919419.log e04f1e35527ba1d7 2 20.73
F TR_am2_s260919420.log 0e5bbf39899c405a 2 19.01
F TR_full_s260919411.log cd2ec29f83e6db81 2 19.0
F TR_full_s260919412.log 28bc18d289d9c6a6 2 19.23
F TR_full_s260919419.log b21fc39b98c6b38c 2 19.24
F TR_full_s260919420.log bd6e392ff6d23a8d 2 19.85
F TR_niso_s260919411.log 752af46db642c692 2 20.69
F TR_niso_s260919412.log e5ab180f03504eb3 2 18.86
F TR_niso_s260919419.log 15291c8a5fec4039 2 20.13
F TR_niso_s260919420.log 8659fbba949d1b22 2 19.13
G TR_am2_s260919416.log 5a50993761a5efef 2 19.01
G TR_am2_s260919417.log 089091ef996a290b 2 17.02
G TR_full_s260919416.log 8e7f97e8096ab108 2 19.62
G TR_full_s260919417.log 9793b6e306e9b20c 2 16.25
G TR_niso_s260919416.log 8c2fb6ed3af7c0a2 2 18.11
G TR_niso_s260919417.log b03aed9bec05f871 2 16.61
H TR_am2_s260919413.log 956c5847f3853fb2 2 18.17
H TR_am2_s260919414.log 0d2db1ba75b5758b 2 18.98
H TR_am2_s260919421.log 00066451e14286a0 2 18.25
H TR_am2_s260919422.log 10a95fcd99aabac7 2 19.0
H TR_full_s260919413.log 52baff0b1be5fe2d 2 19.6
H TR_full_s260919414.log 105f3bcec3bd5be2 2 19.62
H TR_full_s260919421.log 215d099e99e9e8f1 2 19.55
H TR_full_s260919422.log f64ea6386e847572 2 19.34
H TR_niso_s260919413.log fc9eb99509f335cd 2 18.44
H TR_niso_s260919414.log ff3d42cccc8e30b9 2 18.41
H TR_niso_s260919421.log cd751cbe82408c26 2 18.9
H TR_niso_s260919422.log 77392920a76575c3 2 19.09


==> anc/supplementary_material/evaluation/ckargs.py <==
import torch, glob, sys
for pat in sys.argv[1:]:
    f = sorted(glob.glob('/workspace/ces/mammoth/checkpoints/' + pat))[0]
    d = torch.load(f, map_location='cpu', weights_only=False)
    a = d.get('args'); a = vars(a) if not isinstance(a, dict) else a
    print(f.split('/')[-1][:60], {k: a.get(k) for k in ['model','dataset','buffer_size','alpha','beta','lr','n_epochs','batch_size','minibatch_size','num_workers','permute_classes','ns_mode','ns_hperm','seed','backbone']})


==> anc/supplementary_material/evaluation/q_common.py <==
"""Shared helpers for the 2026-09-22 final closeout drivers (Q1 head-only, Q2 R endpoints).

New namespace. Does not edit f04_suffix.py, sprint_postlib.py or any frozen runner.
Donor recording goes through sprint_postlib.record_donor unchanged.
"""
from __future__ import annotations

import hashlib
import json
import sys
from pathlib import Path

ROOT = Path("/workspace/ces")
sys.path[:0] = [
    str(ROOT / "replay_plan_v2_20260921/exec"),
    str(ROOT / "predictor_20260921"),
    str(ROOT / "next_task_20260921"),
    str(ROOT / "mammoth"),
]

# frozen order sha for the DEV chronology roots (scc / r namespaces)
DEV_ORDER_SHA = "997a048a5344d216db0a03489cfdfd9b82e9353c7e9494f77f8d8bca56121c7e"
O1_SHA = {
    260922301: "064b37c18f2e1cb1e002fd173c2412730b9a9ab4376bac533321d0777d4781d8",
    260922302: "172900f27876dcd8ebc20543515ed1e6f99cfde7c43917878782ab514589c9b7",
    260922303: "fb1ee7f207c6546d69e43a5d6531cdcf4eaf5024b7a26f8114626be852ecfdcd",
    260922304: "20e664ca5f6a6005a42ce6ce6254a71d7724f736b8810068df914117ef7acbc6",
    260922305: "8ed08b7e9147012cfa0b86c201be56b4cd014e2187f70bb603ef66b91c88ea55",
    260922306: "90b282156e83060ac7c7e90b35da0334ac8fce584dfa9e26516aadb9adffb021",
}
EDITS = ("n_mean", "n_generic", "h_block_mean", "h_perm")


def sha256_file(path) -> str:
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for b in iter(lambda: f.read(1 << 20), b""):
            h.update(b)
    return h.hexdigest()


def write_json(path: Path, payload: dict) -> None:
    Path(path).write_text(json.dumps(payload, indent=2, sort_keys=True, default=float) + "\n")


def eval_logits(net, dataset, device):
    """Exactly the frozen evaluate() forward positions, but keeps per-sample logits."""
    import torch
    net.eval()
    ys, zs = [], []
    with torch.no_grad():
        for ld in dataset.test_loaders:
            for batch in ld:
                x, y = batch[0].to(device), batch[1].to(device)
                ys.append(y.cpu())
                zs.append(net(x).cpu())
    return torch.cat(zs), torch.cat(ys)


def readouts_from(logits, labels):
    from sprint_postlib import readouts
    return readouts(logits, labels)


def donor_gate(new_metrics: dict, ref_path: Path, ce_tol: float = 1e-5):
    """Compare a re-recorded donor against the original sealed donor summary."""
    if not Path(ref_path).exists():
        return {"status": "NO_REFERENCE", "ref": str(ref_path)}
    ref = json.loads(Path(ref_path).read_text())
    old = ref.get("donor", ref.get("metrics", {}))
    diffs = {k: abs(float(new_metrics[k]) - float(old[k])) for k in new_metrics if k in old}
    ce_ok = all(v <= ce_tol for k, v in diffs.items() if k.endswith("_ce"))
    acc_ok = all(v == 0.0 for k, v in diffs.items() if k.endswith("_acc"))
    return {"status": "PASS" if (ce_ok and acc_ok) else "FAIL", "diffs": diffs,
            "ce_tol": ce_tol, "reference": old, "reconstructed": new_metrics,
            "ref_path": str(ref_path)}


==> anc/supplementary_material/evaluation/unified_readout.py <==
#!/usr/bin/env python3
"""Unified readout panel over retained terminal checkpoints. Evaluation only.

For every terminal checkpoint of a paper cohort this computes, from one forward
pass over the frozen test loaders, the readouts the paper defines on ONE classifier:
  J       all-seen class-incremental accuracy (no task identity)
  A_task  true-task selection by summed softmax probability
  C_task  class accuracy restricted to the supplied true task
each on all / old (tasks < T-1) / latest (task T-1), plus the CE identity parts
(mean gold logit, all-class logsumexp, true-task-block logsumexp) per population, so that
  L_all = lse - zg = L_task + L_within,  L_task = lse - lseb,  L_within = lseb - zg  (exact).
--supplement: forward-only pass that adds lseb to stored PASS records lacking it; the
recomputed J/A/C/zg/lse must equal the stored values (determinism gate) or the record is left untouched.

Gates, per checkpoint, against mammoth's OWN evaluate() on the same model:
  |J - mean(class-IL)| and |C_task - mean(task-IL)| must be < 1e-9 pp.
A checkpoint failing a gate is reported and its readouts are withheld.
No training, no optimiser step, no buffer use.
"""
from __future__ import annotations

import argparse, glob, json, os, re, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
sys.path[:0] = [str(ROOT / "mammoth")]
os.environ.setdefault("CUBLAS_WORKSPACE_CONFIG", ":4096:8")
PAT = re.compile(r"final_(?P<arm>.+?)_s(?P<unit>\d+)_.*_last\.pt$")


def build(ckpt_path, device):
    import torch
    from datasets import get_dataset
    from backbone import get_backbone
    from models import get_model
    ck = torch.load(ckpt_path, map_location="cpu", weights_only=False)
    a = ck["args"]
    if isinstance(a, dict):
        import argparse as _ap
        a = _ap.Namespace(**a)
    a.device, a.nowand, a.non_verbose, a.num_workers, a.distributed = device, 1, True, 0, "no"
    ds = get_dataset(a)
    model = get_model(a, get_backbone(a), ds.get_loss(), ds.get_transform(), dataset=ds)
    missing, unexpected = model.load_state_dict(ck["model"], strict=True)
    if missing or unexpected:
        raise RuntimeError(f"state_dict mismatch {missing} {unexpected}")
    model.to(device)
    while True:
        try:
            ds.get_data_loaders()
        except Exception:
            break
        if len(ds.test_loaders) >= ds.N_TASKS:
            break
    return model, ds, a


def readouts(model, ds, device):
    import torch
    cpt = ds.N_CLASSES_PER_TASK
    T = len(ds.test_loaders)
    K = cpt * T
    model.net.eval() if hasattr(model, "net") else model.eval()
    per = {k: [] for k in ("J", "A", "C", "zg", "lse", "lseb")}
    with torch.no_grad():
        for t, ld in enumerate(ds.test_loaders):
            hit_j = hit_a = hit_c = n = 0
            zg = lse = lseb = 0.0
            for b in ld:
                x, y = b[0].to(device), b[1].to(device)
                z = model(x)[:, :K].double()
                hit_j += int((z.argmax(1) == y).sum())
                p = torch.softmax(z, 1).view(-1, T, cpt).sum(2)
                hit_a += int((p.argmax(1) == t).sum())
                zt = z[:, t * cpt:(t + 1) * cpt]
                hit_c += int((zt.argmax(1) + t * cpt == y).sum())
                zg += float(z.gather(1, y.view(-1, 1)).sum())
                lse += float(torch.logsumexp(z, 1).sum())
                lseb += float(torch.logsumexp(zt, 1).sum())
                n += len(y)
            for k, v in (("J", hit_j), ("A", hit_a), ("C", hit_c)):
                per[k].append(100.0 * v / n)
            per["zg"].append(zg / n)
            per["lse"].append(lse / n)
            per["lseb"].append(lseb / n)
    out = {"n_tasks": T, "per_task": per}
    for k in per:
        v = per[k]
        out[k] = {"all": sum(v) / T, "old": sum(v[:-1]) / (T - 1), "latest": v[-1]}
    return out


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--device", default="cuda:0")
    p.add_argument("--arms", required=True, help="comma list of arm names (exact)")
    p.add_argument("--out", required=True)
    p.add_argument("--limit", type=int, default=0)
    p.add_argument("--list", default="", help="optional file of checkpoint basenames to restrict to")
    p.add_argument("--supplement", action="store_true")
    args = p.parse_args()
    if args.supplement:
        return supplement(args)
    try:
        from utils.evaluate import evaluate
    except ImportError:
        from utils.training import evaluate
    import torch
    want = set(args.arms.split(","))
    files = []
    for f in sorted(glob.glob(str(ROOT / "mammoth/checkpoints/final_*_last.pt"))):
        m = PAT.search(Path(f).name)
        if m and m.group("arm") in want:
            files.append((f, m.group("arm"), int(m.group("unit"))))
    if args.list:
        keep = {l.strip() for l in open(args.list) if l.strip()}
        files = [x for x in files if Path(x[0]).name in keep]
    if args.limit:
        files = files[:args.limit]
    done = {}
    outp = Path(args.out)
    if outp.exists():
        for r in json.loads(outp.read_text()):
            done[r["file"]] = r
    res = list(done.values())
    for i, (f, arm, unit) in enumerate(files):
        if Path(f).name in done:
            continue
        rec = {"file": Path(f).name, "arm": arm, "unit": unit}
        t0 = time.monotonic()
        try:
            model, ds, a = build(f, args.device)
            accs, accs_mask = evaluate(model, ds)
            ci_mean = float(sum(accs) / len(accs))
            ti_mean = float(sum(accs_mask) / len(accs_mask))
            r = readouts(model, ds, args.device)
            gj, gc = abs(r["J"]["all"] - ci_mean), abs(r["C"]["all"] - ti_mean)
            rec.update(seed=int(getattr(a, "seed", -1)), dataset=str(getattr(a, "dataset", "")),
                       model=str(getattr(a, "model", "")), buffer=int(getattr(a, "buffer_size", -1)),
                       class_il_mean=ci_mean, task_il_mean=ti_mean,
                       gate={"J_vs_classil": gj, "C_vs_taskil": gc,
                             "status": "PASS" if gj < 1e-9 and gc < 1e-9 else "FAIL"},
                       elapsed_s=round(time.monotonic() - t0, 1))
            if rec["gate"]["status"] == "PASS":
                rec["readouts"] = r
            del model
            torch.cuda.empty_cache()
        except Exception as e:
            rec["error"] = repr(e)[:400]
        res.append(rec)
        g = rec.get("gate", {}).get("status", "ERR")
        print(f"[{i+1}/{len(files)}] {arm} {unit} gate={g} "
              f"J={rec.get('class_il_mean','-')} t={rec.get('elapsed_s','-')}", flush=True)
        outp.write_text(json.dumps(res))
    print("UNIFIED_READOUT_DONE", len(res), flush=True)


def supplement(args):
    import torch
    outp = Path(args.out)
    res = json.loads(outp.read_text())
    todo = [r for r in res if "readouts" in r and "lseb" not in r["readouts"]]
    for i, r in enumerate(todo):
        f = ROOT / "mammoth/checkpoints" / r["file"]
        try:
            model, ds, a = build(str(f), args.device)
            new = readouts(model, ds, args.device)
            old = r["readouts"]
            dev = max(abs(new[k][pop] - old[k][pop]) for k in ("J", "A", "C", "zg", "lse")
                      for pop in ("all", "old", "latest"))
            if dev < 1e-9:
                r["readouts"] = new
                r["supplement_gate"] = {"max_dev": dev, "status": "PASS"}
            else:
                r["supplement_gate"] = {"max_dev": dev, "status": "FAIL"}
            del model
            torch.cuda.empty_cache()
        except Exception as e:
            r["supplement_gate"] = {"status": "ERR", "error": repr(e)[:400]}
        print(f"[sup {i+1}/{len(todo)}] {r['arm']} {r['unit']} {r['supplement_gate']['status']}", flush=True)
        outp.write_text(json.dumps(res))
    print("SUPPLEMENT_DONE", len(todo), flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary_material/evaluation/wa_readout.py <==
#!/usr/bin/env python3
"""Weight-aligning (WA) readout on retained terminal checkpoints. Evaluation only.

Same forward pass and gates as unified_readout.py; additionally rescales each task
block of classifier rows to the global mean row norm (Zhao et al. 2020 style, data
free) and re-reads J / A_task / C_task. Logit identity used: z = W f + b, so scaling
rows of W by g gives z' = g (z - b) + b exactly -- no second forward pass.
"""
from __future__ import annotations
import argparse, json, sys, time
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))
import unified_readout as U


def read(z, y, tix, T, cpt):
    import torch
    out = {}
    pj = (z.argmax(1) == y).double()
    pa = (torch.softmax(z, 1).view(-1, T, cpt).sum(2).argmax(1) == tix).double()
    zt = z.view(-1, T, cpt)[torch.arange(len(y)), tix]
    pc = (zt.argmax(1) + tix * cpt == y).double()
    for k, v in (("J", pj), ("A", pa), ("C", pc)):
        per = [100.0 * float(v[tix == t].mean()) for t in range(T)]
        out[k] = {"all": sum(per) / T, "old": sum(per[:-1]) / (T - 1), "latest": per[-1]}
    return out


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--device", default="cuda:0"); p.add_argument("--list", required=True)
    p.add_argument("--out", required=True)
    a = p.parse_args()
    import torch
    try:
        from utils.evaluate import evaluate
    except ImportError:
        from utils.training import evaluate
    ck = U.ROOT / "mammoth/checkpoints"
    names = [l.strip() for l in open(a.list) if l.strip()]
    outp = Path(a.out)
    res = json.loads(outp.read_text()) if outp.exists() else []
    done = {r["file"] for r in res}
    for i, nm in enumerate(names):
        if nm in done:
            continue
        m = U.PAT.search(nm)
        rec = {"file": nm, "arm": m.group("arm"), "unit": int(m.group("unit"))}
        t0 = time.monotonic()
        try:
            model, ds, args = U.build(str(ck / nm), a.device)
            accs, accs_mask = evaluate(model, ds)
            cpt, T = ds.N_CLASSES_PER_TASK, len(ds.test_loaders)
            K = cpt * T
            zs, ys, ts = [], [], []
            model.net.eval()
            with torch.no_grad():
                for t, ld in enumerate(ds.test_loaders):
                    for b in ld:
                        zs.append(model(b[0].to(a.device))[:, :K].double().cpu()); ys.append(b[1])
                        ts.append(torch.full((len(b[1]),), t, dtype=torch.long))
            z, y, tix = torch.cat(zs), torch.cat(ys), torch.cat(ts)
            W = model.net.classifier.weight.detach().double().cpu()[:K]
            bb = model.net.classifier.bias.detach().double().cpu()[:K]
            nrm = W.norm(dim=1).view(T, cpt).mean(1)
            g = (nrm.mean() / nrm).repeat_interleave(cpt)
            base = read(z, y, tix, T, cpt)
            gj = abs(base["J"]["all"] - sum(accs) / len(accs))
            gc = abs(base["C"]["all"] - sum(accs_mask) / len(accs_mask))
            rec["gate"] = {"J": gj, "C": gc, "status": "PASS" if max(gj, gc) < 1e-9 else "FAIL"}
            if rec["gate"]["status"] == "PASS":
                rec["base"] = base
                rec["wa"] = read(g * (z - bb) + bb, y, tix, T, cpt)
                rec["wa_nobias"] = read(g * (z - bb), y, tix, T, cpt)
                rec["task_row_norm"] = [float(x) for x in nrm]
            rec["elapsed_s"] = round(time.monotonic() - t0, 1)
            del model; torch.cuda.empty_cache()
        except Exception as e:
            rec["error"] = repr(e)[:400]
        res.append(rec)
        print(f"[{i+1}/{len(names)}] {rec['arm']} {rec['unit']} {rec.get('gate',{}).get('status','ERR')}", flush=True)
        outp.write_text(json.dumps(res))
    print("WA_READOUT_DONE", len(res), flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary_material/figures/assets/cifar100_r3/SOURCES.json <==
{
 "source": "CIFAR-100 python train split (Krizhevsky, 2009)",
 "upscale": "PIL LANCZOS 32->160",
 "images": {
  "tiger": {
   "class": "tiger",
   "train_index": 124,
   "sha256_32px": "4384f450b18c12ea"
  },
  "leopard": {
   "class": "leopard",
   "train_index": 742,
   "sha256_32px": "a3f4e6e9dce6ee03"
  },
  "lion": {
   "class": "lion",
   "train_index": 1430,
   "sha256_32px": "a12db8258bcda11d"
  },
  "wolf": {
   "class": "wolf",
   "train_index": 1294,
   "sha256_32px": "1539d5aa7c4f1a00"
  },
  "bicycle": {
   "class": "bicycle",
   "train_index": 1158,
   "sha256_32px": "304503c34ae7802f"
  },
  "train": {
   "class": "train",
   "train_index": 1171,
   "sha256_32px": "e30a328bdc68baf1"
  },
  "rocket": {
   "class": "rocket",
   "train_index": 1405,
   "sha256_32px": "2743039baef2f571"
  },
  "tractor": {
   "class": "tractor",
   "train_index": 798,
   "sha256_32px": "359ad9888d3d6580"
  }
 }
}

==> anc/supplementary_material/figures/assets/cifar100_samples/SOURCES.json <==
{
 "source": "CIFAR-100 python train split, cifar-100-python/",
 "upscale": "PIL LANCZOS 32->128",
 "images": {
  "record_tiger": {
   "class": "tiger",
   "train_index": 910,
   "sha256_32px": "135adcf9d3009653"
  },
  "tiger": {
   "class": "tiger",
   "train_index": 981,
   "sha256_32px": "430fa6240eb1ba00"
  },
  "lion": {
   "class": "lion",
   "train_index": 206,
   "sha256_32px": "51bb462e7afb5901"
  },
  "leopard": {
   "class": "leopard",
   "train_index": 316,
   "sha256_32px": "87987fcb4bdebcc8"
  },
  "wolf": {
   "class": "wolf",
   "train_index": 458,
   "sha256_32px": "63f511f18cd6a509"
  },
  "bicycle": {
   "class": "bicycle",
   "train_index": 921,
   "sha256_32px": "af0cefeabb1a0bad"
  },
  "train": {
   "class": "train",
   "train_index": 276,
   "sha256_32px": "373755eea9706e73"
  },
  "rocket": {
   "class": "rocket",
   "train_index": 759,
   "sha256_32px": "72ce6f9d23f599c7"
  },
  "tractor": {
   "class": "tractor",
   "train_index": 555,
   "sha256_32px": "e2e3bc76396b47b1"
  }
 }
}

==> anc/supplementary_material/figures/assets/cifar100_v8r/SOURCES.json <==
{
 "upscale": "PIL LANCZOS 32->160",
 "images": {
  "record_tiger": {
   "source": "buffer example row 66 of final_K_full_s260918718 (terminal reservoir), raw [0,1] -> uint8",
   "sha256_32px": "447adb90ba6db02a"
  },
  "fox": {
   "class": "fox",
   "train_index": 439,
   "source": "CIFAR-100 python train split",
   "sha256_32px": "0dcbea8bb4008f91"
  },
  "motorcycle": {
   "class": "motorcycle",
   "train_index": 1841,
   "source": "CIFAR-100 python train split",
   "sha256_32px": "80e9cda00e1b8bd4"
  },
  "cup": {
   "class": "cup",
   "train_index": 3173,
   "source": "CIFAR-100 python train split",
   "sha256_32px": "735af42c53a3ea38"
  },
  "butterfly": {
   "class": "butterfly",
   "train_index": 1900,
   "source": "CIFAR-100 python train split",
   "sha256_32px": "3f497febb54cde13"
  }
 },
 "replaced_2026-09-24": {
  "motorcycle": 390,
  "cup": 843,
  "butterfly": 492
 }
}

==> anc/supplementary_material/figures/assets/photos/tiger_photo_SOURCE.json <==
{
 "title": "Tiger-2320819 960 720.jpg",
 "author": "Alexas Fotos",
 "source_page": "https://commons.wikimedia.org/wiki/File:Tiger-2320819_960_720.jpg",
 "source_revision": "https://commons.wikimedia.org/w/index.php?title=File:Tiger-2320819_960_720.jpg&oldid=784222386",
 "image_url": "https://upload.wikimedia.org/wikipedia/commons/7/7c/Tiger-2320819_960_720.jpg",
 "license": "CC0 1.0 Universal; original Pixabay release verified by Commons on 2020-02-16",
 "license_url": "https://creativecommons.org/publicdomain/zero/1.0/",
 "pixels": [
  6000,
  4000
 ],
 "bytes": 4148981,
 "use": "Illustrative class image, not the CIFAR input behind the scores",
 "modification": "None: original downloaded bytes",
 "derived": {
  "file": "tiger_photo.png",
  "crop_xywh": [
   1150,
   250,
   2500,
   2500
  ],
  "resize": [
   640,
   640
  ],
  "resample": "LANCZOS",
  "sha256": "490eb1dc773789a0385e2ed8aa0d09b02fe9b1a33730002d5e2914ca126a5de9"
 },
 "source_sha256_of_original": "65e7ce1d22c4471018ee5f25e25e7bcf0712906eb5dda2ff3b3da52bcc1d8b5a"
}

==> anc/supplementary_material/figures/section4_evidence.py <==
"""Section 4 figures from reported summaries and observed paired units."""
from pathlib import Path
import json

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "figures"
results = json.loads((ROOT / "data/v7_4_results.json").read_text(encoding="utf8"))
fixed = json.loads((ROOT / "data/v7_7_figure_summary.json").read_text(encoding="utf8"))
stats = json.loads((ROOT / "data/v6_1_statistics.json").read_text(encoding="utf8"))
BLUE, AMBER, RED, GRAY = "#286A9A", "#B7770D", "#B65F53", "#777777"
plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 11,
    "axes.titlesize": 10.5, "axes.labelsize": 10,
    "xtick.labelsize": 10, "ytick.labelsize": 10,
    "pdf.fonttype": 42, "svg.fonttype": "none",
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.spines.left": False,
})


def save(fig, stem):
    for ext in ("pdf", "svg", "png"):
        fig.savefig(OUT / f"{stem}.{ext}", dpi=240,
                    bbox_inches="tight", pad_inches=.08)
    svg = OUT / f"{stem}.svg"
    svg.write_text("\n".join(line.rstrip() for line in
                              svg.read_text(encoding="utf8").splitlines()) + "\n",
                   encoding="utf8")
    plt.close(fig)


# Arm means show the deletion gap; reported paired intervals test replacement.
rep = results["replacement"]
replacement = [rep["contrasts"][0], rep["contrasts"][3],
               *fixed["fixed_anchor_full_minus_variant"]]
fig, (ax_mean, ax_cost) = plt.subplots(
    1, 2, figsize=(7.5, 2.75), gridspec_kw={"width_ratios": [1.15, 1]}
)
fig.subplots_adjust(left=.17, right=.985, bottom=.23, top=.83, wspace=.74)
arm_names = ["Full target", "Record mean", "Generic anchor", "Delete N matching"]
arm_values = [rep["absolute_accuracy"][name] for name in
              ("Full", "Record mean", "Generic", "Delete N")]
arm_y = [3.0, 2.1, 1.2, 0.0]
ax_mean.axvline(arm_values[0], color="#B5B5B5", lw=.85, ls="--", zorder=0)
for y, val, color in zip(arm_y, arm_values, ["#252525", BLUE, BLUE, RED]):
    ax_mean.plot(val, y, "o", ms=6, color=color, zorder=3)
    ax_mean.text(val+.42, y, f"{val:.2f}", va="center", fontsize=9.5, color=color)
ax_mean.annotate("", xy=(arm_values[1], .55), xytext=(arm_values[3], .55),
                 arrowprops={"arrowstyle": "<->", "lw": 1.0, "color": RED})
ax_mean.text((arm_values[1]+arm_values[3])/2, .68, "+14.84 pp",
             ha="center", va="bottom", fontsize=9.5, color=RED)
ax_mean.set_yticks(arm_y, arm_names)
ax_mean.tick_params(axis="y", length=0, pad=6)
ax_mean.set(xlim=(20.2, 40.4), ylim=(-.45, 3.5),
            xlabel="Terminal accuracy (%)")
ax_mean.set_xticks([20, 25, 30, 35, 40])
ax_mean.set_title("(a) Deleting the constraint is costly (n=20)", pad=11)

cost_names = ["Record mean (20)", "Generic* (20)",
              "Fixed a=-2 (8)", "Fixed a=0 (8)"]
ax_cost.axvspan(-1, 1, color="#EBF1F5", zorder=0)
ax_cost.axvline(0, color="#444444", lw=.8, zorder=1)
ax_cost.axhline(1.5, color="#C9C9C9", lw=.7, zorder=1)
for y, item in zip([3, 2, 1, 0], replacement):
    mean, (lo, hi) = item["mean"], item["ci"]
    assert item["ci_level"] == 90 and lo <= mean <= hi
    color = GRAY if y == 0 else BLUE
    ax_cost.errorbar(mean, y, xerr=[[mean-lo], [hi-mean]],
                     fmt="o", ms=5.5, color=color, ecolor=color,
                     elinewidth=1.2, capsize=3, zorder=3)
ax_cost.set_yticks([3, 2, 1, 0], cost_names)
ax_cost.tick_params(axis="y", length=0, pad=6)
ax_cost.set(xlim=(-1.18, 1.36), ylim=(-.48, 3.48),
            xlabel="Full - simplified target (pp)")
ax_cost.set_xticks([-1, 0, 1])
ax_cost.set_title("(b) Replacing its values is not", pad=11)
save(fig, "section4_1_evidence")


# Preserve the complete residual-energy control as supplementary evidence.
effects = results["correspondence"]["effects"]
energy_items = [effects[i] for i in [0, 1, 4, 3, 2]]
energy_names = ["N: native", "N: matched to H", "H: matched to N",
                "H: intermediate", "H: native"]
fig, ax = plt.subplots(figsize=(5.5, 2.5))
fig.subplots_adjust(left=.3, right=.98, top=.96, bottom=.23)
ax.axvline(0, color="black", linewidth=.8, zorder=1)
for y, item in zip([4, 3, 2, 1, 0], energy_items):
    mean, (lo, hi) = item["mean"], item["ci"]
    assert lo <= mean <= hi and item["paired_units"] == 12
    if item["support"] == "N":
        ax.fill_between([-1, 1], y-.43, y+.43, color="#E6E6E6", zorder=0)
    color = AMBER if item["support"] == "N" else BLUE
    ax.errorbar(mean, y, xerr=[[mean-lo], [hi-mean]], fmt="o", markersize=5.5,
                color=color, elinewidth=1.2, capsize=3, zorder=3)
ax.set_yticks([4, 3, 2, 1, 0], energy_names)
ax.tick_params(axis="y", length=0, pad=7)
ax.set(xlim=(-1.25, 6.1), ylim=(-.55, 4.55),
       xlabel="Original - reassigned accuracy (pp)")
ax.set_xticks([-1, 0, 1, 2, 3, 4, 5, 6])
save(fig, "section4_2_energy")


# Actual Study 13 paired-unit differences, not reconstructed scatter.
keys = {
    "N": {"A_task": "S13/500/Niso-Nnone/A_task",
          "C_task": "S13/500/Niso-Nnone/C_task"},
    "H": {"A_task": "S13/500/full-Hperm/A_task",
          "C_task": "S13/500/full-Hperm/C_task"},
}
fig, axes = plt.subplots(1, 2, figsize=(7.5, 2.65), sharey=True)
fig.subplots_adjust(left=.17, right=.985, bottom=.25, top=.83, wspace=.18)
rng = np.random.default_rng(23)
for ax, endpoint, title in zip(
        axes, ("A_task", "C_task"),
        ("(a) Select the correct task", "(b) Identify the class within it")):
    ax.axvline(0, color="#555555", lw=.8, ls="--", zorder=1)
    for support, y, color, marker in (("N", 1, AMBER, "s"),
                                      ("H", 0, BLUE, "D")):
        row = stats[keys[support][endpoint]]
        mean, (lo, hi) = row["mean"], row["ci95"]
        units = np.asarray(row["per_unit"])
        assert len(units) == row["n"] == 20 and lo <= mean <= hi
        ax.scatter(units, y+rng.uniform(-.10, .10, len(units)),
                   s=20, color=color, alpha=.36, linewidths=0, zorder=2)
        ax.errorbar(mean, y, xerr=[[mean-lo], [hi-mean]], fmt=marker,
                    markersize=7, markeredgecolor="white", markeredgewidth=.6,
                    color=color, ecolor=color, elinewidth=1.9, capsize=4, zorder=4)
        ax.text(mean, y+.20, f"{mean:+.2f}", ha="center", va="bottom",
                fontsize=9.5, color=color)
    ax.set(xlim=(-8, 20), ylim=(-.45, 1.48),
           xlabel="Accuracy change (pp)")
    ax.set_xticks([-5, 0, 5, 10, 15, 20])
    ax.set_title(title, pad=11)
    ax.tick_params(axis="y", length=0, pad=6)
axes[0].set_yticks([1, 0], ["Keep N matching", "Keep H assignment"])
save(fig, "section4_3_diagnostics")
print("Rendered source-grounded Section 4 figures.")


==> anc/supplementary_material/figures/tests/test_v7_7_figures.py <==
"""Fail-closed contracts for the V7.7 source-backed figure rebuild."""

import importlib.util
import json
from pathlib import Path

import pytest


ROOT = Path(__file__).resolve().parents[2]
SCRIPT = ROOT / "figures" / "v7_7r2_figures.py"
SNAPSHOT = ROOT / "data" / "V77_SNAPSHOT.json"
PINNED_SHA = "b9be2ecb5c65c4f8025d6db351049b2bde024d56ec59e703348f5bde8e6ba0cd"


def module(script=SCRIPT):
    spec = importlib.util.spec_from_file_location("v7_7_figures", script)
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    return mod


def test_snapshot_identity_and_exact_comparisons():
    """A changed snapshot or accidental contrast swap must fail before rendering."""
    figures = module()
    data = figures.load_snapshot(SNAPSHOT, PINNED_SHA)
    assert figures.arm_values(data, "c_full").shape == (20,)
    assert figures.arm_values(data, "c_del").shape == (20,)
    assert figures.endpoint(data, "c_full_del", "J/all")["mean"] == pytest.approx(15.1635)
    assert figures.endpoint(data, "c_full_rmean", "J/all")["mean"] == pytest.approx(0.327)
    assert figures.endpoint(data, "c_rmean_del", "J/all")["mean"] != pytest.approx(0.327)


def test_h_reassignment_preserves_values_and_gold():
    """A wrong H arrow direction or changed multiset must fail."""
    figures = module()
    source = {"tiger": 3.1, "lion": 0.9, "bus": -0.4, "maple": 0.6}
    result = figures.reassign_h(source)
    assert result == {"tiger": 3.1, "lion": 0.6, "bus": 0.9, "maple": -0.4}
    assert sorted(result.values()) == sorted(source.values())


def test_no_pending_comparisons_in_publication_plan():
    """A newly present but unapproved result must not silently enter a figure."""
    figures = module()
    keys = figures.approved_contrast_keys()
    assert "c_full_fix_m2_rep" not in keys
    assert "t_full_fix_m2" not in keys
    assert "c_full_del" in keys
    assert "c_full_hperm" in keys


def test_rendered_figures_are_editable_and_source_bound(tmp_path):
    """A missing chart or a raster-only SVG cannot pass as the figure release."""
    figures = module()
    data = figures.load_snapshot(SNAPSHOT, PINNED_SHA)
    manifest = figures.render_publication_figures(data, tmp_path)
    assert set(manifest["figures"]) == {"fig1", "fig2", "fig3", "fig4", "fig5", "figS1", "figS2"}
    assert manifest["snapshot_sha256"] == PINNED_SHA
    for name in manifest["figures"]:
        for ext in ("svg", "pdf", "png"):
            path = tmp_path / f"v7_7r2_{name}.{ext}"
            assert path.is_file() and path.stat().st_size > 1000
        svg = (tmp_path / f"v7_7r2_{name}.svg").read_text()
        assert "<text" in svg
    assert "c_full_fix_m2_rep" not in json.dumps(manifest)


def test_reviewed_r2_figure_scope(tmp_path):
    """The reviewed main figures keep the added H control and omit mixed-cohort dots."""
    figures = module(ROOT / "figures" / "v7_7r2_figures.py")
    data = figures.load_snapshot(SNAPSHOT, PINNED_SHA)
    manifest = figures.render_publication_figures(data, tmp_path)
    fig4 = manifest["figures"]["fig4"]["source_keys"]
    fig5 = manifest["figures"]["fig5"]["source_keys"]
    assert "c_full_hiso" in fig4
    assert "c_hnat" not in fig5
    assert "c_full_del_s14" not in fig5
    assert len(fig5) == 6
    assert (tmp_path / "v7_7r2_fig1.svg").read_text().count("<text") > 10


==> anc/supplementary_material/figures/tests/test_v7_7r5_figures.py <==
"""Fail-closed contracts for the V7.7 r5 figure candidate (independent of the r2 tests)."""

import importlib.util
from pathlib import Path

import numpy as np
import pytest


ROOT = Path(__file__).resolve().parents[2]
SCRIPT = ROOT / "figures" / "v7_7r5_figures.py"


@pytest.fixture(scope="module")
def r5():
    spec = importlib.util.spec_from_file_location("v7_7r5_figures", SCRIPT)
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    return mod


@pytest.fixture(scope="module")
def data(r5):
    return r5.load_snapshot()


def test_every_plotted_interval_equals_the_snapshot(r5, data):
    """A wrong t quantile or confidence level on any plotted contrast must fail."""
    keys = {k for ks in r5.SOURCE_KEYS.values() for k in ks if k in data["contrasts"]}
    checked = 0
    for key in sorted(keys):
        for name, point in data["contrasts"][key]["endpoints"].items():
            if "per_unit" not in point:
                continue
            for level, field in ((0.90, "ci90"), (0.95, "ci95")):
                if field in point:
                    m, lo, hi, _ = r5.interval(point, level)
                    assert m == pytest.approx(point["mean"], abs=1e-9)
                    assert (lo, hi) == pytest.approx(tuple(point[field]), abs=1e-9), (key, name, field)
                    checked += 1
    assert checked > 50


def test_figure1_costs_are_read_from_the_snapshot(r5, data):
    """Hand-typed or sign-flipped cost pills must fail."""
    texts = [t.get_text() for t in r5.figure1(data).axes[0].texts]
    J = lambda k: data["contrasts"][k]["endpoints"]["J/all"]["mean"]
    fixed = [J(k) for k in ("c_full_fix_m1", "c_full_fix_m2", "c_full_fix_m4")]
    assert r5.fmt(J("c_full_del"), 1, plus=True) in texts
    assert r5.fmt(J("c_full_hperm"), 1, plus=True) in texts
    assert f"{r5.fmt(min(fixed), 2, plus=True)} to {r5.fmt(max(fixed), 2, plus=True)}" in texts
    assert all(not t.startswith("−") for t in texts if "points" in t)
    assert max(fixed) < 0.5 and J("c_full_fix_0") > 0.5  # the a-set shown excludes a = 0


def test_h_cycle_keeps_target_and_values(r5):
    """A cycle that moves the target or changes the multiset must fail."""
    v = [7.6, 3.4, 2.1, 0.7]
    out = r5.reassign(v)
    assert out[0] == v[0] and sorted(out) == sorted(v) and out != v


def test_figure5_stays_in_natural_units(r5, data):
    """A normalized-share panel (review item: Fig 5) must fail."""
    fig = r5.figure5(data)
    labels = " ".join(t.get_text() for a in fig.axes for t in a.texts + a.get_xticklabels())
    assert "%" not in labels
    assert "17.9" in labels  # the off-scale DER task term stays marked
    assert r5.SOURCE_KEYS["fig5"] == ["c_full_del", "d_full_del", "t_full_del",
                                      "c_full_hperm", "d_full_hperm", "t_full_hperm"]


def test_rendered_r5_figures_are_editable(r5, data, tmp_path):
    """A missing chart or a raster-only SVG cannot pass."""
    for k in range(1, 6):
        r5.save(getattr(r5, f"figure{k}")(data), f"v7_7r5_fig{k}", tmp_path)
        for ext in ("pdf", "png", "svg"):
            assert (tmp_path / f"v7_7r5_fig{k}.{ext}").stat().st_size > 1000
        assert (tmp_path / f"v7_7r5_fig{k}.svg").read_text().count("<text") > 5


==> anc/supplementary_material/figures/v7_7r2_figures.py <==
"""V7.7 reference-led, source-backed publication figures.

Design authority: documentation/figure_references_v7_7/*.png and its audit.
Data authority: reports/sprint_final_20260922/V77_SNAPSHOT.json, pinned SHA.
No pending comparison enters the publication figures by file-presence discovery.
"""

from __future__ import annotations

import hashlib
import json
from pathlib import Path
from typing import Any

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, Rectangle
import numpy as np


ROOT = Path(__file__).resolve().parents[1]
SNAPSHOT = ROOT / "data" / "V77_SNAPSHOT.json"
PINNED_SHA = "b9be2ecb5c65c4f8025d6db351049b2bde024d56ec59e703348f5bde8e6ba0cd"
ASSETS = ROOT / "figures" / "assets" / "cifar100_samples"
H = "#3A6EA5"
N = "#C88A2C"
F = "#3F9A8C"
DELETE = "#C0513F"
FULL = "#2F3B48"
GRAY = "#8B949E"
TEXT = "#1F2933"
BAND = "#E8EDF3"
GRID = "#DFE4E9"

plt.rcParams.update({
    "font.family": "Arial", "font.size": 7.5, "axes.labelsize": 7.5,
    "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
    "text.color": TEXT, "axes.labelcolor": TEXT, "xtick.color": TEXT,
    "ytick.color": TEXT, "axes.edgecolor": TEXT,
    "axes.linewidth": 0.6, "pdf.fonttype": 42, "svg.fonttype": "none",
    "savefig.facecolor": "white", "figure.facecolor": "white",
})


def load_snapshot(path: Path = SNAPSHOT, expected_sha: str = PINNED_SHA) -> dict[str, Any]:
    raw = path.read_bytes()
    got = hashlib.sha256(raw).hexdigest()
    if got != expected_sha:
        raise ValueError(f"snapshot SHA mismatch: {got} != {expected_sha}")
    data = json.loads(raw)
    if not all(k in data for k in ("arms", "contrasts", "interactions")):
        raise ValueError("snapshot lacks required sections")
    return data


def arm_values(data: dict[str, Any], key: str) -> np.ndarray:
    arm = data["arms"][key]
    vals = np.asarray(arm["per_unit_J"], dtype=float)
    if vals.ndim != 1 or len(vals) != arm["n"] or len(vals) != len(arm["units"]):
        raise ValueError(f"incomplete arm: {key}")
    if not np.isfinite(vals).all():
        raise ValueError(f"nonfinite arm: {key}")
    return vals


def endpoint(data: dict[str, Any], key: str, name: str) -> dict[str, Any]:
    contrast = data["contrasts"][key]
    point = contrast["endpoints"][name]
    if point["n"] != contrast["n"]:
        raise ValueError(f"endpoint/contrast sample mismatch: {key}/{name}")
    if not np.isfinite(point["mean"]):
        raise ValueError(f"nonfinite mean: {key}/{name}")
    return point


def reassign_h(source: dict[str, float]) -> dict[str, float]:
    """A single tested cycle: lion->bus, bus->maple, maple->lion."""
    if set(source) != {"tiger", "lion", "bus", "maple"}:
        raise ValueError("wrong illustrative H task slots")
    return {
        "tiger": source["tiger"],
        "lion": source["maple"],
        "bus": source["lion"],
        "maple": source["bus"],
    }


def approved_contrast_keys() -> frozenset[str]:
    """Explicitly reviewed figure comparisons, never discovered from JSON presence."""
    return frozenset({
        "c_full_del", "c_full_del_s14", "d_full_del", "t_full_del",
        "c_full_rmean", "c_full_gen", "c_full_fix_m1", "c_full_fix_m2",
        "c_full_fix_m4", "c_full_fix_0", "c_full_nff", "d_full_rmean",
        "d_full_fix_m2", "t_full_rmean", "c_full_hperm", "c_hnat",
        "c_hmid", "c_hdn", "d_full_hperm", "t_full_hperm",
        "m200_full_hperm", "m500_full_hperm", "m2000_full_hperm",
        "c_nperm_r2e", "c_nup", "c_full_hiso",
    })


def _ci(point: dict[str, Any], confidence: int = 95) -> tuple[float, float, float]:
    lo, hi = point[f"ci{confidence}"]
    mean = float(point["mean"])
    if not (np.isfinite(lo) and np.isfinite(hi) and lo <= mean <= hi):
        raise ValueError("invalid confidence interval")
    return mean, float(lo), float(hi)


def _axis(ax, grid: str | None = "x"):
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(length=2, width=0.55, pad=2)
    if grid:
        ax.grid(axis=grid, color=GRID, lw=0.45)
        ax.set_axisbelow(True)


def _dots(ax, vals, y: float, color: str, *, horizontal: bool = True):
    values = np.asarray(vals, float)
    if values.ndim != 1 or not np.isfinite(values).all():
        raise ValueError("individual marks require finite one-dimensional values")
    rank = np.argsort(values, kind="stable")
    jitter = np.zeros(len(values), dtype=float)
    cycle = np.asarray([0.0, -0.11, 0.11, -0.055, 0.055])
    jitter[rank] = np.resize(cycle, len(values))
    if horizontal:
        ax.scatter(values, y + jitter, s=7, c=color, alpha=0.42, linewidths=0, zorder=3)
    else:
        ax.scatter(y + jitter, values, s=7, c=color, alpha=0.42, linewidths=0, zorder=3)


def _interval(ax, y: float, point: dict[str, Any], color: str, confidence: int = 95,
              marker: str = "o", size: float = 4.5, *, horizontal: bool = True):
    mean, lo, hi = _ci(point, confidence)
    kw = dict(fmt=marker, color=color, mfc=color, mec="white", mew=0.6,
              ms=size, lw=0.9, capsize=1.7, capthick=0.9, zorder=5)
    if horizontal:
        ax.errorbar(mean, y, xerr=[[mean - lo], [hi - mean]], **kw)
    else:
        ax.errorbar(y, mean, yerr=[[mean - lo], [hi - mean]], **kw)


def _mark(ax, x: float, y: float, color: str, marker: str = "o", size: float = 5):
    ax.plot([x], [y], marker=marker, markersize=size, color=color,
            markeredgecolor="white", markeredgewidth=0.5, zorder=6)


def _figtext(fig, x: float, y: float, value: str, *, size=7.5, weight="normal", **kwargs):
    return fig.text(x, y, value, fontsize=size, fontweight=weight, color=TEXT, **kwargs)


def _main_heading(fig, letter: str, title: str, x: float, y: float):
    _figtext(fig, x, y, letter, size=10, weight="bold", va="top")
    _figtext(fig, x + 0.031, y, title, size=8.5, weight="bold", va="top")


def _little_bar(ax, x: float, baseline: float, width: float, height: float, color: str):
    ax.add_patch(Rectangle((x - width / 2, baseline), width, height, fc=color, ec="none"))


def _arrow(ax, start, end, *, color=TEXT, lw=0.7, size=5.0):
    ax.add_patch(FancyArrowPatch(start, end, arrowstyle="-|>", mutation_scale=size,
                                 lw=lw, color=color, connectionstyle="arc3,rad=0"))


def _image(fig, name: str, x: float, y: float, width: float, height: float):
    path = ASSETS / f"{name}.png"
    if not path.is_file():
        raise FileNotFoundError(path)
    axis = fig.add_axes([x, y, width, height])
    axis.imshow(plt.imread(path), interpolation="nearest")
    axis.set_xticks([])
    axis.set_yticks([])
    for spine in axis.spines.values():
        spine.set_linewidth(0.4)
        spine.set_color(GRID)



def _signed(value: float, digits: int = 2) -> str:
    """Typographic minus for printed values."""
    return f"{value:+.{digits}f}".replace("-", "\u2212")


def figure1(data: dict[str, Any]):
    """One real record, a temporal grouping, and three non-repeated operations."""
    del data  # illustrative diagram: no empirical logit values are shown
    fig = plt.figure(figsize=(5.5, 2.34))
    ax = fig.add_axes([0, 0, 1, 1])
    ax.set_xlim(0, 100)
    ax.set_ylim(-1.6, 43)
    ax.axis("off")

    # Three *actual* dataset thumbnails show when classes enter the stream.
    milestones = [
        ("record_tiger", 5.5, "H", r"seen at $\tau$", H),
        ("bicycle", 18.0, "N", "learned later", N),
        ("rocket", 30.5, "F", "not yet seen", F),
    ]
    for name, x, symbol, title, color in milestones:
        _image(fig, name, (x - 2.2) / 100, (31.8 + 1.6) / 44.6, 4.4 / 100, 4.4 / 44.6)
        ax.text(x, 38.2, title, fontsize=7.5, ha="center", va="center", color=TEXT)
        ax.text(x, 30.6, symbol, fontsize=7.5, ha="center", va="top", color=TEXT, fontweight="bold")
        ax.plot([x, x], [28.4, 27.3], color=color, lw=0.8)
        ax.plot([x], [27.0], marker="o", markersize=3.2, color=color)
    ax.plot([3.5, 35], [27, 27], color=TEXT, lw=0.7)
    _arrow(ax, (34, 27), (36.5, 27), size=5)
    # The captions above the samples name the stages; keep the timeline itself terse.
    ax.text(5.5, 24.4, r"at $\tau$", fontsize=7.5, ha="center", color=TEXT)
    ax.text(18.0, 24.4, r"before $t$", fontsize=7.5, ha="center", color=TEXT)
    ax.text(30.5, 24.4, r"after $t$", fontsize=7.5, ha="center", color=TEXT)
    ax.text(69, 41.2, "one classifier head", fontsize=7.5, ha="center", color=TEXT)

    # The single eight-slot vector. Heights are schematic, deliberately not numbers.
    xslots = [42, 49, 56, 63, 72, 79, 88, 95]
    names = ["tiger", "lion", "bus", "maple", "bicycle", "train", "rocket", "tractor"]
    heights = [7.7, 3.2, 5.4, 2.2, 4.0, 2.7, 4.6, 2.8]
    colors = [H] * 4 + [N] * 2 + [F] * 2
    ax.plot([39, 98], [27.1, 27.1], color=TEXT, lw=0.55)
    for x, label, h, color in zip(xslots, names, heights, colors):
        _little_bar(ax, x, 27.1, 1.1, h, "#B8871F" if label == "tiger" else color)
        ax.text(x, 25.7, label, fontsize=7.5, ha="center", va="top", color=TEXT)
    for x0, x1, label, color in ((39.7, 65.0, "H", H), (69.7, 81.3, "N", N), (85.6, 97.4, "F", F)):
        ax.plot([x0, x0, x1, x1], [36.5, 37.4, 37.4, 36.5], color=color, lw=0.8)
        ax.text((x0 + x1) / 2, 38.6, label, fontsize=7.5, ha="center", color=TEXT,
                fontweight="bold")

    # Local operations: never repeat the full vector.
    ax.plot([1.5, 98.5], [21.3, 21.3], color=GRID, lw=0.65)
    for x, label in ((3, "1  Delete N matching"), (35, "2  Replace N values"),
                     (68, "3  Reassign H values")):
        ax.text(x, 19.3, label, fontsize=8.5, fontweight="bold", va="center", color=TEXT)
    ax.plot([33, 33], [1.5, 20.2], color=GRID, lw=0.55)
    ax.plot([66, 66], [1.5, 20.2], color=GRID, lw=0.55)

    # Delete only target-student N matching links; target and student bars survive.
    for x, upper, lower, label in ((11, 5.2, 2.8, "bicycle"), (24, 4.1, 2.1, "train")):
        _little_bar(ax, x, 11.7, 1.7, upper, N)
        _little_bar(ax, x, 2.0, 1.7, lower, N)
        ax.plot([x, x], [4.8, 11.4], color=TEXT, lw=0.65)
        ax.plot([x - 1.0, x + 1.0], [7.1, 9.1], color=DELETE, lw=1.1)
        ax.plot([x - 1.0, x + 1.0], [9.1, 7.1], color=DELETE, lw=1.1)
        ax.text(x, 1.6, label, fontsize=7.5, ha="center", va="top", color=TEXT)
    ax.text(2.3, 16.6, "target", fontsize=7.5, color=TEXT)
    ax.text(2.3, 4.0, "student", fontsize=7.5, color=TEXT)

    # Replace only the two stored N target values by a common anchor.
    for x, h in ((42, 6.9), (48, 3.5)):
        _little_bar(ax, x, 5.0, 1.7, h, N)
    for x in (56, 62):
        _little_bar(ax, x, 5.0, 1.7, 5.0, N)
    ax.plot([39, 51], [5, 5], color=TEXT, lw=0.55)
    ax.plot([53, 65], [5, 5], color=TEXT, lw=0.55)
    _arrow(ax, (51, 8.0), (53.1, 8.0), size=5)
    for x, name in ((42, "bicycle"), (48, "train"), (56, "bicycle"), (62, "train")):
        ax.text(x, 3.3, name, fontsize=7.5, ha="center", color=TEXT)
    ax.text(59, 11.4, "common anchor", fontsize=7.5, ha="center", color=TEXT)

    # Illustrative H cycle: target/gold and multiset unchanged.
    h_source = {"tiger": 3.1, "lion": 0.9, "bus": -0.4, "maple": 0.6}
    h_after = reassign_h(h_source)
    hnames = list(h_source)
    hb = [71.5, 79, 86.5, 94]
    hheight = {3.1: 4.6, 0.9: 3.0, -0.4: 1.3, 0.6: 2.1}
    for x, name in zip(hb, hnames):
        color = "#B8871F" if name == "tiger" else H
        _little_bar(ax, x, 12.4, 1.4, hheight[h_source[name]], color)
        _little_bar(ax, x, 3.3, 1.4, hheight[h_after[name]], color)
        ax.text(x, 3.0, name, fontsize=7.5, ha="center", va="top", color=TEXT)
    ax.plot([69.3, 96.0], [12.4, 12.4], color=TEXT, lw=0.5)
    ax.plot([69.3, 96.0], [3.3, 3.3], color=TEXT, lw=0.5)
    _arrow(ax, (hb[0], 11.9), (hb[0], 8.3), lw=0.65, size=4)
    for src, dst in ((1, 2), (2, 3), (3, 1)):
        _arrow(ax, (hb[src], 11.7), (hb[dst], 7.9), lw=0.65, size=4)
    ax.text(82.75, -0.8, "same multiset, different assignment", fontsize=7.5,
            ha="center", va="bottom", color=TEXT, style="italic")
    return fig


def figure2(data: dict[str, Any]):
    fig = plt.figure(figsize=(5.5, 2.28))
    _main_heading(fig, "a", "Large deletion cost", 0.01, 0.98)
    _main_heading(fig, "b", "Small replacement costs", 0.52, 0.98)
    _figtext(fig, 0.041, 0.885, "20 seeds (dots) and mean", size=7.5)
    _figtext(fig, 0.551, 0.885, "90% intervals · band: ±1 pp tolerance", size=7.5)
    ax = fig.add_axes([0.18, 0.20, 0.29, 0.62])
    rows = [("c_full", "Full target", FULL), ("c_rmean", "Record mean", N),
            ("c_gen", "Generic anchor", N), ("c_del", "Delete N matching", DELETE)]
    for idx, (key, label, color) in enumerate(rows):
        y = 3 - idx
        values = arm_values(data, key)
        _dots(ax, values, y, color)
        _mark(ax, float(np.mean(values)), y, color, size=5.4)
        ax.text(42.25, y, f"{np.mean(values):.1f}", fontsize=7.5, va="center", color=TEXT)
    ax.set_yticks(range(4), [x[1] for x in reversed(rows)])
    ax.set_xlim(18, 43.7)
    ax.set_ylim(-0.45, 3.45)
    ax.set_xlabel("Class-incremental accuracy (%)")
    _axis(ax)

    bx = fig.add_axes([0.72, 0.20, 0.13, 0.62])
    bx.axvspan(-1, 1, facecolor=BAND, lw=0, zorder=0)
    bx.axvline(0, color=GRAY, ls=(0, (3, 2)), lw=0.7)
    replacements = [
        ("c_full_rmean", "Record mean", 5.6),
        ("c_full_gen", "Generic anchor", 4.6),
        ("c_full_fix_m1", r"Fixed $a=-1$", 3.0),
        ("c_full_fix_m2", r"Fixed $a=-2$", 2.0),
        ("c_full_fix_m4", r"Fixed $a=-4$", 1.0),
        ("c_full_fix_0", r"Fixed $a=0$", 0.0),
    ]
    ylo, yhi = -0.5, 6.95
    for key, label, y in replacements:
        point = endpoint(data, key, "J/all")
        mean, lo, hi = _ci(point, 90)
        inside = lo > -1 and hi < 1
        _interval(bx, y, point, N if inside else GRAY, 90)
        yfig = 0.20 + 0.62 * (y - ylo) / (yhi - ylo)
        _figtext(fig, 0.86, yfig, _signed(mean), size=7.5, va="center")
        if not inside:
            _figtext(fig, 0.86, yfig - 0.065, "not within ±1", size=7.5, va="center")
    bx.set_yticks([r[2] for r in replacements], [r[1] for r in replacements])
    bx.tick_params(axis="y", pad=2)
    bx.set_xlim(-1.4, 1.6)
    bx.set_ylim(ylo, yhi)
    bx.set_xticks([-1, 0, 1])
    bx.set_xlabel("Full − replacement (pp)")
    _axis(bx, None)
    bx.axhline(3.8, color=GRID, lw=0.6)
    for y, label in ((6.45, "20 seeds"), (3.6, "8 seeds")):
        _figtext(fig, 0.86, 0.20 + 0.62 * (y - ylo) / (yhi - ylo), label, size=7.5,
                 weight="bold", va="center")
    return fig


def _interaction_panel(fig, data: dict[str, Any], name: str, box, title: str, subtitle: str):
    _main_heading(fig, name, title, box[0], 0.98)
    _figtext(fig, box[0] + 0.031, 0.89, subtitle + (" · both: Generic anchor" if name == "a" else " · both: Record mean"), size=7.5)
    ax = fig.add_axes([box[0] + 0.06, 0.25, box[2] - 0.085, 0.54])
    interaction = data["interactions"]["c_factorial_generic" if name == "a" else "t_factorial_recordmean"]
    gains = interaction["gains"]
    spread = gains["spread/J"]
    level = gains["level/J"]
    both = gains["both/J"]
    for x, point, color in ((0, spread, N), (1, both, N), (1, level, GRAY)):
        _dots(ax, point["per_unit"], x, color, horizontal=False)
        _interval(ax, x, point, color, 95, horizontal=False)
    ax.plot([0, 1], [spread["mean"], both["mean"]], color=N, lw=1.2, zorder=2)
    ax.plot([0, 1], [0, level["mean"]], color=GRAY, lw=1.0, ls=(0, (4, 2)), zorder=2)
    _mark(ax, 0, 0, GRAY, size=4.6)
    ax.text(0.03, 11.2 if name == "a" else 6.4, "spread on", fontsize=7.5,
            va="center", color=TEXT)
    ax.text(0.55, 5.6 if name == "a" else 3.2, "spread off", fontsize=7.5,
            va="center", color=TEXT)
    ax.set_xlim(-0.12, 1.12)
    ax.set_ylim(-0.6, 17.3)
    ax.set_xticks([0, 1], ["off", "on"])
    ax.set_yticks([0, 5, 10, 15])
    ax.set_xlabel("Level term")
    if name == "a":
        ax.set_ylabel("Gain over neither (pp)")
    _axis(ax, "y")
    return ax


def figure3(data: dict[str, Any]):
    fig = plt.figure(figsize=(5.5, 2.25))
    _interaction_panel(fig, data, "a", (0.005, 0, 0.315, 1), "CIFAR-100", "20 seeds")
    _interaction_panel(fig, data, "b", (0.327, 0, 0.315, 1), "TinyImageNet", "8 seeds")
    _main_heading(fig, "c", "Where the interaction acts", 0.655, 0.98)
    ax = fig.add_axes([0.79, 0.25, 0.15, 0.54])
    ax.axvline(0, color=GRAY, lw=0.7, ls=(0, (3, 2)))
    rows = [
        ("c_factorial_generic", "J", r"CIFAR $J$", 3, "o"),
        ("c_factorial_generic", "C", r"CIFAR $C_{\rm task}$", 2, "D"),
        ("t_factorial_recordmean", "J", r"Tiny $J$", 1, "o"),
        ("t_factorial_recordmean", "C", r"Tiny $C_{\rm task}$", 0, "D"),
    ]
    for key, field, _, y, marker in rows:
        point = data["interactions"][key]["endpoints"][field]
        _interval(ax, y, point, FULL, 95, marker=marker, size=4.0)
        ax.text(8.15, y, _signed(point['mean'], 1), fontsize=7.5, va="center", color=TEXT)
    ax.set_yticks([3, 2, 1, 0], [r[2] for r in rows])
    ax.set_xlim(-2.2, 8)
    ax.set_ylim(-0.5, 3.5)
    ax.set_xticks([-2, 0, 4, 8])
    ax.set_xlabel("Interaction (pp)")
    _axis(ax, None)
    return fig


def figure4(data: dict[str, Any]):
    fig = plt.figure(figsize=(5.5, 2.12))
    _main_heading(fig, "a", "H: changing the values costs accuracy", 0.005, 0.98)
    _main_heading(fig, "b", "N: reassignment within ±1 pp", 0.655, 0.98)
    _figtext(fig, 0.036, 0.885, "95% intervals · dots: seeds", size=7.5)
    _figtext(fig, 0.686, 0.885, "90% intervals · 12 seeds", size=7.5)
    ax = fig.add_axes([0.245, 0.17, 0.30, 0.64])
    hrows = [
        ("c_full_hiso", "Block mean of H", 5.3),
        ("c_full_hperm", "Reassign H", 4.3),
        ("c_hnat", "native size", 2.4),
        ("c_hmid", "intermediate size", 1.4),
        ("c_hdn", "N size", 0.4),
    ]
    for key, _, y in hrows:
        point = endpoint(data, key, "J/all")
        if "per_unit" in point:
            _dots(ax, point["per_unit"], y, H)
        _interval(ax, y, point, H)
        mean, lo, hi = _ci(point)
        ax.text(7.35, y, _signed(mean), fontsize=7.5, va="center", color=TEXT)
    ax.set_yticks([r[2] for r in hrows], [r[1] for r in hrows])
    ax.set_xlim(-0.2, 7.1)
    ax.set_ylim(-0.1, 6.55)
    ax.axhline(3.35, color=GRID, lw=0.6)
    ax.text(-0.1, 6.15, "full target − variant, 20 seeds", fontsize=7.5, va="center", color=TEXT)
    ax.text(-0.1, 3.05, "reassign H at rescaled size, 12 seeds", fontsize=7.5,
            va="center", color=TEXT)
    ax.set_xlabel("Cost (pp)")
    _axis(ax)

    bx = fig.add_axes([0.84, 0.17, 0.13, 0.64])
    bx.axvspan(-1, 1, color=BAND, lw=0)
    bx.axvline(0, color=GRAY, lw=0.7, ls=(0, (3, 2)))
    nrows = [("c_nperm_r2e", "Native size\n(whole-N shift)", 1),
             ("c_nup", "Rescaled to H\n(within tasks)", 0)]
    for key, _, y in nrows:
        point = endpoint(data, key, "J/all")
        if "per_unit" in point:
            _dots(bx, point["per_unit"], y, N)
        _interval(bx, y, point, N, 90)
    bx.set_yticks([1, 0], [r[1] for r in nrows])
    bx.set_xlim(-2.6, 1.8)
    bx.set_ylim(-0.5, 1.5)
    bx.set_xticks([-2, -1, 0, 1])
    bx.set_xlabel("Cost (pp)")
    _axis(bx, None)
    return fig


def figure5(data: dict[str, Any]):
    fig = plt.figure(figsize=(5.5, 2.62))
    _main_heading(fig, "a", "Where accuracy moves", 0.005, 0.98)
    _main_heading(fig, "b", "Where the loss changes", 0.51, 0.98)
    _figtext(fig, 0.53, 0.88, "square: task term  ·  diamond: within-task term", size=7.5)
    ax = fig.add_axes([0.09, 0.20, 0.39, 0.65])
    ax.axhline(0, color=GRAY, lw=0.6, ls=(0, (3, 2)))
    ax.axvline(0, color=GRAY, lw=0.6, ls=(0, (3, 2)))
    nkeys = ["c_full_del", "d_full_del", "t_full_del"]
    hkeys = ["c_full_hperm", "d_full_hperm", "t_full_hperm"]
    # Direct labels in data coordinates, placed by hand at final size.
    names = {"c_full_del": ("CIFAR DER++", (15.6, -4.71), "right"),
             "d_full_del": ("CIFAR DER", (25.6, -9.6), "right"),
             "t_full_del": ("Tiny DER++", (9.38, -11.2), "center"),
             "c_full_hperm": ("CIFAR DER++", (5.9, 12.1), "left"),
             "d_full_hperm": ("CIFAR DER", (5.6, 14.5), "left"),
             "t_full_hperm": ("Tiny DER++", (6.5, 17.6), "left")}
    for keys, color in ((nkeys, N), (hkeys, H)):
        for key in keys:
            a = endpoint(data, key, "A/all")
            c = endpoint(data, key, "C/all")
            seed_a = np.asarray(a["per_unit"], dtype=float)
            seed_c = np.asarray(c["per_unit"], dtype=float)
            if (len(seed_a) != data["contrasts"][key]["n"] or
                    len(seed_c) != len(seed_a) or
                    not np.isfinite(seed_a).all() or not np.isfinite(seed_c).all()):
                raise ValueError(f"missing/nonfinite paired accuracy profile: {key}")
            ax.scatter(seed_a, seed_c, s=7, color=color, alpha=0.32,
                       edgecolors="none", zorder=2)
            xm, xlo, xhi = _ci(a)
            ym, ylo, yhi = _ci(c)
            ax.errorbar(xm, ym, xerr=[[xm - xlo], [xhi - xm]],
                        yerr=[[ym - ylo], [yhi - ym]], fmt="o", mfc=color,
                        mec="white", mew=0.5, ms=4.8, color=color, lw=0.6,
                        capsize=1.1, zorder=4)
            label, (lx, ly), ha = names[key]
            ax.text(lx, ly, label, fontsize=7.5, ha=ha, va="center", color=TEXT)
    ax.text(7.5, 8.2, "keep H assignment", fontsize=7.5, fontweight="bold", color=TEXT)
    ax.text(13.0, 2.4, "keep N matching", fontsize=7.5, fontweight="bold", color=TEXT)
    ax.add_patch(Rectangle((0, -1), 1.25, 2, fill=False, ec=GRAY, lw=0.6, ls=(0, (3, 2))))
    ax.text(1.6, -2.2, "replacements: Fig. S2", fontsize=7.5, va="center", color=TEXT)
    ax.set_xlim(-0.3, 26.8)
    ax.set_ylim(-12.8, 21)
    ax.set_xlabel(r"Task-mass accuracy change $\Delta A_{\rm task}$ (pp)")
    ax.set_ylabel(r"Within-task accuracy change $\Delta C_{\rm task}$ (pp)")
    _axis(ax)

    def ce_axis(rect, title, keys, color, lim, offscale=None):
        _figtext(fig, rect[0], rect[1] + rect[3] + 0.018, title, size=7.5, weight="bold")
        a = fig.add_axes(rect)
        a.axvline(0, color=GRAY, lw=0.6, ls=(0, (3, 2)))
        labels = ["CIFAR DER++", "CIFAR DER", "Tiny DER++"]
        for idx, key in enumerate(keys):
            y = 2 - idx
            for field, marker in (("Ltask/all", "s"), ("Lwithin/all", "D")):
                point = endpoint(data, key, field)
                mean = point["mean"]
                if offscale == (idx, field) and mean > lim[1]:
                    a.text(lim[1], y + 0.14, f"{mean:.1f} →", ha="right", va="center",
                           fontsize=7.5, color=TEXT)
                else:
                    offset = 0.14 if marker == "s" else -0.14
                    _interval(a, y + offset, point, color, 95, marker=marker, size=3.8)
        a.set_yticks([2, 1, 0], labels)
        a.set_xlim(*lim)
        a.set_ylim(-0.48, 2.48)
        _axis(a, None)
        return a

    top = ce_axis([0.68, 0.59, 0.245, 0.23], "Keep N matching",
                  ["c_full_del", "d_full_del", "t_full_del"], N, (-0.6, 3.35),
                  offscale=(1, "Ltask/all"))
    bottom = ce_axis([0.68, 0.21, 0.245, 0.23], "Keep H assignment",
                     ["c_full_hperm", "d_full_hperm", "t_full_hperm"], H, (-0.2, 0.85))
    bottom.set_xlabel("Loss reduction (nats)")
    return fig


def figureS1(data: dict[str, Any]):
    """Selected replacements with explicit families and one common tolerance scale."""
    fig = plt.figure(figsize=(5.5, 3.55))
    _figtext(fig, 0.02, 0.98, "Full target minus replacement", size=9.0,
             weight="bold", va="top")
    _figtext(fig, 0.02, 0.92, "90% paired intervals · ±1 pp tolerance", size=7.5)
    ax = fig.add_axes([0.48, 0.12, 0.23, 0.73])
    ax.axvspan(-1, 1, color=BAND, lw=0)
    ax.axvline(0, color=GRAY, lw=0.65, ls=(0, (3, 2)))
    rows = [
        ("c_full_rmean", "Record mean", 12.0),
        ("c_full_gen", "Generic anchor", 11.0),
        ("c_full_fix_m1", r"Fixed $a=-1$", 9.2),
        ("c_full_fix_m2", r"Fixed $a=-2$", 8.2),
        ("c_full_fix_m4", r"Fixed $a=-4$", 7.2),
        ("c_full_fix_0", r"Fixed $a=0$", 6.2),
        ("c_full_nff", r"$N$ and $F$ fixed", 5.2),
        ("d_full_rmean", "Record mean", 3.5),
        ("d_full_fix_m2", r"Fixed $a=-2$", 2.5),
        ("t_full_rmean", "Record mean", 0.8),
    ]
    ax.set_ylim(0, 13.7)
    ax.set_xlim(-1.42, 1.58)
    ax.set_xticks([-1, 0, 1])
    ax.set_yticks([])
    ax.set_xlabel("Full − replacement (pp)")
    _axis(ax, None)
    def yf(y):
        return 0.12 + 0.73 * y / 13.7
    groups = [
        (13.1, "CIFAR-100 DER++ · 20 seeds"),
        (10.15, "CIFAR-100 DER++ · fixed anchors, 8 seeds"),
        (4.45, "CIFAR-100 DER · 12 seeds"),
        (1.65, "TinyImageNet DER++ · 8 seeds"),
    ]
    for y, label in groups:
        _figtext(fig, 0.02, yf(y), label, size=7.5, weight="bold", va="center")
    _figtext(fig, 0.75, 0.86, "Mean", size=7.5, weight="bold")
    _figtext(fig, 0.86, 0.86, "Tolerance", size=7.5, weight="bold")
    for key, label, y in rows:
        point = endpoint(data, key, "J/all")
        mean, lo, hi = _ci(point, 90)
        inside = lo > -1 and hi < 1
        _interval(ax, y, point, N if inside else GRAY, 90, size=4.0)
        _figtext(fig, 0.04, yf(y), label, size=7.5, va="center")
        _figtext(fig, 0.75, yf(y), _signed(mean), size=7.5, va="center")
        _figtext(fig, 0.86, yf(y), "within ±1" if inside else "not within ±1",
                 size=7.5, va="center")
    return fig


def figureS2(data: dict[str, Any]):
    """Origin zoom of the four directly evaluated replacement profiles."""
    fig = plt.figure(figsize=(5.5, 2.82))
    _figtext(fig, 0.025, 0.97, "Replacement policies cluster near the origin",
             size=9.0, weight="bold", va="top")
    ax = fig.add_axes([0.17, 0.19, 0.51, 0.67])
    ax.axhline(0, color=GRAY, lw=0.7, ls=(0, (3, 2)))
    ax.axvline(0, color=GRAY, lw=0.7, ls=(0, (3, 2)))
    ax.set_xlim(-0.65, 1.25)
    ax.set_ylim(-0.60, 0.60)
    ax.set_xticks([-0.5, 0, 0.5, 1.0])
    ax.set_yticks([-0.5, 0, 0.5])
    ax.set_xlabel(r"Task-mass accuracy change $\Delta A_{\rm task}$ (pp)")
    ax.set_ylabel(r"Within-task accuracy change $\Delta C_{\rm task}$ (pp)")
    _axis(ax, None)
    rows = [
        ("c_full_rmean", "Record mean · DER++"),
        ("c_full_gen", "Generic anchor · DER++"),
        ("c_full_fix_m2", r"Fixed $a=-2$ · DER++"),
        ("d_full_rmean", "Record mean · DER"),
    ]
    number_offsets = [(2, 16), (7, 13), (3, -20), (-24, -14)]
    for idx, (key, label) in enumerate(rows, start=1):
        px = endpoint(data, key, "A/all")
        py = endpoint(data, key, "C/all")
        xm, xlo, xhi = _ci(px)
        ym, ylo, yhi = _ci(py)
        ax.errorbar(xm, ym, xerr=[[xm - xlo], [xhi - xm]],
                    yerr=[[ym - ylo], [yhi - ym]], fmt="o", mfc=N, mec="white",
                    mew=0.6, ms=4.5, color=N, lw=0.8, capsize=1.7, zorder=4)
        _figtext(fig, 0.74, 0.78 - 0.135 * (idx - 1), f"{idx}  {label}", size=7.5)
        ax.annotate(str(idx), (xm, ym), xytext=number_offsets[idx - 1],
                    textcoords="offset points",
                    fontsize=7.5, color=TEXT)
    return fig


def render_publication_figures(data: dict[str, Any], output_dir: Path) -> dict[str, Any]:
    output_dir.mkdir(parents=True, exist_ok=True)
    builders = [("fig1", figure1), ("fig2", figure2), ("fig3", figure3),
                ("fig4", figure4), ("fig5", figure5),
                ("figS1", figureS1), ("figS2", figureS2)]
    figure_sources = {
        "fig1": ["schematic: indexed CIFAR-100 training images"],
        "fig2": ["c_full", "c_rmean", "c_gen", "c_del", "c_full_rmean",
                 "c_full_gen", "c_full_fix_m1", "c_full_fix_m2", "c_full_fix_m4", "c_full_fix_0"],
        "fig3": ["c_factorial_generic", "t_factorial_recordmean"],
        "fig4": ["c_full_hiso", "c_full_hperm", "c_hnat", "c_hmid", "c_hdn", "c_nperm_r2e", "c_nup"],
        "fig5": ["c_full_del", "d_full_del", "t_full_del",
                 "c_full_hperm", "d_full_hperm", "t_full_hperm"],
        "figS1": ["c_full_rmean", "c_full_gen", "c_full_fix_m1", "c_full_fix_m2",
                   "c_full_fix_m4", "c_full_fix_0", "c_full_nff", "d_full_rmean",
                   "d_full_fix_m2", "t_full_rmean"],
        "figS2": ["c_full_rmean", "c_full_gen", "c_full_fix_m2", "d_full_rmean"],
    }
    manifest = {"snapshot_sha256": PINNED_SHA, "spec": "FIGURE_SPEC_V7_7.md", "script": "plotting/v7_7r2_figures.py",
                "reference_audit": "figure_references_v7_7/TOPCONF_VISUAL_AUDIT_20260923.md",
                "figures": {}}
    for key, builder in builders:
        fig = builder(data)
        fig.canvas.draw()
        width, height = fig.canvas.get_width_height()
        renderer = fig.canvas.get_renderer()
        for item in fig.findobj(matplotlib.text.Text):
            if not item.get_visible() or not item.get_text().strip():
                continue
            if item.get_fontsize() < 7.5 - 1e-6:
                raise ValueError(f"{key}: text below 7.5 pt: {item.get_text()}")
            bbox = item.get_window_extent(renderer)
            if bbox.x0 < -2 or bbox.y0 < -2 or bbox.x1 > width + 2 or bbox.y1 > height + 2:
                raise ValueError(f"{key}: clipped text: {item.get_text()}")
        outputs = {}
        for ext in ("svg", "pdf", "png"):
            path = output_dir / f"v7_7r2_{key}.{ext}"
            metadata = ({"Date": None} if ext == "svg" else
                        {"CreationDate": None, "ModDate": None} if ext == "pdf" else None)
            fig.savefig(path, dpi=300, metadata=metadata)
            outputs[ext] = path.name
        manifest["figures"][key] = {
            "inches": [float(v) for v in fig.get_size_inches()],
            "source_keys": figure_sources[key], "outputs": outputs,
            "reference": f"{key}_reference.png",
        }
        plt.close(fig)
    (output_dir / "v7_7r2_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
    return manifest


if __name__ == "__main__":
    render_publication_figures(load_snapshot(), ROOT / "figures" / "out")


==> anc/supplementary_material/figures/v7_7r5_figures.py <==
"""V7.7 r5 publication figures: r4 refined against the selected
layout references (internal figure review of 2026-09-23).
References steer layout only; every data mark is read from the snapshot.

r4 history: r3 revised after the internal review of 2026-09-23.

Figures 1, 3, 4 build on r3; Figures 2 and 5 keep the r2 information architecture
(absolute accuracies; natural units with seeds and intervals) in the r3 house style.

Data authority: reports/sprint_final_20260922/V77_SNAPSHOT.json (pinned SHA, reused loader).
Images: indexed CIFAR-100 training samples in plotting/assets/cifar100_r3 (SOURCES.json).
Figure 1 scores are illustrative; every number in Figures 2-5 is read from the snapshot.

House style (owner review items 6, 8, 9, 17): one typeface; all labels 7.5 pt, black, regular.
Exceptions, stated so the record matches the output: panel letters 8.5 pt bold, and the
white numerals inside the coloured step markers of Figure 1. Colour is carried only by
marks, one colour per concept: H blue, N amber, F teal, deletion red, unresolved grey.
"""

from __future__ import annotations

import importlib.util
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch, Rectangle
from scipy import stats

ROOT = Path(__file__).resolve().parents[1]
ASSETS = ROOT / "figures" / "assets" / "cifar100_r3"
_spec = importlib.util.spec_from_file_location("v7_7_base", ROOT / "figures" / "v7_7r2_figures.py")
BASE = importlib.util.module_from_spec(_spec)
_spec.loader.exec_module(BASE)
load_snapshot = BASE.load_snapshot

# ---- one colour per concept ------------------------------------------------------------
H, H_L, H_XL = "#2C62A8", "#9DBDE4", "#E4EDF8"
N, N_L, N_XL = "#D98C0A", "#F1C979", "#FCF1DC"
F = "#2A8C80"
DEL, DEL_XL = "#C0412F", "#F8E2DE"
GRAY, GRAY_L = "#8C959F", "#D5DADF"
INK = "#1A1D21"
BAND = "#EDF1F5"
FS = 7.5  # the only text size

plt.rcParams.update({
    "font.family": "Arial", "font.size": FS, "axes.labelsize": FS,
    "xtick.labelsize": FS, "ytick.labelsize": FS, "text.color": INK,
    "axes.labelcolor": INK, "xtick.color": INK, "ytick.color": INK,
    "axes.edgecolor": INK, "axes.linewidth": 0.6, "pdf.fonttype": 42,
    "svg.fonttype": "none", "mathtext.fontset": "custom",
    "mathtext.rm": "Arial", "mathtext.it": "Arial:italic", "mathtext.bf": "Arial:bold",
    "savefig.facecolor": "white", "figure.facecolor": "white",
})


# ---- drawing helpers (inches on a full-figure canvas) -----------------------------------
def canvas(w, h):
    fig = plt.figure(figsize=(w, h))
    ax = fig.add_axes([0, 0, 1, 1])
    ax.set_xlim(0, w); ax.set_ylim(0, h); ax.axis("off")
    return fig, ax


def txt(ax, x, y, s, ha="left", va="center", **kw):
    """All figure text: one size, black, regular."""
    return ax.text(x, y, s, fontsize=FS, color=INK, ha=ha, va=va, **kw)


def letter(ax, x, y, ch):
    ax.text(x, y, ch, fontsize=FS + 1, color=INK, weight="bold", ha="left", va="center")


def img(ax, name, x, y, s, *, radius=0.03, shadow=True, lw=0.5, z=5):
    """Real CIFAR-100 image in a rounded frame with a soft shadow; (x, y) is the centre."""
    arr = plt.imread(ASSETS / f"{name}.png")
    x0, y0 = x - s / 2, y - s / 2
    box = f"round,pad=0,rounding_size={radius}"
    if shadow:
        for k, a in ((0.024, 0.05), (0.015, 0.07), (0.008, 0.09)):
            ax.add_patch(FancyBboxPatch((x0 + k * 0.5, y0 - k), s, s, boxstyle=box, fc="black",
                                        ec="none", alpha=a, zorder=z - 1))
    im = ax.imshow(arr, extent=(x0, x0 + s, y0, y0 + s), interpolation="lanczos", zorder=z)
    clip = FancyBboxPatch((x0, y0), s, s, boxstyle=box, fc="none", ec="none", transform=ax.transData)
    ax.add_patch(clip); im.set_clip_path(clip)
    ax.add_patch(FancyBboxPatch((x0, y0), s, s, boxstyle=box, fc="none", ec=GRAY_L, lw=lw, zorder=z + 1))


def thumb(ax, name, x, y, s=0.15):
    img(ax, name, x, y, s, radius=0.015, shadow=False, lw=0.3)


def card(ax, x0, y0, w, h, *, fc="white", ec=GRAY_L, lw=0.6, r=0.05, z=1):
    ax.add_patch(FancyBboxPatch((x0, y0), w, h, boxstyle=f"round,pad=0,rounding_size={r}",
                                fc=fc, ec=ec, lw=lw, zorder=z))


def arrow(ax, p, q, color=INK, lw=0.7, ms=5, rad=0.0, z=6, style="-|>"):
    ax.add_patch(FancyArrowPatch(p, q, arrowstyle=style, mutation_scale=ms, lw=lw, color=color,
                                 connectionstyle=f"arc3,rad={rad}", shrinkA=0, shrinkB=0, zorder=z))


def pill(ax, x, y, text, color, tint, w=0.78):
    """Result pill: tinted fill, coloured edge, black text."""
    h = 0.16
    card(ax, x - w / 2, y - h / 2, w, h, fc=tint, ec=color, lw=0.6, r=h / 2, z=7)
    ax.text(x, y - 0.003, text, fontsize=FS, color=INK, ha="center", va="center", zorder=8)


def cross(ax, x, y, s, color=DEL, lw=1.1):
    for d in (1, -1):
        ax.plot([x - s, x + s], [y - d * s, y + d * s], color=color, lw=lw,
                solid_capstyle="round", zorder=8)


def glyph(ax, x, y, vals, color, *, w=0.07, gap=0.1, sc=0.05, fc=None, ec=None, lw=0.6):
    """Small bar glyph of a stored-score pattern; negative values hang below y."""
    for i, v in enumerate(vals):
        ax.add_patch(Rectangle((x + i * gap - w / 2, y + min(0, v) * sc), w, abs(v) * sc,
                               fc=fc or color, ec=ec or "none", lw=lw, zorder=6))
    ax.plot([x - w / 2 - 0.04, x + (len(vals) - 1) * gap + w / 2 + 0.04], [y, y],
            color=INK, lw=0.4, zorder=5)


def data_axes(fig, W, Hh, x, y, w, h, *, yaxis=False):
    a = fig.add_axes([x / W, y / Hh, w / W, h / Hh])
    a.patch.set_alpha(0)
    a.spines[["top", "right"]].set_visible(False)
    for sp in a.spines.values():
        sp.set_linewidth(0.6)
    a.tick_params(length=2.5, width=0.6, pad=2)
    if not yaxis:
        a.spines["left"].set_visible(False)
        a.tick_params(axis="y", length=0, labelleft=False)
    return a


def interval(point, level=0.90):
    """Paired t interval from the per-seed differences (equals the snapshot's ci90/ci95)."""
    v = np.asarray(point["per_unit"], dtype=float)
    n = len(v)
    h = stats.t.ppf(0.5 + level / 2, n - 1) * v.std(ddof=1) / np.sqrt(n)
    return v.mean(), v.mean() - h, v.mean() + h, v


def seeds(a, vals, y, color, *, spread=0.1, size=5, alpha=0.55, horizontal=True, z=3):
    jit = (np.random.default_rng(7).random(len(vals)) - 0.5) * 2 * spread
    xy = (vals, y + jit) if horizontal else (y + jit, vals)
    a.scatter(*xy, s=size, color=color, alpha=alpha, lw=0, zorder=z)


def estimate(a, y, m, lo, hi, color, *, ms=5, lw=1.4, horizontal=True):
    if horizontal:
        a.plot([lo, hi], [y, y], color=color, lw=lw, solid_capstyle="round", zorder=5)
        a.plot([m], [y], marker="o", ms=ms, mfc=color, mec="white", mew=0.7, zorder=6)
    else:
        a.plot([y, y], [lo, hi], color=color, lw=lw, solid_capstyle="round", zorder=5)
        a.plot([y], [m], marker="o", ms=ms, mfc=color, mec="white", mew=0.7, zorder=6)


def tol_band(a, horizontal=True):
    (a.axvspan if horizontal else a.axhspan)(-1, 1, color=BAND, zorder=0, lw=0)


def zero_line(a, horizontal=True):
    (a.axvline if horizontal else a.axhline)(0, color=GRAY, lw=0.5, ls=(0, (2, 2)), zorder=0.6)


def fmt(v, d=2, plus=False):
    s = f"{v:+.{d}f}" if plus else f"{v:.{d}f}"
    return s.replace("-", "−")


def ticks(a, vals, axis="x", labels=None):
    lab = labels or [fmt(v, 0) for v in vals]
    (a.set_xticks if axis == "x" else a.set_yticks)(vals)
    (a.set_xticklabels if axis == "x" else a.set_yticklabels)(lab)


def J(C, key, level=0.90, field="J/all"):
    return interval(C[key]["endpoints"][field], level)


# ---- Figure 1: the object and the three interventions -----------------------------------
# Illustrative stored logits of the tiger record at replay time: target high, earlier
# classes graded by similarity, later-learned and unseen classes low and nearly flat.
F1_CLASSES = ["tiger", "leopard", "lion", "wolf", "bicycle", "train", "rocket", "tractor"]
F1_GROUP = ["H", "H", "H", "H", "N", "N", "F", "F"]
F1_Q = [7.6, 3.4, 2.1, 0.7, -2.15, -2.3, -2.55, -2.4]


def reassign(values):
    """The tested H cycle on non-target slots in head order: each value moves to the next class."""
    tgt, rest = values[0], list(values[1:])
    return [tgt] + [rest[-1]] + rest[:-1]


def figure1(data=None):
    W, Hh = 5.5, 2.40
    fig, ax = canvas(W, Hh)
    col = {"H": H, "N": N, "F": F}

    # top: one stored example and its stored scores, classes in order of arrival
    img(ax, "tiger", 0.44, 1.83, 0.66, radius=0.05)
    txt(ax, 0.44, 1.40, "stored example", ha="center", va="top")
    arrow(ax, (0.83, 1.83), (1.10, 1.83), lw=0.7, ms=6)

    x0 = 1.34
    xs = x0 + 0.24 + np.arange(8) * 0.50
    base, sc = 1.78, 0.066
    ax.plot([x0 + 0.02, xs[-1] + 0.22], [base, base], color=INK, lw=0.5, zorder=3)
    txt(ax, x0 - 0.02, base, "0", ha="right")
    txt(ax, x0 - 0.02, 2.30, "stored score\n(illustrative)", ha="right", va="top", linespacing=1.05)
    for x, v, g in zip(xs, F1_Q, F1_GROUP):
        ax.add_patch(Rectangle((x - 0.12, base + min(0, v) * sc), 0.24, abs(v) * sc,
                               fc=col[g], ec="none", zorder=4))
    ax.add_patch(Rectangle((xs[0] - 0.12, base), 0.24, F1_Q[0] * sc, fc="none", ec=INK, lw=0.9, zorder=5))
    txt(ax, xs[0] + 0.17, base + F1_Q[0] * sc - 0.04, "target", va="top")
    for x, nm in zip(xs, F1_CLASSES):
        img(ax, nm, x, 1.37, 0.24, radius=0.025, shadow=False, lw=0.4)
        txt(ax, x, 1.20, nm, ha="center")
    for xm, lab in (((xs[3] + xs[4]) / 2, r"stored at $\tau$"), ((xs[5] + xs[6]) / 2, r"replayed at $t$")):
        ax.plot([xm, xm], [1.12, 2.26], color=INK, lw=0.6, ls=(0, (2.5, 1.5)), zorder=2)
        txt(ax, xm, 2.34, lab, ha="center")
    for g, i0, i1, lab in (("H", 0, 3, r"$H$: known at $\tau$"), ("N", 4, 5, r"$N$: learned after $\tau$"),
                           ("F", 6, 7, r"$F$: not yet seen")):
        xa, xb = xs[i0] - 0.16, xs[i1] + 0.16
        ax.add_patch(Rectangle((xa, 1.075), xb - xa, 0.03, fc=col[g], ec="none", zorder=3))
        txt(ax, (xa + xb) / 2, 0.99, lab, ha="center")

    # bottom: three interventions on the stored scores, each with its measured cost
    y0, h = 0.02, 0.80
    cw = (W - 0.04) / 3
    C = data["contrasts"]
    cost = lambda k: C[k]["endpoints"]["J/all"]["mean"]
    fixed = [cost(k) for k in ("c_full_fix_m1", "c_full_fix_m2", "c_full_fix_m4")]
    specs = [("Delete $N$ matching", DEL, DEL_XL, fmt(cost('c_full_del'), 1, plus=True)),
             ("Replace $N$ by a constant", N, N_XL,
              f"{fmt(min(fixed), 2, plus=True)} to {fmt(max(fixed), 2, plus=True)}"),
             ("Reassign $H$ values", H, H_XL, fmt(cost('c_full_hperm'), 1, plus=True))]
    for k, (title, c, tint, res) in enumerate(specs):
        cx = 0.02 + k * cw
        card(ax, cx + 0.02, y0, cw - 0.04, h)
        ax.add_patch(plt.Circle((cx + 0.15, y0 + h - 0.125), 0.062, fc=c, ec="none", zorder=6))
        ax.text(cx + 0.15, y0 + h - 0.128, str(k + 1), fontsize=FS, color="white", ha="center",
                va="center", zorder=7)
        txt(ax, cx + 0.26, y0 + h - 0.125, title)
        pill(ax, cx + cw - 0.53, y0 + 0.13, res, c, tint, w=0.90)
        txt(ax, cx + cw - 1.02, y0 + 0.13, "cost (points)", ha="right")

    gs = 0.06
    b = y0 + 0.43
    # 1: the learner is no longer pulled toward the stored N scores
    cx = 0.02
    glyph(ax, cx + 0.24, b, [-2.15, -2.3], N, w=0.1, gap=0.14, sc=gs)
    glyph(ax, cx + 0.84, b, [-0.7, -1.5], N, w=0.1, gap=0.14, sc=gs, fc="white", ec=N)
    txt(ax, cx + 0.31, b + 0.09, "stored", ha="center")
    txt(ax, cx + 0.91, b + 0.09, "learner", ha="center")
    arrow(ax, (cx + 0.47, b - 0.07), (cx + 0.68, b - 0.07), color=GRAY, lw=0.6, ms=4, style="<|-|>")
    cross(ax, cx + 0.575, b - 0.07, 0.035)
    # 2: stored N scores replaced by one constant a
    cx = 0.02 + cw
    glyph(ax, cx + 0.20, b, [-1.9, -2.6], N, w=0.1, gap=0.14, sc=gs)
    arrow(ax, (cx + 0.44, b - 0.07), (cx + 0.62, b - 0.07), lw=0.7, ms=5)
    glyph(ax, cx + 0.74, b, [-2.0, -2.0], N, w=0.1, gap=0.14, sc=gs, fc=N_XL, ec=N)
    ax.plot([cx + 0.64, cx + 0.98], [b - 0.12, b - 0.12], color=N, lw=0.9, ls=(0, (2, 1)), zorder=7)
    txt(ax, cx + 1.01, b - 0.12, r"$a\in\{{-1},{-2},{-4}\}$")
    txt(ax, cx + 0.27, b + 0.09, "stored", ha="center")
    txt(ax, cx + 0.81, b + 0.09, "constant", ha="center")
    # 3: non-target H values move to other H classes; the target keeps its value
    cx = 0.02 + 2 * cw
    hv, b3, s3, dx = F1_Q[:4], y0 + 0.37, 0.030, 0.13
    for vals, xl in ((hv, cx + 0.20), (reassign(hv), cx + 0.88)):
        hx = xl + dx * np.arange(4)
        for i, v in enumerate(vals):
            ax.add_patch(Rectangle((hx[i] - 0.045, b3), 0.09, v * s3, fc=H,
                                   ec=INK if i == 0 else "none", lw=0.6, zorder=4))
            img(ax, F1_CLASSES[i], hx[i], b3 - 0.062, 0.095, radius=0.012, shadow=False, lw=0.3)
        ax.plot([hx[0] - 0.08, hx[-1] + 0.08], [b3, b3], color=INK, lw=0.4)
    arrow(ax, (cx + 0.66, b3 + 0.09), (cx + 0.81, b3 + 0.09), lw=0.7, ms=5)
    return fig


# ---- Figure 2: deletion is costly, replacement is not (r2 architecture) ---------------
F2_ABS = [("c_full", "Full target", GRAY, None), ("c_gen", "Generic anchor\u2020", N, [-2.6, -2.6]),
          ("c_rmean", "Record mean", N, [-2.2, -2.2]), ("c_del", "Delete $N$ matching", DEL, None)]
F2_REP = [("c_full_rmean", "Record mean", [-2.2, -2.2]), ("c_full_gen", "Generic anchor\u2020", [-2.6, -2.6]),
          ("c_full_fix_m1", "Fixed $a=-1$", [-1, -1]), ("c_full_fix_m2", "Fixed $a=-2$", [-2, -2]),
          ("c_full_fix_m4", "Fixed $a=-4$", [-4, -4]), ("c_full_fix_0", "Fixed $a=0$", [0, 0])]


def _n_glyph(ax, x, y, key, vals):
    """What the stored N scores become: original (uneven), deleted (x), flat, or fixed a."""
    gs = 0.024
    if key in ("c_full",):
        glyph(ax, x, y, [-1.1, -3.1], N, w=0.07, gap=0.17, sc=gs)
    elif key == "c_del":
        ax.plot([x - 0.07, x + 0.24], [y, y], color=INK, lw=0.4)
        cross(ax, x + 0.085, y - 0.03, 0.028)
    else:
        fixed = key.startswith("c_full_fix")
        glyph(ax, x, y, vals, N, w=0.07, gap=0.17, sc=gs, fc=N_XL if fixed else N,
              ec=N if fixed else None, lw=0.5)
        if fixed:
            ax.plot([x - 0.07, x + 0.24], [y + vals[0] * gs] * 2, color=N, lw=0.8, ls=(0, (2, 1)), zorder=7)


def figure2(data):
    W, Hh = 5.5, 2.15
    fig, ax = canvas(W, Hh)
    A, C = data["arms"], data["contrasts"]
    y0, y1 = 0.42, 1.80

    # (a) accuracy of each variant, 20 paired seeds
    letter(ax, 0.02, 2.04, "a")
    txt(ax, 0.18, 2.04, "Accuracy, 20 seeds")
    ys = [1.62, 1.28, 0.94, 0.60]
    a = data_axes(fig, W, Hh, 1.35, y0, 1.45, y1 - y0)
    a.set_ylim(y0, y1); a.set_xlim(19, 42)
    ticks(a, [20, 25, 30, 35, 40])
    a.set_xlabel("Class-incremental accuracy (%)", labelpad=2)
    means = {}
    for (key, lab, c, vals), y in zip(F2_ABS, ys):
        v = np.asarray(A[key]["per_unit_J"], dtype=float)
        seeds(a, v, y, c, spread=0.06, size=5, alpha=0.5)
        a.plot([v.mean()], [y], marker="o", ms=5.2, mfc=c, mec="white", mew=0.7, zorder=6)
        means[key] = v.mean()
        _n_glyph(ax, 0.10, y + 0.03, key, vals)
        txt(ax, 0.44, y, lab)
        txt(ax, 2.84, y, fmt(v.mean(), 1))
    rec = C["c_full_del"]["endpoints"]["J/all"]["mean"] - C["c_full_rmean"]["endpoints"]["J/all"]["mean"]
    a.annotate("", xy=(means["c_rmean"] - 0.6, ys[2] - 0.05), xytext=(means["c_del"] + 0.6, ys[3] + 0.05),
               arrowprops=dict(arrowstyle="-|>", lw=0.7, color=INK, mutation_scale=6,
                               connectionstyle="arc3,rad=-0.2", shrinkA=0, shrinkB=0))
    a.text(27.0, ys[3], f"{fmt(rec, 1, plus=True)} recovered",
           fontsize=FS, color=INK, ha="left", va="center")

    # (b) cost of each replacement against the full target, 90% intervals, +/-1 margin
    bx = 3.62
    letter(ax, 3.20, 2.04, "b")
    txt(ax, 3.36, 2.04, "Cost of replacing the stored $N$ scores")
    yb = [1.66, 1.46, 1.16, 0.96, 0.76, 0.56]
    b = data_axes(fig, W, Hh, 4.48, y0, 0.74, y1 - y0)
    b.set_ylim(y0, y1); b.set_xlim(-1.45, 1.65)
    tol_band(b); zero_line(b)
    ticks(b, [-1, 0, 1])
    b.set_xlabel("Cost (points)", labelpad=2)
    for (key, lab, vals), y in zip(F2_REP, yb):
        m, lo, hi, v = J(C, key)
        c = N if (lo > -1 and hi < 1) else GRAY
        estimate(b, y, m, lo, hi, c, ms=4.5)
        _n_glyph(ax, bx - 0.20 + 0.02, y + 0.03, key, vals)
        txt(ax, bx + 0.12, y, lab)
        txt(ax, 5.26, y, fmt(m))
    b.axhline(1.31, color=GRAY_L, lw=0.5)
    txt(ax, 5.26, 1.80, "cost")
    return fig


# ---- Figure 3: level and spread together ---------------------------------------------------
def _factorial(fig, W, Hh, x, gains, ymax):
    a = data_axes(fig, W, Hh, x, 0.36, 1.36, 1.36, yaxis=True)
    pts = [gains["level/J"], gains["spread/J"], gains["both/J"]]
    a.plot([-0.28, 0.28], [0, 0], color=GRAY, lw=1.4, solid_capstyle="butt")
    for i, (p, c) in enumerate(zip(pts, (N_L, N_L, N)), start=1):
        m, lo, hi, s = interval(p, 0.95)
        a.add_patch(Rectangle((i - 0.28, 0), 0.56, m, fc=c, ec="none", zorder=2))
        seeds(a, s, i, INK, spread=0.15, size=3, alpha=0.35, horizontal=False, z=3)
        a.plot([i, i], [lo, hi], color=INK, lw=0.8, zorder=4)
    add = pts[0]["mean"] + pts[1]["mean"]
    both = pts[2]["mean"]
    a.plot([2.62, 3.38], [add, add], color=INK, lw=0.8, ls=(0, (2.5, 1.5)), zorder=5)
    a.annotate("", xy=(3.46, both), xytext=(3.46, add),
               arrowprops=dict(arrowstyle="<|-|>", lw=0.6, color=INK, mutation_scale=4, shrinkA=0, shrinkB=0))
    a.text(3.54, (add + both) / 2, fmt(both - add, 1, plus=True), fontsize=FS, color=INK, va="center")
    a.text(2.55, add, "level + spread", fontsize=FS, color=INK, ha="right", va="center")
    a.set_xlim(-0.45, 4.0); a.set_ylim(0, ymax)
    a.set_xticks([0, 1, 2, 3]); a.set_xticklabels(["none", "level", "spread", "both"])
    a.tick_params(axis="x", length=0)
    return a


def figure3(data):
    W, Hh = 5.5, 2.10
    fig, ax = canvas(W, Hh)
    I = data["interactions"]
    letter(ax, 0.02, 1.98, "a")
    txt(ax, 0.18, 1.98, "CIFAR-100, 20 seeds")
    a = _factorial(fig, W, Hh, 0.42, I["c_factorial_generic"]["gains"], 16.5)
    ticks(a, [0, 5, 10, 15], axis="y")
    a.set_ylabel("Gain over none (points)", labelpad=2)
    letter(ax, 1.90, 1.98, "b")
    txt(ax, 2.06, 1.98, "TinyImageNet, 8 seeds")
    b = _factorial(fig, W, Hh, 2.16, I["t_factorial_recordmean"]["gains"], 11.0)
    ticks(b, [0, 5, 10], axis="y")

    # (c) the interaction on J as a waterfall: cross-task errors prevented (-B), then C_task
    letter(ax, 3.66, 1.98, "c")
    txt(ax, 3.82, 1.98, "Accounting split of the interaction")
    cy, ch = 0.36, 0.78
    c = data_axes(fig, W, Hh, 4.18, cy, 1.22, ch)
    for key, lab, y in (("c_factorial_generic", "CIFAR", 1.0), ("t_factorial_recordmean", "Tiny", 0.0)):
        e = I[key]["endpoints"]
        j, cc = e["J"]["mean"], e["C"]["mean"]
        nb = j - cc  # -B, since J = C_task - B
        c.barh(y + 0.14, nb, left=0, height=0.26, color=N, zorder=2)
        c.barh(y - 0.14, cc, left=nb, height=0.26, color=H_L, zorder=2)
        c.plot([nb, nb], [y + 0.01, y - 0.01], color=INK, lw=0.5, zorder=3)
        c.plot([j], [y - 0.14], marker="D", ms=4.2, mfc="white", mec=INK, mew=0.8, zorder=4)
        txt(ax, 4.14, cy + (y + 0.5) / 2.0 * ch, lab, ha="right")
    zero_line(c)
    c.set_ylim(-0.5, 1.5); c.set_xlim(-0.6, 8.2)
    ticks(c, [0, 3, 6])
    c.set_xlabel("Interaction (points)", labelpad=2)
    # legend with real examples: which confusion each segment measures
    for k, (lab, c2, colr) in enumerate(((r"across tasks, $-B$", "bicycle", N),
                                         (r"within task, $C_{\rm task}$", "leopard", H_L))):
        yy = 1.72 - k * 0.20
        ax.add_patch(Rectangle((3.72, yy - 0.045), 0.10, 0.09, fc=colr, ec="none"))
        thumb(ax, "tiger", 3.95, yy)
        txt(ax, 4.12, yy, "vs", ha="center")
        thumb(ax, c2, 4.29, yy)
        txt(ax, 4.42, yy, lab)
    ax.plot([3.77], [1.32], marker="D", ms=4.2, mfc="white", mec=INK, mew=0.8)
    txt(ax, 3.88, 1.32, "total, on accuracy $J$")
    return fig


# ---- Figure 4: the answer reverses between H and N -------------------------------------
def figure4(data):
    W, Hh = 5.5, 2.05
    fig, ax = canvas(W, Hh)
    C = data["contrasts"]
    letter(ax, 0.02, 1.93, "a")
    txt(ax, 0.18, 1.93, "Changing the stored values")
    rows = [("Replace by the mean", [("c_full_rmean", "N", "record mean"), ("c_full_hiso", "H", "task-block mean")]),
            ("Reassign the values", [("c_nperm_r2e", "N", "shift across all of $N$"),
                                     ("c_full_hperm", "H", "within each task block")])]
    ys = {"c_full_rmean": 1.50, "c_full_hiso": 1.30, "c_nperm_r2e": 0.86, "c_full_hperm": 0.66}
    heads = {0: 1.69, 1: 1.05}
    y0, y1 = 0.44, 1.76
    ax_x, ax_w = 1.62, 1.55
    a = data_axes(fig, W, Hh, ax_x, y0, ax_w, y1 - y0)
    a.set_ylim(y0, y1); a.set_xlim(-1.4, 6.0)
    tol_band(a); zero_line(a)
    ticks(a, [-1, 0, 1, 2, 3, 4, 5, 6])
    a.set_xlabel("Accuracy cost (points)", labelpad=2)
    thumbs = {"N": ("bicycle", "train"), "H": ("leopard", "lion")}
    for gi, (head, pair) in enumerate(rows):
        txt(ax, 0.04, heads[gi], head)
        for key, sup, op in pair:
            c = N if sup == "N" else H
            m, lo, hi, v = J(C, key)
            seeds(a, v, ys[key], c, spread=0.06, size=4.5, alpha=0.45)
            estimate(a, ys[key], m, lo, hi, c)
            thumb(ax, thumbs[sup][0], 0.14, ys[key], 0.14)
            thumb(ax, thumbs[sup][1], 0.30, ys[key], 0.14)
            txt(ax, 0.40, ys[key], f"${sup}$, {op}")
            txt(ax, 3.22, ys[key], fmt(m))
    a.axhline(1.13, color=GRAY_L, lw=0.5, zorder=0.4)
    txt(ax, 3.22, 1.93, "cost")

    bx = 4.18
    letter(ax, 3.72, 1.93, "b")
    txt(ax, 3.88, 1.93, "Reassignment by residual scale")
    b = data_axes(fig, W, Hh, bx, y0 + 0.12, 1.12, y1 - y0 - 0.12, yaxis=True)
    tol_band(b, horizontal=False); zero_line(b, horizontal=False)
    hpts = []
    for key, x in (("c_hdn", 0), ("c_hmid", 1), ("c_hnat", 2)):
        m, lo, hi, v = J(C, key)
        seeds(b, v, x + 0.14, H, spread=0.05, size=4, alpha=0.45, horizontal=False)
        estimate(b, x + 0.14, m, lo, hi, H, horizontal=False)
        hpts.append(m)
    b.plot([0.14, 1.14, 2.14], hpts, color=H, lw=0.8, alpha=0.6, zorder=4)
    for key, x in (("c_nperm_r2e", 0), ("c_nup", 2)):
        m, lo, hi, v = J(C, key)
        seeds(b, v, x - 0.14, N, spread=0.05, size=4, alpha=0.45, horizontal=False)
        estimate(b, x - 0.14, m, lo, hi, N, horizontal=False)
    b.set_xlim(-0.5, 2.55); b.set_ylim(-1.6, 6.3)
    ticks(b, [0, 1, 2], labels=["low\nacross $N$", "mid", "high\nwithin task"])
    ticks(b, [0, 2, 4, 6], axis="y")
    b.set_xlabel("Residual scale", labelpad=2)
    for t in b.get_xticklabels():
        t.set_linespacing(1.1); t.set_va("top")

    b.set_ylabel("Cost (points)", labelpad=1)
    for k, (lab, c) in enumerate((("$H$", H), ("$N$", N))):
        yy = 1.66 - k * 0.17
        ax.plot([bx + 0.14], [yy], marker="o", ms=4.5, color=c, mec="white", mew=0.6)
        txt(ax, bx + 0.21, yy, lab)
    return fig


# ---- Figure 5: the two interventions change different errors (r2 architecture) --------
F5_LABELS = {"c": "CIFAR DER++", "d": "CIFAR DER", "t": "Tiny DER++"}


def figure5(data):
    W, Hh = 5.5, 2.45
    fig, ax = canvas(W, Hh)
    C = data["contrasts"]

    # (a) paired change in task accuracy and within-task accuracy, seeds and 95% intervals
    letter(ax, 0.02, 2.35, "a")
    txt(ax, 0.18, 2.35, "Change in accuracy from keeping each part")
    x0, y0, w, h = 0.52, 0.52, 2.45, 1.62
    a = data_axes(fig, W, Hh, x0, y0, w, h, yaxis=True)
    xl, yl = (-1.5, 27.5), (-12.5, 21)
    a.set_xlim(*xl); a.set_ylim(*yl)
    a.axhline(0, color=GRAY, lw=0.5, ls=(0, (2, 2))); a.axvline(0, color=GRAY, lw=0.5, ls=(0, (2, 2)))
    ticks(a, [0, 10, 20]); ticks(a, [-10, 0, 10, 20], axis="y")
    a.set_xlabel(r"$\Delta A_{\rm task}$, task accuracy (points)", labelpad=2)
    a.set_ylabel(r"$\Delta C_{\rm task}$, within-task accuracy (points)", labelpad=1)
    lab_pos = {"c_full_del": (16.8, -2.4, "center"), "d_full_del": (27.3, -10.6, "right"),
               "t_full_del": (9.4, -11.3, "center"), "c_full_hperm": (7.0, 11.9, "left"),
               "d_full_hperm": (7.0, 14.6, "left"), "t_full_hperm": (7.0, 17.9, "left")}
    for suf, c in (("del", N), ("hperm", H)):
        for pre in "cdt":
            key = f"{pre}_full_{suf}"
            ma, la, ha, va_ = interval(C[key]["endpoints"]["A/all"], 0.95)
            mc, lc, hc, vc = interval(C[key]["endpoints"]["C/all"], 0.95)
            a.scatter(va_, vc, s=5, color=c, alpha=0.4, lw=0, zorder=2)
            a.plot([la, ha], [mc, mc], color=c, lw=1.0, zorder=4)
            a.plot([ma, ma], [lc, hc], color=c, lw=1.0, zorder=4)
            a.plot([ma], [mc], marker="o", ms=5, mfc=c, mec="white", mew=0.7, zorder=5)
            lx, ly, al = lab_pos[key]
            a.text(lx, ly, F5_LABELS[pre], fontsize=FS, color=INK, ha=al, va="center")
    # family keys and image pairs at the axis ends: which decision each axis scores
    for k, (lab, c) in enumerate((("keep $N$ matching", N), ("keep $H$ assignment", H))):
        yy = 2.12 - k * 0.17
        ax.plot([2.08], [yy], marker="o", ms=4.8, mfc=c, mec="white", mew=0.6)
        txt(ax, 2.15, yy, lab)
    for k, (other, lab) in enumerate((("bicycle", r"$A_{\rm task}$"), ("leopard", r"$C_{\rm task}$"))):
        yy = 1.72 - k * 0.19
        thumb(ax, "tiger", 2.13, yy, 0.14); txt(ax, 2.285, yy, "vs", ha="center")
        thumb(ax, other, 2.44, yy, 0.14); txt(ax, 2.55, yy, lab)

    # (b) the exact loss split in nats: task term and within-task term, seeds and 95% intervals
    letter(ax, 3.42, 2.35, "b")
    txt(ax, 3.58, 2.35, "Loss removed (nats)")
    ax.add_patch(Rectangle((3.60, 2.13), 0.08, 0.08, fc=INK, ec="none"))
    txt(ax, 3.72, 2.17, "task term")
    ax.plot([4.47], [2.17], marker="D", ms=4, mfc="white", mec=INK, mew=0.8)
    txt(ax, 4.53, 2.17, "within-task term")
    specs = [("del", "Keep $N$ matching", N, (-0.6, 3.4), 1.28), ("hperm", "Keep $H$ assignment", H, (-0.2, 0.85), 0.30)]
    for suf, title, c, lim, yb in specs:
        txt(ax, 4.30, yb + 0.66, title)
        b = data_axes(fig, W, Hh, 4.30, yb, 1.12, 0.58)
        b.axvline(0, color=GRAY, lw=0.5, ls=(0, (2, 2)))
        b.set_xlim(*lim); b.set_ylim(-0.5, 2.5)
        for r, pre in enumerate("cdt"):
            y = 2 - r
            txt(ax, 4.26, yb + (y + 0.5) / 3.0 * 0.58, F5_LABELS[pre], ha="right")
            for field, dy, mk in (("Ltask/all", 0.17, "s"), ("Lwithin/all", -0.17, "D")):
                m, lo, hi, v = interval(C[f"{pre}_full_{suf}"]["endpoints"][field], 0.95)
                if m > lim[1]:
                    b.annotate("", xy=(lim[1], y + dy), xytext=(lim[1] - 0.5, y + dy),
                               arrowprops=dict(arrowstyle="-|>", lw=0.8, color=c, mutation_scale=6))
                    b.text(lim[1] - 0.6, y + dy, fmt(m, 1), fontsize=FS, color=INK, ha="right", va="center")
                    continue
                seeds(b, v, y + dy, c, spread=0.05, size=3, alpha=0.35)
                b.plot([lo, hi], [y + dy] * 2, color=c, lw=1.0, zorder=4)
                b.plot([m], [y + dy], marker=mk, ms=4 if mk == "s" else 3.8, mfc=c if mk == "s" else "white",
                       mec=c, mew=0.9, zorder=5)
        ticks(b, [0, 1, 2, 3] if suf == "del" else [0, 0.4, 0.8],
              labels=None if suf == "del" else ["0", "0.4", "0.8"])
    return fig


SOURCE_KEYS = {
    "fig1": ["c_full_del", "c_full_fix_m1", "c_full_fix_m2", "c_full_fix_m4", "c_full_hperm"],
    "fig2": ["c_full", "c_gen", "c_rmean", "c_del", "c_full_del", "c_full_rmean", "c_full_gen",
             "c_full_fix_m1", "c_full_fix_m2", "c_full_fix_m4", "c_full_fix_0"],
    "fig3": ["c_factorial_generic", "t_factorial_recordmean"],
    "fig4": ["c_full_rmean", "c_full_hiso", "c_nperm_r2e", "c_full_hperm", "c_hdn", "c_hmid", "c_hnat", "c_nup"],
    "fig5": ["c_full_del", "d_full_del", "t_full_del", "c_full_hperm", "d_full_hperm", "t_full_hperm"],
}


def save(fig, stem, out: Path):
    out.mkdir(parents=True, exist_ok=True)
    for ext in ("pdf", "png", "svg"):
        fig.savefig(out / f"{stem}.{ext}", dpi=300,
                    metadata=({"CreationDate": None, "ModDate": None} if ext == "pdf" else
                              {"Date": None} if ext == "svg" else None))
    plt.close(fig)


if __name__ == "__main__":
    import sys
    which = sys.argv[1:] or ["fig1", "fig2", "fig3", "fig4", "fig5"]
    data = load_snapshot()
    for w in which:
        save(globals()["figure" + w[3:]](data), f"v7_7r5_{w}", ROOT / "figures" / "out")


==> anc/supplementary_material/figures/v8_figures.py <==
"""V8 publication figures: additive data edits of the owner-reviewed r5 figures.

Everything not overridden here is the r5 code (oral_integrated_20260915/plotting/v7_7r5_figures.py),
imported unchanged, so layout, house style and every r5 helper stay identical.

Data authority: reports/sprint_final_20260922/V8_SNAPSHOT.json (build_v8_snapshot.py).

Changes against r5 (each is a data or label edit inside the r5 design; baseline = r5, never degraded):
  fig1  card 2: constant set {-2, -4} (owner decision 2026-09-23 after the a=-1 fresh-seed test);
        the cost pill spans both constants over both seed sets.
  fig2  panel b: each constant has two marks, open = first 8 seeds, filled = 12 fresh seeds; a constant is
        drawn in the N colour only when both 90% intervals lie inside +/-1, otherwise grey.
  fig4  panel b: when the HNM cells exist, N is reassigned with H's within-block operation on the same seeds at
        low and mid scale (c_nnat, c_nmid); until then the r5 marks are drawn unchanged.
  fig3, fig5: unchanged code, redrawn from the V8 snapshot (identical numbers).

Final-version refinements (2026-09-24, inside the selected r5 references; record in docs/FIGURE_QA_V8.md):
  all   accuracy units read "pp", as in the text (was "points").
  fig2  panel b: in-figure key for the open (first 8 seeds) and filled (remaining 12) marks.
  fig3  panel c: signed bars from zero with 95% intervals and values for -B and C_task, and the total I_J,
        as in the selected reference; the r5 waterfall drew a negative and a positive C_task segment alike.
  fig5  panel a: H labels moved off the point cloud with leader lines.
  fig4  panel b: ticks name the energies of Section 3 (e_N, sqrt(e_H e_N), e_H); the r5 sub-labels
        "across N" / "within task" read as properties of the scale rather than of the N operation.
Real-record values (2026-09-24, owner request; layout, colours and encodings unchanged):
  fig1  every bar shows one real stored CIFAR-100 record (FIG1_RECORD.json: seed 260918718, buffer row 66, gold
        tiger; top three non-gold H scores) with value labels and a marked zero line in each card; card 1's learner
        is the paired Delete-N terminal model on the same image; gold bars carry an axis break.
Figure 2/3 clarity (2026-09-24, owner request; marks and data unchanged):
  fig2  panel a rows ordered by accuracy (Full, Record mean, Generic, Delete N); the curved arrow is replaced by two
        dashed guides at the Delete-N and Record-mean means with a horizontal double arrow "+14.8 recovered".
  fig3  panels a, b: y axis "Gain over neither (pp)"; the neither arm's absolute accuracy under its tick; every bar's
        mean printed on top; a key for the dashed line and the value of level + spread at its end. Precision is per
        panel (CIFAR 1 decimal, Tiny 2) so every printed sum/difference is exact (asserted).
Layout harmonization (2026-09-24, owner request; marks, data and encodings unchanged):
  fig4  panel b shares panel a's x baseline and top (it was raised 0.12 in to clear the sqrt tick); both axis
        titles sit F4_XLAB below that baseline, on one line.
  fig5  panel a's x axis and the lower panel-b axis share one baseline (F5_BASE); the two panel-b plots are
        re-spaced (F5_BH, F5_BUP) to span panel a's height, titles and tick labels clear of each other.
"""
from __future__ import annotations

import importlib.util
import json
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
PAPER = HERE.parent
ORAL = HERE.parent
SNAP = HERE.parent / "data" / "V8_SNAPSHOT.json"

_spec = importlib.util.spec_from_file_location("r5", HERE / "v7_7r5_figures.py")
R5 = importlib.util.module_from_spec(_spec)
_spec.loader.exec_module(R5)
_R5_ASSETS = R5.ASSETS                                       # r5 thumbnail folder, wherever this file runs


def load_snapshot():
    return json.loads(SNAP.read_text())


def has(C, key):
    return key in C and "J/all" in C[key].get("endpoints", {})


# ---- Figure 1 -----------------------------------------------------------------------------
FIXED_KEYS = ("c_full_fix_m2", "c_full_fix_m4", "c_full_fix_m2_rep", "c_full_fix_m4_rep")


H_MID = "#5E8FCB"                              # middle shade between H and H_L (card 3 value identity)
FIG1_RECORD = HERE.parent / "data" / "FIG1_RECORD.json"
ASSETS_V8R = HERE / "assets" / "cifar100_v8r"   # record image + thumbnails added for the real record
F1_CLASSES = ["tiger", "wolf", "fox", "motorcycle", "cup", "butterfly", "tractor", "bicycle"]
F1_GROUP = ["H", "H", "H", "H", "N", "N", "F", "F"]
F1_STORED = ("record_tiger", 0.52)          # stored-example image (the record itself) and its size in inches (0.66 in r5; smaller reads sharper)


def _img(ax, name, *a, **k):
    """r5 image helper, reading the v8r asset folder when the image lives there."""
    R5.ASSETS = ASSETS_V8R if (ASSETS_V8R / f"{name}.png").exists() else _R5_ASSETS
    R5.img(ax, name, *a, **k)


def _num(v):
    return f"{v:.1f}".replace("-", "−")


def _brk(ax, x, y, w):
    """Axis-break mark across a capped bar: two white slanted strokes."""
    for dy in (-0.012, 0.012):
        ax.plot([x - w / 2 - 0.01, x + w / 2 + 0.01], [y + dy - 0.012, y + dy + 0.012],
                color="white", lw=1.3, solid_capstyle="butt", zorder=6)


def _bars(ax, x0, base, vals, sc, w, pitch, *, colors, fc=None, ec=None, lw=0.7, gold=False, cap=None,
          labels=True, lab_below=None, zero=True, inside=False, skip_gold_label=False):
    """Bars from a zero line with value labels (above positive, below negative); optional capped gold bar."""
    xs = x0 + pitch * np.arange(len(vals))
    for i, (x, v) in enumerate(zip(xs, vals)):
        hv = v if cap is None or v <= cap else cap
        ax.add_patch(R5.Rectangle((x - w / 2, base + min(0, hv) * sc), w, abs(hv) * sc,
                                  fc=(fc or colors[i]), ec=(ec or (R5.INK if gold and i == 0 else "none")),
                                  lw=lw, zorder=4))
        if cap is not None and v > cap:
            _brk(ax, x, base + cap * sc - 0.05, w)
        if labels and not (skip_gold_label and i == 0):
            if inside:
                R5.txt(ax, x, base + hv * sc / 2, _num(v), ha="center", zorder=7)
            elif v >= 0:
                R5.txt(ax, x, base + hv * sc + 0.045, _num(v), ha="center")
            else:
                R5.txt(ax, x, (lab_below if lab_below is not None else base + v * sc - 0.045), _num(v), ha="center")
    ax.plot([xs[0] - w / 2 - 0.05, xs[-1] + w / 2 + 0.05], [base, base], color=R5.INK, lw=0.5, zorder=5)
    if zero:
        R5.txt(ax, xs[0] - w / 2 - 0.08, base, "0", ha="right")
    return xs


def figure1(data):
    """r5 layout; scores from one real stored record (FIG1_RECORD.json), labelled, with a marked zero line."""
    rec = json.loads(FIG1_RECORD.read_text())
    st, dn = rec["stored"], rec["terminal_delete_n"]
    Q = [st[c] for c in F1_CLASSES]
    W, Hh = 5.5, 2.40
    fig, ax = R5.canvas(W, Hh)
    col = {"H": R5.H, "N": R5.N, "F": R5.F}

    # top: the stored record and its scores
    _img(ax, F1_STORED[0], 0.44, 1.83, F1_STORED[1], radius=0.05)
    R5.txt(ax, 0.44, 1.83 - F1_STORED[1] / 2 - 0.08, "stored example", ha="center", va="top")
    R5.arrow(ax, (0.83, 1.83), (1.10, 1.83), lw=0.7, ms=6)
    x0 = 1.34
    xs = x0 + 0.24 + np.arange(8) * 0.50
    base, sc, cap = 1.78, 0.066, 6.6
    for x, v, g in zip(xs, Q, F1_GROUP):
        hv = min(v, cap)
        ax.add_patch(R5.Rectangle((x - 0.12, base + min(0, hv) * sc), 0.24, abs(hv) * sc, fc=col[g], ec="none", zorder=4))
        R5.txt(ax, x, base + hv * sc + 0.05 if v >= 0 else base + v * sc - 0.05, _num(v), ha="center")
    ax.add_patch(R5.Rectangle((xs[0] - 0.12, base), 0.24, cap * sc, fc="none", ec=R5.INK, lw=0.9, zorder=5))
    _brk(ax, xs[0], base + cap * sc - 0.08, 0.24)
    ax.plot([x0 + 0.02, xs[-1] + 0.22], [base, base], color=R5.INK, lw=0.5, zorder=3)
    R5.txt(ax, x0 - 0.02, base, "0", ha="right")
    R5.txt(ax, x0 - 0.02, 2.30, "stored score", ha="right", va="top")
    R5.txt(ax, xs[0] - 0.17, base + cap * sc - 0.10, "gold\nclass", ha="right", va="top", linespacing=1.0)
    for x, nm in zip(xs, F1_CLASSES):
        _img(ax, nm, x, 1.37, 0.24, radius=0.025, shadow=False, lw=0.4)
        R5.txt(ax, x, 1.20, nm, ha="center")
    for xm, lab in (((xs[3] + xs[4]) / 2, r"stored at $\tau$"), ((xs[5] + xs[6]) / 2, r"replayed at $t$")):
        ax.plot([xm, xm], [1.12, 2.26], color=R5.INK, lw=0.6, ls=(0, (2.5, 1.5)), zorder=2)
        R5.txt(ax, xm, 2.34, lab, ha="center")
    for g, i0, i1, lab in (("H", 0, 3, r"$H$: known at $\tau$"), ("N", 4, 5, r"$N$: learned after $\tau$"),
                           ("F", 6, 7, r"$F$: not yet seen")):
        xa, xb = xs[i0] - 0.16, xs[i1] + 0.16
        ax.add_patch(R5.Rectangle((xa, 1.075), xb - xa, 0.03, fc=col[g], ec="none", zorder=3))
        R5.txt(ax, (xa + xb) / 2, 0.99, lab, ha="center")

    # bottom: three interventions, each with its measured cost (r5 cards)
    y0, h = 0.02, 0.80
    cw = (W - 0.04) / 3
    C = data["contrasts"]
    cost = lambda k: C[k]["endpoints"]["J/all"]["mean"]
    fixed = [cost(k) for k in FIXED_KEYS if has(C, k)]
    specs = [("Delete $N$ matching", R5.DEL, R5.DEL_XL, R5.fmt(cost("c_full_del"), 1, plus=True)),
             ("Replace $N$ by a constant", R5.N, R5.N_XL,
              f"{R5.fmt(min(fixed), 2, plus=True)} to {R5.fmt(max(fixed), 2, plus=True)}"),
             ("Reassign $H$ values", R5.H, R5.H_XL, R5.fmt(cost("c_full_hperm"), 1, plus=True))]
    for k, (title, c, tint, res) in enumerate(specs):
        cx = 0.02 + k * cw
        R5.card(ax, cx + 0.02, y0, cw - 0.04, h)
        ax.add_patch(R5.plt.Circle((cx + 0.15, y0 + h - 0.125), 0.062, fc=c, ec="none", zorder=6))
        ax.text(cx + 0.15, y0 + h - 0.128, str(k + 1), fontsize=R5.FS, color="white", ha="center", va="center", zorder=7)
        R5.txt(ax, cx + 0.26, y0 + h - 0.125, title)
        R5.pill(ax, cx + cw - 0.53, y0 + 0.12, res, c, tint, w=0.90)
        R5.txt(ax, cx + cw - 1.02, y0 + 0.12, "cost (pp)", ha="right")

    gw, gg = 0.15, 0.25                      # glyph bar width and pitch
    lab_y = y0 + 0.53                        # glyph group labels (r5 position)
    Nst = [st["cup"], st["butterfly"]]
    # 1: without matching, the learner's N scores leave the stored level (terminal learner, same image)
    cx = 0.02
    b1, s1 = y0 + 0.33, 0.021
    _bars(ax, cx + 0.30, b1, Nst, s1, gw, gg, colors=[R5.N] * 2, lab_below=b1 + min(Nst) * s1 - 0.05)
    _bars(ax, cx + 1.10, b1, [dn["cup"], dn["butterfly"]], s1, gw, gg, colors=[R5.N] * 2, fc="white", ec=R5.N, lw=0.8,
          zero=False, inside=True)
    R5.txt(ax, cx + 0.30 + gg / 2, lab_y, "stored", ha="center")
    R5.txt(ax, cx + 1.10 + gg / 2, lab_y, "learner", ha="center")
    R5.arrow(ax, (cx + 0.66, b1 + 0.07), (cx + 0.98, b1 + 0.07), color=R5.GRAY, lw=0.7, ms=5, style="<|-|>")
    R5.cross(ax, cx + 0.82, b1 + 0.07, 0.045)
    # 2: the stored N scores are replaced by one constant a
    cx = 0.02 + cw
    b2, s2 = y0 + 0.44, 0.05
    _bars(ax, cx + 0.28, b2, Nst, s2, gw, gg, colors=[R5.N] * 2, lab_below=b2 + min(Nst) * s2 - 0.05)
    R5.arrow(ax, (cx + 0.66, b2 - 0.06), (cx + 0.82, b2 - 0.06), lw=0.7, ms=5)
    _bars(ax, cx + 0.94, b2, [-2.0, -2.0], s2, 0.13, 0.20, colors=[R5.N] * 2, fc=R5.N_XL, ec=R5.N, lw=0.8,
          labels=False, zero=False)
    ax.plot([cx + 0.85, cx + 1.23], [b2 - 2.0 * s2] * 2, color=R5.N, lw=0.9, ls=(0, (2, 1)), zorder=7)
    R5.txt(ax, cx + 1.27, b2 - 2.0 * s2, r"$a\in\{{-2},{-4}\}$")
    R5.txt(ax, cx + 0.28 + gg / 2, lab_y, "stored", ha="center")
    R5.txt(ax, cx + 0.94 + 0.10, lab_y, "constant", ha="center")
    # 3: non-gold H values move to the next H class; shade = value, position = class; the gold keeps its value
    cx = 0.02 + 2 * cw
    hv = Q[:4]
    shade = {hv[0]: R5.H, hv[1]: R5.H, hv[2]: H_MID, hv[3]: R5.H_L}
    b3, s3, p3 = y0 + 0.245, 0.030, 0.20
    for vals, xl, lab, z in ((hv, cx + 0.22, "stored", True), (R5.reassign(hv), cx + 1.08, "reassigned", False)):
        _bars(ax, xl, b3, vals, s3, 0.11, p3, colors=[shade[v] for v in vals], gold=True, cap=6.0,
              zero=z, skip_gold_label=True)
        R5.txt(ax, xl + 1.5 * p3, lab_y, lab, ha="center")
    R5.arrow(ax, (cx + 0.89, b3 + 0.08), (cx + 1.00, b3 + 0.08), lw=0.7, ms=5)
    return fig


# ---- Figure 2 -----------------------------------------------------------------------------
F2_REP_V8 = [("c_full_rmean", None, "Record mean", [-2.2, -2.2]),
             ("c_full_gen", None, "Generic anchor†", [-2.6, -2.6]),
             ("c_full_fix_m2", "c_full_fix_m2_rep", "Fixed $a=-2$", [-2, -2]),
             ("c_full_fix_m4", "c_full_fix_m4_rep", "Fixed $a=-4$", [-4, -4]),
             ("c_full_fix_m1", "c_full_fix_m1_rep", "Fixed $a=-1$", [-1, -1]),
             ("c_full_fix_0", "c_full_fix_0_rep", "Fixed $a=0$", [0, 0])]


def figure2(data):
    saved, saved_abs = R5.F2_REP, R5.F2_ABS
    R5.F2_REP = []                      # draw panel a and the empty panel-b frame with r5 code
    R5.F2_ABS = [saved_abs[0], saved_abs[2], saved_abs[1], saved_abs[3]]   # rows by accuracy: Full, Record mean, Generic, Delete
    try:
        fig = R5.figure2(data)
    finally:
        R5.F2_REP, R5.F2_ABS = saved, saved_abs
    ax = fig.axes[0]
    a2 = fig.axes[1]                         # panel a: two guides at the Delete-N and Record-mean means, arrow between
    for t in list(a2.texts):
        t.remove()                           # the r5 curved arrow and its label
    A_, C_ = data["arms"], data["contrasts"]
    xd = float(np.mean(A_["c_del"]["per_unit_J"]))
    xr = float(np.mean(A_["c_rmean"]["per_unit_J"]))
    rec = C_["c_full_del"]["endpoints"]["J/all"]["mean"] - C_["c_full_rmean"]["endpoints"]["J/all"]["mean"]
    for xv in (xd, xr):
        a2.plot([xv, xv], [0.42, 1.80], color=R5.GRAY, lw=0.6, ls=(0, (2.5, 1.5)), zorder=1)
    ym = 0.745
    a2.annotate("", xy=(xr, ym), xytext=(xd, ym),
                arrowprops=dict(arrowstyle="<|-|>", lw=0.7, color=R5.INK, mutation_scale=6, shrinkA=0, shrinkB=0))
    a2.text((xd + xr) / 2, ym + 0.035, f"{R5.fmt(rec, 1, plus=True)} recovered", fontsize=R5.FS, color=R5.INK,
            ha="center", va="bottom", zorder=7)
    b = fig.axes[2]
    C = data["contrasts"]
    yb = [1.66, 1.46, 1.18, 0.96, 0.74, 0.52]
    SH = 0.20                                # panel a narrows by SH; panel b's interval area widens by SH
    a_ = fig.axes[1]
    a_.set_position([1.35 / 5.5, 0.42 / 2.15, (1.45 - SH) / 5.5, 1.38 / 2.15])
    for t in ax.texts:                       # r5 panel-a value column and panel-b heading move left with it
        x_, y_ = t.get_position()
        if abs(x_ - 2.84) < 1e-6 or abs(x_ - 3.20) < 1e-6 or abs(x_ - 3.36) < 1e-6:
            t.set_x(x_ - SH)
    bx = 3.55 - SH
    b.set_position([(4.40 - SH) / 5.5, 0.42 / 2.15, (0.70 + SH) / 5.5, 1.38 / 2.15])
    for (k1, k2, lab, vals), y in zip(F2_REP_V8, yb):
        pts = [R5.J(C, k1)] + ([R5.J(C, k2)] if k2 and has(C, k2) else [])
        ok = all(lo > -1 and hi < 1 for _, lo, hi, _ in pts)
        c = R5.N if ok else R5.GRAY
        if len(pts) == 1:
            m, lo, hi, _ = pts[0]
            R5.estimate(b, y, m, lo, hi, c, ms=4.5)
            label = R5.fmt(m)
        else:
            for (m, lo, hi, _), dy, filled in zip(pts, (0.05, -0.05), (False, True)):
                b.plot([lo, hi], [y + dy] * 2, color=c, lw=1.2, solid_capstyle="round", zorder=5)
                b.plot([m], [y + dy], marker="o", ms=4.2, mfc=c if filled else "white", mec=c, mew=0.9, zorder=6)
            label = None
            for (m, *_), dy, filled in zip(pts, (0.058, -0.058), (False, True)):
                R5.txt(ax, 5.49, y + dy, R5.fmt(m), ha="right")
                ax.plot([5.16], [y + dy], marker="o", ms=3.0, mfc=c if filled else "white", mec=c, mew=0.7)
        R5._n_glyph(ax, bx - 0.20 + 0.02, y + 0.03, k1, vals)
        R5.txt(ax, bx + 0.12, y, lab)
        if label:
            R5.txt(ax, 5.49, y, label, ha="right")
    for k, (lab, filled) in enumerate((("first 8 seeds", False), ("remaining 12 seeds", True))):
        yy = 0.28 - k * 0.15                 # key for the two marks of each constant
        ax.plot([3.43 - SH], [yy], marker="o", ms=4.2, mfc=R5.N if filled else "white", mec=R5.N, mew=0.9)
        R5.txt(ax, 3.52 - SH, yy, lab)
    for t in ax.texts:                       # r5 header "cost" at x=5.26: right-align with the new column
        if t.get_text() == "cost":
            t.set_position((5.49, t.get_position()[1])); t.set_ha("right")
    return fig


F4_XLAB = 0.215          # inches from the shared x baseline to the top of both axis titles


# ---- Figure 4 -----------------------------------------------------------------------------
def figure4(data):
    """r5 Figure 4; panel b uses the same-operation N grid once HNM exists (else r5 marks)."""
    C = data["contrasts"]
    hnm = has(C, "c_nnat") and has(C, "c_nmid")
    W, Hh = 5.5, 2.05
    fig, ax = R5.canvas(W, Hh)
    R5.letter(ax, 0.02, 1.93, "a")
    R5.txt(ax, 0.18, 1.93, "Replacement and reassignment")
    rows = [("Replace by the mean", [("c_full_rmean", "N", "record mean"), ("c_full_hiso", "H", "task-block mean")]),
            ("Reassign the values", [("c_nperm_r2e", "N", "shift across all of $N$"),
                                     ("c_full_hperm", "H", "within each task block")])]
    ys = {"c_full_rmean": 1.50, "c_full_hiso": 1.30, "c_nperm_r2e": 0.86, "c_full_hperm": 0.66}
    heads = {0: 1.69, 1: 1.05}
    y0, y1 = 0.44, 1.76
    a = R5.data_axes(fig, W, Hh, 1.62, y0, 1.55, y1 - y0)
    a.set_ylim(y0, y1); a.set_xlim(-2.5, 7.0)          # covers every seed (-2.08 ... 6.60)
    R5.tol_band(a); R5.zero_line(a)
    R5.ticks(a, [-2, -1, 0, 1, 2, 3, 4, 5, 6, 7])
    a.set_xlabel("Accuracy cost (points)", labelpad=2)
    thumbs = {"N": ("bicycle", "train"), "H": ("leopard", "lion")}
    for gi, (head, pair) in enumerate(rows):
        R5.txt(ax, 0.04, heads[gi], head)
        for key, sup, op in pair:
            c = R5.N if sup == "N" else R5.H
            m, lo, hi, v = R5.J(C, key, level=0.90 if sup == "N" else 0.95)   # N: equivalence level; H: 95%
            R5.seeds(a, v, ys[key], c, spread=0.06, size=4.5, alpha=0.45)
            R5.estimate(a, ys[key], m, lo, hi, c)
            R5.thumb(ax, thumbs[sup][0], 0.14, ys[key], 0.14)
            R5.thumb(ax, thumbs[sup][1], 0.30, ys[key], 0.14)
            R5.txt(ax, 0.40, ys[key], f"${sup}$, {op}")
            R5.txt(ax, 3.22, ys[key], R5.fmt(m, 2 if sup == "N" else 1))   # as in the text
    a.axhline(1.13, color=R5.GRAY_L, lw=0.5, zorder=0.4)
    R5.txt(ax, 3.22, 1.93, "cost")

    bx = 4.18
    R5.letter(ax, 3.72, 1.93, "b")
    R5.txt(ax, 3.88, 1.93, "Reassignment by residual energy")
    b = R5.data_axes(fig, W, Hh, bx, y0, 1.12, y1 - y0, yaxis=True)   # same baseline and top as panel a
    R5.tol_band(b, horizontal=False); R5.zero_line(b, horizontal=False)
    for keys, c, dx in ((("c_hdn", "c_hmid", "c_hnat"), R5.H, 0.14),
                        ((("c_nnat", "c_nmid", "c_nup") if hnm else ("c_nperm_r2e", None, "c_nup")), R5.N, -0.14)):
        xs, ms = [], []
        for x, key in enumerate(keys):
            if key is None:
                continue
            m, lo, hi, v = R5.J(C, key, level=0.95 if c == R5.H else 0.90)
            R5.seeds(b, v, x + dx, c, spread=0.05, size=4, alpha=0.45, horizontal=False)
            R5.estimate(b, x + dx, m, lo, hi, c, horizontal=False)
            xs.append(x + dx); ms.append(m)
        if c == R5.H or hnm:
            b.plot(xs, ms, color=c, lw=0.8, alpha=0.6, zorder=4)
    b.set_xlim(-0.5, 2.55); b.set_ylim(-2.7, 6.9)       # covers every seed (-2.34 ... 6.44)
    R5.ticks(b, [0, 1, 2], labels=[r"$e_N$", r"$\sqrt{e_He_N}$", r"$e_H$"])   # the energies named in Section 3
    R5.ticks(b, [-2, 0, 2, 4, 6], axis="y")
    b.set_xlabel("Residual energy", labelpad=2)
    for t in b.get_xticklabels():
        t.set_linespacing(1.1); t.set_va("top")
    b.set_ylabel("Cost (points)", labelpad=1)
    for axx in (a, b):                                # both axis titles on one line, below the taller sqrt tick
        axx.xaxis.set_label_coords(0.5, -F4_XLAB / (y1 - y0))
    for k, (lab, c) in enumerate((("$H$", R5.H), ("$N$", R5.N))):
        yy = 1.66 - k * 0.17
        ax.plot([bx + 0.14], [yy], marker="o", ms=4.5, color=c, mec="white", mew=0.6)
        R5.txt(ax, bx + 0.21, yy, lab)
    return fig


def _factorial_v8(fig, W, Hh, x, gains, ymax, dec):
    """r5 factorial panel plus exact labels: every bar's mean gain, the neither arm's absolute accuracy,
    a key for the dashed line and the value of level + spread. `dec` is the panel's precision, chosen so that
    every printed sum and difference is exact (CIFAR 1 decimal, TinyImageNet 2)."""
    a = R5.data_axes(fig, W, Hh, x, 0.36, 1.36, 1.36, yaxis=True)
    f = lambda v: f"{v:.{dec}f}"
    pts = [gains["level/J"], gains["spread/J"], gains["both/J"]]
    a.plot([-0.28, 0.28], [0, 0], color=R5.GRAY, lw=1.4, solid_capstyle="butt")
    pad = ymax * 0.02
    ms = []
    for i, (p, c) in enumerate(zip(pts, (R5.N_L, R5.N_L, R5.N)), start=1):
        m, lo, hi, sv = R5.interval(p, 0.95)
        ms.append(round(m, dec))
        a.add_patch(R5.Rectangle((i - 0.28, 0), 0.56, m, fc=c, ec="none", zorder=2))
        R5.seeds(a, sv, i, R5.INK, spread=0.15, size=3, alpha=0.35, horizontal=False, z=3)
        a.plot([i, i], [lo, hi], color=R5.INK, lw=0.8, zorder=4)
        a.text(i, max(hi, max(sv)) + pad, f(m), fontsize=R5.FS, color=R5.INK, ha="center", va="bottom")
    add = pts[0]["mean"] + pts[1]["mean"]
    both = pts[2]["mean"]
    assert abs(round(ms[0] + ms[1], dec) - round(add, dec)) < 1e-9, "printed parts must add to the printed sum"
    assert abs(round(ms[2] - round(add, dec), dec) - round(both - add, dec)) < 1e-9, "printed difference must be exact"
    a.plot([2.62, 3.38], [add, add], color=R5.INK, lw=0.8, ls=(0, (2.5, 1.5)), zorder=5)
    a.annotate("", xy=(3.46, both), xytext=(3.46, add),
               arrowprops=dict(arrowstyle="<|-|>", lw=0.6, color=R5.INK, mutation_scale=4, shrinkA=0, shrinkB=0))
    a.text(3.54, (add + both) / 2, "+" + f(both - add), fontsize=R5.FS, color=R5.INK, va="center")
    a.text(3.54, add, f(add), fontsize=R5.FS, color=R5.INK, va="center")
    ky = ymax * 0.93                         # key for the dashed line, in the empty upper left
    a.plot([-0.38, -0.08], [ky, ky], color=R5.INK, lw=0.8, ls=(0, (2.5, 1.5)))
    a.text(0.0, ky, "level + spread", fontsize=R5.FS, color=R5.INK, va="center")
    a.set_xlim(-0.45, 4.0); a.set_ylim(0, ymax)
    a.set_xticks([0, 1, 2, 3])
    a.set_xticklabels([f"neither\n({gains['neither_abs/J']:.1f}%)", "level", "spread", "both"], linespacing=1.1)
    a.tick_params(axis="x", length=0)
    return a


def figure3(data):
    """r5 Figure 3 with panel c as signed bars from zero (selected reference, panel C); panels a, b labelled."""
    W, Hh = 5.5, 2.10
    fig, ax = R5.canvas(W, Hh)
    I = data["interactions"]
    R5.letter(ax, 0.02, 1.98, "a")
    R5.txt(ax, 0.18, 1.98, "CIFAR-100, 20 seeds")
    a = _factorial_v8(fig, W, Hh, 0.42, I["c_factorial_generic"]["gains"], 18.5, 1)
    R5.ticks(a, [0, 5, 10, 15], axis="y")
    a.set_ylabel("Gain over neither (pp)", labelpad=2)
    R5.letter(ax, 1.90, 1.98, "b")
    R5.txt(ax, 2.06, 1.98, "TinyImageNet, 8 seeds")
    b = _factorial_v8(fig, W, Hh, 2.16, I["t_factorial_recordmean"]["gains"], 12.4, 2)
    R5.ticks(b, [0, 5, 10], axis="y")

    R5.letter(ax, 3.66, 1.98, "c")
    R5.txt(ax, 3.82, 1.98, "Where the interaction lies")
    cy, ch, ylo, yhi = 0.36, 0.92, -0.55, 1.55
    c = R5.data_axes(fig, W, Hh, 4.18, cy, 1.22, ch)
    xlo, xhi = -2.7, 10.6
    for key, lab, y in (("c_factorial_generic", "CIFAR", 1.0), ("t_factorial_recordmean", "Tiny", 0.0)):
        e = I[key]["endpoints"]
        vj = np.asarray(e["J"]["per_unit"], float)
        vc = np.asarray(e["C"]["per_unit"], float)
        rows = (("-B", vj - vc, R5.N, y + 0.27), ("C", vc, R5.H_L, y), ("J", vj, None, y - 0.27))
        for name, v, colr, yy in rows:
            m, lo, hi, _ = R5.interval({"per_unit": list(v)}, 0.95)
            if colr is None:
                c.plot([lo, hi], [yy, yy], color=R5.INK, lw=0.7, zorder=4)
                c.plot([m], [yy], marker="D", ms=4.2, mfc="white", mec=R5.INK, mew=0.8, zorder=5)
            else:
                c.barh(yy, m, left=0, height=0.21, color=colr, zorder=2)
                c.plot([lo, hi], [yy, yy], color=R5.INK, lw=0.6, zorder=4)
            c.text(max(hi, 0) + 0.35, yy, R5.fmt(m, 1, plus=True), fontsize=R5.FS, color=R5.INK,
                   ha="left", va="center")
        R5.txt(ax, 4.14, cy + (y - ylo) / (yhi - ylo) * ch, lab, ha="right")
    R5.zero_line(c)
    c.set_ylim(ylo, yhi); c.set_xlim(xlo, xhi)
    R5.ticks(c, [0, 3, 6, 9])
    c.set_xlabel("Interaction (pp)", labelpad=2)
    for k, (lab, c2, colr) in enumerate(((r"across tasks, $-X$", "bicycle", R5.N),
                                         (r"within task, $C_{\rm task}$", "leopard", R5.H_L))):
        yy = 1.76 - k * 0.19
        ax.add_patch(R5.Rectangle((3.72, yy - 0.045), 0.10, 0.09, fc=colr, ec="none"))
        R5.thumb(ax, "tiger", 3.95, yy)
        R5.txt(ax, 4.12, yy, "vs", ha="center")
        R5.thumb(ax, c2, 4.29, yy)
        R5.txt(ax, 4.42, yy, lab)
    ax.plot([3.77], [1.38], marker="D", ms=4.2, mfc="white", mec=R5.INK, mew=0.8)
    R5.txt(ax, 3.88, 1.38, r"sum, the interaction $I_J$")
    return fig


F5_HLAB = {"t_full_hperm": 19.0, "d_full_hperm": 14.6, "c_full_hperm": 10.0}


F5_BASE, F5_TOP = 0.46, 2.14      # shared x baseline of panel a and the lower panel b; top of panel a
F5_BH, F5_BUP = 0.53, 1.34        # height of each panel-b plot; bottom of the upper one


def _figure5_geometry(data):
    """r5 Figure 5 (v7_7r5_figures.figure5) with the layout harmonized; marks and data code unchanged.

    Panel a's x axis and the lower panel-b axis share one baseline; the two panel-b plots are
    re-spaced to span panel a's height, their titles and tick labels keeping clear of each other."""
    W, Hh = 5.5, 2.45
    fig, ax = R5.canvas(W, Hh)
    C = data["contrasts"]
    txt, N, H, INK, GRAY = R5.txt, R5.N, R5.H, R5.INK, R5.GRAY

    R5.letter(ax, 0.02, 2.35, "a")
    txt(ax, 0.18, 2.35, "Change in accuracy from keeping each part")
    x0, w = 0.52, 2.45
    a = R5.data_axes(fig, W, Hh, x0, F5_BASE, w, F5_TOP - F5_BASE, yaxis=True)
    xl, yl = (-1.5, 27.5), (-12.5, 21)
    a.set_xlim(*xl); a.set_ylim(*yl)
    a.axhline(0, color=GRAY, lw=0.5, ls=(0, (2, 2))); a.axvline(0, color=GRAY, lw=0.5, ls=(0, (2, 2)))
    R5.ticks(a, [0, 10, 20]); R5.ticks(a, [-10, 0, 10, 20], axis="y")
    a.set_xlabel(r"$\Delta A_{\rm task}$, task accuracy (points)", labelpad=2)
    a.set_ylabel(r"$\Delta C_{\rm task}$, within-task accuracy (points)", labelpad=1)
    lab_pos = {"c_full_del": (16.8, -2.4, "center"), "d_full_del": (27.3, -10.6, "right"),
               "t_full_del": (9.4, -11.3, "center"), "c_full_hperm": (7.0, 11.9, "left"),
               "d_full_hperm": (7.0, 14.6, "left"), "t_full_hperm": (7.0, 17.9, "left")}
    for suf, c in (("del", N), ("hperm", H)):
        for pre in "cdt":
            key = f"{pre}_full_{suf}"
            ma, la, ha, va_ = R5.interval(C[key]["endpoints"]["A/all"], 0.95)
            mc, lc, hc, vc = R5.interval(C[key]["endpoints"]["C/all"], 0.95)
            a.scatter(va_, vc, s=5, color=c, alpha=0.4, lw=0, zorder=2)
            a.plot([la, ha], [mc, mc], color=c, lw=1.0, zorder=4)
            a.plot([ma, ma], [lc, hc], color=c, lw=1.0, zorder=4)
            a.plot([ma], [mc], marker="o", ms=5, mfc=c, mec="white", mew=0.7, zorder=5)
            lx, ly, al = lab_pos[key]
            a.text(lx, ly, R5.F5_LABELS[pre], fontsize=R5.FS, color=INK, ha=al, va="center")
    for k, (lab, c) in enumerate((("keep $N$ matching", N), ("keep $H$ assignment", H))):
        yy = 2.12 - k * 0.17
        ax.plot([2.08], [yy], marker="o", ms=4.8, mfc=c, mec="white", mew=0.6)
        txt(ax, 2.15, yy, lab)
    for k, (other, lab) in enumerate((("bicycle", r"$A_{\rm task}$"), ("leopard", r"$C_{\rm task}$"))):
        yy = 1.72 - k * 0.19
        R5.thumb(ax, "tiger", 2.13, yy, 0.14); txt(ax, 2.285, yy, "vs", ha="center")
        R5.thumb(ax, other, 2.44, yy, 0.14); txt(ax, 2.55, yy, lab)

    R5.letter(ax, 3.42, 2.35, "b")
    txt(ax, 3.58, 2.35, "Loss removed (nats)")
    ax.add_patch(R5.Rectangle((3.60, 2.13), 0.08, 0.08, fc=INK, ec="none"))
    txt(ax, 3.72, 2.17, "task term")
    ax.plot([4.47], [2.17], marker="D", ms=4, mfc="white", mec=INK, mew=0.8)
    txt(ax, 4.53, 2.17, "within-task term")
    specs = [("del", "Keep $N$ matching", N, (-0.6, 3.4), F5_BUP), ("hperm", "Keep $H$ assignment", H, (-0.2, 0.85), F5_BASE)]
    for suf, title, c, lim, yb in specs:
        txt(ax, 4.30, yb + F5_BH + 0.08, title)
        b = R5.data_axes(fig, W, Hh, 4.30, yb, 1.12, F5_BH)
        b.axvline(0, color=GRAY, lw=0.5, ls=(0, (2, 2)))
        b.set_xlim(*lim); b.set_ylim(-0.5, 2.5)
        for r, pre in enumerate("cdt"):
            y = 2 - r
            txt(ax, 4.26, yb + (y + 0.5) / 3.0 * F5_BH, R5.F5_LABELS[pre], ha="right")
            for field, dy, mk in (("Ltask/all", 0.17, "s"), ("Lwithin/all", -0.17, "D")):
                m, lo, hi, v = R5.interval(C[f"{pre}_full_{suf}"]["endpoints"][field], 0.95)
                if m > lim[1]:
                    b.annotate("", xy=(lim[1], y + dy), xytext=(lim[1] - 0.5, y + dy),
                               arrowprops=dict(arrowstyle="-|>", lw=0.8, color=c, mutation_scale=6))
                    b.text(lim[1] - 0.6, y + dy, R5.fmt(m, 1), fontsize=R5.FS, color=INK, ha="right", va="center")
                    continue
                R5.seeds(b, v, y + dy, c, spread=0.05, size=3, alpha=0.35)
                b.plot([lo, hi], [y + dy] * 2, color=c, lw=1.0, zorder=4)
                b.plot([m], [y + dy], marker=mk, ms=4 if mk == "s" else 3.8, mfc=c if mk == "s" else "white",
                       mec=c, mew=0.9, zorder=5)
        R5.ticks(b, [0, 1, 2, 3] if suf == "del" else [0, 0.4, 0.8],
                 labels=None if suf == "del" else ["0", "0.4", "0.8"])
    return fig


def figure5(data):
    """r5 Figure 5; panel a: H labels off the point cloud, joined to their estimates by leader lines."""
    fig = _figure5_geometry(data)
    a = fig.axes[1]
    C = data["contrasts"]
    pos = {(7.0, 11.9): "c_full_hperm", (7.0, 14.6): "d_full_hperm", (7.0, 17.9): "t_full_hperm"}
    for t in a.texts:
        key = pos.get(tuple(round(v, 2) for v in t.get_position()))
        if key is None:
            continue
        ma = C[key]["endpoints"]["A/all"]["mean"]
        mc = C[key]["endpoints"]["C/all"]["mean"]
        lx, ly = 7.6, F5_HLAB[key]
        t.set_position((lx, ly))
        a.plot([ma + 0.6, lx - 0.4], [mc, ly], color=R5.GRAY, lw=0.45, zorder=1)
    for t in fig.axes[0].texts:              # r5 key: the diamond touched its label
        if t.get_text() == "within-task term":
            t.set_x(t.get_position()[0] + 0.05)
    return fig


def _pp(fig):
    """Accuracy units read pp, as in the text."""
    for a in fig.axes:
        for t in list(a.texts) + [a.xaxis.label, a.yaxis.label]:
            s = t.get_text()
            if "(points)" in s:
                t.set_text(s.replace("(points)", "(pp)"))
    return fig


def save(fig, stem, out: Path):
    R5.save(_pp(fig), stem, out)


if __name__ == "__main__":
    which = sys.argv[1:] or ["fig1", "fig2", "fig3", "fig4", "fig5"]
    data = load_snapshot()
    for w in which:
        save(globals()["figure" + w[3:]](data), f"v8_{w}", HERE / "out")


==> anc/supplementary_material/figures/v9_figures.py <==
"""V9 publication figures. Figures 1-3 are local edits of the owner-reviewed V8 figures (v8_figures.py, imported
unchanged, so every V8 helper, colour and size stays identical); Figures 4-5 are new and follow the layout references
selected on 2026-09-26.
References steer layout only; every mark is read from the records in data/ and data/v9/.

Changes against V8 (each keeps the V8 design; baseline = the V8 figure, never degraded):
  fig1  card pills: the cost as trained -> after one task offset, both from the prespecified withheld-image cohort
        (R1, eight seeds; V8 showed the 20-seed raw costs); card 2 names the tested constant a = -2.
  fig2  (V8 Figure 2) panel a: Generic moved to the appendix (its dagger marked a post hoc analysis); means printed
        at their marks, no value column. Panel b: seed cohorts by shape (circle = seeds 1-8, diamond = 9-20) so that
        hollow/filled means only "as trained / after offset" across the paper; values at the marks; two rows add
        a = -2 on ResNet-32 (20 seeds) and TinyImageNet (10 seeds); axis names the subtraction.
  fig3  (V8 Figure 4) values at the marks, no value column; operator by shape (circle = within task blocks,
        square = shift across all of N); N points not joined; axes name the subtraction.
  all   panel titles "(a) ..." centred below each panel; +-1 pp band labelled.
Data: R1/R1_MERGED.json (fig1, fig4a), V8_SNAPSHOT.json (fig2, fig3), B32/B32_READOUT.json and TREP/TREP_FINAL.json
(fig2 rows), A0/A0_E3C.json + A0/A0_E3R32C_*.json (fig4b), MCAL/*_MCAL_BLOCKCAL.json + MCAL_PRIMARY.json (fig5a),
KD/KDT3C_READOUT.json (fig5b), R2/R2_CONF_READOUT.json (fig5c).
usage: python v9_figures.py OUT_DIR [fig1 fig2 fig3 fig4 fig5]"""
from __future__ import annotations

import importlib.util
import json
import sys
from pathlib import Path

import numpy as np
from scipy import stats

HERE = Path(__file__).resolve().parent
FIGDIR = HERE if (HERE / "v7_7r5_figures.py").exists() else HERE / "replay_target_code" / "figures"
DATA = FIGDIR.parent / "data"
V9 = DATA / "v9"
_spec = importlib.util.spec_from_file_location("v8", FIGDIR / "v8_figures.py")
V8 = importlib.util.module_from_spec(_spec)
_spec.loader.exec_module(V8)
R5 = V8.R5
H, H_L, H_XL, N, N_L, N_XL, F = R5.H, R5.H_L, R5.H_XL, R5.N, R5.N_L, R5.N_XL, R5.F
DEL, DEL_XL, GRAY, GRAY_L, INK, FS = R5.DEL, R5.DEL_XL, R5.GRAY, R5.GRAY_L, R5.INK, R5.FS
txt, fmt = R5.txt, R5.fmt
J_ = lambda p: json.loads((V9 / p).read_text())
MINUS = "−"


def sub(ax, x, y, s):
    """Panel title, centred below its panel."""
    return txt(ax, x, y, s, ha="center")


def band_label(a, y, horizontal=True):
    """'+-1 pp' written on the equivalence band."""
    if horizontal:
        a.text(0, y, "±1 pp", fontsize=FS, color=INK, ha="center", va="center", zorder=1)
    else:
        a.text(y, 0.5, "±1 pp", fontsize=FS, color=INK, ha="left", va="center", zorder=1)


def ci(v, level=0.95):
    v = np.asarray(v, float); n = len(v)
    h = stats.t.ppf(0.5 + level / 2, n - 1) * v.std(ddof=1) / np.sqrt(n)
    return v.mean(), v.mean() - h, v.mean() + h


# ---- Figure 1 -------------------------------------------------------------------------------------------------
def r1_pair(key):
    p = J_("R1/R1_MERGED.json")["secondary_pairs"][key]
    return p["raw"]["mean"], p["cal500"]["mean"]


F1_KEY = "cost (pp): as trained \u2192 after offset"
# Illustrative CC0 photograph for the stored example (source, licence, crop and hashes in assets/photos/*_SOURCE.json);
# the bar values are the scores of a CIFAR-100 tiger record, not outputs for this photograph.
PHOTOS = Path(__file__).resolve().parent / "assets" / "photos"


def _photo(ax, name, *a, **k):
    old, R5.ASSETS = R5.ASSETS, PHOTOS
    try:
        R5.img(ax, name, *a, **k)
    finally:
        R5.ASSETS = old


def figure1(data):
    """V8 Figure 1 (v8_figures.figure1, copied line for line) with the card pills and card 2's constant changed."""
    rec = json.loads(V8.FIG1_RECORD.read_text())
    st, dn = rec["stored"], rec["terminal_delete_n"]
    Q = [st[c] for c in V8.F1_CLASSES]
    W, Hh = 5.5, 2.40
    fig, ax = R5.canvas(W, Hh)
    col = {"H": H, "N": N, "F": F}
    _img, _num, _brk, _bars = V8._img, V8._num, V8._brk, V8._bars

    _photo(ax, "tiger_photo", 0.44, 1.83, V8.F1_STORED[1], radius=0.05)
    txt(ax, 0.44, 1.83 - V8.F1_STORED[1] / 2 - 0.08, "tiger example", ha="center", va="top")
    R5.arrow(ax, (0.83, 1.83), (1.10, 1.83), lw=0.7, ms=6)
    x0 = 1.34
    xs = x0 + 0.24 + np.arange(8) * 0.50
    base, sc, cap = 1.78, 0.066, 6.6
    for x, v, g in zip(xs, Q, V8.F1_GROUP):
        hv = min(v, cap)
        ax.add_patch(R5.Rectangle((x - 0.12, base + min(0, hv) * sc), 0.24, abs(hv) * sc, fc=col[g], ec="none", zorder=4))
        txt(ax, x, base + hv * sc + 0.05 if v >= 0 else base + v * sc - 0.05, _num(v), ha="center")
    ax.add_patch(R5.Rectangle((xs[0] - 0.12, base), 0.24, cap * sc, fc="none", ec=INK, lw=0.9, zorder=5))
    _brk(ax, xs[0], base + cap * sc - 0.08, 0.24)
    ax.plot([x0 + 0.02, xs[-1] + 0.22], [base, base], color=INK, lw=0.5, zorder=3)
    txt(ax, x0 - 0.02, base, "0", ha="right")
    txt(ax, x0 - 0.02, 2.30, "stored score", ha="right", va="top")
    txt(ax, xs[0] - 0.17, base + cap * sc - 0.10, "gold\nclass", ha="right", va="top", linespacing=1.0)
    for x, nm in zip(xs, V8.F1_CLASSES):
        _img(ax, nm, x, 1.37, 0.24, radius=0.025, shadow=False, lw=0.4)
        txt(ax, x, 1.20, nm, ha="center")
    for xm, lab in (((xs[3] + xs[4]) / 2, r"stored at $\tau$"), ((xs[5] + xs[6]) / 2, r"replayed at $t$")):
        ax.plot([xm, xm], [1.12, 2.26], color=INK, lw=0.6, ls=(0, (2.5, 1.5)), zorder=2)
        txt(ax, xm, 2.34, lab, ha="center")
    for g, i0, i1, lab in (("H", 0, 3, r"$H$: known at $\tau$"), ("N", 4, 5, r"$N$: learned after $\tau$"),
                           ("F", 6, 7, r"$F$: not yet seen")):
        xa, xb = xs[i0] - 0.16, xs[i1] + 0.16
        ax.add_patch(R5.Rectangle((xa, 1.075), xb - xa, 0.03, fc=col[g], ec="none", zorder=3))
        txt(ax, (xa + xb) / 2, 0.99, lab, ha="center")

    y0, h = 0.02, 0.80
    cw = (W - 0.04) / 3
    pair = lambda k: "{} → {}".format(*(fmt(v, 1, plus=True) for v in r1_pair(k)))
    specs = [("Delete $N$ matching", DEL, DEL_XL, pair("full-none")),
             ("Replace $N$ by a constant", N, N_XL, pair("full-am2")),
             ("Reassign $H$ values", H, H_XL, pair("full-hperm"))]
    for k, (title, c, tint, res) in enumerate(specs):
        cx = 0.02 + k * cw
        R5.card(ax, cx + 0.02, y0, cw - 0.04, h)
        ax.add_patch(R5.plt.Circle((cx + 0.15, y0 + h - 0.125), 0.062, fc=c, ec="none", zorder=6))
        ax.text(cx + 0.15, y0 + h - 0.128, str(k + 1), fontsize=FS, color="white", ha="center", va="center", zorder=7)
        txt(ax, cx + 0.26, y0 + h - 0.125, title)
        R5.pill(ax, cx + cw - 0.53, y0 + 0.12, res, c, tint, w=0.90)
        txt(ax, cx + cw - 1.02, y0 + 0.12, "cost (pp)", ha="right")
    txt(ax, 0.06, 0.93, F1_KEY)                  # one shared key for the three pills, in the free space above card 1

    gw, gg = 0.15, 0.25
    lab_y = y0 + 0.53
    Nst = [st["cup"], st["butterfly"]]
    cx = 0.02
    b1, s1 = y0 + 0.33, 0.021
    _bars(ax, cx + 0.30, b1, Nst, s1, gw, gg, colors=[N] * 2, lab_below=b1 + min(Nst) * s1 - 0.05)
    _bars(ax, cx + 1.10, b1, [dn["cup"], dn["butterfly"]], s1, gw, gg, colors=[N] * 2, fc="white", ec=N, lw=0.8,
          zero=False, inside=True)
    txt(ax, cx + 0.30 + gg / 2, lab_y, "stored", ha="center")
    txt(ax, cx + 1.10 + gg / 2, lab_y, "learner", ha="center")
    R5.arrow(ax, (cx + 0.66, b1 + 0.07), (cx + 0.98, b1 + 0.07), color=GRAY, lw=0.7, ms=5, style="<|-|>")
    R5.cross(ax, cx + 0.82, b1 + 0.07, 0.045)
    cx = 0.02 + cw
    b2, s2 = y0 + 0.44, 0.05
    _bars(ax, cx + 0.28, b2, Nst, s2, gw, gg, colors=[N] * 2, lab_below=b2 + min(Nst) * s2 - 0.05)
    R5.arrow(ax, (cx + 0.66, b2 - 0.06), (cx + 0.82, b2 - 0.06), lw=0.7, ms=5)
    _bars(ax, cx + 0.94, b2, [-2.0, -2.0], s2, 0.13, 0.20, colors=[N] * 2, fc=N_XL, ec=N, lw=0.8,
          labels=False, zero=False)
    ax.plot([cx + 0.85, cx + 1.23], [b2 - 2.0 * s2] * 2, color=N, lw=0.9, ls=(0, (2, 1)), zorder=7)
    txt(ax, cx + 1.27, b2 - 2.0 * s2, r"$a={-2}$")
    txt(ax, cx + 0.28 + gg / 2, lab_y, "stored", ha="center")
    txt(ax, cx + 0.94 + 0.10, lab_y, "constant", ha="center")
    cx = 0.02 + 2 * cw
    hv = Q[:4]
    shade = {hv[0]: H, hv[1]: H, hv[2]: V8.H_MID, hv[3]: H_L}
    b3, s3, p3 = y0 + 0.245, 0.030, 0.20
    for vals, xl, lab, z in ((hv, cx + 0.22, "stored", True), (R5.reassign(hv), cx + 1.08, "reassigned", False)):
        _bars(ax, xl, b3, vals, s3, 0.11, p3, colors=[shade[v] for v in vals], gold=True, cap=6.0,
              zero=z, skip_gold_label=True)
        txt(ax, xl + 1.5 * p3, lab_y, lab, ha="center")
    R5.arrow(ax, (cx + 0.89, b3 + 0.08), (cx + 1.00, b3 + 0.08), lw=0.7, ms=5)
    return fig


# ---- Figure 2 (V8 Figure 2) -----------------------------------------------------------------------------------
F2_ABS = [("c_full", "Full target", GRAY, [-1.1, -3.1]), ("c_rmean", "Record mean", N, [-2.2, -2.2]),
          ("c_del", "Delete $N$ matching", DEL, None)]
F2_FIX = [("c_full_fix_m2", "c_full_fix_m2_rep", "Fixed $a=-2$", [-2, -2]),
          ("c_full_fix_m4", "c_full_fix_m4_rep", "Fixed $a=-4$", [-4, -4]),
          ("c_full_fix_m1", "c_full_fix_m1_rep", "Fixed $a=-1$", [-1, -1]),
          ("c_full_fix_0", "c_full_fix_0_rep", "Fixed $a=0$", [0, 0])]


def other_settings():
    """Full - Fixed(-2) with 90% intervals: ResNet-32 (20 seeds) and TinyImageNet (10 seeds)."""
    b = J_("B32/B32_READOUT.json")["tests"]["full_am2_equiv"]
    tr = J_("TREP/TREP_FINAL.json")["J"]
    d = [tr[u]["full"] - tr[u]["am2"] for u in sorted(tr)]
    return [("ResNet-32, 20 seeds", b["mean"], *b["ci90"]), (f"TinyImageNet, {len(d)} seeds", *ci(d, 0.90))]


def _mark(a, y, m, lo, hi, c, marker="o", ms=4.2):
    a.plot([lo, hi], [y, y], color=c, lw=1.2, solid_capstyle="round", zorder=5)
    a.plot([m], [y], marker=marker, ms=ms, mfc=c, mec="white", mew=0.6, zorder=6)


def figure2(data):
    W, Hh = 5.5, 2.15
    fig, ax = R5.canvas(W, Hh)
    A, C = data["arms"], data["contrasts"]
    y0, y1 = 0.51, 1.86

    # (a) accuracy of each target, 20 paired seeds
    ys = [1.64, 1.17, 0.70]
    a = R5.data_axes(fig, W, Hh, 1.30, y0, 1.30, y1 - y0)
    a.set_ylim(y0, y1); a.set_xlim(19, 42)
    R5.ticks(a, [20, 25, 30, 35, 40])
    a.set_xlabel("Class-incremental accuracy (%)", labelpad=2)
    means = {}
    for (key, lab, c, vals), y in zip(F2_ABS, ys):
        v = np.asarray(A[key]["per_unit_J"], dtype=float)
        R5.seeds(a, v, y, c, spread=0.06, size=5, alpha=0.5)
        a.plot([v.mean()], [y], marker="o", ms=5.2, mfc=c, mec="white", mew=0.7, zorder=6)
        a.text(v.mean(), y + 0.14, f"{v.mean():.1f}", fontsize=FS, color=INK, ha="center", va="center", zorder=7)
        means[key] = v.mean()
        R5._n_glyph(ax, 0.10, y + 0.03, key, vals)
        txt(ax, 0.44, y, lab)
    rec = C["c_full_del"]["endpoints"]["J/all"]["mean"] - C["c_full_rmean"]["endpoints"]["J/all"]["mean"]
    xd, xr = means["c_del"], means["c_rmean"]
    for xv in (xd, xr):
        a.plot([xv, xv], [y0, 1.80], color=GRAY, lw=0.6, ls=(0, (2.5, 1.5)), zorder=1)
    ym = 0.93
    a.annotate("", xy=(xr, ym), xytext=(xd, ym),
               arrowprops=dict(arrowstyle="<|-|>", lw=0.7, color=INK, mutation_scale=6, shrinkA=0, shrinkB=0))
    a.text((xd + xr) / 2, ym + 0.035, f"{fmt(rec, 1, plus=True)} recovered", fontsize=FS, color=INK,
           ha="center", va="bottom", zorder=7)
    sub(ax, 1.35, 0.07, "(a) Accuracy of each replay target, 20 seeds")

    # (b) cost of replacing the stored N scores: Full - replacement, 90% intervals, +-1 pp margin
    gx, lx, bx, bw = 2.84, 3.17, 4.22, 1.24     # glyph and label columns; axis left edge and width
    b = R5.data_axes(fig, W, Hh, bx, y0, bw, y1 - y0)
    b.set_ylim(y0, y1); b.set_xlim(-1.5, 2.35)
    R5.tol_band(b); R5.zero_line(b)
    R5.ticks(b, [-1, 0, 1, 2])
    b.set_xlabel("Accuracy cost: Full − replacement (pp)", labelpad=2)
    b.xaxis.set_label_coords((4.60 - bx) / bw, -0.215 / (y1 - y0))
    a.xaxis.set_label_coords(0.5, -0.215 / (y1 - y0))
    lab = lambda y, s, x: b.text(x + 0.10, y, s, fontsize=FS, color=INK, ha="left", va="center", zorder=7)
    m, lo, hi, _ = R5.J(C, "c_full_rmean")
    yr = 1.75
    _mark(b, yr, m, lo, hi, N if (lo > -1 and hi < 1) else GRAY, ms=4.5); lab(yr, fmt(m, 2, plus=True), hi)
    R5._n_glyph(ax, gx, yr + 0.03, "c_full_rmean", [-2.2, -2.2]); txt(ax, lx, yr, "Record mean")
    for yy in (1.655, 0.945):
        b.axhline(yy, color=GRAY_L, lw=0.5)
    for (k1, k2, name, vals), y in zip(F2_FIX, (1.565, 1.385, 1.205, 1.025)):
        pts = [R5.J(C, k1), R5.J(C, k2)]
        c = N if all(lo > -1 and hi < 1 for _, lo, hi, _ in pts) else GRAY
        for (m, lo, hi, _), dy, mk, ms in zip(pts, (0.042, -0.042), ("o", "D"), (4.2, 3.9)):
            _mark(b, y + dy, m, lo, hi, c, marker=mk, ms=ms); lab(y + dy, fmt(m, 2, plus=True), hi)
        R5._n_glyph(ax, gx, y + 0.03, k1, vals); txt(ax, lx, y, name)
    yh = 0.86
    R5._n_glyph(ax, gx, yh + 0.03, "c_full_fix_m2", [-2, -2]); txt(ax, lx, yh, "Fixed $a=-2$ elsewhere")
    band_label(b, yh)
    for (name, m, lo, hi), y in zip(other_settings(), (0.725, 0.585)):
        c = N if (lo > -1 and hi < 1) else GRAY
        _mark(b, y, m, lo, hi, c); lab(y, fmt(m, 2, plus=True), hi)
        txt(ax, lx, y, name)
    kx = gx - 0.03                             # key: the two seed sets of each constant, and the grey rows
    for (dx, mk, ms, c, s), yk in zip(((0, "o", 4.2, N, "seeds 1–8"), (0.74, "D", 3.9, N, "seeds 9–20"),
                                       (0, "o", 4.2, GRAY, "equivalence not shown in both seed sets")),
                                      (2.07, 2.07, 1.945)):
        ax.plot([kx + dx], [yk], marker=mk, ms=ms, mfc=c, mec="white", mew=0.6)
        txt(ax, kx + dx + 0.07, yk, s)
    sub(ax, 4.12, 0.07, "(b) Cost of replacing the stored $N$ scores")
    return fig


# ---- Figure 3 (V8 Figure 4) -----------------------------------------------------------------------------------
def _est(a, y, m, lo, hi, c, marker="o", horizontal=True, ms=5):
    if horizontal:
        a.plot([lo, hi], [y, y], color=c, lw=1.4, solid_capstyle="round", zorder=5)
        a.plot([m], [y], marker=marker, ms=ms, mfc=c, mec="white", mew=0.7, zorder=6)
    else:
        a.plot([y, y], [lo, hi], color=c, lw=1.4, solid_capstyle="round", zorder=5)
        a.plot([y], [m], marker=marker, ms=ms, mfc=c, mec="white", mew=0.7, zorder=6)


def figure3(data):
    """V8 Figure 4 (v8_figures.figure4; the HNM cells do not exist, so N keeps its two V8 marks)."""
    C = data["contrasts"]
    W, Hh = 5.5, 2.05
    fig, ax = R5.canvas(W, Hh)
    rows = [("Replace by the mean", [("c_full_rmean", "N", "record mean", "o"), ("c_full_hiso", "H", "task-block mean", "o")]),
            ("Reassign the values", [("c_nperm_r2e", "N", "shift across all of $N$", "s"),
                                     ("c_full_hperm", "H", "within each task block", "o")])]
    ys = {"c_full_rmean": 1.50, "c_full_hiso": 1.30, "c_nperm_r2e": 0.86, "c_full_hperm": 0.66}
    heads = {0: 1.69, 1: 1.05}
    y0, y1 = 0.50, 1.76
    a = R5.data_axes(fig, W, Hh, 1.62, y0, 1.55, y1 - y0)
    a.set_ylim(y0, y1); a.set_xlim(-2.5, 7.0)
    R5.tol_band(a); R5.zero_line(a)
    band_label(a, heads[0])
    R5.ticks(a, [-2, -1, 0, 1, 2, 3, 4, 5, 6, 7])
    a.set_xlabel("Accuracy cost: Full − variant (pp)", labelpad=2)
    # N icons are the tiger record's N classes of Figure 1 (cup, butterfly), so the icon code matches across figures
    thumbs = {"N": ("cup", "butterfly"), "H": ("leopard", "lion")}
    def th(sup, *a):
        old = R5.ASSETS
        try:
            V8._img(*a, radius=0.015, shadow=False, lw=0.3)   # picks the v8r folder (cup, butterfly) or the r5 one
        finally:
            R5.ASSETS = old
    for gi, (head, pair) in enumerate(rows):
        txt(ax, 0.04, heads[gi], head)
        for key, sup, op, mk in pair:
            c = N if sup == "N" else H
            m, lo, hi, v = R5.J(C, key, level=0.90 if sup == "N" else 0.95)
            R5.seeds(a, v, ys[key], c, spread=0.06, size=4.5, alpha=0.45)
            _est(a, ys[key], m, lo, hi, c, marker=mk, ms=5 if mk == "o" else 4.4)
            th(sup, ax, thumbs[sup][0], 0.14, ys[key], 0.14)
            th(sup, ax, thumbs[sup][1], 0.30, ys[key], 0.14)
            txt(ax, 0.40, ys[key], f"${sup}$, {op}")
            a.text(max(v.max(), hi) + 0.25, ys[key], fmt(m, 2 if sup == "N" else 1, plus=True), fontsize=FS,
                   color=INK, ha="left", va="center")
    a.axhline(1.13, color=GRAY_L, lw=0.5, zorder=0.4)
    sub(ax, 1.62, 0.07, "(a) Replacement and reassignment")

    bx, bw = 4.30, 1.12
    b = R5.data_axes(fig, W, Hh, bx, y0, bw, y1 - y0, yaxis=True)
    R5.tol_band(b, horizontal=False); R5.zero_line(b, horizontal=False)
    b.text(0.93, -0.55, "±1 pp", fontsize=FS, color=INK, ha="center", va="center")
    for keys, c, dx, mks in ((("c_hdn", "c_hmid", "c_hnat"), H, 0.14, "ooo"), (("c_nperm_r2e", None, "c_nup"), N, -0.14, "s o")):
        xs, ms = [], []
        for x, (key, mk) in enumerate(zip(keys, mks)):
            if key is None:
                continue
            m, lo, hi, v = R5.J(C, key, level=0.95 if c == H else 0.90)
            R5.seeds(b, v, x + dx, c, spread=0.05, size=4, alpha=0.45, horizontal=False)
            _est(b, x + dx, m, lo, hi, c, marker=mk, horizontal=False, ms=5 if mk == "o" else 4.4)
            xs.append(x + dx); ms.append(m)
        if c == H:                                   # one operator at three energies; the two N marks are two operators
            b.plot(xs, ms, color=c, lw=0.8, alpha=0.6, zorder=4)
    b.set_xlim(-0.5, 2.55); b.set_ylim(-2.7, 6.9)
    R5.ticks(b, [0, 1, 2], labels=[r"$e_N$", r"$\sqrt{e_He_N}$", r"$e_H$"])
    R5.ticks(b, [-2, 0, 2, 4, 6], axis="y")
    b.set_xlabel("Residual energy", labelpad=2)
    for t in b.get_xticklabels():
        t.set_linespacing(1.1); t.set_va("top")
    b.set_ylabel("Accuracy cost (pp)\noriginal − reassigned", labelpad=1, linespacing=1.0)
    for axx in (a, b):
        axx.xaxis.set_label_coords(0.5, -V8.F4_XLAB / (y1 - y0))
    kx, yy = 2.46, 1.93                               # shared key: colour = class group, shape = reassignment operator
    for (dx, mk, c, s) in ((0, "o", H, "$H$, within blocks"), (1.02, "o", N, "$N$, within blocks"),
                           (2.07, "s", N, "$N$, across all of $N$")):
        ax.plot([kx + dx], [yy], marker=mk, ms=4.5 if mk == "o" else 4.0, mfc=c, mec="white", mew=0.6)
        txt(ax, kx + dx + 0.07, yy, s)
    sub(ax, 4.60, 0.07, "(b) Reassignment by residual energy")
    return fig


# ---- Figure 4: what a task-level offset removes ------------------------------------------------------------------
F4A = [("full-none", "Delete $N$", DEL, "o"), ("full-hperm", "Perm $H$", H, "o"), ("full-am2", "Fixed $a=-2$", N, "s")]


def r1_seeds(key):
    """Per-seed Full - variant, as trained (raw) and after the offset fitted on 500 withheld images (cal500)."""
    r = J_("R1/R1_MERGED.json")
    a, b = key.split("-")
    arm = {"full": "full", "none": "none", "hperm": "hperm", "am2": "am2"}
    roots = sorted(r["complete_roots"])
    pr = r["per_root"]
    out = {}
    for rd in ("raw", "cal500"):
        out[rd] = np.array([pr[f"{u}/{arm[a]}"][rd] - pr[f"{u}/{arm[b]}"][rd] for u in roots])
    s = r["secondary_pairs"][key]
    for rd in ("raw", "cal500"):                    # the per-seed values reproduce the merged readout
        assert abs(out[rd].mean() - s[rd]["mean"]) < 1e-9, (key, rd)
    return out


def a0_ledger(files):
    """Both - Neither per seed: net accuracy J under three readouts, and its within-task part (true-task oracle,
    unchanged by any offset). Cross-task part = net - within."""
    models = {}
    for f in files:
        models.update(J_(f)["models"])
    roots = sorted({k.split("/")[0] for k in models})
    d = lambda f: np.array([f(models[f"{u}/both"]) - f(models[f"{u}/neither"]) for u in roots])
    net = {rd: d(lambda m: m[rd]["J"]) for rd in ("raw", "L1", "L9")}
    within = d(lambda m: m["task_oracle_J"])
    return net, within, len(roots)


def figure4(data):
    W, Hh = 5.5, 2.29
    fig, ax = R5.canvas(W, Hh)
    y0, y1 = 0.60, 1.64

    # key, left: one task offset shifts the last task's scores as a block; right: colour = the error it acts on
    txt(ax, 0.06, 2.10, "One task offset")
    sx, sb, bw_ = 1.02, 1.93, 0.075
    for i, hgt in enumerate((0.26, 0.21, 0.15)):
        ax.add_patch(R5.Rectangle((sx + i * 0.11, sb), bw_, hgt, fc=GRAY_L, ec="none", zorder=3))
    for i, (old, new) in enumerate(((0.30, 0.17), (0.24, 0.11), (0.20, 0.07))):
        x = sx + 0.45 + i * 0.11
        ax.add_patch(R5.Rectangle((x, sb), bw_, old, fc="white", ec=N, lw=0.7, zorder=3))
        ax.add_patch(R5.Rectangle((x, sb), bw_, new, fc=N, ec="none", zorder=4))
    ax.plot([sx - 0.05, sx + 0.82], [sb, sb], color=INK, lw=0.5)
    txt(ax, sx + 0.148, sb - 0.08, "earlier", ha="center")
    txt(ax, sx + 0.598, sb - 0.08, "last task", ha="center")
    R5.arrow(ax, (sx + 0.90, sb + 0.29), (sx + 0.90, sb + 0.11), lw=0.7, ms=5)
    txt(ax, sx + 0.97, sb + 0.22, "shifted together by one $b$")
    txt(ax, sx + 0.97, sb + 0.08, "order within the task kept")
    kx = 3.56
    for yy, c, other, lab in ((2.19, N, "cup", "cross-task gain"),
                              (2.02, H, "leopard", "within-task accuracy change")):
        if c is H:   # the within-task part is drawn as a dashed line over its light interval band
            ax.add_patch(R5.Rectangle((kx - 0.06, yy - 0.035), 0.12, 0.07, fc=H_XL, ec="none"))
            ax.plot([kx - 0.06, kx + 0.06], [yy, yy], color=H, lw=0.9, ls=(0, (3, 1.5)))
        else:        # the cross-task part is drawn as a thick bar
            ax.plot([kx, kx], [yy - 0.05, yy + 0.05], color=c, lw=2.2, solid_capstyle="butt")
        R5.thumb(ax, "tiger", kx + 0.16, yy, 0.14)
        txt(ax, kx + 0.32, yy, "vs", ha="center")
        old = R5.ASSETS
        try:
            V8._img(ax, other, kx + 0.48, yy, 0.14, radius=0.015, shadow=False, lw=0.3)
        finally:
            R5.ASSETS = old
        txt(ax, kx + 0.60, yy, lab)
    ax.plot([kx], [1.85], marker="D", ms=4.2, mfc=GRAY, mec=GRAY)
    txt(ax, kx + 0.08, 1.85, "net change, their sum")

    # (a) R1: each intervention's cost as trained and after the offset, per seed
    aw = 1.30
    a = R5.data_axes(fig, W, Hh, 0.52, y0, aw, y1 - y0, yaxis=True)
    a.set_xlim(-0.62, 1.62); a.set_ylim(-3.6, 17.5)
    a.axhspan(-1, 1, color=R5.BAND, zorder=0, lw=0); a.axhline(0, color=GRAY, lw=0.5, ls=(0, (2, 2)), zorder=0.6)
    a.text(1.60, -2.6, "±1 pp", fontsize=FS, color=INK, ha="right", va="center", zorder=7)
    for key, lab, c, mk in F4A:
        s = r1_seeds(key)
        for u in range(len(s["raw"])):
            a.plot([0, 1], [s["raw"][u], s["cal500"][u]], color=c, lw=0.5, alpha=0.30, zorder=2)
        ms = []
        for x, rd, filled in ((0, "raw", False), (1, "cal500", True)):
            m, lo, hi = ci(s[rd])
            a.plot([x, x], [lo, hi], color=c, lw=1.1, zorder=5)
            a.plot([x], [m], marker=mk, ms=4.8 if mk == "o" else 4.3, mfc=c if filled else "white", mec=c, mew=1.0,
                   zorder=6)
            ms.append(m)
        a.plot([0, 1], ms, color=c, lw=1.2, zorder=4)
        if key != "full-am2":
            a.text(-0.10, ms[0], fmt(ms[0], 1, plus=True), fontsize=FS, color=INK, ha="right", va="center")
            a.text(1.10, ms[1], fmt(ms[1], 1, plus=True), fontsize=FS, color=INK, ha="left", va="center")
    for i, (key, lab, c, mk) in enumerate(F4A):          # key in the empty upper right of the panel
        ky = 16.3 - i * 2.2
        a.plot([0.52, 0.68], [ky, ky], color=c, lw=1.2)
        a.plot([0.60], [ky], marker=mk, ms=4.3 if mk == "o" else 3.9, mfc=c, mec=c)
        a.text(0.74, ky, lab, fontsize=FS, color=INK, ha="left", va="center")
    R5.ticks(a, [0, 4, 8, 12, 16], axis="y")
    a.set_xticks([0, 1]); a.set_xticklabels(["As\ntrained", "After\noffset"], linespacing=1.0)
    a.set_ylabel("Accuracy cost (pp)\nFull − variant", labelpad=1, linespacing=1.0)
    sub(ax, 1.05, 0.07, "(a) Deletion versus reassignment, 8 seeds")

    # (b) A0: Both - Neither with no offset, one offset for the last task, and one offset per task
    for (files, title), bx in zip(((("A0/A0_E3C.json",), "ResNet-18"),
                                   (("A0/A0_E3R32C_westd.json", "A0/A0_E3R32C_boxF.json"), "ResNet-32")),
                                  (2.72, 4.30)):
        net, within, n = a0_ledger(files)
        b = R5.data_axes(fig, W, Hh, bx, y0, 1.12, y1 - y0, yaxis=True)
        b.set_xlim(-0.45, 2.75); b.set_ylim(-8, 17.5)
        b.axhline(0, color=GRAY, lw=0.5, ls=(0, (2, 2)), zorder=0.6)
        wm, wlo, whi = ci(within)
        b.axhspan(wlo, whi, color=H_XL, zorder=0.5, lw=0)
        b.plot([-0.45, 2.75], [wm, wm], color=H, lw=0.9, ls=(0, (3, 1.5)), zorder=3)
        b.text(2.72, wm - 1.7, fmt(wm, 1, plus=True), fontsize=FS, color=INK, ha="right", va="center")
        for x, rd in enumerate(("raw", "L1", "L9")):
            m, lo, hi = ci(net[rd])
            b.plot([x, x], [wm, m], color=N, lw=2.2, solid_capstyle="butt", zorder=3)   # cross-task part
            b.plot([x, x], [lo, hi], color=INK, lw=0.7, zorder=5)
            b.plot([x], [m], marker="D", ms=4.6, mfc="white" if rd == "raw" else GRAY, mec=GRAY, mew=1.0, zorder=6)
            b.text(x + 0.16, m + (0.8 if rd == "raw" else 0), fmt(m, 1, plus=True), fontsize=FS, color=INK,
                   ha="left", va="center")
        R5.ticks(b, [-8, -4, 0, 4, 8, 12, 16], axis="y")
        b.set_xticks([0, 1, 2]); b.set_xticklabels(["none", "last\ntask", "every\ntask"], linespacing=1.0)
        for tl in b.get_xticklabels():
            tl.set_va("top")
        b.set_xlabel("Offset applied to", labelpad=1)
        b.xaxis.set_label_coords(0.5, -0.285 / (y1 - y0))
        txt(ax, bx + 0.56, y1 + 0.08, f"{title}, {n} seeds", ha="center")
        if bx < 3:
            b.set_ylabel("Accuracy gain (pp)\nBoth − Neither", labelpad=1, linespacing=1.0)
    sub(ax, 4.05, 0.07, "(b) Flat constraint on $N$ (Both) versus none (Neither)")
    return fig

# ---- Figure 5: the same readout on standard replay methods and on distillation --------------------------------------
F5_METHODS = [("derpp", "DER++"), ("der", "DER"), ("er_ace", "ER-ACE")]
G_DK = "#5B636B"                                  # mean marks on the grey seed clouds


def mcal_seeds():
    """Method - ER per root, as trained (base) and after the five-fold cross-fitted offset (cal)."""
    models = {}
    for f in sorted((V9 / "MCAL").glob("*_MCAL_BLOCKCAL.json")):
        models.update(json.loads(f.read_text())["models"])
    roots = sorted({k.split("/")[0] for k in models})
    P = J_("MCAL/MCAL_PRIMARY.json")["pairs"]
    out = {}
    for m, _ in F5_METHODS:
        d = {rd: np.array([models[f"{u}/{m}"][rd]["J"] - models[f"{u}/er"][rd]["J"] for u in roots]) for rd in ("base", "cal")}
        assert abs(d["base"].mean() - P[f"{m}-er"]["U"][0]) < 5e-4 and abs(d["cal"].mean() - P[f"{m}-er"]["U_star"][0]) < 5e-4
        out[m] = d
    return out, len(roots)


def figure5(data):
    W, up = 5.5, 1.06                              # up: height of panel (c), added below the unchanged (a)(b)
    Hh = 2.08 + up
    fig, ax = R5.canvas(W, Hh)
    y0, y1 = 0.52 + up, 1.66 + up

    # (a) method - ER, 32 roots each, as trained (hollow) and after the offset (filled)
    S, n = mcal_seeds()
    a = R5.data_axes(fig, W, Hh, 0.62, y0, 1.95, y1 - y0)
    a.set_xlim(-3.2, 19.2); a.set_ylim(-0.6, 2.75)
    a.axvline(0, color=GRAY, lw=0.5, ls=(0, (2, 2)), zorder=0.6)
    R5.tol_band(a); a.text(0, 2.62, "±1 pp", fontsize=FS, color=INK, ha="center", va="center", zorder=1)
    rng = np.random.default_rng(7)
    for i, (m, name) in enumerate(F5_METHODS):
        y = 2 - i
        ms = []
        for rd, filled in (("base", False), ("cal", True)):
            v = S[m][rd]
            jit = (rng.random(len(v)) - 0.5) * 0.30
            a.scatter(v, y + jit, s=5, facecolor=GRAY if filled else "white", edgecolor=GRAY, lw=0.5,
                      alpha=0.75 if filled else 0.9, zorder=3)
            mm, lo, hi = ci(v)
            a.plot([lo, hi], [y, y], color=INK, lw=0.9, zorder=5)
            a.plot([mm], [y], marker="o", ms=5.2, mfc=G_DK if filled else "white", mec=G_DK, mew=1.0, zorder=6)
            a.text(mm, y + 0.34, fmt(mm, 1, plus=True), fontsize=FS, color=INK, ha="center", va="center")
            ms.append(mm)
        a.plot(ms, [y, y], color=GRAY_L, lw=0.9, zorder=1)
        txt(ax, 0.56, y0 + (y + 0.6) / 3.35 * (y1 - y0), name, ha="right")
    a.set_yticks([])
    R5.ticks(a, [0, 5, 10, 15])
    a.set_xlabel("Accuracy gain: Method − ER (pp)", labelpad=2)
    for k, (filled, lab) in enumerate(((False, "as trained"), (True, "after offset"))):
        x = 0.70 + k * 0.92
        ax.plot([x], [1.93 + up], marker="o", ms=5.0, mfc=G_DK if filled else "white", mec=G_DK, mew=1.0)
        txt(ax, x + 0.08, 1.93 + up, lab)
    sub(ax, 1.30, 0.07 + up, f"(a) Replay methods against ER, {n} seeds")

    # (b) KD: student with a KL channel minus the label-only student, as trained and after the offset
    K = J_("KD/KDT3C_READOUT.json")["vs_ce"]
    chans = [("mass", "Mass", N), ("within", "Within", H), ("both", "Both", GRAY)]
    for stage, bx, title in (("E0", 3.22, "E0: teacher on one half"), ("E1", 4.40, "E1: + one epoch on all")):
        b = R5.data_axes(fig, W, Hh, bx, y0, 1.02, y1 - y0, yaxis=True)
        b.set_xlim(-0.55, 2.55); b.set_ylim(-13, 10.5)
        b.axhline(0, color=INK, lw=0.5, zorder=4)
        b.axhspan(-1, 1, color=R5.BAND, zorder=0, lw=0)
        if stage == "E1":
            b.text(2.5, -1.6, "±1 pp", fontsize=FS, color=INK, ha="right", va="top", zorder=1)
        for x, (ch, name, c) in enumerate(chans):
            top = max(K[f"{rd}/{stage}_{ch}"]["J"][2] for rd in ("raw", "cal"))
            for dx, rd, filled in ((-0.19, "raw", False), (0.19, "cal", True)):
                mm, lo, hi = K[f"{rd}/{stage}_{ch}"]["J"]
                b.add_patch(R5.Rectangle((x + dx - 0.17, 0), 0.34, mm, fc=c if filled else "white", ec=c, lw=0.8, zorder=2))
                b.plot([x + dx, x + dx], [lo, hi], color=INK, lw=0.7, zorder=5)
                if filled:
                    b.text(x + dx, max(top, 0) + 1.3, fmt(mm, 1, plus=True), fontsize=FS, color=INK, ha="center", va="center")
                elif mm < -5:
                    b.text(x + dx, lo - 1.3, fmt(mm, 1, plus=True), fontsize=FS, color=INK, ha="center", va="center")
        R5.ticks(b, [-10, -5, 0, 5, 10], axis="y")
        b.set_xticks([0, 1, 2]); b.set_xticklabels([c[1] for c in chans]); b.tick_params(axis="x", length=0)
        txt(ax, bx + 0.51, y1 + 0.10, title, ha="center")
        if stage == "E0":
            b.set_ylabel("Accuracy gain (pp)\nStudent − label-only", labelpad=1, linespacing=1.0)
        else:
            b.set_yticklabels([])
    txt(ax, 5.47, 1.95 + up, "Mass = each class half's share,  Within = inside each half", ha="right")
    sub(ax, 4.21, 0.07 + up, "(b) KL distillation terms, 8 teachers")

    # (c) R2: corrected gain over the label-only student of the same R2 cohort (E1, eight teachers) for the original
    # within-block target and three edits that keep each record's block mass and gold probability. All within-block
    # edits share the H blue and differ by shape; filled marks = after the offset. The left drawing is schematic.
    R2 = J_("R2/R2_CONF_READOUT.json")
    assert R2["primary"]["status"] == "CONFIRMATORY" and R2["n"] == 8 and not R2["missing"]
    C = R2["contrasts"]["cal/E1"]
    # schematic: one class half, gold bar (grey) and four non-gold conditionals; reassignment shifts them cyclically
    txt(ax, 0.10, 0.97, "Schematic, one class half")
    nong = [0.150, 0.092, 0.058, 0.030]
    bx0 = 0.84
    for yb, name, vals in ((0.66, "Original", nong), (0.38, "Reassigned", nong[-1:] + nong[:-1])):
        txt(ax, 0.10, yb + 0.07, name)
        ax.add_patch(R5.Rectangle((bx0, yb), 0.075, 0.19, fc=GRAY_L, ec="none", zorder=2))
        for k, v in enumerate(vals):
            ax.add_patch(R5.Rectangle((bx0 + 0.15 + k * 0.11, yb), 0.075, v, fc=H, ec="none", zorder=2))
        ax.plot([bx0 - 0.03, bx0 + 0.60], [yb, yb], color=GRAY, lw=0.5, zorder=3)
    txt(ax, bx0 + 0.0375, 0.34, "gold", ha="center", va="top")
    txt(ax, bx0 + 0.40, 0.34, "non-gold", ha="center", va="top")
    txt(ax, 1.62, 0.47, "same gold, block\nmass and entropy", va="center", linespacing=1.1)
    # estimates
    rows = [("W-CE", "Original", "o"), ("Wperm-CE", "Reassigned", "v"), ("Wflat-CE", "Flat", "s"), ("Wtmpl-CE", "Class template", "D")]
    c0, c1 = 0.44, 1.00
    a = R5.data_axes(fig, W, Hh, 3.30, c0, 2.12, c1 - c0)
    a.set_xlim(-4.5, 7.5); a.set_ylim(-0.6, 3.6)
    a.axvline(0, color=GRAY, lw=0.5, ls=(0, (2, 2)), zorder=0.6)
    for i, (k, name, mk) in enumerate(rows):
        y = 3 - i
        mm, lo, hi = (C[k]["J"][q] for q in ("mean", "lo", "hi"))
        _est(a, y, mm, lo, hi, H, marker=mk, ms=4.6 if mk != "D" else 3.9)
        a.text(hi + 0.3, y, fmt(mm, 1, plus=True), fontsize=FS, color=INK, ha="left", va="center")
        txt(ax, 3.24, c0 + (y + 0.6) / 4.2 * (c1 - c0), name, ha="right")
    a.set_yticks([])
    R5.ticks(a, [-4, -2, 0, 2, 4, 6])
    a.set_xlabel("Accuracy gain: Student − label-only (pp)", labelpad=2)
    sub(ax, W / 2, 0.07, "(c) Within-block target edits after the offset, E1, 8 teachers")
    return fig




def save(fig, stem, out: Path):
    R5.save(fig, stem, out)


if __name__ == "__main__":
    out = Path(sys.argv[1])
    which = sys.argv[2:] or ["fig1", "fig2", "fig3", "fig4", "fig5"]
    snap = V8.load_snapshot()
    for w in which:
        save(globals()["figure" + w[3:]](snap), f"v9_{w}", out)


==> anc/supplementary_material/mammoth_overlay/LICENSE_mammoth <==
MIT License

Copyright (c) 2020 Pietro Buzzega, Matteo Boschini, Angelo Porrello, Davide Abati, Simone Calderara

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

==> anc/supplementary_material/mammoth_overlay/ces/arms.py <==
"""Eight-arm replay-target candidate matrix, as pure functions.

Nothing here touches the official DER++ model. Every arm consumes the same inputs
(student logits on a replay batch, the stored reference logits, the insertion task of
each entry, labels, and the number of currently admitted classes) and returns a scalar.

Shared conventions, fixed once so the arms differ only where they are meant to:

* **Denominator.** Every arm divides by ``z.numel()`` = batch x FULL head width, which is
  what ``F.mse_loss`` uses in canonical DER++. Masking an arm to a support therefore
  changes *which residuals are counted*, never the normaliser. Normalising by the support
  size is a separate change and is NOT applied here.
* **Candidate support.** B0-B4 act on stored reference coordinates; M0-M2 build their
  constraint set over the currently admitted classes ``[0, n_seen)``, per the method
  definition. This difference is intentional and is what B2 isolates.
* **Replay CE is never modified by any arm.** It stays in the model file.
* **Factor 1/2.** The projection arms carry the 1/2 of a squared distance; the MSE arms do
  not. The calibration procedure absorbs this; do not "fix" it by hand.
"""
from __future__ import annotations
from dataclasses import dataclass
import torch
from torch import Tensor
import torch.nn.functional as F

# The eight TRAINING arms. The original two-sided target is deliberately NOT among them:
# it is retained for read-only parameter-gradient and single-step diagnostics only.
ARMS = ("B0m", "B1", "B2", "B3", "B4", "M0", "M1", "M2")
DIAGNOSTIC_ONLY = ("DIAG_bilateral", "DIAG_gate_student_easy")

# The support-decomposition arms (added 2026-09-16, after the eight-arm matrix closed).
# They are NOT part of that matrix and carry no calibrated coefficient: the decomposition
# question is "what happens when one additive component of a FIXED target is deleted", so
# all of its cells run at the canonical alpha = 0.3 with the same full-head denominator.
#   SPLIT_F  = B0m at alpha 0.3  = L_H + L_Hbar  (canonical DER++ distillation)
#   SPLIT_H  = alpha * L_H       (identical in form to B2, different coefficient)
#   SPLIT_O  = alpha * L_Hbar    (the complement B2 deletes)
# By construction SPLIT_H + SPLIT_O == SPLIT_F exactly, at the same alpha. That identity is
# what makes this a decomposition rather than three separately-scaled objectives, and it is
# checked by ces/test_split_identity.py.
SPLIT_ARMS = ("SPLIT_F", "SPLIT_H", "SPLIT_O")

ALL_ARMS = ARMS + SPLIT_ARMS + DIAGNOSTIC_ONLY


@dataclass(frozen=True)
class ArmConfig:
    arm: str
    coefficient: float          # alpha for B*, lambda for M* -- set by frozen calibration
    margin: float = 0.25        # mu
    relaxation: float = 0.5     # epsilon
    gate_margin: float = 0.25   # DIAG_gate_student_easy only; never silently reused as mu

    def __post_init__(self):
        if self.arm not in ALL_ARMS:
            raise ValueError(f"unknown arm {self.arm!r}; expected one of {ALL_ARMS}")
        if not (self.coefficient >= 0):
            raise ValueError("coefficient must be >= 0")
        if not (self.margin > 0):
            raise ValueError("margin must be > 0")
        if not (0 <= self.relaxation < 1):
            raise ValueError("relaxation must be in [0,1)")


def support_mask(task_labels: Tensor, offsets_by_task: Tensor, n_classes: int) -> Tensor:
    """[B,C] bool: classes admitted when each entry's reference logits were recorded.

    ``offsets_by_task[t]`` is the number of classes admitted at the END of task t, i.e. the
    value of ``n_seen_classes`` while task t was being trained. The contiguous-prefix
    reading is an assumption about the label ordering and is checked by
    ``assert_contiguous_prefix`` before any run -- never inferred silently.
    """
    n_seen_at_insert = offsets_by_task[task_labels.long()]
    ar = torch.arange(n_classes, device=task_labels.device)[None, :]
    return ar < n_seen_at_insert[:, None]


def assert_contiguous_prefix(seen_labels: set[int], n_seen: int) -> None:
    """Fail loudly if the stream's labels are not 0..n_seen-1 in task order."""
    expected = set(range(int(n_seen)))
    if set(int(c) for c in seen_labels) != expected:
        missing, extra = sorted(expected - seen_labels), sorted(seen_labels - expected)
        raise RuntimeError(
            "class ordering is not a contiguous prefix, so a task id cannot stand in for the "
            f"admitted class set (missing={missing[:8]}, unexpected={extra[:8]}). Record an "
            "explicit class bitset per entry instead of using task_labels.")


def _norm(value: Tensor, z: Tensor) -> Tensor:
    return value.sum() / z.numel()


def _centre(x: Tensor, mask: Tensor) -> Tensor:
    n = mask.sum(1, keepdim=True).clamp_min(1)
    return x - (x * mask).sum(1, keepdim=True) / n


@torch.no_grad()
def reference_correct_gate(reference: Tensor, labels: Tensor, hist: Tensor) -> Tensor:
    """[B] bool: keep the distillation term for this sample? (B4)

    Drops a sample when the CACHED REFERENCE does not already rank the gold class first
    over its own historical support -- i.e. it removes the pressure exerted by a reference
    that was wrong when it was recorded. It says nothing about the student.

    This is NOT the student-easy-sample gate. The two answer different questions and must
    never be substituted for one another; the student gate is available separately as
    ``DIAG_gate_student_easy`` and is deliberately not in the first screen.
    """
    masked = torch.where(hist, reference, torch.full_like(reference, float('-inf')))
    return masked.argmax(1) == labels


@torch.no_grad()
def student_easy_gate(z: Tensor, labels: Tensor, n_seen: int, gate_margin: float) -> Tensor:
    """[B] bool: the OTHER gate -- drops samples the student already gets right by a margin.

    Held as a named control, not part of the eight training arms.
    """
    zs = z[:, :n_seen]
    gold = zs.gather(1, labels[:, None])
    rival = zs.scatter(1, labels[:, None], float('-inf')).max(1, keepdim=True).values
    return ~((zs.argmax(1) == labels) & ((gold - rival).squeeze(1) >= gate_margin))


def _record_keys(reference: Tensor, labels: Tensor) -> Tensor:
    """Deterministic per-record, per-class pseudo-random keys derived from content only.

    Used to build the association shuffle. Content-derived so the same buffer record always
    receives the SAME permutation, at every step and after any reservoir reordering -- the
    shuffle is a fixed property of the record, never re-randomised per step.
    """
    bits = reference.detach().to(torch.float32).view(torch.int32).to(torch.int64)
    idx = torch.arange(reference.shape[1], device=reference.device)[None, :]
    h = bits ^ (labels[:, None] * 0x9E3779B1) ^ (idx * 0x85EBCA6B)
    h = (h ^ (h >> 16)) * 0x7FEB352D
    h = (h ^ (h >> 15)) * 0x846CA68B
    return ((h ^ (h >> 16)) & 0x7FFFFFFF).double() / float(0x7FFFFFFF)


def shuffle_history_association(lower: Tensor, trusted: Tensor, reference: Tensor,
                                labels: Tensor) -> tuple[Tensor, Tensor]:
    """Permute lower-bound VALUES among each record's historical trusted rivals (M2).

    Preserved exactly: the label, the historical support, the per-record multiset of lower
    bounds, the insertion age, the uniform mu on every untrusted and newly admitted rival,
    and the replay sampling. Only the association between a bound and the rival it applies
    to is destroyed.

    Returns the permuted bounds and a [B] bool marking records where the shuffle is an
    effective intervention: a record with fewer than two trusted rivals cannot be permuted
    and must be excluded from the arm's headline claim rather than silently counted.
    """
    keys = torch.where(trusted, _record_keys(reference, labels),
                       torch.full_like(lower, float('inf'), dtype=torch.float64))
    order = keys.argsort(dim=1)                       # trusted rivals first, in key order
    n_trusted = trusted.sum(1)
    ranks = torch.zeros_like(order)
    ranks.scatter_(1, order, torch.arange(lower.shape[1], device=lower.device)
                   .expand_as(order).clone())
    # rotate the trusted block by one position: a fixed derangement when n_trusted >= 2
    rot = torch.where(n_trusted[:, None] > 0,
                      (ranks + 1) % n_trusted.clamp_min(1)[:, None], ranks)
    src = torch.gather(order, 1, rot.clamp(max=lower.shape[1] - 1))
    permuted = torch.where(trusted, torch.gather(lower, 1, src), lower)
    return permuted, (n_trusted >= 2)


def build_bounds(reference: Tensor, labels: Tensor, hist: Tensor, seen: Tensor,
                 *, margin: float, relaxation: float, two_sided: bool,
                 use_history: bool) -> tuple[Tensor, Tensor]:
    """Bounds on ``v_y - v_j`` over the currently admitted classes.

    ``hist`` marks reference-time admitted classes, ``seen`` the currently admitted ones.
    A pair is *trusted* only if it was admitted at reference time AND the reference already
    ranked the gold class above it by at least ``margin`` -- a cached wrong ordering is
    never protected, and the sample is never dropped.
    """
    gaps = reference.gather(1, labels[:, None]) - reference
    trusted = hist & seen & (gaps >= margin) if use_history else torch.zeros_like(hist)
    lower = torch.where(trusted, torch.clamp((1 - relaxation) * gaps, min=margin),
                        torch.full_like(gaps, margin))
    upper = torch.where(trusted & two_sided, (1 + relaxation) * gaps,
                        torch.full_like(gaps, float('inf')))
    lower = torch.where(seen, lower, torch.zeros_like(lower))
    upper = torch.where(seen, upper, torch.zeros_like(upper))
    lower.scatter_(1, labels[:, None], 0.0)
    upper.scatter_(1, labels[:, None], 0.0)
    return lower, upper


def replay_target_loss(z: Tensor, reference: Tensor, task_labels: Tensor, labels: Tensor,
                       offsets_by_task: Tensor, n_seen: int, cfg: ArmConfig,
                       *, project) -> Tensor:
    """The arm's replacement for the DER++ distillation term. Never includes any CE."""
    C = z.shape[1]
    hist = support_mask(task_labels, offsets_by_task, C)
    if cfg.arm == "B0m":
        return cfg.coefficient * F.mse_loss(z, reference)
    if cfg.arm == "B1":
        return z.sum() * 0.0                       # execution kept, supervision removed
    if cfg.arm == "B2":
        return cfg.coefficient * _norm(hist * (z - reference).square(), z)
    if cfg.arm == "SPLIT_F":
        return cfg.coefficient * F.mse_loss(z, reference)
    if cfg.arm == "SPLIT_H":
        return cfg.coefficient * _norm(hist * (z - reference).square(), z)
    if cfg.arm == "SPLIT_O":
        return cfg.coefficient * _norm((~hist) * (z - reference).square(), z)
    if cfg.arm in ("B3", "B4", "DIAG_gate_student_easy"):
        d = (_centre(z, hist) - _centre(reference, hist)).square() * hist
        if cfg.arm == "B4":
            d = d * reference_correct_gate(reference, labels, hist)[:, None]
        elif cfg.arm == "DIAG_gate_student_easy":
            d = d * student_easy_gate(z, labels, n_seen, cfg.gate_margin)[:, None]
        return cfg.coefficient * _norm(d, z)

    seen = (torch.arange(C, device=z.device)[None, :] < n_seen).expand_as(z)
    lower, upper = build_bounds(
        reference, labels, hist, seen, margin=cfg.margin, relaxation=cfg.relaxation,
        two_sided=(cfg.arm == "DIAG_bilateral"),
        use_history=(cfg.arm in ("M1", "M2", "DIAG_bilateral")))
    if cfg.arm == "M2":
        gaps = reference.gather(1, labels[:, None]) - reference
        trusted = hist & seen & (gaps >= cfg.margin)
        trusted = trusted.scatter(1, labels[:, None], False)
        lower, _effective = shuffle_history_association(lower, trusted, reference, labels)
    sub = slice(0, int(n_seen))
    with torch.no_grad():
        v = project(z[:, sub], labels, lower[:, sub], upper[:, sub])
    return cfg.coefficient * _norm(0.5 * (z[:, sub] - v).square(), z)


==> anc/supplementary_material/mammoth_overlay/ces/calibration.py <==
"""Frozen initial-scale calibration on PARAMETER gradients.

    G_a = sqrt( (1/K) * sum_b || grad_theta L_{a,b} ||^2 )     (L_a WITHOUT its coefficient)
    lambda_a = alpha * G_MSE / G_a

Parameter gradients, not logit gradients: two terms with equal logit-gradient norm can put
very different pressure on the weights. The anchor G_MSE is the canonical full-width DER++
distillation term on the same states and the same batches.

Scope, stated so it is not overclaimed:
  * this is an INITIAL SCALE calibration -- one scalar per arm, measured once, frozen for
    the whole run. It is not per-step normalisation and not an update-budget match.
  * a single scalar cannot simultaneously match the total parameter gradient, the per-block
    gradients and the realised optimizer step. The realised step is measured and DISCLOSED
    as a diagnostic; it is never used to fit a second coefficient.
  * calibration states and batches are fixed in advance, drawn from a stock DER++ trajectory
    on an independent DEV seed. Candidates are never run to choose where to calibrate, and
    validation is never read while setting a coefficient.

Refusals: G_a == 0 is UNDEFINED (no epsilon is added to manufacture a large lambda); a dead
anchor refuses to calibrate at all; a near-zero or few-sample-dominated gradient is returned
FRAGILE for adjudication rather than launched.
"""
from __future__ import annotations
from dataclasses import dataclass
import math
import torch
from torch import Tensor

from ces.arms import ArmConfig, replay_target_loss
from ces.projection import project_logits_exact

CALIBRATED_ARMS = ("B2", "B3", "B4", "M0", "M1", "M2")
DIAGNOSED_ARMS = ("DIAG_bilateral", "DIAG_gate_student_easy")
ANCHOR = "B0m"
DOMINATION_TOP_FRACTION = 0.01
# The domination statistic is REPORTED but no longer gates. At the replay batch size used
# here (32) "the top 1% of samples" is a single sample, so the test degenerates: a
# projection loss whose gradient is sparse BY DESIGN trips it even when nothing is wrong.
# Measured 2026-09-16 on the real DER++ trajectory: B0m domination 0.11 at activity 1.00,
# M1 domination 0.60 at activity 0.011 -- the second number is the informative one.
FRAGILE_DOMINATION = None      # reported, not a gate
FRAGILE_ACTIVITY = 5e-3        # below this, the coefficient is set by a handful of logits


@dataclass(frozen=True)
class CalibrationBatch:
    """One frozen replay batch. Identical samples AND identical augmented views for all arms."""
    inputs: Tensor            # replay images, already augmented, [B,...]
    reference: Tensor         # stored reference logits [B,C]
    task_labels: Tensor       # insertion task [B]
    labels: Tensor            # [B]
    n_seen: int
    stage: str                # 'early' | 'mid' | 'late', fixed in advance


def _split_blocks(net) -> tuple[list, list]:
    """(head, backbone) parameter lists. The head is reported separately because the two
    blocks routinely differ by an order of magnitude and a single norm hides that."""
    head, backbone = [], []
    for name, p in net.named_parameters():
        if not p.requires_grad:
            continue
        (head if ('classifier' in name or name.startswith('fc') or 'head' in name)
         else backbone).append(p)
    return head, backbone


def _grad_statistics(net, batch: CalibrationBatch, cfg: ArmConfig, offsets: Tensor) -> dict:
    params = [p for p in net.parameters() if p.requires_grad]
    head, backbone = _split_blocks(net)
    head_ids = {id(p) for p in head}
    z = net(batch.inputs)
    loss = replay_target_loss(z, batch.reference, batch.task_labels, batch.labels,
                              offsets, batch.n_seen, cfg, project=project_logits_exact)
    if not loss.requires_grad:
        zeros = [torch.zeros_like(p) for p in params]
        grads = zeros
    else:
        grads = torch.autograd.grad(loss, params, allow_unused=True, retain_graph=False)
        grads = [torch.zeros_like(p) if g is None else g for g, p in zip(grads, params)]
    flat = torch.cat([g.reshape(-1) for g in grads])
    h = torch.cat([g.reshape(-1) for g, p in zip(grads, params) if id(p) in head_ids]) \
        if head else flat.new_zeros(0)
    b = torch.cat([g.reshape(-1) for g, p in zip(grads, params) if id(p) not in head_ids]) \
        if backbone else flat.new_zeros(0)
    # per-sample logit residual, for the activity and domination diagnostics only
    with torch.no_grad():
        zz = z.detach().clone().requires_grad_(True)
    zz = z.detach().clone().requires_grad_(True)
    l2 = replay_target_loss(zz, batch.reference, batch.task_labels, batch.labels,
                            offsets, batch.n_seen, cfg, project=project_logits_exact)
    gz = (torch.autograd.grad(l2, zz)[0] if l2.requires_grad else torch.zeros_like(zz))
    per_sample = gz.square().sum(1)
    k = max(1, int(math.ceil(DOMINATION_TOP_FRACTION * gz.shape[0])))
    total = per_sample.sum()
    return dict(
        grad_sq=float(flat.square().sum()),
        head_norm=float(h.norm()) if h.numel() else 0.0,
        backbone_norm=float(b.norm()) if b.numel() else 0.0,
        zero_fraction=float((flat == 0).double().mean()),
        activity=float((gz != 0).double().mean()),
        domination=float(torch.topk(per_sample, k).values.sum() / total)
        if float(total) > 0 else float('nan'),
        stage=batch.stage,
    )


def calibrate(net, batches: list[CalibrationBatch], offsets: Tensor, alpha: float,
              *, margin: float = 0.25, relaxation: float = 0.5,
              gate_margin: float = 0.25, include_diagnostic: bool = True) -> dict:
    if not batches:
        raise ValueError("no calibration batches")
    arms = (ANCHOR,) + CALIBRATED_ARMS + (DIAGNOSED_ARMS if include_diagnostic else ())
    report: dict = dict(alpha=alpha, n_batches=len(batches), basis="parameter_gradient",
                        stages=sorted({b.stage for b in batches}), margin=margin,
                        relaxation=relaxation, gate_margin=gate_margin,
                        per_arm={}, coefficients={}, verdict={})
    for arm in arms:
        cfg = ArmConfig(arm=arm, coefficient=1.0, margin=margin,
                        relaxation=relaxation, gate_margin=gate_margin)
        st = [_grad_statistics(net, b, cfg, offsets) for b in batches]
        report['per_arm'][arm] = dict(
            G=math.sqrt(sum(s['grad_sq'] for s in st) / len(st)),
            grad_norm_by_stage={s: [math.sqrt(x['grad_sq']) for x in st if x['stage'] == s]
                                for s in report['stages']},
            head_norm=[s['head_norm'] for s in st],
            backbone_norm=[s['backbone_norm'] for s in st],
            zero_fraction=[s['zero_fraction'] for s in st],
            activity=[s['activity'] for s in st],
            domination=[s['domination'] for s in st])
    G_anchor = report['per_arm'][ANCHOR]['G']
    if G_anchor <= 0:
        raise RuntimeError("the anchor arm has zero parameter gradient at every calibration "
                           "state; the scheme cannot define a scale")
    for arm in arms:
        if arm == ANCHOR:
            continue
        info = report['per_arm'][arm]
        if info['G'] <= 0:
            report['coefficients'][arm] = None
            report['verdict'][arm] = ("UNDEFINED: zero parameter gradient; no epsilon added, "
                                      "adjudicate")
            continue
        report['coefficients'][arm] = alpha * G_anchor / info['G']
        act = sum(info['activity']) / len(info['activity'])
        dom = [d for d in info['domination'] if d == d]
        dm = sum(dom) / len(dom) if dom else float('nan')
        flags = []
        if act < FRAGILE_ACTIVITY:
            flags.append(f"activity {act:.2e} below {FRAGILE_ACTIVITY:g}: the coefficient is "
                         f"set by a very sparse gradient and scaling it up amplifies that tail")
        if FRAGILE_DOMINATION is not None and dm == dm and dm > FRAGILE_DOMINATION:
            flags.append(f"top {DOMINATION_TOP_FRACTION:.0%} of samples carry {dm:.0%}")
        report['verdict'][arm] = ("OK" if not flags
                                  else "FRAGILE: " + "; ".join(flags) + " -- report, do not launch")
    for arm in DIAGNOSED_ARMS:
        if arm in report['coefficients']:
            report['verdict'][arm] = ("DIAGNOSTIC ONLY: " + report['verdict'][arm] +
                                      " | not a training arm; a large gradient is not an "
                                      "argument for entering the matrix")
    return report


def realised_step_disclosure(optimizer_step_before: list[Tensor],
                             optimizer_step_after: list[Tensor],
                             current_task_grad: list[Tensor],
                             term_grad: list[Tensor]) -> dict:
    """Diagnostic only. Reports what the optimizer ACTUALLY did and how the term's gradient
    sits relative to the current-task gradient. Never used to fit a second coefficient."""
    step = torch.cat([(a - b).reshape(-1) for a, b in
                      zip(optimizer_step_after, optimizer_step_before)])
    a = torch.cat([g.reshape(-1) for g in current_task_grad])
    b = torch.cat([g.reshape(-1) for g in term_grad])
    na, nb = a.norm(), b.norm()
    cos = float((a @ b) / (na * nb)) if float(na) > 0 and float(nb) > 0 else float('nan')
    return dict(realised_step_norm=float(step.norm()),
                current_task_grad_norm=float(na), term_grad_norm=float(nb), cosine=cos,
                angle_degrees=math.degrees(math.acos(max(-1.0, min(1.0, cos))))
                if cos == cos else float('nan'),
                note="diagnostic; a single frozen scalar cannot match total, per-block and "
                     "realised-step magnitudes at once")


==> anc/supplementary_material/mammoth_overlay/ces/disabled_modules/seq_8vision.py <==
from typing import Tuple
from itertools import chain
import logging
from copy import deepcopy
import open_clip
import torch
import torch.nn.functional as F
import torchvision.transforms as transforms

from datasets.seq_cars196 import SequentialCars196
from datasets.seq_dtd import SequentialDTD
from datasets.seq_eurosat_rgb import SequentialEuroSatRgb
from datasets.seq_gtrsrb import SequentialGTSRB
from datasets.seq_mnist_224 import SequentialMNIST224
from datasets.seq_resisc45 import SequentialResisc45
from datasets.seq_sun397 import SequentialSUN397
from datasets.seq_svhn import SequentialSVHN
from datasets.utils.continual_dataset import ContinualDataset
from datasets.utils import set_default_from_args
from utils.prompt_templates import templates


class Sequential8Vision(ContinualDataset):
    """
    Sequential 8 Vision dataset. Each task is a different vision dataset, and the model is trained on them sequentially.
    
    The datasets are: Cars196, DTD, EuroSat RGB, GTSRB, MNIST-224, Resisc45, SUN397 and SVHN.
    """
    NAME = 'seq-8vision'
    SETTING = 'class-il'
    DATASET_NAMES = ["seq-cars196", "seq-dtd", "seq-eurosat-rgb", "seq-gtsrb", "seq-mnist-224", "seq-resisc45", "seq-sun397", "seq-svhn"]
    DATASETS = [SequentialCars196, SequentialDTD, SequentialEuroSatRgb, SequentialGTSRB, SequentialMNIST224, SequentialResisc45, SequentialSUN397, SequentialSVHN]
    N_CLASSES_PER_TASK = [196, 47, 10, 43, 10, 45, 397, 10]
    N_TASKS = 8
    N_CLASSES = sum(N_CLASSES_PER_TASK)
    SIZE = (224, 224)
    MEAN = (0.48145466, 0.4578275, 0.40821073)
    STD = (0.26862954, 0.26130258, 0.27577711)

    TRANSFORM = transforms.Compose([
        transforms.RandomResizedCrop(224, scale=(0.8, 1.0)),
        transforms.ColorJitter(brightness=0.2, contrast=0.2, saturation=0.2, hue=0.1),
        transforms.ToTensor(),
        transforms.Normalize(MEAN, STD),
    ])

    TEST_TRANSFORM = open_clip.create_model_and_transforms(
        'ViT-B-16', pretrained='openai', cache_dir='checkpoints/ViT-B-16/cachedir/open_clip')[2]


    def __init__(self, args):
        super().__init__(args)
        self.dataset_instances = []
        args_joint = deepcopy(args)
        args_joint.joint = True
        for dataset in self.DATASETS:
            self.dataset_instances.append(dataset(args_joint))
            self.dataset_instances[-1].TRANSFORM = self.TRANSFORM
            self.dataset_instances[-1].TEST_TRANSFORM = self.TEST_TRANSFORM
        self.test_loaders = []

    def get_data_loaders(self) -> Tuple[torch.utils.data.DataLoader, torch.utils.data.DataLoader]:
        self.c_task += 1

        cur_dataset = self.dataset_instances[self.c_task]
        self.train_loader, test_loader = cur_dataset.get_data_loaders()
        self.train_loader.dataset.targets += sum(self.N_CLASSES_PER_TASK[:self.c_task])
        test_loader.dataset.targets += sum(self.N_CLASSES_PER_TASK[:self.c_task])
        self.test_loaders.append(test_loader)
        return self.train_loader, self.test_loaders

    @staticmethod
    def get_transform():
        return None

    @set_default_from_args("backbone")
    def get_backbone():
        return "vit"

    @staticmethod
    def get_loss():
        return F.cross_entropy

    @staticmethod
    def get_normalization_transform():
        return None

    @staticmethod
    def get_denormalization_transform():
        return None

    @set_default_from_args('n_epochs')
    def get_epochs(self):
        if self.args.n_epochs is not None:
            return self.args.n_epochs
        return self.dataset_instances[self.c_task].get_epochs()

    def get_task_epochs(self, t):
        epochs = {
            "seq-cars196": 35,
            "seq-dtd": 76,
            "seq-eurosat-rgb": 12,
            "seq-gtsrb": 11,
            "seq-mnist-224": 5,
            "seq-resisc45": 15,
            "seq-sun397": 14,
            "seq-svhn": 4,
        }
        return epochs[self.DATASET_NAMES[t]]
    
    def get_iters(self):
        iters = 2000
        if self.args.chunks is not None:
            iters *= self.args.chunks
        return iters

    @set_default_from_args('batch_size')
    def get_batch_size():
        return 32

    def get_class_names(self):
        if self.class_names is not None:
            return self.class_names
        classes = list(chain.from_iterable(
            dataset.get_class_names() for dataset in self.dataset_instances
        ))
        self.class_names = classes
        return self.class_names

    @staticmethod
    def get_prompt_templates():
        return templates['seq-8vision']


==> anc/supplementary_material/mammoth_overlay/ces/em_corr.py <==
"""EM-CORR: does the H/N correspondence asymmetry survive matching the centred energy?

THE FACT TO EXPLAIN. The same gold-preserving, block-confined, multiset-preserving
permutation costs a great deal on H and essentially nothing on N:

    Permute(H) >> 0        Study 13 Full-Perm +4.714, DER-DIR +4.564, TINY-HDIR +6.087
    Permute(N) ~ 0         R2E Original-Permute_N -0.011 [-0.502, +0.481]

and the N-detail audit measured the obvious candidate explanation: N's per-coordinate
centred energy is roughly 1/30 of non-gold H's on Study 14's own buffers (1/20 to 1/46
across cells; the calibration cohort recorded 1/64-1/103).

    Is centred energy SUFFICIENT to explain the asymmetry?

That is the only question. It is NOT "does temporal age cause correspondence sensitivity":
support size, class semantics, the gold/CE relation, geometry and trajectory state all
remain uncontrolled, and a result here settles none of them.

THE FOUR POLICIES. Writing r_B = q_B - mu_B*1 for the centred residual on block B, and
cE(B) = ||r_B||^2 / |B| for its per-coordinate centred energy:

    lam_N2H = sqrt( cE(H_nongold) / cE(N) )        per record, per step
    lam_H2N = 1 / lam_N2H

    EM_nup_orig   q_N       <- mu_N  + lam_N2H * r_N
    EM_nup_perm   q_N       <- mu_N  + lam_N2H * P(r_N)
    EM_hdn_orig   q_Hng     <- mu_Hng + lam_H2N * r_Hng
    EM_hdn_perm   q_Hng     <- mu_Hng + lam_H2N * P(r_Hng)

H-CORR-ENERGY-CURVE extends the H-side to a three-level energy axis (prereg sha
21b4bdec63e0f56ecb690ff5bb333e83), same cohort, same units:

    HC_hnat_orig  q_Hng     <- mu_Hng + 1.0 * r_Hng          cE' = cE_H (natural)
    HC_hnat_perm  q_Hng     <- mu_Hng + 1.0 * P(r_Hng)
    HC_hmid_orig  q_Hng     <- mu_Hng + lam^(-1/2) * r_Hng   cE' = sqrt(cE_H cE_N)
    HC_hmid_perm  q_Hng     <- mu_Hng + lam^(-1/2) * P(r_Hng)

lam^(-1/2) = (cE_N/cE_H)^(1/4) under lam^2 = cE_H/cE_N. The original four arms are
bit-identical to before this extension: their dispatch branches are unchanged.

P is the FROZEN ``blockwise_nongold_permute`` from ces/n_stat.py, imported rather than
re-implemented so the surgery is literally the one Study 13 and DER-DIR used: confined
inside each task block, gold left bitwise alone, every block's value multiset preserved.

WITHIN an energy condition the two arms have the SAME mean, the same multiset, the same
centred norm, the same support and the same energy. The only difference is which class
holds which value. That is why the primary contrasts are taken WITHIN a condition:
scaling a block's residual also scales the gradient that block contributes, so an
across-condition comparison would confound correspondence sensitivity with an effective
per-block loss weight. The orig-vs-perm contrast inside one condition is immune to that
because both of its arms carry the identical scaling.

DEGENERATE RECORDS ARE LEFT UNCHANGED, AND COUNTED. A record needs |N| >= 2 and
|H_nongold| >= 2 with both centred energies > 0 for lam to be defined. Records that fail
are passed through untouched, and the runner's Gate 0 reports how many.

Deterministic; draws no random numbers.
"""
from __future__ import annotations
import torch
from torch import Tensor

from ces.n_stat import blockwise_nongold_permute

EM_ARMS = ("nup_orig", "nup_perm", "hdn_orig", "hdn_perm",
           "hnat_orig", "hnat_perm", "hmid_orig", "hmid_perm")
EPS = 1e-12


def _stats(q: Tensor, m: Tensor):
    """-> (mu (B,1), r (B,C) zero outside m, n (B,1), cE (B,1))."""
    f = m.to(q.dtype)
    n = f.sum(1, keepdim=True)
    mu = (q * f).sum(1, keepdim=True) / n.clamp_min(1)
    r = (q - mu) * f
    cE = r.pow(2).sum(1, keepdim=True) / n.clamp_min(1)
    return mu, r, n, cE


def lam_and_masks(q: Tensor, n_mask_: Tensor, h_ng_mask: Tensor):
    """Per-record lam_N2H and the rows on which it is defined."""
    _, _, nN, cN = _stats(q, n_mask_)
    _, _, nH, cH = _stats(q, h_ng_mask)
    ok = (nN.squeeze(1) >= 2) & (nH.squeeze(1) >= 2) & (cN.squeeze(1) > EPS) & (cH.squeeze(1) > EPS)
    lam = torch.where(ok.unsqueeze(1), (cH / cN.clamp_min(EPS)).sqrt(), torch.ones_like(cN))
    return lam, ok, cN, cH


def em_target(q: Tensor, n_mask_: Tensor, h_ng_mask: Tensor, labels: Tensor,
              cpt: int, arm: str) -> Tensor:
    """The cached target with ONE block's centred residual rescaled, optionally permuted.

    Everything outside the treated block -- including gold, including F -- is returned
    bitwise unchanged.
    """
    if arm not in EM_ARMS:
        raise ValueError(f"unknown arm {arm!r}; expected one of {EM_ARMS}")
    q = q.detach()
    lam, ok, _, _ = lam_and_masks(q, n_mask_, h_ng_mask)
    if arm.startswith("nup"):
        blk, scale = n_mask_, lam
    elif arm.startswith("hdn"):
        blk, scale = h_ng_mask, 1.0 / lam.clamp_min(EPS)
    elif arm.startswith("hmid"):
        # H-CORR-ENERGY-CURVE: geometric midpoint of the two per-record energies,
        # cE' = sqrt(cE_H * cE_N). With lam^2 = cE_H / cE_N this is scale = lam^(-1/2)
        # = (cE_N / cE_H)^(1/4) -- the owner-registered lambda_mid, prereg sha
        # 21b4bdec63e0f56ecb690ff5bb333e83. H_nongold block only.
        blk, scale = h_ng_mask, lam.clamp_min(EPS) ** -0.5
    else:
        # hnat: the NATURAL H energy -- scale exactly 1.0, this cohort's clean
        # Full/Hperm analogue realised through the same code path.
        blk, scale = h_ng_mask, torch.ones_like(lam)
    mu, r, _, _ = _stats(q, blk)
    if arm.endswith("perm"):
        # permute the RESIDUAL inside each task block, then rescale: permutation and
        # scaling commute, and doing it on the residual keeps the block mean exact.
        rp = blockwise_nongold_permute(r, blk, labels, cpt)
        r = rp * blk.to(q.dtype)                    # rp is dense; re-mask to the block
    out = q.clone()
    new = mu + scale * r
    treat = blk & ok.unsqueeze(1)
    out = torch.where(treat, new, out)
    return out


==> anc/supplementary_material/mammoth_overlay/ces/em_corr2.py <==
"""HNM: the N side of the energy-matched correspondence grid (prereg HNM_PREREG.md).

EM-CORR / H-CORR-ENERGY-CURVE (ces/em_corr.py, units 260919701-712) measured the
block-confined permutation on non-gold H at three per-coordinate centred energies
{cE_N, sqrt(cE_H cE_N), cE_H}, but on N only at cE_H (nup). This module adds the two
missing N cells, with the SAME operation, the SAME per-record energies and the SAME
degenerate-record rule, so the grid support {H, N} x energy {low, mid, high} is complete
on one cohort:

    nnat_orig  q_N <- mu_N + 1.0       * r_N        cE' = cE_N (natural)
    nnat_perm  q_N <- mu_N + 1.0       * P(r_N)
    nmid_orig  q_N <- mu_N + lam^(1/2) * r_N        cE' = sqrt(cE_H cE_N)
    nmid_perm  q_N <- mu_N + lam^(1/2) * P(r_N)

lam = sqrt(cE_H / cE_N) per record, exactly as em_corr.lam_and_masks computes it, so the
N mid energy equals the H mid energy of hmid record by record. P is the frozen
blockwise_nongold_permute. The existing em_corr.py is imported, never edited.
Deterministic; draws no random numbers.
"""
from __future__ import annotations
from torch import Tensor

from ces.em_corr import _stats, lam_and_masks, EPS
from ces.n_stat import blockwise_nongold_permute

EM2_ARMS = ("nnat_orig", "nnat_perm", "nmid_orig", "nmid_perm")


def em2_target(q: Tensor, n_mask_: Tensor, h_ng_mask: Tensor, labels: Tensor,
               cpt: int, arm: str) -> Tensor:
    """The cached target with the N block's centred residual rescaled, optionally permuted.
    Everything outside N -- gold, H, F -- is returned bitwise unchanged."""
    if arm not in EM2_ARMS:
        raise ValueError(f"unknown arm {arm!r}; expected one of {EM2_ARMS}")
    q = q.detach()
    lam, ok, _, _ = lam_and_masks(q, n_mask_, h_ng_mask)
    blk = n_mask_
    scale = 1.0 if arm.startswith("nnat") else lam.clamp_min(EPS) ** 0.5
    mu, r, _, _ = _stats(q, blk)
    if arm.endswith("perm"):
        rp = blockwise_nongold_permute(r, blk, labels, cpt)
        r = rp * blk.to(q.dtype)
    new = mu + scale * r
    treat = blk & ok.unsqueeze(1)
    out = q.clone()
    return out.where(~treat, new)


==> anc/supplementary_material/mammoth_overlay/ces/iso_target.py <==
r"""Block-confined ISOTROPIZATION of a support region (Study 13).

A FIFTH module, separate from ces/n_target.py, ces/n_target_level.py, the frozen
ces/n_stat.py and ces/region_match.py. None of those import it, so no in-flight study's
code identity moves.

WHY ISOTROPIZATION AND NOT ANOTHER PERMUTATION
----------------------------------------------
The exact block MSE decomposition (frozen in ces/n_stat.py's own docstring before R7 ran)
is, per record, writing mu for the teacher block mean and r = q - mu*1 for the centred
teacher residual:

    L = (n/K)(mu_z - mu_q)^2  +  (1/K)||z_c||^2  -  (2/K)<z_c, r>  +  (1/K)||r||^2
        \____ level ______/      \_ dispersion _/    \_ teacher drive _/  \_ const _/

The ONLY term that depends on which coordinate holds which teacher value is the teacher
drive, and it depends on the block ONLY through r. So:

    * a PERMUTATION preserves ||r|| exactly and destroys only the alignment of r with the
      coordinates -- this is what R7b's blockwise_nongold_permute does;
    * an ISOTROPIZATION sets r = 0 exactly, removing alignment AND magnitude.

Running both against the same reference therefore separates two questions that no previous
study in this programme has separated: does H's damage come from the correspondence being
WRONG, or from the centred magnitude being PRESENT at all?

Guarantees, all asserted by the sentinels:
  * out[~m] == ref[~m] bitwise;
  * gold is bitwise unchanged (gold is excluded from the mask, exactly as in
    blockwise_nongold_permute);
  * every (record, task block) keeps its summed cached logit EXACTLY -- replacing n masked
    values by their own mean is sum-preserving by construction, so this arm is directly
    comparable to the permutation arm, which is also sum-preserving;
  * the centred residual on the masked coordinates is exactly zero afterwards;
  * a block with fewer than two masked coordinates is returned unchanged.

Deterministic; draws NO random numbers, so it cannot shift the training RNG stream.
"""
from __future__ import annotations
import torch
from torch import Tensor

ISO_REGIONS = ("h_nongold",)


def blockwise_nongold_isotropize(ref: Tensor, m: Tensor, labels: Tensor,
                                 classes_per_task: int) -> Tensor:
    """Replace the masked non-gold values INSIDE each task block by their own mean."""
    if m.dtype is not torch.bool:
        raise TypeError("m must be a bool mask")
    if ref.shape != m.shape:
        raise ValueError(f"shape mismatch: ref{tuple(ref.shape)} m{tuple(m.shape)}")
    B, C = ref.shape
    if C % classes_per_task:
        raise ValueError(f"head width {C} is not a multiple of cpt {classes_per_task}")
    if labels.shape != (B,):
        raise ValueError(f"labels must be ({B},), got {tuple(labels.shape)}")
    ref = ref.detach()
    P = C // classes_per_task
    gold = torch.zeros_like(m)
    gold.scatter_(1, labels.view(B, 1), True)
    sel = m & ~gold

    v = ref.reshape(B * P, classes_per_task)
    s = sel.reshape(B * P, classes_per_task)
    n = s.sum(1, keepdim=True)
    tot = (v * s).sum(1, keepdim=True)
    mu = tot / n.clamp_min(1)
    out = torch.where(s & (n > 1), mu.expand_as(v), v)
    return out.reshape(B, C)


==> anc/supplementary_material/mammoth_overlay/ces/n_anchor.py <==
"""Anchor-information penalty: level(with a SUBSTITUTED anchor) + dispersion.

Study 9 asks whether the surviving scalar mu_q,N(x) must belong to THIS replay sample.
The dispersion half is untouched and reads no cached value at all; only the anchor the
level half is measured against is substituted.

`stratum_mu` is IMPORTED from ces/n_level.py, not copied, so the stratification is
literally the same object the frozen n_level sentinels cover: a deterministic cyclic
shift inside a stratum, consuming NO RNG. Strata are keyed by the record's INSERTION
TASK, which at a given step fixes |H| and therefore fixes both the current support and
|N| -- exactly the stratum the study requires.
"""
from __future__ import annotations
import torch
from torch import Tensor

from ces.n_level import stratum_mu, LEVEL_SOURCES

ANCHOR_SOURCES = LEVEL_SOURCES


def n_anchor_penalty(z: Tensor, q: Tensor, m: Tensor, tasks: Tensor, src: str) -> Tensor:
    """(n/K)(mu_z - mu_ref)^2 + (1/K)||z - mu_z||^2 on m, with mu_ref chosen by ``src``.

    src == 'per_example' makes mu_ref the row's own mu_q, so the result is the frozen
    ``n_stat_penalty(..., 'mean_target')``. A sentinel asserts they are gradient-identical.
    """
    if src not in ANCHOR_SOURCES:
        raise ValueError(f"unknown source {src!r}; expected one of {ANCHOR_SOURCES}")
    if m.dtype is not torch.bool:
        raise TypeError("m must be a bool mask")
    if z.shape != q.shape or z.shape != m.shape:
        raise ValueError(f"shape mismatch: z{tuple(z.shape)} q{tuple(q.shape)} m{tuple(m.shape)}")
    q = q.detach()
    K = z.shape[1]
    f = m.to(z.dtype)
    n = f.sum(1, keepdim=True)
    d = n.clamp_min(1)
    mu_z = (z * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    mu_ref = stratum_mu(mu_q, valid, tasks, src)
    level = (n * (mu_z - mu_ref).square()).squeeze(1)
    disp = (((z - mu_z).square()) * f).sum(1)
    per_row = level + disp
    per_row = torch.where(valid, per_row, torch.zeros_like(per_row))
    return per_row.mean() / K


==> anc/supplementary_material/mammoth_overlay/ces/n_fixed_anchor.py <==
"""FIXED-N-ANCHOR: the N penalty of ces/n_generic_anchor.py with the level anchor set to a
FIXED CONSTANT that reads no cached value and no calibration statistic.

Prereg: reports/sprint_final_20260922/NF_FIXED_ANCHOR_PREREG.md (frozen before this file).
Identity: an anchor-source sensitivity control. NOT teacher-free -- H and F still distil
cached values. The formula is n_generic_penalty's, character for character, with
`a = const`; nf_gate.py pins it bitwise against n_generic_penalty with its anchor
replaced by the same constant.
"""
from __future__ import annotations
import torch
from torch import Tensor


def n_fixed_penalty(z_out: Tensor, q: Tensor, mask: Tensor, const: float) -> Tensor:
    """(n/K)(mu_z - const)^2 + (1/K)||z - mu_z||^2 on `mask`."""
    if mask.dtype is not torch.bool:
        raise TypeError("mask must be a bool mask")
    if z_out.shape != q.shape or z_out.shape != mask.shape:
        raise ValueError(f"shape mismatch: z{tuple(z_out.shape)} q{tuple(q.shape)} m{tuple(mask.shape)}")
    q = q.detach()
    K = z_out.shape[1]
    f = mask.to(z_out.dtype)
    n = f.sum(1, keepdim=True)
    d = n.clamp_min(1)
    mu_z = (z_out * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    a = torch.full_like(mu_q, float(const))
    level = (n * (mu_z - a).square()).squeeze(1)
    disp = (((z_out - mu_z).square()) * f).sum(1)
    per_row = level + disp
    per_row = torch.where(valid, per_row, torch.zeros_like(per_row))
    return per_row.mean() / K


==> anc/supplementary_material/mammoth_overlay/ces/n_fixed_geom.py <==
"""E3: split the frozen fixed-anchor N penalty; H/F remain unchanged."""
from __future__ import annotations

import torch
from torch import Tensor

MODES = ('neither', 'level', 'disp', 'both')


def n_fixed_geom_penalty(z_out: Tensor, q: Tensor, mask: Tensor,
                         const: float, mode: str) -> Tensor:
    if mode not in MODES:
        raise ValueError(f'unknown mode {mode!r}')
    if mask.dtype is not torch.bool:
        raise TypeError('mask must be a bool mask')
    if z_out.shape != q.shape or z_out.shape != mask.shape:
        raise ValueError('shape mismatch')
    q = q.detach()
    K = z_out.shape[1]
    f = mask.to(z_out.dtype)
    n = f.sum(1, keepdim=True)
    d = n.clamp_min(1)
    mu_z = (z_out * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    a = torch.full_like(mu_q, float(const))
    level = (n * (mu_z - a).square()).squeeze(1)
    disp = (((z_out - mu_z).square()) * f).sum(1)
    if mode == 'both':
        per_row = level + disp
    elif mode == 'level':
        per_row = level
    elif mode == 'disp':
        per_row = disp
    else:
        per_row = z_out.sum(1) * 0
    per_row = torch.where(valid, per_row, torch.zeros_like(per_row))
    return per_row.mean() / K


==> anc/supplementary_material/mammoth_overlay/ces/n_generic_anchor.py <==
"""GENERIC-N-ANCHOR: a matched, NON-HISTORICAL level anchor for the N block.

WHAT QUESTION THIS SERVES. The N-side result so far is that the per-coordinate cached
residual on N can be dropped at no measurable deployment cost, provided a LEVEL constraint
against the record's own cached mean and the student's dispersion penalty are retained
(the `mean_target` arm, Study 13's K_Niso). The obvious remaining objection is that the
surviving benefit may not need a HISTORICAL reference at all: a level constraint of the
right scale plus a dispersion penalty is a generic output regulariser, and a generic
anchor might do just as well.

This module supplies the matched generic anchor that makes that testable:

    a_generic(i, s, t) = m[s][t] + sd[s][t] * z(i)

  m[s][t], sd[s][t]   the MARGINAL location and scale of the record-level N mean for
                      insertion-task stratum s at stream stage t, measured ONCE on an
                      independent frozen calibration source and hard-coded below
  z(i)                a deterministic standard-normal draw keyed by the record's BUFFER
                      SLOT and a frozen seed -- it reads NO cached logits and consumes NO
                      RNG

so the geometry (level + dispersion), the level scale, and the marginal spread all match
the historical arm, and the only thing removed is the record-specific historical content.

CALIBRATION SOURCE, and why it is independent: calib_B0_s1993_* -- a canonical DER++ run
at seed 1993, frozen 2026-09-15, with a buffer snapshot after every task. Different seed,
different model, not one of the compared cells, closed long before this study existed.
Insertion task is taken as labels // classes_per_task, the same convention the frozen
centered_energy.py instrument uses: a reservoir record is inserted while its own task is
current, so the gold class's task IS the insertion task.

THE KEY IS THE BUFFER SLOT, NOT THE RECORD, and this is a real limitation, stated here
rather than discovered later: when the reservoir overwrites slot j, the new occupant
inherits slot j's z. z is therefore a fixed pseudo-random scalar per slot, not a permanent
property of an example. What the design requires is that the anchor carry no historical
content and have the right marginal, and slot keying satisfies both.

THIS IS NOT A "TEACHER-FREE" ARM AND MUST NEVER BE CALLED ONE. H and F still distil cached
values in every arm, and m/sd themselves come from teacher calibration statistics. The
accurate name is a MATCHED GENERIC ANCHOR, or a NON-HISTORICAL MATCHED ANCHOR.
"""
from __future__ import annotations
import torch
from torch import Tensor

GENERIC_MODES = ("mean_target", "generic")
FROZEN_SEED = 19930915          # frozen with this file; never varied across arms or units
CPT, NT = 10, 10

# m[s][t] -- marginal MEAN of mu_{q,N} for insertion task s at stage t. None where s >= t.
CALIB_M = [
    [None, -0.501303, -0.588404, -0.503392, -0.531971, -0.534015, -0.557151, -0.546807, -0.537732, -0.532651],
    [None, None, -0.713374, -0.546852, -0.584301, -0.590585, -0.607532, -0.588087, -0.575746, -0.571861],
    [None, None, None, -0.485772, -0.615333, -0.634051, -0.662276, -0.642938, -0.624820, -0.622694],
    [None, None, None, None, -0.776353, -0.757861, -0.755819, -0.712990, -0.685388, -0.672207],
    [None, None, None, None, None, -0.761081, -0.777641, -0.725849, -0.693084, -0.685661],
    [None, None, None, None, None, None, -0.832419, -0.748356, -0.717567, -0.709871],
    [None, None, None, None, None, None, None, -0.662569, -0.653512, -0.663872],
    [None, None, None, None, None, None, None, None, -0.733536, -0.753087],
    [None, None, None, None, None, None, None, None, None, -0.833739],
    [None, None, None, None, None, None, None, None, None, None],
]
# sd[s][t] -- marginal SD of the same quantity, same source.
CALIB_SD = [
    [None, 0.040596, 0.043149, 0.037214, 0.033027, 0.031335, 0.024706, 0.023859, 0.022091, 0.023632],
    [None, None, 0.078010, 0.043341, 0.040047, 0.042831, 0.042779, 0.043532, 0.052194, 0.053430],
    [None, None, None, 0.078764, 0.058092, 0.054935, 0.055243, 0.048897, 0.046341, 0.047139],
    [None, None, None, None, 0.085631, 0.059974, 0.050111, 0.047576, 0.043696, 0.047324],
    [None, None, None, None, None, 0.085318, 0.080853, 0.068371, 0.063207, 0.064852],
    [None, None, None, None, None, None, 0.108125, 0.083873, 0.077768, 0.080741],
    [None, None, None, None, None, None, None, 0.087397, 0.077026, 0.069314],
    [None, None, None, None, None, None, None, None, 0.095793, 0.090941],
    [None, None, None, None, None, None, None, None, None, 0.145406],
    [None, None, None, None, None, None, None, None, None, None],
]
# number of calibration records behind each (s, t) cell, for the record.
CALIB_N = [
    [0, 230, 163, 116, 95, 77, 64, 52, 45, 42],
    [0, 0, 179, 136, 99, 83, 75, 66, 62, 53],
    [0, 0, 0, 116, 99, 90, 76, 64, 59, 53],
    [0, 0, 0, 0, 112, 100, 86, 72, 64, 61],
    [0, 0, 0, 0, 0, 79, 73, 65, 61, 59],
    [0, 0, 0, 0, 0, 0, 66, 59, 47, 42],
    [0, 0, 0, 0, 0, 0, 0, 53, 44, 41],
    [0, 0, 0, 0, 0, 0, 0, 0, 65, 61],
    [0, 0, 0, 0, 0, 0, 0, 0, 0, 47],
    [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
]


def _z(idx: Tensor) -> Tensor:
    """Deterministic standard-normal scalar per buffer slot. No RNG is consumed.

    A splitmix64-style integer hash of (slot, FROZEN_SEED) -> uniform in (0,1) ->
    standard normal by the inverse CDF. Same slot always gives the same z, on every host
    and every run, and nothing about the record's cached values enters.
    """
    x = (idx.to(torch.int64) + FROZEN_SEED) & 0x7FFFFFFFFFFFFFFF
    x = (x ^ (x >> 30)) * 0xBF58476D1CE4E5B9 & 0x7FFFFFFFFFFFFFFF
    x = (x ^ (x >> 27)) * 0x94D049BB133111EB & 0x7FFFFFFFFFFFFFFF
    x = x ^ (x >> 31)
    u = (x % 1000003).to(torch.float64) / 1000003.0
    u = u.clamp(1e-6, 1 - 1e-6)
    return (2.0 ** 0.5) * torch.erfinv(2.0 * u - 1.0)


def generic_anchor(idx: Tensor, tasks: Tensor, stage: int, dtype, device) -> Tensor:
    """(B,1) matched generic anchor for each row. Rows whose stratum has no calibration
    entry (s >= stage) get 0 and are masked out by |N| == 0 anyway."""
    B = tasks.shape[0]
    m = torch.zeros(B, dtype=dtype, device=device)
    s_ = torch.zeros(B, dtype=dtype, device=device)
    st = min(int(stage), NT - 1)
    for b in range(B):
        s = int(tasks[b])
        if s < st and CALIB_M[s][st] is not None:
            m[b] = CALIB_M[s][st]
            s_[b] = CALIB_SD[s][st]
    z = _z(idx).to(dtype).to(device)
    return (m + s_ * z).unsqueeze(1)


def n_generic_penalty(z_out: Tensor, q: Tensor, mask: Tensor, tasks: Tensor,
                      idx: Tensor, stage: int, mode: str) -> Tensor:
    """(n/K)(mu_z - a)^2 + (1/K)||z - mu_z||^2 on `mask`, with `a` chosen by `mode`.

    mode 'mean_target' takes a = the record's OWN cached mu_q,N, which is exactly
    ces/n_stat.n_stat_penalty(..., 'mean_target') -- Study 13's K_Niso. It exists so this
    file can be pinned bitwise against the historical arm.
    mode 'generic' takes a = the matched non-historical anchor. The dispersion half is
    identical in both and reads no cached value.
    """
    if mode not in GENERIC_MODES:
        raise ValueError(f"unknown mode {mode!r}; expected one of {GENERIC_MODES}")
    if mask.dtype is not torch.bool:
        raise TypeError("mask must be a bool mask")
    if z_out.shape != q.shape or z_out.shape != mask.shape:
        raise ValueError(f"shape mismatch: z{tuple(z_out.shape)} q{tuple(q.shape)} m{tuple(mask.shape)}")
    q = q.detach()
    K = z_out.shape[1]
    f = mask.to(z_out.dtype)
    n = f.sum(1, keepdim=True)
    d = n.clamp_min(1)
    mu_z = (z_out * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    a = mu_q if mode == "mean_target" else generic_anchor(idx, tasks, stage, mu_q.dtype, mu_q.device)
    level = (n * (mu_z - a).square()).squeeze(1)
    disp = (((z_out - mu_z).square()) * f).sum(1)
    per_row = level + disp
    per_row = torch.where(valid, per_row, torch.zeros_like(per_row))
    return per_row.mean() / K


==> anc/supplementary_material/mammoth_overlay/ces/n_generic_anchor_s2.py <==
"""GENERIC-CALIB-SWAP (P4): the same matched, NON-HISTORICAL anchor, built from a SECOND
frozen calibration source.

GENERATED MECHANICALLY from ces/n_generic_anchor.py (which is never edited) by
substituting exactly two things: the three table literals (from calib_B0_s1995_*) and
the mode tuple (generic -> generic2). FROZEN_SEED is unchanged, so the slot keying z(i)
is bit-identical to the frozen module and this study isolates the TABLE alone.

WHAT QUESTION THIS SERVES. The N-side result so far is that the per-coordinate cached
residual on N can be dropped at no measurable deployment cost, provided a LEVEL constraint
against the record's own cached mean and the student's dispersion penalty are retained
(the `mean_target` arm, Study 13's K_Niso). The obvious remaining objection is that the
surviving benefit may not need a HISTORICAL reference at all: a level constraint of the
right scale plus a dispersion penalty is a generic output regulariser, and a generic
anchor might do just as well.

This module supplies the matched generic anchor that makes that testable:

    a_generic(i, s, t) = m[s][t] + sd[s][t] * z(i)

  m[s][t], sd[s][t]   the MARGINAL location and scale of the record-level N mean for
                      insertion-task stratum s at stream stage t, measured ONCE on an
                      independent frozen calibration source and hard-coded below
  z(i)                a deterministic standard-normal draw keyed by the record's BUFFER
                      SLOT and a frozen seed -- it reads NO cached logits and consumes NO
                      RNG

so the geometry (level + dispersion), the level scale, and the marginal spread all match
the historical arm, and the only thing removed is the record-specific historical content.

CALIBRATION SOURCE, and why it is independent: calib_B0_s1995_* -- a canonical DER++ run
at seed 1995, frozen 2026-09-18, with a buffer snapshot after every task. Different seed,
different model, not one of the compared cells, closed long before this study existed.
Insertion task is taken as labels // classes_per_task, the same convention the frozen
centered_energy.py instrument uses: a reservoir record is inserted while its own task is
current, so the gold class's task IS the insertion task.

THE KEY IS THE BUFFER SLOT, NOT THE RECORD, and this is a real limitation, stated here
rather than discovered later: when the reservoir overwrites slot j, the new occupant
inherits slot j's z. z is therefore a fixed pseudo-random scalar per slot, not a permanent
property of an example. What the design requires is that the anchor carry no historical
content and have the right marginal, and slot keying satisfies both.

THIS IS NOT A "TEACHER-FREE" ARM AND MUST NEVER BE CALLED ONE. H and F still distil cached
values in every arm, and m/sd themselves come from teacher calibration statistics. The
accurate name is a MATCHED GENERIC ANCHOR, or a NON-HISTORICAL MATCHED ANCHOR.
"""
from __future__ import annotations
import torch
from torch import Tensor

GENERIC_MODES = ("mean_target", "generic2")
FROZEN_SEED = 19930915          # frozen with this file; never varied across arms or units
CPT, NT = 10, 10

# m[s][t] -- marginal MEAN of mu_{q,N} for insertion task s at stage t. None where s >= t.
CALIB_M = [
    [None, -0.553905, -0.538405, -0.591024, -0.602233, -0.592981, -0.593097, -0.582158, -0.586774, -0.589408],
    [None, None, -0.699166, -0.784610, -0.789655, -0.779306, -0.773289, -0.763355, -0.760403, -0.765177],
    [None, None, None, -0.906260, -0.864996, -0.836791, -0.823496, -0.813386, -0.812902, -0.821736],
    [None, None, None, None, -0.900612, -0.891448, -0.888317, -0.885890, -0.891580, -0.901490],
    [None, None, None, None, None, -0.902387, -0.902666, -0.905494, -0.904009, -0.908442],
    [None, None, None, None, None, None, -0.949725, -0.962926, -0.962530, -0.980183],
    [None, None, None, None, None, None, None, -1.040024, -1.037996, -1.036579],
    [None, None, None, None, None, None, None, None, -1.092612, -1.097809],
    [None, None, None, None, None, None, None, None, None, -1.148405],
    [None, None, None, None, None, None, None, None, None, None],
]
# sd[s][t] -- marginal SD of the same quantity, same source.
CALIB_SD = [
    [None, 0.059063, 0.050262, 0.041900, 0.038107, 0.037028, 0.035657, 0.038482, 0.036204, 0.033609],
    [None, None, 0.073561, 0.071921, 0.070639, 0.056940, 0.056121, 0.058360, 0.056623, 0.055552],
    [None, None, None, 0.147874, 0.104555, 0.091215, 0.089514, 0.077753, 0.070238, 0.073148],
    [None, None, None, None, 0.128045, 0.096617, 0.095389, 0.096388, 0.092615, 0.091056],
    [None, None, None, None, None, 0.112236, 0.094486, 0.102968, 0.098114, 0.096922],
    [None, None, None, None, None, None, 0.128340, 0.132467, 0.114379, 0.110826],
    [None, None, None, None, None, None, None, 0.150763, 0.158662, 0.135499],
    [None, None, None, None, None, None, None, None, 0.114535, 0.103515],
    [None, None, None, None, None, None, None, None, None, 0.123102],
    [None, None, None, None, None, None, None, None, None, None],
]
# number of calibration records behind each (s, t) cell, for the record.
CALIB_N = [
    [0, 244, 164, 130, 108, 92, 77, 70, 66, 58],
    [0, 0, 175, 134, 95, 81, 66, 59, 51, 46],
    [0, 0, 0, 111, 82, 74, 58, 50, 47, 40],
    [0, 0, 0, 0, 107, 91, 79, 67, 61, 52],
    [0, 0, 0, 0, 0, 88, 75, 61, 54, 51],
    [0, 0, 0, 0, 0, 0, 60, 53, 43, 36],
    [0, 0, 0, 0, 0, 0, 0, 74, 61, 59],
    [0, 0, 0, 0, 0, 0, 0, 0, 59, 53],
    [0, 0, 0, 0, 0, 0, 0, 0, 0, 52],
    [0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
]


def _z(idx: Tensor) -> Tensor:
    """Deterministic standard-normal scalar per buffer slot. No RNG is consumed.

    A splitmix64-style integer hash of (slot, FROZEN_SEED) -> uniform in (0,1) ->
    standard normal by the inverse CDF. Same slot always gives the same z, on every host
    and every run, and nothing about the record's cached values enters.
    """
    x = (idx.to(torch.int64) + FROZEN_SEED) & 0x7FFFFFFFFFFFFFFF
    x = (x ^ (x >> 30)) * 0xBF58476D1CE4E5B9 & 0x7FFFFFFFFFFFFFFF
    x = (x ^ (x >> 27)) * 0x94D049BB133111EB & 0x7FFFFFFFFFFFFFFF
    x = x ^ (x >> 31)
    u = (x % 1000003).to(torch.float64) / 1000003.0
    u = u.clamp(1e-6, 1 - 1e-6)
    return (2.0 ** 0.5) * torch.erfinv(2.0 * u - 1.0)


def generic_anchor(idx: Tensor, tasks: Tensor, stage: int, dtype, device) -> Tensor:
    """(B,1) matched generic anchor for each row. Rows whose stratum has no calibration
    entry (s >= stage) get 0 and are masked out by |N| == 0 anyway."""
    B = tasks.shape[0]
    m = torch.zeros(B, dtype=dtype, device=device)
    s_ = torch.zeros(B, dtype=dtype, device=device)
    st = min(int(stage), NT - 1)
    for b in range(B):
        s = int(tasks[b])
        if s < st and CALIB_M[s][st] is not None:
            m[b] = CALIB_M[s][st]
            s_[b] = CALIB_SD[s][st]
    z = _z(idx).to(dtype).to(device)
    return (m + s_ * z).unsqueeze(1)


def n_generic_penalty(z_out: Tensor, q: Tensor, mask: Tensor, tasks: Tensor,
                      idx: Tensor, stage: int, mode: str) -> Tensor:
    """(n/K)(mu_z - a)^2 + (1/K)||z - mu_z||^2 on `mask`, with `a` chosen by `mode`.

    mode 'mean_target' takes a = the record's OWN cached mu_q,N, which is exactly
    ces/n_stat.n_stat_penalty(..., 'mean_target') -- Study 13's K_Niso. It exists so this
    file can be pinned bitwise against the historical arm.
    mode 'generic' takes a = the matched non-historical anchor. The dispersion half is
    identical in both and reads no cached value.
    """
    if mode not in GENERIC_MODES:
        raise ValueError(f"unknown mode {mode!r}; expected one of {GENERIC_MODES}")
    if mask.dtype is not torch.bool:
        raise TypeError("mask must be a bool mask")
    if z_out.shape != q.shape or z_out.shape != mask.shape:
        raise ValueError(f"shape mismatch: z{tuple(z_out.shape)} q{tuple(q.shape)} m{tuple(mask.shape)}")
    q = q.detach()
    K = z_out.shape[1]
    f = mask.to(z_out.dtype)
    n = f.sum(1, keepdim=True)
    d = n.clamp_min(1)
    mu_z = (z_out * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    a = mu_q if mode == "mean_target" else generic_anchor(idx, tasks, stage, mu_q.dtype, mu_q.device)
    level = (n * (mu_z - a).square()).squeeze(1)
    disp = (((z_out - mu_z).square()) * f).sum(1)
    per_row = level + disp
    per_row = torch.where(valid, per_row, torch.zeros_like(per_row))
    return per_row.mean() / K


==> anc/supplementary_material/mammoth_overlay/ces/n_geom.py <==
"""N-GEOM-2x2: the GENERIC penalty's two terms, split (prereg
N_GEOM_2X2_PREREGISTRATION.md, frozen before this file was written).

The frozen generic penalty on the N mask is exactly

    L = (n/K)(mu_z - a_g)^2 + (1/K)||z - mu_z||^2      (alpha-multiplied in observe)

with a_g the MATCHED NON-HISTORICAL anchor of ces/n_generic_anchor.py. The 2x2:

    mode 'generic'  both terms      == the frozen GENERIC-N-ANCHOR arm (BOTH), pinned
                                      BITWISE against it by the gate, never re-run
    mode 'level'    the anchor term only      (arm NGF_level)
    mode 'disp'     the dispersion term only  (arm NGF_disp; reads NO cached value and
                                      NO anchor at all -- yet H and F still distil, so
                                      this is NOT a teacher-free arm)

This module imports generic_anchor, CALIB_* and FROZEN_SEED from the frozen
ces/n_generic_anchor.py WITHOUT EDITING IT: the anchor machinery, its calibration source
(calib_B0_s1993_*) and its slot keying are bitwise the frozen ones, so 'generic' here is
the expression-identical sum and 'level'/'disp' are its exact sub-terms at the same alpha.
"""
from __future__ import annotations
import torch
from torch import Tensor

from ces.n_generic_anchor import generic_anchor        # frozen, imported not copied

GEOM_MODES = ("generic", "level", "disp")


def n_geom_penalty(z_out: Tensor, q: Tensor, mask: Tensor, tasks: Tensor,
                   idx: Tensor, stage: int, mode: str) -> Tensor:
    """The frozen penalty's terms, selectively: 'generic' = level + dispersion (bitwise
    the frozen arm), 'level' = the anchor term only, 'disp' = the dispersion term only."""
    if mode not in GEOM_MODES:
        raise ValueError(f"unknown mode {mode!r}; expected one of {GEOM_MODES}")
    if mask.dtype is not torch.bool:
        raise TypeError("mask must be a bool mask")
    if z_out.shape != q.shape or z_out.shape != mask.shape:
        raise ValueError(f"shape mismatch: z{tuple(z_out.shape)} q{tuple(q.shape)} m{tuple(mask.shape)}")
    q = q.detach()
    K = z_out.shape[1]
    f = mask.to(z_out.dtype)
    n = f.sum(1, keepdim=True)
    d = n.clamp_min(1)
    mu_z = (z_out * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    if mode in ("generic", "level"):
        a = generic_anchor(idx, tasks, stage, mu_q.dtype, mu_q.device)
        level = (n * (mu_z - a).square()).squeeze(1)
    if mode in ("generic", "disp"):
        disp = (((z_out - mu_z).square()) * f).sum(1)
    per_row = level + disp if mode == "generic" else (level if mode == "level" else disp)
    per_row = torch.where(valid, per_row, torch.zeros_like(per_row))
    return per_row.mean() / K


==> anc/supplementary_material/mammoth_overlay/ces/n_level.py <==
"""Branch L instruments: where does the retained N-block mean come from?

A SEPARATE module from ces/n_stat.py, which is executing R7 and R7b at the time this was
written and whose code identity must not move while any of their cells can still launch.

Worlds B and C leave exactly one piece of history in the N block: the scalar mu_{q,N}.
This module asks whether that scalar must belong to THIS replay example.

    per_example            mu_q from the record's own cached q_N   (== frozen 'level')
    within_stage_shuffled  mu_q swapped among records of the SAME stratum
    stage_mean             mu_q replaced by that stratum's mean

A stratum is the set of records sharing an insertion task, i.e. the same H/N/F support.
Swapping only inside a stratum keeps |H|, |N|, |F| and the support geometry identical, so
the contrast isolates PER-EXAMPLE ASSOCIATION and nothing else.

The shuffle is a DETERMINISTIC cyclic shift, never torch.randperm: the frozen
transform_ref sentinel establishes that a target transform must consume NO RNG, because
augmentation draws from the global generator and a consumed draw silently changes the
data stream (see the pinned --num_workers lesson).
"""
import torch
from torch import Tensor

LEVEL_SOURCES = ("per_example", "within_stage_shuffled", "stage_mean")


def stratum_mu(mu_q: Tensor, valid: Tensor, tasks: Tensor, src: str) -> Tensor:
    """Return the mu_q each row should be pulled toward, under ``src``.

    ``mu_q``  (B,1) each record's own N-block cached mean
    ``valid`` (B,)  rows with |N| > 0; invalid rows are returned untouched
    ``tasks`` (B,)  insertion task = the stratum label
    """
    if src not in LEVEL_SOURCES:
        raise ValueError("unknown level source %r" % (src,))
    if src == "per_example":
        return mu_q
    out = mu_q.clone()
    for t in torch.unique(tasks):
        idx = ((tasks == t) & valid).nonzero(as_tuple=True)[0]
        k = int(idx.numel())
        if k == 0:
            continue
        if src == "stage_mean":
            out[idx] = mu_q[idx].mean()
        else:                                  # within_stage_shuffled
            if k <= 1:
                continue                       # no non-identity permutation exists
            roll = torch.roll(idx, 1)          # deterministic cyclic shift, no RNG
            out[idx] = mu_q[roll]
    return out


def n_level_penalty(z: Tensor, q: Tensor, m: Tensor, tasks: Tensor, src: str) -> Tensor:
    """The N-block LEVEL term only, with mu_q taken from ``src``.

    Reassembles the frozen 'level' statistic coefficient for coefficient; with
    src='per_example' it is the frozen objective, which the sentinels pin by gradient.
    """
    K = z.shape[1]
    f = m.to(z.dtype)
    n = f.sum(1, keepdim=True)
    d = n.clamp_min(1)
    mu_z = (z * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    mu_ref = stratum_mu(mu_q, valid, tasks, src)
    level = (n * (mu_z - mu_ref).square()).squeeze(1)
    level = torch.where(valid, level, torch.zeros_like(level))
    return level.mean() / K


==> anc/supplementary_material/mammoth_overlay/ces/n_pool_control.py <==
"""POOL-SAMEIMPL: the pooled-anchor N objective, written in the ces/n_stat.py idiom.

WHY THIS MODULE EXISTS. Study 14's load-bearing contrast is

    K_stage (ces_anchor --na_src stage_mean)   vs   K_original (ces_nstat --ns_mode original)

and those two arms are served by two different model classes and two different penalty
modules. The observe() bodies of ``models/ces_nstat.py`` and ``models/ces_anchor.py`` are
byte-identical apart from the penalty call, so the boundary is narrow -- but it is real,
and a reviewer is entitled to ask whether -0.22 pp is an incidental cancellation between
two implementations rather than a property of the pooled simplification. This module
answers that empirically instead of by argument: it re-expresses the SAME objective inside
the Full/Niso code path, so ``Full`` and ``Pooled`` can be compared with one model file,
one class and one flag between them -- the relationship ``Full`` and ``Niso`` already have.

It is an IMPLEMENTATION CONTROL. It is not a new mechanism, not a new arm of Study 14, and
not an independent confirmation of it: it was designed after Study 14 was unblinded.

WHAT IT COMPUTES, for one record i with n = |N_i|, head width K, and stratum S(i) = the
record's INSERTION TASK:

    a_{S,t} = mean over the valid rows of stratum t of that row's cached N-block mean
    L_i     = n_i (mu_{z,i} - a_{S(i)})^2  +  ||z_{i,N} - mu_{z,i} 1||^2
    L       = (1/(B K)) sum_i L_i                       rows with n = 0 contribute 0

which is exactly ``ces/n_anchor.n_anchor_penalty(..., src='stage_mean')``. The dispersion
half is retained and reads no cached value; only the level half's anchor is pooled.

NOTHING IS IMPORTED FROM ces/n_anchor.py OR ces/n_level.py. Delegating would defeat the
purpose: the point is a second, independent expression of the objective, checked against
the first. The equality is asserted term by term -- valid mask, stratum labels, cached
mean, pooled anchor, level, dispersion, total -- by POOL_SAMEIMPL_TRANSFORM_IDENTITY.

Deterministic, and draws no random numbers. A target transform that consumed RNG would
shift the augmentation stream and silently change the data the arm sees; the gate asserts
the global generator state is unchanged across a call.
"""
from __future__ import annotations
import torch
from torch import Tensor

POOL_MODES = ("original", "pooled")


def pooled_anchor(mu_q: Tensor, valid: Tensor, tasks: Tensor) -> Tensor:
    """(B,1) -> (B,1). Each valid row's own cached N mean replaced by its stratum's mean.

    ``mu_q``  (B,1) each record's cached N-block mean
    ``valid`` (B,)  rows with |N| > 0; invalid rows are returned untouched
    ``tasks`` (B,)  insertion task == the stratum label

    A stratum of size one takes the identity branch: the mean of one value is that value,
    so for a record whose insertion task is unique in this minibatch the pooled anchor and
    the per-example anchor coincide. That is a property of the operation, not an artefact,
    and it is stated here because the stratum occupancy is not recorded per step.
    """
    out = mu_q.clone()
    for t in torch.unique(tasks):
        idx = ((tasks == t) & valid).nonzero(as_tuple=True)[0]
        if int(idx.numel()) == 0:
            continue
        out[idx] = mu_q[idx].mean()
    return out


def n_pool_penalty(z: Tensor, q: Tensor, m: Tensor, tasks: Tensor, mode: str) -> Tensor:
    """The N-block penalty under ``mode``, on the SAME normalisation as ``support_loss``.

    ``mode == 'original'`` is the frozen full per-coordinate MSE, character for character
    the expression ``ces/n_stat.n_stat_penalty(..., 'original')`` uses, so this file's
    Full branch can be pinned bitwise against the historical Full arm.
    ``mode == 'pooled'`` is the pooled-anchor objective described in the module docstring.
    Rows with |N| == 0 contribute exactly zero and no NaN.
    """
    if mode not in POOL_MODES:
        raise ValueError(f"unknown mode {mode!r}; expected one of {POOL_MODES}")
    if m.dtype is not torch.bool:
        raise TypeError("m must be a bool mask")
    if z.shape != q.shape or z.shape != m.shape:
        raise ValueError(f"shape mismatch: z{tuple(z.shape)} q{tuple(q.shape)} m{tuple(m.shape)}")
    if tasks.shape[0] != z.shape[0]:
        raise ValueError(f"tasks must be ({z.shape[0]},), got {tuple(tasks.shape)}")
    q = q.detach()
    K = z.shape[1]
    if mode == "original":
        return torch.where(m, (z - q).square(), torch.zeros_like(z)).mean()
    f = m.to(z.dtype)
    n = f.sum(1, keepdim=True)                      # (B,1)
    d = n.clamp_min(1)
    mu_z = (z * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    a = pooled_anchor(mu_q, valid, tasks)
    level = (n * (mu_z - a).square()).squeeze(1)
    disp = (((z - mu_z).square()) * f).sum(1)
    per_row = level + disp
    per_row = torch.where(valid, per_row, torch.zeros_like(per_row))
    return per_row.mean() / K


def parts(z: Tensor, q: Tensor, m: Tensor, tasks: Tensor) -> dict:
    """Every intermediate the transform-identity gate compares, for the pooled branch."""
    q = q.detach()
    f = m.to(z.dtype)
    n = f.sum(1, keepdim=True)
    d = n.clamp_min(1)
    mu_z = (z * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    a = pooled_anchor(mu_q, valid, tasks)
    level = (n * (mu_z - a).square()).squeeze(1)
    disp = (((z - mu_z).square()) * f).sum(1)
    return dict(valid=valid, tasks=tasks, n=n.squeeze(1), mu_q=mu_q.squeeze(1),
                anchor=a.squeeze(1), level=level, disp=disp,
                total=n_pool_penalty(z, q, m, tasks, "pooled"))


==> anc/supplementary_material/mammoth_overlay/ces/n_stat.py <==
"""N-block STATISTIC interventions and a gold-preserving H permutation (study R7, 2026-09-18).

A THIRD module, separate from ``ces/n_target.py`` (in flight under R2E/D1/R4) and from
``ces/n_target_level.py`` (in flight under R6). Neither is imported for its transforms
here except the one delegation asserted by the sentinels, so their code identity does not
move.

Two instruments, answering two different questions raised by the 2026-09-18 first-
principles review.

--------------------------------------------------------------------------------------
(1) WHICH PART OF THE N PENALTY IS DOING THE WORK
--------------------------------------------------------------------------------------
The N term of the frozen objective is, exactly, for one record with n = |N| and head
width K, writing mu_z, mu_q for the means of z and q over N and z_c, q_c for the
centred parts:

    L_N^orig = (1/K)||z_N - q_N||^2
             = (n/K)(mu_z - mu_q)^2  +  (1/K)||z_c||^2  -  (2/K)<z_c, q_c>  +  (1/K)||q_c||^2
               \_____ level ______/     \_ dispersion _/    \_ teacher drive _/   \_ const _/

Three DIFFERENT learning effects, not two. The arms isolate them:

    original     the full MSE                        all four terms
    none         no N penalty at all                 == the frozen 'delete' arm
    level        (n/K)(mu_z - mu_q)^2                level only, rank-1 in output space
    dispersion   (1/K)||z_c||^2                      dispersion only, USES NO TEACHER VALUE
    mean_target  level + dispersion                  == the frozen 'mean' arm

The last two equivalences are not assertions of intent, they are proved by the sentinels
against the frozen implementations. So arms 'none' and 'mean_target' need no new cells:
they already exist as V_delete and V_mean.

'dispersion' reads nothing at all from the cached vector on N. If it behaves like the
original, the protection measured here does not require the per-coordinate history on N.
That is a constructive result; it is NOT a claim that N carries no information, and it is
NOT teacher-free learning -- H and F still distil the cached values.

--------------------------------------------------------------------------------------
(2) WHAT THE H PERMUTATION ACTUALLY DID
--------------------------------------------------------------------------------------
``ces/n_target.py`` permutes cyclically over the WHOLE masked block. With blk='H' the
mask is ``hist``, which by construction contains the record's own gold class. The CPU
audit ``h_perm_semantics.py`` (48 cached states, 12 seeds) measured what that does:

    gold coordinate moved                     in 1.0000 of records
    mean |delta| AT gold                      11.99   (block mean |delta| 2.66)
    gold was the argmax of the cached target  0.9416  ->  0.0053 after
    task-block summed logits changed          in 0.9123 of (record, block) cells

So that arm mis-specifies the correct target on essentially every record AND moves mass
across task blocks. It cannot be read as "the relational content among NON-TARGET classes
was destroyed".

``blockwise_nongold_permute`` is the control that can:

    * the gold coordinate is left BITWISE unchanged;
    * the permutation is confined INSIDE each task block, so every block's value multiset
      -- hence its summed cached logit, hence anything the A_task readout can see -- is
      preserved EXACTLY;
    * within a block, the non-gold cached values are cyclically shifted, so the
      class<->value correspondence among non-target classes is destroyed.

It is therefore a surgery on the within-block, non-target conditional content and nothing
else. This is the operation the paper's L_C term is about.

Both instruments are deterministic functions of their arguments. They draw no random
numbers, so they cannot shift the training RNG stream relative to the original arm.
"""
from __future__ import annotations
import torch
from torch import Tensor

from ces.n_target import n_mask, transform_ref as _frozen_transform_ref  # noqa: F401

PENALTY_MODES = ("original", "none", "level", "dispersion", "mean_target")
H_VARIANTS = ("original", "blockwise_nongold_permute")


def n_stat_penalty(z: Tensor, q: Tensor, m: Tensor, mode: str) -> Tensor:
    """The N-block penalty under ``mode``, on the SAME normalisation as ``support_loss``.

    ``support_loss(..., 'full')`` is ``(z - q).square().mean()``, i.e. divided by B*K.
    Every mode here divides by B*K too, so ``'original'`` reproduces the N part of the
    frozen objective and ``penalty + support_loss(..., 'HF')`` reproduces ``'full'``.
    Rows with |N| == 0 contribute exactly zero and no NaN.
    """
    if mode not in PENALTY_MODES:
        raise ValueError(f"unknown mode {mode!r}; expected one of {PENALTY_MODES}")
    if m.dtype is not torch.bool:
        raise TypeError("m must be a bool mask")
    if z.shape != q.shape or z.shape != m.shape:
        raise ValueError(f"shape mismatch: z{tuple(z.shape)} q{tuple(q.shape)} m{tuple(m.shape)}")
    q = q.detach()
    K = z.shape[1]
    if mode == "none":
        # a real zero that still participates in the graph, like support_loss('none')
        return z.sum() * 0.0
    if mode == "original":
        return torch.where(m, (z - q).square(), torch.zeros_like(z)).mean()
    f = m.to(z.dtype)
    n = f.sum(1, keepdim=True)                      # (B,1)
    d = n.clamp_min(1)
    mu_z = (z * f).sum(1, keepdim=True) / d
    mu_q = (q * f).sum(1, keepdim=True) / d
    level = (n * (mu_z - mu_q).square()).squeeze(1)              # n*(mu_z-mu_q)^2
    disp = (((z - mu_z).square()) * f).sum(1)                    # ||z_c||^2
    per_row = {"level": level, "dispersion": disp,
               "mean_target": level + disp}[mode]
    per_row = torch.where(n.squeeze(1) > 0, per_row, torch.zeros_like(per_row))
    return per_row.mean() / K


def blockwise_nongold_permute(ref: Tensor, m: Tensor, labels: Tensor,
                              classes_per_task: int) -> Tensor:
    """Cyclically permute the cached values INSIDE each task block, skipping gold.

    ``ref`` (B, C) cached logits, ``m`` (B, C) the bool block mask, ``labels`` (B,) the
    records' own classes as HEAD INDICES (mammoth has already applied ``class_order``),
    ``classes_per_task`` the block width (10 for CIFAR-100, 20 for TinyImageNet).

    Guarantees, all asserted by the sentinels:
      * ``out[~m] == ref[~m]`` bitwise;
      * ``out[b, labels[b]] == ref[b, labels[b]]`` bitwise;
      * for every (record, task block), the multiset of values on the masked coordinates
        is unchanged, so the block's summed cached logit is unchanged EXACTLY;
      * a block with fewer than two masked non-gold coordinates is returned unchanged --
        there is no non-identity permutation of it.
    """
    if m.dtype is not torch.bool:
        raise TypeError("m must be a bool mask")
    if ref.shape != m.shape:
        raise ValueError(f"shape mismatch: ref{tuple(ref.shape)} m{tuple(m.shape)}")
    B, C = ref.shape
    if C % classes_per_task:
        raise ValueError(f"head width {C} is not a multiple of classes_per_task {classes_per_task}")
    if labels.shape != (B,):
        raise ValueError(f"labels must be ({B},), got {tuple(labels.shape)}")
    ref = ref.detach()
    P = C // classes_per_task
    gold = torch.zeros_like(m)
    gold.scatter_(1, labels.view(B, 1), True)
    sel = m & ~gold                                              # eligible coordinates

    # reshape to (B*P, cpt): one independent cyclic shift per (record, task block)
    v = ref.reshape(B * P, classes_per_task)
    s = sel.reshape(B * P, classes_per_task)
    n = s.sum(1, keepdim=True)
    # stable argsort on (~s) packs the eligible positions to the front, ascending
    order = torch.argsort((~s).to(torch.int8), dim=1, stable=True)
    packed = v.gather(1, order)
    k = torch.arange(classes_per_task, device=ref.device)[None, :].expand(B * P, classes_per_task)
    nn = n.clamp_min(1)
    src = torch.where(k < n, (k - 1 + nn) % nn, k)               # cyclic shift by one
    shifted = packed.gather(1, src)
    out = v.clone()
    out.scatter_(1, order, shifted)
    deg = (n.squeeze(1) <= 1)                                    # nothing to permute
    if bool(deg.any()):
        out[deg] = v[deg]
    return out.reshape(B, C)


==> anc/supplementary_material/mammoth_overlay/ces/n_target.py <==
"""N-target content variants (study R2, internal proposal of 2026-09-17, section 5).

A SEPARATE module from ``ces/support_ablation.py`` on purpose. waveG and waveALPHA are in
flight through ``models/ces_support.py`` right now; that file's code identity must not move
while any of their streams can still be launched. Nothing here is imported by it.

Stage P showed that optimising the N term does something (N - none = +7.84 pp, 8/8).
It did not show WHICH PART of the cached vector on those coordinates does it. Three
candidates are distinguishable by construction:

    (a) the per-class correspondence -- which class got which cached value;
    (b) the per-record level and spread of the cached values on N;
    (c) nothing about the content: any constraint on those coordinates would do.

The variants below hold H and F at their cached values, hold both replay draws, both
forward passes, BN, RNG, augmentation and the full-head denominator fixed, and change
ONLY the target on the N coordinates:

    original   ref[N] unchanged                    == support_ablation 'full'
    delete     N coordinates not counted           == support_ablation 'HF'
    permute    ref[N] cyclically shifted by one position, in ascending class order.
               Fixed-point free for |N| >= 2. PRESERVES per-record mean, variance,
               squared norm and count on N; DESTROYS the class-value correspondence.
    mean       every N coordinate gets the per-record mean of ref over N.
               PRESERVES the per-record level; DESTROYS all within-N class structure.

These are NOT matched-gradient-energy controls. Equal target statistics do not imply equal
residuals, equal gradients or equal optimisation trajectories: the residual is z - ref and
z is not held fixed. They answer what the TARGET CONSTRUCTION does to behaviour, and no
conclusion of the form "this rules out every optimisation-side explanation" may be drawn
from them.

Each arm also caches its OWN later references, as every arm does. Once the trajectories
diverge the cached numbers differ between arms. This is a full replay-policy intervention,
not a counterfactual that holds one teacher fixed across arms.

The transform is a deterministic function of (ref, N mask) alone. It draws no random
numbers, so it cannot shift the training RNG stream relative to the original arm.
"""
from __future__ import annotations
import torch
from torch import Tensor

VARIANTS = ("original", "delete", "permute", "mean")


def n_mask(hist: Tensor, seen: Tensor) -> Tensor:
    """N_it = Y_t \\ H_i, as bool. Same definition as support_ablation."""
    return seen & ~hist


def transform_ref(ref: Tensor, m: Tensor, variant: str) -> Tensor:
    """Return a new reference tensor with the N coordinates replaced per ``variant``.

    ``ref`` is the cached logit matrix (B, C) and ``m`` the bool N mask (B, C).
    Coordinates outside ``m`` come back bit-identical. Rows with |N| <= 1 are returned
    unchanged under every variant: a one-element set has no non-identity permutation and
    its mean is the element itself. Those rows are counted by ``manipulation_report`` so
    the degenerate fraction is never silently folded into an effect.
    """
    if variant not in VARIANTS:
        raise ValueError(f"unknown variant {variant!r}; expected one of {VARIANTS}")
    if m.dtype is not torch.bool:
        raise TypeError("m must be a bool mask")
    if ref.shape != m.shape:
        raise ValueError(f"shape mismatch: ref{tuple(ref.shape)} m{tuple(m.shape)}")
    if variant in ("original", "delete"):
        return ref
    ref = ref.detach()
    B, C = ref.shape
    n = m.sum(1, keepdim=True)                                   # (B,1) size of N per row

    if variant == "mean":
        s = (ref * m).sum(1, keepdim=True)
        mu = s / n.clamp_min(1)
        return torch.where(m, mu.expand_as(ref), ref)

    # permute: stable argsort on (~m) puts the N positions first, in ASCENDING class
    # index order, and leaves the rest after them. order[b, k] is the class index of the
    # k-th N coordinate of row b, for k < n[b].
    order = torch.argsort((~m).to(torch.int8), dim=1, stable=True)
    v = ref.gather(1, order)                                     # N values packed to front
    k = torch.arange(C, device=ref.device)[None, :].expand(B, C)
    nn = n.clamp_min(1)
    src = torch.where(k < n, (k - 1 + nn) % nn, k)               # cyclic shift by one
    v2 = v.gather(1, src)
    out = ref.clone()
    out.scatter_(1, order, v2)
    # rows with n <= 1 have no non-identity permutation; scatter already reproduced them,
    # but assert it rather than trusting the index arithmetic at the boundary.
    deg = (n.squeeze(1) <= 1)
    if bool(deg.any()):
        out[deg] = ref[deg]
    return out


def manipulation_report(ref: Tensor, m: Tensor, variant: str) -> dict:
    """Pre-launch validity evidence (proposal section 5, 'low-cost validity check').

    Reports how much the transform actually MOVES the target. A transform that is
    bitwise identical has no manipulation power and the study stops; a transform that
    moves the target only slightly must have that scale reported rather than amplified
    until an effect appears.
    """
    new = transform_ref(ref, m, variant)
    n = m.sum(1)
    changed = ((new != ref) & m)
    denom = int(m.sum().item())
    return dict(
        variant=variant,
        rows=int(ref.shape[0]),
        head_width=int(ref.shape[1]),
        mean_N_size=float(n.double().mean().item()),
        rows_with_N_le_1=int((n <= 1).sum().item()),
        frac_N_coords_changed=(float(changed.sum().item()) / denom) if denom else 0.0,
        mean_abs_delta_on_N=float(((new - ref).abs() * m).sum().item() / max(denom, 1)),
        max_abs_delta_on_N=float(((new - ref).abs() * m).max().item()) if denom else 0.0,
        # invariants the permutation is supposed to preserve exactly
        mean_on_N_before=float((ref * m).sum().item() / max(denom, 1)),
        mean_on_N_after=float((new * m).sum().item() / max(denom, 1)),
        sqnorm_on_N_before=float((ref.square() * m).sum().item()),
        sqnorm_on_N_after=float((new.square() * m).sum().item()),
        outside_N_bitwise_identical=bool(torch.equal(new[~m], ref[~m])),
    )


==> anc/supplementary_material/mammoth_overlay/ces/n_target_level.py <==
"""Block-LEVEL variants of the N-target surgery (study R6, owner-approved 2026-09-17).

A SEPARATE module from ``ces/n_target.py`` on purpose. R2E is in flight on boxG with twelve
cells still queued and D1 is in flight on boxH; both import ``ces/n_target.py``. That file's
code identity must not move while any of their streams can still be launched, so nothing here
edits it -- this module IMPORTS it and adds two arms beside it.

R2 separated two things that a cached logit vector carries on the N coordinates:

    the ASSOCIATION -- which class got which cached value;
    the LEVEL       -- where the whole block sits.

``permute`` destroys the association and preserves the level exactly (a permutation does not
change a multiset). It cost -0.22 pp deployment, -0.16 pp task mass, -0.02 pp within-task at
n=8. That is one cell of a 2x2, not a mechanism. The missing factor is the level, and the
missing arms are:

    shift          ref[N] + c              level moved, association and centred content kept
    shift_permute  permute(ref[N]) + c     level moved AND association destroyed

Note the identity used below: the cyclic permutation preserves the per-row mean on N exactly,
so ``P(x - mu) + (mu + c) == P(x) + c``. ``shift_permute`` is therefore implemented as
permute-then-shift and a sentinel asserts the two constructions agree to floating point.

DELETION IS NOT THE FOURTH CELL OF THIS 2x2, and this study does not treat it as one. Deleting
the N block removes the constraint itself: the support, the gradient dimensions, the loss
magnitude, the level and the association all change together. A level shift keeps the
constraint at full strength and moves its reference point; as |c| grows the constraint becomes
LARGER, not absent. No dose-response curve through these arms may be drawn toward deletion as
an endpoint.

The transform is a deterministic function of (ref, N mask, c). It draws no random numbers, so
it cannot shift the training RNG stream relative to any other arm.
"""
from __future__ import annotations
import torch
from torch import Tensor

from ces.n_target import n_mask, transform_ref as _base_transform_ref  # noqa: F401

VARIANTS = ("original", "delete", "permute", "mean", "shift", "shift_permute")
LEVEL_VARIANTS = ("shift", "shift_permute")


def transform_ref(ref: Tensor, m: Tensor, variant: str, c: float | None = None) -> Tensor:
    """``ces.n_target.transform_ref`` plus the two level arms.

    ``c`` is REQUIRED for the level arms and REFUSED for the others, so a level cell cannot
    be launched without its dose and a non-level cell cannot silently carry one.
    """
    if variant not in VARIANTS:
        raise ValueError(f"unknown variant {variant!r}; expected one of {VARIANTS}")
    if variant in LEVEL_VARIANTS:
        if c is None:
            raise ValueError(f"variant {variant!r} requires an explicit c")
    elif c is not None:
        raise ValueError(f"variant {variant!r} does not take a c, got {c!r}")

    if variant not in LEVEL_VARIANTS:
        return _base_transform_ref(ref, m, variant)

    if m.dtype is not torch.bool:
        raise TypeError("m must be a bool mask")
    if ref.shape != m.shape:
        raise ValueError(f"shape mismatch: ref{tuple(ref.shape)} m{tuple(m.shape)}")

    base = ref if variant == "shift" else _base_transform_ref(ref, m, "permute")
    return torch.where(m, base + float(c), base)


def level_report(ref: Tensor, m: Tensor, c: float) -> dict:
    """What the shift does to the target, for the record. Diagnostics only.

    These numbers confirm the identity of the intervention. They are NOT inputs to the choice
    of ``c``: ``c`` is fixed in the preregistration before any outcome is read and is not
    revised afterwards.
    """
    out = {}
    denom = max(int(m.sum().item()), 1)
    for variant in ("permute", "shift", "shift_permute"):
        new = transform_ref(ref, m, variant, c=c if variant in LEVEL_VARIANTS else None)
        d = (new - ref)
        out[variant] = dict(
            mean_abs_delta_on_N=float((d.abs() * m).sum().item() / denom),
            mean_delta_on_N=float((d * m).sum().item() / denom),
            l2_delta_on_N=float(((d * m) ** 2).sum().sqrt().item()),
            mean_on_N_before=float((ref * m).sum().item() / denom),
            mean_on_N_after=float((new * m).sum().item() / denom),
            outside_N_bitwise_identical=bool(torch.equal(new[~m], ref[~m])),
        )
    return out


==> anc/supplementary_material/mammoth_overlay/ces/projection.py <==
"""Exact O(C log C) replacement for the 48-step bisection in project_logits.

f'(a) = a(1+n_A(a)+n_B(a)) - z_y - sum_{A_j>a} A_j - sum_{B_j<a} B_j
with A_j = z_j+l_j (lower active below A_j) and B_j = z_j+u_j (upper active above B_j).
f' is piecewise linear, strictly increasing (slope >= 1). Sort the <=2C breakpoints,
locate the segment containing the sign change, solve the linear equation in closed form.
No iteration count, no tolerance parameter, one sort instead of 48 sequential kernels.
"""
import torch
from torch import Tensor


@torch.no_grad()
def project_logits_exact(logits: Tensor, labels: Tensor, lower: Tensor, upper: Tensor) -> Tensor:
    z = logits.detach() if logits.dtype == torch.float64 else logits.detach().float()
    l, u = lower.to(z.dtype), upper.to(z.dtype)
    B, C = z.shape
    if C == 1:
        return z.clone()
    rival = torch.ones_like(z, dtype=torch.bool).scatter_(1, labels[:, None], False)
    zy = z.gather(1, labels[:, None])

    A_raw = z + l                                     # lower-bound breakpoints
    Bu_raw = z + u                                    # upper-bound breakpoints (+inf if unbounded)
    lo = torch.minimum(zy, torch.where(rival, A_raw, torch.inf).amin(1, keepdim=True)) - 1.0
    hi = torch.maximum(zy, torch.where(rival, A_raw, -torch.inf).amax(1, keepdim=True))
    hi = torch.maximum(hi, torch.where(rival & torch.isfinite(u), Bu_raw, -torch.inf).amax(1, keepdim=True)) + 1.0

    # Sentinels: a padded A never exceeds a (so never enters n_A), a padded B never falls below a.
    A = torch.where(rival, A_raw, lo)
    Bv = torch.where(rival & torch.isfinite(u), Bu_raw, hi)
    A, _ = torch.sort(A, dim=1)
    Bv, _ = torch.sort(Bv, dim=1)
    cumA = torch.cat([torch.zeros_like(A[:, :1]), A.cumsum(1)], 1)     # prefix sums
    cumB = torch.cat([torch.zeros_like(Bv[:, :1]), Bv.cumsum(1)], 1)
    totA = cumA[:, -1:]

    cand = torch.cat([A, Bv, hi], 1)                                    # every breakpoint + right end
    cand, _ = torch.sort(cand, dim=1)

    def fprime(a):
        kA = torch.searchsorted(A, a.contiguous(), right=True)          # #{A_j <= a}
        kB = torch.searchsorted(Bv, a.contiguous(), right=False)        # #{B_j <  a}
        nA = C - kA
        sumA_gt = totA - torch.gather(cumA, 1, kA)
        sumB_lt = torch.gather(cumB, 1, kB)
        slope = 1.0 + nA + kB
        return a * slope - zy - sumA_gt - sumB_lt, slope, zy + sumA_gt + sumB_lt

    fc, _, _ = fprime(cand)
    # first breakpoint with f' >= 0; the root lies in the segment ending there
    first = torch.argmax((fc >= 0).to(torch.int8), dim=1, keepdim=True)
    left = torch.where(first > 0, torch.gather(cand, 1, (first - 1).clamp(min=0)), lo)
    mid = 0.5 * (left + torch.gather(cand, 1, first))                   # interior of that segment
    _, slope, rhs = fprime(mid)
    a = rhs / slope
    v = torch.minimum(torch.maximum(z, a - u), a - l)
    v.scatter_(1, labels[:, None], a)
    return v


if __name__ == "__main__":
    import sys, numpy as np, time
    sys.path.insert(0, "prototype")  # D2R prototype directory (not included)
    from decision_set import project_logits
    g = torch.Generator().manual_seed(9152026)
    worst = 0.0
    for trial in range(200):
        Bn = int(torch.randint(1, 9, (1,), generator=g)); C = int(torch.randint(2, 130, (1,), generator=g))
        z = torch.randn(Bn, C, generator=g, dtype=torch.float64) * 4
        y = torch.randint(0, C, (Bn,), generator=g)
        l = torch.rand(Bn, C, generator=g, dtype=torch.float64) * 1.5 + 0.05
        u = l + torch.rand(Bn, C, generator=g, dtype=torch.float64) * 4
        u[torch.rand(Bn, C, generator=g) < 0.45] = float('inf')
        l.scatter_(1, y[:, None], 0.0); u.scatter_(1, y[:, None], 0.0)
        a = project_logits(z, y, l, u, iterations=120)
        b = project_logits_exact(z, y, l, u)
        worst = max(worst, float((a - b).abs().max()))
    print(f"exact vs 120-step bisection, 200 random problems: max |diff| = {worst:.3e}")
    # feasibility of the exact solver's output
    z = torch.randn(64, 100, dtype=torch.float64) * 4
    y = torch.randint(0, 100, (64,))
    l = torch.rand(64, 100, dtype=torch.float64) * 1.5 + 0.05
    u = l + torch.rand(64, 100, dtype=torch.float64) * 4
    u[torch.rand(64, 100) < 0.5] = float('inf')
    l.scatter_(1, y[:, None], 0.0); u.scatter_(1, y[:, None], 0.0)
    v = project_logits_exact(z, y, l, u)
    gap = v.gather(1, y[:, None]) - v
    m = torch.ones_like(v, dtype=torch.bool).scatter_(1, y[:, None], False)
    print(f"max constraint violation: {float(torch.maximum((l-gap)[m],(gap-u)[m]).clamp_min(0).max()):.3e}")
    print(f"gold is argmax everywhere: {bool((v.argmax(1)==y).all())}")
    # timing at a realistic replay shape
    z = torch.randn(32, 100, dtype=torch.float32) * 4; y = torch.randint(0, 100, (32,))
    l = torch.rand(32, 100) * 1.5 + 0.05; u = l + torch.rand(32, 100) * 4
    u[torch.rand(32, 100) < 0.5] = float('inf'); l.scatter_(1, y[:,None],0.); u.scatter_(1,y[:,None],0.)
    for name, fn in (("bisection-48", lambda: project_logits(z,y,l,u,iterations=48)),
                     ("exact-sort",   lambda: project_logits_exact(z,y,l,u))):
        fn(); t=time.perf_counter()
        for _ in range(200): fn()
        print(f"  {name:13s} {1000*(time.perf_counter()-t)/200:.3f} ms/call (CPU, 32x100)")


==> anc/supplementary_material/mammoth_overlay/ces/region_match.py <==
"""Size- and structure-MATCHED support-region masks (Study 11).

A FOURTH module, separate from ``ces/n_target.py``, ``ces/n_target_level.py`` and the
frozen ``ces/n_stat.py``. Nothing here is imported by those, so their code identity does
not move. The surgery itself is NOT re-implemented: this module only decides WHICH
coordinates ``ces.n_stat.blockwise_nongold_permute`` operates on.

--------------------------------------------------------------------------------------
WHY A MATCHED MASK IS NEEDED
--------------------------------------------------------------------------------------
R7b measured a large cost for permuting H's non-gold content, and R2E/R4 measured a null
for permuting N. Those are DIFFERENT STUDIES with DIFFERENT OPERATIONS: R2E's N
permutation is cyclic over the whole N block, crosses N's internal task boundaries and
does not preserve per-block sums, while R7b's H surgery is confined inside each task
block and does. The two also differ in how many coordinates they touch.

So the cross-study contrast cannot separate "which support region" from "how large and of
what shape the intervention was". This module makes the two sides structurally identical:

    * the SAME number of task blocks on each side (P* = min(|H blocks|, |N blocks|));
    * the SAME number of coordinates in every selected block (classes_per_task - 1);
    * the SAME operation (one in-block cyclic shift) on both sides;
    * the blocks adjacent to the H/N boundary on each side, so the two sides are as
      close as the stream allows in stream position, and differ in whether the class was
      already grounded WHEN THE TARGET WAS CACHED.

The dropped coordinate in every selected block is the one at within-block offset
``labels % classes_per_task`` -- the offset gold occupies in its own block. On H's gold
block that IS gold, so gold is preserved for free; on every other selected block, on both
sides, it removes exactly one coordinate by the same deterministic rule. The rule is a
function of the record's own label and nothing else: it draws NO random numbers, so it
cannot shift the training RNG stream relative to any other arm.

--------------------------------------------------------------------------------------
WHAT THIS DOES *NOT* BUY
--------------------------------------------------------------------------------------
Matching block count, coordinate count and operation is NOT matching gradient energy, the
scale or spread of the cached values, class difficulty, or the fraction of records that
are touched at all. Those are reported as DIAGNOSTICS beside the contrast. They are not
levers to be tuned afterwards, and a residual difference between the two sides is NOT by
itself evidence that "semantic age" is the cause. What the design can support is a
more controlled within-study comparison of two support regions, on one instrument.
"""
from __future__ import annotations
import torch
from torch import Tensor

REGIONS = ("h_full", "h_matched", "n_matched")


def matched_masks(hist: Tensor, seen: Tensor, labels: Tensor,
                  classes_per_task: int) -> tuple[Tensor, Tensor]:
    """``(h_sel, n_sel)``: matched H-side and N-side coordinate masks.

    ``hist`` (B, C) bool, the coordinates grounded WHEN THE TARGET WAS CACHED; ``seen``
    (B, C) bool, grounded NOW; ``labels`` (B,) head indices. Both masks are contiguous
    class prefixes in this codebase, which is what makes "task block" well defined.

    Guarantees, all asserted by the sentinels:
      * ``h_sel`` and ``n_sel`` are disjoint, ``h_sel <= hist``, ``n_sel <= seen & ~hist``;
      * gold is never in ``h_sel`` (nor, by construction, in ``n_sel``);
      * per record, both masks select the SAME number of task blocks and the SAME number
        of coordinates, namely ``P* * (classes_per_task - 1)``;
      * a record whose N side is empty selects nothing on EITHER side, so the two arms are
        identical on it -- coverage is reported, the record is never dropped or reweighted.
    """
    if hist.dtype is not torch.bool or seen.dtype is not torch.bool:
        raise TypeError("hist and seen must be bool masks")
    if hist.shape != seen.shape:
        raise ValueError(f"shape mismatch: hist{tuple(hist.shape)} seen{tuple(seen.shape)}")
    B, C = hist.shape
    cpt = classes_per_task
    if C % cpt:
        raise ValueError(f"head width {C} is not a multiple of classes_per_task {cpt}")
    if labels.shape != (B,):
        raise ValueError(f"labels must be ({B},), got {tuple(labels.shape)}")
    P = C // cpt
    dev = hist.device

    hb = hist.reshape(B, P, cpt).any(2)                     # (B,P) H task blocks
    nb = (seen & ~hist).reshape(B, P, cpt).any(2)           # (B,P) N task blocks
    PH = hb.sum(1)
    PN = nb.sum(1)
    Pstar = torch.minimum(PH, PN)                           # common feasible block count

    p = torch.arange(P, device=dev)[None, :]
    t = (PH - 1)[:, None]                                   # last H block index
    ps = Pstar[:, None]
    # the P* blocks on each side ADJACENT TO THE BOUNDARY: H's newest, N's oldest.
    hsel_b = (p <= t) & (p > t - ps)
    nsel_b = (p > t) & (p <= t + ps)

    j = torch.arange(cpt, device=dev)[None, None, :]
    keep = j != (labels % cpt)[:, None, None]               # drop gold's own offset
    h_sel = (hsel_b[:, :, None] & keep).reshape(B, C) & hist
    n_sel = (nsel_b[:, :, None] & keep).reshape(B, C) & seen & ~hist
    return h_sel, n_sel


==> anc/supplementary_material/mammoth_overlay/ces/support_ablation.py <==
"""Pure loss functions for the fixed-alpha support-set ablation (plan 2026-09-16, Task S).

Deliberately a SEPARATE module from ``ces/arms.py``: the eight-arm matrix is a closed,
frozen campaign and its file must not move while any of its streams can still be launched.
Nothing here touches data, optimiser, sampling, BN or the replay CE -- alpha is multiplied
at the call site and the CE stays in the model file.

Support sets, per cached record i at training time t (plan section 5.1):

    H_i   classes with a seen positive when record i's reference logits were CACHED
    Y_t   classes with a seen positive NOW           (so ``seen``; H_i subset of Y_t)
    N_it  Y_t \\ H_i   -- admitted AFTER caching, already seen now
    F_t   Y* \\ Y_t    -- still no seen positive at time t
    O_i   Y* \\ H_i = N_it union F_t

Every mode divides by ``z.numel()`` = B x FULL head width, the denominator canonical DER++
uses. Masking changes WHICH residuals are counted, never the normaliser.
"""
from __future__ import annotations
import torch
from torch import Tensor

MODES = ("full", "none", "H", "O", "N", "F", "HN", "HF",
         "centered_full", "H_plus_O_upper")


def _check(z: Tensor, ref: Tensor, hist: Tensor, seen: Tensor) -> None:
    if hist.dtype is not torch.bool or seen.dtype is not torch.bool:
        raise TypeError("hist and seen must be bool masks")
    if hist.shape != z.shape or seen.shape != z.shape or ref.shape != z.shape:
        raise ValueError(f"shape mismatch: z{tuple(z.shape)} ref{tuple(ref.shape)} "
                         f"hist{tuple(hist.shape)} seen{tuple(seen.shape)}")
    # H subset of Y_t is a property of the stream, not an assumption to carry silently:
    # a record cannot have been cached with a class that has no seen positive yet.
    bad = (hist & ~seen)
    if bool(bad.any()):
        raise ValueError(f"hist is not a subset of seen ({int(bad.sum())} coordinates). "
                         "Either the class order is not a contiguous prefix or the "
                         "insertion-time support was built from the wrong task id.")


def support_loss(z: Tensor, ref: Tensor, hist: Tensor, seen: Tensor, mode: str) -> Tensor:
    """Distillation term only, WITHOUT alpha. See MODES.

    ``none`` returns a real zero that still participates in the graph, so the caller's
    control flow -- both replay draws, both forward passes -- is identical to every other
    mode. An arm that skipped the forward would differ in BN statistics and RNG draws, not
    only in supervision.
    """
    _check(z, ref, hist, seen)
    e = z - ref.detach()
    if mode == "full":
        return e.square().mean()
    if mode == "none":
        return z.sum() * 0.0
    # hist is a subset of seen (enforced in _check), so H, N and F are disjoint
    # and cover the head: H | N == seen, and (H|N) | F == everything. O == N | F.
    masks = {"H": hist, "O": ~hist, "N": seen & ~hist, "F": ~seen,
             "HN": seen, "HF": hist | ~seen}
    if mode in masks:
        return (e.square() * masks[mode]).sum() / z.numel()
    if mode == "centered_full":
        # drops the per-sample common translation of the whole head, keeps every relative
        # position inside AND across the two blocks. NOT the eight-arm B3, which centres
        # within H after already deleting O.
        return (e - e.mean(dim=1, keepdim=True)).square().mean()
    if mode == "H_plus_O_upper":
        # keeps H two-sided; outside H penalises only logits ABOVE the cached reference.
        return (e.square() * hist + e.clamp_min(0).square() * (~hist)).mean()
    raise ValueError(f"unknown mode {mode!r}; expected one of {MODES}")


def blocks(z: Tensor, ref: Tensor, hist: Tensor) -> dict:
    """The four-term shape/offset decomposition of the full MSE (plan section 6.2).

    With h = |H|, o = |O|, h + o = C, and per-sample block means mH, mO of e = z - ref:

        full_mse = within_H + within_O + h*o/C^2 * (mH - mO)^2 + m^2

    where within_* are the mean-centred (shape) contributions inside each block and m is
    the whole-head mean. These are LOSS components. They are not accuracy contributions and
    must never be reported as a percentage of accuracy.
    """
    e = (z - ref.detach()).double()
    C = e.shape[1]
    h = hist.sum(1, keepdim=True).double()
    o = (~hist).sum(1, keepdim=True).double()
    mH = torch.where(h > 0, (e * hist).sum(1, keepdim=True) / h.clamp_min(1), torch.zeros_like(h))
    mO = torch.where(o > 0, (e * ~hist).sum(1, keepdim=True) / o.clamp_min(1), torch.zeros_like(o))
    m = e.mean(1, keepdim=True)
    within_H = (((e - mH) ** 2) * hist).sum(1, keepdim=True) / C
    within_O = (((e - mO) ** 2) * ~hist).sum(1, keepdim=True) / C
    cross = h * o / (C ** 2) * (mH - mO) ** 2
    offset = m ** 2
    return dict(within_H=within_H.squeeze(1), within_O=within_O.squeeze(1),
                cross=cross.squeeze(1), offset=offset.squeeze(1),
                full=e.square().mean(1), n_H=h.squeeze(1), n_O=o.squeeze(1))


==> anc/supplementary_material/mammoth_overlay/ces/target_age.py <==
"""STUDY 12 — target-age instrument. Pure functions; no RNG; no model, no I/O.

The study replaces the buffer's cached logits with the SAME records' targets as formed by
an EARLIER or LATER checkpoint of the same root, holding inputs, output coordinates and
the learner's starting state fixed. The only surgery available is the frozen
``blockwise_nongold_permute`` applied to one task block.

Ladder positions, fixed here and nowhere else:

    tau_pre  = checkpoint _4   B not yet grounded   5 tasks of training behind it
    tau_post = checkpoint _5   B just grounded      6 tasks
    tau_late = checkpoint _6   B grounded           7 tasks
    S*       = checkpoint _7   the learner start    8 tasks

ELIGIBILITY. A record is eligible iff its gold class was already learned by the EARLIEST
ladder checkpoint, i.e. its insertion task is <= AGE_TASK['pre']. Under reservoir
insertion a record's insertion task is exactly ``gold // classes_per_task``, because the
example is inserted while its own task is being trained. Verified against the
preregistration's independently recorded figure: root 1993 gives 319/500 = 0.638.

Ineligible records keep their restored S* targets UNCHANGED IN EVERY ARM, so they carry no
between-arm variance. Feeding them in would confound target age with whether the teacher
had ever seen the class at all.
"""
import torch
from torch import Tensor

from ces.n_stat import blockwise_nongold_permute

AGE_TASK = {"pre": 4, "post": 5, "late": 6}
STAR_TASK = 7
BLOCK_TASK = 5                       # B = the classes of task 5
AGES = ("asis", "pre", "post", "late")
SURGERIES = ("intact", "permute")


def insertion_task(labels: Tensor, classes_per_task: int) -> Tensor:
    """Reservoir insertion time of each record, read off its own gold class."""
    return torch.div(labels, classes_per_task, rounding_mode="floor")


def eligible_mask(labels: Tensor, classes_per_task: int) -> Tensor:
    """(B,) bool. True iff the earliest ladder teacher had already learned this gold."""
    return insertion_task(labels, classes_per_task) <= AGE_TASK["pre"]


def block_mask(labels: Tensor, n_classes: int, classes_per_task: int,
               block_task: int = BLOCK_TASK) -> Tensor:
    """(B, C) bool. The coordinates of block B, on ELIGIBLE records only."""
    idx = torch.arange(n_classes, device=labels.device)[None, :]
    coords = (idx >= block_task * classes_per_task) & (idx < (block_task + 1) * classes_per_task)
    return coords & eligible_mask(labels, classes_per_task)[:, None]


def apply_age(star_logits: Tensor, q_tau: Tensor, labels: Tensor,
              classes_per_task: int, surgery: str = "intact",
              block_task: int = BLOCK_TASK) -> Tensor:
    """Build one arm's replay target. Consumes NO RNG and is bitwise deterministic.

    ``star_logits`` (N, C) the targets restored from S*; ``q_tau`` (N, C) the same records'
    targets recomputed at the chosen age, or None for the as-is arm.

    Guarantees, all asserted by the sentinels:
      * ``q_tau is None`` returns ``star_logits`` bitwise -- the as-is arm is the identity;
      * ineligible rows are returned bitwise equal to ``star_logits`` in every arm;
      * no coordinate outside block B differs from the chosen age's target;
      * gold is preserved bitwise on every record (eligible golds lie outside B by
        construction, so the permutation cannot reach them, and the frozen permute
        skips gold in any case).
    """
    if surgery not in SURGERIES:
        raise ValueError("unknown surgery %r" % (surgery,))
    if q_tau is None:
        out = star_logits.detach().clone()
    else:
        if q_tau.shape != star_logits.shape:
            raise ValueError("shape mismatch: q_tau%r star%r"
                             % (tuple(q_tau.shape), tuple(star_logits.shape)))
        elig = eligible_mask(labels, classes_per_task)[:, None]
        out = torch.where(elig, q_tau.detach(), star_logits.detach()).clone()
    if surgery == "permute":
        m = block_mask(labels, out.shape[1], classes_per_task, block_task)
        out = blockwise_nongold_permute(out, m, labels, classes_per_task)
    return out


==> anc/supplementary_material/mammoth_overlay/ces/test_split_identity.py <==
"""The decomposition identity the four split cells rest on. CPU only, no GPU needed.

SPLIT_H and SPLIT_O must partition exactly the residuals that SPLIT_F counts, at the same
coefficient and the same full-head denominator. If this fails, the four cells are three
differently-scaled objectives and the deletion argument does not hold.
"""
import torch, torch.nn.functional as F
from ces.arms import ArmConfig, replay_target_loss, support_mask
from ces.projection import project_logits_exact

torch.manual_seed(0)
B, C, NT, CPT = 64, 100, 10, 10
N_SEEN = 70                                   # 7 tasks admitted at measurement time

z = torch.randn(B, C, dtype=torch.double, requires_grad=True)
ref = torch.randn(B, C, dtype=torch.double)
tasks = torch.randint(0, 7, (B,))             # insertion tasks 0..6
labels = torch.randint(0, N_SEEN, (B,))
offsets = torch.arange(1, NT + 1) * CPT       # classes admitted at the END of task t

def loss(arm, c):
    cfg = ArmConfig(arm=arm, coefficient=c)
    return replay_target_loss(z, ref, tasks, labels, offsets, N_SEEN, cfg,
                              project=project_logits_exact)

A = 0.3
F_, H, O = loss("SPLIT_F", A), loss("SPLIT_H", A), loss("SPLIT_O", A)

# 1. exact additive decomposition
assert torch.allclose(H + O, F_, atol=1e-12), (H + O).item() - F_.item()
# 2. SPLIT_F is literally the canonical DER++ distillation term
assert torch.allclose(F_, A * F.mse_loss(z, ref), atol=1e-12)
# 3. SPLIT_F is B0m, the calibration anchor, at the same coefficient
assert torch.allclose(F_, loss("B0m", A), atol=1e-12)
# 4. SPLIT_H is B2's functional form -- only the coefficient differs in the campaign
assert torch.allclose(H, loss("B2", A), atol=1e-12)
# 5. gradients decompose too (the identity must hold on the thing that trains)
gF = torch.autograd.grad(F_, z, retain_graph=True)[0]
gH = torch.autograd.grad(H, z, retain_graph=True)[0]
gO = torch.autograd.grad(O, z, retain_graph=True)[0]
assert torch.allclose(gH + gO, gF, atol=1e-12)
# 6. the two supports are disjoint and cover the FULL head, not just the seen prefix
hist = support_mask(tasks, offsets, C)
assert not (hist & ~hist).any()
assert (hist | ~hist).all()
assert (gH != 0).sum() + (gO != 0).sum() == (gF != 0).sum()
# 7. the complement really does contain both later-seen and still-unseen coordinates
seen = torch.arange(C)[None, :] < N_SEEN
assert ((~hist) & seen).any() and ((~hist) & ~seen).any()

frac = float(hist.double().mean())
print(f"OK  identity holds.  historical support covers {frac:.3f} of head coordinates")
print(f"    SPLIT_F={F_.item():.10f}  SPLIT_H={H.item():.10f}  SPLIT_O={O.item():.10f}")
print(f"    H+O-F = {(H+O-F_).item():.3e}")


==> anc/supplementary_material/mammoth_overlay/ces/tests/consistency_check.py <==
"""Short-trajectory consistency: official `derpp` vs `ces_arms --ces_arm B0m`.

B0m must be numerically identical to canonical DER++ -- it only additionally records the
insertion task in the buffer's existing `task_labels` field. Any divergence means the
metadata path changed the experiment, which would invalidate every other arm.

Drives observe() directly on materialised batches so the two runs see identical inputs,
identical initial weights and identical RNG. CPU, a handful of steps, real CIFAR-100.
"""
import argparse, copy, json, pathlib, sys, random
import numpy as np, torch

ROOT = pathlib.Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT))
from utils.args import (add_management_args, add_experiment_args, add_initial_args,
                        add_dynamic_parsable_args)
from utils.conf import base_path
from datasets import get_dataset
from backbone import get_backbone
from models.derpp import Derpp
from models.ces_arms import CesArms

STEPS = int(sys.argv[1]) if len(sys.argv) > 1 else 12
SEED = 1993

def build_args(model_name, extra):
    p = argparse.ArgumentParser()
    add_initial_args(p, strict=False); add_experiment_args(p); add_management_args(p)
    add_dynamic_parsable_args(p, 'seq-cifar100', 'resnet18')
    (Derpp if model_name == 'derpp' else CesArms).get_parser(p)
    argv = ['--dataset', 'seq-cifar100', '--model', model_name, '--backbone', 'resnet18', '--lr', '0.03',
            '--batch_size', '8', '--minibatch_size', '8', '--buffer_size', '200',
            '--n_epochs', '1', '--alpha', '0.1', '--beta', '0.5', '--seed', str(SEED),
            '--num_workers', '0', '--non_verbose', '1', '--debug_mode', '1',
            '--device', 'cuda'] + extra
    a = p.parse_args(argv)
    a.model = model_name
    a.drop_last = bool(getattr(a, 'drop_last', False))  # torch>=2.14 rejects int here
    a.num_classes = 100
    if getattr(a, 'num_filters', None) is None:
        a.num_filters = 64
    return a

def seed_all(s):
    random.seed(s); np.random.seed(s); torch.manual_seed(s)

base_path(str(ROOT / 'data') + '/')
args = build_args('derpp', [])
dataset = get_dataset(args)
args.num_classes = dataset.N_CLASSES
if getattr(args, 'num_filters', None) is None:
    args.num_filters = 64
backbone = get_backbone(args)
loss_fn = dataset.get_loss()
transform = dataset.get_transform()

seed_all(SEED)
train_loader, _ = dataset.get_data_loaders()
batches = []
for i, data in enumerate(train_loader):
    if i >= STEPS:
        break
    batches.append(tuple(d.clone() if torch.is_tensor(d) else d for d in data[:3]))
print(f"materialised {len(batches)} batches of size {batches[0][0].shape[0]}")

init_state = copy.deepcopy(backbone.state_dict())

def run(model_name, extra):
    seed_all(SEED)
    a = build_args(model_name, extra)
    bb = get_backbone(a); bb.load_state_dict(init_state)
    model = (Derpp if model_name == 'derpp' else CesArms)(bb, loss_fn, a, transform, dataset=dataset)
    model.to(torch.device('cuda')); model.device = torch.device('cuda')
    model.net.train()
    model.meta_begin_task(dataset) if hasattr(model, 'meta_begin_task') else None
    losses = []
    dev = torch.device("cuda")
    for inputs, labels, not_aug in batches:
        inputs, labels, not_aug = inputs.to(dev), labels.to(dev), not_aug.to(dev)
        seed_all(SEED + len(losses) * 7919)          # identical stochasticity per step
        losses.append(model.observe(inputs, labels, not_aug))
    return losses, model

a_loss, a_model = run('derpp', [])
a2_loss, _ = run('derpp', [])   # CONTROL: the SAME model against itself
ctl = [abs(x-y) for x,y in zip(a_loss,a2_loss)]
print(f'
CONTROL derpp-vs-derpp, identical seed: max |diff| = {max(ctl):.3e}')
print('if this is not 0, the device is nondeterministic and no B0/B0m comparison is')
print('meaningful until determinism is forced.')
b_loss, b_model = run('ces_arms', ['--ces_arm', 'B0m'])

diff = [abs(x - y) for x, y in zip(a_loss, b_loss)]
print(f"\nstep  derpp            ces_arms/B0m      |diff|")
for i, (x, y, d) in enumerate(zip(a_loss, b_loss, diff)):
    print(f"{i:>4}  {x:.10f}   {y:.10f}   {d:.3e}")
print(f"\nmax |diff| over {len(diff)} steps: {max(diff):.3e}")
print(f"buffer filled: derpp {a_model.buffer.num_seen_examples}, "
      f"ces_arms {b_model.buffer.num_seen_examples}")
print(f"ces_arms buffer carries task_labels: {hasattr(b_model.buffer,'task_labels')}; "
      f"derpp does not: {not hasattr(a_model.buffer,'task_labels')}")
# B1 must keep the execution flow: same reservoir decisions, same buffer contents,
# same RNG consumption -- only the supervision is removed.
c_loss, c_model = run('ces_arms', ['--ces_arm', 'B1'])
same_buffer = bool(torch.equal(b_model.buffer.examples, c_model.buffer.examples) and
                   torch.equal(b_model.buffer.labels, c_model.buffer.labels) and
                   torch.equal(b_model.buffer.task_labels, c_model.buffer.task_labels))
print(f"\nB1 keeps the execution flow: buffer identical to B0m = {same_buffer}; "
      f"num_seen {c_model.buffer.num_seen_examples} vs {b_model.buffer.num_seen_examples}")
k = 1  # step 0 has an empty buffer in both, so the replay branch is skipped
print(f"B1 step-{k} loss {c_loss[k]:.10f} vs B0m {b_loss[k]:.10f} "
      f"(difference is the removed distillation term: {b_loss[k]-c_loss[k]:.6e})")
out = dict(steps=len(diff), max_abs_diff=max(diff), derpp=a_loss, b0m=b_loss, b1=c_loss,
           identical=bool(max(diff) == 0.0), b1_buffer_identical_to_b0m=same_buffer)
(pathlib.Path(__file__).parent / "CONSISTENCY_B0_vs_B0m.json").write_text(json.dumps(out, indent=1))
print("\nVERDICT:", "IDENTICAL" if max(diff) == 0.0 else "DIVERGENT -- investigate before any run")


==> anc/supplementary_material/mammoth_overlay/ces/tests/determinism_check.py <==
"""Is this GPU deterministic enough for a step-by-step loss comparison?

Runs canonical DER++ twice from the same seed and the same initial weights, then reports
the divergence. If that is not zero, no B0-vs-B0m comparison means anything on this device
until determinism is forced, and the CPU result is the one that carries the claim.
"""
import argparse, copy, os, sys, pathlib, random
import numpy as np, torch

DET = os.environ.get("FORCE_DET", "0") == "1"
if DET:
    os.environ["CUBLAS_WORKSPACE_CONFIG"] = ":4096:8"

ROOT = pathlib.Path(__file__).resolve().parents[2]; sys.path.insert(0, str(ROOT))
from utils.args import (add_management_args, add_experiment_args, add_initial_args,
                        add_dynamic_parsable_args)
from utils.conf import base_path
from datasets import get_dataset
from backbone import get_backbone
from models.derpp import Derpp
from models.ces_arms import CesArms

SEED, STEPS = 1993, int(sys.argv[1]) if len(sys.argv) > 1 else 24
DEV = torch.device("cuda")

def build(name, extra):
    p = argparse.ArgumentParser()
    add_initial_args(p, strict=False); add_experiment_args(p); add_management_args(p)
    add_dynamic_parsable_args(p, 'seq-cifar100', 'resnet18')
    (Derpp if name == 'derpp' else CesArms).get_parser(p)
    a = p.parse_args(['--dataset','seq-cifar100','--model',name,'--backbone','resnet18',
        '--lr','0.03','--batch_size','8','--minibatch_size','8','--buffer_size','200',
        '--n_epochs','1','--alpha','0.1','--beta','0.5','--seed',str(SEED),'--num_workers','0',
        '--non_verbose','1','--debug_mode','1','--device','cuda'] + extra)
    a.model = name; a.drop_last = False; a.num_classes = 100
    if getattr(a, 'num_filters', None) is None: a.num_filters = 64
    return a

def seed_all(s):
    random.seed(s); np.random.seed(s); torch.manual_seed(s); torch.cuda.manual_seed_all(s)

base_path(str(ROOT / 'data') + '/')
args = build('derpp', []); ds = get_dataset(args)
args.num_classes = ds.N_CLASSES
net0 = get_backbone(args); loss_fn = ds.get_loss(); tf = ds.get_transform()
seed_all(SEED)
loader, _ = ds.get_data_loaders()
batches = [tuple(d.clone() for d in b[:3]) for i, b in zip(range(STEPS), loader)]
init = copy.deepcopy(net0.state_dict())

if DET:
    torch.use_deterministic_algorithms(True, warn_only=True)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False

def run(name, extra):
    seed_all(SEED)
    a = build(name, extra)
    bb = get_backbone(a); bb.load_state_dict(init)
    m = (Derpp if name == 'derpp' else CesArms)(bb, loss_fn, a, tf, dataset=ds)
    m.to(DEV); m.device = DEV; m.net.train()
    out = []
    for inp, lab, na in batches:
        seed_all(SEED + len(out) * 7919)
        out.append(m.observe(inp.to(DEV), lab.to(DEV), na.to(DEV)))
    return out

a1 = run('derpp', [])
a2 = run('derpp', [])
b = run('ces_arms', ['--ces_arm', 'B0m'])
ctl = max(abs(x - y) for x, y in zip(a1, a2))
test = max(abs(x - y) for x, y in zip(a1, b))
print(f"\nFORCE_DET={DET}   steps={STEPS}")
print(f"  CONTROL  derpp vs derpp  (same seed, same init): max |diff| = {ctl:.3e}")
print(f"  TEST     derpp vs B0m                          : max |diff| = {test:.3e}")
if ctl > 0:
    print("\n  The device is NONDETERMINISTIC. The TEST number is not evidence about the")
    print("  metadata path; it cannot be smaller than the control. Force determinism or")
    print("  rely on the CPU result, which was exactly 0.")
else:
    print("\n  Device is deterministic at this setting, so the TEST number is meaningful.")


==> anc/supplementary_material/mammoth_overlay/ces/tests/step_cost.py <==
"""Per-step cost of each arm relative to canonical DER++, measured on the real model.

READ THIS BEFORE QUOTING ANY RATIO FROM THIS SCRIPT.

A per-arm ratio is only meaningful if the machine can time IDENTICAL work reproducibly.
It runs a noise floor first: the same DER++ step, repeated, before any arm is timed. If the
spread on identical work exceeds `MAX_SPREAD`, the script REFUSES to print per-arm ratios,
because contention or thermal throttling will otherwise manufacture differences between arms
that do not exist.

This guard exists because an unguarded CPU run on 2026-09-15 produced B1 at 3.07x B0 --
impossible, since B1 strictly removes the MSE term -- and B0m at 1.50x B0, although B0m is
numerically identical to B0 (verified max |loss diff| = 0.000e+00). Two heavy jobs were
sharing the machine. The same failure mode applies on a GPU box: run the cost cell with
EXCLUSIVE access to the device, never alongside another cell.

CPU ratios do not predict GPU ratios in any case: the backbone speeds up by one to two
orders of magnitude while two sorts on a [B,C] tensor become launch-bound.
"""
MAX_SPREAD = 1.15          # max/min on identical work before ratios are refused
import argparse, copy, sys, time, pathlib, random, statistics
import numpy as np, torch
ROOT = pathlib.Path(__file__).resolve().parents[2]; sys.path.insert(0, str(ROOT))
from utils.args import (add_management_args, add_experiment_args, add_initial_args,
                        add_dynamic_parsable_args)
from utils.conf import base_path
from datasets import get_dataset
from backbone import get_backbone
from models.derpp import Derpp
from models.ces_arms import CesArms
from ces.projection import project_logits_exact

SEED, STEPS = 1993, 12
def build(model_name, extra):
    p = argparse.ArgumentParser()
    add_initial_args(p, strict=False); add_experiment_args(p); add_management_args(p)
    add_dynamic_parsable_args(p, 'seq-cifar100', 'resnet18')
    (Derpp if model_name == 'derpp' else CesArms).get_parser(p)
    a = p.parse_args(['--dataset','seq-cifar100','--model',model_name,'--backbone','resnet18',
        '--lr','0.03','--batch_size','32','--minibatch_size','32','--buffer_size','500',
        '--n_epochs','1','--alpha','0.1','--beta','0.5','--seed',str(SEED),'--num_workers','0',
        '--non_verbose','1','--debug_mode','1','--device','cpu'] + extra)
    a.model = model_name; a.drop_last = False; a.num_classes = 100
    if getattr(a,'num_filters',None) is None: a.num_filters = 64
    return a

base_path(str(ROOT/'data')+'/')
args = build('derpp', []); ds = get_dataset(args)
net0 = get_backbone(args); loss_fn = ds.get_loss(); tf = ds.get_transform()
random.seed(SEED); np.random.seed(SEED); torch.manual_seed(SEED)
loader,_ = ds.get_data_loaders()
batches = [tuple(d.clone() for d in b[:3]) for i,b in zip(range(STEPS+4), loader)]
init = copy.deepcopy(net0.state_dict())

def timeit(name, extra):
    random.seed(SEED); np.random.seed(SEED); torch.manual_seed(SEED)
    a = build('derpp' if name=='derpp' else 'ces_arms', extra)
    bb = get_backbone(a); bb.load_state_dict(init)
    m = (Derpp if name=='derpp' else CesArms)(bb, loss_fn, a, tf, dataset=ds)
    m.to(torch.device('cpu')); m.device = torch.device('cpu'); m.net.train()
    for b in batches[:4]: m.observe(*b)              # warm up + fill buffer
    t = time.perf_counter()
    for b in batches[4:4+STEPS]: m.observe(*b)
    return (time.perf_counter()-t)/STEPS

# --- noise floor on identical work, before any arm is compared -------------------------
floor = [timeit('derpp', []) for _ in range(3)]
spread = max(floor) / min(floor)
print(f"noise floor, identical DER++ work x3: "
      + "  ".join(f"{1000*f:.0f}ms" for f in floor)
      + f"   spread {spread:.2f}x")
if spread > MAX_SPREAD:
    print(f"\nREFUSING to report per-arm ratios: spread {spread:.2f}x exceeds {MAX_SPREAD}x on "
          f"IDENTICAL work.\nThis machine cannot resolve the differences being asked about. "
          f"Re-run with exclusive\naccess to the device. Only the isolated projection timing "
          f"below is reported.")
    import torch as _t
    z = _t.randn(32,100); y = _t.randint(0,100,(32,))
    l = _t.full((32,100),0.25); u = _t.full((32,100),float('inf'))
    l.scatter_(1,y[:,None],0.); u.scatter_(1,y[:,None],0.)
    project_logits_exact(z,y,l,u)
    t=time.perf_counter()
    for _ in range(500): project_logits_exact(z,y,l,u)
    print(f"\nprojection alone at [32,100]: {1000*(time.perf_counter()-t)/500:.3f} ms")
    sys.exit(0)

res = {}
res['B0 (official derpp)'] = statistics.median(floor)
for arm in ('B0m','B1','B2','B3','B4','M0','M1','M2'):
    res[arm] = timeit(arm, ['--ces_arm', arm])
base = res['B0 (official derpp)']
print(f"CPU, ResNet-18, batch 32, replay 32, buffer 500, {STEPS} timed steps\n")
print(f"{'arm':<22}{'ms/step':>10}{'vs B0':>9}")
for k,v in res.items():
    print(f"{k:<22}{1000*v:>10.1f}{v/base:>8.2f}x")

# the projection in isolation, at the shape it actually runs at
z = torch.randn(32,100); y = torch.randint(0,100,(32,))
l = torch.full((32,100),0.25); u = torch.full((32,100),float('inf'))
l.scatter_(1,y[:,None],0.); u.scatter_(1,y[:,None],0.)
project_logits_exact(z,y,l,u)
t=time.perf_counter()
for _ in range(500): project_logits_exact(z,y,l,u)
pt=(time.perf_counter()-t)/500
print(f"\nprojection alone at [32,100]: {1000*pt:.3f} ms  "
      f"= {100*pt/base:.2f}% of a CPU DER++ step")
print("On GPU the backbone step shrinks by ~1-2 orders of magnitude while two sorts on a")
print("[32,100] tensor become launch-bound, so this percentage is NOT transferable.")


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_ces_arms.py <==
"""CPU tests for the eight-arm candidate package. No dataset, no GPU, no training run."""
import argparse, json, math, sys, types, pathlib
import torch, torch.nn as nn, torch.nn.functional as F

ROOT = pathlib.Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT))
from ces.arms import (ARMS, DIAGNOSTIC_ONLY, ArmConfig, replay_target_loss, support_mask,
                      assert_contiguous_prefix, reference_correct_gate, student_easy_gate,
                      shuffle_history_association, build_bounds)
from ces.projection import project_logits_exact
from ces.calibration import CalibrationBatch, calibrate

checks = []
def ok(name, cond, **kw):
    checks.append(dict(name=name, passed=bool(cond), **kw)); assert cond, (name, kw)

torch.manual_seed(9152026)
B, C, NT, CPT = 24, 100, 10, 10
NSEEN = 60
offsets = torch.tensor([(t + 1) * CPT for t in range(NT)])
z = torch.randn(B, C) * 4
ref = torch.randn(B, C) * 4
tasks = torch.randint(0, NSEEN // CPT, (B,))
y = (tasks * CPT + torch.randint(0, CPT, (B,))).long()
P = dict(project=project_logits_exact)
def L(arm, **kw):
    return replay_target_loss(z, ref, tasks, y, offsets, NSEEN,
                              ArmConfig(arm=arm, coefficient=1.0, **kw), **P)

# ---- 1. support mapping ------------------------------------------------------------
m = support_mask(tasks, offsets, C)
ok("support_mask_counts_match_insertion_task",
   bool((m.sum(1) == offsets[tasks]).all()), example=int(m.sum(1)[0]))
ok("support_mask_is_a_prefix", bool((m[:, :-1].int() >= m[:, 1:].int()).all()))
ok("gold_always_inside_its_own_support", bool(m.gather(1, y[:, None]).all()))
try:
    assert_contiguous_prefix({0, 1, 2, 5}, 4); raised = False
except RuntimeError as e:
    raised = "contiguous prefix" in str(e)
ok("non_prefix_ordering_raises_loudly", raised)
assert_contiguous_prefix(set(range(30)), 30)

# ---- 2. reservoir field alignment (real Buffer) --------------------------------------
from utils.buffer import Buffer
buf = Buffer(50)
seen_map = {}
torch.manual_seed(7)
for step in range(60):
    ex = torch.arange(step * 4, step * 4 + 4).float()[:, None].repeat(1, 3)
    lb = torch.arange(step * 4, step * 4 + 4) % 100
    lg = ex[:, :1].repeat(1, 5) * 10
    tk = torch.full_like(lb, step % NT)
    buf.add_data(examples=ex, labels=lb, logits=lg, task_labels=tk)
    for i in range(4):
        seen_map[float(ex[i, 0])] = (int(lb[i]), float(lg[i, 0]), int(tk[i]))
bad = 0
for i in range(buf.examples.shape[0]):
    key = float(buf.examples[i, 0])
    if key in seen_map:
        lab, lg0, tk0 = seen_map[key]
        bad += (int(buf.labels[i]) != lab) or (float(buf.logits[i, 0]) != lg0) or (int(buf.task_labels[i]) != tk0)
ok("reservoir_keeps_examples_labels_logits_tasklabels_aligned", bad == 0, slots=int(buf.examples.shape[0]))
got = buf.get_data(8, transform=None)
ok("get_data_returns_four_fields_in_documented_order", len(got) == 4, n=len(got))

# ---- 3. B0m reproduces canonical DER++ distillation exactly --------------------------
ok("B0m_equals_canonical_full_width_mse",
   torch.allclose(L("B0m"), F.mse_loss(z, ref), atol=0, rtol=0))
full = torch.ones_like(z, dtype=torch.bool)
b2_full = (full * (z - ref).square()).sum() / z.numel()
ok("B2_with_full_support_collapses_to_B0m", torch.allclose(b2_full, F.mse_loss(z, ref)))

# ---- 4. denominator is the same for every arm ---------------------------------------
lo, up = build_bounds(ref, y, m, (torch.arange(C)[None, :] < NSEEN).expand_as(z),
                      margin=0.25, relaxation=0.5, two_sided=True, use_history=True)
v = project_logits_exact(z[:, :NSEEN], y, lo[:, :NSEEN], up[:, :NSEEN])
manual = 0.5 * (z[:, :NSEEN] - v).square().sum() / z.numel()
ok("projection arms normalise by full head width, not by the support",
   torch.allclose(L("DIAG_bilateral"), manual))

# ---- 5. no-distillation control ------------------------------------------------------
zg = z.clone().requires_grad_(True)
l1 = replay_target_loss(zg, ref, tasks, y, offsets, NSEEN,
                        ArmConfig(arm="B1", coefficient=1.0), **P)
ok("B1_loss_is_exactly_zero", float(l1.detach()) == 0.0)
g1 = torch.autograd.grad(l1, zg, allow_unused=True)[0]
ok("B1_supplies_no_gradient", g1 is None or float(g1.abs().max()) == 0.0)

# ---- 6. centering ---------------------------------------------------------------------
shift = torch.randn(B, 1) * 5
z2 = z + shift
l_b3 = replay_target_loss(z2, ref, tasks, y, offsets, NSEEN, ArmConfig(arm="B3", coefficient=1.0), **P)
ok("B3_invariant_to_per_sample_logit_shift", torch.allclose(l_b3, L("B3"), atol=1e-10))
l_b2 = replay_target_loss(z2, ref, tasks, y, offsets, NSEEN, ArmConfig(arm="B2", coefficient=1.0), **P)
ok("B2_is_NOT_shift_invariant_so_B3_isolates_centering", not torch.allclose(l_b2, L("B2"), atol=1e-6))

# ---- 7. gating: B4 is the REFERENCE-correct gate, not the student-easy gate ------------
keep_ref = reference_correct_gate(ref, y, m)
keep_stu = student_easy_gate(z, y, NSEEN, 0.25)
ok("the two gates are different controls and disagree on real inputs",
   not bool(torch.equal(keep_ref, keep_stu)),
   ref_keeps=int(keep_ref.sum()), student_keeps=int(keep_stu.sum()))
ok("reference_correct_gate ignores the student entirely",
   bool(torch.equal(keep_ref, reference_correct_gate(ref, y, m))) and
   bool(torch.equal(keep_ref, reference_correct_gate(ref, y, m))))
ref_bad = ref.clone(); ref_bad.scatter_(1, y[:, None], float(ref.min()) - 50.0)
ok("B4 is zero when the cached reference is wrong on every sample",
   float(replay_target_loss(z, ref_bad, tasks, y, offsets, NSEEN,
                            ArmConfig(arm="B4", coefficient=1.0), **P)) == 0.0)
ref_good = ref.clone(); ref_good.scatter_(1, y[:, None], float(ref.max()) + 50.0)
ok("B4 equals B3 when the cached reference is right on every sample",
   torch.allclose(replay_target_loss(z, ref_good, tasks, y, offsets, NSEEN,
                                     ArmConfig(arm="B4", coefficient=1.0), **P),
                  replay_target_loss(z, ref_good, tasks, y, offsets, NSEEN,
                                     ArmConfig(arm="B3", coefficient=1.0), **P)))
zg2 = z.clone().requires_grad_(True)
lg2 = replay_target_loss(zg2, ref, tasks, y, offsets, NSEEN,
                         ArmConfig(arm="B4", coefficient=1.0), **P)
gg = torch.autograd.grad(lg2, zg2)[0]
ok("B4 gate carries no gradient; dropped rows are exactly zero",
   float(gg[~keep_ref].abs().max()) == 0.0 if (~keep_ref).any() else True,
   dropped=int((~keep_ref).sum()))

# ---- 7b. M2 association shuffle -------------------------------------------------------
seen_m = (torch.arange(C)[None, :] < NSEEN).expand_as(z)
lo_r1, _ = build_bounds(ref, y, m, seen_m, margin=0.25, relaxation=0.5,
                        two_sided=False, use_history=True)
gaps_t = ref.gather(1, y[:, None]) - ref
trusted_m = (m & seen_m & (gaps_t >= 0.25)).scatter(1, y[:, None], False)
perm, eff = shuffle_history_association(lo_r1, trusted_m, ref, y)
ok("shuffle preserves the per-record lower-bound multiset",
   all(torch.allclose(lo_r1[i][trusted_m[i]].sort().values,
                      perm[i][trusted_m[i]].sort().values)
       for i in range(B) if int(trusted_m[i].sum()) >= 1))
ok("shuffle leaves untrusted and newly admitted rivals untouched",
   bool(torch.equal(perm[~trusted_m], lo_r1[~trusted_m])))
ok("shuffle is fixed per record, not re-randomised per call",
   bool(torch.equal(perm, shuffle_history_association(lo_r1, trusted_m, ref, y)[0])))
ok("records with fewer than two trusted rivals are flagged as ineffective",
   bool(torch.equal(eff, trusted_m.sum(1) >= 2)),
   effective=int(eff.sum()), of=B)
ok("M2 differs from M1 only through the association",
   not torch.allclose(L("M2"), L("M1")), M1=float(L("M1")), M2=float(L("M2")))

# ---- 7c. the two-sided target is diagnostic-only, not a training arm -------------------
ok("bilateral target is not in the training matrix",
   "DIAG_bilateral" not in ARMS and "DIAG_bilateral" in DIAGNOSTIC_ONLY)
ok("bilateral target is still computable for read-only diagnostics",
   float(L("DIAG_bilateral")) > 0.0)

# ---- 8. projection properties ---------------------------------------------------------
gap = v.gather(1, y[:, None]) - v
riv = torch.ones_like(v, dtype=torch.bool).scatter_(1, y[:, None], False)
viol = float(torch.maximum((lo[:, :NSEEN] - gap)[riv], (gap - up[:, :NSEEN])[riv]).clamp_min(0).max())
ok("projection_is_feasible", viol < 1e-5, max_violation=viol)
ok("gold_wins_inside_the_set", bool((v.argmax(1) == y).all()))
seen_all = (torch.arange(C)[None, :] < NSEEN).expand_as(z)
riv_full = torch.ones_like(z, dtype=torch.bool).scatter_(1, y[:, None], False) & seen_all
lo0, up0 = build_bounds(ref, y, m, seen_all, margin=0.25, relaxation=0.5,
                        two_sided=False, use_history=False)
ok("M0_has_no_upper_bounds_and_a_uniform_mu_lower_bound",
   bool(torch.isinf(up0[riv_full]).all()) and float((lo0[riv_full] - 0.25).abs().max()) == 0.0)
lo1, _ = build_bounds(ref, y, m, seen_all, margin=0.25, relaxation=0.5,
                      two_sided=False, use_history=True)
ok("M1_lower_bounds_exceed_mu_on_trusted_pairs_only",
   float(lo1[riv_full].max()) > 0.25 and float(lo1[riv_full].min()) == 0.25,
   max_lower=float(lo1[riv_full].max()))

# ---- 9. calibration contract: PARAMETER gradients -------------------------------------
class TinyNet(nn.Module):
    def __init__(self):
        super().__init__()
        self.body = nn.Sequential(nn.Linear(16, 32), nn.ReLU())
        self.classifier = nn.Linear(32, C)
    def forward(self, x):
        return self.classifier(self.body(x))

net = TinyNet()
inputs = torch.randn(B, 16)
batches = [CalibrationBatch(inputs=inputs, reference=ref, task_labels=tasks, labels=y,
                            n_seen=NSEEN, stage=st) for st in ("early", "mid", "late")]
rep = calibrate(net, batches, offsets, alpha=0.5)
ok("calibration basis is the parameter gradient", rep['basis'] == "parameter_gradient")
ok("a coefficient is produced for every calibrated arm",
   all(k in rep['coefficients'] for k in ("B2", "B3", "B4", "M0", "M1", "M2")))
ok("calibration matches the stated formula",
   abs(rep['coefficients']['M1'] - 0.5 * rep['per_arm']['B0m']['G'] / rep['per_arm']['M1']['G'])
   < 1e-9, lam_M1=rep['coefficients']['M1'])
ok("head and backbone gradients are disclosed separately",
   all(len(rep['per_arm'][a]['head_norm']) == 3 and len(rep['per_arm'][a]['backbone_norm']) == 3
       for a in ("B0m", "M1")))
ok("zero-gradient fraction and activity are disclosed",
   'zero_fraction' in rep['per_arm']['M1'] and 'activity' in rep['per_arm']['M1'])
ok("the bilateral target is calibrated but labelled DIAGNOSTIC ONLY",
   rep['verdict']['DIAG_bilateral'].startswith("DIAGNOSTIC ONLY"),
   verdict=rep['verdict']['DIAG_bilateral'])
ref_all_good = ref.clone(); ref_all_good.scatter_(1, y[:, None], float(ref.max()) + 50.0)
zb = [CalibrationBatch(inputs=inputs, reference=ref_all_good, task_labels=tasks, labels=y,
                       n_seen=NSEEN, stage="early")]
# make B2's residual vanish on its support while the anchor still has gradient
ref_b2 = ref_all_good.clone()
with torch.no_grad():
    z_net = net(inputs)
hist_all = support_mask(tasks, offsets, C)
ref_b2 = torch.where(hist_all, z_net, ref_b2)
rep0 = calibrate(net, [CalibrationBatch(inputs=inputs, reference=ref_b2, task_labels=tasks,
                                        labels=y, n_seen=NSEEN, stage="early")],
                 offsets, alpha=0.5, include_diagnostic=False)
ok("anchor still has parameter gradient in this case", rep0['per_arm']['B0m']['G'] > 0)
ok("zero-gradient arm is UNDEFINED, not epsilon-inflated",
   rep0['coefficients']['B2'] is None and rep0['verdict']['B2'].startswith("UNDEFINED"),
   verdict=rep0['verdict']['B2'])

out = dict(status="CES_ARMS_CPU_CHECKS_PASSED_NOT_A_TRAINING_RESULT",
           torch=torch.__version__, n_checks=len(checks), checks=checks,
           example_coefficients=rep['coefficients'])
(pathlib.Path(__file__).parent / "CES_ARMS_CHECKS.json").write_text(json.dumps(out, indent=1))
print(f"{len(checks)} checks passed")
print("example frozen coefficients (alpha=0.5, synthetic batch):")
for k, val in rep['coefficients'].items():
    shown = f"{val:.4g}" if val is not None else "UNDEFINED"
    print(f"   {k:<22} {shown:>10}   {rep['verdict'][k]}")
print("\n(a synthetic random reference is right on almost no sample, so the "
      "reference-correct gate legitimately empties B4 here)")


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_ces_future.py <==
"""The Wave Q CE factor must be a stop-gradient, not a masked softmax.

Three properties are pinned, because the whole mechanism reading of Wave Q depends on
them and a masked-softmax implementation would silently satisfy none of them:

  1. the forward VALUE is unchanged, so the two arms are not optimising different losses;
  2. the CE gradient on every SEEN-class logit is unchanged, so an observed effect cannot
     be attributed to a different seen-class CE geometry;
  3. the CE gradient on the FUTURE logits is exactly zero, and was strictly positive
     before -- that positive value is the suppression the factor is meant to remove.
"""
import torch
import torch.nn.functional as F
import pytest

from models.ces_future import CesFuture, CE_F_MODES


class _Stub:
    """Just enough of the model to exercise the two helpers, with no backbone, no data
    and no optimiser: the helpers depend on nothing else."""
    def __init__(self, n_seen, ce_f):
        self.n_seen_classes = n_seen
        self.args = type("A", (), {"ces_ce_f": ce_f})()
        self.loss = F.cross_entropy
    _sg_future = CesFuture._sg_future
    _ce = CesFuture._ce


C, B, NSEEN = 12, 8, 6


def _z():
    torch.manual_seed(0)
    return torch.randn(B, C, requires_grad=True)


def _y():
    torch.manual_seed(1)
    return torch.randint(0, NSEEN, (B,))          # labels are always SEEN classes


def test_forward_value_is_bit_identical():
    z, y = _z(), _y()
    plain = F.cross_entropy(z, y)
    sg = _Stub(NSEEN, "sg_all")._ce(z, y, "stream")
    assert torch.equal(plain, sg), "the stop-gradient must not change the loss value"


def test_seen_class_gradients_are_unchanged():
    z, y = _z(), _y()
    g_plain = torch.autograd.grad(F.cross_entropy(z, y), z)[0]
    z2 = z.detach().clone().requires_grad_(True)
    g_sg = torch.autograd.grad(_Stub(NSEEN, "sg_all")._ce(z2, y, "stream"), z2)[0]
    assert torch.allclose(g_plain[:, :NSEEN], g_sg[:, :NSEEN], atol=0, rtol=0)


def test_future_gradients_are_zeroed_and_were_positive():
    z, y = _z(), _y()
    g_plain = torch.autograd.grad(F.cross_entropy(z, y), z)[0]
    # this is the suppression the factor removes: p_j > 0 on every future coordinate
    assert bool((g_plain[:, NSEEN:] > 0).all()), "future CE gradient should push logits down"
    z2 = z.detach().clone().requires_grad_(True)
    g_sg = torch.autograd.grad(_Stub(NSEEN, "sg_all")._ce(z2, y, "stream"), z2)[0]
    assert bool((g_sg[:, NSEEN:] == 0).all()), "future CE gradient must be exactly zero"


def test_on_mode_is_plain_cross_entropy():
    z, y = _z(), _y()
    g_plain = torch.autograd.grad(F.cross_entropy(z, y), z)[0]
    z2 = z.detach().clone().requires_grad_(True)
    g_on = torch.autograd.grad(_Stub(NSEEN, "on")._ce(z2, y, "stream"), z2)[0]
    assert torch.equal(g_plain, g_on), "ces_ce_f=on must be untouched cross-entropy"


def test_sg_stream_leaves_the_replay_ce_alone():
    z, y = _z(), _y()
    g_plain = torch.autograd.grad(F.cross_entropy(z, y), z)[0]
    s = _Stub(NSEEN, "sg_stream")
    z2 = z.detach().clone().requires_grad_(True)
    g_replay = torch.autograd.grad(s._ce(z2, y, "replay"), z2)[0]
    assert torch.equal(g_plain, g_replay)
    z3 = z.detach().clone().requires_grad_(True)
    g_stream = torch.autograd.grad(s._ce(z3, y, "stream"), z3)[0]
    assert bool((g_stream[:, NSEEN:] == 0).all())


def test_nothing_is_masked_out_of_the_denominator():
    """A masked softmax would change the loss whenever a future logit is large. Make one
    large and check the value still moves -- i.e. F is still in the denominator."""
    z, y = _z(), _y()
    sg_small = float(_Stub(NSEEN, "sg_all")._ce(z, y, "stream"))
    z_big = z.detach().clone(); z_big[:, NSEEN:] += 5.0
    z_big.requires_grad_(True)
    sg_big = float(_Stub(NSEEN, "sg_all")._ce(z_big, y, "stream"))
    assert sg_big > sg_small + 1.0, ("raising the future logits must raise the loss; if it "
                                     "does not, F has been dropped from the denominator "
                                     "and this is a masked softmax, not a stop-gradient")


def test_no_future_block_is_a_no_op():
    z, y = _z(), _y()
    g_plain = torch.autograd.grad(F.cross_entropy(z, y), z)[0]
    z2 = z.detach().clone().requires_grad_(True)
    g_sg = torch.autograd.grad(_Stub(C, "sg_all")._ce(z2, y, "stream"), z2)[0]
    assert torch.equal(g_plain, g_sg), "with every class seen the factor must do nothing"


@pytest.mark.parametrize("m", CE_F_MODES)
def test_every_declared_mode_runs(m):
    z, y = _z(), _y()
    assert torch.isfinite(_Stub(NSEEN, m)._ce(z, y, "stream"))


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_cescope.py <==
"""Smoke test for models/ces_cescope.py -- the R3 seen-only CE intervention.

Pins the things that must NOT change. Run:
    PYTHONPATH=<root>/mammoth python ces/tests/test_cescope.py
"""
import sys, torch, torch.nn.functional as F
from models.ces_cescope import seen_only

ok = fail = 0
def check(name, cond):
    global ok, fail
    if cond: ok += 1; print("  PASS  %s" % name)
    else:    fail += 1; print("  FAIL  %s" % name)

torch.manual_seed(0)
C, B = 100, 16

print("1. seen_only masks exactly the classes at or beyond the admitted prefix")
allgood = allfinite = allelse = True
for n_seen in (10, 20, 50, 90, 100):
    x = torch.randn(B, C)
    y = seen_only(x, n_seen)
    allgood  &= bool(torch.isinf(y[:, n_seen:]).all() and (y[:, n_seen:] < 0).all())
    allfinite &= bool(torch.isfinite(y[:, :n_seen]).all())
    allelse  &= bool(torch.equal(y[:, :n_seen], x[:, :n_seen]))
check("every coordinate >= n_seen is -inf", allgood)
check("every coordinate < n_seen is finite", allfinite)
check("the admitted prefix is passed through bit-for-bit", allelse)

print("2. it does not touch the input tensor")
x = torch.randn(B, C); x0 = x.clone(); seen_only(x, 30)
check("input unchanged (a new tensor is returned)", torch.equal(x, x0))

print("3. the softmax support really is the prefix")
x = torch.randn(B, C); n_seen = 30
p = F.softmax(seen_only(x, n_seen), dim=1)
check("no probability mass on unseen classes", bool((p[:, n_seen:] == 0).all()))
check("prefix mass sums to 1", bool(torch.allclose(p[:, :n_seen].sum(1), torch.ones(B), atol=1e-6)))
check("prefix probabilities equal a softmax over the prefix alone",
      bool(torch.allclose(p[:, :n_seen], F.softmax(x[:, :n_seen], dim=1), atol=1e-6)))

print("4. CE is finite and its gradient on unseen logits is exactly zero")
x = torch.randn(B, C, requires_grad=True); n_seen = 30
lab = torch.randint(0, n_seen, (B,))
loss = F.cross_entropy(seen_only(x, n_seen), lab)
loss.backward()
xp = x.detach()[:, :n_seen].clone().requires_grad_(True)
F.cross_entropy(xp, lab).backward()
g_prefix = xp.grad

check("loss is finite", bool(torch.isfinite(loss)))
check("grad on unseen logits is exactly 0", bool((x.grad[:, n_seen:] == 0).all()))
check("grad on seen logits is not all 0", bool((x.grad[:, :n_seen] != 0).any()))
check("seen-block grad equals the grad of a CE taken over the prefix alone",
      bool(torch.allclose(x.grad[:, :n_seen], g_prefix, atol=1e-7)))

print("5. at n_seen == C the intervention is a no-op")
x = torch.randn(B, C); lab = torch.randint(0, C, (B,))
check("seen_only(x, C) == x", torch.equal(seen_only(x, C), x))
check("CE identical to the unmasked CE at full width",
      bool(F.cross_entropy(seen_only(x, C), lab) == F.cross_entropy(x, lab)))

print("6. the contiguous-prefix precondition is actually enforced by the model")
import inspect
from models.ces_cescope import CesCeScope
et = inspect.getsource(CesCeScope.end_task)
check("end_task asserts the seen labels form a contiguous prefix",
      "assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)" in et)

print("7. seen_only consumes no RNG")
torch.manual_seed(123); _ = torch.randn(B, C); a2 = torch.randn(4)
torch.manual_seed(123); z = torch.randn(B, C); seen_only(z, 40); b2 = torch.randn(4)
check("the next draw after the call is identical", torch.equal(a2, b2))

print("8. the model wires the flag to both CE terms and nothing else")
src = open(__file__.replace('ces/tests/test_cescope.py', 'models/ces_cescope.py')).read() \
      if 'ces/tests' in __file__ else open('models/ces_cescope.py').read()
check("_ce used for the current-task CE", "loss = self._ce(outputs, labels)" in src)
check("_ce used for the replay CE", "self.args.beta * self._ce(buf_outputs, buf_labels)" in src)
check("the cache still stores the raw unmasked outputs", "logits=outputs.data" in src)
check("no masking is applied before add_data", "seen_only(outputs" not in src)
check("the distillation term is untouched", "support_loss(\n                buf_outputs, buf_logits, hist, seen, self.args.ces_mode)" in src)

print("\n%d passed, %d failed" % (ok, fail))
sys.exit(1 if fail else 0)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_der_buffer_neutral.py <==
"""SENTINEL 16, second design. Does storing `labels` in the DER buffer change ANYTHING
about which examples are kept and which are drawn?

WHY THE FIRST DESIGN WAS DISCARDED, recorded here rather than quietly replaced:
  The first version compared terminal accuracy of three 1-epoch, 2-task smokes on one card
      A sibling full          24.30
      B sibling full (repeat) 21.90      <- IDENTICAL code, IDENTICAL seed
      C D1 model original     21.10
  and asked whether |A-C| <= |A-B|. It gave 3.20 vs 2.40, i.e. "FAIL". But the run-to-run
  floor between two runs of the SAME code at the SAME seed was 2.40 pp, so the test had no
  power to detect anything: with one run per condition it cannot separate a real difference
  from its own noise. A gate that cannot fail for the right reason cannot pass for the
  right reason either. It is replaced, not loosened.

THIS design tests the actual claim directly and deterministically, on CPU:
  the two buffers consume the SAME number of RNG draws in the SAME order, so seeded
  identically they must keep the same examples and return the same indices. If storing
  `labels` perturbed reservoir selection or sampling, these would diverge.
"""
import os, sys
import numpy as np
import torch

MAM = str(__import__("pathlib").Path(__file__).resolve().parents[2])
sys.path.insert(0, MAM)
from utils.buffer import Buffer

OK = []


def check(name, cond, detail=""):
    OK.append(bool(cond))
    print("  %-62s %s %s" % (name, "PASS" if cond else "FAIL", detail))


SIZE, BATCH, STEPS, C = 50, 10, 40, 100


def drive(with_labels, seed=12345):
    np.random.seed(seed)
    torch.manual_seed(seed)
    buf = Buffer(SIZE, device="cpu")
    tag = 0
    for s in range(STEPS):
        # examples carry a unique tag so "which examples were kept" is readable
        ex = torch.arange(tag, tag + BATCH, dtype=torch.float32).view(BATCH, 1, 1, 1).repeat(1, 3, 4, 4)
        tag += BATCH
        lab = torch.arange(BATCH) % C
        lg = torch.full((BATCH, C), float(s))
        tl = torch.full((BATCH,), s // 4)
        if with_labels:
            buf.add_data(examples=ex, labels=lab, logits=lg, task_labels=tl)
        else:
            buf.add_data(examples=ex, logits=lg, task_labels=tl)
    kept = buf.examples[:, 0, 0, 0].clone()
    draws = []
    for _ in range(12):
        out = buf.get_data(8, transform=None, return_index=True, device="cpu")
        draws.append(np.asarray(out[-1]).copy() if not torch.is_tensor(out[-1])
                     else out[-1].cpu().numpy().copy())
    return kept, np.concatenate(draws)


print("SENTINEL 16 -- storing `labels` is RNG- and content-neutral for the DER buffer")
k1, d1 = drive(True)
k0, d0 = drive(False)
check("16a the two buffers keep EXACTLY the same examples",
      torch.equal(k1, k0), "%d slots" % k1.numel())
check("16b the two buffers draw EXACTLY the same indices",
      np.array_equal(d1, d0), "%d draws" % d1.size)

# and the control: the same configuration re-driven must reproduce itself, otherwise the
# comparison above would be vacuous
k1b, d1b = drive(True)
check("16c control: re-driving the SAME configuration reproduces it",
      torch.equal(k1, k1b) and np.array_equal(d1, d1b))

# a negative control: a genuinely different draw sequence must be DETECTED by this test,
# otherwise it would pass for anything
k2, d2 = drive(True, seed=999)
check("16d negative control: a different seed IS detected as different",
      not (torch.equal(k1, k2) and np.array_equal(d1, d2)))

print("\n%d/%d sentinels pass" % (sum(OK), len(OK)))
raise SystemExit(0 if all(OK) else 1)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_hdir_der.py <==
"""DER-SCOPE sentinels. Run as a plain script (this programme's tests are not pytest):
    PYTHONPATH=. python ces/tests/test_hdir_der.py
A pytest invocation reports "no tests ran", which looks like success and is not.

Covers the scientific-identity and DER-semantics gates the Owner fixed before launch.
Gates 13 (per-host checkpoint smoke), 14 (readout recompute) and 16 (sibling == D1 model)
are runtime gates and live in the runner / smoke scripts, not here.
"""
import inspect, os, re, sys
import torch

HERE = os.path.dirname(os.path.abspath(__file__))
MAM = os.path.dirname(os.path.dirname(HERE))
sys.path.insert(0, MAM)

from ces.arms import support_mask
from ces.iso_target import blockwise_nongold_isotropize
from ces.n_stat import blockwise_nongold_permute
from ces.support_ablation import support_loss

CPT, C, NT, B = 10, 100, 10, 256
OK = []


def check(name, cond, detail=""):
    OK.append(bool(cond))
    print("  %-64s %s %s" % (name, "PASS" if cond else "FAIL", detail))


def synth(seed=0):
    g = torch.Generator().manual_seed(seed)
    q = torch.randn(B, C, generator=g, dtype=torch.float64)
    tl = torch.randint(0, NT, (B,), generator=g)
    # gold must lie in the record's own insertion block, as reservoir insertion guarantees
    gold = tl * CPT + torch.randint(0, CPT, (B,), generator=g)
    offsets = torch.tensor([(t + 1) * CPT for t in range(NT)], dtype=torch.long)
    hist = support_mask(tl, offsets, C)
    return q, gold, tl, hist


print("SENTINEL 1-4 -- the two H surgeries, on the mask the model actually builds")
q, gold, tl, hist = synth()
iso = blockwise_nongold_isotropize(q, hist, gold, CPT)
per = blockwise_nongold_permute(q, hist, gold, CPT)
g_idx = gold.view(-1, 1)
check("1  hiso leaves gold bitwise unchanged",
      torch.equal(iso.gather(1, g_idx), q.gather(1, g_idx)))
check("2  hperm leaves gold bitwise unchanged",
      torch.equal(per.gather(1, g_idx), q.gather(1, g_idx)))
check("3a coordinates OUTSIDE H untouched by hperm", torch.equal(per[~hist], q[~hist]))
check("3b coordinates OUTSIDE H untouched by hiso", torch.equal(iso[~hist], q[~hist]))
moved = (per != q)
blk_of = torch.arange(C) // CPT
same_block = True
for b in range(B):
    cols = moved[b].nonzero().flatten()
    if cols.numel() and blk_of[cols].unique().numel() > 1:
        # values may move within SEVERAL blocks, but never BETWEEN them: check that the
        # multiset of each block is preserved, which is the operative statement
        pass
for b in range(B):
    for t in range(NT):
        sl = slice(t * CPT, (t + 1) * CPT)
        if not torch.equal(q[b, sl].sort().values, per[b, sl].sort().values):
            same_block = False
check("3  permutation stays strictly inside each task block (multiset preserved)", same_block)
# The EXACT invariant is sentinel 3: the multiset of values in each block is unchanged,
# tested with torch.equal on the sorted values and passing exactly. The block SUM is a
# derived consequence of that, and summing a reordered list is subject to floating-point
# summation order, so it is exact in real arithmetic and rounded in machine arithmetic.
# The first version of this sentinel demanded bs == 0.0 on synthetic float64 randn and
# failed at 1.8e-15 -- a defect in the sentinel, not in the surgery. It is restated here
# at a few ULP of the block magnitude, and the exact claim stays with sentinel 3.
bs = (per.reshape(B, NT, CPT).sum(2) - q.reshape(B, NT, CPT).sum(2)).abs().max().item()
scale = q.reshape(B, NT, CPT).sum(2).abs().max().item()
tol4 = 16 * torch.finfo(q.dtype).eps * max(scale, 1.0)
check("4  every (record, block) sum preserved to floating-point rounding", bs <= tol4,
      "max|d|=%.1e  tol=%.1e  (exact claim is sentinel 3; real buffers measure 0.0e+00)"
      % (bs, tol4))
check("4b the permutation actually MOVES something (not a silent identity)",
      not torch.equal(per, q))

print("SENTINEL 5 -- equal-norm identity, the thing the whole study rests on")
r, Pr = q - iso, per - iso
dn = (r.norm(dim=1) - Pr.norm(dim=1)).abs().max().item()
check("5  max | ||r|| - ||Pr|| | at the frozen tolerance", dn < 1e-12,
      "%.3e (Study 13 measured 3.55e-15)" % dn)

print("SENTINEL 6 -- the H mask is Study 13's, not a re-derivation")
src = open(os.path.join(MAM, "models", "ces_hdir_der.py")).read()
d13 = open(os.path.join(MAM, "models", "ces_nstat.py")).read()
pat = r"hist\s*=\s*support_mask\(buf_tasks,\s*self\._offsets_by_task\(buf_outputs\.device\),\s*C\)"
check("6a sibling builds hist with the same support_mask call as ces_nstat",
      re.search(pat, src) is not None and re.search(pat, d13) is not None)
pat2 = r"seen\s*=\s*\(torch\.arange\(C,\s*device=buf_outputs\.device\)\[None,\s*:\]"
check("6b sibling builds `seen` with the same expression as ces_nstat",
      re.search(pat2, src) is not None and re.search(pat2, d13) is not None)

print("SENTINEL 7 -- nnone IS the frozen drop-N objective, not a re-implementation")
out = torch.randn(B, C, dtype=torch.float64)
seen = torch.ones(B, C, dtype=torch.bool)
a = support_loss(out, q, hist, seen, 'HF')
check("7a sibling's nnone branch calls support_loss(..., 'HF')",
      re.search(r"support_loss\(buf_outputs,\s*buf_logits,\s*hist,\s*seen,\s*'HF'\)", src) is not None)
d1p = os.path.join(MAM, "models", "ces_ntarget_der.py")
if not os.path.exists(d1p):
    print("  !! ces_ntarget_der.py ABSENT on this host -- the D1-comparison sentinels")
    print("     (7b, 12, 12b, 12c) cannot run here. This is a SKIP, never a PASS.")
    print("     DER-SCOPE may not launch on a host where they have not run.")
    OK.append(False)
    print("\n%d/%d sentinels pass (INCOMPLETE: D1 reference model missing)"
          % (sum(OK), len(OK)))
    raise SystemExit(2)
d1 = open(d1p).read()
check("7b D1's drop-N maps block N to the same 'HF' mode",
      "{'N': 'HF', 'H': 'O', 'F': 'HN'}[blk]" in d1)
check("7c 'HF' is a real mode of the frozen objective", torch.isfinite(a).all())

print("SENTINEL 8-12 -- DER semantics")
obs = src[src.index("def observe"):]
check("8  exactly ONE replay draw in observe()", obs.count("self.buffer.get_data(") == 1,
      "found %d" % obs.count("self.buffer.get_data("))
check("9  no replay cross-entropy on buffer outputs",
      "self.loss(buf_outputs" not in obs)
check("10 --beta does not exist as an argument", "'--beta'" not in src and '"--beta"' not in src)
check("10b args.beta is never read", "args.beta" not in src)
check("11 alpha is required and never defaulted",
      "'--alpha'" in src and "required=True" in src.split("'--alpha'")[1][:200])
for frag in ("self.opt.zero_grad()", "outputs = self.net(inputs)",
             "loss = self.loss(outputs, labels)", "loss.backward()", "self.opt.step()",
             "transform=self.transform, device=self.device"):
    check("12 D1-identical: %s" % frag[:44], frag in obs and frag in d1)
check("12b buffer stores labels (the ONLY intended difference from D1)",
      "labels=labels" in src and "labels=labels" not in d1)
check("12c buffer still stores task_labels exactly as D1 does",
      "task_labels=torch.full_like(labels, self.current_task)" in src
      and "task_labels=torch.full_like(labels, self.current_task)" in d1)

print("SENTINEL -- the forbidden path is not reachable from this file")
# Search the CODE, not the file: the module docstring names transform_ref in order to
# explain why it must never be used here, and a naive substring test matches that
# explanation and calls it a violation. Strip the docstring first. (Fifth self-matching
# check of the day -- the pattern is always "the guard matches its own description".)
body = src.split('"""', 2)[2] if src.count('"""') >= 2 else src
check("X  sibling never imports or calls ces.n_target.transform_ref",
      "transform_ref" not in body,
      "(docstring excluded; that permute moves gold and crosses task blocks)")
check("X  sibling's code does not reference ces_ntarget_der",
      "ces_ntarget_der" not in body)
check("X  sibling imports BOTH frozen Study-13 helpers, and only those",
      "from ces.iso_target import blockwise_nongold_isotropize" in body
      and "from ces.n_stat import blockwise_nongold_permute" in body)

print("\n%d/%d sentinels pass" % (sum(OK), len(OK)))
raise SystemExit(0 if all(OK) else 1)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_n_level.py <==
"""Sentinels for Branch L (ces/n_level.py).  Run as a plain script; exit 0 == all pass."""
import sys, torch
sys.path.insert(0, str(__import__("pathlib").Path(__file__).resolve().parents[2]))
from ces.n_level import n_level_penalty, stratum_mu, LEVEL_SOURCES
from ces.n_stat import n_stat_penalty
from ces.n_target import n_mask

OK = []
def check(name, cond):
    OK.append((name, bool(cond)))
    print("[%s] %s" % ("PASS" if cond else "FAIL", name))

torch.manual_seed(0)
B, C = 24, 100
z = torch.randn(B, C, requires_grad=True)
q = torch.randn(B, C)
tasks = torch.randint(0, 4, (B,))
hist = torch.zeros(B, C, dtype=torch.bool)
for i in range(B):
    hist[i, : (int(tasks[i]) + 1) * 10] = True
seen = torch.zeros(B, C, dtype=torch.bool); seen[:, :60] = True
m = n_mask(hist, seen)

# 1 -- per_example IS the frozen level objective, by gradient
g1, = torch.autograd.grad(n_level_penalty(z, q, m, tasks, "per_example"), z, retain_graph=True)
g2, = torch.autograd.grad(n_stat_penalty(z, q, m, "level"), z, retain_graph=True)
check("per_example is gradient-identical to the frozen 'level' objective",
      torch.allclose(g1, g2, atol=1e-12))

# 2 -- the shuffle preserves each stratum's mu_q MULTISET exactly
f = m.float(); n = f.sum(1, keepdim=True); d = n.clamp_min(1)
mu_q = (q * f).sum(1, keepdim=True) / d
valid = n.squeeze(1) > 0
sh = stratum_mu(mu_q, valid, tasks, "within_stage_shuffled")
ok = True
for t in torch.unique(tasks):
    idx = ((tasks == t) & valid).nonzero(as_tuple=True)[0]
    if idx.numel() == 0: continue
    a = torch.sort(mu_q[idx].flatten()).values
    b = torch.sort(sh[idx].flatten()).values
    ok &= torch.allclose(a, b, atol=1e-12)
check("within_stage_shuffled preserves every stratum's mu_q multiset exactly", ok)

# 3 -- it never moves a value ACROSS strata
crossed = False
for t in torch.unique(tasks):
    idx = ((tasks == t) & valid).nonzero(as_tuple=True)[0]
    if idx.numel() == 0: continue
    src_vals = set(round(float(v), 10) for v in mu_q[idx].flatten())
    for v in sh[idx].flatten():
        if round(float(v), 10) not in src_vals: crossed = True
check("within_stage_shuffled never moves a value across strata", not crossed)

# 4 -- stage_mean gives every row of a stratum the SAME value, equal to that mean
ok = True
sm = stratum_mu(mu_q, valid, tasks, "stage_mean")
for t in torch.unique(tasks):
    idx = ((tasks == t) & valid).nonzero(as_tuple=True)[0]
    if idx.numel() == 0: continue
    ok &= torch.allclose(sm[idx], mu_q[idx].mean().expand_as(sm[idx]), atol=1e-12)
check("stage_mean equals the stratum mean on every row of that stratum", ok)

# 5 -- a singleton stratum is returned UNCHANGED under shuffle (no derangement exists)
t2 = torch.arange(B)                      # every record its own stratum
sh2 = stratum_mu(mu_q, valid, t2, "within_stage_shuffled")
check("singleton strata are returned unchanged under shuffle",
      torch.allclose(sh2, mu_q, atol=1e-12))

# 6 -- no RNG is consumed by any source (augmentation draws must not shift)
for src in LEVEL_SOURCES:
    st = torch.random.get_rng_state()
    n_level_penalty(z, q, m, tasks, src)
    check("source %r consumes no RNG" % src,
          torch.equal(st, torch.random.get_rng_state()))

# 7 -- rows with empty N contribute exactly zero
m0 = torch.zeros_like(m)
for src in LEVEL_SOURCES:
    v = n_level_penalty(z, q, m0, tasks, src)
    check("empty N contributes exactly zero under %r" % src, float(v) == 0.0)

# 8 -- the three sources genuinely differ (the arms are distinguishable by construction)
vals = [float(n_level_penalty(z, q, m, tasks, s)) for s in LEVEL_SOURCES]
check("the three sources give three different penalties", len(set(round(v, 12) for v in vals)) == 3)

# 9 -- only mu_q changes: mu_z and the N mask are untouched by the source
mz = (z * f).sum(1, keepdim=True) / d
check("mu_z does not depend on the level source", torch.allclose(mz, (z * f).sum(1, keepdim=True) / d))

# 10 -- an unknown source raises rather than silently defaulting
try:
    n_level_penalty(z, q, m, tasks, "not_a_source"); raised = False
except ValueError:
    raised = True
check("an unknown level source raises instead of silently defaulting", raised)

bad = [n for n, o in OK if not o]
print("\n%d/%d sentinels pass" % (len(OK) - len(bad), len(OK)))
sys.exit(1 if bad else 0)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_n_stat.py <==
"""Sentinels for ces/n_stat.py (study R7, 2026-09-18).

These do two jobs. They pin the new instruments, and they PROVE the two equivalences the
budget depends on: that the already-run 'delete' arm is the 'none' cell of the new matrix
and the already-run 'mean' arm is its 'level+dispersion' cell. If those two tests fail,
the matrix needs five new arms instead of three and the preregistration must be redrawn.
"""
import itertools, math

import torch

from ces import n_stat, n_target
from ces.n_stat import n_stat_penalty, blockwise_nongold_permute, PENALTY_MODES
from ces.support_ablation import support_loss

CPT, NT, C = 10, 10, 100


def _state(B=16, seed=0, task=4):
    g = torch.Generator().manual_seed(seed)
    z = torch.randn(B, C, generator=g, dtype=torch.double, requires_grad=True)
    q = torch.randn(B, C, generator=g, dtype=torch.double) * 2.5
    tl = torch.randint(0, task + 1, (B,), generator=g)
    ar = torch.arange(C)[None, :]
    hist = ar < ((tl + 1) * CPT)[:, None]
    seen = (ar < CPT * (task + 1)).expand_as(hist)
    lab = (tl * CPT + torch.randint(0, CPT, (B,), generator=g)).long()
    return z, q, hist, seen, lab


# ---------------------------------------------------------------- the two equivalences

def test_none_mode_is_exactly_the_frozen_delete_arm():
    z, q, hist, seen, _ = _state()
    new = support_loss(z, q, hist, seen, 'HF') + n_stat_penalty(z, q, n_stat.n_mask(hist, seen), 'none')
    frozen = support_loss(z, q, hist, seen, 'HF')          # what ces_ntarget 'delete' runs
    assert torch.allclose(new, frozen, atol=0, rtol=0)


def test_mean_target_mode_is_exactly_the_frozen_mean_arm():
    z, q, hist, seen, _ = _state()
    m = n_stat.n_mask(hist, seen)
    new = support_loss(z, q, hist, seen, 'HF') + n_stat_penalty(z, q, m, 'mean_target')
    ref = n_target.transform_ref(q, m, 'mean')
    frozen = support_loss(z, ref, hist, seen, 'full')       # what ces_ntarget 'mean' runs
    # equal up to the constant ||q_c||^2/K that the mean target drops; that constant has
    # no gradient, so the two arms train identically. Prove it on the GRADIENT.
    gn = torch.autograd.grad(new, z, retain_graph=True)[0]
    gf = torch.autograd.grad(frozen, z, retain_graph=True)[0]
    assert torch.allclose(gn, gf, atol=1e-12)


def test_original_mode_reassembles_the_frozen_full_objective():
    z, q, hist, seen, _ = _state()
    m = n_stat.n_mask(hist, seen)
    new = support_loss(z, q, hist, seen, 'HF') + n_stat_penalty(z, q, m, 'original')
    assert torch.allclose(new, support_loss(z, q, hist, seen, 'full'), atol=1e-14)


def test_level_plus_dispersion_equals_mean_target():
    z, q, hist, seen, _ = _state(seed=3)
    m = n_stat.n_mask(hist, seen)
    a = n_stat_penalty(z, q, m, 'level') + n_stat_penalty(z, q, m, 'dispersion')
    b = n_stat_penalty(z, q, m, 'mean_target')
    assert torch.allclose(a, b, atol=1e-14)


# ---------------------------------------------------------------- what each mode reads

def test_dispersion_reads_no_cached_value_on_N():
    """The whole point of arm 01: its gradient cannot depend on the teacher at all."""
    z, q, hist, seen, _ = _state(seed=7)
    m = n_stat.n_mask(hist, seen)
    g1 = torch.autograd.grad(n_stat_penalty(z, q, m, 'dispersion'), z, retain_graph=True)[0]
    q2 = q.clone()
    q2[m] = torch.randn(int(m.sum()), dtype=torch.double) * 100.0     # obliterate N content
    g2 = torch.autograd.grad(n_stat_penalty(z, q2, m, 'dispersion'), z, retain_graph=True)[0]
    assert torch.equal(g1, g2)


def test_level_reads_only_the_block_mean():
    z, q, hist, seen, _ = _state(seed=8)
    m = n_stat.n_mask(hist, seen)
    g1 = torch.autograd.grad(n_stat_penalty(z, q, m, 'level'), z, retain_graph=True)[0]
    q2 = n_target.transform_ref(q, m, 'permute')             # same mean, different content
    g2 = torch.autograd.grad(n_stat_penalty(z, q2, m, 'level'), z, retain_graph=True)[0]
    assert torch.allclose(g1, g2, atol=1e-12)


def test_modes_are_actually_different():
    z, q, hist, seen, _ = _state(seed=9)
    m = n_stat.n_mask(hist, seen)
    vals = {k: float(n_stat_penalty(z, q, m, k)) for k in PENALTY_MODES}
    assert vals['none'] == 0.0
    assert len({round(v, 9) for k, v in vals.items() if k != 'none'}) == 4


def test_empty_N_is_zero_and_finite():
    z, q, hist, seen, _ = _state()
    m = torch.zeros_like(hist)
    for k in PENALTY_MODES:
        v = n_stat_penalty(z, q, m, k)
        assert float(v) == 0.0 and torch.isfinite(v)
        g = torch.autograd.grad(v, z, retain_graph=True, allow_unused=True)[0]
        assert g is None or float(g.abs().max()) == 0.0


# ---------------------------------------------------------------- the output geometry

def _hessian_rank(mode, n=6):
    z = torch.zeros(1, n, dtype=torch.double, requires_grad=True)
    q = torch.randn(1, n, dtype=torch.double, generator=torch.Generator().manual_seed(1))
    m = torch.ones(1, n, dtype=torch.bool)
    H = torch.autograd.functional.hessian(
        lambda t: n_stat_penalty(t.view(1, n), q, m, mode), z.view(n))
    return torch.linalg.matrix_rank(H, atol=1e-10).item(), H


def test_level_is_rank_one_and_dispersion_is_rank_n_minus_one():
    n = 6
    r_lvl, H_lvl = _hessian_rank('level', n)
    r_dsp, H_dsp = _hessian_rank('dispersion', n)
    r_org, _ = _hessian_rank('original', n)
    assert (r_lvl, r_dsp, r_org) == (1, n - 1, n)
    # and they are complementary projectors scaled the same way
    assert torch.allclose(H_lvl + H_dsp, _hessian_rank('mean_target', n)[1], atol=1e-12)


def test_the_uniform_permutation_expectation_equals_the_mean_target_gradient():
    """The review's section III.2 identity, checked by full enumeration.

    E_pi ||z - P_pi q||^2 = ||z - mu_q 1||^2 + ||q - mu_q 1||^2, so the EXPECTED gradient
    of a uniformly random target permutation is exactly the mean-target gradient. This is
    a statement about the expectation over permutations, NOT about the deterministic
    cyclic shift the permute arm actually runs; the sentinel exists so nobody quotes it
    as if it were.
    """
    n = 6
    z = torch.randn(n, dtype=torch.double, generator=torch.Generator().manual_seed(2))
    q = torch.randn(n, dtype=torch.double, generator=torch.Generator().manual_seed(3))
    perms = list(itertools.permutations(range(n)))
    lhs = sum(float(((z - q[list(p)]) ** 2).sum()) for p in perms) / len(perms)
    mu = float(q.mean())
    rhs = float(((z - mu) ** 2).sum() + ((q - mu) ** 2).sum())
    assert abs(lhs - rhs) < 1e-10
    gl = sum(2 * (z - q[list(p)]) for p in perms) / len(perms)
    gr = 2 * (z - mu)
    assert torch.allclose(gl, gr, atol=1e-12)


# ---------------------------------------------------------------- the H control

def test_blockwise_permutation_leaves_gold_bitwise_untouched():
    _, q, hist, _, lab = _state(seed=11)
    out = blockwise_nongold_permute(q, hist, lab, CPT)
    g = out.gather(1, lab[:, None])
    assert torch.equal(g, q.gather(1, lab[:, None]))


def test_blockwise_permutation_leaves_everything_outside_the_mask_bitwise_untouched():
    _, q, hist, _, lab = _state(seed=12)
    out = blockwise_nongold_permute(q, hist, lab, CPT)
    assert torch.equal(out[~hist], q[~hist])


def test_blockwise_permutation_preserves_every_task_blocks_summed_logit_exactly():
    _, q, hist, _, lab = _state(seed=13, B=32)
    out = blockwise_nongold_permute(q, hist, lab, CPT)
    b4 = (q * hist).reshape(-1, NT, CPT).sum(-1)
    af = (out * hist).reshape(-1, NT, CPT).sum(-1)
    assert torch.allclose(b4, af, atol=1e-12)
    # and the multiset itself, not merely the sum
    s1 = (q * hist).reshape(-1, CPT).sort(-1).values
    s2 = (out * hist).reshape(-1, CPT).sort(-1).values
    assert torch.allclose(s1, s2, atol=1e-12)


def test_blockwise_permutation_actually_moves_the_non_gold_values():
    _, q, hist, _, lab = _state(seed=14, B=32)
    out = blockwise_nongold_permute(q, hist, lab, CPT)
    moved = ((out != q) & hist).sum(1).double()
    eligible = (hist.sum(1) - 1).double()      # every masked coord but gold
    assert float(moved.mean()) > 0.9 * float(eligible.mean())


def test_blockwise_permutation_differs_from_the_whole_block_permutation():
    """It must not silently reproduce the arm whose interpretation it is repairing."""
    _, q, hist, _, lab = _state(seed=15, B=32)
    a = blockwise_nongold_permute(q, hist, lab, CPT)
    b = n_target.transform_ref(q, hist, 'permute')
    assert not torch.equal(a, b)
    # the frozen one moves gold on essentially every record; the new one never does
    assert float((b.gather(1, lab[:, None]) != q.gather(1, lab[:, None])).double().mean()) > 0.9
    assert float((a.gather(1, lab[:, None]) != q.gather(1, lab[:, None])).double().mean()) == 0.0


def test_blockwise_permutation_handles_a_block_with_nothing_to_permute():
    q = torch.randn(3, C, dtype=torch.double, generator=torch.Generator().manual_seed(4))
    m = torch.zeros(3, C, dtype=torch.bool)
    lab = torch.tensor([0, 10, 20])
    m[0, 0] = True                      # only the gold coordinate is masked
    m[1, 10:12] = True                  # gold + one other
    out = blockwise_nongold_permute(q, m, lab, CPT)
    assert torch.equal(out[0], q[0])    # nothing eligible
    assert torch.equal(out[2], q[2])    # nothing masked
    assert torch.equal(out[1], q[1])    # exactly one eligible -> identity


def test_determinism_and_no_rng_consumption():
    _, q, hist, seen, lab = _state(seed=16)
    m = n_stat.n_mask(hist, seen)
    s = torch.random.get_rng_state()
    a = blockwise_nongold_permute(q, hist, lab, CPT)
    z = torch.zeros_like(q, requires_grad=True)
    _ = [n_stat_penalty(z, q, m, k) for k in PENALTY_MODES]
    assert torch.equal(torch.random.get_rng_state(), s)
    assert torch.equal(a, blockwise_nongold_permute(q, hist, lab, CPT))


def test_one_surgery_per_arm_is_refused_at_construction():
    import inspect
    from models import ces_nstat
    src = inspect.getsource(ces_nstat)
    assert "one surgery per arm" in src


def test_frozen_module_is_delegated_to_not_reimplemented():
    assert n_stat.n_mask is n_target.n_mask
    assert n_stat._frozen_transform_ref is n_target.transform_ref


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_n_target.py <==
"""Exactness tests for ces/n_target.py against a slow, explicit per-row implementation.

The vectorised permute uses stable argsort + modular index arithmetic. That is exactly the
kind of code that is right on the cases you thought of and wrong at |N| in {0,1,2}, so the
oracle below is written as an obvious Python loop and the two must agree bitwise.
"""
import sys, torch
sys.path.insert(0, str(__import__("pathlib").Path(__file__).resolve().parents[2]))
from ces.n_target import transform_ref, manipulation_report, n_mask
from ces.support_ablation import support_loss

torch.manual_seed(0)


def oracle(ref, m, variant):
    out = ref.clone()
    for b in range(ref.shape[0]):
        idx = [c for c in range(ref.shape[1]) if bool(m[b, c])]
        if len(idx) <= 1:
            continue
        vals = [float(ref[b, c]) for c in idx]
        if variant == 'permute':
            new = [vals[(k - 1) % len(vals)] for k in range(len(vals))]
        elif variant == 'mean':
            mu = sum(vals) / len(vals)
            new = [mu] * len(vals)
        else:
            new = vals
        for c, v in zip(idx, new):
            out[b, c] = v
    if variant == 'mean':                      # |N|==1 rows: mean of one value is itself
        pass
    return out


fails = 0
for trial in range(300):
    B = int(torch.randint(1, 6, ()))
    C = int(torch.randint(1, 12, ()))
    ref = torch.randn(B, C).double() * 5
    m = torch.rand(B, C) < float(torch.rand(()))
    for variant in ('permute', 'mean'):
        got = transform_ref(ref, m, variant)
        want = oracle(ref, m, variant)
        if not torch.allclose(got, want, rtol=0, atol=1e-12):
            fails += 1
            print("MISMATCH", trial, variant, "\nm=", m, "\nref=", ref, "\ngot=", got, "\nwant=", want)
            break
print(f"[1] vectorised == explicit oracle on 300 random shapes: {'FAIL' if fails else 'PASS'} ({fails} mismatches)")

# [2] permute is fixed-point free wherever |N| >= 2 and the cached values are distinct
ref = torch.randn(64, 100).double()
m = torch.zeros(64, 100, dtype=torch.bool)
for b in range(64):
    m[b, torch.randperm(100)[:int(torch.randint(2, 40, ()))]] = True
p = transform_ref(ref, m, 'permute')
moved = ((p != ref) & m).sum().item()
print(f"[2] permute moves {moved}/{int(m.sum())} N coordinates "
      f"({'PASS' if moved == int(m.sum()) else 'FAIL'}: every N coordinate changed)")

# [3] the invariants the permutation claims
for name, f in (("mean", lambda t: (t * m).sum()),
                ("sq-norm", lambda t: (t.square() * m).sum()),
                ("sorted values", lambda t: torch.sort(t[m]).values)):
    a, b_ = f(ref), f(p)
    ok = torch.allclose(a, b_, rtol=0, atol=1e-10)
    print(f"[3] permute preserves per-record {name}: {'PASS' if ok else 'FAIL'}")

# [4] outside N is bitwise identical for both variants
for variant in ('permute', 'mean'):
    t = transform_ref(ref, m, variant)
    print(f"[4] {variant}: outside-N bitwise identical: "
          f"{'PASS' if torch.equal(t[~m], ref[~m]) else 'FAIL'}")

# [5] the two anchor arms really are the frozen objectives, to the last bit
z = torch.randn(32, 100).double().requires_grad_(True)
r = torch.randn(32, 100).double()
hist = torch.zeros(32, 100, dtype=torch.bool); hist[:, :30] = True
seen = torch.zeros(32, 100, dtype=torch.bool); seen[:, :60] = True
mm = n_mask(hist, seen)
l_orig = support_loss(z, transform_ref(r, mm, 'original'), hist, seen, 'full')
l_full = support_loss(z, r, hist, seen, 'full')
print(f"[5] original arm == support_ablation 'full': "
      f"{'PASS' if torch.equal(l_orig, l_full) else 'FAIL'}")
# delete: the H+F loss, computed as full-objective over a masked-out N, must equal 'HF'
e = (z - r.detach()).square()
l_del = (e * (hist | ~seen)).sum() / z.numel()
l_hf = support_loss(z, r, hist, seen, 'HF')
print(f"[5] delete arm == support_ablation 'HF': "
      f"{'PASS' if torch.equal(l_del, l_hf) else 'FAIL'}")

# [6] no RNG consumption -- the transform must not move the global generator
torch.manual_seed(7); a = torch.randn(3)
torch.manual_seed(7); _ = transform_ref(ref, m, 'permute'); _ = transform_ref(ref, m, 'mean')
b_ = torch.randn(3)
print(f"[6] transform consumes no RNG: {'PASS' if torch.equal(a, b_) else 'FAIL'}")

# [7] degenerate rows
ref1 = torch.randn(4, 5).double()
m1 = torch.zeros(4, 5, dtype=torch.bool)
m1[1, 2] = True                       # |N| == 1
m1[2, :] = False                      # |N| == 0
m1[3, [0, 4]] = True                  # |N| == 2
for variant in ('permute', 'mean'):
    t = transform_ref(ref1, m1, variant)
    ok = torch.equal(t[0], ref1[0]) and torch.equal(t[1], ref1[1]) and torch.equal(t[2], ref1[2])
    print(f"[7] {variant}: |N|<=1 rows returned unchanged: {'PASS' if ok else 'FAIL'}")
tp = transform_ref(ref1, m1, "permute")   # NOT the loop variable: mean() on a 2-set is not a swap
swap = torch.equal(tp[3, 0], ref1[3, 4]) and torch.equal(tp[3, 4], ref1[3, 0])
print(f"[7] permute on |N|==2 is the swap: {'PASS' if swap else 'FAIL'}")


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_n_target_level.py <==
"""Sentinels for the R6 level arms. CPU only. Run before any cell is launched."""
import hashlib, pathlib, sys
import pytest, torch

sys.path.insert(0, str(__import__("pathlib").Path(__file__).resolve().parents[2]))
from ces import n_target as base
from ces import n_target_level as lvl

C_DOSE = 0.4008


def _state(B=64, C=100, seed=0):
    g = torch.Generator().manual_seed(seed)
    ref = torch.randn(B, C, generator=g) * 2.0 - 1.0
    hist = torch.zeros(B, C, dtype=torch.bool)
    seen = torch.zeros(B, C, dtype=torch.bool)
    for b in range(B):
        j = b % 8
        hist[b, :10 * (j + 1)] = True
        seen[b, :10 * (j + 3)] = True
    return ref, base.n_mask(hist, seen)


# ---- the factorial is well formed -------------------------------------------------

def test_shift_permute_equals_the_owners_centred_formula():
    """P(x - mu) + (mu + c) must equal P(x) + c, because P preserves the row mean."""
    ref, m = _state()
    got = lvl.transform_ref(ref, m, 'shift_permute', c=C_DOSE)
    n = m.sum(1, keepdim=True).clamp_min(1)
    mu = (ref * m).sum(1, keepdim=True) / n
    centred = torch.where(m, ref - mu, ref)
    want = base.transform_ref(centred, m, 'permute')
    want = torch.where(m, want + mu + C_DOSE, ref)
    assert torch.allclose(got[m], want[m], atol=1e-6)


def test_shift_moves_the_level_by_exactly_c_and_keeps_centred_content():
    ref, m = _state()
    new = lvl.transform_ref(ref, m, 'shift', c=C_DOSE)
    n = m.sum(1, keepdim=True).clamp_min(1)
    mu0 = (ref * m).sum(1, keepdim=True) / n
    mu1 = (new * m).sum(1, keepdim=True) / n
    assert torch.allclose(mu1 - mu0, torch.full_like(mu0, C_DOSE), atol=1e-6)
    # centred content bitwise-equal in value
    assert torch.allclose((ref - mu0)[m], (new - mu1)[m], atol=1e-6)


def test_permute_moves_no_level():
    ref, m = _state()
    new = base.transform_ref(ref, m, 'permute')
    n = m.sum(1, keepdim=True).clamp_min(1)
    d = ((new * m).sum(1, keepdim=True) - (ref * m).sum(1, keepdim=True)) / n
    assert d.abs().max() < 1e-5


def test_the_four_arms_differ_in_exactly_the_intended_factors():
    ref, m = _state()
    o = ref
    p = base.transform_ref(ref, m, 'permute')
    s = lvl.transform_ref(ref, m, 'shift', c=C_DOSE)
    sp = lvl.transform_ref(ref, m, 'shift_permute', c=C_DOSE)
    lev = lambda x: ((x * m).sum(1) / m.sum(1).clamp_min(1))
    cen = lambda x: torch.where(m, x - lev(x)[:, None], torch.zeros_like(x))
    ok = m.sum(1) >= 2                      # |N| < 2 has no non-identity permutation
    # level: o == p, s == sp, o != s
    assert torch.allclose(lev(o), lev(p), atol=1e-5)
    assert torch.allclose(lev(s), lev(sp), atol=1e-5)
    assert (lev(s) - lev(o)).abs().min() > 1e-3
    # association: o == s, p == sp, o != p on rows that admit a permutation
    assert torch.allclose(cen(o)[m], cen(s)[m], atol=1e-6)
    assert torch.allclose(cen(p)[m], cen(sp)[m], atol=1e-6)
    assert not torch.allclose(cen(o)[ok], cen(p)[ok], atol=1e-6)


# ---- containment: nothing outside N moves, ever ------------------------------------

@pytest.mark.parametrize('variant', ['shift', 'shift_permute'])
def test_outside_N_is_bitwise_identical(variant):
    ref, m = _state()
    new = lvl.transform_ref(ref, m, variant, c=C_DOSE)
    assert torch.equal(new[~m], ref[~m])


# ---- the level arms cannot become deletion -----------------------------------------

@pytest.mark.parametrize('c', [0.4008, 10.0, 1e4, -1e4])
def test_a_shift_never_removes_the_constraint(c):
    """Deletion drops the N coordinates from the loss. A shift keeps all of them and, as
    |c| grows, makes the residual LARGER. No shift is a deletion, at any dose."""
    ref, m = _state()
    new = lvl.transform_ref(ref, m, 'shift', c=c)
    z = torch.zeros_like(ref)                       # a stand-in student state
    resid_shift = (((z - new) ** 2) * m).sum()
    resid_orig = (((z - ref) ** 2) * m).sum()
    assert int(m.sum()) > 0                         # support still present
    if abs(c) > 1.0:
        assert resid_shift > resid_orig             # constraint grows, never vanishes


# ---- argument hygiene ---------------------------------------------------------------

@pytest.mark.parametrize('variant', ['shift', 'shift_permute'])
def test_level_arms_refuse_to_run_without_a_dose(variant):
    ref, m = _state()
    with pytest.raises(ValueError, match='requires an explicit c'):
        lvl.transform_ref(ref, m, variant)


@pytest.mark.parametrize('variant', ['original', 'delete', 'permute', 'mean'])
def test_non_level_arms_refuse_a_dose(variant):
    ref, m = _state()
    with pytest.raises(ValueError, match='does not take a c'):
        lvl.transform_ref(ref, m, variant, c=C_DOSE)


def test_non_level_arms_delegate_to_the_identical_frozen_function():
    """R2/R2E/D1 and R6 must share one surgery implementation, not two copies."""
    ref, m = _state()
    for v in ('original', 'delete', 'permute', 'mean'):
        assert torch.equal(lvl.transform_ref(ref, m, v), base.transform_ref(ref, m, v))
    assert lvl._base_transform_ref is base.transform_ref
    assert lvl.n_mask is base.n_mask


def test_frozen_module_hashes_are_recorded():
    h = {}
    for name in ('n_target.py', 'n_target_level.py'):
        p = (pathlib.Path(__file__).resolve().parents[2] / 'ces') / name
        h[name] = hashlib.sha256(p.read_bytes()).hexdigest()
    print('\nfrozen sha256:')
    for k, v in h.items():
        print(f'  {k} {v}')
    # n_target.py is in flight under R2E and D1 and must not have moved
    assert h['n_target.py'] == ('79d080011977d0c347a96b0f8f28258f'
                                'b0289beb3bd01beb31f0844ceb11cc46')


def test_determinism_and_no_rng_consumption():
    ref, m = _state()
    torch.manual_seed(1234)
    a = lvl.transform_ref(ref, m, 'shift_permute', c=C_DOSE)
    s1 = torch.randn(3)
    torch.manual_seed(1234)
    b = lvl.transform_ref(ref, m, 'shift_permute', c=C_DOSE)
    s2 = torch.randn(3)
    assert torch.equal(a, b)
    assert torch.equal(s1, s2)


# ---- the model file is a verbatim copy except for the four declared edits -------------

def test_model_file_differs_from_ces_ntarget_only_where_declared():
    import difflib
    root = (pathlib.Path(__file__).resolve().parents[2] / 'models')
    a = (root / 'ces_ntarget.py').read_text().splitlines()
    b = (root / 'ces_ntarget_level.py').read_text().splitlines()
    # strip both docstrings: the header is deliberately rewritten
    cut = lambda L: L[L.index('import torch'):]
    a, b = cut(a), cut(b)
    moved = [l for l in difflib.unified_diff(a, b, n=0, lineterm='')
             if l[:1] in '+-' and l[:3] not in ('---', '+++')]
    allowed = (
        'from ces.n_target import', 'from ces.n_target_level import',
        'class CesNtarget(', 'class CesNtargetLevel(',
        "NAME = 'ces_ntarget'", "NAME = 'ces_ntarget_level'",
        "--nt_shift", "'Block-level dose c", "'Frozen in R6_PREREGISTRATION",
        "'read and never revised", "'shift_permute, refused",
        'ref = transform_ref(buf_logits, m, v)',
        'ref = transform_ref(buf_logits, m, v,',
        'c=self.args.nt_shift if v in LEVEL_VARIANTS else None)',
    )
    unexplained = [l for l in moved if not any(tok in l for tok in allowed)]
    print(f'\n{len(moved)} changed lines, {len(unexplained)} unexplained')
    assert not unexplained, unexplained


def test_observe_body_is_byte_identical():
    """The training step itself -- two draws, both forwards, the CE, the buffer write --
    must be the same code as R2's, or this is a different experiment."""
    root = (pathlib.Path(__file__).resolve().parents[2] / 'models')
    grab = lambda p: p.read_text().split('def observe(')[1].split('return loss.item()')[0]
    a, b = grab(root / 'ces_ntarget.py'), grab(root / 'ces_ntarget_level.py')
    a_lines = [l for l in a.splitlines() if 'transform_ref(' not in l and 'nt_shift' not in l]
    b_lines = [l for l in b.splitlines() if 'transform_ref(' not in l and 'nt_shift' not in l]
    assert a_lines == b_lines


def test_the_two_draws_and_the_replay_ce_survive():
    root = (pathlib.Path(__file__).resolve().parents[2] / 'models')
    src = (root / 'ces_ntarget_level.py').read_text()
    assert src.count('self.buffer.get_data(') == 2          # R6 is DER++, not DER
    assert 'self.args.beta * self.loss(buf_outputs, buf_labels)' in src


# ---- R6b: the H block takes the same code path, with its own dose --------------------

C_DOSE_H = 2.7687


def _hist_mask(B=64, C=100, seed=0):
    g = torch.Generator().manual_seed(seed)
    ref = torch.randn(B, C, generator=g) * 2.0 - 1.0
    hist = torch.zeros(B, C, dtype=torch.bool)
    for b in range(B):
        hist[b, :10 * ((b % 8) + 1)] = True
    return ref, hist


def test_H_block_shift_moves_only_H_and_preserves_its_arrangement():
    ref, h = _hist_mask()
    new = lvl.transform_ref(ref, h, 'shift', c=C_DOSE_H)
    assert torch.equal(new[~h], ref[~h])                      # nothing outside H moves
    n = h.sum(1, keepdim=True).clamp_min(1)
    mu0 = (ref * h).sum(1, keepdim=True) / n
    mu1 = (new * h).sum(1, keepdim=True) / n
    assert torch.allclose(mu1 - mu0, torch.full_like(mu0, C_DOSE_H), atol=1e-5)
    assert torch.allclose((ref - mu0)[h], (new - mu1)[h], atol=1e-5)   # arrangement kept


def test_H_permute_still_delegates_to_the_frozen_implementation():
    """R6b's permute-H arm must be the SAME objective C_permuteH already ran."""
    ref, h = _hist_mask()
    assert torch.equal(lvl.transform_ref(ref, h, 'permute'),
                       base.transform_ref(ref, h, 'permute'))


def test_the_two_doses_are_each_about_one_within_block_sd():
    """Recorded, not asserted tightly: c_H/sd_H = 2.7687/2.7984, c_N/sd_N = 0.4008/0.3969.
    Both are one within-block standard deviation to within 1.1 %."""
    for c, sd in ((C_DOSE_H, 2.7984), (C_DOSE, 0.3969)):
        assert 0.97 < c / sd < 1.03, (c, sd, c / sd)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_n_target_tinyimg.py <==
"""seq-tinyimg geometry for the N-target surgery.

ces_ntarget.py contains no dataset constant: H/N/F come from dataset.N_TASKS,
get_offsets(t) and n_seen_classes. This file checks that the same code yields the
correct blocks under the TinyImageNet geometry (200 classes, 10 tasks x 20) rather
than assuming portability from the seq-cifar100 run. CPU only; no GPU is touched.
"""
import torch
from ces.arms import support_mask
from ces.n_target import n_mask, transform_ref

N_TASKS, PER_TASK = 10, 20
C = N_TASKS * PER_TASK                                    # 200
OFFSETS = torch.tensor([PER_TASK * (t + 1) for t in range(N_TASKS)])


def blocks(j, t):
    """H, N, F for a record cached in task j, read at state t."""
    hist = support_mask(torch.tensor([j]), OFFSETS, C)     # [1,C]
    seen = (torch.arange(C)[None, :] < PER_TASK * (t + 1))
    return hist, n_mask(hist, seen), ~seen


def test_closed_form_and_partition():
    for t in range(N_TASKS):
        for j in range(t + 1):
            H, N, F = blocks(j, t)
            assert H.sum().item() == PER_TASK * (j + 1), (j, t, H.sum().item())
            assert N.sum().item() == PER_TASK * (t - j), (j, t, N.sum().item())
            assert F.sum().item() == C - PER_TASK * (t + 1), (j, t, F.sum().item())
            # disjoint and covering -- the property the decomposition rests on
            assert not (H & N).any() and not (H & F).any() and not (N & F).any()
            assert (H | N | F).all()
            assert H.sum() + N.sum() + F.sum() == C


def test_N_is_empty_exactly_on_the_diagonal():
    """Records cached in the current task have no N block, so both variants are no-ops
    on them. This fraction of the buffer is degenerate by construction, not by failure."""
    for t in range(N_TASKS):
        for j in range(t + 1):
            _, N, _ = blocks(j, t)
            assert (N.sum().item() == 0) == (j == t), (j, t)


def test_permute_stays_inside_N_and_preserves_the_multiset():
    g = torch.Generator().manual_seed(20260917)
    for t in (3, 6, 9):
        for j in range(t + 1):
            _, N, _ = blocks(j, t)
            ref = torch.randn(1, C, generator=g)
            out = transform_ref(ref, N, 'permute')
            assert torch.equal(out[~N], ref[~N]), (j, t)          # H and F bit-identical
            a = torch.sort(out[N]).values
            b = torch.sort(ref[N]).values
            assert torch.equal(a, b), (j, t)                      # same multiset on N
            # a non-trivial N must actually be reordered, or the arm is not distinguishable
            # from 'original'. |N| >= 20 here whenever it is non-empty, so an identity draw
            # is not a realistic outcome; the generator seed makes this deterministic.
            if N.sum() > 1:
                assert not torch.equal(out[N], ref[N]), (j, t, int(N.sum()))


def test_mean_stays_inside_N_and_collapses_it():
    g = torch.Generator().manual_seed(20260918)
    for t in (3, 6, 9):
        for j in range(t + 1):
            _, N, _ = blocks(j, t)
            ref = torch.randn(1, C, generator=g)
            out = transform_ref(ref, N, 'mean')
            assert torch.equal(out[~N], ref[~N]), (j, t)
            if N.sum() > 0:
                mu = ref[N].mean()
                assert torch.allclose(out[N], mu.expand_as(out[N]), atol=1e-6), (j, t)


def test_original_and_delete_are_identity_on_the_reference():
    _, N, _ = blocks(2, 7)
    ref = torch.randn(1, C)
    for v in ('original', 'delete'):
        assert transform_ref(ref, N, v) is ref


def test_geometry_actually_differs_from_cifar():
    """Guard against silently reusing the 100-class geometry."""
    _, N, _ = blocks(0, 9)
    assert N.sum().item() == 180                 # 20*(9-0); the cifar value would be 90
    H, _, F = blocks(9, 9)
    assert H.sum().item() == 200 and F.sum().item() == 0


if __name__ == '__main__':
    import sys
    fns = [v for k, v in sorted(globals().items()) if k.startswith('test_')]
    for f in fns:
        f(); print('PASS', f.__name__)
    print(f'{len(fns)}/{len(fns)} tinyimg-geometry tests passed')


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_ntarget_der.py <==
"""Pre-launch sentinels for study D1 (ces_ntarget_der). CPU only, no GPU, no data.

Checks the four things the owner named before this wave may launch:
  1. the support decomposition still closes on DER: L_full == L_H + L_N + L_F,
     and the same holds for the gradients;
  2. DER draws the replay buffer ONCE -- no second label-replay draw, no beta;
  3. the N permute/mean surgery is literally the same code R2 ran;
  4. the H/N/F geometry matches seq-cifar100 (10 tasks x 10 classes).
"""
import hashlib, inspect, torch
from pathlib import Path

from ces.arms import support_mask
from ces.support_ablation import support_loss
from ces import n_target as nt

N_TASKS, PER_TASK = 10, 10
C = N_TASKS * PER_TASK
OFFSETS = torch.tensor([PER_TASK * (t + 1) for t in range(N_TASKS)])


def blocks(task_ids, t):
    hist = support_mask(task_ids, OFFSETS, C)
    seen = (torch.arange(C)[None, :] < PER_TASK * (t + 1)).expand_as(hist)
    return hist, seen


# ---- 1. the decomposition closes, values and gradients -------------------- #

def test_full_equals_H_plus_N_plus_F_in_value():
    g = torch.Generator().manual_seed(20260917)
    for t in (2, 5, 9):
        tids = torch.randint(0, t + 1, (16,), generator=g)
        hist, seen = blocks(tids, t)
        z = torch.randn(16, C, generator=g)
        ref = torch.randn(16, C, generator=g)
        full = support_loss(z, ref, hist, seen, 'full')
        H = support_loss(z, ref, hist, seen, 'H')
        N = support_loss(z, ref, hist, seen, 'N')
        F = support_loss(z, ref, hist, seen, 'F')
        assert torch.allclose(full, H + N + F, atol=1e-6), \
            (t, float(full), float(H + N + F))


def test_full_equals_H_plus_N_plus_F_in_gradient():
    g = torch.Generator().manual_seed(20260918)
    for t in (3, 7):
        tids = torch.randint(0, t + 1, (16,), generator=g)
        hist, seen = blocks(tids, t)
        ref = torch.randn(16, C, generator=g)
        base = torch.randn(16, C, generator=g)

        z1 = base.clone().requires_grad_(True)
        support_loss(z1, ref, hist, seen, 'full').backward()
        g_full = z1.grad.clone()

        parts = torch.zeros_like(base)
        for mode in ('H', 'N', 'F'):
            z = base.clone().requires_grad_(True)
            support_loss(z, ref, hist, seen, mode).backward()
            parts += z.grad
        assert torch.allclose(g_full, parts, atol=1e-6), \
            (t, float((g_full - parts).abs().max()))


def test_delete_N_equals_H_plus_F():
    g = torch.Generator().manual_seed(20260919)
    tids = torch.randint(0, 6, (16,), generator=g)
    hist, seen = blocks(tids, 5)
    z, ref = torch.randn(16, C, generator=g), torch.randn(16, C, generator=g)
    assert torch.allclose(support_loss(z, ref, hist, seen, 'HF'),
                          support_loss(z, ref, hist, seen, 'H')
                          + support_loss(z, ref, hist, seen, 'F'), atol=1e-6)


# ---- 2. DER draws once, and cannot be handed a beta ----------------------- #

def test_observe_draws_the_buffer_exactly_once():
    """The single most important sentinel: DER++ draws twice, DER draws once."""
    src = inspect.getsource(_der_observe())
    n = src.count("self.buffer.get_data(")
    assert n == 1, f"ces_ntarget_der.observe calls get_data {n} times, expected 1"


def test_observe_has_no_replay_cross_entropy():
    src = inspect.getsource(_der_observe())
    assert "beta" not in src, "a beta term survived in the DER observe()"
    # exactly one CE, on the CURRENT batch
    assert src.count("self.loss(") == 1, "more than one cross-entropy in DER observe()"


def test_parser_refuses_a_beta_argument():
    import argparse
    from models.ces_ntarget_der import CesNtargetDer
    p = CesNtargetDer.get_parser(argparse.ArgumentParser())
    flags = {a.option_strings[0] for a in p._actions if a.option_strings}
    assert "--beta" not in flags, "the DER parser accepts --beta; it must not"
    assert "--alpha" in flags and "--nt_variant" in flags


def test_derpp_version_really_does_draw_twice():
    """Guards the test above: if ces_ntarget also showed 1, the check proves nothing."""
    import models.ces_ntarget as m
    src = inspect.getsource(m.CesNtarget.observe)
    assert src.count("self.buffer.get_data(") == 2, \
        "ces_ntarget (DER++) no longer draws twice -- the contrast under test moved"
    assert "beta" in src


def test_buffer_stores_task_labels_but_not_labels():
    src = inspect.getsource(_der_observe())
    add = src[src.index("self.buffer.add_data("):]
    assert "task_labels=" in add and "logits=" in add and "examples=" in add
    assert "labels=labels" not in add, "DER must not store buffer labels"


# ---- 3. the surgery is the same code R2 ran ------------------------------- #

def test_surgery_is_the_identical_module_r2_used():
    import models.ces_ntarget as derpp
    import models.ces_ntarget_der as der
    assert der.transform_ref is derpp.transform_ref is nt.transform_ref
    assert der.n_mask is derpp.n_mask is nt.n_mask
    assert der.support_loss is derpp.support_loss
    assert tuple(der.VARIANTS) == ("original", "delete", "permute", "mean")


def test_surgery_module_sha_is_recorded():
    p = Path(nt.__file__)
    sha = hashlib.sha256(p.read_bytes()).hexdigest()
    assert len(sha) == 64
    print("    ces/n_target.py sha256 =", sha)


def test_permute_preserves_the_multiset_and_leaves_H_F_untouched():
    g = torch.Generator().manual_seed(20260920)
    tids = torch.randint(0, 8, (16,), generator=g)
    hist, seen = blocks(tids, 7)
    m = nt.n_mask(hist, seen)
    ref = torch.randn(16, C, generator=g)
    out = nt.transform_ref(ref, m, 'permute')
    assert torch.equal(out[~m], ref[~m])
    assert torch.equal(torch.sort(out[m]).values, torch.sort(ref[m]).values)


def test_mean_collapses_N_and_leaves_H_F_untouched():
    g = torch.Generator().manual_seed(20260921)
    tids = torch.randint(0, 8, (16,), generator=g)
    hist, seen = blocks(tids, 7)
    m = nt.n_mask(hist, seen)
    ref = torch.randn(16, C, generator=g)
    out = nt.transform_ref(ref, m, 'mean')
    assert torch.equal(out[~m], ref[~m])
    for r in range(ref.shape[0]):
        if m[r].sum() > 0:
            assert torch.allclose(out[r][m[r]], ref[r][m[r]].mean().expand(int(m[r].sum())),
                                  atol=1e-6)


# ---- 4. seq-cifar100 geometry --------------------------------------------- #

def test_closed_form_and_partition_for_seq_cifar100():
    for t in range(N_TASKS):
        for j in range(t + 1):
            hist, seen = blocks(torch.tensor([j]), t)
            H, N, F = hist, nt.n_mask(hist, seen), ~seen
            assert H.sum().item() == PER_TASK * (j + 1)
            assert N.sum().item() == PER_TASK * (t - j)
            assert F.sum().item() == C - PER_TASK * (t + 1)
            assert not (H & N).any() and not (H & F).any() and not (N & F).any()
            assert (H | N | F).all() and H.sum() + N.sum() + F.sum() == C


def _der_observe():
    from models.ces_ntarget_der import CesNtargetDer
    return CesNtargetDer.observe


if __name__ == "__main__":
    fns = [v for k, v in sorted(globals().items()) if k.startswith("test_")]
    for f in fns:
        f(); print("PASS", f.__name__)
    print(f"{len(fns)}/{len(fns)} D1 sentinels passed")


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_spec_der.py <==
#!/usr/bin/env python3
"""DER-SPEC sentinels. Run as a plain script, NOT under pytest.

Asserts three things a green dry-run cannot: the arms are the Study-14 arms, the engine is
DER and not DER++, and nothing outside this study's own file was touched.
"""
import ast, hashlib, io, os, subprocess, sys, tokenize
import torch

ROOT = str(__import__("pathlib").Path(__file__).resolve().parents[2])
sys.path.insert(0, ROOT)
from ces.arms import support_mask
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_anchor import n_anchor_penalty

P = 0; F = 0
def chk(name, cond, extra=''):
    global P, F
    if cond: P += 1; print('  PASS  %-52s %s' % (name, extra))
    else:    F += 1; print('  FAIL  %-52s %s' % (name, extra))

def md5(p):
    return hashlib.md5(open(p, 'rb').read()).hexdigest()

SRC_PATH = os.path.join(ROOT, 'models/ces_spec_der.py')
SRC = open(SRC_PATH).read()

def strip_docstrings(src):
    """Remove every string literal, so a guard cannot match this file's own prose."""
    out = []
    for tok in tokenize.generate_tokens(io.StringIO(src).readline):
        if tok.type == tokenize.STRING:
            out.append('""')
        else:
            out.append(tok.string)
    return ' '.join(out)
CODE = strip_docstrings(SRC)

print('=== ISOLATION: nothing outside this study was modified ===')
BASE = {'models/ces_anchor.py':      '02c8cf6194d8b739aa8dec5a637a5f31',
        'models/ces_ntarget_der.py': '287dcdb017b9b68f8dd0b2e0fc92826e',
        'ces/n_target.py':           '35dd1c553aef2af4e0517fd1133119bd',
        'ces/n_anchor.py':           '9d7d6e4a9b3217949f18183a4efe9d9b',
        'ces/support_ablation.py':   '3eff436956eaad513f6d502f41c8a684'}
for rel, want in BASE.items():
    got = md5(os.path.join(ROOT, rel))
    chk('unmodified: %s' % rel, got == want, got[:12])

print('=== DER IDENTITY: one draw, no replay CE, no beta ===')
tree = ast.parse(SRC)
obs = [n for n in ast.walk(tree) if isinstance(n, ast.FunctionDef) and n.name == 'observe'][0]
ngd = sum(1 for n in ast.walk(obs) if isinstance(n, ast.Attribute) and n.attr == 'get_data')
chk('observe takes EXACTLY ONE buffer draw', ngd == 1, 'get_data calls = %d' % ngd)
selfloss = [n for n in ast.walk(obs) if isinstance(n, ast.Call)
            and isinstance(n.func, ast.Attribute) and n.func.attr == 'loss']
chk('exactly one CE call in observe (the stream CE)', len(selfloss) == 1,
    'self.loss calls = %d' % len(selfloss))
argnames = [a.value for a in ast.walk(tree)
            if isinstance(a, ast.Constant) and isinstance(a.value, str) and a.value.startswith('--')]
chk("'--beta' never added as an argument", '--beta' not in argnames, str(sorted(set(argnames))))
chk("no 'beta' attribute read anywhere",
    not any(isinstance(n, ast.Attribute) and n.attr == 'beta' for n in ast.walk(tree)))

print('=== FORBIDDEN PATH (docstrings stripped) ===')
chk('transform_ref absent from CODE', 'transform_ref' not in CODE)
chk('nt_variant / nt_block absent from CODE',
    'nt_variant' not in CODE and 'nt_block' not in CODE)
chk('does not import ces_anchor or ces_ntarget_der',
    'ces_anchor' not in CODE and 'ces_ntarget_der' not in CODE)

print('=== ARM ALGEBRA on synthetic data (float64) ===')
torch.manual_seed(0)
B, C, CPT, NT = 16, 100, 10, 10
z = torch.randn(B, C, dtype=torch.float64, requires_grad=True)
q = torch.randn(B, C, dtype=torch.float64)
tasks = torch.randint(0, 4, (B,))
offs = torch.tensor([CPT * (t + 1) for t in range(NT)], dtype=torch.long)
hist = support_mask(tasks, offs, C)
seen = (torch.arange(C)[None, :] < 50).expand(B, C)

N = n_mask(hist, seen)
chk('n_mask(hist, seen) == seen & ~hist', torch.equal(N, seen & ~hist))
chk('H, N, F are disjoint and cover the head',
    torch.equal(hist | N | (~seen), torch.ones_like(hist)) and not (hist & N).any()
    and not (hist & ~seen).any() and not (N & ~seen).any())

t_full  = support_loss(z, q, hist, seen, 'full')
t_none  = support_loss(z, q, hist, seen, 'HF')
t_anch  = n_anchor_penalty(z, q, N, tasks, 'stage_mean')
t_stage = t_none + t_anch
chk('three arms give three different values',
    len({round(float(x), 12) for x in (t_full, t_none, t_stage)}) == 3,
    'full %.6f none %.6f stage %.6f' % (t_full, t_none, t_stage))
g_anch = torch.autograd.grad(t_anch, z, retain_graph=True)[0]
chk('stage arm gradient ON N == the anchor penalty gradient, EXACTLY',
    torch.equal(torch.autograd.grad(t_stage, z, retain_graph=True)[0][N], g_anch[N]))
_d = float((t_stage - t_none - t_anch).abs())
chk('stage - none == anchor penalty to <=16 ULP (a sum is not exactly invertible)',
    _d <= 16 * torch.finfo(torch.float64).eps * max(1.0, float(t_anch.abs())), '%.3e' % _d)

g_none  = torch.autograd.grad(t_none,  z, retain_graph=True)[0]
g_stage = torch.autograd.grad(t_stage, z, retain_graph=True)[0]
g_full  = torch.autograd.grad(t_full,  z, retain_graph=True)[0]
chk('none arm puts ZERO gradient on N', float(g_none[N].abs().max()) == 0.0)
chk('stage arm puts NONZERO gradient on N', float(g_stage[N].abs().max()) > 0)
chk('stage and none are gradient-IDENTICAL outside N',
    torch.equal(g_stage[~N], g_none[~N]))
chk('full arm puts NONZERO gradient on N', float(g_full[N].abs().max()) > 0)
chk('stage != full on N (a scalar anchor is not the full target)',
    not torch.allclose(g_stage[N], g_full[N]))

print('=== STAGE USES A STRATUM SCALAR, NOT THE RECORD ===')
q2 = q.clone()
row = int((tasks == tasks[0]).nonzero()[0])
other = [int(i) for i in (tasks == tasks[0]).nonzero().flatten() if int(i) != row]
if other:
    q2[other[0]] = q2[other[0]] + 5.0
    a2 = n_anchor_penalty(z, q2, N, tasks, 'stage_mean')
    chk('perturbing ANOTHER record of the same stratum changes the anchor',
        not torch.equal(a2, t_anch), 'stratum-level, not per-example')
else:
    chk('perturbing ANOTHER record of the same stratum changes the anchor', False, 'no pair')

print('=== ARGPARSE ===')
def run(extra):
    return subprocess.run(
        [sys.executable, 'utils/main.py', '--model', 'ces_spec_der',
         '--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
         '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
         '--alpha', '0.3', *extra, '--help'],
        cwd=ROOT, capture_output=True, text=True,
        env={'PATH': '/usr/local/bin:/usr/bin:/bin', 'HOME': '/root', 'PYTHONPATH': ROOT})
for arm in ('full', 'stage', 'none'):
    chk('argparse accepts --sp_arm %s' % arm, run(['--sp_arm', arm]).returncode == 0)
chk("'--beta' is not defined in this model's source",
    "'--beta'" not in SRC and '"--beta"' not in SRC)
chk('args.beta is never read', 'args.beta' not in SRC)
chk('argparse REJECTS an unknown ARM VALUE (choices are enforced)',
    run(['--sp_arm', 'hperm']).returncode != 0)
# DOCUMENTED HAZARD, asserted so it cannot silently change: mammoth calls
# parse_known_args, so an unknown FLAG is silently swallowed and the cell runs anyway.
# argparse therefore provides NO protection against a stale or typo'd flag; only the
# runner's value-level argv assertions do.
chk('mammoth SILENTLY IGNORES an unknown flag (hazard, asserted as a fact)',
    run(['--sp_arm', 'full', '--beta', '0.5']).returncode == 0,
    'parse_known_args: argparse is NOT a guard here')

print('\n%d/%d sentinels pass' % (P, P + F))
sys.exit(1 if F else 0)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_studies.py <==
"""Sentinels for Study 8 (ces_semgate) and Study 9 (ces_anchor)."""
import sys, torch
sys.path.insert(0, str(__import__("pathlib").Path(__file__).resolve().parents[2]))
from ces.support_ablation import support_loss
from ces.n_stat import n_stat_penalty
from ces.n_target import n_mask
from ces.n_anchor import n_anchor_penalty, ANCHOR_SOURCES

torch.manual_seed(0)
B, C = 16, 100
ok = []
def T(name, cond):
    ok.append((name, bool(cond)))
    print(f"  {'PASS' if cond else '*** FAIL ***'}  {name}")

z = torch.randn(B, C, requires_grad=True)
q = torch.randn(B, C)
tasks = torch.randint(0, 5, (B,))
hist = torch.zeros(B, C, dtype=torch.bool)
seen = torch.zeros(B, C, dtype=torch.bool)
for i in range(B):
    h = int(tasks[i]) * 10 + 10
    s = 70
    hist[i, :h] = True
    seen[i, :s] = True
N = n_mask(hist, seen)
F = ~seen

print("STUDY 8 -- ces_semgate")
full = support_loss(z, q, hist, seen, 'full')
recon = (support_loss(z, q, hist, seen, 'H')
         + n_stat_penalty(z, q, F, 'original')
         + n_stat_penalty(z, q, N, 'original'))
T("('original','original') reassembles support_loss(...,'full') to 1e-12",
  torch.allclose(full, recon, atol=1e-12))
gf = torch.autograd.grad(full, z, retain_graph=True)[0]
gr = torch.autograd.grad(recon, z, retain_graph=True)[0]
T("...and is GRADIENT-identical to 1e-12", torch.allclose(gf, gr, atol=1e-12))
T("H, N, F are disjoint and cover the head",
  bool((hist.int()+N.int()+F.int() == 1).all()))
sg = (support_loss(z,q,hist,seen,'H') + n_stat_penalty(z,q,F,'level')
      + n_stat_penalty(z,q,N,'dispersion'))
rg = (support_loss(z,q,hist,seen,'H') + n_stat_penalty(z,q,F,'dispersion')
      + n_stat_penalty(z,q,N,'level'))
T("SemanticGate != ReverseGate (the direction is actually tested)",
  not torch.allclose(sg, rg, atol=1e-6))
T("dispersion on N reads NO cached value (q-independent)",
  torch.allclose(n_stat_penalty(z, q, N, 'dispersion'),
                 n_stat_penalty(z, torch.randn_like(q), N, 'dispersion'), atol=1e-12))
T("SemanticGate leaves H at the frozen objective",
  torch.allclose(support_loss(z,q,hist,seen,'H'), (( (z-q).square())*hist).sum()/z.numel(),
                 atol=1e-12))

print("STUDY 9 -- ces_anchor")
a_self = n_anchor_penalty(z, q, N, tasks, 'per_example')
frozen = n_stat_penalty(z, q, N, 'mean_target')
T("per_example == frozen n_stat_penalty(...,'mean_target') to 1e-12",
  torch.allclose(a_self, frozen, atol=1e-12))
ga = torch.autograd.grad(a_self, z, retain_graph=True)[0]
gb = torch.autograd.grad(frozen, z, retain_graph=True)[0]
T("...and GRADIENT-identical to 1e-12", torch.allclose(ga, gb, atol=1e-12))
vals = {s: n_anchor_penalty(z, q, N, tasks, s).item() for s in ANCHOR_SOURCES}
T("three sources give three different penalties", len(set(round(v,9) for v in vals.values())) == 3)
st0 = torch.get_rng_state()
for s in ANCHOR_SOURCES:
    n_anchor_penalty(z, q, N, tasks, s)
T("no source consumes RNG", bool(torch.equal(st0, torch.get_rng_state())))
from ces.n_level import stratum_mu
f = N.to(z.dtype); n = f.sum(1, keepdim=True)
mu_q = (q * f).sum(1, keepdim=True) / n.clamp_min(1)
valid = n.squeeze(1) > 0
sh = stratum_mu(mu_q, valid, tasks, 'within_stage_shuffled')
same_multiset = all(
    torch.allclose(torch.sort(mu_q[tasks == t].flatten())[0],
                   torch.sort(sh[tasks == t].flatten())[0], atol=1e-12)
    for t in tasks.unique())
T("shuffle preserves each stratum's anchor multiset EXACTLY", same_multiset)
crossed = any(
    not bool((sh[tasks == t].flatten()[:, None] == mu_q[tasks == t].flatten()[None, :]).any(1).all())
    for t in tasks.unique())
T("shuffle never takes an anchor from another stratum", not crossed)
sm = stratum_mu(mu_q, valid, tasks, 'stage_mean')
T("stage_mean equals the stratum mean",
  all(torch.allclose(sm[tasks == t], mu_q[tasks == t].mean(), atol=1e-6) for t in tasks.unique()))
empty = torch.zeros(B, C, dtype=torch.bool)
T("empty N contributes exactly zero",
  all(float(n_anchor_penalty(z, q, empty, tasks, s)) == 0.0 for s in ANCHOR_SOURCES))
try:
    n_anchor_penalty(z, q, N, tasks, 'nonsense'); bad = False
except ValueError:
    bad = True
T("unknown source raises", bad)

n_ok = sum(1 for _, c in ok if c)
print(f"\n{n_ok}/{len(ok)} sentinels pass")
sys.exit(0 if n_ok == len(ok) else 1)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_study11.py <==
"""Sentinels for Study 11's matched-region instrument. Run BEFORE any cell is launched."""
import sys, torch
sys.path.insert(0, str(__import__("pathlib").Path(__file__).resolve().parents[2]))
from ces.region_match import matched_masks, REGIONS
from ces.n_stat import blockwise_nongold_permute
from ces.support_ablation import support_loss

CPT, P = 10, 10
C = CPT * P
ok = []


def chk(name, cond):
    ok.append((name, bool(cond)))
    print(("PASS " if cond else "FAIL ") + name)


def make(B=64, seed=0):
    g = torch.Generator().manual_seed(seed)
    ins = torch.randint(0, P, (B,), generator=g)          # insertion task per record
    cur = torch.randint(0, P, (B,), generator=g)
    cur = torch.maximum(cur, ins)                          # cur >= insertion
    p = torch.arange(P)[None, :]
    hist = (p <= ins[:, None]).repeat_interleave(CPT, 1)
    seen = (p <= cur[:, None]).repeat_interleave(CPT, 1)
    lab = ins * CPT + torch.randint(0, CPT, (B,), generator=g)   # gold inside H
    ref = torch.randn(B, C, generator=g)
    return hist, seen, lab, ref, ins, cur


hist, seen, lab, ref, ins, cur = make()
h, n = matched_masks(hist, seen, lab, CPT)

chk("h_sel subset of hist", bool((h & ~hist).sum() == 0))
chk("n_sel subset of N = seen & ~hist", bool((n & ~(seen & ~hist)).sum() == 0))
chk("h_sel and n_sel disjoint", bool((h & n).sum() == 0))
gold = torch.zeros_like(hist).scatter_(1, lab.view(-1, 1), True)
chk("gold never selected on either side", bool((h & gold).sum() == 0 and (n & gold).sum() == 0))

hb = h.reshape(-1, P, CPT).any(2).sum(1)
nb = n.reshape(-1, P, CPT).any(2).sum(1)
chk("matched BLOCK count per record", bool((hb == nb).all()))
chk("matched COORDINATE count per record", bool((h.sum(1) == n.sum(1)).all()))
PH = hist.reshape(-1, P, CPT).any(2).sum(1)
PN = (seen & ~hist).reshape(-1, P, CPT).any(2).sum(1)
Pstar = torch.minimum(PH, PN)
chk("count == P* * (cpt-1)", bool((h.sum(1) == Pstar * (CPT - 1)).all()))
chk("every selected block holds exactly cpt-1 coords",
    bool(set(h.reshape(-1, P, CPT).sum(2).unique().tolist()) <= {0, CPT - 1}
         and set(n.reshape(-1, P, CPT).sum(2).unique().tolist()) <= {0, CPT - 1}))
empty_n = (PN == 0)
chk("record with empty N selects NOTHING on either side",
    bool(h[empty_n].sum() == 0 and n[empty_n].sum() == 0))
chk("blocks are adjacent to the H/N boundary",
    bool(((h.reshape(-1, P, CPT).any(2).float() * torch.arange(P).float()).max(1).values
          == (PH - 1).float())[Pstar > 0].all()))

# --- the surgery itself, under a matched mask -------------------------------------
for tag, m in (("H", h), ("N", n)):
    out = blockwise_nongold_permute(ref, m, lab, CPT)
    chk(f"{tag}: untouched coordinates bitwise identical",
        bool(torch.equal(out[~m], ref[~m])))
    chk(f"{tag}: gold bitwise identical",
        bool(torch.equal(out.gather(1, lab.view(-1, 1)), ref.gather(1, lab.view(-1, 1)))))
    a = out.reshape(-1, P, CPT).sum(2)
    b = ref.reshape(-1, P, CPT).sum(2)
    chk(f"{tag}: every task block's summed cached logit preserved",
        bool(torch.allclose(a, b, atol=1e-5)))
    chk(f"{tag}: something actually moved",
        bool((out != ref).any(1)[Pstar > 0].all()))

# --- no RNG is consumed -----------------------------------------------------------
torch.manual_seed(1234)
s0 = torch.random.get_rng_state()
_ = matched_masks(hist, seen, lab, CPT)
_ = blockwise_nongold_permute(ref, h, lab, CPT)
chk("instrument consumes NO RNG", bool(torch.equal(s0, torch.random.get_rng_state())))

# --- determinism ------------------------------------------------------------------
h2, n2 = matched_masks(hist, seen, lab, CPT)
chk("deterministic across calls", bool(torch.equal(h, h2) and torch.equal(n, n2)))

# --- gradient identity: ces_region h_full == ces_nstat blockwise_nongold ----------
torch.manual_seed(7)
z = torch.randn(64, C, requires_grad=True)
r1 = blockwise_nongold_permute(ref, hist, lab, CPT)            # ces_nstat's expression
g1 = torch.autograd.grad(support_loss(z, r1, hist, seen, 'full'), z)[0]
sel = hist                                                     # ces_region 'h_full' branch
r2 = blockwise_nongold_permute(ref, sel, lab, CPT)
g2 = torch.autograd.grad(support_loss(z, r2, hist, seen, 'full'), z)[0]
chk("h_full gradient-identical to the frozen ces_nstat path to 1e-12",
    bool((g1 - g2).abs().max().item() < 1e-12))

# --- the two matched arms really differ -------------------------------------------
gr = {}
for tag, m in (("h", h), ("n", n)):
    rr = blockwise_nongold_permute(ref, m, lab, CPT)
    gr[tag] = torch.autograd.grad(support_loss(z, rr, hist, seen, 'full'), z)[0]
chk("h_matched and n_matched are different objectives",
    bool((gr["h"] - gr["n"]).abs().max().item() > 1e-6))

# --- coverage diagnostic ----------------------------------------------------------
print(f"\ncoverage on this synthetic cohort: {(Pstar>0).float().mean():.3f} of records "
      f"have a non-empty matched pair; mean P* = {Pstar.float().mean():.2f}")
print(f"\n{sum(1 for _, v in ok if v)}/{len(ok)} sentinels passing")
sys.exit(0 if all(v for _, v in ok) else 1)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_study13.py <==
"""Sentinels for Study 13's H-iso instrument. Must pass BEFORE any cell is launched."""
import sys, torch
sys.path.insert(0, str(__import__("pathlib").Path(__file__).resolve().parents[2]))
from ces.iso_target import blockwise_nongold_isotropize as ISO
from ces.n_stat import blockwise_nongold_permute as PERM, n_stat_penalty
from ces.support_ablation import support_loss
CPT, P = 10, 10
C = CPT * P
ok = []
def chk(n, c):
    ok.append(bool(c)); print(("PASS " if c else "FAIL ") + n)

g = torch.Generator().manual_seed(0)
B = 96
ins = torch.randint(0, P, (B,), generator=g)
cur = torch.maximum(torch.randint(0, P, (B,), generator=g), ins)
p = torch.arange(P)[None, :]
hist = (p <= ins[:, None]).repeat_interleave(CPT, 1)
seen = (p <= cur[:, None]).repeat_interleave(CPT, 1)
lab = ins * CPT + torch.randint(0, CPT, (B,), generator=g)
ref = torch.randn(B, C, generator=g, dtype=torch.double)

out = ISO(ref, hist, lab, CPT)
gold = torch.zeros_like(hist).scatter_(1, lab.view(-1, 1), True)
sel = hist & ~gold

chk("untouched coordinates bitwise identical", torch.equal(out[~sel], ref[~sel]))
chk("gold bitwise identical",
    torch.equal(out.gather(1, lab.view(-1, 1)), ref.gather(1, lab.view(-1, 1))))
a = out.reshape(B, P, CPT).sum(2); b = ref.reshape(B, P, CPT).sum(2)
chk("every task block's summed cached logit preserved EXACTLY",
    torch.allclose(a, b, atol=1e-12, rtol=0))
# centred residual on the surgical coordinates is exactly zero afterwards
o3 = out.reshape(B, P, CPT); s3 = sel.reshape(B, P, CPT)
n3 = s3.sum(2, keepdim=True)
mu3 = (o3 * s3).sum(2, keepdim=True) / n3.clamp_min(1)
resid = ((o3 - mu3) * s3).abs().max().item()
chk(f"centred residual r is exactly zero after isotropisation (max {resid:.2e})", resid < 1e-12)
chk("something actually moved", (out != ref).any(1).float().mean() > 0.9)

# the decisive contrast with the permutation arm
pm = PERM(ref, hist, lab, CPT)
def cres(x):
    x3 = x.reshape(B, P, CPT)
    m3 = (x3 * s3).sum(2, keepdim=True) / n3.clamp_min(1)
    return (((x3 - m3) * s3) ** 2).sum().item()
r0, rp, ri = cres(ref), cres(pm), cres(out)
chk(f"permutation PRESERVES centred energy ({r0:.4f} -> {rp:.4f})", abs(rp - r0) < 1e-9)
chk(f"isotropisation REMOVES centred energy ({r0:.4f} -> {ri:.4f})", ri < 1e-12)
chk("both preserve block sums, so the two arms are directly comparable",
    torch.allclose(pm.reshape(B,P,CPT).sum(2), b, atol=1e-12, rtol=0) and
    torch.allclose(a, b, atol=1e-12, rtol=0))

torch.manual_seed(7)
st = torch.random.get_rng_state()
_ = ISO(ref, hist, lab, CPT)
chk("instrument consumes NO RNG", torch.equal(st, torch.random.get_rng_state()))
chk("deterministic across calls", torch.equal(out, ISO(ref, hist, lab, CPT)))

deg = torch.zeros_like(hist); deg[:, 0] = True      # single masked coord per block
chk("a block with <2 masked coordinates is returned unchanged",
    torch.equal(ISO(ref, deg, lab, CPT), ref))

# the three frozen arms must still be reachable and distinct
z = torch.randn(B, C, requires_grad=True, dtype=torch.double)
from ces.n_target import n_mask
nm = n_mask(hist, seen)
gA = torch.autograd.grad(support_loss(z, ref, hist, seen, 'HF')
                         + n_stat_penalty(z, ref, nm, 'original'), z)[0]
gB = torch.autograd.grad(support_loss(z, ref, hist, seen, 'HF')
                         + n_stat_penalty(z, ref, nm, 'mean_target'), z)[0]
gC = torch.autograd.grad(support_loss(z, ref, hist, seen, 'HF')
                         + n_stat_penalty(z, ref, nm, 'none'), z)[0]
gD = torch.autograd.grad(support_loss(z, ISO(ref, hist, lab, CPT), hist, seen, 'full'), z)[0]
chk("Full / N-iso / N-none / H-iso are four DISTINCT objectives",
    min((gA-gB).abs().max(), (gA-gC).abs().max(), (gA-gD).abs().max(),
        (gB-gC).abs().max(), (gB-gD).abs().max(), (gC-gD).abs().max()) > 1e-6)
# N-iso really is the isotropic target on N, algebraically
mu_q = (ref * nm).sum(1, keepdim=True) / nm.sum(1, keepdim=True).clamp_min(1)
iso_t = torch.where(nm, mu_q.expand_as(ref), ref)
gE = torch.autograd.grad(support_loss(z, iso_t, hist, seen, 'full'), z)[0]
chk(f"n_stat_penalty('mean_target') IS the isotropic N target, to 1e-12 "
    f"(max {float((gB-gE).abs().max()):.2e})", (gB - gE).abs().max() < 1e-12)

print(f"\n{sum(ok)}/{len(ok)} sentinels passing")
sys.exit(0 if all(ok) else 1)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_support_ablation.py <==
"""Value / gradient decomposition, empty supports, centering, hinge direction. CPU only."""
import pytest, torch
from ces.support_ablation import support_loss, blocks, MODES


def _fixture(dtype=torch.float64):
    torch.manual_seed(16)
    z = torch.randn(4, 10, dtype=dtype, requires_grad=True)
    ref = torch.randn(4, 10, dtype=dtype)
    hist = (torch.arange(10)[None, :] < torch.tensor([2, 4, 6, 10])[:, None])
    seen = torch.ones_like(hist)
    return z, ref, hist, seen


def test_partition_value_and_gradient():
    z, ref, hist, seen = _fixture()
    _assert_partitions(z, ref, hist, seen)


def test_partition_holds_when_some_classes_are_still_unseen():
    """The all-seen fixture cannot catch an O that silently drops the F block: with
    seen == all, O and (seen & ~hist) are the same set. Mutation-checked 2026-09-16 --
    O := seen & ~hist passes the all-seen test and fails this one."""
    torch.manual_seed(22)
    z = torch.randn(4, 10, dtype=torch.float64, requires_grad=True)
    ref = torch.randn_like(z)
    hist = (torch.arange(10)[None, :] < torch.tensor([2, 4, 6, 6])[:, None])
    seen = (torch.arange(10)[None, :] < 6).expand(4, 10)      # F = coords 6..9, non-empty
    assert bool((~seen).any()) and bool(((~hist) & (~seen)).any())
    _assert_partitions(z, ref, hist, seen)


def _assert_partitions(z, ref, hist, seen):
    full = support_loss(z, ref, hist, seen, 'full')
    split = (support_loss(z, ref, hist, seen, 'H') +
             support_loss(z, ref, hist, seen, 'O'))
    torch.testing.assert_close(full, split, rtol=1e-12, atol=1e-12)
    gf, = torch.autograd.grad(full, z, retain_graph=True)
    gs, = torch.autograd.grad(split, z)
    torch.testing.assert_close(gf, gs, rtol=1e-12, atol=1e-12)


def test_time_partition_value_and_gradient():
    """H + N + F = full as well, with HN = H u N and HF = H u F."""
    torch.manual_seed(17)
    z = torch.randn(6, 12, dtype=torch.float64, requires_grad=True)
    ref = torch.randn_like(z)
    hist = (torch.arange(12)[None, :] < torch.tensor([2, 4, 4, 6, 8, 10])[:, None])
    seen = (torch.arange(12)[None, :] < 10).expand(6, 12)   # F = last two coords
    full = support_loss(z, ref, hist, seen, 'full')
    # HN + HF counts H twice and N, F once each, so subtract one H
    recomposed = (support_loss(z, ref, hist, seen, 'HN') +
                  support_loss(z, ref, hist, seen, 'HF') -
                  support_loss(z, ref, hist, seen, 'H'))
    torch.testing.assert_close(full, recomposed, rtol=1e-12, atol=1e-12)
    gf, = torch.autograd.grad(full, z, retain_graph=True)
    gr, = torch.autograd.grad(recomposed, z)
    torch.testing.assert_close(gf, gr, rtol=1e-12, atol=1e-12)


def test_empty_and_universal_supports_backprop_without_nan():
    torch.manual_seed(18)
    z = torch.randn(3, 8, dtype=torch.float64, requires_grad=True)
    ref = torch.randn_like(z)
    for hist in (torch.zeros(3, 8, dtype=torch.bool), torch.ones(3, 8, dtype=torch.bool)):
        seen = torch.ones_like(hist)
        for mode in MODES:
            loss = support_loss(z, ref, hist, seen, mode)
            g, = torch.autograd.grad(loss, z, retain_graph=True)
            assert torch.isfinite(loss).all(), (mode, hist.any().item())
            assert torch.isfinite(g).all(), (mode, hist.any().item())
    # a truly empty complement contributes exactly zero, not a NaN from a 0/0 normaliser
    hist = torch.ones(3, 8, dtype=torch.bool)
    assert float(support_loss(z, ref, hist, hist, 'O')) == 0.0


def test_none_is_zero_but_stays_in_the_graph():
    z, ref, hist, seen = _fixture()
    loss = support_loss(z, ref, hist, seen, 'none')
    assert float(loss) == 0.0
    assert loss.requires_grad
    g, = torch.autograd.grad(loss, z)
    assert torch.equal(g, torch.zeros_like(z))


def test_centered_full_removes_only_the_common_translation():
    z, ref, hist, seen = _fixture()
    base = support_loss(z, ref, hist, seen, 'centered_full')
    shifted_ref = ref + 3.7                                    # a per-head constant shift
    shifted = support_loss(z, shifted_ref, hist, seen, 'centered_full')
    torch.testing.assert_close(base, shifted, rtol=1e-12, atol=1e-12)
    # while the uncentred full MSE is NOT invariant to that shift
    assert not torch.isclose(support_loss(z, ref, hist, seen, 'full'),
                             support_loss(z, shifted_ref, hist, seen, 'full'))


def test_hinge_penalises_only_logits_above_the_reference_outside_H():
    torch.manual_seed(19)
    z = torch.randn(5, 9, dtype=torch.float64, requires_grad=True)
    ref = torch.randn_like(z)
    hist = (torch.arange(9)[None, :] < 4).expand(5, 9).clone()
    seen = torch.ones_like(hist)
    loss = support_loss(z, ref, hist, seen, 'H_plus_O_upper')
    g, = torch.autograd.grad(loss, z)
    out = ~hist
    below = out & (z.detach() < ref)
    above = out & (z.detach() > ref)
    assert torch.equal(g[below], torch.zeros_like(g[below]))   # released below reference
    assert (g[above] > 0).all()                                # still pushed DOWN above it
    # inside H it stays two-sided
    inside_below = hist & (z.detach() < ref)
    assert (g[inside_below] < 0).all()


def test_hist_must_be_a_subset_of_seen():
    z, ref, hist, seen = _fixture()
    bad_seen = torch.zeros_like(seen)
    with pytest.raises(ValueError, match="not a subset"):
        support_loss(z, ref, hist, bad_seen, 'H')


def test_unknown_mode_is_rejected():
    z, ref, hist, seen = _fixture()
    with pytest.raises(ValueError, match="unknown mode"):
        support_loss(z, ref, hist, seen, 'O_only')


def test_block_decomposition_reproduces_the_full_mse():
    torch.manual_seed(20)
    z = torch.randn(7, 16, dtype=torch.float64)
    ref = torch.randn_like(z)
    hist = (torch.arange(16)[None, :] < torch.tensor([1, 3, 8, 8, 12, 15, 16])[:, None])
    b = blocks(z, ref, hist)
    total = b['within_H'] + b['within_O'] + b['cross'] + b['offset']
    torch.testing.assert_close(total, b['full'], rtol=1e-12, atol=1e-12)
# appended to mammoth/ces/tests/test_support_ablation.py
def _fixture_with_unseen():
    """H strictly inside seen, and some classes still unseen, so H, N and F are all
    non-empty. A fixture where everything is already seen makes F empty and lets a
    wrong O definition (seen & ~hist instead of ~hist) pass silently."""
    torch.manual_seed(7)
    B, C = 6, 12
    z = torch.randn(B, C, dtype=torch.float64, requires_grad=True)
    ref = torch.randn(B, C, dtype=torch.float64)
    idx = torch.arange(C)[None, :].expand(B, C)
    hist = (idx < 4)                     # 4 admitted when the reference was cached
    seen = (idx < 8)                     # 8 admitted now -> N is 4 wide, F is 4 wide
    return z, ref, hist, seen


def test_H_N_F_partition_the_head():
    z, ref, hist, seen = _fixture_with_unseen()
    parts = [support_loss(z, ref, hist, seen, m) for m in ("H", "N", "F")]
    full = support_loss(z, ref, hist, seen, "full")
    assert torch.isclose(sum(parts), full, rtol=0, atol=1e-15), \
        f"H+N+F-full = {(sum(parts) - full).item():.3e}"


def test_N_plus_F_is_O():
    z, ref, hist, seen = _fixture_with_unseen()
    lhs = support_loss(z, ref, hist, seen, "N") + support_loss(z, ref, hist, seen, "F")
    rhs = support_loss(z, ref, hist, seen, "O")
    assert torch.isclose(lhs, rhs, rtol=0, atol=1e-15)


def test_H_N_F_gradients_partition():
    z, ref, hist, seen = _fixture_with_unseen()
    gs = []
    for m in ("H", "N", "F", "full"):
        zz = z.detach().clone().requires_grad_(True)
        support_loss(zz, ref, hist, seen, m).backward()
        gs.append(zz.grad.clone())
    assert torch.allclose(gs[0] + gs[1] + gs[2], gs[3], rtol=1e-14, atol=1e-18)


def test_N_and_F_are_supported_on_disjoint_coordinates():
    """Not just additive: each part must move only its own coordinates, or the split
    would be arithmetically right and mechanistically meaningless."""
    z, ref, hist, seen = _fixture_with_unseen()
    live = {}
    for m in ("H", "N", "F"):
        zz = z.detach().clone().requires_grad_(True)
        support_loss(zz, ref, hist, seen, m).backward()
        live[m] = zz.grad != 0
    assert not (live["H"] & live["N"]).any()
    assert not (live["N"] & live["F"]).any()
    assert not (live["H"] & live["F"]).any()
    assert live["H"].any() and live["N"].any() and live["F"].any()


def test_N_is_empty_before_any_new_class_is_admitted():
    """At the moment the reference was cached, hist == seen, so the later-seen part
    must be exactly zero and O must reduce to F."""
    z, ref, hist, _ = _fixture_with_unseen()
    seen = hist.clone()
    n = support_loss(z, ref, hist, seen, "N")
    assert n.item() == 0.0
    assert torch.isclose(support_loss(z, ref, hist, seen, "O"),
                         support_loss(z, ref, hist, seen, "F"), rtol=0, atol=0)
    n.backward()                          # must stay differentiable at exactly zero
    assert torch.isfinite(z.grad).all()


def test_F_is_empty_once_every_class_is_admitted():
    z, ref, hist, seen = _fixture_with_unseen()
    seen = torch.ones_like(seen)
    assert support_loss(z, ref, hist, seen, "F").item() == 0.0
    assert torch.isclose(support_loss(z, ref, hist, seen, "N"),
                         support_loss(z, ref, hist, seen, "O"), rtol=0, atol=0)


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_support_equivalence.py <==
"""The extension module must reproduce the arms that wave4 is ACTUALLY running.

wave4 launched SPLIT_F/SPLIT_H/SPLIT_O out of ces/arms.py at 08:52 on 2026-09-16. The plan
asks for the loss to live in a separate module; that module is only a faithful record of the
campaign if it agrees with the code that ran, to the last bit. This pins that.
"""
import torch
from ces.arms import ArmConfig, replay_target_loss, support_mask
from ces.projection import project_logits_exact
from ces.support_ablation import support_loss

ALPHA, CPT, NT, NC = 0.3, 10, 10, 100


def _batch(n_seen, dtype=torch.float64):
    torch.manual_seed(21)
    z = torch.randn(32, NC, dtype=dtype, requires_grad=True)
    ref = torch.randn(32, NC, dtype=dtype)
    tasks = torch.randint(0, n_seen // CPT, (32,))
    labels = torch.randint(0, n_seen, (32,))
    offsets = torch.arange(1, NT + 1) * CPT
    hist = support_mask(tasks, offsets, NC)
    seen = (torch.arange(NC)[None, :] < n_seen).expand_as(z)
    return z, ref, tasks, labels, offsets, hist, seen


def test_split_arms_match_the_extension_module():
    for n_seen in (20, 50, 70, 100):
        z, ref, tasks, labels, offsets, hist, seen = _batch(n_seen)
        for arm, mode in (("SPLIT_F", "full"), ("SPLIT_H", "H"),
                          ("SPLIT_O", "O"), ("B1", "none")):
            cfg = ArmConfig(arm=arm, coefficient=ALPHA)
            a = replay_target_loss(z, ref, tasks, labels, offsets, n_seen, cfg,
                                   project=project_logits_exact)
            b = ALPHA * support_loss(z, ref, hist, seen, mode)
            # the VALUE is bit-identical
            torch.testing.assert_close(a, b, rtol=0, atol=0)
            # the gradient agrees to floating-point accumulation order only: arms.py writes
            # mask * e.square() and this module writes e.square() * mask, which dispatch
            # differently. Observed max |diff| ~1e-19 on float64, i.e. last-ulp. Claiming
            # bit-exact gradients here would be false.
            ga, = torch.autograd.grad(a, z, retain_graph=True)
            gb, = torch.autograd.grad(b, z, retain_graph=True)
            torch.testing.assert_close(ga, gb, rtol=1e-14, atol=1e-18)


def test_b2_is_H_at_its_own_calibrated_coefficient():
    """B2 is H-only too -- it ran at 0.379, which is why it is NOT a cell of the split."""
    LAMBDA_B2 = 0.3790451770099228
    z, ref, tasks, labels, offsets, hist, seen = _batch(70)
    a = replay_target_loss(z, ref, tasks, labels, offsets, 70,
                           ArmConfig(arm="B2", coefficient=LAMBDA_B2),
                           project=project_logits_exact)
    b = LAMBDA_B2 * support_loss(z, ref, hist, seen, "H")
    torch.testing.assert_close(a, b, rtol=0, atol=0)
    # and it is NOT the same number as the split's H cell
    assert not torch.isclose(a, ALPHA * support_loss(z, ref, hist, seen, "H"))


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_support_execution.py <==
"""Does ces_arms consume the stream EXACTLY as official derpp does?

This is what licenses reusing the already-closed B0 as the split's Full cell and B1 as its
None cell (plan section 5.3). ces_arms differs from derpp in three places that are NOT
supervision: it stores an extra `task_labels` buffer field, it asks get_data for four
tensors instead of three, and it keeps a python set of seen labels. If any of those moved
the RNG or the reservoir, the arms would not be on the same stream and no paired difference
would be legitimate.

CPU only, no dataset, no GPU: the buffer call SEQUENCE of each model is replayed directly.
"""
import numpy as np
import torch
from utils.buffer import Buffer

B, C, BUF = 8, 20, 32


def _stream(n_steps=40, seed=7):
    torch.manual_seed(seed)
    return [(torch.randn(B, 3, 4, 4), torch.randint(0, C, (B,)), torch.randn(B, C))
            for _ in range(n_steps)]


def _replay(with_task_labels: bool, steps, seed=1234):
    """derpp's call sequence when with_task_labels=False, ces_arms' when True."""
    np.random.seed(seed)
    buf = Buffer(BUF, device='cpu')
    draws = []
    for t, (x, y, logits) in enumerate(steps):
        if len(buf) > 0 if hasattr(buf, '__len__') else buf.num_seen_examples > 0:
            # draw 1: the distillation draw
            d1 = buf.get_data(B, transform=None, device='cpu')
            # draw 2: the label draw -- identical in both models
            d2 = buf.get_data(B, transform=None, device='cpu')
            draws.append((d1[0].clone(), d1[1].clone(), d2[0].clone(), d2[1].clone()))
        if with_task_labels:
            buf.add_data(examples=x, labels=y, logits=logits,
                         task_labels=torch.full_like(y, t // 10))
        else:
            buf.add_data(examples=x, labels=y, logits=logits)
    return buf, draws, np.random.get_state()


def test_extra_buffer_field_does_not_move_the_rng_or_the_reservoir():
    steps = _stream()
    b_plain, d_plain, s_plain = _replay(False, steps)
    b_task, d_task, s_task = _replay(True, steps)

    # the numpy global RNG -- the ONLY RNG the reservoir and the replay draw use -- must be
    # in the identical state after the identical number of steps
    assert s_plain[0] == s_task[0]
    np.testing.assert_array_equal(s_plain[1], s_task[1])
    assert s_plain[2:] == s_task[2:]

    # identical reservoir contents
    torch.testing.assert_close(b_plain.examples, b_task.examples, rtol=0, atol=0)
    torch.testing.assert_close(b_plain.labels, b_task.labels, rtol=0, atol=0)
    torch.testing.assert_close(b_plain.logits, b_task.logits, rtol=0, atol=0)
    assert b_plain.num_seen_examples == b_task.num_seen_examples

    # identical replay draws at every step, in order
    assert len(d_plain) == len(d_task) > 0
    for i, (p, q) in enumerate(zip(d_plain, d_task)):
        for a, b in zip(p, q):
            torch.testing.assert_close(a, b, rtol=0, atol=0, msg=f"draw mismatch at step {i}")

    # and the extra field really is present in one and absent in the other,
    # so the test is not silently comparing two identical configurations
    assert hasattr(b_task, 'task_labels') and not hasattr(b_plain, 'task_labels')


def test_a_third_draw_WOULD_break_it():
    """Negative control: the test above can actually fail. One extra get_data desynchronises
    the stream, which is what an arm with a different control flow would do."""
    steps = _stream()
    _, _, s_plain = _replay(False, steps)

    np.random.seed(1234)
    buf = Buffer(BUF, device='cpu')
    for t, (x, y, logits) in enumerate(steps):
        if buf.num_seen_examples > 0:
            buf.get_data(B, transform=None, device='cpu')
            buf.get_data(B, transform=None, device='cpu')
            buf.get_data(B, transform=None, device='cpu')      # the extra draw
        buf.add_data(examples=x, labels=y, logits=logits)
    s_extra = np.random.get_state()
    assert not np.array_equal(s_plain[1], s_extra[1])


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_support_model_matches_arms.py <==
"""models/ces_support.py must reproduce the frozen models/ces_arms.py where they overlap.

Only the loss term is compared -- the two observe() bodies are byte-for-byte the same
around it -- but it is compared on the real tensor shapes, at several points in the stream,
with gradients.
"""
import torch
from ces.arms import ArmConfig, replay_target_loss, support_mask
from ces.projection import project_logits_exact
from ces.support_ablation import support_loss

ALPHA, CPT, NT, NC = 0.3, 10, 10, 100
SHARED = (("SPLIT_F", "full"), ("SPLIT_H", "H"), ("SPLIT_O", "O"), ("B1", "none"))


def test_shared_modes_agree_with_the_frozen_arms_file():
    for n_seen in (10, 30, 60, 100):
        torch.manual_seed(31 + n_seen)
        z = torch.randn(32, NC, dtype=torch.float64, requires_grad=True)
        ref = torch.randn(32, NC, dtype=torch.float64)
        tasks = torch.randint(0, max(n_seen // CPT, 1), (32,))
        labels = torch.randint(0, n_seen, (32,))
        offsets = torch.arange(1, NT + 1) * CPT
        hist = support_mask(tasks, offsets, NC)
        seen = (torch.arange(NC)[None, :] < n_seen).expand_as(z)
        for arm, mode in SHARED:
            a = replay_target_loss(z, ref, tasks, labels, offsets, n_seen,
                                   ArmConfig(arm=arm, coefficient=ALPHA),
                                   project=project_logits_exact)
            b = ALPHA * support_loss(z, ref, hist, seen, mode)
            torch.testing.assert_close(a, b, rtol=0, atol=0, msg=f"{arm}/{mode} n_seen={n_seen}")
            ga, = torch.autograd.grad(a, z, retain_graph=True)
            gb, = torch.autograd.grad(b, z, retain_graph=True)
            torch.testing.assert_close(ga, gb, rtol=1e-14, atol=1e-18)


def test_time_arms_bracket_the_full_target():
    """HN and HF each sit between H-only and Full, and together over-count H exactly once."""
    torch.manual_seed(32)
    n_seen = 70
    z = torch.randn(32, NC, dtype=torch.float64)
    ref = torch.randn(32, NC, dtype=torch.float64)
    tasks = torch.randint(0, n_seen // CPT, (32,))
    offsets = torch.arange(1, NT + 1) * CPT
    hist = support_mask(tasks, offsets, NC)
    seen = (torch.arange(NC)[None, :] < n_seen).expand_as(z)
    L = lambda m: float(support_loss(z, ref, hist, seen, m))
    assert L("H") <= L("HN") <= L("full")
    assert L("H") <= L("HF") <= L("full")
    assert abs((L("HN") + L("HF") - L("H")) - L("full")) < 1e-12
    # and both really are non-trivial here: N and F are each non-empty
    assert bool((((~hist) & seen)).any()) and bool(((~hist) & (~seen)).any())


def test_candidate_G_and_U_are_not_accidentally_existing_arms():
    torch.manual_seed(33)
    n_seen = 70
    z = torch.randn(16, NC, dtype=torch.float64)
    ref = torch.randn(16, NC, dtype=torch.float64)
    tasks = torch.randint(0, n_seen // CPT, (16,))
    offsets = torch.arange(1, NT + 1) * CPT
    hist = support_mask(tasks, offsets, NC)
    seen = (torch.arange(NC)[None, :] < n_seen).expand_as(z)
    L = lambda m: float(support_loss(z, ref, hist, seen, m))
    for m in ("centered_full", "H_plus_O_upper"):
        for other in ("full", "H", "O", "HN", "HF"):
            assert abs(L(m) - L(other)) > 1e-9, f"{m} collapsed onto {other}"
    # G keeps the whole head, so it is NOT B3 (which centres inside H after deleting O)
    assert L("centered_full") < L("full")           # removing a component cannot raise it
    # U releases only the below-reference half outside H, so it is between H and full
    assert L("H") <= L("H_plus_O_upper") <= L("full")


==> anc/supplementary_material/mammoth_overlay/ces/tests/test_target_age.py <==
"""STUDY 12 — the seven sentinels required by the preregistration before any cell runs.

Run as a plain script (this programme's tests are not pytest):
    PYTHONPATH=. python ces/tests/test_target_age.py
"""
import os, sys
import torch

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__)))))
from ces.target_age import (AGE_TASK, BLOCK_TASK, apply_age, block_mask, eligible_mask,
                            insertion_task)
from ces.n_stat import blockwise_nongold_permute

CPT, C, N = 10, 100, 500
OK = []


def check(name, cond, detail=""):
    OK.append(bool(cond))
    print("  %-62s %s %s" % (name, "PASS" if cond else "FAIL", detail))


def fixture(seed=0):
    g = torch.Generator().manual_seed(seed)
    labels = torch.randint(0, 80, (N,), generator=g)
    star = torch.randn(N, C, generator=g) * 5
    q = torch.randn(N, C, generator=g) * 5
    return labels, star, q


def main():
    labels, star, q = fixture()
    elig = eligible_mask(labels, CPT)

    print("SENTINEL 1 — the as-is arm is the identity")
    out = apply_age(star, None, labels, CPT, "intact")
    check("apply_age(q=None) == star bitwise", torch.equal(out, star))

    print("SENTINEL 2 — determinism / bitwise reproducibility of the override")
    a = apply_age(star, q, labels, CPT, "permute")
    b = apply_age(star, q, labels, CPT, "permute")
    check("two identical calls agree bitwise", torch.equal(a, b))

    print("SENTINEL 3 — eligibility is derived, not assumed")
    check("insertion_task == gold // cpt", torch.equal(insertion_task(labels, CPT), labels // CPT))
    check("eligible <=> gold < (pre+1)*cpt", torch.equal(elig, labels < (AGE_TASK["pre"] + 1) * CPT))
    check("eligible golds all lie OUTSIDE block B",
          bool(((labels[elig] >= BLOCK_TASK * CPT) & (labels[elig] < (BLOCK_TASK + 1) * CPT)).sum() == 0))

    print("SENTINEL 4 — the B-only mask touches nothing else")
    m = block_mask(labels, C, CPT)
    idx = torch.arange(C)[None, :].expand(N, C)
    inB = (idx >= BLOCK_TASK * CPT) & (idx < (BLOCK_TASK + 1) * CPT)
    check("mask subset of block B", bool((m & ~inB).sum() == 0))
    check("mask empty on every ineligible record", bool(m[~elig].sum() == 0))
    check("mask full on block B of every eligible record", bool((m[elig] == inB[elig]).all()))

    print("SENTINEL 5 — ineligible records are untouched in EVERY arm")
    for age_q in (None, q):
        for surg in ("intact", "permute"):
            o = apply_age(star, age_q, labels, CPT, surg)
            check("ineligible rows bitwise == star  (q=%s, %s)"
                  % ("None" if age_q is None else "q_tau", surg),
                  torch.equal(o[~elig], star[~elig]))

    print("SENTINEL 6 — gold preserved bitwise on every record, every arm")
    for age_q in (None, q):
        for surg in ("intact", "permute"):
            o = apply_age(star, age_q, labels, CPT, surg)
            src = star if age_q is None else torch.where(elig[:, None], q, star)
            check("gold bitwise preserved  (q=%s, %s)"
                  % ("None" if age_q is None else "q_tau", surg),
                  torch.equal(o.gather(1, labels.view(-1, 1)), src.gather(1, labels.view(-1, 1))))

    print("SENTINEL 7 — no coordinate outside B differs from the chosen age's target")
    o = apply_age(star, q, labels, CPT, "permute")
    ref = torch.where(elig[:, None], q, star)
    check("outside-B coordinates bitwise == the age target", torch.equal(o[~inB], ref[~inB]))
    check("block-B value multiset preserved per record",
          bool(torch.equal(o[elig][:, BLOCK_TASK*CPT:(BLOCK_TASK+1)*CPT].sort(1).values,
                           ref[elig][:, BLOCK_TASK*CPT:(BLOCK_TASK+1)*CPT].sort(1).values)))
    check("block-B sum preserved EXACTLY per record",
          bool((o[:, BLOCK_TASK*CPT:(BLOCK_TASK+1)*CPT].sum(1)
                - ref[:, BLOCK_TASK*CPT:(BLOCK_TASK+1)*CPT].sum(1)).abs().max() < 1e-4))
    check("the permutation actually MOVES something (not a silent identity)",
          bool(not torch.equal(o[elig], ref[elig])))

    print("SENTINEL 8 — the instrument consumes NO RNG")
    torch.manual_seed(1234); before = torch.randn(3)
    torch.manual_seed(1234)
    apply_age(star, q, labels, CPT, "permute"); apply_age(star, None, labels, CPT, "intact")
    after = torch.randn(3)
    check("global RNG stream unchanged by the instrument", torch.equal(before, after))

    print("SENTINEL 9 — delegation: permute path IS the frozen blockwise_nongold_permute")
    direct = blockwise_nongold_permute(torch.where(elig[:, None], q, star),
                                       block_mask(labels, C, CPT), labels, CPT)
    check("apply_age(permute) == frozen permute of the same input",
          torch.equal(apply_age(star, q, labels, CPT, "permute"), direct))

    n = len(OK); p = sum(OK)
    print("\n%d/%d sentinels pass" % (p, n))
    return 0 if p == n else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/mammoth_overlay/continual_dataset.diff <==
--- a/datasets/utils/continual_dataset.py
+++ b/datasets/utils/continual_dataset.py
@@ -455,6 +455,13 @@
 
     # Permute classes
     if setting.args.permute_classes:
+        # TYPE-WIDENING ONLY (2026-09-18). --loadcheck deserialises args.class_order as a
+        # LIST, and indexing a list by an ndarray raises. The permutation itself is
+        # bit-identical either way (verified against RandomState(seed).permutation). For
+        # an input that is already an ndarray this is the identity, so no existing run
+        # changes behaviour. Original file kept at continual_dataset.py.pre_loadcheck_typefix
+        if not isinstance(setting.args.class_order, np.ndarray):
+            setting.args.class_order = np.asarray(setting.args.class_order)
         train_dataset.targets = setting.args.class_order[train_dataset.targets]
         test_dataset.targets = setting.args.class_order[test_dataset.targets]
 


==> anc/supplementary_material/mammoth_overlay/datasets/utils/continual_dataset.py <==
# Copyright 2022-present, Lorenzo Bonicelli, Pietro Buzzega, Matteo Boschini, Angelo Porrello, Simone Calderara.
# All rights reserved.
# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.
from argparse import ArgumentParser, Namespace
import logging
from typing import Callable, List, Optional, Tuple, Any, TYPE_CHECKING

import torch
import numpy as np
import torch.nn as nn
import torch.utils
from torch.utils.data import DataLoader, Dataset

from datasets.utils.label_noise import build_noisy_labels
from datasets.utils.validation import get_validation_indexes
from utils import check_fn_dynamic_type
from utils.conf import create_seeded_dataloader
from datasets.utils import build_torchvision_transform
from utils.loggers import log_accs, log_bias_accs
from utils.prompt_templates import templates
from utils.evaluate import evaluate, EvalFn
from utils.bias import evaluate_with_bias

if TYPE_CHECKING:
    from models.utils.continual_model import ContinualModel


class MammothDatasetWrapper(Dataset, object):
    """
    Wraps the datasets used inside the ContinualDataset class to allow for a more flexible retrieval of the data.
    """
    data: np.ndarray  # Required: the data of the dataset
    targets: np.ndarray  # Required: the targets of the dataset
    indexes: np.ndarray  # The original indexes of the items in the complete dataset
    task_ids: np.ndarray  # The corresponding task ids of the items in the complete dataset. If present, will be used to split the dataset into tasks

    required_fields = ('data', 'targets')  # Required: the fields that must be defined
    extra_return_fields: Tuple[str] = tuple()  # Optional: extra fields to return from the dataset (must be defined)

    is_init: bool = False

    def __getattr__(self, name: str) -> Any:
        if self.is_init and hasattr(self.dataset, name):
            return getattr(self.dataset, name)
        if name not in vars(self):
            raise AttributeError(f"'{self.__class__.__name__}' object has no attribute '{name}'")
        return super().__getattr__(name)

    def __setattr__(self, name: str, value: Any) -> None:
        if self.is_init and hasattr(self.dataset, name):
            return setattr(self.dataset, name, value)
        return super().__setattr__(name, value)

    def __hasattr__(self, name: str) -> bool:
        if self.is_init and name == '__getitem__' or name == '__len__':
            return hasattr(self.dataset, name)
        return super().__hasattr__(name)

    def __init__(self, ext_dataset: Dataset, train: bool = False):
        super().__init__()

        self.dataset = ext_dataset
        self.train = train
        missing_fields = [field for field in self.required_fields if not hasattr(self.dataset, field)]
        assert len(missing_fields) == 0, 'The dataset is missing some required fields:' + ', '.join(missing_fields)

        self.indexes = np.arange(len(self.dataset))

        self._c_iter = 0
        self.num_times_iterated = 0
        self.is_init = True

    def __len__(self):
        return len(self.dataset)

    def add_extra_return_field(self, field_name: str, field_value) -> None:
        """
        Adds an extra field to the dataset.

        Args:
            field_name (str): the name of the field
            field_value: the value of the field
        """
        setattr(self, field_name, field_value)
        self.extra_return_fields += (field_name,)

    def extend_return_items(self, ret_tuple: Tuple[torch.Tensor, int, torch.Tensor, Optional[torch.Tensor]],
                            index: int) -> Tuple[torch.Tensor, int, Optional[torch.Tensor], Tuple[Optional[torch.Tensor]]]:
        """
        Extends the return tuple with the extra fields defined in `extra_return_fields`.

        Args:
            ret_tuple (Tuple[torch.Tensor, int, torch.Tensor, Optional[torch.Tensor]]): the current return tuple

        Returns:
            Tuple[torch.Tensor, int, Optional[torch.Tensor], Sequence[Optional[torch.Tensor]]]: the extended return tuple
        """
        tmp_tuple = []
        for name in self.extra_return_fields:
            attr = getattr(self, name)
            c_idx = index if len(attr) == len(self.data) else self.indexes[index]
            attr = attr[c_idx]
            tmp_tuple.append(attr)

        ret_tuple = list(ret_tuple) + tmp_tuple

        return tuple(ret_tuple)

    def __iter__(self):
        self._c_iter = 0
        self.num_times_iterated += 1
        return iter(self.dataset)

    def __next__(self):
        ret_tuple = next(self.dataset)
        ret_tuple = self.extend_return_items(ret_tuple, self._c_iter)
        self._c_iter += 1
        return ret_tuple

    def __getitem__(self, index: int) -> Tuple[torch.Tensor, int, torch.Tensor, Optional[torch.Tensor]]:
        ret_tuple = self.dataset.__getitem__(index)
        ret_tuple = self.extend_return_items(ret_tuple, index)

        return ret_tuple


class ContinualDataset(object):
    """
    A base class for defining continual learning datasets.

    Data is divided into tasks and loaded only when the `get_data_loaders` method is called.

    Attributes:
        NAME (str): the name of the dataset
        SETTING (str): the setting of the dataset
        N_CLASSES_PER_TASK (int): the number of classes per task
        N_TASKS (int): the number of tasks
        N_CLASSES (int): the number of classes
        SIZE (Tuple[int]): the size of the dataset
        AVAIL_SCHEDS (List[str]): the available schedulers
        class_names (List[str]): list of the class names of the dataset (should be populated by `get_class_names`)
        train_loader (DataLoader): the training loader
        test_loaders (List[DataLoader]): the test loaders
        i (int): the current task
        c_task (int): the current task
        args (Namespace): the arguments which contains the hyperparameters
        eval_fn (Callable): the function used to evaluate the model on the dataset
    """

    base_fields = ('SETTING', 'N_CLASSES_PER_TASK', 'N_TASKS', 'SIZE', 'N_CLASSES', 'AVAIL_SCHEDS')
    optional_fields = ('MEAN', 'STD')
    composed_fields = {
        'TRANSFORM': build_torchvision_transform,
        'TEST_TRANSFORM': build_torchvision_transform
    }

    NAME: str
    SETTING: str
    N_CLASSES_PER_TASK: int
    N_TASKS: int
    N_CLASSES: int
    SIZE: Tuple[int]
    AVAIL_SCHEDS = ['multisteplr', 'cosine']
    class_names: List[str] = None
    eval_fn: EvalFn
    log_fn: Callable

    @property
    def current_task(self) -> int:
        """
        Returns the current task index.
        """
        if self.c_task == -1 and self.SETTING in ['task-il', 'class-il']:
            raise ValueError('The dataset has not been initialized yet.')
        return len(self.test_loaders)  # self.c_task is not updated in the case of domain-il

    def __init__(self, args: Namespace) -> None:
        """
        Initializes the train and test lists of dataloaders.

        Args:
            args: the arguments which contains the hyperparameters
        """
        if self.SETTING == 'biased-class-il':
            self.eval_fn = evaluate_with_bias
            self.log_fn = log_bias_accs
        else:
            self.eval_fn = evaluate
            self.log_fn = log_accs

        self.train_loader = None
        self.test_loaders = []
        self.c_task = -1
        self.args = args
        if 'class-il' in self.SETTING:
            self.N_CLASSES = self.N_CLASSES if hasattr(self, 'N_CLASSES') else \
                (self.N_CLASSES_PER_TASK * self.N_TASKS) if isinstance(self.N_CLASSES_PER_TASK, int) else sum(self.N_CLASSES_PER_TASK)
        else:
            self.N_CLASSES = self.N_CLASSES_PER_TASK

        if args.joint:
            if self.SETTING in ['class-il', 'task-il']:
                # just set the number of classes per task to the total number of classes
                self.N_CLASSES_PER_TASK = self.N_CLASSES
                self.N_TASKS = 1
            else:
                # bit more tricky, not supported for now
                raise NotImplementedError('Joint training is only supported for class-il and task-il.'
                                          'For other settings, please use the `joint` model with `--model=joint` and `--joint=0`')

        if self.args.custom_task_order:
            assert self.args.custom_class_order is None, 'You cannot set both custom task order and custom class order at the same time.'
            task_order = self.args.custom_task_order.split(',') if ',' in self.args.custom_task_order else self.args.custom_task_order.split('-')
            assert len(task_order) == self.N_TASKS, 'The custom task order must have the same number of tasks as the dataset but got {} for {} tasks'.format(len(task_order), self.N_TASKS)

            task_class = [list(range(self.get_offsets(int(task_order[i])))) for i in range(self.N_TASKS)]

            self.args.class_order = task_class
            logging.info('Will use the custom task order: {}'.format(self.args.custom_task_order))
            self.args.permute_classes = True  # will exploit class permutation
        elif self.args.custom_class_order:
            assert self.args.custom_task_order is None, 'You cannot set both custom task order and custom class order at the same time.'
            class_order = self.args.custom_class_order.split(',') if ',' in self.args.custom_class_order else self.args.custom_class_order.split('-')
            assert len(class_order) == self.N_CLASSES, 'The custom class order must have the same number of classes as the dataset but got {} for {} classes'.format(len(class_order), self.N_CLASSES)
            self.args.class_order = list(map(int, class_order))
            logging.info('Will use the custom class order: {}'.format(self.args.custom_class_order))
        elif self.args.permute_classes:
            if not hasattr(self.args, 'class_order'):  # set only once
                if self.args.seed is not None:
                    np.random.seed(self.args.seed)
                self.args.class_order = np.random.permutation(self.N_CLASSES)

        if args.label_perc != 1 or args.label_perc_by_class != 1:
            self.unlabeled_rng = np.random.RandomState(args.seed)

        missing_fields = [field for field in self.base_fields if not hasattr(self, field) or getattr(self, field) is None]
        if len(missing_fields) > 0:
            raise NotImplementedError('The dataset must be initialized with all the required fields but is missing:', missing_fields)

    def log(self, *args, **kwargs):
        """
        Logs the result of the evaluation.

        By default, it logs the accuracy of the model on the current task using the `utils.loggers.log_accs` function.
        """

        return self.log_fn(*args, **kwargs)

    @staticmethod
    def evaluate(model: 'ContinualModel', dataset: 'ContinualDataset', last=False, return_loss=False):
        """
        Evaluates the model on the current task.

        Args:
            model: the model to be evaluated
            dataset: the continual dataset at hand (optional). If not provided, the current dataset (self) will be used
            last: a boolean indicating whether to evaluate only the last task
            return_loss: a boolean indicating whether to return the loss in addition to the accuracy

        Returns:
            tuple: the evaluation results
        """

        check_fn_dynamic_type(dataset.eval_fn, EvalFn)
        return dataset.eval_fn(model, dataset, last=last, return_loss=return_loss)

    @classmethod
    def set_default_from_config(cls, config: dict, parser: ArgumentParser) -> dict:
        """
        Sets the default arguments from the configuration file.
        The default values will be set in the class attributes and will be available for all instances of the class.

        The arguments that are related to the dataset (i.e., are in the 'base_fields', 'optional_fields', or 'composed_fields') will be removed from the config dictionary to avoid conflicts with the command line arguments.

        Args:
            config (dict): the configuration file
            parser (ArgumentParser): the argument parser to set the default values

        Returns:
            dict: the configuration file without the dataset-related arguments
        """

        tmp_config = config.copy()

        _base_fields = [k.casefold() for k in cls.base_fields]
        _optional_fields = [k.casefold() for k in cls.optional_fields]
        _composed_fields = [k.casefold() for k in cls.composed_fields.keys()]

        for k, v in config.items():
            if k.casefold() in _base_fields:
                _k = cls.base_fields[_base_fields.index(k.casefold())]
                setattr(cls, _k, v)
                del tmp_config[k]
            elif k.casefold() in _optional_fields:
                k = cls.optional_fields[_optional_fields.index(k.casefold())]
                setattr(cls, k, v)
                del tmp_config[k]
            elif k.casefold() in _composed_fields:
                _k = list(cls.composed_fields.keys())[_composed_fields.index(k.casefold())]
                setattr(cls, _k, cls.composed_fields[_k](v))
                del tmp_config[k]
            else:
                setattr(cls, k, v)
                parser.set_defaults(**{k: v})

        return tmp_config

    def get_offsets(self, task_idx: int = None):
        """
        Compute the start and end class index for the current task.

        Args:
            task_idx (int): the task index

        Returns:
            tuple: the start and end class index for the current task
        """
        if self.SETTING == 'class-il' or self.SETTING == 'task-il':
            task_idx = task_idx if task_idx is not None else self.c_task
        else:
            task_idx = 0

        start_c = self.N_CLASSES_PER_TASK * task_idx if isinstance(self.N_CLASSES_PER_TASK, int) else sum(self.N_CLASSES_PER_TASK[:task_idx])
        end_c = self.N_CLASSES_PER_TASK * (task_idx + 1) if isinstance(self.N_CLASSES_PER_TASK, int) else sum(self.N_CLASSES_PER_TASK[:task_idx + 1])

        assert end_c > start_c, 'End class index must be greater than start class index.'

        return start_c, end_c

    def get_data_loaders(self) -> Tuple[DataLoader, DataLoader]:
        """Creates and returns the training and test loaders for the current task.
        The current training loader and all test loaders are stored in self.

        Returns:
            the current training and test loaders
        """
        raise NotImplementedError

    def get_backbone(self) -> str:
        """Returns the name of the backbone to be used for the current dataset. This can be changes using the `--backbone` argument or by setting it in the `dataset_config`."""
        raise NotImplementedError

    @staticmethod
    def get_transform() -> nn.Module:
        """Returns the transform to be used for the current dataset."""
        raise NotImplementedError

    @staticmethod
    def get_loss() -> nn.Module:
        """Returns the loss to be used for the current dataset."""
        raise NotImplementedError

    @staticmethod
    def get_normalization_transform() -> nn.Module:
        """Returns the transform used for normalizing the current dataset."""
        raise NotImplementedError

    @staticmethod
    def get_denormalization_transform() -> nn.Module:
        """Returns the transform used for denormalizing the current dataset."""
        raise NotImplementedError

    def get_iters(self):
        """Returns the number of iterations to be used for the current dataset."""
        raise NotImplementedError('The dataset does not implement the method `get_iters` to set the default number of iterations.')

    def get_epochs(self):
        """Returns the number of epochs to be used for the current dataset."""
        raise NotImplementedError('The dataset does not implement the method `get_epochs` to set the default number of epochs.')

    def get_batch_size(self):
        """Returns the batch size to be used for the current dataset."""
        raise NotImplementedError('The dataset does not implement the method `get_batch_size` to set the default batch size.')

    def get_minibatch_size(self):
        """Returns the minibatch size to be used for the current dataset."""
        return self.get_batch_size()

    def get_class_names(self) -> List[str]:
        """Returns the class names for the current dataset."""
        raise NotImplementedError('The dataset does not implement the method `get_class_names` to get the class names.')

    def get_prompt_templates(self) -> List[str]:
        """
        Returns the prompt templates for the current dataset.
        By default, it returns the ImageNet prompt templates.
        """
        return templates['imagenet']


def _get_mask_unlabeled(train_dataset, setting: ContinualDataset):
    if setting.args.label_perc == 1 and setting.args.label_perc_by_class == 1:
        return np.zeros(train_dataset.targets.shape[0]).astype('bool')
    else:
        if setting.args.label_perc != 1:  # label perc by task
            lpt = int(setting.args.label_perc * (train_dataset.targets.shape[0] // setting.N_CLASSES_PER_TASK))
            ind = np.indices(train_dataset.targets.shape)[0]
            mask = []
            for lab in np.unique(train_dataset.targets):
                partial_targets = train_dataset.targets[train_dataset.targets == lab]
                current_mask = setting.unlabeled_rng.choice(partial_targets.shape[0], max(
                    partial_targets.shape[0] - lpt, 0), replace=False)

                mask.append(ind[train_dataset.targets == lab][current_mask])
        else:  # label perc by class
            unique_labels, label_count_by_class = np.unique(train_dataset.targets, return_counts=True)
            lpcs = (setting.args.label_perc_by_class * label_count_by_class).astype(np.int32)
            mask = []
            for lab, count, lpc in zip(unique_labels, label_count_by_class, lpcs):
                current_mask = setting.unlabeled_rng.choice(count, max(count - lpc, 0), replace=False)
                mask.append(np.where(train_dataset.targets == lab)[0][current_mask])

        return np.array(mask).astype(np.int32)


def _prepare_data_loaders(train_dataset: MammothDatasetWrapper, test_dataset: MammothDatasetWrapper, setting: ContinualDataset):
    if isinstance(train_dataset.targets, list) or not train_dataset.targets.dtype is torch.long:
        train_dataset.targets = torch.tensor(train_dataset.targets, dtype=torch.long)
    if isinstance(test_dataset.targets, list) or not test_dataset.targets.dtype is torch.long:
        test_dataset.targets = torch.tensor(test_dataset.targets, dtype=torch.long)

    setting.unlabeled_mask = _get_mask_unlabeled(train_dataset, setting)

    if setting.unlabeled_mask.sum() != 0:
        train_dataset.targets[setting.unlabeled_mask] = -1  # -1 is the unlabeled class

    return train_dataset, test_dataset


def store_masked_loaders(train_dataset: Dataset, test_dataset: Dataset,
                         setting: ContinualDataset) -> Tuple[DataLoader, DataLoader]:
    """
    Divides the dataset into tasks.

    Attributes:
        train_dataset (Dataset): the training dataset
        test_dataset (Dataset): the test dataset
        setting (ContinualDataset): the setting of the dataset

    Returns:
        the training and test loaders
    """
    # Initializations
    train_dataset = MammothDatasetWrapper(train_dataset, train=True)
    test_dataset = MammothDatasetWrapper(test_dataset, train=False)

    if 'class-il' in setting.SETTING or 'task-il' in setting.SETTING:
        setting.c_task += 1

    if not isinstance(train_dataset.targets, np.ndarray):
        train_dataset.targets = np.array(train_dataset.targets)
    if not isinstance(test_dataset.targets, np.ndarray):
        test_dataset.targets = np.array(test_dataset.targets)

    # Permute classes
    if setting.args.permute_classes:
        # TYPE-WIDENING ONLY (2026-09-18). --loadcheck deserialises args.class_order as a
        # LIST, and indexing a list by an ndarray raises. The permutation itself is
        # bit-identical either way (verified against RandomState(seed).permutation). For
        # an input that is already an ndarray this is the identity, so no existing run
        # changes behaviour. Original file kept at continual_dataset.py.pre_loadcheck_typefix
        if not isinstance(setting.args.class_order, np.ndarray):
            setting.args.class_order = np.asarray(setting.args.class_order)
        train_dataset.targets = setting.args.class_order[train_dataset.targets]
        test_dataset.targets = setting.args.class_order[test_dataset.targets]

    # Setup validation
    if setting.args.validation:
        train_idxs, val_idxs = get_validation_indexes(setting.args.validation, train_dataset, setting.args.seed)

        test_dataset.data = train_dataset.data[val_idxs]
        test_dataset.targets = train_dataset.targets[val_idxs]
        test_dataset.indexes = train_dataset.indexes[val_idxs]

        train_dataset.data = train_dataset.data[train_idxs]
        train_dataset.targets = train_dataset.targets[train_idxs]
        train_dataset.indexes = train_dataset.indexes[train_idxs]

    # Apply noise to the labels
    if setting.args.noise_rate > 0:
        train_dataset.add_extra_return_field('true_labels', train_dataset.targets.copy())  # save original targets before adding noise
        noisy_targets = build_noisy_labels(train_dataset.targets, setting.args)
        train_dataset.targets = noisy_targets  # overwrite the targets with the noisy ones

    # Split the dataset into tasks
    if 'class-il' in setting.SETTING or 'task-il' in setting.SETTING:
        if hasattr(train_dataset, 'task_ids'):
            if not isinstance(test_dataset.task_ids, np.ndarray):
                test_dataset.task_ids = np.array(test_dataset.task_ids)
            if not isinstance(train_dataset.task_ids, np.ndarray):
                train_dataset.task_ids = np.array(train_dataset.task_ids)

            train_mask = train_dataset.task_ids == setting.c_task

            if setting.args.validation_mode == 'current':
                test_mask = test_dataset.task_ids == setting.c_task
            elif setting.args.validation_mode == 'complete':
                test_mask = np.logical_and(test_dataset.task_ids >= 0, test_dataset.task_ids <= setting.c_task)
            else:
                raise ValueError('Unknown validation mode: {}'.format(setting.args.validation_mode))
        else:
            start_c, end_c = setting.get_offsets()

            train_mask = np.logical_and(train_dataset.targets >= start_c,
                                        train_dataset.targets < end_c)

            if setting.args.validation_mode == 'current':
                test_mask = np.logical_and(test_dataset.targets >= start_c,
                                           test_dataset.targets < end_c)
            elif setting.args.validation_mode == 'complete':
                test_mask = np.logical_and(test_dataset.targets >= 0,
                                           test_dataset.targets < end_c)
            else:
                raise ValueError('Unknown validation mode: {}'.format(setting.args.validation_mode))

        test_dataset.data = test_dataset.data[test_mask]
        test_dataset.targets = test_dataset.targets[test_mask]
        test_dataset.indexes = test_dataset.indexes[test_mask]
        if hasattr(test_dataset, 'task_ids'):
            test_dataset.task_ids = test_dataset.task_ids[test_mask]

        train_dataset.data = train_dataset.data[train_mask]
        train_dataset.targets = train_dataset.targets[train_mask]
        train_dataset.indexes = train_dataset.indexes[train_mask]
        if hasattr(train_dataset, 'task_ids'):
            train_dataset.task_ids = train_dataset.task_ids[train_mask]

        if setting.SETTING == 'biased-class-il':
            assert hasattr(test_dataset, 'bias_label'), 'The dataset must have the bias label field (used during evaluation).'
            train_dataset.add_extra_return_field('indexes', np.arange(len(train_dataset.targets)))
            test_dataset.add_extra_return_field('bias_label', test_dataset.bias_label[test_mask])

    # Finalize data, apply unlabeled mask
    train_dataset, test_dataset = _prepare_data_loaders(train_dataset, test_dataset, setting)

    # Create dataloaders
    train_loader = create_seeded_dataloader(setting.args, train_dataset,
                                            batch_size=setting.args.batch_size, shuffle=True, drop_last=setting.args.drop_last)
    test_loader = create_seeded_dataloader(setting.args, test_dataset,
                                           batch_size=setting.args.batch_size, shuffle=False)
    setting.test_loaders.append(test_loader)
    setting.train_loader = train_loader

    return train_loader, test_loader


def fix_class_names_order(class_names: List[str], args: Namespace) -> List[str]:
    """
    Permutes the order of the class names according to the class order specified in the arguments.
    The order reflects that of `store_masked_loaders`.

    Args:
        class_names: the list of class names. This should contain all classes in the dataset (not just the current task's ones).
        args: the command line arguments

    Returns:
        List[str]: the class names in the correct order
    """
    if args.permute_classes:
        class_names = [class_names[np.where(args.class_order == i)[0][0]] for i in range(len(class_names))]
    return class_names


==> anc/supplementary_material/mammoth_overlay/models/ces_anchor.py <==
"""N-block STATISTIC arms and the gold-preserving H control (study R7).

Derived from models/ces_ntarget.py by exact string replacement; the observe() body is
byte-identical apart from the declared block. Instruments live in ces/n_stat.py.

A SEPARATE model file from ``models/ces_support.py``, which is executing waveG and
waveALPHA at the time this was written and whose code identity must not move while any of
their streams can still be launched. The observe() body below is a verbatim copy of
ces_support's: reservoir insertion every step, logits from the training forward on the
augmented view, two independent replay draws, augmented replay inputs, the replay CE with
its own beta, the full-head denominator, and the distillation forward kept even when a
term is deleted. The ONLY difference is the reference tensor handed to the distillation.

    --ns_mode original     alpha*(L_H + L_F + full MSE on N)         == ces_ntarget 'original'
    --ns_mode none         alpha*(L_H + L_F)                         == ces_ntarget 'delete'
    --ns_mode level        alpha*(L_H + L_F + (n/K)(mu_z-mu_q)^2)     NEW
    --ns_mode dispersion   alpha*(L_H + L_F + (1/K)||z_N-mu_z||^2)    NEW, reads no cached value on N
    --ns_mode mean_target  alpha*(L_H + L_F + level + dispersion)     == ces_ntarget 'mean'

    --ns_hperm blockwise_nongold   instead of an N penalty change, permute the cached H
                                   values inside each task block, skipping gold.

ces/tests/test_n_target.py pins 'original' and 'delete' bitwise against the frozen
support_ablation objectives, so the two anchor arms are the same objectives re-run in a
fresh cohort rather than a re-implementation of them.

--nt_block chooses WHICH block of the partition the surgery is applied to: N (default), H
or F. H, N and F are disjoint and cover the head, so the same operation carries across
them unchanged and the three results are directly comparable.

It exists to answer the obvious objection to the N arms: that corrupting any target would
hurt and nothing about N is special. If permuting H costs far less than permuting N, the
effect is located in the partition rather than in the act of corruption. If it costs the
same, it is not, and the N arms carry much less than they appear to. The control is only
meaningful because the three blocks are compared at the SAME operation, not because they
are the same size -- they are not, and the sizes are reported beside the contrasts.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_stat import n_stat_penalty, blockwise_nongold_permute, PENALTY_MODES, H_VARIANTS
from ces.n_target import n_mask
from ces.n_anchor import n_anchor_penalty, ANCHOR_SOURCES


class CesAnchor(ContinualModel):
    NAME = 'ces_anchor'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--na_src', type=str, default='per_example',
                            choices=list(ANCHOR_SOURCES),
                            help='where the level half takes its anchor: the record\'s '
                                 'own cached block mean, another record of the SAME '
                                 'insertion-task stratum, or that stratum\'s mean.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_anchor needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # H and F keep the frozen objective exactly. On N the dispersion half is
            # unchanged; only the ANCHOR the level half is measured against is
            # substituted, so the arms differ in historical information alone.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + n_anchor_penalty(buf_outputs, buf_logits,
                                       n_mask(hist, seen), buf_tasks, self.args.na_src))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_arms.py <==
"""CES eight-arm replay-target candidate. Official `derpp` (B0) is NOT modified.

Every arm reuses the canonical DER++ execution flow verbatim -- reservoir insertion at
every step, logits recorded from the training forward pass on the augmented view, two
independent replay draws, augmented replay inputs, and an unchanged replay CE with its own
beta. The ONLY thing an arm replaces is the distillation term.

Reference-time class support is carried in the buffer's existing `task_labels` field, which
the reservoir already keeps index-aligned; `utils/buffer.py` is untouched. The contiguous
class-prefix reading of a task id is asserted at every task boundary, never assumed.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import ARMS, SPLIT_ARMS, ArmConfig, replay_target_loss, assert_contiguous_prefix
from ces.projection import project_logits_exact


class CesArms(ContinualModel):
    """One candidate, plus the controls its interpretation requires."""
    NAME = 'ces_arms'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ces_arm', type=str, required=True,
                            choices=list(ARMS) + list(SPLIT_ARMS))
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation-term coefficient. For M* arms this is the '
                                 'frozen calibrated lambda; see ces/calibration.py.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        parser.add_argument('--ces_margin', type=float, default=0.25)
        parser.add_argument('--ces_relaxation', type=float, default=0.5)
        parser.add_argument('--ces_gate_margin', type=float, default=0.25)
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self.cfg = ArmConfig(arm=args.ces_arm, coefficient=args.alpha,
                             margin=args.ces_margin, relaxation=args.ces_relaxation,
                             gate_margin=args.ces_gate_margin)
        self._offsets = None
        self._seen_labels = set()

    def _offsets_by_task(self, device):
        """offsets_by_task[t] = number of classes admitted while task t was trained."""
        if self._offsets is None or self._offsets.device != device:
            n_tasks = self.dataset.N_TASKS
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(n_tasks)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # Draw 1 -- the distillation draw. Kept even for B1, whose forward retains the
            # training-mode state side effects (BN statistics, RNG consumption) while
            # contributing no supervision gradient.
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + replay_target_loss(
                buf_outputs, buf_logits, buf_tasks, buf_labels,
                self._offsets_by_task(buf_outputs.device), self.n_seen_classes,
                self.cfg, project=project_logits_exact)

            # Draw 2 -- the label draw. Unchanged from canonical DER++ in every arm.
            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_blockgate.py <==
"""N-block STATISTIC arms and the gold-preserving H control (study R7).

Derived from models/ces_ntarget.py by exact string replacement; the observe() body is
byte-identical apart from the declared block. Instruments live in ces/n_stat.py.

A SEPARATE model file from ``models/ces_support.py``, which is executing waveG and
waveALPHA at the time this was written and whose code identity must not move while any of
their streams can still be launched. The observe() body below is a verbatim copy of
ces_support's: reservoir insertion every step, logits from the training forward on the
augmented view, two independent replay draws, augmented replay inputs, the replay CE with
its own beta, the full-head denominator, and the distillation forward kept even when a
term is deleted. The ONLY difference is the reference tensor handed to the distillation.

    --ns_mode original     alpha*(L_H + L_F + full MSE on N)         == ces_ntarget 'original'
    --ns_mode none         alpha*(L_H + L_F)                         == ces_ntarget 'delete'
    --ns_mode level        alpha*(L_H + L_F + (n/K)(mu_z-mu_q)^2)     NEW
    --ns_mode dispersion   alpha*(L_H + L_F + (1/K)||z_N-mu_z||^2)    NEW, reads no cached value on N
    --ns_mode mean_target  alpha*(L_H + L_F + level + dispersion)     == ces_ntarget 'mean'

    --ns_hperm blockwise_nongold   instead of an N penalty change, permute the cached H
                                   values inside each task block, skipping gold.

ces/tests/test_n_target.py pins 'original' and 'delete' bitwise against the frozen
support_ablation objectives, so the two anchor arms are the same objectives re-run in a
fresh cohort rather than a re-implementation of them.

--nt_block chooses WHICH block of the partition the surgery is applied to: N (default), H
or F. H, N and F are disjoint and cover the head, so the same operation carries across
them unchanged and the three results are directly comparable.

It exists to answer the obvious objection to the N arms: that corrupting any target would
hurt and nothing about N is special. If permuting H costs far less than permuting N, the
effect is located in the partition rather than in the act of corruption. If it costs the
same, it is not, and the N arms carry much less than they appear to. The control is only
meaningful because the three blocks are compared at the SAME operation, not because they
are the same size -- they are not, and the sizes are reported beside the contrasts.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_stat import n_stat_penalty, blockwise_nongold_permute, PENALTY_MODES, H_VARIANTS
from ces.n_target import n_mask


class CesBlockGate(ContinualModel):
    NAME = 'ces_blockgate'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--bg_task', type=int, required=True,
                            help='index of the TRANSITIONING task block B. Every other '
                                 'coordinate keeps the frozen objective exactly.')
        parser.add_argument('--bg_mode', type=str, default='original', choices=list(PENALTY_MODES),
                            help='which statistic of block B the penalty keeps.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        self._observed = False
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_blockgate needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        # Under --start_from, mammoth calls meta_end_task() for every SKIPPED task without
        # ever calling observe(), so this process's bookkeeping is empty by construction and
        # the guard would fire spuriously. Seed it ONLY while nothing has been observed yet:
        # the admitted set is then the contiguous prefix [0, n_seen_classes) by mammoth's own
        # class order. Once real training starts, _observed is True and the guard is applied
        # at full strength to the task actually trained.
        if not self._observed:
            self._seen_labels.update(range(self.n_seen_classes))
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self._observed = True
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # THREE-tuple on purpose. The transition roots are canonical DER++
            # checkpoints, whose reservoir stores (examples, labels, logits) and NO
            # task_labels. This model does not need them: the gate is defined by the
            # TASK BLOCK B, not by each record's insertion-time support, so no `hist`
            # is constructed and nothing here depends on task_labels.
            buf_inputs, buf_labels, buf_logits = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            # ONE task block B is gated; every other coordinate keeps the frozen
            # per-coordinate objective. A sentinel proves bg_mode='original' reassembles
            # support_loss(..., 'full') bitwise, so this is a re-partition, not a rewrite.
            cpt = self.dataset.N_CLASSES_PER_TASK
            b = self.args.bg_task
            idx = torch.arange(C, device=buf_outputs.device)[None, :]
            b_mask = ((idx >= b * cpt) & (idx < (b + 1) * cpt)).expand_as(buf_outputs)
            e = buf_outputs - buf_logits.detach()
            term = ((e.square() * (~b_mask)).sum() / buf_outputs.numel()
                    + n_stat_penalty(buf_outputs, buf_logits, b_mask, self.args.bg_mode))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        # No task_labels: the reservoir restored from the canonical DER++ root has no
        # such field, and this model never reads one. Writing one would change the buffer
        # SCHEMA relative to the root checkpoint mid-stream; keeping it out leaves the
        # buffer byte-compatible with the state the transition resumes from.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data)
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_cescope.py <==
"""R3: does the deletion cost of the N block depend on a full-width cross-entropy?

Derived from ``models/ces_support.py`` by changing ONE thing: the softmax support of the
two cross-entropy terms. Everything else is copied verbatim -- reservoir insertion every
step, logits taken from the training forward on the augmented view, two independent replay
draws, augmented replay inputs, the replay CE with its own beta, and the distillation
forward kept even when the term is zero.

    --ce_scope full    CE over all C pre-allocated logits        (canonical DER++)
    --ce_scope seen    CE over the admitted prefix only          (the R3 intervention)

The 2x2 of plan section 6 is this flag crossed with ``--ces_mode``:

                        KD full            KD HF (N deleted)
    CE full-width       Z11                Z10
    CE seen-only        Z01                Z00

    I = (Z11 - Z10) - (Z01 - Z00)

WHAT ``seen`` DOES NOT CHANGE, and the smoke test pins every line of this:
  * the classifier stays fully pre-allocated at C outputs; this is NOT an expanding head,
  * the cached reference is the UNMASKED full-width vector, so the H/N/F partition and the
    MSE denominator are exactly as in every other campaign,
  * evaluation is untouched: terminal deployment is still a full C-way argmax with no task
    oracle,
  * the RNG is not consulted, so a ``full`` cell is bitwise identical to ``ces_support``.

This is a boundary experiment on a realistic training setting, not a clean severing of one
path: restricting the CE support changes the gradient on the seen logits AND removes the
CE's downward pressure on the future ones at the same time. It must not be described as a
stop-gradient control, and a high score here is not a new method -- seen-only CE is already
the subject of the bias-correction / ER-ACE / X-DER literature.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss, MODES


def seen_only(logits, n_seen):
    """Mask every logit at or beyond the admitted prefix, for a CE over the prefix alone.

    Returns a NEW tensor; the caller keeps the unmasked one for the cache. Rows always
    retain at least the n_seen admitted entries, so no row is fully masked and the
    softmax cannot produce NaN.
    """
    k = torch.arange(logits.shape[1], device=logits.device)[None, :]
    return logits.masked_fill(k >= n_seen, float('-inf'))


class CesCeScope(ContinualModel):
    NAME = 'ces_cescope'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ces_mode', type=str, required=True, choices=list(MODES))
        parser.add_argument('--ce_scope', type=str, required=True, choices=('full', 'seen'))
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R3 uses the canonical 0.3 for '
                                 'EVERY cell and never recalibrates.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def _ce(self, logits, labels):
        if self.args.ce_scope == 'seen':
            return self.loss(seen_only(logits, self.n_seen_classes), labels)
        return self.loss(logits, labels)

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self._ce(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            loss = loss + self.args.alpha * support_loss(
                buf_outputs, buf_logits, hist, seen, self.args.ces_mode)

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self._ce(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # The cache stores the UNMASKED full-width vector, exactly as ces_support does.
        # Storing the masked one would put -inf into the reference and silently redefine
        # the H/N/F partition that every other campaign is read against.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_em_corr.py <==
"""EM-CORR: energy-matched correspondence, inside the Full/Niso code path.

Produced from ``models/ces_nstat.py`` by exact string replacement. The observe() body is
byte-identical to ces_nstat's apart from the single declared block that builds the
reference tensor. Reservoir insertion, the training forward, the two independent replay
draws, the augmented replay inputs, the replay CE and its beta, the full-head denominator,
the offsets, the seen mask and the caching are untouched.

    --em_arm nup_orig   N residual rescaled UP to non-gold H's per-coordinate energy
    --em_arm nup_perm   the same, block-confined permuted
    --em_arm hdn_orig   non-gold H residual rescaled DOWN to N's per-coordinate energy
    --em_arm hdn_perm   the same, block-confined permuted

The primary contrasts are orig-vs-perm WITHIN an energy condition, never across, because
rescaling a block's residual also rescales the gradient that block contributes.

IDENTITY: a mechanism-discrimination control, designed after everything else was
unblinded. Not a method, not a confirmation, and it answers "is centred energy sufficient
to explain the H/N asymmetry", NOT "does temporal age cause it".
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.em_corr import em_target, EM_ARMS


class CesEmCorr(ContinualModel):
    NAME = 'ces_em_corr'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--em_arm', type=str, required=True, choices=list(EM_ARMS),
                            help='which block is energy-matched to the other, and whether '
                                 'its rescaled residual is also block-confined permuted.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_em_corr needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # DECLARED CHANGE: one block's centred residual is rescaled to the other
            # block's per-coordinate energy, optionally block-confined permuted. Every
            # other coordinate -- gold, the untreated block, F -- is passed through
            # bitwise, and the objective itself is the frozen support_loss('full').
            cpt = self.dataset.N_CLASSES_PER_TASK
            gold = torch.zeros_like(hist).scatter_(1, buf_labels.view(-1, 1), True)
            ref = em_target(buf_logits, n_mask(hist, seen), hist & ~gold,
                            buf_labels, cpt, self.args.em_arm)
            term = support_loss(buf_outputs, ref, hist, seen, 'full')
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_em_corr2.py <==
"""HNM: ces_em_corr.py with the reference built by ces/em_corr2.em2_target (the N side of the
energy-matched grid; prereg HNM_PREREG.md). Produced by exact string replacement of the
import, the reference call, the arm choices and the class name; observe() is otherwise
byte-identical to ces_em_corr's.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.em_corr2 import em2_target, EM2_ARMS


class CesEmCorr2(ContinualModel):
    NAME = 'ces_em_corr2'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--em_arm', type=str, required=True, choices=list(EM2_ARMS),
                            help='which block is energy-matched to the other, and whether '
                                 'its rescaled residual is also block-confined permuted.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_em_corr2 needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # DECLARED CHANGE: one block's centred residual is rescaled to the other
            # block's per-coordinate energy, optionally block-confined permuted. Every
            # other coordinate -- gold, the untreated block, F -- is passed through
            # bitwise, and the objective itself is the frozen support_loss('full').
            cpt = self.dataset.N_CLASSES_PER_TASK
            gold = torch.zeros_like(hist).scatter_(1, buf_labels.view(-1, 1), True)
            ref = em2_target(buf_logits, n_mask(hist, seen), hist & ~gold,
                            buf_labels, cpt, self.args.em_arm)
            term = support_loss(buf_outputs, ref, hist, seen, 'full')
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_future.py <==
"""Wave Q: the CE_F x KD_F factorial on the future (not-yet-seen) output block.

A SEPARATE file from ``models/ces_support.py`` on purpose. That file is the engine for
stages N, R, G and P; stage P is frozen and unlaunched, so ces_support.py must not move
while any of its cells can still start. Everything Wave Q needs lives here instead.

The KD factor is the existing ``--ces_mode``:
    full  =  alpha*(L_H + L_N + L_F)      KD_F ON
    HN    =  alpha*(L_H + L_N)            KD_F OFF

The CE factor is ``--ces_ce_f`` and it is NOT a masked softmax. For the current set of
seen classes S and future classes F, ordinary cross-entropy is

    L_CE = -z_y + log( sum_{k in S} exp(z_k) + sum_{j in F} exp(z_j) )

and the intervention is a STOP-GRADIENT inside the unchanged denominator:

    L_CE^sgF = -z_y + log( sum_{k in S} exp(z_k) + sum_{j in F} exp(sg(z_j)) )

so at any state the forward VALUE is bit-identical, the CE gradient w.r.t. every seen-class
logit is unchanged, and only the direct CE gradient path through the future logits -- and
through the future classifier rows into the trunk -- is cut.

This matters. Deleting F from the softmax denominator instead would change the denominator
and therefore change the CE gradient on every seen class too, so an effect could not be
attributed to the removal of future-head suppression rather than to a different seen-class
CE geometry. A seen-only softmax, a dynamically expanding head and this stop-gradient are
THREE DIFFERENT INTERVENTIONS and must not be described as one another:
  * sgF       : F stays in the denominator, gets no gradient, rows still exist and are
                still touched by the optimiser (weight decay, momentum if any).
  * seen-only : F leaves the denominator; seen-class CE gradients change too.
  * expanding : the F rows do not exist yet, and when they appear their initialisation is
                a further change.
Only the first is a clean mechanism factor. The other two are practical baselines and
belong after Wave Q, alongside an X-DER-relevant ablation.

``--ces_ce_f`` values:
    on         both cross-entropies unchanged. With --ces_mode full this is canonical
               DER++, and with --ces_mode HN it is the stage-N HN arm. Byte-identical
               behaviour to ces_support; pinned by ces/tests/test_ces_future_matches.py.
    sg_all     stop-gradient on the F logits in BOTH the stream CE and the replay CE.
               This is the Wave Q setting: both terms treat a not-yet-seen class as a
               negative for every example, so both suppress the future block, and the
               factor is named for the whole CE contribution.
    sg_stream  stop-gradient in the stream CE only. Provided because the D1 diagnostic
               measured only the stream component; it is NOT the frozen Wave Q arm.

Everything else is the ces_support execution path exactly: reservoir insertion every step,
cached logits from the training forward on the augmented view, two independent replay
draws, augmented replay inputs, the replay CE with its own beta, and the distillation
forward kept even when the term is zero.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss, MODES

CE_F_MODES = ("on", "sg_all", "sg_stream")


class CesFuture(ContinualModel):
    NAME = 'ces_future'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ces_mode', type=str, required=True, choices=list(MODES))
        parser.add_argument('--ces_ce_f', type=str, required=True, choices=list(CE_F_MODES),
                            help='Stop-gradient treatment of the future logits inside the '
                                 'UNCHANGED full softmax denominator. Never a masked softmax.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. Wave Q holds it at 0.3 for '
                                 'every cell and never recalibrates.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def _sg_future(self, z):
        """z with the not-yet-seen columns detached. Same VALUE, no gradient path through
        those coordinates. self.n_seen_classes counts the current task's classes as seen,
        so this is exactly the F block of ces/support_ablation.py -- the two factors of the
        design are defined on the same set."""
        fut = (torch.arange(z.shape[1], device=z.device)[None, :]
               >= self.n_seen_classes).expand_as(z)
        return torch.where(fut, z.detach(), z)

    def _ce(self, z, y, which):
        sg = self.args.ces_ce_f == 'sg_all' or (
            self.args.ces_ce_f == 'sg_stream' and which == 'stream')
        return self.loss(self._sg_future(z) if sg else z, y)

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self._ce(outputs, labels, 'stream')

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            loss = loss + self.args.alpha * support_loss(
                buf_outputs, buf_logits, hist, seen, self.args.ces_mode)

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self._ce(buf_outputs, buf_labels, 'replay')

        loss.backward()
        self.opt.step()

        # cached targets are the stream forward on the augmented view, detached. The CE
        # factor changes gradients only; what gets written into the buffer is identical.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_hdir_der.py <==
"""DER-SCOPE: the Study-13 H-direction arms, plus the N positive control, on plain DER.

An ISOLATED SIBLING of models/ces_ntarget_der.py (study D1). It copies D1's DER semantics
verbatim and calls the frozen Study-13 helpers for the target surgery. It does NOT modify
ces_ntarget_der.py, ces/n_target.py, or any other code path that produced D1's 48 cells:
if this file is wrong, D1's evidence provenance is untouched.

    --hd_arm full     alpha * support_loss(out, q,                      hist, seen, 'full')
    --hd_arm hiso     alpha * support_loss(out, iso(q, hist, gold, cpt), hist, seen, 'full')
    --hd_arm hperm    alpha * support_loss(out, perm(q, hist, gold, cpt),hist, seen, 'full')
    --hd_arm nnone    alpha * support_loss(out, q,                      hist, seen, 'HF')

These are the SAME four objectives as Study 13's K_full / K_Hiso / K_Hperm and D1's
D_dropN, expressed through the same two library functions, with the DER++ second draw and
replay-CE term absent.

WHY THE EXISTING DER PERMUTE PATH MAY NOT BE USED, and this is the whole reason this file
exists: ``ces_ntarget_der --nt_block H --nt_variant permute`` runs, exits 0 and writes a
checkpoint -- and is NOT the Study-13 intervention. ``ces.n_target.transform_ref`` applies
ONE cyclic shift across the entire mask; it takes no ``labels`` argument, so it moves the
gold coordinate, it does not respect task-block boundaries, and it does not preserve each
block's sum. The equal-norm identity ||r|| = ||Pr|| that the whole Study-13 argument rests
on is a consequence of the permutation being blockwise and gold-preserving. Using that
path would have produced a study that looked healthy in every log and answered a different
question.

DIFFERENCES FROM ces_ntarget_der.py, and there is exactly ONE
------------------------------------------------------------
The buffer additionally stores ``labels``. D1's DER model deliberately does not store them
("DER never reads them"), but both Study-13 helpers need the gold coordinate in order to
SKIP it -- gold preservation is the property that makes the permutation an isometry on the
non-gold values and keeps q_iso the correct reference. Like ``task_labels`` in D1, this is
pure instrumentation: ``labels`` enter no loss, change no gradient, and cannot change
reservoir selection, which depends on the insertion counter alone.

That claim is NOT taken on faith. Sentinel 16 runs this file's ``full`` arm and D1's
``ces_ntarget_der --nt_variant original`` from the same seed and compares them against the
run-to-run floor of this file against itself. If storing ``labels`` perturbed the DER
trajectory, that comparison would show it.

Recipe: the OFFICIAL mammoth DER for seq-cifar100 @ buffer 500 (models/config/der.yaml),
alpha 0.3, lr 0.03, 50 epochs, batch 32, multisteplr [35,45] gamma 0.2 -- identical to D1.
No coefficient is re-fitted for any arm. Absolute levels are never pooled with DER++.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.iso_target import blockwise_nongold_isotropize
from ces.n_stat import blockwise_nongold_permute

ARMS = ('full', 'hiso', 'hperm', 'nnone')


class CesHdirDer(ContinualModel):
    NAME = 'ces_hdir_der'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--hd_arm', type=str, required=True, choices=list(ARMS))
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. DER-SCOPE uses the official '
                                 'DER 0.3 for EVERY arm and never recalibrates: an arm '
                                 'that needed its own alpha would answer a different '
                                 'question.')
        # NO --beta. A DER cell that accepted one could be mis-launched into a DER++
        # objective without raising. The argument does not exist, exactly as in D1.
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = getattr(self.dataset, 'N_CLASSES_PER_TASK', None)
        if not isinstance(cpt, int):
            raise ValueError('ces_hdir_der needs a uniform block width; dataset reports '
                             'N_CLASSES_PER_TASK=%r' % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # ONE draw. DER has no second draw and no replay CE; that absence is the
            # experimental condition of this file, not an omission.
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            arm = self.args.hd_arm
            if arm == 'nnone':
                # Dropping N == keeping H and F, a mode of the frozen objective itself.
                term = support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
            else:
                cpt = self.dataset.N_CLASSES_PER_TASK
                if arm == 'full':
                    ref = buf_logits
                elif arm == 'hiso':
                    ref = blockwise_nongold_isotropize(buf_logits, hist, buf_labels, cpt)
                else:
                    ref = blockwise_nongold_permute(buf_logits, hist, buf_labels, cpt)
                term = support_loss(buf_outputs, ref, hist, seen, 'full')
            loss = loss + self.args.alpha * term

        loss.backward()
        self.opt.step()

        # Every arm caches its OWN reference, exactly as canonical DER does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        # `labels` are stored ONLY so the H surgeries can skip the gold coordinate.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_iso.py <==
"""Block-confined isotropization of the non-gold H content (Study 13's H-iso arm).

Derived from models/ces_nstat.py by exact string replacement; the observe() body is
byte-identical apart from the reference tensor handed to the distillation. A SEPARATE
model file: ces_nstat carries Study 13's other three arms and its code identity must not
move, and ces_region is executing Study 11 at the time this was written.

    --iso_region h_nongold    isotropise H's non-gold content inside each task block

Gold is preserved bitwise and every task block's summed cached logit is preserved exactly,
so this arm is directly comparable to R7b's permutation arm, which preserves the same two
things. The full-head denominator and the canonical alpha are unchanged.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.iso_target import blockwise_nongold_isotropize, ISO_REGIONS


class CesIso(ContinualModel):
    NAME = 'ces_iso'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--iso_region', type=str, required=True, choices=list(ISO_REGIONS),
                            help='which support region has its non-gold content isotropised.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. Canonical 0.3 for EVERY arm.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_iso needs a uniform block width; dataset reports %r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            cpt = self.dataset.N_CLASSES_PER_TASK
            ref = blockwise_nongold_isotropize(buf_logits, hist, buf_labels, cpt)
            term = support_loss(buf_outputs, ref, hist, seen, 'full')
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nlevel.py <==
"""Branch L: is the retained N-block mean sample-specific?  (R7 branch protocol §4)

DERIVED from models/ces_nstat.py by declared exact string replacement.  ces_nstat.py
is EXECUTING R7 and R7b as this is written and its identity must not move, so this
is a separate model file rather than a new flag on the running one.

Three arms, identical except where mu_q on the N block comes from:
    --nl_src per_example            the record's own cached mean (frozen "level")
    --nl_src within_stage_shuffled  swapped inside the same insertion-task stratum
    --nl_src stage_mean             replaced by that stratum's mean

NOT launched by this file being present.  Branch L fires only if R7 lands in world
B or C per R7_BRANCH_PROTOCOL_20260918.md, and then only as the SINGLE branch.
"""

import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_level import n_level_penalty, LEVEL_SOURCES
from ces.n_target import n_mask


class CesNlevel(ContinualModel):
    NAME = 'ces_nlevel'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--nl_src', type=str, required=True, choices=list(LEVEL_SOURCES),
                            help='where the retained N-block mean mu_q comes from. '
                                 'per_example is the frozen level objective; the other '
                                 'two test whether that scalar must belong to THIS '
                                 'replay example.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        if self.args.nl_src not in LEVEL_SOURCES:
            raise ValueError("unknown --nl_src %r" % (self.args.nl_src,))
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # H and F keep the frozen objective EXACTLY; the N block keeps only its
            # LEVEL term, and the single free choice is where mu_q comes from.  The
            # strata are the insertion tasks, so a swap never changes |H|, |N| or |F|.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + n_level_penalty(buf_outputs, buf_logits,
                                      n_mask(hist, seen), buf_tasks, self.args.nl_src))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat.py <==
"""N-block STATISTIC arms and the gold-preserving H control (study R7).

Derived from models/ces_ntarget.py by exact string replacement; the observe() body is
byte-identical apart from the declared block. Instruments live in ces/n_stat.py.

A SEPARATE model file from ``models/ces_support.py``, which is executing waveG and
waveALPHA at the time this was written and whose code identity must not move while any of
their streams can still be launched. The observe() body below is a verbatim copy of
ces_support's: reservoir insertion every step, logits from the training forward on the
augmented view, two independent replay draws, augmented replay inputs, the replay CE with
its own beta, the full-head denominator, and the distillation forward kept even when a
term is deleted. The ONLY difference is the reference tensor handed to the distillation.

    --ns_mode original     alpha*(L_H + L_F + full MSE on N)         == ces_ntarget 'original'
    --ns_mode none         alpha*(L_H + L_F)                         == ces_ntarget 'delete'
    --ns_mode level        alpha*(L_H + L_F + (n/K)(mu_z-mu_q)^2)     NEW
    --ns_mode dispersion   alpha*(L_H + L_F + (1/K)||z_N-mu_z||^2)    NEW, reads no cached value on N
    --ns_mode mean_target  alpha*(L_H + L_F + level + dispersion)     == ces_ntarget 'mean'

    --ns_hperm blockwise_nongold   instead of an N penalty change, permute the cached H
                                   values inside each task block, skipping gold.

ces/tests/test_n_target.py pins 'original' and 'delete' bitwise against the frozen
support_ablation objectives, so the two anchor arms are the same objectives re-run in a
fresh cohort rather than a re-implementation of them.

--nt_block chooses WHICH block of the partition the surgery is applied to: N (default), H
or F. H, N and F are disjoint and cover the head, so the same operation carries across
them unchanged and the three results are directly comparable.

It exists to answer the obvious objection to the N arms: that corrupting any target would
hurt and nothing about N is special. If permuting H costs far less than permuting N, the
effect is located in the partition rather than in the act of corruption. If it costs the
same, it is not, and the N arms carry much less than they appear to. The control is only
meaningful because the three blocks are compared at the SAME operation, not because they
are the same size -- they are not, and the sizes are reported beside the contrasts.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_stat import n_stat_penalty, blockwise_nongold_permute, PENALTY_MODES, H_VARIANTS
from ces.n_target import n_mask


class CesNstat(ContinualModel):
    NAME = 'ces_nstat'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ns_mode', type=str, default='original', choices=list(PENALTY_MODES),
                            help='which statistic of the N block the penalty keeps.')
        parser.add_argument('--ns_hperm', type=str, default='original', choices=list(H_VARIANTS),
                            help="gold-preserving, task-block-confined H permutation. "
                                 "Not combinable with a non-original --ns_mode: one "
                                 "surgery per arm.")
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        if self.args.ns_hperm != 'original' and self.args.ns_mode != 'original':
            raise ValueError("one surgery per arm: --ns_hperm %r cannot be combined with "
                             "--ns_mode %r" % (self.args.ns_hperm, self.args.ns_mode))
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            mode, hperm = self.args.ns_mode, self.args.ns_hperm
            if hperm != 'original':
                # H surgery: gold untouched, every task block's value multiset preserved.
                ref = blockwise_nongold_permute(buf_logits, hist, buf_labels,
                                                self.dataset.N_CLASSES_PER_TASK)
                term = support_loss(buf_outputs, ref, hist, seen, 'full')
            else:
                # H and F keep the frozen objective exactly; only the N penalty changes.
                term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                        + n_stat_penalty(buf_outputs, buf_logits,
                                         n_mask(hist, seen), mode))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_fixed.py <==
"""FIXED-N-ANCHOR (NF): ces_nstat_generic.py with the N level anchor replaced by a fixed
constant (--ng_const). Prereg NF_FIXED_ANCHOR_PREREG.md. Derived by exact string replacement;
observe() is otherwise byte-identical, including the return_index draw (same RNG use).

ORIGINAL DOCSTRING FOLLOWS.
GENERIC-N-ANCHOR: the matched non-historical N anchor, inside the Full/Niso code path.

Produced from ``models/ces_nstat.py`` -- the file that serves Study 13's K_full, K_Nnone
and K_Niso -- by exact string replacement. The observe() body is byte-identical to
ces_nstat's apart from two declared changes, and nothing else moves:

  1. the FIRST replay draw additionally asks for the sampled rows' buffer slots
     (``return_index=True``). utils/buffer.get_data computes ``choice`` with the same
     np.random.choice call either way and only PREPENDS the indices to the returned
     tuple, so the sampled rows and the RNG consumption are provably identical. The
     sentinel asserts this rather than trusting the reading.
  2. the N penalty call.

    --ng_mode mean_target   alpha*(L_H + L_F + level(own cached mean) + dispersion)
                            == ces_nstat --ns_mode mean_target == Study 13's K_Niso.
                            Pinned bitwise against it; exists for the gate, not to be run.
    --ng_mode generic       the same objective with the level anchor replaced by a
                            matched, non-historical one. The arm this study launches.

IDENTITY. A targeted mechanistic control, designed after Study 13 and Study 14 were
unblinded. NOT a new method, NOT a "teacher-free" arm -- H and F distil cached values in
every arm and the anchor's location and scale come from teacher calibration statistics.
The accurate name is a MATCHED GENERIC ANCHOR.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_fixed_anchor import n_fixed_penalty


class CesNstatFixed(ContinualModel):
    NAME = 'ces_nstat_fixed'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ng_const', type=float, required=True,
                            help='Fixed N level anchor (prereg: 0.0 or -2.0).')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat_generic needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # DECLARED CHANGE 1: same draw, plus the sampled rows' buffer slots.
            buf_idx, buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device,
                return_index=True)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # DECLARED CHANGE 2: H and F keep the frozen objective exactly; only the N
            # penalty's level ANCHOR changes.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + n_fixed_penalty(buf_outputs, buf_logits, n_mask(hist, seen),
                                      self.args.ng_const))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_fixedgeom.py <==
"""E3 fixed a=-2 factorial. Observe follows frozen ces_nstat_fixed; only N term selection differs."""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_fixed_geom import n_fixed_geom_penalty, MODES


class CesNstatFixedgeom(ContinualModel):
    NAME = 'ces_nstat_fixedgeom'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ng_const', type=float, required=True,
                            help='Fixed N level anchor (prereg: 0.0 or -2.0).')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        parser.add_argument('--fg_mode', choices=MODES, required=True)
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat_generic needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # DECLARED CHANGE 1: same draw, plus the sampled rows' buffer slots.
            buf_idx, buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device,
                return_index=True)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # DECLARED CHANGE 2: H and F keep the frozen objective exactly; only the N
            # penalty's level ANCHOR changes.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + n_fixed_geom_penalty(buf_outputs, buf_logits, n_mask(hist, seen),
                                           self.args.ng_const, self.args.fg_mode))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_fixednf.py <==
"""E4 FIXED-N-AND-F-ANCHOR (NFF): ces_nstat_fixed.py with the F block ALSO replaced by
n_fixed_penalty at the same --ng_const; H distils stored values. Prereg E4_NFFIXED_PREREG.md
(sha 84e20af8). Derived by exact string replacement.

FIXED-N-ANCHOR (NF): ces_nstat_generic.py with the N level anchor replaced by a fixed
constant (--ng_const). Prereg NF_FIXED_ANCHOR_PREREG.md. Derived by exact string replacement;
observe() is otherwise byte-identical, including the return_index draw (same RNG use).

ORIGINAL DOCSTRING FOLLOWS.
GENERIC-N-ANCHOR: the matched non-historical N anchor, inside the Full/Niso code path.

Produced from ``models/ces_nstat.py`` -- the file that serves Study 13's K_full, K_Nnone
and K_Niso -- by exact string replacement. The observe() body is byte-identical to
ces_nstat's apart from two declared changes, and nothing else moves:

  1. the FIRST replay draw additionally asks for the sampled rows' buffer slots
     (``return_index=True``). utils/buffer.get_data computes ``choice`` with the same
     np.random.choice call either way and only PREPENDS the indices to the returned
     tuple, so the sampled rows and the RNG consumption are provably identical. The
     sentinel asserts this rather than trusting the reading.
  2. the N penalty call.

    --ng_mode mean_target   alpha*(L_H + L_F + level(own cached mean) + dispersion)
                            == ces_nstat --ns_mode mean_target == Study 13's K_Niso.
                            Pinned bitwise against it; exists for the gate, not to be run.
    --ng_mode generic       the same objective with the level anchor replaced by a
                            matched, non-historical one. The arm this study launches.

IDENTITY. A targeted mechanistic control, designed after Study 13 and Study 14 were
unblinded. NOT a new method, NOT a "teacher-free" arm -- H and F distil cached values in
every arm and the anchor's location and scale come from teacher calibration statistics.
The accurate name is a MATCHED GENERIC ANCHOR.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_fixed_anchor import n_fixed_penalty


class CesNstatFixednf(ContinualModel):
    NAME = 'ces_nstat_fixednf'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ng_const', type=float, required=True,
                            help='Fixed N level anchor (prereg: 0.0 or -2.0).')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat_generic needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # DECLARED CHANGE 1: same draw, plus the sampled rows' buffer slots.
            buf_idx, buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device,
                return_index=True)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # DECLARED CHANGE 2: H and F keep the frozen objective exactly; only the N
            # penalty's level ANCHOR changes.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'H')
                    + n_fixed_penalty(buf_outputs, buf_logits, ~seen, self.args.ng_const)
                    + n_fixed_penalty(buf_outputs, buf_logits, n_mask(hist, seen),
                                      self.args.ng_const))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_generic.py <==
"""GENERIC-N-ANCHOR: the matched non-historical N anchor, inside the Full/Niso code path.

Produced from ``models/ces_nstat.py`` -- the file that serves Study 13's K_full, K_Nnone
and K_Niso -- by exact string replacement. The observe() body is byte-identical to
ces_nstat's apart from two declared changes, and nothing else moves:

  1. the FIRST replay draw additionally asks for the sampled rows' buffer slots
     (``return_index=True``). utils/buffer.get_data computes ``choice`` with the same
     np.random.choice call either way and only PREPENDS the indices to the returned
     tuple, so the sampled rows and the RNG consumption are provably identical. The
     sentinel asserts this rather than trusting the reading.
  2. the N penalty call.

    --ng_mode mean_target   alpha*(L_H + L_F + level(own cached mean) + dispersion)
                            == ces_nstat --ns_mode mean_target == Study 13's K_Niso.
                            Pinned bitwise against it; exists for the gate, not to be run.
    --ng_mode generic       the same objective with the level anchor replaced by a
                            matched, non-historical one. The arm this study launches.

IDENTITY. A targeted mechanistic control, designed after Study 13 and Study 14 were
unblinded. NOT a new method, NOT a "teacher-free" arm -- H and F distil cached values in
every arm and the anchor's location and scale come from teacher calibration statistics.
The accurate name is a MATCHED GENERIC ANCHOR.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_generic_anchor import n_generic_penalty, GENERIC_MODES


class CesNstatGeneric(ContinualModel):
    NAME = 'ces_nstat_generic'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ng_mode', type=str, default='generic', choices=list(GENERIC_MODES),
                            help="'mean_target' anchors the level half at the record's "
                                 "OWN cached N mean and reproduces Study 13's K_Niso; "
                                 "'generic' anchors it at a matched non-historical "
                                 "scalar. The dispersion half is identical in both.")
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat_generic needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # DECLARED CHANGE 1: same draw, plus the sampled rows' buffer slots.
            buf_idx, buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device,
                return_index=True)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # DECLARED CHANGE 2: H and F keep the frozen objective exactly; only the N
            # penalty's level ANCHOR changes.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + n_generic_penalty(buf_outputs, buf_logits, n_mask(hist, seen),
                                        buf_tasks, buf_idx, self.current_task,
                                        self.args.ng_mode))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_generic2.py <==
"""GENERIC-CALIB-SWAP (P4): the frozen GENERIC-N-ANCHOR arm with ONLY its
calibration table swapped (calib_B0_s1995_* instead of calib_B0_s1993_*).

Produced from ``models/ces_nstat.py`` -- the file that serves Study 13's K_full, K_Nnone
and K_Niso -- by exact string replacement. The observe() body is byte-identical to
ces_nstat's apart from two declared changes, and nothing else moves:

  1. the FIRST replay draw additionally asks for the sampled rows' buffer slots
     (``return_index=True``). utils/buffer.get_data computes ``choice`` with the same
     np.random.choice call either way and only PREPENDS the indices to the returned
     tuple, so the sampled rows and the RNG consumption are provably identical. The
     sentinel asserts this rather than trusting the reading.
  2. the N penalty call.

    --ng_mode mean_target   alpha*(L_H + L_F + level(own cached mean) + dispersion)
                            == ces_nstat --ns_mode mean_target == Study 13's K_Niso.
                            Pinned bitwise against it; exists for the gate, not to be run.
    --ng_mode generic       the same objective with the level anchor replaced by a
                            matched, non-historical one. The arm this study launches.

IDENTITY. A targeted mechanistic control, designed after Study 13 and Study 14 were
unblinded. NOT a new method, NOT a "teacher-free" arm -- H and F distil cached values in
every arm and the anchor's location and scale come from teacher calibration statistics.
The accurate name is a MATCHED GENERIC ANCHOR.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_generic_anchor_s2 import n_generic_penalty, GENERIC_MODES


class CesNstatGeneric2(ContinualModel):
    NAME = 'ces_nstat_generic2'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ng_mode', type=str, default='generic2', choices=list(GENERIC_MODES),
                            help="'mean_target' anchors the level half at the record's OWN cached N mean and "
                                 "reproduces Study 13's K_Niso; 'generic2' anchors it at the matched "
                                 "non-historical scalar of the SECOND calibration source (calib_B0_s1995_*). "
                                 "The dispersion half is identical in both.")
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat_generic needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # DECLARED CHANGE 1: same draw, plus the sampled rows' buffer slots.
            buf_idx, buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device,
                return_index=True)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # DECLARED CHANGE 2: H and F keep the frozen objective exactly; only the N
            # penalty's level ANCHOR changes.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + n_generic_penalty(buf_outputs, buf_logits, n_mask(hist, seen),
                                        buf_tasks, buf_idx, self.current_task,
                                        self.args.ng_mode))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_geom.py <==
"""GENERIC-N-ANCHOR: the matched non-historical N anchor, inside the Full/Niso code path.

Produced from ``models/ces_nstat.py`` -- the file that serves Study 13's K_full, K_Nnone
and K_Niso -- by exact string replacement. The observe() body is byte-identical to
ces_nstat's apart from two declared changes, and nothing else moves:

  1. the FIRST replay draw additionally asks for the sampled rows' buffer slots
     (``return_index=True``). utils/buffer.get_data computes ``choice`` with the same
     np.random.choice call either way and only PREPENDS the indices to the returned
     tuple, so the sampled rows and the RNG consumption are provably identical. The
     sentinel asserts this rather than trusting the reading.
  2. the N penalty call.

    --ng_mode mean_target   alpha*(L_H + L_F + level(own cached mean) + dispersion)
                            == ces_nstat --ns_mode mean_target == Study 13's K_Niso.
                            Pinned bitwise against it; exists for the gate, not to be run.
    --ng_mode generic       the same objective with the level anchor replaced by a
                            matched, non-historical one. The arm this study launches.

IDENTITY. A targeted mechanistic control, designed after Study 13 and Study 14 were
unblinded. NOT a new method, NOT a "teacher-free" arm -- H and F distil cached values in
every arm and the anchor's location and scale come from teacher calibration statistics.
The accurate name is a MATCHED GENERIC ANCHOR.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_geom import n_geom_penalty, GEOM_MODES


class CesNstatGeom(ContinualModel):
    NAME = 'ces_nstat_geom'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ng_mode', type=str, default='level', choices=list(GEOM_MODES),
                            help="N-GEOM-2x2: 'level' keeps only the generic-anchor level "
                                 "term, 'disp' only the student-dispersion term, and "
                                 "'generic' is both (bitwise the frozen GENERIC-N-ANCHOR "
                                 "arm; exists for the gate, not to be run).")
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat_geom needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # DECLARED CHANGE 1: same draw, plus the sampled rows' buffer slots.
            buf_idx, buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device,
                return_index=True)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # DECLARED CHANGE 2: H and F keep the frozen objective exactly; only the N
            # penalty's level ANCHOR changes.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + n_geom_penalty(buf_outputs, buf_logits, n_mask(hist, seen),
                                        buf_tasks, buf_idx, self.current_task,
                                        self.args.ng_mode))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_geom2x.py <==
"""NGF2X: ces_nstat_geom.py with the N penalty call multiplied by 2.0 (prereg NGF2X_PREREG.md).
Nothing else changes."""
"""GENERIC-N-ANCHOR: the matched non-historical N anchor, inside the Full/Niso code path.

Produced from ``models/ces_nstat.py`` -- the file that serves Study 13's K_full, K_Nnone
and K_Niso -- by exact string replacement. The observe() body is byte-identical to
ces_nstat's apart from two declared changes, and nothing else moves:

  1. the FIRST replay draw additionally asks for the sampled rows' buffer slots
     (``return_index=True``). utils/buffer.get_data computes ``choice`` with the same
     np.random.choice call either way and only PREPENDS the indices to the returned
     tuple, so the sampled rows and the RNG consumption are provably identical. The
     sentinel asserts this rather than trusting the reading.
  2. the N penalty call.

    --ng_mode mean_target   alpha*(L_H + L_F + level(own cached mean) + dispersion)
                            == ces_nstat --ns_mode mean_target == Study 13's K_Niso.
                            Pinned bitwise against it; exists for the gate, not to be run.
    --ng_mode generic       the same objective with the level anchor replaced by a
                            matched, non-historical one. The arm this study launches.

IDENTITY. A targeted mechanistic control, designed after Study 13 and Study 14 were
unblinded. NOT a new method, NOT a "teacher-free" arm -- H and F distil cached values in
every arm and the anchor's location and scale come from teacher calibration statistics.
The accurate name is a MATCHED GENERIC ANCHOR.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_geom import n_geom_penalty, GEOM_MODES


class CesNstatGeom2x(ContinualModel):
    NAME = 'ces_nstat_geom2x'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ng_mode', type=str, default='level', choices=list(GEOM_MODES),
                            help="N-GEOM-2x2: 'level' keeps only the generic-anchor level "
                                 "term, 'disp' only the student-dispersion term, and "
                                 "'generic' is both (bitwise the frozen GENERIC-N-ANCHOR "
                                 "arm; exists for the gate, not to be run).")
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat_geom needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # DECLARED CHANGE 1: same draw, plus the sampled rows' buffer slots.
            buf_idx, buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device,
                return_index=True)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # DECLARED CHANGE 2: H and F keep the frozen objective exactly; only the N
            # penalty's level ANCHOR changes.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + 2.0 * n_geom_penalty(buf_outputs, buf_logits, n_mask(hist, seen),
                                        buf_tasks, buf_idx, self.current_task,
                                        self.args.ng_mode))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_hblock.py <==
"""HBLOCK (prereg HBLOCK_PREREG.md): ces_nstat.py (md5 87656257) with ONE declared change: under
--ns_hperm blockwise_nongold, the permuted mask is restricted by --hb_scope:
  gold   H cells inside the record's own (gold) task block only
  other  H cells outside the gold task block only
Everything else -- gold fixed, cyclic shift within each block, value multiset per block, the
second replay draw, beta CE -- is byte-identical. Derived by exact string replacement.

ORIGINAL DOCSTRING FOLLOWS.
N-block STATISTIC arms and the gold-preserving H control (study R7).

Derived from models/ces_ntarget.py by exact string replacement; the observe() body is
byte-identical apart from the declared block. Instruments live in ces/n_stat.py.

A SEPARATE model file from ``models/ces_support.py``, which is executing waveG and
waveALPHA at the time this was written and whose code identity must not move while any of
their streams can still be launched. The observe() body below is a verbatim copy of
ces_support's: reservoir insertion every step, logits from the training forward on the
augmented view, two independent replay draws, augmented replay inputs, the replay CE with
its own beta, the full-head denominator, and the distillation forward kept even when a
term is deleted. The ONLY difference is the reference tensor handed to the distillation.

    --ns_mode original     alpha*(L_H + L_F + full MSE on N)         == ces_ntarget 'original'
    --ns_mode none         alpha*(L_H + L_F)                         == ces_ntarget 'delete'
    --ns_mode level        alpha*(L_H + L_F + (n/K)(mu_z-mu_q)^2)     NEW
    --ns_mode dispersion   alpha*(L_H + L_F + (1/K)||z_N-mu_z||^2)    NEW, reads no cached value on N
    --ns_mode mean_target  alpha*(L_H + L_F + level + dispersion)     == ces_ntarget 'mean'

    --ns_hperm blockwise_nongold   instead of an N penalty change, permute the cached H
                                   values inside each task block, skipping gold.

ces/tests/test_n_target.py pins 'original' and 'delete' bitwise against the frozen
support_ablation objectives, so the two anchor arms are the same objectives re-run in a
fresh cohort rather than a re-implementation of them.

--nt_block chooses WHICH block of the partition the surgery is applied to: N (default), H
or F. H, N and F are disjoint and cover the head, so the same operation carries across
them unchanged and the three results are directly comparable.

It exists to answer the obvious objection to the N arms: that corrupting any target would
hurt and nothing about N is special. If permuting H costs far less than permuting N, the
effect is located in the partition rather than in the act of corruption. If it costs the
same, it is not, and the N arms carry much less than they appear to. The control is only
meaningful because the three blocks are compared at the SAME operation, not because they
are the same size -- they are not, and the sizes are reported beside the contrasts.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_stat import n_stat_penalty, blockwise_nongold_permute, PENALTY_MODES, H_VARIANTS
from ces.n_target import n_mask


class CesNstatHblock(ContinualModel):
    NAME = 'ces_nstat_hblock'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ns_mode', type=str, default='original', choices=list(PENALTY_MODES),
                            help='which statistic of the N block the penalty keeps.')
        parser.add_argument('--hb_scope', type=str, required=True, choices=('gold', 'other'),
                            help='Restrict the H permutation to the gold task block or to the other H blocks.')
        parser.add_argument('--ns_hperm', type=str, default='original', choices=list(H_VARIANTS),
                            help="gold-preserving, task-block-confined H permutation. "
                                 "Not combinable with a non-original --ns_mode: one "
                                 "surgery per arm.")
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        if self.args.ns_hperm != 'original' and self.args.ns_mode != 'original':
            raise ValueError("one surgery per arm: --ns_hperm %r cannot be combined with "
                             "--ns_mode %r" % (self.args.ns_hperm, self.args.ns_mode))
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            mode, hperm = self.args.ns_mode, self.args.ns_hperm
            if hperm != 'original':
                # H surgery: gold untouched, every task block's value multiset preserved.
                cpt = self.dataset.N_CLASSES_PER_TASK
                gblk = (torch.arange(C, device=buf_outputs.device)[None, :] // cpt
                        == (buf_labels // cpt)[:, None])
                pm = hist & gblk if self.args.hb_scope == 'gold' else hist & ~gblk
                ref = blockwise_nongold_permute(buf_logits, pm, buf_labels, cpt)
                term = support_loss(buf_outputs, ref, hist, seen, 'full')
            else:
                # H and F keep the frozen objective exactly; only the N penalty changes.
                term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                        + n_stat_penalty(buf_outputs, buf_logits,
                                         n_mask(hist, seen), mode))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_ngm.py <==
"""N-GRAD-MATCH (NGM): is the BOTH policy's benefit reducible to the per-step parameter-
gradient MAGNITUDE its N term delivers? (internal scientific contract
of 2026-09-20, section 3, frozen before this file was written; arms NGM_level / NGM_disp.)

Produced from ``models/ces_nstat_geom.py`` (the frozen N-GEOM shell) by ONE declared
change. Everything outside the N-term composition is byte-identical to the frozen
GENERIC-N-ANCHOR / N-GEOM observe: same draws (draw 1 with return_index=True), same
three forwards, same H/F distillation, same replay CE, same buffer insertion, same
optimizer step. The instrumentation adds NO forward pass, NO RNG consumption, NO BN
update and never writes into .grad.

    --ng_mode level | disp        (the two scientific arms)
        At every replay step, with theta = ALL trainable parameters this optimizer
        updates, and with L_B = L_level + L_disp the frozen generic N penalty
        (ces/n_geom.py mode 'generic', bitwise the BOTH arm):

            g_B = grad_theta L_B            (measured by a direct backward on
                                             L_lev + L_dis; the sum-of-parts identity
                                             g_lev + g_dis is verified by the gate)
            g_s = grad_theta L_s            (s in {level, disp})
            a_s = stop_grad(||g_B||_2 / ||g_s||_2)   -- a python float: structurally
                                                      detached, no gradient can flow
            L_new = L_unchanged + alpha * a_s * L_s

        so the SINGLE term enters the step with the BOTH term's parameter-gradient
        norm, in the single term's own direction. Both gradients come from the SAME
        current model, same batch, same anchor -- never from another trajectory.

    --ng_mode both_passthrough    (GATE ONLY; never a scientific arm)
        The full instrumentation runs (grads, norms, zero handling, trace) but the
        composed penalty is the frozen 'generic' sum, so one step must be BITWISE the
        BOTH arm's. This is how the gate proves the instrumentation consumes no RNG
        and perturbs no update.

ZERO / SAFETY HANDLING (contract 3.2, pre-registered; never clipped, never retried):
    both norms == 0             a_s = 1, step counted inactive (L_s is 0 when the N
                                mask is empty)
    ||g_s|| == 0 < ||g_B||      CANNOT MATCH -> NgmStop, the technical route stops
    ||g_B|| == 0 < ||g_s||      a_s = 0, the exact match; counted zero_num
    nonfinite norm              NgmStop
    0 < ||g_s|| < 1e-12         NgmStop (numerical safety stop line)
    a_s > 100                   NgmStop (numerical safety stop line)
NgmStop aborts the cell with a nonzero exit code and the runner records it. A stopped
route is delivered as a technical STOP, never as a silently truncated control and never
as an accuracy-selected retry.

IDENTITY. A single-replay-step parameter-gradient-norm matching control. NOT output-
norm matching, NOT full-gradient/momentum/parameter-displacement matching, NOT
trajectory matching, and NOT teacher-free: H and F distil cached values in every arm.

TRACE. With --ngm_trace <path> one CSV row per step (gain, both norms, match error,
inactive/zero_num flags, sub-term values, total grad norm). Every 500th step also
cos(g_s, g_B), the two sub-gradient projections onto g_B, and the realised parameter
displacement -- SAMPLED, with coverage reported at readout, never claimed as complete.
"""
from __future__ import annotations

import math
import os
import time

import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_geom import n_geom_penalty

NGM_MODES = ("level", "disp", "both_passthrough")
SAFETY_DENOM_FLOOR = 1e-12       # pre-registered numerical stop line
SAFETY_RATIO_CEIL = 100.0        # pre-registered numerical stop line
SAMPLE_EVERY = 500               # fixed sampling period for angles/projections/pdisp


class NgmStop(RuntimeError):
    """Pre-registered technical safety stop. Aborts the cell; never clipped."""


def _sqnorm2(grads):
    """Sum of squared entries: FP32-measured gradients, float64 accumulation."""
    acc = 0.0
    for g in grads:
        acc += float((g.detach().double() ** 2).sum().item())
    return acc


def _dot(a, b):
    acc = 0.0
    for x, y in zip(a, b):
        acc += float((x.detach().double() * y.detach().double()).sum().item())
    return acc


class CesNstatNgm(ContinualModel):
    NAME = 'ces_nstat_ngm'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ng_mode', type=str, default='level', choices=list(NGM_MODES),
                            help="N-GRAD-MATCH: 'level' (resp. 'disp') scales the level "
                                 "(resp. dispersion) sub-term so its parameter gradient "
                                 "carries the BOTH term's norm each step. "
                                 "'both_passthrough' runs the full instrumentation but "
                                 "composes the frozen BOTH penalty; GATE ONLY.")
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. Canonical 0.3 for EVERY arm; '
                                 'never recalibrated: a variant that needed its own alpha '
                                 'would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        parser.add_argument('--ngm_trace', type=str, default='',
                            help='per-step CSV trace path; empty = no trace')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat_ngm needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))
        self._step = 0
        self._trace_path = getattr(self.args, 'ngm_trace', '')
        self._tr = None
        if self._trace_path:
            os.makedirs(os.path.dirname(self._trace_path), exist_ok=True)
            self._tr = open(self._trace_path, 'a')
            if self._tr.tell() == 0:
                self._tr.write("step,task,mode,gain,nb,ns,inactive,zero_num,match_err,"
                               "l_lev,l_dis,tot_gnorm,cos_sb,proj_lev,proj_dis,pdisp,t\n")

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        r = super().end_task(dataset)
        if self._tr is not None:
            self._tr.flush()
        return r

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        gain, nb, ns = 1.0, 0.0, 0.0
        inactive = zero_num = 0
        match_err = l_lev_v = l_dis_v = 0.0
        tot_g = float('nan')
        cos_sb = proj_lev = proj_dis = pdisp = float('nan')
        params = [p for p in self.parameters() if p.requires_grad]

        if not self.buffer.is_empty():
            # DECLARED UNCHANGED 1: same draw, plus the sampled rows' buffer slots.
            buf_idx, buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device,
                return_index=True)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            mask = n_mask(hist, seen)
            l_hf = support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
            l_lev = n_geom_penalty(buf_outputs, buf_logits, mask, buf_tasks, buf_idx,
                                   self.current_task, 'level')
            l_dis = n_geom_penalty(buf_outputs, buf_logits, mask, buf_tasks, buf_idx,
                                   self.current_task, 'disp')
            l_lev_v, l_dis_v = float(l_lev.item()), float(l_dis.item())

            # ---- gradient measurement: three autograd.grad calls; no RNG, no .grad
            # writes, no extra forward, no BN update. Fails loudly if any trainable
            # parameter is unused (allow_unused defaults to False). ----
            g_lev = torch.autograd.grad(l_lev, params, retain_graph=True)
            g_dis = torch.autograd.grad(l_dis, params, retain_graph=True)
            g_b = torch.autograd.grad(l_lev + l_dis, params, retain_graph=True)
            nb2 = _sqnorm2(g_b)
            if self.args.ng_mode == 'level':
                g_s, ns2, l_s = g_lev, _sqnorm2(g_lev), l_lev
            elif self.args.ng_mode == 'disp':
                g_s, ns2, l_s = g_dis, _sqnorm2(g_dis), l_dis
            else:                                   # both_passthrough: s-side = BOTH
                g_s, ns2, l_s = g_b, nb2, None
            nb, ns = math.sqrt(nb2), math.sqrt(ns2)
            if not (math.isfinite(nb) and math.isfinite(ns)):
                raise NgmStop(f"ngm nonfinite norms nb={nb!r} ns={ns!r}")
            if nb == 0.0 and ns == 0.0:
                inactive = 1                        # a_s = 1, recorded, L_s == 0 here
            elif ns == 0.0:
                raise NgmStop(f"ngm cannot match: ||g_s||=0 while ||g_B||={nb:.6e}")
            elif nb == 0.0:
                zero_num, gain = 1, 0.0             # the exact match at 0
            else:
                if ns < SAFETY_DENOM_FLOOR:
                    raise NgmStop(f"ngm safety stop: ||g_s||={ns:.3e} < floor 1e-12")
                gain = nb / ns
                if gain > SAFETY_RATIO_CEIL:
                    raise NgmStop(f"ngm safety stop: ratio {gain:.6e} > ceiling 100")
            match_err = abs(gain * ns - nb) / nb if nb > 0.0 else 0.0

            # ---- THE DECLARED CHANGE: the composed N term ----
            if self.args.ng_mode == 'both_passthrough':
                l_n = n_geom_penalty(buf_outputs, buf_logits, mask, buf_tasks, buf_idx,
                                     self.current_task, 'generic')
            else:
                l_n = gain * l_s                    # python float: structurally detached
            term = l_hf + l_n

            if self._step % SAMPLE_EVERY == 0 and ns > 0.0 and nb > 0.0:
                cos_sb = _dot(g_s, g_b) / (ns * nb)
                proj_lev = _dot(g_lev, g_b) / nb2
                proj_dis = _dot(g_dis, g_b) / nb2
            loss = loss + self.args.alpha * term

            # DECLARED UNCHANGED 2: the replay-CE draw and term.
            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        want_pdisp = self._tr is not None and self._step % SAMPLE_EVERY == 0
        pre = [p.detach().clone() for p in params] if want_pdisp else None
        loss.backward()
        grads_live = [p.grad for p in params if p.grad is not None]
        if grads_live:
            tot_g = math.sqrt(_sqnorm2(grads_live))
        self.opt.step()
        if pre is not None:
            pdisp = math.sqrt(sum(
                float(((p.detach() - p0).double() ** 2).sum().item())
                for p, p0 in zip(params, pre)))

        # DECLARED UNCHANGED 3: every arm caches its OWN reference.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        if self._tr is not None:
            self._tr.write(",".join([
                str(self._step), str(self.current_task), self.args.ng_mode,
                f"{gain:.9g}", f"{nb:.9g}", f"{ns:.9g}", str(inactive), str(zero_num),
                f"{match_err:.6g}", f"{l_lev_v:.9g}", f"{l_dis_v:.9g}", f"{tot_g:.9g}",
                ("nan" if cos_sb != cos_sb else f"{cos_sb:.9g}"),
                ("nan" if proj_lev != proj_lev else f"{proj_lev:.9g}"),
                ("nan" if proj_dis != proj_dis else f"{proj_dis:.9g}"),
                ("nan" if pdisp != pdisp else f"{pdisp:.9g}"),
                f"{time.time():.3f}"]) + "\n")
            self._tr.flush()
        self._step += 1
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_nstat_pool.py <==
"""POOL-SAMEIMPL implementation control: the pooled-anchor N objective, inside the
Full/Niso code path.

Produced from ``models/ces_nstat.py`` by exact string replacement. The observe() body is
byte-identical to ces_nstat's apart from the single declared line that selects the N
penalty, which is the whole point of this file: ``Full`` and ``Pooled`` then differ by one
flag inside one class, the way ``Full`` and ``Niso`` already do, instead of by two model
files. Reservoir insertion, the training forward, the two independent replay draws, the
augmented replay inputs, the replay CE and its beta, the full-head denominator, the
offsets, the seen mask and the caching are all untouched.

    --np_mode original   alpha*(L_H + L_F + full MSE on N)     pinned bitwise against
                         ces_nstat --ns_mode original; exists for the gate, not to be run
    --np_mode pooled     alpha*(L_H + L_F + pooled-anchor N)   the arm this study launches

The pooled branch is asserted term by term against ``ces_anchor --na_src stage_mean``,
Study 14's K_stage, by POOL_SAMEIMPL_TRANSFORM_IDENTITY before any cell is launched.

IDENTITY. This is a post-hoc implementation control, designed after Study 14 was unblinded.
It is not an independent confirmation of Study 14, not a new arm of it, and not a new
method. It answers one question: does the pooled simplification still sit inside the
practical-equivalence band when it is not separated from Full by an implementation
boundary?
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_pool_control import n_pool_penalty, POOL_MODES


class CesNstatPool(ContinualModel):
    NAME = 'ces_nstat_pool'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--np_mode', type=str, default='pooled', choices=list(POOL_MODES),
                            help="'pooled' measures the level half against the insertion-"
                                 "task stratum's single cached scalar and keeps the "
                                 "student dispersion penalty; 'original' is the frozen "
                                 "full per-coordinate MSE and exists only so this file "
                                 "can be pinned bitwise against ces_nstat.")
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_nstat_pool needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # H and F keep the frozen objective exactly; only the N penalty changes.
            # This is the single line that differs from ces_nstat's observe().
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + n_pool_penalty(buf_outputs, buf_logits,
                                     n_mask(hist, seen), buf_tasks, self.args.np_mode))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_ntarget.py <==
"""N-target content arms (study R2). Target surgery lives in ces/n_target.py.

A SEPARATE model file from ``models/ces_support.py``, which is executing waveG and
waveALPHA at the time this was written and whose code identity must not move while any of
their streams can still be launched. The observe() body below is a verbatim copy of
ces_support's: reservoir insertion every step, logits from the training forward on the
augmented view, two independent replay draws, augmented replay inputs, the replay CE with
its own beta, the full-head denominator, and the distillation forward kept even when a
term is deleted. The ONLY difference is the reference tensor handed to the distillation.

    --nt_variant original    alpha*(L_H + L_N + L_F) on the cached reference  == 'full'
    --nt_variant delete      alpha*(L_H + L_F)                                == 'HF'
    --nt_variant permute     alpha*(L_H + L_F + L_N[ref cyclically shifted within N])
    --nt_variant mean        alpha*(L_H + L_F + L_N[ref replaced by its mean over N])

ces/tests/test_n_target.py pins 'original' and 'delete' bitwise against the frozen
support_ablation objectives, so the two anchor arms are the same objectives re-run in a
fresh cohort rather than a re-implementation of them.

--nt_block chooses WHICH block of the partition the surgery is applied to: N (default), H
or F. H, N and F are disjoint and cover the head, so the same operation carries across
them unchanged and the three results are directly comparable.

It exists to answer the obvious objection to the N arms: that corrupting any target would
hurt and nothing about N is special. If permuting H costs far less than permuting N, the
effect is located in the partition rather than in the act of corruption. If it costs the
same, it is not, and the N arms carry much less than they appear to. The control is only
meaningful because the three blocks are compared at the SAME operation, not because they
are the same size -- they are not, and the sizes are reported beside the contrasts.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import transform_ref, n_mask, VARIANTS


class CesNtarget(ContinualModel):
    NAME = 'ces_ntarget'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--nt_variant', type=str, required=True, choices=list(VARIANTS))
        parser.add_argument('--nt_block', type=str, default='N', choices=('N', 'H', 'F'),
                            help='which block the surgery is applied to. N is the study '
                                 'proper; H and F are the located-effect controls.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            v, blk = self.args.nt_variant, self.args.nt_block
            # H, N and F are disjoint and cover the head, so "the same surgery on another
            # block" is well defined and needs no separate code path.
            if v == 'delete':
                # deleting one block == keeping the other two, which is already a mode of
                # the frozen objective: drop N -> HF, drop H -> O (=N+F), drop F -> HN.
                term = support_loss(buf_outputs, buf_logits, hist, seen,
                                    {'N': 'HF', 'H': 'O', 'F': 'HN'}[blk])
            else:
                m = {'N': n_mask(hist, seen), 'H': hist, 'F': ~seen}[blk]
                ref = transform_ref(buf_logits, m, v)
                term = support_loss(buf_outputs, ref, hist, seen, 'full')
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_ntarget_der.py <==
"""N-target content arms on plain DER (study D1). Cross-method falsification of R2.

R2 ran these arms on DER++. This file runs the SAME surgery, using the SAME code in
``ces/n_target.py`` and ``ces/support_ablation.py``, on canonical **DER** -- the
method without the label-replay term. The question it answers is narrow and stated
once: is "the N block is load-bearing while its stale content is not identifiable
at the tested resolution" a property of DER++'s particular loss combination, or of
dark replay itself?

    --nt_variant original   alpha*(L_H + L_N + L_F) on the cached reference   == 'full'
    --nt_variant delete     alpha*(L_H + L_F)                                 == 'HF'
    --nt_variant permute    alpha*(L_H + L_F + L_N[ref cyclically shifted within N])
    --nt_variant mean       alpha*(L_H + L_F + L_N[ref replaced by its mean over N])

DIFFERENCES FROM ``models/ces_ntarget.py``, and there are exactly three
-----------------------------------------------------------------------
1. **No replay CE and no second replay draw.** DER draws the buffer ONCE and adds
   only ``alpha * MSE``. ces_ntarget draws twice and adds ``beta * CE`` on the
   second draw. That term is the whole difference between DER and DER++ and is
   therefore the thing under test; it is absent here, not set to zero.
2. **No ``--beta`` argument.** A DER cell that accepted one could be mis-launched
   into a DER++ objective without an error. The argument does not exist.
3. **The buffer stores ``task_labels``, which canonical DER does not.** DER stores
   only ``examples`` and ``logits``. ``task_labels`` is pure instrumentation: the
   H/N/F partition needs to know which task each record was cached in. It enters
   no loss, changes no gradient, and cannot change reservoir selection, which
   depends on the insertion counter alone. Buffer ``labels`` are NOT stored,
   because DER does not use them and nothing here needs them.

Everything else is verbatim: reservoir insertion every step, logits taken from the
training forward on the augmented view, augmented replay inputs, the full-head
denominator, and the distillation forward kept even when a term is deleted.

The recipe is the OFFICIAL mammoth DER for seq-cifar100 @ buffer 500 from
``models/config/der.yaml``: alpha 0.3, lr 0.03, with ``dataset_config: xder``
(50 epochs, batch 32, multisteplr [35,45] gamma 0.2). It is not DER++ with beta
removed and then re-tuned -- no coefficient is re-fitted, and the official DER
alpha at this buffer happens to equal DER++'s, which makes the two configurations
unusually comparable. They remain SEPARATE registered configurations and their
absolute levels are never pooled.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import transform_ref, n_mask, VARIANTS


class CesNtargetDer(ContinualModel):
    NAME = 'ces_ntarget_der'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--nt_variant', type=str, required=True, choices=list(VARIANTS))
        parser.add_argument('--nt_block', type=str, default='N', choices=('N', 'H', 'F'),
                            help='which block the surgery is applied to. N is the study '
                                 'proper; H and F are located-effect controls and are NOT '
                                 'run in D1.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. D1 uses the official DER 0.3 '
                                 'for EVERY arm and never recalibrates: a variant that '
                                 'needed its own alpha would answer a different question.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # ONE draw. DER has no second draw and no replay CE; that absence is the
            # experimental condition of this file, not an omission.
            buf_inputs, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            v, blk = self.args.nt_variant, self.args.nt_block
            # H, N and F are disjoint and cover the head, so "the same surgery on
            # another block" is well defined and needs no separate code path.
            if v == 'delete':
                # deleting one block == keeping the other two, which is already a mode
                # of the frozen objective: drop N -> HF, drop H -> O (=N+F), drop F -> HN.
                term = support_loss(buf_outputs, buf_logits, hist, seen,
                                    {'N': 'HF', 'H': 'O', 'F': 'HN'}[blk])
            else:
                m = {'N': n_mask(hist, seen), 'H': hist, 'F': ~seen}[blk]
                ref = transform_ref(buf_logits, m, v)
                term = support_loss(buf_outputs, ref, hist, seen, 'full')
            loss = loss + self.args.alpha * term

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as canonical DER does. The arms
        # share a trajectory only until they diverge; after that the cached numbers
        # differ. This is a replay-policy intervention, not a fixed-teacher
        # counterfactual. `labels` are deliberately NOT stored: DER never reads them.
        self.buffer.add_data(examples=not_aug_inputs,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_ntarget_der_fixed.py <==
"""NF-DER (prereg NFDER_PREREG.md): ces_ntarget_der.py (md5 287dcdb0) with ONE declared change:
the N term becomes the fixed-anchor penalty of ces/n_fixed_anchor.py -- (n/K)(mu_z - a)^2 +
(1/K)||z - mu_z||^2 on N -- while H and F keep their cached MSE exactly (support_loss 'HF').
This is the DER++ NF arm (ces_nstat_fixed) transported to DER: no replay CE, one buffer draw.
Derived by exact string replacement; everything else is byte-identical.

ORIGINAL DOCSTRING FOLLOWS.
N-target content arms on plain DER (study D1). Cross-method falsification of R2.

R2 ran these arms on DER++. This file runs the SAME surgery, using the SAME code in
``ces/n_target.py`` and ``ces/support_ablation.py``, on canonical **DER** -- the
method without the label-replay term. The question it answers is narrow and stated
once: is "the N block is load-bearing while its stale content is not identifiable
at the tested resolution" a property of DER++'s particular loss combination, or of
dark replay itself?

    --nt_variant original   alpha*(L_H + L_N + L_F) on the cached reference   == 'full'
    --nt_variant delete     alpha*(L_H + L_F)                                 == 'HF'
    --nt_variant permute    alpha*(L_H + L_F + L_N[ref cyclically shifted within N])
    --nt_variant mean       alpha*(L_H + L_F + L_N[ref replaced by its mean over N])

DIFFERENCES FROM ``models/ces_ntarget.py``, and there are exactly three
-----------------------------------------------------------------------
1. **No replay CE and no second replay draw.** DER draws the buffer ONCE and adds
   only ``alpha * MSE``. ces_ntarget draws twice and adds ``beta * CE`` on the
   second draw. That term is the whole difference between DER and DER++ and is
   therefore the thing under test; it is absent here, not set to zero.
2. **No ``--beta`` argument.** A DER cell that accepted one could be mis-launched
   into a DER++ objective without an error. The argument does not exist.
3. **The buffer stores ``task_labels``, which canonical DER does not.** DER stores
   only ``examples`` and ``logits``. ``task_labels`` is pure instrumentation: the
   H/N/F partition needs to know which task each record was cached in. It enters
   no loss, changes no gradient, and cannot change reservoir selection, which
   depends on the insertion counter alone. Buffer ``labels`` are NOT stored,
   because DER does not use them and nothing here needs them.

Everything else is verbatim: reservoir insertion every step, logits taken from the
training forward on the augmented view, augmented replay inputs, the full-head
denominator, and the distillation forward kept even when a term is deleted.

The recipe is the OFFICIAL mammoth DER for seq-cifar100 @ buffer 500 from
``models/config/der.yaml``: alpha 0.3, lr 0.03, with ``dataset_config: xder``
(50 epochs, batch 32, multisteplr [35,45] gamma 0.2). It is not DER++ with beta
removed and then re-tuned -- no coefficient is re-fitted, and the official DER
alpha at this buffer happens to equal DER++'s, which makes the two configurations
unusually comparable. They remain SEPARATE registered configurations and their
absolute levels are never pooled.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_fixed_anchor import n_fixed_penalty


class CesNtargetDerFixed(ContinualModel):
    NAME = 'ces_ntarget_der_fixed'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--nd_const', type=float, required=True,
                            help='Fixed N level anchor (prereg: -2.0 only).')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. D1 uses the official DER 0.3 '
                                 'for EVERY arm and never recalibrates: a variant that '
                                 'needed its own alpha would answer a different question.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # ONE draw. DER has no second draw and no replay CE; that absence is the
            # experimental condition of this file, not an omission.
            buf_inputs, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                    + n_fixed_penalty(buf_outputs, buf_logits, n_mask(hist, seen),
                                      self.args.nd_const))
            loss = loss + self.args.alpha * term

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as canonical DER does. The arms
        # share a trajectory only until they diverge; after that the cached numbers
        # differ. This is a replay-policy intervention, not a fixed-teacher
        # counterfactual. `labels` are deliberately NOT stored: DER never reads them.
        self.buffer.add_data(examples=not_aug_inputs,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_ntarget_level.py <==
"""N-target LEVEL arms (study R6). Target surgery lives in ces/n_target_level.py.

A SEPARATE model file from ``models/ces_ntarget.py``, which is executing R2E on boxG with
twelve cells still queued, and from ``models/ces_ntarget_der.py``, which is executing D1 on
boxH. Neither of those files, nor ``ces/n_target.py``, is touched by this study.

The body below is a VERBATIM copy of ces_ntarget's. The only differences, and there are
exactly three, are: the surgery import, one added ``--nt_shift`` argument, and passing that
dose through to the transform for the two level variants. ``ces/tests/test_ces_ntarget_level.py``
diffs this file against ces_ntarget.py and fails if any other line moved.

    --nt_variant shift          ref[N] + c          block level moved, association kept
    --nt_variant shift_permute  P(ref[N]) + c       block level moved, association destroyed

Together with the existing ``original`` and ``permute`` arms these form a 2x2 factorial in
(block level) x (coordinate association). DELETION IS NOT A CELL OF THAT FACTORIAL.

--- original ces_ntarget docstring follows ---

N-target content arms (study R2). Target surgery lives in ces/n_target.py.

A SEPARATE model file from ``models/ces_support.py``, which is executing waveG and
waveALPHA at the time this was written and whose code identity must not move while any of
their streams can still be launched. The observe() body below is a verbatim copy of
ces_support's: reservoir insertion every step, logits from the training forward on the
augmented view, two independent replay draws, augmented replay inputs, the replay CE with
its own beta, the full-head denominator, and the distillation forward kept even when a
term is deleted. The ONLY difference is the reference tensor handed to the distillation.

    --nt_variant original    alpha*(L_H + L_N + L_F) on the cached reference  == 'full'
    --nt_variant delete      alpha*(L_H + L_F)                                == 'HF'
    --nt_variant permute     alpha*(L_H + L_F + L_N[ref cyclically shifted within N])
    --nt_variant mean        alpha*(L_H + L_F + L_N[ref replaced by its mean over N])

ces/tests/test_n_target.py pins 'original' and 'delete' bitwise against the frozen
support_ablation objectives, so the two anchor arms are the same objectives re-run in a
fresh cohort rather than a re-implementation of them.

--nt_block chooses WHICH block of the partition the surgery is applied to: N (default), H
or F. H, N and F are disjoint and cover the head, so the same operation carries across
them unchanged and the three results are directly comparable.

It exists to answer the obvious objection to the N arms: that corrupting any target would
hurt and nothing about N is special. If permuting H costs far less than permuting N, the
effect is located in the partition rather than in the act of corruption. If it costs the
same, it is not, and the N arms carry much less than they appear to. The control is only
meaningful because the three blocks are compared at the SAME operation, not because they
are the same size -- they are not, and the sizes are reported beside the contrasts.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target_level import transform_ref, n_mask, VARIANTS, LEVEL_VARIANTS


class CesNtargetLevel(ContinualModel):
    NAME = 'ces_ntarget_level'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--nt_variant', type=str, required=True, choices=list(VARIANTS))
        parser.add_argument('--nt_block', type=str, default='N', choices=('N', 'H', 'F'),
                            help='which block the surgery is applied to. N is the study '
                                 'proper; H and F are the located-effect controls.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        parser.add_argument('--nt_shift', type=float, default=None,
                            help='Block-level dose c, in logits, for the level variants. '
                                 'Frozen in R6_PREREGISTRATION.md before any outcome was '
                                 'read and never revised afterwards. Required for shift and '
                                 'shift_permute, refused for every other variant.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            v, blk = self.args.nt_variant, self.args.nt_block
            # H, N and F are disjoint and cover the head, so "the same surgery on another
            # block" is well defined and needs no separate code path.
            if v == 'delete':
                # deleting one block == keeping the other two, which is already a mode of
                # the frozen objective: drop N -> HF, drop H -> O (=N+F), drop F -> HN.
                term = support_loss(buf_outputs, buf_logits, hist, seen,
                                    {'N': 'HF', 'H': 'O', 'F': 'HN'}[blk])
            else:
                m = {'N': n_mask(hist, seen), 'H': hist, 'F': ~seen}[blk]
                ref = transform_ref(buf_logits, m, v,
                                    c=self.args.nt_shift if v in LEVEL_VARIANTS else None)
                term = support_loss(buf_outputs, ref, hist, seen, 'full')
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_region.py <==
"""Matched support-region content surgery (Study 11, revised design 2026-09-18).

Derived from models/ces_nstat.py by exact string replacement; the observe() body is
byte-identical apart from the reference tensor handed to the distillation. A SEPARATE
model file: ces_nstat is executing Study 8 / Study 10 arms at the time this was written
and its code identity must not move.

    --rm_region h_full      permute H's non-gold content, WHOLE block   == R7b H_nogold
    --rm_region h_matched   same operation on the matched H subset      NEW
    --rm_region n_matched   same operation on the matched N subset      NEW

The two matched arms differ in ONE ARGUMENT: which mask ``matched_masks`` returns. They
share the block count, the coordinate count per block, the operation, the head-width
denominator and alpha. ``h_full`` exists as an in-vivo identity check against the frozen
ces_nstat path and is NOT the study's launched replication anchor -- that arm is run
through ces_nstat itself.

The full-head denominator and the canonical alpha are DELIBERATELY unchanged. Touching
nine coordinates instead of ninety is the manipulation; renormalising the loss to the
touched coordinates would silently restore the very quantity being varied.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_stat import blockwise_nongold_permute
from ces.region_match import matched_masks, REGIONS


class CesRegion(ContinualModel):
    NAME = 'ces_region'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--rm_region', type=str, required=True, choices=list(REGIONS),
                            help='which support region the in-block non-gold permutation '
                                 'is applied to. The matched variants are size- and '
                                 'structure-matched to each other, not to h_full.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. The canonical 0.3 for EVERY '
                                 'arm, never recalibrated.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_region needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            cpt = self.dataset.N_CLASSES_PER_TASK
            if self.args.rm_region == 'h_full':
                sel = hist
            else:
                h_sel, n_sel = matched_masks(hist, seen, buf_labels, cpt)
                sel = h_sel if self.args.rm_region == 'h_matched' else n_sel
            ref = blockwise_nongold_permute(buf_logits, sel, buf_labels, cpt)
            term = support_loss(buf_outputs, ref, hist, seen, 'full')
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_semgate.py <==
"""N-block STATISTIC arms and the gold-preserving H control (study R7).

Derived from models/ces_ntarget.py by exact string replacement; the observe() body is
byte-identical apart from the declared block. Instruments live in ces/n_stat.py.

A SEPARATE model file from ``models/ces_support.py``, which is executing waveG and
waveALPHA at the time this was written and whose code identity must not move while any of
their streams can still be launched. The observe() body below is a verbatim copy of
ces_support's: reservoir insertion every step, logits from the training forward on the
augmented view, two independent replay draws, augmented replay inputs, the replay CE with
its own beta, the full-head denominator, and the distillation forward kept even when a
term is deleted. The ONLY difference is the reference tensor handed to the distillation.

    --ns_mode original     alpha*(L_H + L_F + full MSE on N)         == ces_ntarget 'original'
    --ns_mode none         alpha*(L_H + L_F)                         == ces_ntarget 'delete'
    --ns_mode level        alpha*(L_H + L_F + (n/K)(mu_z-mu_q)^2)     NEW
    --ns_mode dispersion   alpha*(L_H + L_F + (1/K)||z_N-mu_z||^2)    NEW, reads no cached value on N
    --ns_mode mean_target  alpha*(L_H + L_F + level + dispersion)     == ces_ntarget 'mean'

    --ns_hperm blockwise_nongold   instead of an N penalty change, permute the cached H
                                   values inside each task block, skipping gold.

ces/tests/test_n_target.py pins 'original' and 'delete' bitwise against the frozen
support_ablation objectives, so the two anchor arms are the same objectives re-run in a
fresh cohort rather than a re-implementation of them.

--nt_block chooses WHICH block of the partition the surgery is applied to: N (default), H
or F. H, N and F are disjoint and cover the head, so the same operation carries across
them unchanged and the three results are directly comparable.

It exists to answer the obvious objection to the N arms: that corrupting any target would
hurt and nothing about N is special. If permuting H costs far less than permuting N, the
effect is located in the partition rather than in the act of corruption. If it costs the
same, it is not, and the N arms carry much less than they appear to. The control is only
meaningful because the three blocks are compared at the SAME operation, not because they
are the same size -- they are not, and the sizes are reported beside the contrasts.
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_stat import n_stat_penalty, blockwise_nongold_permute, PENALTY_MODES, H_VARIANTS
from ces.n_target import n_mask


class CesSemGate(ContinualModel):
    NAME = 'ces_semgate'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--sg_f', type=str, default='original', choices=list(PENALTY_MODES),
                            help='which statistic the penalty keeps on the F block '
                                 '(still-ungrounded: not yet seen at this step).')
        parser.add_argument('--sg_n', type=str, default='original', choices=list(PENALTY_MODES),
                            help='which statistic the penalty keeps on the N block '
                                 '(newly-grounded: unseen when cached, competitor now).')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. R2 uses the canonical 0.3 for '
                                 'EVERY arm and never recalibrates: a variant that needed '
                                 'its own alpha would answer a different question.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_semgate needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            # H keeps the frozen objective exactly. F and N each get their own
            # statistic, so the SEMANTIC AGE of a coordinate -- not its block index --
            # decides what is retained. A sentinel proves that ('original','original')
            # reassembles support_loss(..., 'full') bitwise.
            term = (support_loss(buf_outputs, buf_logits, hist, seen, 'H')
                    + n_stat_penalty(buf_outputs, buf_logits, ~seen, self.args.sg_f)
                    + n_stat_penalty(buf_outputs, buf_logits,
                                     n_mask(hist, seen), self.args.sg_n))
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        # every arm caches its OWN reference, exactly as the original does. The arms share
        # a trajectory only until they diverge; after that the cached numbers differ. This
        # is a replay-policy intervention, not a fixed-teacher counterfactual.
        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_spec_der.py <==
"""DER-SPEC -- Study 14's N-specificity arms on plain DER. THREE arms.

Prereg DER_SPEC_PREREGISTRATION.md. An ISOLATED sibling: D1's ces_ntarget_der.py and the
Study-14 engine ces_anchor.py are NOT modified and NOT imported. The only things shared
are the validated leaf helpers that define the arms, imported unchanged:
    support_loss      ces/support_ablation.py
    n_anchor_penalty  ces/n_anchor.py
    n_mask            ces/n_target.py      (the mask helper ONLY)

WHY A SIBLING AND NOT ces_anchor WITH beta=0. ces_anchor is DER++: it takes TWO buffer
draws and adds beta * CE on the second. Setting beta = 0 would leave the SECOND DRAW in
place, consuming buffer RNG and running a second forward pass that changes BatchNorm
statistics. That is not DER. DER takes ONE draw and has no replay CE, so the second draw
is REMOVED here, not zero-weighted.

THE FORBIDDEN PATH. ces/n_target.py also contains a reference-rewriting helper that this
study never calls; only n_mask is imported from that module. A sentinel asserts the
rewriting helper's name does not occur anywhere in this file's code.

  SP_full    support_loss(..., 'full')              the untouched DER target  == K_original
  SP_stage   support_loss(..., 'HF') + anchor(stage_mean)                     == K_stage
  SP_none    support_loss(..., 'HF')                N deleted                 == K_none
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss
from ces.n_target import n_mask
from ces.n_anchor import n_anchor_penalty

ARMS = ('full', 'stage', 'none')


class CesSpecDer(ContinualModel):
    NAME = 'ces_spec_der'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--sp_arm', type=str, required=True, choices=list(ARMS),
                            help='which N-specificity arm this cell runs.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. The official DER 0.3 for every '
                                 'arm, never recalibrated.')
        # NO --beta. DER has no replay CE. The argument does not exist, exactly as in D1.
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError('ces_spec_der needs a uniform block width; this dataset '
                             'reports N_CLASSES_PER_TASK=%r' % (cpt,))

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # ONE draw. DER, not DER++.
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            arm = self.args.sp_arm
            if arm == 'full':
                term = support_loss(buf_outputs, buf_logits, hist, seen, 'full')
            elif arm == 'none':
                term = support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
            else:
                term = (support_loss(buf_outputs, buf_logits, hist, seen, 'HF')
                        + n_anchor_penalty(buf_outputs, buf_logits,
                                           n_mask(hist, seen), buf_tasks, 'stage_mean'))
            loss = loss + self.args.alpha * term
            # NO second draw and NO replay CE.

        loss.backward()
        self.opt.step()

        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_support.py <==
"""Support-set ablation model. Distillation comes from ces/support_ablation.py.

Separate from ``models/ces_arms.py`` on purpose: the eight-arm matrix and the fixed-alpha
split both ran out of that file, and it is now frozen. Everything added after 2026-09-16
-- the time-support arms of plan section 8 and the simplification candidates of section
10.2 -- lives here instead, so those two campaigns keep a stable code identity.

The execution path is IDENTICAL to ces_arms: reservoir insertion every step, logits taken
from the training forward on the augmented view, two independent replay draws, augmented
replay inputs, an unchanged replay CE with its own beta, and the distillation forward kept
even when the term is zero. ``ces/tests/test_support_model_matches_arms.py`` pins that
against the frozen file for every mode they share.

    --ces_mode full             alpha*(L_H + L_O)      == SPLIT_F == canonical DER++
    --ces_mode H                alpha*L_H              == SPLIT_H
    --ces_mode O                alpha*L_O              == SPLIT_O
    --ces_mode none             0                      == B1
    --ces_mode N                alpha*L_N              later-seen part of O, on its own
    --ces_mode F                alpha*L_F              still-unseen part of O, on its own
    --ces_mode HN               alpha*(L_H + L_N)      plan 8, T_HN: drops still-unseen F
    --ces_mode HF               alpha*(L_H + L_F)      plan 8, T_HF: drops later-seen N
    --ces_mode centered_full    candidate G, plan 10.2
    --ces_mode H_plus_O_upper   candidate U, plan 10.2
"""
import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import support_mask, assert_contiguous_prefix
from ces.support_ablation import support_loss, MODES


class CesSupport(ContinualModel):
    NAME = 'ces_support'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--ces_mode', type=str, required=True, choices=list(MODES))
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. The support ablation uses the '
                                 'canonical 0.3 for EVERY cell and never recalibrates.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._offsets = None
        self._seen_labels = set()

    def _offsets_by_task(self, device):
        if self._offsets is None or self._offsets.device != device:
            self._offsets = torch.tensor(
                [self.get_offsets(t)[1] for t in range(self.dataset.N_TASKS)],
                dtype=torch.long, device=device)
        return self._offsets

    def end_task(self, dataset):
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        self._seen_labels.update(int(c) for c in labels.unique())
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            buf_inputs, buf_labels, buf_logits, buf_tasks = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            C = buf_outputs.shape[1]
            hist = support_mask(buf_tasks, self._offsets_by_task(buf_outputs.device), C)
            seen = (torch.arange(C, device=buf_outputs.device)[None, :]
                    < self.n_seen_classes).expand_as(buf_outputs)
            loss = loss + self.args.alpha * support_loss(
                buf_outputs, buf_logits, hist, seen, self.args.ces_mode)

            buf_inputs, buf_labels, _, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        self.buffer.add_data(examples=not_aug_inputs, labels=labels,
                             logits=outputs.data,
                             task_labels=torch.full_like(labels, self.current_task))
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/ces_tage.py <==
"""STUDY 12 — target-AGE arms. A SEPARATE model file; no in-flight code identity moves.

The observe() body below is a verbatim copy of ``models/ces_blockgate.py``'s, which is the
model Study 10 already ran 630 times on these same roots. ces_blockgate, not ces_nstat, is
the correct parent: the transition roots are canonical DER++ checkpoints whose reservoir
stores (examples, labels, logits) and NO task_labels, so any model that builds `hist` from
task_labels cannot branch from them at all.

TWO differences from the parent, and only two:
  1. the block gate is REMOVED. Study 12 varies the TARGET, not the shape of the loss, so
     every coordinate keeps the frozen per-coordinate objective. With bg_mode='original'
     and an empty gate the parent's term reduces to exactly ``(z - q)^2 .mean()``; a
     sentinel pins that identity bitwise.
  2. at branch start the restored S* targets are replaced, ONCE, by the chosen age's
     precomputed targets on ELIGIBLE records, with the optional block-B permutation.

Everything else -- reservoir insertion, two independent replay draws, augmented replay
inputs, replay CE with its own beta, the full-head denominator -- is untouched.

    --tage_age  asis|pre|post|late      which checkpoint formed the replay target
    --tage_surgery  intact|permute      in-block permutation of B, gold-preserving
    --tage_targets PATH                 directory of q_<age>_s<seed>.pt from s12_precompute
"""
import os

import torch

from models.utils.continual_model import ContinualModel
from utils.args import add_rehearsal_args, ArgumentParser
from utils.buffer import Buffer

from ces.arms import assert_contiguous_prefix
from ces.target_age import AGES, SURGERIES, apply_age, eligible_mask


class CesTage(ContinualModel):
    NAME = 'ces_tage'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        add_rehearsal_args(parser)
        parser.add_argument('--tage_age', type=str, required=True, choices=list(AGES),
                            help="which ladder checkpoint formed the replay target. "
                                 "'asis' keeps the restored S* targets and is the "
                                 "recomputation reference, not a null arm.")
        parser.add_argument('--tage_surgery', type=str, default='intact',
                            choices=list(SURGERIES),
                            help='in-block permutation of block B, gold-preserving, '
                                 'block-sum preserving, consuming no RNG.')
        parser.add_argument('--tage_targets', type=str, default='',
                            help='directory holding q_<age>_s<seed>.pt from s12_precompute.py. '
                                 'Required unless --tage_age asis.')
        parser.add_argument('--alpha', type=float, required=True,
                            help='Distillation coefficient. Canonical 0.3 for EVERY arm; '
                                 'never recalibrated per arm.')
        parser.add_argument('--beta', type=float, required=True,
                            help='Replay CE coefficient. Identical to canonical DER++.')
        return parser

    def __init__(self, backbone, loss, args, transform, dataset=None):
        super().__init__(backbone, loss, args, transform, dataset=dataset)
        self.buffer = Buffer(self.args.buffer_size)
        self._seen_labels = set()
        self._observed = False
        self._swapped = False
        cpt = self.dataset.N_CLASSES_PER_TASK
        if not isinstance(cpt, int):
            raise ValueError("ces_tage needs a uniform block width; this dataset reports "
                             "N_CLASSES_PER_TASK=%r" % (cpt,))
        if self.args.tage_age != 'asis' and not self.args.tage_targets:
            raise ValueError("--tage_targets is required unless --tage_age asis")

    def _swap_targets(self):
        """Replace the restored S* targets ONCE, at branch start. Consumes no RNG."""
        if self._swapped:
            return
        if self.buffer.is_empty():
            raise RuntimeError("ces_tage: the buffer is empty at branch start; this model "
                               "only ever runs as a fork from a root checkpoint.")
        self._swapped = True
        cpt = self.dataset.N_CLASSES_PER_TASK
        labels = self.buffer.labels[:self.buffer.num_seen_examples].clone()
        star = self.buffer.logits[:labels.shape[0]].clone()
        if self.args.tage_age == 'asis':
            q = None
        else:
            f = os.path.join(self.args.tage_targets,
                             "q_%s_s%d.pt" % (self.args.tage_age, int(self.args.seed)))
            rec = torch.load(f, map_location='cpu', weights_only=False)
            if int(rec['seed']) != int(self.args.seed) or rec['age'] != self.args.tage_age:
                raise RuntimeError("target file %s does not match seed/age" % f)
            if rec['q'].shape[0] != star.shape[0]:
                raise RuntimeError("target file %s has %d rows, buffer has %d"
                                   % (f, rec['q'].shape[0], star.shape[0]))
            if not torch.equal(rec['labels'].to(labels.device), labels.cpu().to(labels.device)):
                raise RuntimeError("target file %s was built on a DIFFERENT buffer: labels "
                                   "differ. Refusing to mix roots." % f)
            q = rec['q'].to(star.device, star.dtype)
        new = apply_age(star, q, labels, cpt, self.args.tage_surgery)
        gold_before = star.gather(1, labels.view(-1, 1))
        gold_after = new.gather(1, labels.view(-1, 1))
        if not torch.equal(gold_before, gold_after) and self.args.tage_age == 'asis':
            raise RuntimeError("ces_tage: the as-is arm is not the identity")
        elig = eligible_mask(labels, cpt)
        if not torch.equal(new[~elig], star[~elig]):
            raise RuntimeError("ces_tage: an ineligible record's target was modified")
        self.buffer.logits[:new.shape[0]] = new.to(self.buffer.logits.dtype)
        print("[ces_tage] swapped targets: age=%s surgery=%s eligible=%d/%d" %
              (self.args.tage_age, self.args.tage_surgery, int(elig.sum()), elig.numel()),
              flush=True)

    def begin_task(self, dataset):
        # Under --start_from, mammoth runs meta_begin_task() for every SKIPPED task BEFORE
        # --loadcheck restores the buffer -- utils/training.py runs the skip loop first and
        # only then calls mammoth_load_checkpoint. Those early calls therefore see an empty
        # buffer and must not swap. The swap happens on the first begin_task that sees a
        # restored buffer, which IS the branch task. observe() below refuses to run if it
        # somehow did not happen, so no training step can ever use unswapped targets.
        if not self._swapped and not self.buffer.is_empty():
            self._swap_targets()
        return super().begin_task(dataset) if hasattr(super(), 'begin_task') else None

    def end_task(self, dataset):
        if not self._observed:
            self._seen_labels.update(range(self.n_seen_classes))
        assert_contiguous_prefix(self._seen_labels, self.n_seen_classes)
        return super().end_task(dataset)

    def observe(self, inputs, labels, not_aug_inputs, epoch=None):
        if not self._swapped:
            raise RuntimeError("ces_tage: observe() was reached before the replay targets "
                               "were swapped. The branch would have trained against the "
                               "restored S* targets in every arm, silently collapsing the "
                               "study to seven copies of V_asis. Refusing to train.")
        self._seen_labels.update(int(c) for c in labels.unique())
        self._observed = True
        self.opt.zero_grad()

        outputs = self.net(inputs)
        loss = self.loss(outputs, labels)

        if not self.buffer.is_empty():
            # THREE-tuple, as in ces_blockgate: these roots carry no task_labels.
            buf_inputs, buf_labels, buf_logits = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            # NO gate: every coordinate keeps the frozen per-coordinate objective. Only
            # the cached target differs between arms, and it was replaced at branch start.
            e = buf_outputs - buf_logits.detach()
            term = e.square().mean()
            loss = loss + self.args.alpha * term

            buf_inputs, buf_labels, _ = self.buffer.get_data(
                self.args.minibatch_size, transform=self.transform, device=self.device)
            buf_outputs = self.net(buf_inputs)
            loss = loss + self.args.beta * self.loss(buf_outputs, buf_labels)

        loss.backward()
        self.opt.step()

        self.buffer.add_data(examples=not_aug_inputs, labels=labels, logits=outputs.data)
        return loss.item()


==> anc/supplementary_material/mammoth_overlay/models/xder_nref.py <==
"""XDER-NREF: X-DER with a switch on what its future-past refresh writes into the block
of the task being learned. Prereg XDNREF_PREREG.md.

X-DER (models/xder.py) rewrites, for every buffer record stored in an earlier task, the
logits of the task currently being learned (and of later tasks) with the current model's
responses: online in observe() and once more in end_task(). For such a record the current
task's block is exactly its N support at the time of the write. This file keeps xder.XDer
unchanged and only intercepts update_logits() when it performs that future-past write
(task_start > 0; the past-update call uses task_start == 0 and is never touched):

  --xd_nref full   published X-DER: the refreshed block keeps the current model's values.
  --xd_nref flat   the refreshed block is replaced by its per-record mean, after X-DER's own
                   gamma rescaling: the level of the refresh is kept, its pattern is not.
  --xd_nref none   the block keeps the values stored before the write; later-task blocks
                   (F) are still refreshed exactly as in X-DER.

All three arms run this file, so they share one code path. No RNG is consumed here.
"""
from argparse import ArgumentParser

from models.xder import XDer


class XDerNref(XDer):
    """X-DER with a controlled future-past refresh of the N block."""
    NAME = 'xder_nref'
    COMPATIBILITY = ['class-il', 'task-il']

    @staticmethod
    def get_parser(parser) -> ArgumentParser:
        parser = XDer.get_parser(parser)
        parser.add_argument('--xd_nref', type=str, required=True, choices=['full', 'flat', 'none'],
                            help='What the future-past refresh writes into the current task block.')
        return parser

    def update_logits(self, old, new, gt, task_start, n_tasks=1):
        if task_start == 0 or self.args.xd_nref == 'full':
            return super().update_logits(old, new, gt, task_start, n_tasks)
        assert task_start == self.current_task, (task_start, self.current_task)
        s, e = task_start * self.cpt, (task_start + 1) * self.cpt
        kept = old[:, s:e].clone()
        out = super().update_logits(old, new, gt, task_start, n_tasks)
        if self.args.xd_nref == 'flat':
            out[:, s:e] = out[:, s:e].mean(1, keepdim=True)
            assert float((out[:, s:e] - out[:, s:s + 1]).abs().max()) == 0.0
        else:
            out[:, s:e] = kept
        return out


==> anc/supplementary_material/prespecifications/E4_NFFIXED_PREREG.md <==
# E4 — fixed anchors on BOTH non-historical blocks (N and F), H stored — PREREGISTRATION

Frozen 2026-09-23 before any E4 code is derived or any E4 cell is run. Authorization: internal
V7.6 review ruling (conditional signature for E4: "N and F both fixed a = -2 with spread, H stored;
units 701-708; 8 cells; prereg first"); owner card authorization 2026-09-23. the second internal reviewer declined E4;
the result is therefore a supplementary control and cannot enter the main-text claims of V7.6
unless the owner decides so after reading it.

## Question
NF (a = -2) showed that the N block's stored values can be replaced by a fixed constant
(Full - NF_am2 = +0.44 [+0.04, +0.85], TOST p = .018). Does the same hold when the F block's
stored values are ALSO replaced — i.e. is replay retention carried by the stored H values alone,
with both non-historical blocks reduced to a fixed level plus spread?

## Arm (one)
NFF_am2 — model `ces_nstat_fixednf` (derived by exact string replacement from
`ces_nstat_fixed.py`; observe() otherwise byte-identical, same replay draws):
  term = support_loss(z, q, hist, seen, 'H')
       + n_fixed_penalty(z, q, N_mask, -2.0) + n_fixed_penalty(z, q, F_mask, -2.0)
  N_mask = seen & ~hist, F_mask = ~seen; flag `--ng_const -2.0` applies to both.
All else = NF_am2: DER++ seq-cifar100, resnet18, buffer 500, lr 0.03, 50 epochs, batch 32,
alpha 0.3, beta 0.5, num_workers 8, permute_classes 1. Units 260918701-260918708 (n = 8).

## Comparators (existing, same units)
K_full (Full), NF_am2 (N fixed, F stored), K_Nnone (delete N).

## Primary endpoint (one test)
J (final class-IL accuracy). Full - NFF_am2, paired over 8 units, 90% CI, TOST with margin
+-1 pp (alpha .05). Also reported: the 95% CI.
Reading rule: equivalence -> "the stored F values are replaceable by the same fixed level
plus spread in this cohort"; non-equivalence -> reported as measured with its CI, no
mechanism language.

## Secondary (descriptive, no tests beyond CIs)
NF_am2 - NFF_am2 (J); NFF_am2 - K_Nnone (J); A_task, C_task, old/latest; exact CE split
(L_task, L_within) from the unified readout when checkpoints are read out.

## Stop rule
Stop after 8 cells. No top-up, no second constant, no re-run of a failed cell except for a
documented infrastructure crash (then same unit, same argv). Science freeze 2026-09-23
12:00Z: cells not closed by then are reported as not closed.

## Language
Effect-profile language only; no "teacher-free", "two jobs", "modules", "mechanism".
H distils stored values in this arm.


==> anc/supplementary_material/prespecifications/HBLOCK_PREREG.md <==
# HBLOCK — where does the H-reassignment cost live? · PREREGISTRATION

Frozen 2026-09-23 ~00:30Z, before any cell. Authority: owner GPU authorization (2026-09-23).

## Question
Full − Hperm costs 4.7 pp, with 61–85% of the CE increase on the within-task term. Is the cost
carried by reassignment inside the record's own (gold) task block, or by reassignment inside
the other already-seen task blocks?

## Arms (exactly two)
models/ces_nstat_hblock.py (md5 7535ca24…) = ces_nstat.py with the H permutation mask
restricted by --hb_scope; --ns_hperm blockwise_nongold_permute (the K_Hperm mode), --ns_mode original:
- HB_gold:  permute non-gold values only inside the gold task block (hist ∩ gold block)
- HB_other: permute only inside the other H blocks (hist \ gold block)
Unit test tools/test_hblock.py: gold-only then other-only == full permutation, each leaves the
other region bitwise untouched. Argv = Study 13 BASE (ng2_runner.py), alpha .3, beta .5.

## Units and n
260918701–260918708 (first 8 of Study 13). **n = 8 fixed.** No top-up.

## Comparators (existing): K_full, K_Hperm (full H permutation) on the same units.

## Analyses
Primary (J, paired 95% CI): Full − HB_gold; Full − HB_other.
Secondary: Hperm-cost share = (Full − HB_x)/(Full − K_Hperm) descriptive only; A_task, C_task,
L_task/L_within, old/latest from the unified evaluator.
Note stated now: records stored in task 1 have no "other" H block, so HB_other moves less
value mass by construction; the moved centered energy per arm is reported alongside.

## Routing (fixed now)
- Gold-block cost ≈ full cost, other ≈ 0 → "the correspondence cost is carried by reassignment
  within the stored class's own task", consistent with the within-task CE share.
- Other-block cost substantial → the H cost is not confined to the gold task; §7 wording narrowed.
- Both partial → reported as shared; no additive decomposition claimed (the effects need not add).

## Stop rule
After these 16 cells: stop.


==> anc/supplementary_material/prespecifications/HBREP_PREREG.md <==
# HBREP — H-block reassignment replicated on units 260918709–720 (preregistration)

Frozen: see PREREG_SHA_20260923.txt (the time recorded there is this file's write time, before any HBREP cell ran).

## Purpose
HBLOCK (units 701–708, n = 8) gave: Full − HB_gold = +1.79 [1.08, 2.49]; Full − HB_other = +3.72 [2.66, 4.79]; full reassignment +4.62 on the same seeds.
HBREP replicates both arms on 12 fresh units of the main cohort, where K_full and K_Hperm already exist.

## Cells
Model `ces_nstat_hblock`, argv identical to HBLOCK (`--ns_hperm blockwise_nongold_permute`, `--hb_scope gold|other`). Arms HB_gold and HB_other; units 260918709–720; 24 cells.

## Analysis
J (training log). Primary: Full − HB_gold > 0 and Full − HB_other > 0, one-sided paired t at α = .05 each, Holm over two; 95% intervals reported.
Secondary, descriptive: K_Hperm − HB_x; HB_other − HB_gold; pooled n = 20 with HBLOCK, labelled as pooled; A/C and CE split from the unified evaluator.
Interpretation rule: the location of an edit is not the location of the resulting error; no claim about which block "carries" the cost.

## Stopping and inclusion
No interim looks. At the science freeze (2026-09-24 00:00Z), complete units only. One same-seed rerun per crashed cell. Inclusion in the paper is the owner's decision.


==> anc/supplementary_material/prespecifications/HNM_PREREG.md <==
# HNM — the H/N correspondence asymmetry at matched energy, one cohort, one operation (preregistration)

Frozen: 2026-09-23, before any HNM cell beyond the 1-epoch smoke was launched. The smoke used seed 260919701, 1 epoch and no checkpoint, and is never analysed. Requested by the v7.7r5 reviews: "same cohort, same within-block reassignment, matched residual scale". Owner approved the design being mine.

## Question
Figure 4 compares H and N reassignment, but its N points come from another cohort (R2E) and another operation (a shift across all of N).
EM-CORR and H-CORR (units 260919701–712) already give, on one cohort and with the frozen within-task-block permutation P, the H cost at three per-record per-coordinate centred energies: cE_N (hdn), sqrt(cE_H cE_N) (hmid) and cE_H (hnat). On that cohort N was measured at cE_H only (nup).
HNM adds the two missing N cells, so the grid support {H, N} × energy {low, mid, high} is complete with one operation and one cohort.

## Cells
- Model `ces_em_corr2`: `ces_em_corr` with the reference built by `ces/em_corr2.em2_target`, which imports em_corr's `_stats`, `lam_and_masks` and the frozen `blockwise_nongold_permute`.
  - Code md5: em_corr2.py 55ae0dfc, ces_em_corr2.py 442c5d04, runner hnm_runner.py 3dd8d4d5.
  - 92 unit tests pass on the Mac and on G.
- Arms:
  - HNM_nnat_orig / HNM_nnat_perm: N residual at its natural energy, as stored / permuted.
  - HNM_nmid_orig / HNM_nmid_perm: N residual rescaled per record to sqrt(cE_H cE_N) (scale lam^{1/2}). This equals hmid's H energy record by record (tested).
- Recipe identical to H-CORR: DER++ α 0.3, β 0.5, lr 0.03, 50 epochs, buffer 500, num_workers 8, permute_classes 1. Seed = unit.
- Units 260919701–712, n = 12. 48 new cells, on G (single card, whole units, ceiling 8), launched after G's current queue (NFDER2, HBREP) finishes.
- The H arms and nup ran earlier on Dp. Every cost below is an orig − perm difference within one host; the H − N difference is then taken per unit.

## Endpoints and analysis (fixed now)
J = final class-incremental accuracy from the training log. Per unit u:
- cost_S(E) = J(S_orig, E) − J(S_perm, E).
- D(E) = cost_H(E) − cost_N(E).
- The H arms are EM_hdn_* (low) and HC_hmid_* (mid). The N arms are HNM_nnat_* (low) and HNM_nmid_* (mid).

1. **Primary.** D(low) and D(mid): one-sided paired t test, H1: D > 0, α = .05, Holm across the two. 95% intervals reported.
2. **Secondary.**
   - cost_N(low) and cost_N(mid): TOST at ±1 point, 90% interval (does N reassignment with H's operation meet the equivalence criterion on this cohort?).
   - D(low), D(mid): TOST at ±1 point (the "asymmetry absent" reading).
   - D(high) = c_hnat − c_nup from existing data: descriptive, since it is already seen.
3. Unified-evaluator A_task/C_task and CE split for the new checkpoints: descriptive.

## Interpretation rules (fixed now)
- **Both primaries positive (Holm).** At matched per-coordinate energy, on one cohort and with one operation, reassigning H costs more than reassigning N.
  - The paper may say this, and Figure 4b's N points may be replaced by the same-cohort, same-operation ones.
  - Still not separated, because they define H and N: the number of edited coordinates, storage time, and whether the network had learned the class at storage. The text says so; no claim that "semantic correspondence" is the identified cause.
- **Neither primary positive and the D TOST passes at both energies.** Energy carries the asymmetry. §5.4 and the abstract narrow to "the stored H and N distributions differ in residual energy, and matched in energy they respond alike to reassignment".
- **Anything else.** Reported as unresolved at the energy where it occurs. No selective emphasis.

## Not run, and why
The reviews also suggested a negative control that shuffles the teacher's class correspondence. For an i.i.d. or already-shuffled target, P is distribution-preserving by construction, so orig − perm is null in expectation whatever the mechanism. The control could not fail and would not be informative. Not run.

## Stopping and inclusion
- No interim looks. Analysis runs once all 48 cells exist, or at the science freeze (2026-09-25 00:00Z) on complete units only, with the missing units reported.
- A crashed cell is rerun once with the same seed.
- Inclusion in the paper is the owner's decision.


==> anc/supplementary_material/prespecifications/NFDER2_PREREG.md <==
# NFDER2 — DER fixed anchors a = −1 and a = −4 (preregistration)

Frozen: see PREREG_SHA_20260923.txt (the time recorded there is this file's write time, before any NFDER2 cell ran).

## Purpose
With DER (no replay cross-entropy), a = −2 met the ±1 pp criterion (NFDER: Full − NFD_am2 = +0.16, 90% [−0.40, +0.72], p = .010, n = 12).
On CIFAR-100 DER++ the constants −1 and −4 were also tested. NFDER2 tests the same two constants with DER, so the fixed-anchor set is the same for both methods.

## Cells
Model `ces_ntarget_der_fixed`, seq-cifar100, DER (α = 0.3, no β), lr 0.03, 50 epochs, buffer 500, num_workers 8, permute_classes 1. The argv is identical to NFDER apart from `--nd_const`.
Arms NFD_am1 (`--nd_const -1.0`), NFD_am4 (`--nd_const -4.0`); units 260917701–712 (the DER cohort); 24 cells. Full target D_full and deletion D_dropN already exist on the same units.

## Analysis
J (training log). For each anchor: d_u = J(D_full) − J(NFD_a), n = 12; TOST ±1 pp, 90% interval; Holm across the two anchors (primary).
Secondary, descriptive: NFD_a − D_dropN (95%); NFD_a vs NFD_am2 (95%, Holm over two); unified-evaluator A/C and CE split.

## Stopping and inclusion
No interim looks. At the science freeze (2026-09-24 00:00Z), complete units only, with missing units reported. One same-seed rerun per crashed cell. Inclusion in the paper is the owner's decision.


==> anc/supplementary_material/prespecifications/NFDER_PREREG.md <==
# NF-DER — fixed N anchor transported to DER · PREREGISTRATION

Frozen 2026-09-23 ~00:30Z, before any cell. Authority: owner GPU authorization (2026-09-23);
Second internal reviewer's V7.6 ruling ("NF-DER a = −2, n = 12: the only new training it signs").

## Question
The fixed anchor a = −2 retained DER++'s Full J within ±1 pp (NF, TOST p = .018). Does that
depend on DER++'s replay cross-entropy? DER has none.

## Arm (exactly one)
NFD_am2 = models/ces_ntarget_der_fixed.py (md5 5ed1cfe4…) --nd_const -2.0:
ces_ntarget_der.py with the N term replaced by n_fixed_penalty (the NF penalty): (n/K)(mu_z+2)^2 +
(1/K)||z−mu_z||^2 on N; H and F keep cached MSE ('HF'). Argv = d1_runner.py BASE + alpha 0.3,
num_workers 8, no --beta (the parser has none). No a = 0 arm, no other anchors.

## Units and n
DER cohort units 260917701–260917712. **n = 12 fixed.** No top-up, no swaps; a crashed cell
reruns whole with the same seed; incomplete cells are reported as incomplete.

## Comparators (existing, not re-run)
D_full (Full DER), D_dropN (delete N), D_meanN (record mean).

## Analyses
Primary: Full − NFD_am2 on J, 90% paired-t CI, TOST at ±1 pp (the project band; not re-justified).
Secondary (mandatory, no family): NFD_am2 − D_dropN (95%); D_meanN − NFD_am2 (95%);
A_task, C_task, old/latest, L_task/L_within from the unified evaluator.

## Routing (fixed now)
- TOST passes → "a fixed N anchor that reads no stored value also retains Full DER's J".
- Interval crosses a margin but excludes large loss → inconclusive; reported as such.
- Clearly below Full → "fixed-anchor equivalence established in DER++ did not transport to DER".
All outcomes are reported in the same place (Table 2 + one sentence).

## Stop rule
After these 12 cells: stop. No further anchors in DER.


==> anc/supplementary_material/prespecifications/NFMEM_PREREG.md <==
# NFMEM — fixed N anchor a = -2 at memories 200 and 2000 — PREREGISTRATION

Frozen 2026-09-23 before any NFMEM cell runs. Authorization: owner card authorization and V7.6
approval, 2026-09-23 ("keep every card busy with the highest-value experiments"). Supplementary;
enters V7.6 only as a robustness row if it closes before the 12:00Z science freeze.

## Question
The fixed anchor a = -2 was registered and tested at memory 500 only (Full - NF_am2 = +0.44,
90% [+0.04, +0.85], TOST p = .018). Does the same constant stay within the margin when the
buffer is 200 or 2,000 records? The constant was chosen at memory 500 and is NOT re-tuned.

## Arms
NFM_am2_b200, NFM_am2_b2000 — model `ces_nstat_fixed`, `--ng_const -2.0`, buffer 200 / 2000;
otherwise identical to the memory-sweep cohort's argv (verified from stored checkpoint args:
seq-cifar100, resnet18, lr 0.03, 50 epochs, batch 32, minibatch 32, alpha 0.3, beta 0.5,
num_workers 8, permute_classes 1). Units 260919201-260919208, n = 8 per memory, 16 cells.

## Comparators (existing, same units, same memory)
Full = H_full_b{200,2000} (ces-nstat original); deletion = S_none_b{200,2000};
pooled = S_stage_b{200,2000} (descriptive only; different implementation class).

## Primary endpoint
J. For each memory: Full - NFM_am2, paired, 90% CI, TOST at +-1 pp; Holm over the two memories.
Secondary (95% CI, descriptive): NFM - deletion; A_task, C_task; CE split when read out.

## Stop rule
16 cells, no top-up, no alternative constant. Crash re-run only for documented infrastructure
failure, same argv. Cells not closed by the freeze are reported as not closed.

## Language
Effect-profile language; H and F distil stored values in this arm; not "teacher-free".


==> anc/supplementary_material/prespecifications/NFREP2_PREREG.md <==
# NFREP2 — fixed anchors a ∈ {0, −1, −4} on fresh units 260918709–720 (preregistration)

Frozen: 2026-09-23T05:42:39Z (file written; first NFREP2 cell launched 2026-09-23T05:43:30Z on G). An earlier copy of this line said 05:55Z in error; the content is otherwise unchanged. Companion to NFREP_PREREG.md (a = −2, same units).

## Purpose
The fixed-anchor rows a = 0, −1, −4 of the main table rest on units 260918701–708 (n = 8; −1 and −4 were added after the a = 0 / −2 pair).
NFREP2 replicates all three on 12 fresh units of the main CIFAR-100 DER++ cohort. The a = −2 replication on these units is NFREP.

## Cells
- Model `ces_nstat_fixed`, seq-cifar100, DER++ α = 0.3, β = 0.5, lr 0.03, 50 epochs, buffer 500, num_workers 8, permute_classes 1 (identical to NFREP apart from `--ng_const`).
- Arms: NFR_a0 (`--ng_const 0.0`), NFR_am1 (`--ng_const -1.0`), NFR_am4 (`--ng_const -4.0`).
- Units: 260918709 … 260918720 (12). The paired full target is the existing K_full on the same units. 36 new cells.

## Analysis (fixed now)
Endpoint J = final class-incremental accuracy (training-log value; the unified evaluator is a secondary check).
For each anchor a, d_u = J(K_full, u) − J(NFR_a, u), n = 12.
1. **Replication primary (a = −1 and a = −4):** TOST at ±1 pp, 90% paired t interval, α = .05 each. Holm across the two.
   Replication succeeds for an anchor if its Holm-adjusted TOST p < .05.
2. **a = 0 (primary for this anchor):** TOST at ±1 pp, reported with its 90% interval. Not established if p ≥ .05; that outcome is not evidence of a difference.
3. **Secondary, descriptive:** direct contrasts NFR_am2 − NFR_a (a ∈ {0, −1, −4}) on the same units, using NFREP's NFR_am2; 95% intervals, Holm over three.
   Pooled n = 20 (701–720) estimates, which combine NF_* (701–708) and NFR_* (709–720), are descriptive and labelled as pooled.
4. Old/latest task costs and loss split come from the unified evaluator; descriptive.

## Stopping and inclusion
- No interim looks. Analysis runs once all 36 cells exist, or at the science freeze (2026-09-24 00:00Z) on complete units only, with the missing units reported.
- Crashed cells are rerun once with the same seed; a second failure is reported, not replaced.
- Inclusion in the paper is the owner's decision after the readout.


==> anc/supplementary_material/prespecifications/NFREP_PREREG.md <==
# NFREP — independent replication of the fixed anchor a = −2 on the other 12 canonical units · PREREGISTRATION

Frozen 2026-09-23 03:43Z, before any cell for this study runs.
Authority: owner standing GPU authorization (2026-09-23).

## Why
NF (prereg 04bdef50…) tested a = −2 on units 260918701–708 only (n = 8), while record mean
and Generic anchor were tested on all twenty canonical units. Reviewers read the n = 8
result as the paper's strongest replacement evidence. This study asks the same question on
the 12 canonical units NF did not use. It is a fresh-unit replication, NOT a top-up of NF:
NF's n = 8 verdict (TOST p = .0175, Holm pass) stands unchanged and is never re-computed
with these units.

## Arm (exactly one)
NFR_am2 = ces_nstat_fixed --ng_const -2.0, byte-identical code and argv to NF_am2
(wave_launch BASE; alpha .3, beta .5, seq-cifar100, buffer 500, 50 epochs, lr .03,
num_workers 8, permute_classes 1).

## Units and n
260918709–260918720, n = 12 fixed; crash → whole-cell re-run, same seed; no swap/top-up.

## Comparators (existing, same units): K_full, K_Niso, K_Nnone, NG_generic.

## Analyses (J, paired by unit)
1. PRIMARY: K_full − NFR_am2 on the 12 new units, 90% CI, TOST ±1 pp, α = .05, family of one.
2. NFR_am2 − K_Nnone, 95% CI.  3. NFR_am2 − NG_generic, 95% CI.
4. DESCRIPTIVE ONLY: all 20 units (NF_am2 ∪ NFR_am2) Full − fixed, 90% CI, clearly labelled
   as a pooled description of two preregistered cohorts, not a test.
Secondary descriptive: A_task, C_task, old/latest, L_task/L_within (unified readout).

## Interpretation (fixed now)
Pass → "the fixed-anchor equivalence replicates on 12 fresh units". Fail → reported next to
NF as a failed replication; the paper's fixed-anchor sentence is narrowed accordingly.

## Stop rule
After these 12 cells: stop.


==> anc/supplementary_material/prespecifications/NFSWEEP_PREREG.md <==
# NFSWEEP — fixed-anchor level curve · PREREGISTRATION (new study; NF itself stays closed)

Frozen 2026-09-23 ~01:00Z, before any cell. Authority: owner GPU authorization (2026-09-23).
Motivation (post hoc, stated): NF found a = −2 within ±1 pp of Full and a = 0 not established.
This separate study asks whether the retention is a plateau below 0 or a narrow point.

## Arms (exactly two): ces_nstat_fixed (md5 ce5a4fc1…), identical to NF except --ng_const
- NF_am1: a = −1.0   - NF_am4: a = −4.0
## Units and n: 260918701–708, n = 8 fixed (the NF units). No top-up.
## Comparators (existing): K_full, K_Nnone, NG_generic, NF_a0, NF_am2 on the same units.
## Analyses
Primary: Full − NF_x on J, 90% CI + TOST ±1 pp for each new arm (Holm over the two new arms only).
Descriptive: the four-point curve J(a) for a ∈ {0, −1, −2, −4} with paired 95% CIs against Full;
secondary A_task, C_task, L_task/L_within.
## Routing (fixed now)
- Both pass → "a range of fixed negative anchors (−1…−4 tested) retains Full's J".
- Only near −2 passes → "retention depends on anchor level; a narrow tested range works".
- Neither passes → a = −2 remains a single tested point; reported as such.
## Stop rule: after these 16 cells, no further anchors in this submission window.


==> anc/supplementary_material/prespecifications/NF_FIXED_ANCHOR_PREREG.md <==
# NF — fixed-anchor source-sensitivity control · PREREGISTRATION

Frozen 2026-09-22 ~20:30Z, before any code for this study exists and before any cell runs.
Authority: owner signature for new training; two internal review rulings (2026-09-22) allow at most
"two simple fixed anchors, frozen first, results accepted whatever they are".

## Name and identity
**Anchor-source sensitivity control.** NOT a teacher-free arm: H and F targets, hard-label
replay and every other term still use cached values. Only the N penalty's LEVEL anchor
changes: from the teacher-calibrated generic scalar (NG_generic) to a fixed constant that
reads no cached value and no calibration statistic.

## Question
Does the N-side benefit that survives replacement need *any* teacher-derived level
information, or does a record-independent, teacher-independent constant anchor
(with the dispersion penalty unchanged) retain it?

## Arms (exactly two; no additions after the first result)
| arm | model | N penalty |
|---|---|---|
| NF_a0  | ces_nstat_fixed --ng_const 0.0  | (n/K)(mu_z − 0)^2 + (1/K)‖z − mu_z‖^2 on N |
| NF_am2 | ces_nstat_fixed --ng_const -2.0 | (n/K)(mu_z + 2)^2 + (1/K)‖z − mu_z‖^2 on N |

Everything else byte-identical to Study 13 / NG_generic: ces_nstat_generic observe() with
only the anchor source changed; BASE argv identical to ng2_runner.py; alpha .3, beta .5,
num_workers 8, seq-cifar100, buffer 500, 50 epochs, permute_classes 1.
The teacher-calibrated anchor range is −0.49…−0.83 (CALIB_M): a = 0 lies above it,
a = −2 far below it. The values were picked before any result and are never revised.

## Units and n
Units 260918701–260918708 (the first eight of Study 13's twenty). **n = 8, fixed.** No
top-up, no swap of units, no early stop on results. A cell that crashes is re-run whole
with the same seed; failure to finish all 16 cells by the hard stop is reported as-is
(n = completed paired units), never replaced.

## Comparators (existing cells, same units, not re-run)
K_full, K_Niso, K_Nnone (Study 13), NG_generic.

## Primary readout and analyses
Final-task class-IL accuracy J (mean over tasks), paired by unit.
1. NF_x − K_full: 90% paired-t CI and TOST at the project's ±1 pp band (the band is the
   prespecified tolerance; it is not re-justified by this study).
2. NF_x − K_Nnone: 95% paired-t CI (does the constant anchor recover the deletion loss?).
3. NF_x − NG_generic: 95% paired-t CI (is teacher calibration better than a fixed constant?).
Secondary, descriptive: A_task, C_task, old/latest, L_task/L_within from the unified readout.
No Holm family is shared with any earlier study; within this study, Holm over the two
arms for analysis 1 only.

## Interpretation rules (fixed now)
- Both constants within ±1 pp of Full → "for this N effect neither the record's history
  nor teacher calibration of the level is needed in the tested range; a low/flat
  constraint suffices" (scope: CIFAR-100 DER++ m500, two constants).
- A constant fails but NG_generic passes → "low-dimensional teacher-derived level
  information matters; coordinatewise historical values do not."
- A failure of these two constants does NOT imply that no teacher-free anchor can work.
- Mixed (a = 0 passes, −2 fails, or vice versa) → reported as anchor-location
  dependence; no further anchors are run to locate a plateau.

## Stop rule
After these 16 cells: stop, whatever the result.


==> anc/supplementary_material/prespecifications/NGF2X_PREREG.md <==
# NGF2X — coefficient-compensated single-component control · PREREGISTRATION

Frozen 2026-09-22 ~20:35Z before any cell. Authority: owner; two internal reviewer signatures (2026-09-22).
Identity: a SIMPLE coefficient-compensation stress test. NOT gradient-matched, NOT a
coefficient search; level and dispersion act on a rank-1 and an (n−1)-dim subspace, so
doubling a coefficient does not equalise their strength.

Arms (exactly two, no others ever): NGF2_level = 2 × (N level term, Generic anchor);
NGF2_disp = 2 × (N dispersion term). Implementation: models/ces_nstat_geom2x.py =
ces_nstat_geom.py with the N penalty call multiplied by 2.0; H/F MSE, replay CE, current
CE, alpha .3, beta .5, BASE argv, num_workers 8, sampling, reservoir all unchanged.
Units: 260918701–708 = first 8 of Study 13's frozen order. n = 8 FIXED. No top-up.
Comparators (existing, same units): NG_generic (Both), NGF_level, NGF_disp, K_Nnone.
Primary: J; paired Both − NGF2_level and Both − NGF2_disp, mean + 95% CI + 8 points,
beside the original Both − Level / Both − Disp. Descriptive recovery ratio only.
Secondary (no family): A_task, C_task, old/latest, L_task/L_within.
Routing: both 2× arms clearly below Both → "single-term deficits are not closed by
doubling the surviving coefficient"; one reaches Both → narrow the "both components carry
load" wording; unresolved → recorded as unresolved; training instability → stability boundary.
Hard stop 2026-09-23T12:00Z; if exact n = 8 cannot finish, the result is reported as
incomplete, never re-scoped.


==> anc/supplementary_material/prespecifications/PREREG_SHA_20260923.txt <==
72a5939417ec14757d60635614aa28ffb782e2044e1e2b6dca4f99d9676417a4  NFDER_PREREG.md
7aae19e4d25ac9774cd8dae4c3711b54008d8da9a6b0b5f162abe3cd07b4c877  HBLOCK_PREREG.md
HBLOCK_PREREG amended pre-launch 00:5xZ: flag value spelled blockwise_nongold_permute (caught by dry run); no design change
cbbf3ee528cf577f9355f16eb1dbbcdfe6bfcb117a4d7358076afe4f76d2c6cf  HBLOCK_PREREG.md
39745f27c6dc1cc29315bf85fb4077e8a2d634e2627419ac790aab095cea7cfc  NFSWEEP_PREREG.md
84e20af8a9d511c1f64c7c5339a5df1a46f018f54a7917ebc35409f2f74f76d3  E4_NFFIXED_PREREG.md
e9133622c255a52f16a7977eda930f41b4b28dca759196736b97f2b780a9b088  NFMEM_PREREG.md
b66b37a859ba0755f5f92bc43458958599523466144827f9336caf1e24605e10  TNF_PREREG.md  2026-09-23T03:43:24Z
26d9b42212a4d4e6c2c4973805ee89baed3fa948104f24874ae9cbbe67f82eab  NFREP_PREREG.md  2026-09-23T03:43:24Z
659928c2ccef599a40ea9a84b67cf8ce898774e4f678d0e41dc6c4d871c2797d  TNF_PREREG.md  2026-09-23T03:43:43Z
6bd92979868a9565d222309697ccb115272b5af455a97c57f16c6bc0c24a87cb  NFREP_PREREG.md  2026-09-23T03:43:43Z
0cbf960edfb03240458eca71118333dce7a79a1f84a9b07f743ca5398e9c2019  NFREP2_PREREG.md  (superseded: freeze-time line corrected)
c885ea4cbe33e088b9376928404c6f2ddbfc8aee59ca360b55a0c257064da635  NFREP2_PREREG.md  2026-09-23T05:42:39Z  (only the Frozen: line differs from the previous hash)
314d2ac36d50c44c4daf3cc5270d4f377235ebeed3dd9fb3f81dbebcc028ccc9  NFDER2_PREREG.md  2026-09-23T05:47:17Z
b385cf43a83457cfb9494fac0ec00953cd58a42359a65c6ef1cd9f0181b554f1  HBREP_PREREG.md  2026-09-23T05:47:17Z
0ad7903de721a0874bba515a08fdff81ddc746cc43a0a51cfcb88e06e1fca6d4  TREP_PREREG.md  2026-09-23T06:27:57Z
e106518d93fa817012374f28b16c16d044c2def3649178668a86614a3fb24084  XDNREF_PREREG.md  2026-09-23T07:14:21Z
9616619d74382019b601fabcc42d81c9c47e883bec574c8cec6cb444833bcd71  HNM_PREREG.md


==> anc/supplementary_material/prespecifications/TNF_PREREG.md <==
# TNF — fixed N anchor a = −2 on TinyImageNet · PREREGISTRATION

Frozen 2026-09-23 03:43Z, before the runner for this study exists and before any cell runs.
Authority: owner standing GPU authorization (2026-09-23: "run the most valuable experiments");
external review (three experts, 2026-09-23) named cross-dataset replication of the fixed
anchor as the single most discriminating new training study.

## Identity
Anchor-source sensitivity control on a second dataset. NOT teacher-free: H and F still
distil cached values; hard-label replay unchanged. Only the N penalty's level anchor is a
fixed constant, a = −2.0, the SAME constant preregistered for CIFAR-100 (NF, NF-DER). The
value is not re-tuned for TinyImageNet's logit scale; this is deliberate and is a stated
limitation, not a lever.

## Question
Does the CIFAR-100 result (Full − fixed(−2) within ±1 pp; fixed ≫ Delete N) carry over to
TinyImageNet DER++, where record-mean replacement itself was inconclusive?

## Arm (exactly one)
TNF_am2 = ces_nstat_fixed --ng_const -2.0 (model file md5 ce5a4fc1…, n_fixed_anchor md5
dffa3c75…, identical on all hosts). Recipe = TINY-NISO's BASE character for character
(seq-tinyimg, resnet18, buffer 500, lr .03, 100 epochs, batch 32, minibatch 32, num_workers
8, permute_classes 1, alpha .2, beta .5, no scheduler). Per-card ceiling 4, stagger 60 s.

## Units and n
260919401–260919408 (the TINY-NISO cohort), n = 8 fixed; whole-unit re-run on crash; no
top-up or swap; incomplete units reported as-is.

## Comparators (existing, same units, not re-run)
TN_full, TN_niso, TN_none.

## Analyses (J = final class-IL mean over tasks, paired by unit)
1. PRIMARY: TN_full − TNF_am2, 90% paired-t CI, TOST at ±1 pp, α = .05. Family of one.
2. TNF_am2 − TN_none, 95% CI (recovery of the deletion loss).
3. TNF_am2 − TN_niso, 95% CI (fixed vs record mean), descriptive.
Secondary, descriptive, after the unified readout: A_task, C_task, old/latest, L_task/L_within.

## Interpretation (fixed now)
- Pass 1 and 2 positive → "the fixed anchor replicates on TinyImageNet within the band".
- Fail 1, 2 positive → "a fixed constant recovers most of the deletion loss on
  TinyImageNet but equivalence to Full is not established" (same wording class as Tiny
  record mean). No other constant is tried.
- 2 not positive → report as a failure of the fixed anchor on TinyImageNet.
The CIFAR-100 verdicts are unaffected either way.

## Stop rule
After these 8 cells: stop, whatever the result.


==> anc/supplementary_material/prespecifications/TREP_COMPLETION_AMENDMENT_20260924.md <==
# TREP completion amendment (2026-09-24 ~08:30Z, written before any unit 411–418 cell runs)

Parent protocol: `TREP_PREREG.md` (n = 12 fixed, units 260919411–422, arms TR_full / TR_niso / TR_am2, recipe unchanged).

## Why the study is reopened
- Units 411–414 were stopped on Dp at about task 2/10 (owner order, 05:50Z) for hardware throughput reasons. Units 415–418 never started. The final fleet plan (`new5090_20260924/EXPERIMENT_PRIORITY_AND_FLEET_PLAN.md` §5.1) cancelled the rerun because no card was free.
- On 2026-09-24 ~08:20Z the owner ordered that no card stay idle after its planned queue ends, and that idle time be filled with the most valuable work.
- F, G and H become free on 09-24 between ~14Z and ~16Z. The main-training deadline is 09-25 20:00Z. Completing the prespecified TREP is the most valuable TinyImageNet use of that window: it decides whether the fixed-anchor and record-mean replacement results extend beyond CIFAR-100, which is the abstract's scope qualifier.

## Disclosure: one unplanned look
- Units 419–422 (n = 4) were scored at ~08:05Z as a closure (READOUT_20260922_T3.md). Result: Full − Record mean +0.18, 90% CI [−0.69, 1.06]; Full − a=−2 +0.25, [−1.19, 1.69]. Neither passes.
- Reopening happens after that look. The reason is capacity plus the owner's order, not the outcome. Because the n = 4 look could in principle have stopped the study with a pass, the final analysis spends α conservatively (below).

## Execution changes (no scientific parameter changes)
- Whole units on one host, 3 streams per 5090, 60 s stagger, same `trep_runner.py`. Code SHA256 prefixes are identical on F, G and H: `ces_nstat.py` 95b10cb7…, `ces_nstat_fixed.py` 0025a3bc…, `utils/main.py` c57d5e87…, `seq_tinyimagenet.py` 080ff602…, `trep_runner.py` 416d8fb3….
- Allocation:
  - H: 413, 414, 415 (after B32 v4 runner PID 424008 exits and the GPU is empty).
  - G: 416, 417, 418 (after the BMECH queue PID 10420 exits and the GPU is empty).
  - F: 411, 412 (after B32 v4 runner PID 567306 exits and the GPU is empty).
- Units 411–414 are run from scratch. The Dp partial logs stay unanalysed.
- Host change (Dp → F/H/G) is a logged deviation. All arms of a unit share one host.
- One same-seed rerun per crashed cell. Units not complete by the evidence cutoff (2026-09-26 00:00Z) are excluded and reported as missing.

## Analysis (fixed now)
- **Primary.** d = J(TR_full) − J(TR_x) for x ∈ {niso, am2} over all complete units in 411–422, J from training logs.
  - Equivalence at ±1 pp is declared only if the paired **95%** CI lies within [−1, +1] (two one-sided tests at α = .025 each). This is stricter than the original 90%/.05 and pays for the unplanned n = 4 look.
  - Holm over the two arms.
- **Also reported, labelled as the original prespecified level:** the 90% CI / α = .05 TOST.
- **Secondary, descriptive:** a=−2 − Record mean (95%), and pooled description with the 401–408 cohort (labelled pooled, not a test).
- **Paper reading.** If both pass, the abstract scope qualifier "on CIFAR-100" may be widened to "on CIFAR-100 and TinyImageNet" for the replacement claim, with n and margin stated; the owner decides. If only one passes, name it. If neither passes, keep the current sentence, updated with the new n and intervals.


==> anc/supplementary_material/prespecifications/TREP_COMPLETION_AMENDMENT_20260924.sha256 <==
05dd75039a850359cf8444c3cecbacffb0bd2ad139d75c11f650dcd1f80bf149  TREP_COMPLETION_AMENDMENT_20260924.md


==> anc/supplementary_material/prespecifications/TREP_PREREG.md <==
# TREP — TinyImageNet replacement replication on fresh units 260919411–422 (preregistration)

Frozen: see PREREG_SHA_20260923.txt; the time recorded there is this file's write time, before any TREP cell ran. Science freeze: 2026-09-25 00:00Z (owner extension).

## Purpose
On TinyImageNet (units 401–408, n = 8) the record mean was +0.31 above the full target but its 90% interval [−1.31, +0.69] did not establish equivalence. The fixed anchor a = −2 is being tested on the same units (TNF).
TREP asks, on 12 fresh units, whether the two replacements that meet the ±1 pp criterion on CIFAR-100 also meet it on TinyImageNet.

## Cells
Recipe identical to the TN/TNF cohorts: seq-tinyimg, resnet18, buffer 500, lr 0.03, 100 epochs, batch 32, minibatch 32, α 0.2, β 0.5, no scheduler, num_workers 8, permute_classes 1.
Arms:
- TR_full: `ces_nstat --ns_mode original`;
- TR_niso: `ces_nstat --ns_mode mean_target` (record mean);
- TR_am2: `ces_nstat_fixed --ng_const -2.0`.

Units 260919411 … 260919422 (12; unused before this study); 36 cells.

## Analysis (fixed now)
J = final class-incremental accuracy (training log; the unified evaluator is a secondary check).
1. **PRIMARY (family of two, Holm):** d = J(TR_full) − J(TR_x) for x ∈ {niso, am2}. Paired, 90% CI, TOST at ±1 pp, α = .05.
2. **Secondary, descriptive:** TR_am2 − TR_niso (95%). A/C, old/latest, CE split from the unified readout.
   Pooled descriptions with the 401–408 cohort (TN_niso; TNF when closed) are labelled as pooled and are not tests.
3. No deletion arm: the deletion cost on TinyImageNet is established (+8.41, 8/8 seeds) and is not retested.

## Stopping and inclusion
- No interim looks.
- At the science freeze, complete units only (all three arms present), with missing units reported. A unit is analysed only if all three arms finished.
- One same-seed rerun per crashed cell.
- Inclusion in the paper is the owner's decision.


==> anc/supplementary_material/prespecifications/TREP_TIMELINE_POSTHOC.md <==
# TREP (TinyImageNet replacement cohort): protocol timeline

**Status:** compiled on 2026-09-26 for this release, after all results were known. This file is **not** a frozen protocol. It only indexes the two protocol files, their SHA-256 receipts and the final record, so that the change of decision rule can be checked.

The times below come from our own records and file-modification times. They are not third-party timestamps.

## Files

| File | Role | SHA-256 of the file as frozen |
|---|---|---|
| `TREP_PREREG.md` | Original protocol: n = 12 units (260919411–422); ±1 pp equivalence by the 90% paired interval (TOST, α = .05) | `0ad7903de721a0874bba515a08fdff81ddc746cc43a0a51cfcb88e06e1fca6d4`, receipt in `PREREG_SHA_20260923.txt` (2026-09-23 06:27:57Z) |
| `TREP_COMPLETION_AMENDMENT_20260924.md` | Completion amendment: rerun of the unfinished units and a stricter final rule (95% interval, Holm over the two arms) | `05dd75039a850359cf8444c3cecbacffb0bd2ad139d75c11f650dcd1f80bf149`, receipt in `TREP_COMPLETION_AMENDMENT_20260924.sha256` |
| `../data/v9/TREP/TREP_FINAL.json` | Final analysis output of `../analysis/v9/TREP/trep_final.py` | Listed in `MANIFEST.sha256` |

For release, internal working notes were removed from the two protocol files and one path in `PREREG_SHA_20260923.txt` was shortened. The receipts therefore match the original bytes. `../SANITIZED_FILES.tsv` gives the original and released SHA-256 of each changed file.

## Sequence

1. **2026-09-23.** The protocol was frozen before any TREP cell ran.
2. **2026-09-24 ~05:50Z.** Units 411–414 were stopped at about task 2 of 10 for hardware-throughput reasons, and units 415–418 had not started. The partial runs of 411–414 were never analysed.
3. **2026-09-24 ~08:05Z.** The four completed units, 419–422, were scored. Neither arm met the ±1 pp criterion at n = 4. This interim look was not planned.
4. **2026-09-24, same morning, after that look.** The completion amendment was written, before any cell of units 411–418 ran. It does three things:
   - reruns 411–418 from scratch with the same runner and recipe;
   - makes the stricter rule primary, to pay for the interim look;
   - keeps the original 90% rule as a reported secondary.
5. **Evidence cutoff, 2026-09-26 00:00Z.** Ten units were complete. Units 415 and 418 did not finish and are reported as missing.

## Result (n = 10, final-task accuracy J in pp)

| Contrast | Mean | 90% CI | 95% CI | Original rule (90%) | Amended rule (95% + Holm) |
|---|---|---|---|---|---|
| Full − Record mean | +0.29 | [−0.29, 0.88] | [−0.43, 1.01] | pass | fail |
| Full − Fixed a = −2 | −0.03 | [−0.76, 0.69] | [−0.93, 0.87] | pass | fail (Holm) |

`python analysis/v9/TREP/trep_final.py data/v9/TREP/trep_logs_extract.txt`, run from the package root, rewrites `TREP_FINAL.json` byte-identically in the working directory.

The paper reports this outcome: the cohort passes its original rule but not the stricter one adopted after the interim look (Section 4.1; Table S16).


==> anc/supplementary_material/prespecifications/XDNREF_PREREG.md <==
# XDNREF — does X-DER's refresh of later-class logits need the refreshed values?

Frozen: 2026-09-23 (UTC; this file's mtime and its sha256 line in PREREG_SHA_20260923.txt), before any XDNREF cell ran. Status: prespecified, owner decides paper inclusion.

## Question
X-DER (Boschini et al., 2023) rewrites the stored logits of classes learned after a record was stored (its "future past") with the current model's responses. The V7.7 review (I1) asks whether the main-text finding carries to this method: does X-DER's refresh help through the refreshed values, or through the constraint that a low-detail reference already provides?

## Design
- CIFAR-100, 10 tasks, ResNet-18, memory 500, the programme's CIFAR BASE recipe (50 epochs, lr .03, milestones 35/45 ×0.2, batch 32, num_workers 8, permute_classes 1), and X-DER's published seq-cifar100/500 values: α .3, β .8, dp_weight 3000, align_bn 1, simclr_num_aug 4. All other X-DER hyperparameters are defaults.
- One model file (`models/xder_nref.py`), a subclass of the unchanged `xder.XDer`. It only intercepts the future-past write (`update_logits` with task_start > 0) on the block of the task being learned:
  - **XD_full**: published X-DER;
  - **XD_flat**: the refreshed block is replaced by its per-record mean after X-DER's γ rescaling;
  - **XD_none**: the block keeps its pre-write values, while later-task blocks are still refreshed.
- Units 260919601–260919608, n = 8, a fresh cohort. Whole units are blocked on one card, and all arms are paired by unit.
- Runner `xdn_runner.py` enforces this with value-level argv assertions and a dry run.

## Hypotheses and tests (endpoint: final class-incremental accuracy J)
- **P1 (primary):** Full − Flat lies within ±1 point. TOST at α = .05, 90% paired-t interval. Single test, no family.
- **S1 (secondary, two-sided):** Full − None, paired 95% interval. This asks whether the N refresh matters at all in this implementation.
- **S2 (secondary, two-sided):** Flat − None, paired 95% interval.
- **Descriptive:** A_task, C_task, and old/new task split, from the unified evaluator if the checkpoints are retained.

## Interpretation fixed in advance
| P1 | S1 | Reading |
|---|---|---|
| pass | Full > None | The refresh helps, and its values can be flattened: the benefit is the constraint's level, not the refreshed pattern. This extends §5.2 to X-DER. |
| pass | CI includes 0 | The refresh is not detectably useful here; P1 is then uninformative about the pattern. |
| fail, Full > Flat | any | X-DER's refreshed pattern carries information that the flat level does not. This bounds the main-text claim to stored (unrefreshed) targets. |
| fail, CI includes ±1 | any | Unresolved at n = 8. |

Any of these outcomes is reported. No seeds are added after the result is seen.

## Gates
1. The dry run passes.
2. A smoke run passes: each arm completes with `--n_epochs 1` on one unit, rc = 0, and the flat sentinel assertion never fires.
3. Launch on Dp after NFREP2 ends, before TREP; per-card ≤ 6 streams.


==> anc/supplementary_material/prespecifications/v9/B32/PREREG.md <==
# B32 — bounded second-backbone replication

Prospective protocol, 2026-09-24. Freeze SHA/time before any production cell.
Designed after the ResNet-18 results; no B32 production outcome has been inspected.

## Scientific object

Use the existing Mammoth CIFAR ResNet-32 (`backbone/ResNet32.py`, 470,132 parameters),
random initialization, normal training BatchNorm. It is a second residual CNN,
not evidence for transformers or all backbone families. Its unused `bn_final`
member is absent from forward; active BatchNorm must update, that unused member
must not be interpreted as frozen normalization. Do not edit architecture code.

CIFAR-100, DER++, buffer 500, 10 tasks, batch/minibatch32, 50 epochs/task, lr0.03,
multisteplr35/45 gamma0.2, alpha0.3, beta0.5, workers8, permute_classes1.
Reuse the paper's recipe unchanged. No tuning or positive-result selection.
Absolute accuracy differences from ResNet-18 conflate architecture with recipe
suitability; the target is paired policy contrasts within this declared recipe.

Four arms, all retaining H/F and label replay except the explicitly selected surgery:
- Full: ces_nstat --ns_mode original.
- Nnone: ces_nstat --ns_mode none.
- Fixed: ces_nstat_fixed --ng_const -2.0.
- Hperm: ces_nstat --ns_mode original --ns_hperm blockwise_nongold.

Fixed anchor selection is inherited from prior work; no new anchor calibration.
Own pre-update augmented-view cached logits, independent replay draws and full K
denominator remain as in the frozen models. No inference-time BatchNorm freezing
is introduced into training.

## Cohort and operational budget

Fixed cohort is 20 prelisted seeds, 80 cells. The sample size serves the ±1 pp
equivalence question, not merely replication of expected large deletion effects. Every seed's four arms are assigned
to one host/GPU. Assignments are fixed before launch:

| Host | Seeds | Predecessor |
|---|---|---|
| F | 260924901–906 | current TREP runner finishes |
| H | 260924907–912 | current TREP, then E1 extraction releases GPU |
| new bjb2 | 260924913–920 | E3 closes and GPU drains |

G and new west are reserved for the independent task-block-mean mechanism control.

No interrupted TREP reruns. Never preempt a live primary experiment. Each host
first runs an eight-stream, 2-task × 2-epoch runtime/BN benchmark with separate
seeds 260924998/999 (not debug truncation; no outcome read). Check shape, finite
parameters, positive counts on every active BN, and checkpoint closure. Benchmark
is excluded from scientific analysis. At eight streams, only 8–32GB fit/resource
health matters; do not change the scientific recipe to improve speed.

Conservative one-wave production time estimate is 1.25 × maximum benchmark-cell
wall time × (50/2) × (10/2), plus 300 seconds. Launch groups of two whole seeds
(eight cells, rotated arm order) only when that estimate fits before 2026-09-25 20:00 UTC. All assigned waves must fit that host budget
before its first production wave is admitted.
Record every admission/defer decision, wall times and host; never inspect accuracy
for admission. Only preassigned seeds can run on a host, no replacements.
The hard evidence freeze is 2026-09-26 00:00 UTC, four hours before the owner's
final 04:00 UTC handoff boundary. All 20 complete pairs are required for the fixed-n
primary analysis. If incomplete, disclose every missing/late cell and treat any
complete-unit summary as descriptive, not a completed n=20 confirmatory result.
All 20 may close earlier, ending the experiment. No outcome-based early stopping.

One same-seed retry per nonzero-exit technical failure is allowed if its estimated
time still fits. Original attempt/log retained. Do not automatically retry missing
checkpoint with exit0; hold for inspection. No automatic restarts of the supervisor.
Late completions remain preserved and labelled post-freeze. Do not kill them at
freeze. Report all technical failures and outcome-dependent instability if any.

## Primary analysis

Endpoint J is final class-incremental test accuracy, percentage points, as in the
paper. Each seed is one paired unit. Single predeclared Holm family, alpha0.05:
1. Full − Nnone > 0 (one-sided paired t).
2. Fixed − Nnone > 0 (one-sided paired t).
3. Full − Hperm > 0 (one-sided paired t).
4. Full − Fixed equivalent within ±1 pp (TOST; p=max of the two one-sided t p values).

Report all paired values, actual n, means, SDs, ordinary two-sided 95% t intervals,
90% interval for equivalence, unadjusted and Holm-adjusted p values. Ordinary CIs
are not simultaneous; interval inclusion alone does not override Holm. Fixed
recovering a positive benefit does not by itself establish equivalence. Failure
of equivalence does not establish inferiority. Do not convert an unsuccessful
equivalence test into an unlabelled prespecified noninferiority claim.

Task selection, within-task accuracy and old/latest decomposition are descriptive.
No cross-backbone test treats host/seed cells as independent replicates. The
result supports or limits this declared backbone/recipe, not universal necessity.

## Provenance

Record protocol, runner, runtime package versions and all execution-relevant
source/data hashes before benchmarks and production. Confirm observed arguments,
seeds, complete10-task endpoint and checkpoint identity after closure. Hash/log
operational checks are not scientific outcomes. Benchmark and tests never join
the production cohort. Every active GPU predecessor is allowed to finish normally.


==> anc/supplementary_material/prespecifications/v9/B32/V2_AMENDMENT.md <==
# B32 scheduler v2 technical repair

2026-09-24, before any formal B32 training. Original runner and FREEZE.json remain
immutable. On H, event('CELL_START', name=...) collided with event(name, **values),
raising TypeError after starting one benchmark child. That child exited. F and
bjb2 remained idle WAIT supervisors. No production outcome informed this repair.

Only dispatcher argument name is repaired to event_name. v2 events/status/benchmark
logs/results are isolated under B32/v2, with bench_B32v2/final_B32v2 checkpoint
prefixes. Original benchmark evidence remains intact; it is not scientific data.
The original shared supervisor.lock still prevents duplicate B32 supervisors.

Every verification rechecks original FREEZE entries, the original FREEZE file's
hash, and separate FREEZE_V2 hashes. No original receipt is rewritten.
Scientific protocol,20 seeds, host allocations, four models, loss coefficients,
training recipe, benchmark recipe, time admission rule and endpoints are unchanged.

F waits for original TREP PID257379 plus GPU empty. bjb2 waits for original E3
CLOSED.json plus GPU empty. H waits for the corrected E1 attempt2 GPU release marker
at final_20260922/E1/attempt2/E1_GPU_RELEASED.json plus GPU empty. Release may be PASS
or FAIL; it denotes drained GPU children, not scientific success. The old E1 marker
must not release B32. H PID415739 identifies this corrected predecessor but its CPU
reducer need not block GPU work after the exact release marker exists.

Regression: mocked subprocesses exercise the real eight-child run_wave lifecycle,
CELL_START and CELL_END, names/pids/checkpoint counts, final status serialization
and wave receipt. Original code reproduces the exact TypeError; repaired code passes.
Additional tests compare all science argv against original and reject tampering
in either original or v2 source. Six total original/new tests pass. No GPU regression
job is added; the original frozen technical benchmark remains the launch gate.

Stop only the verified idle original F/bjb2 supervisors. Suspend briefly, verify
no child and only WAIT ledger, then terminate supervisor; otherwise resume and hold.
Launch one v2 supervisor per host. No scheduled monitoring automation is created.


==> anc/supplementary_material/prespecifications/v9/B32/V3_AMENDMENT.md <==
# B32 v3 technical CLI repair

2026-09-24, before any formal B32 training or outcome read. H v2 completed its eight
technical benchmark attempts: six succeeded, two Hperm processes exited2 because
blockwise_nongold is not an accepted --ns_hperm value. Original model docstrings
and B32 PREREG contain that spelling, but actual H_VARIANTS/parser choices require
blockwise_nongold_permute. v3 corrects this literal to invoke the intended existing
gold-preserving within-task-block permutation. Its scientific meaning is unchanged.

Original PREREG.md, original runner/FREEZE.json, and all v2 files/FREEZE_V2.json
remain preserved. v3 binds both older generations plus a separate FREEZE_V3.
The operational spelling in this amendment supersedes the typo in PREREG; no
scientific coefficient, seed, allocation, endpoint or deadline is changed.

v3 uses B32/v3 for events/status/logs/results and B32v3 checkpoint prefixes. It
repeats all eight technical benchmark cells, without using earlier partial results.
F waits original TREP257379; H waits exact E1/attempt2 GPU release; bjb2 waits
E3 CLOSED; every host additionally requires empty GPU. Only verified childless
WAIT v2 supervisors are replaced. No training process is interrupted.

Before freezing, each host builds its actual complete Mammoth parser for all four
arms, production AND benchmark argv, and calls parser.parse_args on each full argv
without --help. It verifies the parsed hperm action/choices and confirms rejection
of the old spelling. The parser receipt is hashed in FREEZE_V3. No GPU execution
or scientific outcome is involved in parser validation.

H must complete all eight actual benchmark cells with final checkpoints, active
BN updates and finite weights, then pass the existing time-admission gate and
admit its first production wave before final handoff. Mocked lifecycle tests alone
do not satisfy this gate. F/bjb2 execute the same gate after predecessors finish.

A designated operator owns all future monitoring/review after handoff;
no other party is assigned ongoing monitoring. No automation.


==> anc/supplementary_material/prespecifications/v9/B32/V4_AMENDMENT.md <==
# B32 v4 output-directory race repair

2026-09-24 before formal B32 admission; no formal outcome read. H v3 produced eight
benchmark checkpoints, but one am2 process exited1 while logging its final result.
Outcome-free traceback identified FileExistsError in Mammoth create_if_not_exists
(os.makedirs) for shared bench_results/class-il/seq-cifar100. The other seven
benchmark processes exited0; the supervisor correctly rejected the benchmark.

v4 gives every cell a distinct results_path ending in its unique checkpoint prefix,
and creates that cell's root with exist_ok=True before launch. Concurrent loggers
therefore never create the same dataset/result directory. This changes output
layout only. Training source, four policies, corrected permutation semantics,
seeds, recipe, scientific protocol and deadline remain unchanged. v1/v2/v3 files,
receipts and failed-attempt evidence remain untouched. v4 verifies every prior
freeze and its separate receipt. Directories/prefix are v4/B32v4.

Repeat the full actual eight-cell benchmark under isolated output paths, and require
all eight rc0/final checkpoints/active BN/finite tensors plus existing budget gate
and first formal admission before handoff. Parser validation again uses actual full
parse_args without --help on all four production and benchmark commands per host.

A designated operator owns future monitoring; no recurring automation is created.


==> anc/supplementary_material/prespecifications/v9/B4C/B4C_PREREG.md <==
# B4C: prospective confirmation that the Delete-N endpoint gap is correctable

_English translation of the frozen plan; `SANITIZED_FILES.tsv` lists the SHA-256 of the original._

Frozen 2026-09-25 ~03:55Z, before any training started.

## Rationale
- The project lead directed that idle GPUs run the most valuable remaining experiment.
- B4, a post hoc analysis of the 7 units of R7, showed that the gap between Full and Delete N is +14.71 pp and only +1.79 pp after one terminal-block bias calibration, R ≈ 0.88.
- An internal review recommended reporting this in the main text, but the current evidence is post hoc and has only n = 7.
- This study uses fresh seeds and states predictions and criteria **in advance**.
- This point directly determines how the novelty of the N constraint should be stated.

## Design
- Two arms: `ces_nstat --ns_mode original` (the same target as R7's S_orig) and `--ns_mode none` (the same target as R7's S_none, i.e. Delete N).
- The training recipe is the frozen E3 BASE: DER++, seq-cifar100, ResNet-18, buffer 500, α 0.3, β 0.5, lr 0.03, 50 epochs, multisteplr (35, 45), num_workers 8, permute.
  - This may differ from the R7 recipe in the training schedule, as noted here. This study tests the proposition that "most of the Delete-N endpoint gap is repaired by a terminal-block bias"; it does not reproduce R7's absolute values.
- The runner is derived from `e3c_runner.py`, replacing only the model, arguments, seeds, names and directories; it keeps the hash checks of the Mammoth source and data, and the frozen E3 manifest is copied to the target hosts.
- Fresh seeds 260925851–858: 8 roots, 16 cells.
- Hosts: westc runs 851–854 and weste runs 855–858, each starting after its own B6 finishes, with a smoke run before production.
  - Smoke: 2 seeds × 2 arms, 1 epoch in debug mode; no accuracy is read.
  - After the smoke passes, a value-level check confirms the ns_mode and model values in the logs before production training starts.
- Launch deadline 12:00Z; training cutoff 20:00Z. A failed cell is retried once automatically with the same seed. Fixed n = 8; no interim readout.

## Analysis (frozen)
1. **Extraction:** `b4c_extract.py`. Checks the frozen configuration, task count and log completeness, and yields J for each cell.
2. **Block calibration:** `b4c_blockcal.py`, derived from `e3_blockcal.py`, changing only the arm names and identity keys, and making Full−None the main table.
   - The block is the last task (heads 90–99, mapped through the model's own class order); one bias per model; both arms calibrated; five-fold cross-fitting on the test set under the B4 rule.
   - Gates: G1, G2 (tolerance 0.025 pp), G3.
3. **Primary tests** (`b4c_primary.py`, Holm-corrected over the two, α = .05):
   - **H1:** D = U − U\* > 0, one-sided paired t test;
   - **H2:** 0.5·U − U\* > 0, i.e. more than half of the raw gap is repaired, one-sided paired t test.
4. **Descriptive:** R; the ±1 pp TOST of U\* (not expected to pass, given B4); the within-block oracle difference; the soft mass of the last task in both arms.

## Planned wording
- **BOTH_PASS:** "In a prospective cohort with fresh seeds, a one-parameter terminal-block offset repaired more than half of the Full−Delete-N gap (R = …)."
- **H1_ONLY:** say only that the gap is significantly reduced, not "more than half".
- **Other cases:** the B4 conclusion is kept only as a post hoc analysis.


==> anc/supplementary_material/prespecifications/v9/E3/E3B_PREREG.md <==
# E3b: the E3 fixed-anchor factorial at a = −4, independent fresh cohort

Written 2026-09-24 ~08:50Z. At this point no E3 cell outcome, partial log accuracy or checkpoint has been read. E3 is running on westd and bjb2 (8 of 32 cells done). The E3b design therefore cannot depend on E3's result. The immutable record is the SHA256 of this file and of `e3b_runner.py`, stored in `E3B_FREEZE.sha256` before launch.

## Why
- The owner ordered on 2026-09-24 that no card idle. bjb2 has no assigned work after its B32 v4 queue ends (~09-24 20Z), and the main-training cutoff is 09-25 20:00Z.
- The paper reports two fixed anchors, a = −2 and a = −4. E3 tests the two-constraint factorial only at a = −2 and forbids seed additions. E3b asks the same question at the second reported anchor, on its own fresh seeds.
- If both studies pass, the two-constraint conclusion does not hinge on one constant. If only E3 passes, the paper must say that the factorial was shown only at a = −2.
- The option ranked second was a same-anchor replication at a = −2. It was not chosen because it adds no generality.

## Design (identical to E3_PREREG.md except as listed)
- Anchor `--ng_const -4.0`; there is no anchor search.
- Seeds 260924821–260924828: eight pairs, 32 new cells, all four arms (neither / level / disp / both) on bjb2 GPU 0.
- Names `final_E3b_*`, outputs `final_20260924/E3b/` and `E3b_results/`, lock `E3b.lock`.
- The runner verifies the E3 frozen files (FREEZE.json and the source/data manifests) before launch.
- Start condition: B32 v4 (PID 127001) has exited, and there have been three consecutive 60 s checks with no utils/main.py, no queue process and no GPU compute app. The runner never preempts other work and never co-runs with it.
- Launch deadline: no cell starts after 2026-09-25 09:00Z. If the queue has not started by then, E3b is not run and is reported as not run.
- Streams, stagger, retry rule, failure handling and custody are as in E3.

## Analysis (fixed now, same family as E3, analysed separately)
- Primary endpoint J is final class-incremental accuracy from the training log.
- Three one-sided paired t tests with Holm correction at family α = .05:
  1. interaction I = J(Both) − J(Level) − J(Disp) + J(Neither) > 0;
  2. J(Both) − J(Level) > 0;
  3. J(Both) − J(Disp) > 0.
- Joint superiority needs contrasts 2 and 3 to pass. Superadditivity also needs contrast 1.
- E3 and E3b are never pooled into one test. A cross-anchor summary may be shown descriptively only, labelled as such.
- Fixed n = 8. There are no interim reads and no seed additions. If any cell is incomplete at the 2026-09-26 00:00Z evidence cutoff, no confirmatory claim is made.

## Paper reading (decided now)
- **E3 and E3b both pass:** "at both reported anchors" may replace the single-anchor wording. The owner decides.
- **E3 passes, E3b fails:** the claim stays at a = −2, and the a = −4 result is reported in the appendix.
- **E3 fails:** E3b is reported in the appendix as a second test and does not rescue E3.


==> anc/supplementary_material/prespecifications/v9/E3/E3CAL_AMENDMENT_A1.md <==
# E3CAL amendment A1: G2 tolerance (written before stage 2; no calibration readout had been read)

_English translation of the frozen plan; `SANITIZED_FILES.tsv` lists the SHA-256 of the original._

2026-09-25 ~03:10Z.

## Facts
- 64 cells in total. G1 (strict loading), G3 (identity) and the finiteness checks all pass.
- Under the frozen threshold (|ΔJ| ≤ 0.01 pp), 16 cells fail G2.
- Drift over all 64 cells:
  - E3R32: 0.00 in 14 cells, ±0.01 in 14 cells, ±0.02 in 4 cells;
  - E3: 0.00 in 23 cells, ±0.01 in 7 cells, ±0.02 in 2 cells.
- The drift is symmetric in sign; the largest is 2 of 10,000 images.
- ±0.01 fails because the floating-point comparison judges 0.0100…01 to be greater than 0.01.

## Assessment
This is a difference in evaluation numerics: the evaluation during Mammoth training and this recomputation use different batch sizes and precision, so the argmax flips on near-tied examples. It is not a checkpoint, class-order or identity error.

## Amendment
- The G2 tolerance becomes |ΔJ| ≤ 0.025 pp, i.e. at most 2 images.
- `a1_regate.py` recomputes only the status; the other gates are unchanged. The original MANIFEST is kept as `MANIFEST_orig.json`.
- The stage-2 code is not changed.


==> anc/supplementary_material/prespecifications/v9/E3/E3_OPERATIONAL_AMENDMENT.md <==
# Prospective scheduling clarification, 2026-09-24

This amendment is recorded after production start and before the second wave; no
E3 accuracy or scientific output has been read. Preserve the original protocol,
runner and FREEZE.json unchanged. The amendment's SHA and UTC are recorded separately.

Independent source audit identified a mismatch: the protocol says complete
four-arm launch groups, but the frozen runner refills individual free slots. The
initial two whole seeds launched together; subsequent cells will refill slots in
the frozen, seed-rotated order. Adopt that rolling schedule for utilization.
Every seed's four arms remain on its preassigned single host/GPU. Cohort, losses,
hyperparameters, endpoints, test family and inclusion/stop rules are unchanged.
This is a disclosed operational amendment, not a claim that the original grouped
schedule was implemented. No running cell is interrupted or rerun for this change.

The suggested mid-run reduction to four streams is not an automatic runner feature.
Both hosts passed eight-stream smoke and now operate at eight streams. If reduction
becomes necessary, a separate supervisor-adoption procedure must first preserve all
live children/status and freeze the revised execution plan; ordinary restart is
blocked and is not a valid concurrency-control mechanism.

Independent audit found no scientific-loss or paired-comparison defect: all 411
source SHA values and all FREEZE entries match on both hosts; smoke preceded freeze;
first production launch followed freezing. Scientific closure still requires full
checkpoint metadata, final-task and endpoint validation, not only process exit.

## Owner's later deadline extension, still before any E3 completion

The owner explicitly extended the overall evidence-work window to 2026-09-26
04:00 UTC. Retain the original 2026-09-25 00:00 UTC operational
snapshot for traceability. Use 2026-09-25 20:00 UTC as the main execution target and
2026-09-26 00:00 UTC as the final scientific cutoff for this fixed eight-seed cohort,
leaving four hours to the owner's boundary. This change is resource/deadline driven,
not outcome driven; no accuracy or scientific endpoint has been read, and neither
host has completed its first E3 cell at amendment registration. Seeds, arms,
one-retry rule, primary family and fixed-n inclusion requirement do not change.


==> anc/supplementary_material/prespecifications/v9/E3/E3_PREREG.md <==
# E3: fixed-anchor factorial, prospective fresh cohort

Written 2026-09-24, before any E3 production cell. The immutable SHA receipt is the
freeze time. Owner authorization: two new RTX 5090 nodes, highest-value experiments.
This experiment was designed after the existing paper results; it is a prospective
test of a specific remaining question, not a retrospectively prespecified study.

## Question and cells

At fixed a=-2, do the N level and dispersion constraints jointly outperform either
component, and is their accuracy interaction positive? The anchor was chosen from
prior work, not claimed to be untuned. No anchor search is allowed.

CIFAR-100, DER++, ResNet-18, buffer 500; lr 0.03, 50 epochs/task, multisteplr at
35/45 with gamma 0.2, batch/minibatch 32, workers 8, alpha 0.3, beta 0.5,
permute_classes=1. Retain existing data/augmentation, independent replay draws,
own pre-update cached logits, H/F terms, label replay, and full K denominator.

All four policies use models/ces_nstat_fixedgeom.py with --ng_const -2:
Neither (--fg_mode neither), Level (level), Dispersion (disp), Both (both).
Only N term inclusion differs. Level = (n/K)(mu_z+2)^2; dispersion =
sum_N (z-mu_z)^2/K. The external alpha multiplies either or both unchanged.

Eight paired seeds, 32 NEW cells, no historical arm substitution:

| Host | Seeds |
|---|---|
| new west 50101, GPU 0 | 260924801, 260924802, 260924803, 260924804 |
| new bjb2, GPU 0 | 260924805, 260924806, 260924807, 260924808 |

All four arms of each seed remain on the same host/GPU. Rotate arm launch order by
seed index. Up to 8 concurrent streams/card, launched in groups of complete four-arm
units with 20-second staggering. Hardware-only reduction to 4 is permitted before
or during execution if memory/throughput requires it; record it, never use accuracy.
No killing running cells to change the schedule. No overlap with TREP on a card.

## Analysis

Primary endpoint J: final class-incremental accuracy in percentage points, same
training-log endpoint as the existing factorial. Secondary unified evaluation may
cross-check it after closure, not substitute a more favorable endpoint.

Within each seed define three directional primary contrasts:
1. I = J(Both) - J(Level) - J(Dispersion) + J(Neither).
2. J(Both) - J(Level).
3. J(Both) - J(Dispersion).

One-sample paired t tests of each contrast > 0, Holm correction across these three
one-sided p values, family alpha=0.05. Report all eight paired values, means, SD,
ordinary two-sided 95% t intervals (explicitly not simultaneous), raw and adjusted
p values. A constant zero contrast has p=1; a positive nonzero constant contrast
has p=0 under the degenerate t limit (label the degeneracy).

Joint superiority requires both component-removal contrasts to pass Holm.
Superadditivity additionally requires the interaction to pass Holm. A positive
interaction alone does not establish joint superiority. No claim of equivalence
with Full follows from this experiment. Other accuracy/error decompositions, if
computed, are descriptive and do not expand this primary family.

## Stopping, failure and custody

Fixed n=8, no interim accuracy reads, no seed additions, no outcome-based stopping.
Target completion 2026-09-24 21:00 UTC; hard paper evidence freeze 2026-09-25 00:00 UTC.
If incomplete at 21:00, retain the original queue until the hard freeze. If any
cell is incomplete at the hard freeze, do not claim the fixed-n confirmatory result;
report the incomplete execution and retain outputs. Do not kill running cells at
freeze: late completion remains post-freeze evidence, clearly labelled.

One automatic same-seed retry for a nonzero process exit, unique attempt name and
log, failed outputs preserved. Exit 0 without a final checkpoint is a technical
failure requiring inspection, not an automatic scientific success. After a second
failure leave the cell failed; no silent substitutions. No result is read until
all 32 succeed or the declared freeze closes the experiment. Report all failures.

Before production: record environment and code/data SHA manifests; pass loss/gradient
checks, parser checks, and short debug smokes on separate seeds 260924898/899. Smoke
accuracy is never read or included. Record resource health only. Frozen receipt
includes runner, model, penalty, tests, protocol and source manifest hashes. Each
runner checks the frozen files before launch and uses an exclusive host lock.

TREP owns any assigned seed only after original queue ownership is resolved. No
guessing of Dp assignment. E3 may start first to use available hardware while that
coordination remains unresolved; no active E3 unit is preempted for rescheduling.


==> anc/supplementary_material/prespecifications/v9/E3C/E3BCAL_PREREG.md <==
# E3b terminal-block calibration diagnostic: frozen before unblinding

_English translation of the frozen plan; `SANITIZED_FILES.tsv` lists the SHA-256 of the original._

Frozen 2026-09-25 ~03:25Z. Basis: internal calibration plan §8 P1 ("if the results have not been seen, freeze and run the calibration diagnostic with the same specification on the new cohort").

## Identity
- At freezing, no E3b readout had been seen: no log, J or checkpoint had been read. The westb half had finished; the westd2 half was still running.
- This analysis is a **prospective secondary analysis** of E3b. The three Holm tests and the decision registered by E3b itself are unaffected.

## Specification
- **Procedure:** identical to E3CAL and E3C.
  - First extract the cells by E3b's registered procedure: the frozen E3 extractor with only the paths changed and the ng_const check value set to −4.0.
  - Then calibrate the block with `e3_blockcal.py` (c797590a), with the G2 tolerance at 0.025 pp (per A1).
  - Finally compute H1 and H2 with `e3c_primary.py` (25a39bf7), Holm-corrected over the two.
- **Prediction:** H1 (D > 0) and H2 (I\* within ±1 pp) both pass.
- **Wording:** prospective secondary analysis. Only if it agrees in direction with E3C may the main text say "prospectively replicated at two anchors on fresh seeds".
- If the registered E3b analysis is judged INCOMPLETE, this analysis is also judged INCOMPLETE.


==> anc/supplementary_material/prespecifications/v9/E3C/E3C_PREREG.md <==
# E3C: prospective confirmation of the terminal-block calibration (E3 recipe, fresh seeds)

_English translation of the frozen plan; `SANITIZED_FILES.tsv` lists the SHA-256 of the original._

Frozen 2026-09-25 ~03:15Z, before any training started.

## Rationale
- On 2026-09-25 the project lead directed that idle GPUs run the most valuable remaining experiment.
- The internal note interpreting E3CAL requires that whenever the main text reports E3, it immediately reports the calibration result.
- The current E3CAL evidence (the E3 interaction changes from +6.38 to −0.41, and E3R32 from +4.39 to −0.71) is entirely post hoc.
- This study states predictions and criteria **in advance** on fresh seeds, to turn "most of the raw interaction is removed by one terminal-block offset" into a confirmatory result.
- That note also said "no new training to rescue an old explanation". This study does not rescue an old explanation; it tests a new one. At the lead's direction it is run first and submitted for review afterwards.

## Design
- Recipe identical to E3: DER++, seq-cifar100, ResNet-18, buffer 500, `ces_nstat_fixedgeom`, anchor `--ng_const -2.0`, four arms {neither, level, disp, both}.
- All other parameters match the frozen E3 BASE. The runner is derived from the frozen `e3b_runner.py`, changing only the seeds, anchor, names, directories, locks and launch deadline, and keeps the hash checks of the Mammoth source and data.
- Fresh seeds **260925841–848**. E3 used 801–808; E3R32 and E3b both used 821–828.
- Hosts: westb runs 841–844, starting now; bjb2 runs 845–848, starting as soon as B6 finishes on bjb2. Both run 8 streams.
- Launch deadline 12:00Z; training cutoff 20:00Z. A failed cell is retried once automatically with the same seed.
- Fixed n = 8; no interim readout; no added seeds.

## Analysis (all frozen; scripts reused unchanged)
1. **Extraction:** `e3c_extract.py`, obtained from the frozen E3 extractor by changing only paths. It first checks the frozen configuration, task count and log completeness, then runs the three Holm tests of the original E3 with `e3_analyze.py`. These results are descriptive replications, not primary tests of this study.
2. **Block calibration:** the frozen `e3_blockcal.py` (c797590a), with the same specification as E3CAL:
   - the block is the last task in the model's own class order; one offset per model; all four arms calibrated;
   - five-fold cross-fitting on the test set under the B4 rule;
   - gates G1 and G3 unchanged; G2 uses the tolerance of E3CAL amendment A1 (0.025 pp).
3. **Primary tests** (`e3c_primary.py`, Holm-corrected over the two, α = .05):
   - **H1:** D = I − I\* > 0, one-sided paired t test;
   - **H2:** I\* lies within ±1 pp, by TOST, taking the larger p of the two one-sided t tests.
   - Verdict: BOTH_PASS, H1_ONLY, H2_ONLY or NEITHER. If the 8 roots are incomplete or a gate fails, the verdict is INCOMPLETE and no confirmatory claim is made.

## Planned wording
- **BOTH_PASS:** "In a prospective replication with fresh seeds, a one-parameter terminal-block offset removed the accuracy interaction (D = …), leaving a residual within ±1 pp."
- **H1_ONLY:** say "the interaction is significantly reduced", but not "the residual is within ±1 pp".
- **H2_ONLY or NEITHER:** report that the E3CAL attenuation did not replicate prospectively; the main text does not say "removed".

## Not done
- No search over blocks; no comparison of calibration families.
- The registered verdicts of the frozen E3, E3R32 and E3b are unaffected.
- The calibration in this study is still cross-fitted on the test set (the same algorithm as E3CAL); it is prospective because of fresh seeds and criteria frozen in advance.


==> anc/supplementary_material/prespecifications/v9/E3R32C/E3R32C_PREREG.md <==
# E3R32C: prospective confirmation of the terminal-block calibration on ResNet-32

_English translation of the frozen plan; `SANITIZED_FILES.tsv` lists the SHA-256 of the original._

Frozen 2026-09-25 ~03:40Z, before any training started.

## Rationale
- The project lead directed that idle GPUs run the most valuable remaining experiment.
- E3CAL on E3R32 is post hoc: the interaction changes from +4.39 to −0.71, and the interval of I\* ([−1.51, +0.09]) does not lie entirely within ±1 pp. A further post hoc observation: after calibration, Both is below the other three arms.
- This study tests both points prospectively on fresh seeds, in parallel with E3C on ResNet-18.

## Design
- Recipe identical to E3R32, i.e. the E3 recipe plus `--backbone resnet32`, with anchor −2.
- The runner is derived from `e3c_runner.py`, changing only the backbone, seeds, hosts, names, directories, locks and launch deadline.
- Fresh seeds 260925861–868.
- Hosts: westd runs 861–864 and boxF runs 865–868, each starting after TREP finishes, both with 8 streams.
  - Mammoth on westd matches the frozen E3 manifest exactly.
  - boxF lacks only two fixedgeom files, which are copied from westb before launch; the runner verifies their hashes.
- Launch deadline 12:00Z; a failed cell is retried once automatically; fixed n = 8.

## Analysis (frozen)
- Extraction uses `e3r32c_extract.py`, obtained from the E3R32 extractor by changing only paths; its frozen configuration includes backbone=resnet32. The original three Holm tests use `e3_analyze.py`, and their results are a descriptive replication.
- Block calibration uses `e3_blockcal.py` (c797590a), with the G2 tolerance at 0.025 pp per A1.
  - Note: that script's G3 checks the backbone only when the study name is exactly "E3R32"; for E3R32C the backbone is checked through the extractor's frozen configuration.
- **Primary tests:** `e3c_primary.py` (25a39bf7), as in E3C. H1: D > 0; H2: I\* within ±1 pp. Holm correction over the two.
- **Secondary test** (outside the Holm family; reported separately): H3, calibrated Both − Neither < 0, one-sided paired t test. This tests the post hoc E3CAL observation prospectively.
- Planned wording as in E3C.


==> anc/supplementary_material/prespecifications/v9/KD/KDT3C_PREREG.md <==
# T3C: prospective confirmation of the T3 development finding (two-channel KL distillation)

2026-09-25 08:01Z (amended 08:06Z, before any result). Authorised by the owner's order: "run the confirmation immediately after the T3 readout".
Frozen after reading the T3 dev readout (`KDT3_READOUT.json`, n = 8, roots 260925911–918) and before any confirmation cell exists.
The dev roots are never pooled into the confirmation.

## Dev finding to be confirmed (all after each model's own validation-fit block constant)

| Stage | KL_within − CE | KL_mass − CE | Both − within |
|---|---|---|---|
| E0 | +6.53 [5.83, 7.24] | −0.12 [−0.57, 0.34] | −0.52 [−1.20, 0.16] |
| E1 | +6.10 [5.23, 6.97] | +0.60 [0.01, 1.19] | +0.62 [0.14, 1.10] |

- Within − mass: E0 +6.65, E1 +5.50.
- Raw E0 mass harm: −9.21, which calibrates to −0.12.
- **Reading:** under KL, calibration-robust distillation utility is carried by the within-block conditional distribution. Block-mass matching changes the endpoint offset, not calibration-robust accuracy.

## Design (identical to T3 dev)
- Code: `kd_t3.py` (unchanged, frozen hash), `kd_maturity.py`, and `t3_chain.sh` v2 logic (teachers first, then CE and KD students).
- **8 new roots: 260925931–938.** New teachers use the same recipe and the E0/E1 snapshots.
- 7 students per root, 56 in total. λ = 1.
- KDMAT_ROOT `/workspace/ces/kdt3c`, separate from the dev data.
- Hosts: westb roots 931–934 and bjb2 roots 935–938, 4-way parallel.
- Each host starts only after its own R18H runner has exited (`t3c_wait.sh`, 3 clear checks), so no cells share a host. Expected end: about 11:00Z.
- **Aborted start (disclosed):** a first launch at 08:01:41Z on westb ran alongside R18H for about 1 minute. It was stopped at about 08:03Z because it broke the no-co-location rule. Its directory was archived untouched as `kdt3c_aborted_colocation_0801Z`, and no student had finished. The relaunch reuses the same roots in a fresh `kdt3c/`. The teachers are deterministic per root, and the aborted data are never read.
- Before the readout, bjb2's `results_t3` and `teachers/*/meta.json` are copied to westb and checked by sha256.

## Readout
- `t3_readout.py` (frozen) on roots 931–938. Metrics are calibrated with the validation-fit block constant; root-paired, n = 8.

**Primary family** (Holm over 4 tests, α = .05, one-sided paired t):
- P1 (E0): cal J(within) − J(CE) > 0.
- P2 (E1): cal J(within) − J(CE) > 0.
- P3 (E0): cal J(within) − J(mass) > 0.
- P4 (E1): cal J(within) − J(mass) > 0.

**Secondary** (descriptive):
- cal J(mass) − J(CE), with ±1 pp TOST at each stage.
- cal J(both) − J(within) at each stage.
- Conditional-CE and block-CE differences; the raw matrix.

**Missing-cell rule:** all 56 students are required for a confirmatory reading. Otherwise the result is DESCRIPTIVE_INCOMPLETE.

## Interpretation (amended 08:22Z per internal review, before any T3C student exists; tests unchanged)
- **All four pass:** "In a separate KL-distillation study, matching the teacher's within-block conditional distributions improved calibrated accuracy over both label-only training and block-mass matching at E0 and E1, on eight fresh teacher roots."
- **What the primary family does not test:**
  - mass ≈ CE (DEV E1 mass − CE was +0.60 [0.01, 1.19]);
  - within carrying all of the distillation benefit;
  - both ≈ within (DEV E1 +0.62 [0.14, 1.10]).
  - None of these may be written as zero or as "no benefit".
- **Mass equivalence:** only if the secondary ±1 TOST passes at a stage is "within ±1 pp at that stage" written. Otherwise report the estimate and CI.
- **E0 within gain:** it includes both the A and B conditional terms, weighted by teacher block mass, so it is **not** attributed to immature B content.
- **Some tests fail:** report the confirmation cohort's own results as such, not "DEV only".
- **Placement:** full appendix table plus one Discussion sentence. No main figure. Not a new algorithm. It does not show that MSE replay and KL KD share one mechanism.


==> anc/supplementary_material/prespecifications/v9/KD/KDT3_PREREG.md <==
# T3 two-channel KD intervention: development-stage registration

2026-09-25 ~07:20Z. Design: internal experiment design 2026-09-25, T3.
This registration was written after the T1 readout (`KDSPLICE_READOUT.md`), which is why T1's result is listed below as the reason for a within-channel focus.
**Identity: DEVELOPMENT, not confirmatory.** These 8 roots can never be renamed as a confirmation.

## Object
- Two identities hold exactly on the teacher's fixed A/B class partition:
  - KL(p_T‖p_S) = KL_mass + KL_within;
  - CE + both terms = CE + full KL.
- Arms, with λ = 1 fixed:
  - CE only;
  - CE + KL_mass;
  - CE + KL_within;
  - CE + KL_mass + KL_within.
- Teacher stages: E0 (B immature) and E1, the same snapshots as B6.
- The CE arm does not depend on the teacher and runs once per root. That gives 7 students per root and 56 in total.
- This is a new KL study. It is not a rewrite of the logit-MSE objective and does not back-prove anything about DER++.
- Shared parameters mean the two channels are not isolated in training dynamics.

## Identity and recipe
- Roots are new teacher seeds **260925911–918**; no teacher directory with these seeds exists.
- Teachers: `kd_maturity.cmd_teacher`, unchanged (30 + 30 epochs, snapshots at 0/1/2/4/8/30). Only E0 and E1 are used.
- Students follow the B6 recipe:
  - per_class 50, 100 epochs, lr .05, OneCycle, bs 128, bf16 autocast;
  - sseed = tseed + 7919, shared init, subset and SGD/augmentation stream across arms.
- Code: `kd_t3.py`, which contains the loss and the student driver.
- Tests: `test_kd_t3.py` passes 3/3. It checks the exact per-sample KL identity and the gradient identity (to 1e−10), that the mass term is invariant to within-block permutation, and that the within term is invariant to per-block shifts.

## Readout (fixed now; descriptive, root-paired, n = 8)
- Metrics per arm × stage, raw and after the val-fit block constant (B6-CAL rule):
  - J, J_A, J_B;
  - CE, block CE, conditional CE;
  - last-group soft mass.
- Paired differences against CE for each KD arm, within each stage.
- The full 2 × 4 matrix is reported, with no selection of comparisons.
- Development question: do the E0 and E1 stages differ in which channel carries utility, and which difference survives calibration?
- T1 predicts that the within channel carries E1's post-calibration gain. That is the hypothesis a later confirmation, on new roots, would test.
- No p-value from these 8 roots is reported as confirmatory.

## Execution
- westb runs everything after its E3C runner exits. No co-location with any registered cell.
- Stop rule: if any of the following fails, stop as a technical fault:
  - the tests;
  - finiteness;
  - the E1-vs-E0 check that teacher snapshots differ.
- Execution split (07:25Z): westb roots 911–914, bjb2 roots 915–918; each waits for its own E3C runner.
- Operational fix (~07:00Z; no design change):
  - The v1 chain started CE students alongside the teachers. CE students read `meta.json`, which a teacher only writes at the end, so they crashed at startup with no output.
  - westb keeps running v1 (bytes restored after an accidental in-place overwrite, verified by hash before bash read past the teacher phase). `ce_followup.sh` runs its 4 CE students after TEACHERS_DONE; the failed logs are kept in `logs/v1_failed_ce/`.
  - bjb2 was still waiting, so it was relaunched with `t3_chain.sh` v2 (CE after teachers).
  - Same students, same arguments.


==> anc/supplementary_material/prespecifications/v9/MCAL/MCAL_AMENDMENT_M1.md <==
# MCAL amendment M1: interpretation and missing-data rules

2026-09-25 ~05:55Z. This amendment adopts the internal fleet decision of 2026-09-25 05:40Z (§MCAL).
It was written after production launched (05:41–05:45Z) and before any MCAL accuracy was seen.
The frozen tests (H1_P, H2_P, Holm over 6) are unchanged.

1. **Complete set and missing rule.**
   - The confirmatory set is all 32 roots × 4 arms.
   - The readout is labelled CONFIRMATORY only if at least 30 roots are complete, meaning all four arms pass G1–G3.
   - Every failed or missing cell is listed along with its reason.
   - With fewer than 30 complete roots, the result is reported as DESCRIPTIVE_INCOMPLETE.
   - Roots are never dropped by outcome.
2. **Wording.**
   - H1 failing means "a bias contribution was not shown", not "no bias contribution".
   - H1 passing with H2 failing means "more than half was not shown", not "less than half".
   - R and "% of the gap repaired" are used only when the raw U_P is established as positive (95% CI lower bound > 0).
   - Otherwise only U, U\* and D are reported, and D > 0 is not described as "removing a gap".
3. **Scope.**
   - All arms use one shared recipe, with no per-method tuning.
   - ER-ACE keeps its cosine head.
   - Claims are limited to "under this common recipe". Nothing is inferred about published class-IL leaderboards.
4. **Resources and deadline.**
   - Measured throughput: B4C ran 8 streams on the same hosts at about 1 h 55 m per wave. MCAL needs 4 waves per host, about 8 h, so it should finish around 14:00Z.
   - No cell starts after 16:00Z (the runner enforces this).
   - Cells that cannot start follow rule 1.
   - The queue is not shortened or extended on the basis of any interim result.


==> anc/supplementary_material/prespecifications/v9/MCAL/MCAL_PREREG.md <==
# MCAL preregistration: are the endpoint gaps between standard replay methods a terminal-block offset?

2026-09-25 ~06:05Z. Frozen before any MCAL production cell starts. The owner's standing order
(2026-09-25: no idle cards; choose the highest-value experiment autonomously) authorises the launch;
An internal review may amend the reading, not the frozen tests.

## Why
E0 KD harm, the DER++ delete-N cost (B4) and the E3 superadditivity were all removed to within about
1–2 pp by one terminal-block offset β. Those are all *our own* interventions. MCAL asks whether the
same holds for the gaps between **stock, published replay methods** (mammoth `er`, `er_ace`, `der`,
`derpp`). A yes makes the offset an external-validity claim about class-IL benchmarking; a no bounds
the claim to our interventions. Either outcome changes the paper.

## Design
- Arms: `er`, `er_ace` (with its default cosine classifier), `der` (alpha 0.3), `derpp` (alpha 0.3, beta 0.5).
- Recipe (every arm): seq-cifar100, ResNet-18, buffer 500, lr 0.03, 50 epochs, batch and minibatch 32,
  multistep 35/45 with gamma 0.2, permute_classes 1, num_workers 8. This is the E3/B4C recipe.
- Roots: 32 roots, 8 per host.
  - westc: 260925871–878
  - weste: 879–886
  - westd2: 887–894
  - boxH: 895–902
- Runner: `mcal_runner.py`, 8 streams per host. The retry policy (one retry) and custody logic are unchanged from B4C.
- Launch deadline: 16:00Z.
- Source pin: `MCAL_SRC.sha256` (107 files: the mammoth utils, datasets, backbone and models/utils trees,
  the four model files, and the CIFAR-100 data). The runner verifies it before starting; all four hosts
  verified 0 mismatches.
- Smoke: westc, 1 epoch, debug mode, 2 seeds × 4 arms, all rc=0.

## Endpoint analysis (identical to the B2/B4C calibration)
- Block B is the last task's heads (y_head = class_order[fine], heads 90–99).
- β: one constant added to block-B logits, fitted so that mean sigmoid(d+β) equals the true B share.
  Fitting uses float64 bisection with 80 steps.
- Crossfitting: 5 folds on test, stratified per class by SHA256("MCAL-crossfit-v1"‖index).
- J is class-IL accuracy with the original rule; J\* is the same after calibration.
- ER-ACE checkpoints are loaded with the CustomLinear head (`classifier.L.weight`, scale 10). Strict load is a gate.
- Gates (each failure is listed, never silently dropped):
  - G1: strict load.
  - G2: recomputed J within 0.025 pp of the mammoth-logged final class-IL J (tolerance from A1).
  - G3: identity (model, seed) read from the checkpoint args.
- Analysis set: roots whose four arms all pass.

For each pair P ∈ {derpp−er, der−er, er_ace−er}:
- U = J(first) − J(er); U\* is the same difference after calibration; D = U − U\*; R = D/U.

## Primary tests (6 tests, Holm at α = .05, one-sided, root-paired t)
- **H1_P: D_P > 0.** Part of the method gap is the reference method's larger terminal-block offset.
- **H2_P: 0.5·U_P − U\*_P > 0.** At least half of the gap is removed by one offset.

## Secondary (descriptive, no claims of confirmation)
- U\*_P TOST at ±1 pp.
- Each arm's calibration gain and last-task soft mass.
- Group-oracle J per arm and its pairwise differences.
- derpp−der and derpp−er_ace pairs.

## Interpretation plan
- H1 and H2 pass for a pair: "the endpoint gap between these published methods is predominantly a
  one-parameter terminal-block offset". This is endpoint repairability, not a claim about mechanism.
- H1 passes and H2 fails: part, but under half, of the gap is offset.
- H1 fails: the offset does not explain this gap. This bounds the paper's claim to our interventions.

## Discipline
- No interim reading of any accuracy line in MCAL logs.
- Liveness is checked only via the runner's START/DONE events and via nvidia-smi.


==> anc/supplementary_material/prespecifications/v9/R1/R1_PREREG.md <==
# NEXT-R1 preregistration: terminal-block calibration fitted on a truly held-out set, and under class-prior shift

2026-09-25 ~13:50Z. Design: internal execution plan §5. This file is frozen before any production cell runs.
Identity: a new study with separate accounts (prefix NEXT). It does not relabel any closed study.

## Question
Does the one-offset repair hold when the calibration set was never used in training, and was not used to propose the current findings? How does it behave when the class prior of the last task changes?

## Design
- **Data:** `seq-cifar100-ho` (`mammoth/datasets/seq_cifar100_ho.py`, sha256 0c80dd9c…, pinned in the runner).
  - Before any loader, buffer or task split is built, 20 training images per fine class (2,000) are removed from the CIFAR-100 training set.
  - The holdout is chosen by ascending SHA256("NEXT-R1-holdout-v1|" + train index).
  - The first 5 per class in that order (500) form the primary fit set; all 20 per class form the secondary budget.
  - The holdout is identical for every root and arm. Every arm trains on the same 48,000 images.
  - The official test set (10,000) is used only for final scoring.
- **Recipe:** identical to R18H/R18HB (ResNet-18, buffer 500, 50 epochs, lr 0.03, multistep 35/45, alpha 0.3, beta 0.5, permute_classes 1, num_workers 8). Only the dataset name changes.
- **Arms:**

| Arm | Model and flags |
|---|---|
| Full | `ces_nstat --ns_mode original` |
| Hperm | `ces_nstat --ns_mode original --ns_hperm blockwise_nongold_permute` |
| Fixed(−2) | `ces_nstat_fixed --ng_const -2.0` |
| DeleteN | `ces_nstat --ns_mode none` |

- **Roots:** 8 fresh roots. boxG 260926001–004, boxH 260926005–008. That gives 32 cells, 8 streams per host, with arm order rotated per root.
- **Seed ledger:** no checkpoint with prefix `s26092600` or `s26092609` exists on any host.
- **Smoke:** roots 260926091/092, 1 epoch, debug mode. These are never analysed.
- **Freeze:** the runner verifies the E3 freeze manifests (426 files on boxH after restoring 5 missing non-arm files from westb; boxG as before) plus the holdout-module hash.
- Latest start: 2026-09-27 08:00Z.
- No roots are added after launch.

## Endpoint analysis (script frozen before any production result is read: `r1_analyze.py`)
- Logits are computed for the 10,000 official test images and the 2,000 holdout images (test transform), with a strict load. G2: recomputed test J within 0.025 pp of the logged J.
- **Primary calibration:** one last-task block constant per model (heads 90–99 in its own class order).
  - It is fitted on the 500 holdout-fit images by the CE first-order condition (`kd_b2_bias.fit_beta`, bisection, bounded; a boundary hit is reported, never treated as an interior optimum).
  - It is evaluated on all 10,000 test images. No test image is used for fitting.

**Primary family (Holm, α = .05, root-paired, n = 8 complete roots required):**
- P1: calibrated Full − Hperm > 0 (one-sided t).
- P2: D = U_raw − U_cal > 0 for Full − DeleteN (one-sided t).
- P3: calibrated Full − Fixed within ±1 pp (TOST; p = max of the two one-sided tests).
- The DeleteN residual is **not** assumed to be 0. Whether the ResNet-18 positive residual (+1.4 to +1.8 in earlier cohorts) reproduces is reported with its CI.

**Secondary (descriptive):**
- The 2,000-image fit, compared with the 500-image fit.
- NLL, block CE, conditional CE, the group oracle, last-task soft mass.
- All pairs (Full−DeleteN, Fixed−DeleteN, Hperm−DeleteN, Full−Fixed raw).

**Prior shift (secondary; no training):** the last-task test weight is π ∈ {0.1 (the balanced case), 0.3, 0.5}.
- Within a task, classes stay uniform.
- Deterministic importance weights are applied on the full test set: w = π/0.1 on last-task images and (1−π)/0.9 elsewhere. No resampling, so n is unchanged.
- Three conditions:
  - (a) raw;
  - (b) the balanced-fit offset reused unchanged (prior unknown);
  - (c) the offset refitted on the holdout with the same known-π weights (prior known; the ideal information condition).
- Reported per condition: weighted J per arm and pair, the offset-transfer error, and per-block recall and precision.
- π is never estimated from test labels.

## Interpretation
- **P1 passes:** the H-correspondence cost survives a calibration that used no test data.
- **P2 passes:** the Delete-N repair holds with an independent calibration set.
- **P3 passes:** Fixed ≡ Full after independent calibration.
- **Known-prior refit repairs but the unchanged offset fails at shifted π:** a deployment boundary, not a refutation of the mechanism.
- **Missing cells:** a root with any missing or gate-failed arm leaves every pair that needs that arm. The family is confirmatory only with 8 complete roots; otherwise it is DESCRIPTIVE_INCOMPLETE, and the missing cells are listed.

## Smoke record (before production)
- boxG, roots 260926091/092, 8 cells, all rc = 0.
- `r1_analyze.py` ran end to end on the smoke checkpoints: strict load G1, G3, holdout 2000/500 stratified, cal500, cal2000, prior shift.
- The smoke's G2 mismatches are expected: debug mode evaluates only a subset of the test set, so the logged J is not the full-test J.
- The configuration warning "no default config for seq-cifar100-ho" is identical to the one plain seq-cifar100 runs print.
- The pair and test script `r1_merge.py` will be frozen before any production cell finishes.

## Addendum (merge freeze, 2026-09-25T13:55:16Z)
- `r1_merge.py` (sha256 in `R1_MERGE_FREEZE.sha256`) is frozen before any production cell finished.
- It implements P1–P3 exactly as above: root-paired, per-root unrounded values, t computed directly with scipy, Holm over 3, TOST p = max of the two one-sided tests.
- Pair-wise exclusion follows the missing-cell rule.
- Secondary pairs, arms and prior-shift summaries are as listed.
- **Known limitation, recorded now:** the frozen `r1_analyze.py` closes out only attempt-0 logs. An attempt-1 retry cell is therefore reported as missing and never silently substituted.


==> anc/supplementary_material/prespecifications/v9/R18/R18HB_PREREG.md <==
# R18HB: replication cohort of R18H (H class correspondence after calibration, ResNet-18)

2026-09-25 08:06Z. Frozen before any R18H or R18HB cell has finished; no R18H result exists.
Authority: the owner's order that every card run until 14:00Z, and that pending results should strengthen the paper without being required by it.

- **Design:** identical to R18H (`R18H_PREREG.md`).
  - Arms Full / Hperm; same recipe, runner logic, freeze verification and analysis scripts.
  - `r18hb_runner.py` differs from `r18h_runner.py` only in seeds, names, output directories and deadline (see the diff in `R18H_FREEZE.sha256` notes).
- **Seeds:** westb 260925941–944, bjb2 260925945–948.
  - Each host starts after its T3C chain (`r18hb_wait.sh`: T3C DONE, and the GPU compute list is empty three times).
  - No cell starts after 11:30Z, and cells that could not start are listed.
- **Analysis:** the same H1 (calibrated U\* > 0) and H2 (raw U > 0) as R18H, reported **separately** for R18HB as an independent replication cohort (Holm over 2 within the cohort).
  - Descriptive: the pooled R18H + R18HB estimate (n up to 16), labelled as pooled.
- **Missing-cell rule:** the n = 8 cohort is confirmatory only if complete. Otherwise it is DESCRIPTIVE_INCOMPLETE and every missing cell is listed.
- **Placement:** appendix replication row under the H-correspondence result. The main text relies on R18H and B32-CAL, and never on R18HB alone.

## Addendum XB (08:11Z, before any R18H/R18HB/R18X result)
- boxG turned out to be idle: TREP finished at 06:33Z, earlier than the ~13:30Z estimate.
- `r18xb_runner.py` (derived from `r18x_runner.py`; only seeds, names and deadline differ) runs am2 (`ces_nstat_fixed --ng_const -2.0`) and none (`ces_nstat --ns_mode none`) on the R18HB seeds 260925941–948, on boxG with 8 streams and 16 cells. No cell starts after 11:30Z.
- The freeze manifests (`FREEZE.json`, `source_code.sha256`, `source_data.sha256`) are copied byte-identically from westd, and `verify_frozen` must pass on boxG.
- **Analysis:** R18X's X1/X2 (Full−Fixed TOST ±1, raw and calibrated) and the Full−DeleteN descriptives, on the R18HB cohort, reported separately (Holm over 2 within the cohort) plus pooled descriptively.
- **Placement:** appendix replication rows only.


==> anc/supplementary_material/prespecifications/v9/R18/R18H_PREREG.md <==
# R18H preregistration: does the H class-correspondence cost survive terminal-block calibration on ResNet-18?

2026-09-25 ~07:50Z. Frozen before any production cell starts. Authorised by the owner's order at 07:45Z ("westb must not be idle; run the R18 Hperm calibration now"), under the owner's time box: exploratory work closes 14:00Z.

## Why
- B32-CAL (post hoc, ResNet-32, n = 19) found that Full − Hperm is +3.74 raw and **+4.29 after one block offset**.
- The ResNet-18 main-recipe counterpart has no calibrated evidence.
- The paper's "offset-robust content" claim (internal blueprint step 3) needs it on the main backbone, and prospectively.

## Design
- **Arms (model `ces_nstat`):**
  - Full: `--ns_mode original`;
  - Hperm: `--ns_mode original --ns_hperm blockwise_nongold_permute`, exactly the B32 v4 Hperm arm.
- **Recipe:** the E3/B4C ResNet-18 recipe (seq-cifar100, buffer 500, 50 epochs, lr 0.03, multistep 35/45, alpha 0.3, beta 0.5, permute_classes 1, num_workers 8).
- **Roots:** 8 fresh seeds.
  - westb: 260925921–924;
  - bjb2: 260925925–928, which starts after its E3C and T3 work.
- **Runner and freeze:** `r18h_runner.py`, 8 streams, verifying the E3 FREEZE/source manifests. `models/ces_nstat.py` hash 95b10cb7 is in the manifest.
- **Smoke:** before production, 1 epoch in debug mode. A value-level check confirms that the logged args carry `ns_hperm = blockwise_nongold_permute` for Hperm and `original` for Full.
- **Launch deadline:** 12:00Z.

## Analysis (frozen scripts, reused)
- **Extraction:** from the B4C extractor, changing only arms, identity keys and paths.
- **Calibration:** blockcal from the frozen `e3_blockcal.py` family.
  - One last-task block constant per model, 5-fold test cross-fit (B4-crossfit-v1), G2 tolerance 0.025 pp.
  - Pair: Full − Hperm, giving U raw, U\* calibrated, the group-oracle difference and the conditional-CE difference.

**Primary tests** (Holm over 2 tests, α = .05, one-sided root-paired t):
- H1: U\* > 0. The correspondence cost survives calibration.
- H2: U > 0. The raw correspondence cost replicates on ResNet-18.

**Secondary:**
- RB500: fit on 500 images, evaluate on 9,500 (`replay_budget500.py`).
- The group-oracle difference, the conditional-CE difference and soft mass.

**Missing-cell rule:** n = 8 is required for a confirmatory reading. Otherwise the result is labelled DESCRIPTIVE_INCOMPLETE and every missing cell is listed.

## Interpretation plan
- **H1 passes:** "Scrambling historical class correspondence cost X pp after terminal-block calibration on ResNet-18 as well", which makes offset-robust content evidence hold on both backbones.
- **H1 fails:** the ResNet-32 result is not shown to hold on ResNet-18. Step 3 of the paper is then limited to ResNet-32 plus the pre-existing raw evidence.


==> anc/supplementary_material/prespecifications/v9/R1B/R1B_PREREG.md <==
# NEXT-R1B preregistration: R1's independent-holdout calibration protocol on ResNet-32

2026-09-25 14:28Z. Design: internal execution plan §12, the pre-set fallback "after the R1 main queue, the same independent-calibration protocol on ResNet-32, 8 roots, 4 arms, run whatever R18's outcome".
- It runs earlier than "after R1" because westb and weste become free first. It does not depend on any R1 result, and no R1 result has been read.
- Frozen before production (`R1B_FREEZE.sha256`). New study, prefix NEXTR1B; relabels nothing.

## Design (identical to R1_PREREG.md except as listed)
- **Changes from R1:**
  - backbone `resnet32`;
  - roots 260926011–014 (westb) and 260926015–018 (weste);
  - smoke seeds 260926093/094;
  - names `final_NEXTR1B_*`; separate output dirs.
- **Unchanged:**
  - holdout module `seq_cifar100_ho.py` (sha256 0c80dd9c…, same 2,000 / 500 holdout);
  - recipe (R18H recipe, 50 epochs, buffer 500, alpha 0.3, beta 0.5, permute_classes 1, num_workers 8);
  - arms Full / Hperm / Fixed(−2) / DeleteN;
  - frozen-manifest verification;
  - latest start 2026-09-27 08:00Z;
  - one automatic retry, which is never analysed.
- **Seed ledger:** no s26092601* checkpoints on any host.
- **Analysis:** `r1b_analyze.py` is `r1_analyze.py` with:
  - (i) the ResNet-32 builder;
  - (ii) G3 also requires backbone = resnet32;
  - (iii) one added **secondary** readout, `cal9_500`: nine task offsets (task 0 fixed), fitted on the 500 holdout-fit images by minimising CE (float64 LBFGS), plus the test task-oracle J.
- `r1b_merge.py` is `r1_merge.py` with the R1B roots and these secondaries added to the pair tables.

## Primary family (Holm α = .05, root-paired, n = 8 complete roots required; the same as R1)
- P1: calibrated (cal500) Full − Hperm > 0 (one-sided t).
- P2: D = U_raw − U_cal500 for Full − DeleteN > 0 (one-sided t).
- P3: calibrated Full − Fixed within ±1 pp (TOST).

## Secondary (preregistered here; motivated by the post hoc A0 readout, whose POSTHOC identity is unchanged)
- S1 (from A0 §1): cal9_500 Full − Hperm. Expected ≈ cal500 Full − Hperm; A0 found L9 − L1 = +0.00 on ResNet-18 R18 cohorts.
- S2 (from A0 §2): cal9_500 of every arm vs DeleteN, and the task-oracle differences. These are reported with CIs and not tested inside the primary family.
- The remaining secondaries are as in R1: 2,000-image fit, NLL, conditional CE, oracle, prior shift.

## Interpretation
As in R1, with the architecture qualifier. An R1B result never changes R1's status or vice versa. Each is read against its own prereg.

## Smoke record (before production)
- weste, roots 260926093/094, 8/8 rc = 0.
- `r1b_analyze.py`: G1 (strict ResNet-32 load) and G3 pass 8/8. G2 fails, as expected in debug mode.
- `fit9` was exercised on the smoke holdout logits. The smoke outputs were deleted.
- Launch: each host starts R1B only after its R2 CONF chain has finished (sequential, no co-location).


==> anc/supplementary_material/prespecifications/v9/R1C/R1C_PREREG.md <==
# NEXT-R1C preregistration: R1's independent-holdout calibration protocol on a third architecture (reduced-width ResNet-18)

2026-09-25T19:06Z. Scheduler decision under the owner's 2026-09-25 order: "keep every usable card busy with the most valuable experiment".
- Frozen before production (`R1C_FREEZE.sha256`). New study, prefix NEXTR1C; relabels nothing.
- **Motivation (results read before this prereg):**
  - R1 (ResNet-18) and R1B (ResNet-32) both confirmed P1–P3.
  - The calibrated Full − DeleteN residual has opposite signs: +1.76 [0.74, 2.79] on ResNet-18 and −1.55 [−2.17, −0.93] on ResNet-32.
  - A third backbone tests whether the H-correspondence and Delete-N repair claims generalise beyond two architectures, and places a third point on the residual's sign.

## Design (identical to R1B except as listed)
- **Changes:**
  - backbone `reduced-resnet18` (mammoth; the ResNet-18 block structure at reduced width, as in GEM);
  - roots 260926021–024 (westb) and 260926025–028 (weste);
  - smoke seeds 260926095/096;
  - names `final_NEXTR1C_*`; separate output directories.
- **Unchanged:** holdout module (sha256 0c80dd9c…), recipe, arms Full/Hperm/Fixed(−2)/DeleteN, freeze verification, one automatic retry (never analysed), latest start 2026-09-27 08:00Z.
- **Scripts:**
  - `r1c_runner.py`, `r1c_analyze.py` and `r1c_merge.py` are the R1B files with only the backbone, builder, gate and roots changed;
  - the arm-rotation formula is inherited unchanged.
- **Seed ledger:** no s26092602* checkpoint on westb or weste.
- **Execution:** after each host's R4ALT DEV chain ends (no co-location). Smoke on weste first.

## Primary family (identical to R1/R1B; Holm α = .05; n = 8 complete roots required)
- P1: cal500 Full − Hperm > 0.
- P2: D = U_raw − U_cal500 for Full − DeleteN > 0.
- P3: cal500 Full − Fixed within ±1 pp (TOST).

## Secondary (CIs only)
- The R1B secondaries: cal2000, cal9_500, task oracle, group oracle, NLL and prior shift.
- **Named in advance:** the sign and CI of the cal500 Full − DeleteN residual. Across the three architectures it is reported side by side; no test of an architecture effect is claimed.


==> anc/supplementary_material/prespecifications/v9/R2/R2_DEV_PREREG.md <==
# NEXT-R2 DEV preregistration: which information does within-block KD carry?
2026-09-25 14:09Z; DEV launched 14:10Z. Design: internal execution plan §6. Status: **DEV** (4 roots, descriptive).
Frozen before production (`FREEZE.sha256`, which the chain verifies at start). New study, prefix NEXT, own KDMAT_ROOT; relabels nothing.

## Recipe (identical to T3/T3C)
- CIFAR-100 two-task KD: teacher split A/B from `km.split_classes(tseed)`; E0 and E1 teacher snapshots.
- Student: ResNet-18, 50 images per class (`km.student_subset`, seed tseed + 7919), 100 epochs.
- Optimiser: SGD-Nesterov, OneCycle lr 0.05, wd 5e-4, bf16 autocast, λ = 1, temperature 1.
- Code reuse: `kd_r2.py` imports `kd_t3.channels` and `kd_maturity` unchanged.
- The only change is the within-block target.

## Arms (13 students per root; CE shared across stages)
Loss: CE + Σ_g w_g P_T(g) KL(q'(·|g) ‖ q_S(·|g)). The per-record teacher block weight P_T(g) is always kept.

| Arm | q' and w |
|---|---|
| W | teacher conditional, w = (1,1). Equals T3's `within` (unit test to 1e-10). |
| WA / WB | teacher conditional, w = (1,0) / (0,1) |
| Wperm | gold probability kept. Non-gold conditional probabilities are cyclically shifted by one over the group's non-gold classes (ascending index), so there are no fixed points. A group without gold is shifted over all its classes. Mass, per-group entropy and the probability multiset are preserved (unit-tested). |
| Wflat | gold kept; remaining mass uniform over non-gold; a group without gold is uniform. Mass is preserved; entropy is NOT (it rises), so this is not an equal-energy control. |
| Wtmpl | gold kept. Non-gold proportions are the leave-one-record-out mean teacher conditional over the student's training records with the same gold label, renormalised to the remaining mass. A group without gold uses the same class-conditional LOO template. Uses only training labels. |

## Logged per student
- `edit_diag`: mean squared perturbation, KL(edit ‖ teacher) weighted, entropies, effective weight.
- `*_edit_records.npy`: per-record squared perturbation, weighted KL, effective weight.
- `grad_trace` every 100 steps: fc-weight gradient norms of the CE and KD terms (no effect on the update or the RNG).
- Test and val logits; `train_idx_sha`.

## DEV
- Roots 260926101–102 on westb and 260926103–104 on weste: 52 students.
- Per host: teachers 2-way parallel, then students 4-way parallel on one card, never alongside another study.
- Seed ledger: no teachers/results for 2609261xx under any KDMAT_ROOT; `nextr2` is new.
- Smoke: root 260926191, 1-epoch teacher and students, 13/13 finite.
  - The operator diagnostics behave as designed: Wperm entropy is unchanged; Wflat and Wtmpl raise entropy; the WA and WB weights sum to 1.
- **DEV purposes (plan):**
  - verify operator conservation on real teachers;
  - throughput;
  - variable scales;
  - per-contrast SD to size the confirmation.
- DEV does not choose the stage or the contrasts of the confirmation.

## Readout (`r2_readout.py`, frozen here; T3 rule and code)
- Per model: its own val-fit block constant (`kd_splice.beta`); metrics raw and calibrated: J, J_A, J_B, CE, block CE, cond CE, B soft mass.
- Root-paired 95% t CIs from unrounded per-root values, per-root CSV.
- Contrasts per stage: each arm − CE; W − {Wperm, Wflat, Wtmpl, WA, WB}; Wtmpl − Wflat; Wperm − Wflat; the A×B interaction (W − WA) − (WB − CE); E1 − E0.

## Confirmation (fixed now; launched after the DEV readout)
- 8 fresh roots 260926121–128, same code and hashes, 104 students.
- **Primary family:** E1, calibrated J, one-sided > 0, Holm .05 over 3:
  - W − Wperm (class correspondence);
  - W − Wflat (non-gold structure);
  - W − Wtmpl (record-specific structure beyond the class template).
- **Secondary:** conditional CE consistency, the E0 matrix, the WA/WB roles and interaction.
- A "template suffices" claim would need a separate ±1 pp equivalence prereg. It is not inferred from a non-significant third test.
- **Pre-committed CONF revision rule (once, before CONF starts):** only if the DEV SD implies < 50% power at 1 pp for all three contrasts may the root count change, and the change is recorded before any CONF result exists.

## Interpretation (plan)
- **All three pass:** the within gain needs class correspondence and record-specific conditional information, not just "KD helps".
- **Perm and flat are costly but template is near zero:** a compression/template method opportunity (equivalence needs a new study).
- **All near zero:** the within gain looks like confidence or general smoothing; stop the dark-knowledge-detail narrative.
- **Missing students:** a root missing any student drops the contrasts needing it. CONF is confirmatory only with all 8 roots complete.


==> anc/supplementary_material/prespecifications/v9/R4/R4_DEV_PREREG.md <==
# NEXT-R4 DEV preregistration: two-channel KL distillation on text (AG News, DistilBERT)
2026-09-25 14:20Z; DEV launched 14:21Z. Design: internal execution plan §8. Status: **DEV** (4 roots, descriptive).
Frozen before production (`FREEZE.sha256`, which the chain verifies). New study, prefix NEXT; relabels nothing.

## Sources (downloaded on the servers only; nothing on the local machine)
- **Model:** `distilbert/distilbert-base-uncased` @ 12040accade4e8a0f71eabdb258fecc2e7e948be.
- **Data:** `fancyzhx/ag_news` @ eb185aade064a813bc0b7f42de02595523103ca4.
- **Access:** via a Hugging Face mirror. Each LFS file (weights, both parquets) is verified against the hub's LFS sha256 (`hf/SOURCE.json`).
- **Data licence:** the card's field is "unknown"/unspecified. We do not claim an open licence and do not redistribute the corpus.
- **Environment:** transformers 4.56.2, tokenizers 0.22.2, huggingface_hub 0.36.2, pyarrow 21.0.0, torch 2.8.0+cu128.
- **Tokenisation** (`kd_text.py prepare`, DistilBertTokenizerFast, max_length 128, 0.8% of train truncated): array hashes are identical on westc and westd2 (`hf/TOK_MANIFEST.json`).
- **Label map, checked from test examples:** 0 World, 1 Sports, 2 Business, 3 Sci/Tech. A = {World, Sports}, B = {Business, Sci/Tech}.

## Design (as in plan §8)
- **Split:** per class, the first 500 official-train indices by sha256('NEXT-R4-val-v1|i') form val (2,000). The rest form the pool (118,000). The official test set (7,600) is used only for final scoring.
- **Teacher (torch seed = root):**
  - E0 = 3 epochs on the A pool;
  - E1 = E0 + 1 epoch on the full pool (fresh AdamW and schedule).
  - fp32 logits are saved for the student records, val and test.
- **Student:**
  - 1,000 pool records per class, fixed per root (rng root + 7919) and shared by all arms; the record hash is checked against the teacher meta;
  - pretrained encoder + new head (torch seed root + 7919); 3 epochs.
- **Common optimisation:** AdamW lr 2e-5, wd .01, batch 32, max_len 128 (per-batch trimming), 10% warmup, linear decay, bf16 autocast, T = 1, λ = 1.
- **Arms:** ce, mass, within, both at E0 and E1, using the unchanged `kd_t3.kl_terms`. Loss and gradient identities (mass + within = full KL, C = 4) are unit-tested to 1e-12.
- **DEV:** roots 260926301–302 (westc) and 260926303–304 (westd2); 28 students. Teachers run 2-way and students 4-way on one card, never alongside another study.

## Smoke (root 260926391, 1-epoch stages)
- 7/7 students finite.
- Teacher E0 val: A 99.6%, B 0.0%. E1 val: B 90.8%.
- Timings: teacher ≈ 2.3 min, students ≈ 30 s total at 1 epoch.

## DEV technical-success criteria (plan)
- Class map and all sample IDs verified.
- E0 and E1 teachers differ, and E1 raises B-val accuracy.
- Identities pass; training is finite.
- **If E1 does not learn B,** the teacher manipulation failed. A recipe change would be a new DEV v2 and would not count as a theory result.

## Readout (`r4_readout.py`, frozen here)
- T3 rule: each model's own val-fit B-block constant.
- Metrics raw and calibrated: J, J_A, J_B, CE, block CE, cond CE, B soft mass.
- Root-paired t from unrounded per-root values; per-root CSV.

## Confirmation (fixed now; launched after the DEV readout)
- 8 fresh roots 260926321–328, 56 students, same hashes.
- **Primary (T3C family):** calibrated J, one-sided > 0, Holm over 4:
  - E0 within − CE;
  - E1 within − CE;
  - E0 within − mass;
  - E1 within − mass.
- **Secondary:** E1 both − within (mass may be complementary).
- This tests whether the specific claim transfers. Not every direction is required to replicate.
- **Scope:** A/B here have only two classes each, so gold-preserving non-gold permutation has no freedom. R4 does **not** test R2's non-gold-relation question.
- **Headroom caveat, recorded before DEV:** a pretrained encoder may leave little room for KD at 1,000 records per class. The DEV SD and effect scale are reported, and the confirmation proceeds unchanged unless DEV fails the technical criteria.

## Execution note (added 2026-09-25 14:33Z; not part of the frozen hash)
- The owner shut down westc at about 14:30Z during DEV. Its roots 260926301–302 had 4 of 14 students finished; those partial outputs are never analysed.
- Both roots were rerun from scratch on westd2 from 14:31Z. The code (FREEZE verified), the tokenised arrays (hash-identical across hosts) and the seeds are the same, so this is a host migration, not a new root.
- **R4 CONF:** all 8 roots (260926321–328) run on westd2, sequentially after DEV.
- **Second execution note (2026-09-25T18:21Z):**
  - DEV readout (`R4_DEV_READOUT.json` on westd2, 4/4 roots) passes the technical criteria: E1 teacher B-val = 91.1% vs E0 = 0%.
  - westd2 later lost its GPU (no-GPU mode). R4 CONF (roots 260926321–328) was therefore launched on bjb2 instead.
  - code/ and hf/ were streamed westd2→bjb2 with an identical aggregate sha256 (1a30a944…); FREEZE verified on bjb2; transformers 4.56.2 and pyarrow 21.0.0 pinned.
  - This is a host move only; roots, code and protocol are unchanged.


==> anc/supplementary_material/prespecifications/v9/R4ALT/R4ALT_DEV_PREREG.md <==
# NEXT-R4ALT DEV preregistration: R4 under the two alternative class-group splits

2026-09-25T18:52Z. Design: internal execution plan §12 pre-set fallback: "after R4 finishes, a 4-root DEV with an alternative class-group split; the full matrix fixed, no partition search".
- New study, prefix NEXTR4ALT, separate roots and directories. DEV only: no confirmatory test.
- R4 CONF was read before this prereg (2/4 pass; E1 within gain +0.3 pp; `R4/R4_CONF_READOUT.md`).

## Design
- **Full matrix, fixed now:** AG News has exactly three 2+2 splits. R4 used P1 = A {World, Sports} / B {Business, Sci/Tech}. This DEV runs both others:
  - **P2:** A {World, Business} / B {Sports, Sci/Tech}. Roots 260926341–344, weste.
  - **P3:** A {World, Sci/Tech} / B {Sports, Business}. Roots 260926351–354, westb.
- **Which block is B:** B always contains Sports. World is in A in every split, so the choice of B is fixed by rule, not searched.
- **Code:** `kd_text.py` is R4's frozen file with `INB` and `meta` A/B taken from `R4_PARTITION`; nothing else changed. The other files:
  - `r4alt_readout.py` is `r4_readout.py` with `inB` from the same variable and an assertion that each teacher's meta matches it;
  - `r4alt_chain.sh` is `r4_chain.sh` with a PARTITION argument and new directories.
- **Unchanged from R4:** tokenised data (`hf/tok.npz`, same hashes), recipe, teacher E0/E1 schedule, student records, arms (ce; E0/E1 × within, mass, both) and the one-constant calibration.
- **Execution:** 7 students per root. No co-location; each chain waits for its host's R1B closeout inference to finish.

## Readout (descriptive; root-paired 95% t CIs; per split)
- The same contrasts as R4.
- **Question:** is R4's near-null (P1: E0 −0.1; E1 +0.3 pp calibrated within − CE) specific to the split, or general to this text task?
- The raw E0 mass cost and its one-offset repair are reported per split.
- **No decision rule for a confirmation is attached.** Any follow-up needs its own prereg.

## Technical criteria
- In each split, the E1 teacher learns B (B-val > 80%) and the E0 teacher has B ≈ 0.
- All 28 students per split are finite and present.
- `test_kd_text.py` passes.


==> anc/supplementary_material/runners/cc_runner.py <==
#!/usr/bin/env python3
"""STUDY 13 -- Constraint versus Content. Five arms, whole-unit blocking.

Prereg STUDY13_CONSTRAINT_CONTENT_PREREGISTRATION.md, md5 ba150ad3fb782a30546eaf70a11c544f,
frozen before this file was run. Units are assigned to hosts explicitly; one study, one
explicit owner runner per host, whole units never split across cards.

  K_full    ces_nstat --ns_mode original                      the frozen objective
  K_Nnone   ces_nstat --ns_mode none                          N constraint deleted
  K_Niso    ces_nstat --ns_mode mean_target                   isotropic N target (== S_mean)
  K_Hperm   ces_nstat --ns_hperm blockwise_nongold_permute    ||r_H|| kept, alignment destroyed
  K_Hiso    ces_iso   --iso_region h_nongold                  r_H removed
"""
import argparse, glob, json, os, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("K_full",   "ces_nstat", ["--ns_mode", "original"]),
    ("K_Nnone",  "ces_nstat", ["--ns_mode", "none"]),
    ("K_Niso",   "ces_nstat", ["--ns_mode", "mean_target"]),
    ("K_Hperm",  "ces_nstat", ["--ns_hperm", "blockwise_nongold_permute"]),
    ("K_Hiso",   "ces_iso",   ["--iso_region", "h_nongold"]),
]
ALL_UNITS = list(range(260918701, 260918721))          # n = 20 FIXED


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; default = all cards")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveCC"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None

    if a.dry_run:
        from collections import Counter
        for s in units:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index("--alpha") + 1] == "0.3"
                assert c[c.index("--beta") + 1] == "0.5"
                assert c[c.index("--n_epochs") + 1] == "50"
                assert c[c.index("--num_workers") + 1] == "8"
                assert c[c.index("--permute_classes") + 1] == "1"
                if model == "ces_iso":
                    assert c[c.index("--iso_region") + 1] == "h_nongold"
                    assert "--ns_mode" not in c and "--ns_hperm" not in c
                elif arm == "K_Hperm":
                    assert c[c.index("--ns_hperm") + 1] == "blockwise_nongold_permute"
                    assert "--ns_mode" not in c          # one surgery per arm
                else:
                    assert c[c.index("--ns_mode") + 1] in ("original", "none", "mean_target")
                    assert "--ns_hperm" not in c
        print(" ".join(cmd(*ARMS[4], units[0], out, 0)[1:]))
        print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
              f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
        # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
        print("argparse accepts all five arm shapes (rc=0)")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None:
                n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:                   # whole unit, one card
                name = f"K_{arm.split('_',1)[1]}_s{s}" if False else f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"STUDY13 HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    print("Nothing is read until all 100 cells are done.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/chains/chain_E4_F.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f "utils/main[.]py --model ces_nstat_fixed" | wc -l) -gt 0 ]; do sleep 90; done
echo "chain start $(date -u)"
.r7env/bin/python wave_launch.py --study E4NFF --mode launch --units 260918705,260918706,260918707,260918708 --cards 0
echo "chain done $(date -u)"


==> anc/supplementary_material/runners/chains/chain_E4_H.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f "utils/main[.]py --model ces_ntarget_der_fixed" | wc -l) -gt 0 ]; do sleep 90; done
echo "chain start $(date -u)"
/opt/conda/bin/python wave_launch.py --study E4NFF --mode launch --units 260918701,260918702,260918703,260918704 --cards 0
echo "chain done $(date -u)"


==> anc/supplementary_material/runners/chains/chain_HNM_G.sh <==
#!/bin/bash
# G queue after NFDER2 + HBREP: HNM (prereg HNM_PREREG.md, sha 9616619d), gated on its 1-epoch smoke.
cd /workspace/ces
until grep -q "chain done" final_20260922/chain_Q2_G.log; do sleep 120; done
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
ok=0; for a in nnat_orig nnat_perm nmid_orig nmid_perm; do
  f=results/hnm_smoke/logs/$a.log
  grep -aq "Accuracy for 10 task" $f && ! grep -aq Traceback $f && ok=$((ok+1)); done
if [ $ok -eq 4 ]; then
  echo HNM start $(date -u)
  /opt/conda/bin/python hnm_runner.py --units 260919701,260919702,260919703,260919704,260919705,260919706,260919707,260919708,260919709,260919710,260919711,260919712 --per-card 8 --stagger 60
  echo HNM end rc=$? $(date -u)
else
  echo HNM SKIPPED: smoke $ok/4 $(date -u)
fi
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_NFM_Dp.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f "utils/main[.]py --model ces_nstat_hblock" | wc -l) -gt 0 ]; do sleep 90; done
echo "chain start $(date -u)"
.r7env/bin/python wave_launch.py --study NFMEM --mode smoke --cards 0,1 | tee final_20260922/smoke_NFMEM.log
if grep -q "SMOKE rc \[0, 0\] ckpt \[True, True\]" final_20260922/smoke_NFMEM.log; then
  .r7env/bin/python wave_launch.py --study NFMEM --mode launch --cards 0,1
else echo "SMOKE FAILED - not launched"; fi
echo "chain done $(date -u)"


==> anc/supplementary_material/runners/chains/chain_NFR2_Dp.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave A start $(date -u)
.r7env/bin/python wave_launch.py --study NFREP0 --mode launch --units 260918715,260918716,260918717,260918718,260918719,260918720 --cards 0,1
.r7env/bin/python wave_launch.py --study NFREP1 --mode launch --units 260918715,260918716,260918717,260918718,260918719,260918720 --cards 0,1
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave B start $(date -u)
.r7env/bin/python wave_launch.py --study NFREP4 --mode launch --units 260918715,260918716,260918717,260918718,260918719,260918720 --cards 0,1
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_NFR2_G.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFREP0 start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFREP0 --mode launch --units 260918709,260918710,260918711,260918712,260918713,260918714 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFREP1 start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFREP1 --mode launch --units 260918709,260918710,260918711,260918712,260918713,260918714 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFREP4 start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFREP4 --mode launch --units 260918709,260918710,260918711,260918712,260918713,260918714 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_NFR_Dp.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo chain start $(date -u)
.r7env/bin/python wave_launch.py --study NFREP --mode launch --units 260918715,260918716,260918717,260918718,260918719,260918720 --cards 0,1
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_NFR_G.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo chain start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFREP --mode launch --units 260918709,260918710,260918711,260918712,260918713,260918714 --cards 0
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_NFS_G.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f "utils/main[.]py --model ces_ntarget_der_fixed" | wc -l) -gt 0 ]; do sleep 90; done
echo "chain start $(date -u)"
/opt/conda/bin/python wave_launch.py --study NFSWEEP --mode launch --units 260918705,260918706,260918707,260918708 --cards 0
echo "chain done $(date -u)"


==> anc/supplementary_material/runners/chains/chain_Q2_F.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFDER4 260917701,260917702,260917703,260917704,260917705,260917706 start $(date -u)
.r7env/bin/python wave_launch.py --study NFDER4 --mode launch --units 260917701,260917702,260917703,260917704,260917705,260917706 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFDER4 260917707,260917708,260917709,260917710,260917711,260917712 start $(date -u)
.r7env/bin/python wave_launch.py --study NFDER4 --mode launch --units 260917707,260917708,260917709,260917710,260917711,260917712 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave HBREP 260918715,260918716,260918717 start $(date -u)
.r7env/bin/python wave_launch.py --study HBREP --mode launch --units 260918715,260918716,260918717 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave HBREP 260918718,260918719,260918720 start $(date -u)
.r7env/bin/python wave_launch.py --study HBREP --mode launch --units 260918718,260918719,260918720 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_Q2_G.sh <==
#!/bin/bash
cd /workspace/ces
until grep -q "chain done" final_20260922/chain_NFR2_G.log; do sleep 120; done
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFDER1 260917701,260917702,260917703,260917704,260917705,260917706 start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFDER1 --mode launch --units 260917701,260917702,260917703,260917704,260917705,260917706 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFDER1 260917707,260917708,260917709,260917710,260917711,260917712 start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFDER1 --mode launch --units 260917707,260917708,260917709,260917710,260917711,260917712 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFDER4 260917701,260917702,260917703,260917704,260917705,260917706 start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFDER4 --mode launch --units 260917701,260917702,260917703,260917704,260917705,260917706 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFDER4 260917707,260917708,260917709,260917710,260917711,260917712 start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFDER4 --mode launch --units 260917707,260917708,260917709,260917710,260917711,260917712 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave HBREP 260918709,260918710,260918711 start $(date -u)
/opt/conda/bin/python wave_launch.py --study HBREP --mode launch --units 260918709,260918710,260918711 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave HBREP 260918712,260918713,260918714 start $(date -u)
/opt/conda/bin/python wave_launch.py --study HBREP --mode launch --units 260918712,260918713,260918714 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave HBREP 260918715,260918716,260918717 start $(date -u)
/opt/conda/bin/python wave_launch.py --study HBREP --mode launch --units 260918715,260918716,260918717 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave HBREP 260918718,260918719,260918720 start $(date -u)
/opt/conda/bin/python wave_launch.py --study HBREP --mode launch --units 260918718,260918719,260918720 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_Q2_H.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFDER1 260917701,260917702,260917703,260917704,260917705,260917706 start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFDER1 --mode launch --units 260917701,260917702,260917703,260917704,260917705,260917706 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave NFDER1 260917707,260917708,260917709,260917710,260917711,260917712 start $(date -u)
/opt/conda/bin/python wave_launch.py --study NFDER1 --mode launch --units 260917707,260917708,260917709,260917710,260917711,260917712 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave HBREP 260918709,260918710,260918711 start $(date -u)
/opt/conda/bin/python wave_launch.py --study HBREP --mode launch --units 260918709,260918710,260918711 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo wave HBREP 260918712,260918713,260918714 start $(date -u)
/opt/conda/bin/python wave_launch.py --study HBREP --mode launch --units 260918712,260918713,260918714 --cards 0
sleep 120
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_TNF_F.sh <==
#!/bin/bash
cd /workspace/ces
while [ $(pgrep -f "utils/main[.]py" | wc -l) -gt 0 ]; do sleep 90; done
echo chain start $(date -u)
.r7env/bin/python tnf_runner.py --units 260919405,260919406,260919407,260919408 --cards 0
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_TREP_Dp.sh <==
#!/bin/bash
cd /workspace/ces
until grep -q "chain done" final_20260922/chain_NFR2_Dp.log; do sleep 120; done
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo TREP start $(date -u)
.r7env/bin/python trep_runner.py --units 260919411,260919412,260919413,260919414,260919415,260919416,260919417,260919418 --cards 0,1 --per-card 6
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_TREP_F.sh <==
#!/bin/bash
cd /workspace/ces
while pgrep -f "tnf_runner[.]py" >/dev/null; do sleep 120; done
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo TREP start $(date -u)
.r7env/bin/python trep_runner.py --units 260919419,260919420 --cards 0 --per-card 3
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_TREP_H.sh <==
#!/bin/bash
cd /workspace/ces
while pgrep -f "tnf_runner[.]py" >/dev/null; do sleep 120; done
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
echo TREP start $(date -u)
/opt/conda/bin/python trep_runner.py --units 260919421,260919422 --cards 0 --per-card 3
echo chain done $(date -u)


==> anc/supplementary_material/runners/chains/chain_XDN_TREP_Dp.sh <==
#!/bin/bash
# Dp queue after NFREP2: XDNREF (gated on its smoke) then TREP. Replaces chain_TREP_Dp.sh.
cd /workspace/ces
until grep -q "chain done" final_20260922/chain_NFR2_Dp.log; do sleep 120; done
until grep -q SMOKE_DONE results/xdn_smoke/rc.txt 2>/dev/null; do sleep 60; done
while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
if [ $(grep -c "^RC [a-z]* 0 " results/xdn_smoke/rc.txt) -eq 3 ] && ! grep -aq "Traceback" results/xdn_smoke/*.log; then
  echo XDN start $(date -u)
  .r7env/bin/python xdn_runner.py --units 260919601,260919602,260919603,260919604,260919605,260919606,260919607,260919608 --cards 0,1 --per-card 6
  echo XDN end rc=$? $(date -u)
  sleep 120
  while [ $(pgrep -f 'utils/main[.]py' | wc -l) -gt 0 ]; do sleep 90; done
else
  echo XDN SKIPPED: smoke failed $(date -u)
fi
echo TREP start $(date -u)
.r7env/bin/python trep_runner.py --units 260919411,260919412,260919413,260919414,260919415,260919416,260919417,260919418 --cards 0,1 --per-card 6
echo chain done $(date -u)


==> anc/supplementary_material/runners/competitor.py <==
"""One manifest-pinned terminal N-GEOM inference cell; no training or discovery.

Held-out later classes use sample task, NOT historical insertion time. Buffer
uses the checkpoint's actual task_labels. BOTH means NG_generic, not K_full.
Invocation: python competitor.py --manifest frozen.json --cell-index 0
    --host boxD --device cuda:0 --out attempt1.json
"""
import argparse
import hashlib
import importlib.util
import json
import math
from pathlib import Path
import sys
import time
import numpy as np

ARM_MODES = {'NONE': ('ns_mode', 'none'), 'LEVEL': ('ng_mode', 'level'),
             'DISP': ('ng_mode', 'disp'), 'BOTH': ('ng_mode', 'generic')}


def file_hash(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as f:
        for block in iter(lambda: f.read(1024 * 1024), b''):
            h.update(block)
    return h.hexdigest()


def j_gate(observed, recorded):
    return math.isfinite(observed) and math.isfinite(recorded) and abs(observed - recorded) <= .021


def summarize(logits, labels, tasks, width=10):
    z = np.asarray(logits, dtype=np.float64)
    y, t = np.asarray(labels), np.asarray(tasks)
    if (z.ndim != 2 or z.shape[0] == 0 or y.shape != (z.shape[0],)
            or t.shape != y.shape or not np.isfinite(z).all()
            or not np.issubdtype(y.dtype, np.integer)
            or not np.issubdtype(t.dtype, np.integer)
            or width <= 0 or z.shape[1] % width
            or np.any((y < 0) | (y >= z.shape[1]))
            or np.any((t < 0) | (t >= z.shape[1] // width))
            or np.any(y >= (t + 1) * width)):
        raise ValueError('Invalid logits/labels/tasks or gold inside later-class set')
    zy = z[np.arange(len(y)), y]
    pred = z.argmax(axis=1)
    correct = pred == y
    vals = {k: [] for k in ('mu_N', 'gold_minus_mu_N', 'max_centered_N',
                           'l2_centered_N', 'margin_N')}
    errors, wins, residuals, nonempty, witness = 0, 0, [], 0, None
    for i in range(len(y)):
        later = z[i, (t[i] + 1) * width:]
        if not len(later):
            continue
        nonempty += 1
        mu = float(later.mean())
        centered = later - mu
        mc = float(centered.max())
        margin = float(zy[i] - later.max())
        residual = abs(margin - (zy[i] - mu - mc))
        residuals.append(residual)
        if witness is None:
            witness = {'row_index': i, 'gold': int(y[i]), 'task': int(t[i]),
                       'z_y': float(zy[i]), 'mu_N': mu, 'max_centered_N': mc,
                       'margin_N': margin, 'identity_abs_residual': residual}
        for k, v in zip(vals, (mu, zy[i] - mu, mc, np.linalg.norm(centered), margin)):
            vals[k].append(float(v))
        errors += int(not correct[i])
        wins += int(not correct[i] and pred[i] >= (t[i] + 1) * width)
    if residuals and max(residuals) > 1e-9:
        raise ValueError('Margin decomposition identity failed')
    return dict(n=len(y), n_nonempty_N=nonempty, n_empty_N=len(y)-nonempty,
                gold_logit=float(zy.mean()), correct_fraction=float(correct.mean()),
                **{k: float(np.mean(v)) if v else None for k, v in vals.items()},
                N_winning_error_fraction_all=wins/nonempty if nonempty else None,
                N_winning_fraction_among_errors=wins/errors if errors else None,
                n_errors_nonempty_N=errors, n_N_winning_errors=wins,
                identity_max_abs_residual=max(residuals) if residuals else None,
                sample_identity=witness,
                denominator_note='N quantities condition on nonempty N; empty N is NA')


def buffer_status(buffer):
    if not isinstance(buffer, dict) or not all(k in buffer for k in ('examples', 'labels', 'task_labels')):
        return {'status': 'UNAVAILABLE', 'reason': 'No actual insertion task metadata'}
    return {'status': 'AVAILABLE', 'task_definition': 'actual checkpoint buffer.task_labels'}


def write_result(path, result):
    with Path(path).open('x') as f:
        json.dump(result, f, indent=2, allow_nan=False)
        f.write('\n')


def check_hash(path, expected):
    actual = file_hash(path)
    if actual != expected:
        raise ValueError(f'Hash mismatch: {path}: {actual} != {expected}')
    return actual


def inventory_cells(rows, host, root):
    mapping = {'K_Nnone': 'NONE', 'NGF_level': 'LEVEL',
               'NGF_disp': 'DISP', 'NG_generic': 'BOTH'}
    cells, seen = [], set()
    for row in rows:
        if row['arm'] not in mapping:
            continue
        identity = (mapping[row['arm']], row['unit'])
        if identity in seen or row['unit'] not in range(260918701, 260918721):
            raise ValueError('Duplicate or out-of-cohort checkpoint identity')
        seen.add(identity)
        order = row['class_order']
        if sorted(order) != list(range(100)) or not math.isfinite(float(row['J'])):
            raise ValueError('Invalid inventory order or recorded J')
        path = Path(row['path'])
        if not path.is_absolute():
            path = root / path
        cells.append(dict(host=host, arm=identity[0], seed=identity[1],
                          checkpoint=str(path), checkpoint_sha256=row['sha256'],
                          class_order=order, recorded_J=float(row['J']),
                          recorded_J_source="checkpoint results[-1]['accs'][-1] via frozen inventory",
                          original_arm=row['arm']))
    return sorted(cells, key=lambda c: (c['seed'], c['arm']))


def build_manifest(root, host, protocol_token):
    shard = root / f'ngf_shard_{host}.json'
    cells = inventory_cells(json.loads(shard.read_text())['rows'], host, root)
    if not cells:
        raise ValueError('Empty host inventory')
    for cell in cells:
        check_hash(cell['checkpoint'], cell['checkpoint_sha256'])
    jac = root / 'jac_readout.py'
    test = root / 'mammoth/data/CIFAR100/cifar-100-python/test'
    sources = [shard, root / 'mammoth/backbone/ResNetBlock.py',
               root / 'mammoth/models/ces_nstat.py',
               root / 'mammoth/models/ces_nstat_generic.py',
               root / 'mammoth/models/ces_nstat_geom.py',
               root / 'mammoth/utils/buffer.py']
    return dict(protocol_token=protocol_token, competitor_sha256=file_hash(__file__),
                jac_path=str(jac), jac_sha256=file_hash(jac),
                cifar_test_path=str(test), cifar_test_sha256=file_hash(test),
                source_files=[{'path': str(p), 'sha256': file_hash(p)} for p in sources],
                cells=cells, status='HOST_SHARD_REQUIRES_GLOBAL_80_CELL_CENSUS',
                expected_seeds=list(range(260918701, 260918721)),
                expected_arms=list(ARM_MODES),
                scope='post-hoc terminal inference; 20 paired units, four policies')


def evaluate(manifest, cell, device):
    import torch
    torch.set_num_threads(2)
    check_hash(cell['checkpoint'], cell['checkpoint_sha256'])
    check_hash(manifest['jac_path'], manifest['jac_sha256'])
    check_hash(manifest['cifar_test_path'], manifest['cifar_test_sha256'])
    for source in manifest.get('source_files', []):
        check_hash(source['path'], source['sha256'])
    spec = importlib.util.spec_from_file_location('frozen_jac', manifest['jac_path'])
    jac = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(jac)
    if Path(jac.CIFAR, 'test').resolve() != Path(manifest['cifar_test_path']).resolve():
        raise ValueError('jac data path differs from frozen test population')
    d = torch.load(cell['checkpoint'], map_location='cpu', weights_only=False)
    args = d['args'] if isinstance(d['args'], dict) else vars(d['args'])
    key, mode = ARM_MODES[cell['arm']]
    if args.get(key) != mode or args.get('seed') != cell['seed']:
        raise ValueError('Checkpoint arm or seed differs from manifest')
    for k, v in {'dataset': 'seq-cifar100', 'n_epochs': 50, 'buffer_size': 500,
                 'alpha': .3, 'beta': .5, 'lr': .03, 'batch_size': 32,
                 'minibatch_size': 32, 'permute_classes': 1}.items():
        if args.get(k) != v:
            raise ValueError(f'Checkpoint protocol mismatch: {k}')
    order = np.asarray(args['class_order'])
    if sorted(order.tolist()) != list(range(100)) or order.tolist() != cell['class_order']:
        raise ValueError('Class order mismatch')
    final = d['results'][-1]
    if len(final['accs']) != 10 or len(final['fullaccs']) != 10:
        raise ValueError('Incomplete terminal checkpoint')
    recorded = float(final['accs'][-1])
    vec = np.asarray(final['fullaccs'][-1], dtype=float)
    if vec.shape != (10,) or not np.isfinite(vec).all() or not j_gate(float(vec.mean()), recorded):
        raise ValueError('Recorded task vector mismatch')
    if not j_gate(recorded, float(cell['recorded_J'])):
        raise ValueError('Recorded J differs from manifest')
    # Same constructor, preprocessing and head mapping as the existing jac pipeline.
    from backbone.ResNetBlock import resnet18
    net = resnet18(100)
    sd = d['model']
    sd = {k[4:]: v for k, v in sd.items() if k.startswith('net.')} or sd
    net.load_state_dict(sd, strict=True)
    net.to(device).eval()

    def infer(x):
        outputs = []
        with torch.inference_mode():
            for start in range(0, len(x), 64):
                outputs.append(net(x[start:start+64].to(device)).float().cpu().numpy())
        return np.concatenate(outputs)

    x, fine, _ = jac.load_test()
    y = order[fine]
    logits = infer(x)
    observed = float((logits.argmax(1) == y).mean() * 100)
    result = {'J': observed, 'recorded_J': recorded, 'dJ_pp': observed-recorded,
              'J_tolerance_pp': .021, 'status': 'ACCEPTED' if j_gate(observed, recorded) else 'REJECTED',
              'heldout_task_definition': 'sample class task; approximation, NOT insertion task',
              'scope': 'terminal competitor association only; no mediation or trajectory causality'}
    old = y // 10 < 9
    result['heldout_old_task0_8'] = summarize(logits[old], y[old], y[old] // 10)
    result['heldout_by_task'] = {str(t): summarize(logits[y//10 == t], y[y//10 == t],
                                                      y[y//10 == t] // 10) for t in range(10)}
    b = d.get('buffer')
    result['buffer'] = buffer_status(b)
    if result['buffer']['status'] == 'AVAILABLE':
        bx, by, bt = b['examples'].detach().cpu(), b['labels'].cpu().numpy(), b['task_labels'].cpu().numpy()
        if (bx.ndim != 4 or tuple(bx.shape[1:]) != (3, 32, 32) or len(bx) != len(by)
                or not torch.isfinite(bx).all() or bx.min() < 0 or bx.max() > 1):
            raise ValueError('Buffer is not documented unaugmented [0,1] NCHW data')
        bx = (bx.float() - torch.tensor(jac.MEAN)[None, :, None, None]) / torch.tensor(jac.STD)[None, :, None, None]
        bl = infer(bx)
        result['buffer']['all'] = summarize(bl, by, bt)
        result['buffer']['by_insertion_task'] = {str(t): summarize(bl[bt == t], by[bt == t], bt[bt == t])
                                                for t in sorted(set(bt.tolist()))}
    return result


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--manifest', type=Path)
    p.add_argument('--cell-index', type=int)
    p.add_argument('--build-manifest', action='store_true')
    p.add_argument('--root', type=Path, default=Path('/workspace/ces'))
    p.add_argument('--protocol-token')
    p.add_argument('--host', required=True)
    p.add_argument('--device', default='cuda:0')
    p.add_argument('--out', type=Path, required=True)
    a = p.parse_args()
    if a.out.exists():
        raise FileExistsError(a.out)
    if a.build_manifest:
        if not a.protocol_token:
            p.error('--protocol-token required for --build-manifest')
        manifest = build_manifest(a.root, a.host, a.protocol_token)
        write_result(a.out, manifest)
        print(json.dumps({'out': str(a.out), 'cells': len(manifest['cells'])}), flush=True)
        return 0
    if a.manifest is None or a.cell_index is None:
        p.error('--manifest and --cell-index required for inference')
    started = time.monotonic()
    result = {'status': 'REJECTED', 'code_sha256': file_hash(__file__),
              'manifest_sha256': file_hash(a.manifest), 'cell_index': a.cell_index,
              'batch_size': 64, 'device': a.device, 'host': a.host}
    try:
        manifest = json.loads(a.manifest.read_text())
        if not manifest.get('protocol_token'):
            raise ValueError('Frozen protocol token required')
        if manifest['competitor_sha256'] != result['code_sha256']:
            raise ValueError('Competitor code SHA mismatch')
        if a.cell_index < 0:
            raise ValueError('Negative cell index')
        cell = manifest['cells'][a.cell_index]
        result['cell'] = cell
        result['protocol_token'] = manifest['protocol_token']
        if cell['host'] != a.host:
            raise ValueError('Host mismatch')
        result.update(evaluate(manifest, cell, a.device))
    except Exception as exc:
        result['status'] = 'REJECTED'
        result['error'] = f'{type(exc).__name__}: {exc}'
    result['wall_seconds'] = time.monotonic() - started
    write_result(a.out, result)
    print(json.dumps({'status': result['status'], 'out': str(a.out), 'wall_seconds': result['wall_seconds']}), flush=True)
    return 0 if result['status'] == 'ACCEPTED' else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/d1_runner.py <==
#!/usr/bin/env python3
"""Slot runner for study D1 (DER support-vs-content) on boxH.

BASE is copied verbatim from runner3.py's frozen seq-cifar100 BASE. The only
additions are the model, alpha, seed and the two nt_* flags. There is no --beta:
ces_ntarget_der's parser refuses it, so a DER++ objective cannot be launched by
accident from this file.
"""
import argparse, json, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
PY = "/opt/conda/bin/python"
NUM_WORKERS = 8                      # PINNED. Never vary across arms.

# verbatim from runner3.py BASE (seq-cifar100)
BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1",
        "--permute_classes", "1"]

ALPHA = "0.3"                        # OFFICIAL DER, models/config/der.yaml @ buffer 500
ARMS = [("D_full", "original"), ("D_dropN", "delete"),
        ("D_permuteN", "permute"), ("D_meanN", "mean")]
SEEDS = list(range(260917701, 260917713))          # 12 fresh units


def cmd(arm, variant, seed, outdir, device=0):
    return [PY, "utils/main.py", "--model", "ces_ntarget_der", *BASE,
            "--device", f"cuda:{device}",
            "--alpha", ALPHA, "--seed", str(seed),
            "--results_path", str(outdir),
            "--nt_variant", variant, "--nt_block", "N",
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def live_streams():
    out = subprocess.run(["nvidia-smi", "--query-compute-apps=used_memory",
                          "--format=csv,noheader,nounits"],
                         capture_output=True, text=True).stdout
    return sum(1 for l in out.splitlines() if l.strip() and int(l.strip()) > 1000)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveD1"))
    ap.add_argument("--slots", type=int, default=8)
    ap.add_argument("--stagger", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"

    # seed-major so all four arms of a unit finish close together on the same card
    cells = [(arm, v, s) for s in SEEDS for arm, v in ARMS]
    assert len(cells) == 48, len(cells)

    if a.dry_run:
        for arm, v, s in cells:
            c = cmd(arm, v, s, out)
            bad = [x for x in c if not isinstance(x, str)]
            assert not bad, bad
            assert "--beta" not in c and "ces_ntarget_der" in c
            print(" ".join(c[1:]))
        print(f"\n{len(cells)} commands built, all str, none carries --beta")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    pend, live, done, fails = list(cells), [], 0, []
    t0 = time.time()
    print(f"{len(cells)} cells, {a.slots} slots, stagger {a.stagger}s", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0:
                fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done}/{len(cells)})", flush=True)
        while pend and len(live) < a.slots and live_streams() < a.slots:
            arm, v, s = pend.pop(0)
            name = f"{arm}_s{s}"
            lf = open(logd / f"{name}.log", "w")
            p = subprocess.Popen(cmd(arm, v, s, out), cwd=str(MAMMOTH), stdout=lf,
                                 stderr=subprocess.STDOUT, start_new_session=True,
                                 env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                      "HOME": "/root",
                                      "PYTHONPATH": str(MAMMOTH)})
            live.append({"name": name, "p": p, "lf": lf})
            print(f"[{time.time()-t0:7.0f}s] START {name} "
                  f"({len(live)}/{a.slots} slots, {len(pend)} queued)", flush=True)
            time.sleep(a.stagger)
        time.sleep(5)
    print(f"WAVE DONE {done} cells, {len(fails)} failures, {time.time()-t0:.0f}s",
          flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    print("D1 complete. Nothing follows automatically, by protocol section 8.",
          flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/der_dir_runner.py <==
#!/usr/bin/env python3
"""DER-DIR -- the equal-magnitude correspondence contrast on plain DER. TWO arms, n = 8.

Prereg DER_DIR_PREREGISTRATION.md, frozen before this file is run on any study cell, and
frozen while TINY-HDIR stood at 0 of 12 and unread. ONE explicit owner runner per host.

THIS IS NOT DER-SCOPE. DER-SCOPE (four arms, n=6, units 260919401-406) is HELD permanently
on its own preregistered GATE B FAIL and is never revived. DER-DIR is a new, narrower
study: new arms, new units 260919501-508, one question.

WHOLE-UNIT BLOCKING IS ON: both arms of a unit run on ONE card of ONE host, never split.
The contrast is paired within unit.

  DD_full    ces_hdir_der --hd_arm full     the correct cached teacher logits on H non-gold
  DD_hperm   ces_hdir_der --hd_arm hperm    the same values, permuted WITHIN each task
                                            block, gold skipped

NO Hiso TRAINING ARM, and it costs nothing. q_iso is a construction on the cached logits,
not a trained model: hdir_equalnorm.py reads DD_full checkpoints only and builds q_iso,
r = q_full - q_iso and Pr = q_perm - q_iso itself. The equal-norm amplitude control is
certified in full at two arms, while dropping the one placement HDIR-BUF could not resolve.

NO Stage, NO Nnone, NO equivalence test, NO alpha sweep. n = 8 closed, no top-up.

The pre-existing DER path --nt_block H --nt_variant permute is PERMANENTLY FORBIDDEN here:
transform_ref takes no labels argument, so it moves gold, shifts across task blocks and
does not preserve per-block sums. Sixteen cells run through it would complete normally and
answer a different question.
"""
import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.
# Verbatim D1 BASE: the official mammoth DER for seq-cifar100 @ buffer 500.
BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA = "0.3"                         # official DER alpha. NOT a lever, never recalibrated.
ARMS = [("DD_full", "full"), ("DD_hperm", "hperm")]
ALL_UNITS = list(range(260919501, 260919509))          # n = 8 FIXED, fresh IDs


def cmd(arm, hd_arm, seed, outdir, device):
    return [PY, "utils/main.py", "--model", "ces_hdir_der", *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA,
            "--seed", str(seed), "--results_path", str(outdir),
            "--hd_arm", hd_arm,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    cnt = Counter()
    for s in units:
        for arm, hd in ARMS:
            c = cmd(arm, hd, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            # VALUE-level checks. An argparse rc=2 looks like a finished cell.
            assert c[c.index("--alpha") + 1] == "0.3", "DER alpha is the official 0.3"
            assert "--beta" not in c, "DER has no beta; a beta would make this DER++"
            assert c[c.index("--n_epochs") + 1] == "50"
            assert c[c.index("--buffer_size") + 1] == "500"
            assert c[c.index("--dataset") + 1] == "seq-cifar100"
            assert c[c.index("--num_workers") + 1] == "8"
            assert c[c.index("--permute_classes") + 1] == "1"
            assert c[c.index("--model") + 1] == "ces_hdir_der"
            assert c[c.index("--hd_arm") + 1] == hd
            assert "--nt_variant" not in c and "--nt_block" not in c, \
                "the D1 N-target path is not used by this study"
            cnt[arm] += 1
    print(" ".join(cmd(*ARMS[1], units[0], out, 0)[1:]))
    print(f"\n{len(units)} units x {len(ARMS)} arms = {len(units)*len(ARMS)} cells; "
          f"arm census {dict(cnt)}; cards {allow or 'all'}")
    for arm, hd in ARMS:
        r = subprocess.run([PY, "utils/main.py", *cmd(arm, hd, units[0], out, 0)[2:],
                            "--help"], cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: rc={r.returncode}\n{r.stderr[-700:]}"
    print(f"argparse accepts all {len(ARMS)} arm shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveDD"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 10, "per-card ceiling is 10 (standing Owner rule)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, hd in ARMS:
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, hd, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"DER-DIR HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILED:", json.dumps(fails), flush=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/der_scope_runner.py <==
#!/usr/bin/env python3
"""DER-SCOPE -- the Study-13 H-direction arms on plain DER. FOUR arms, n = 6, 24 cells.

Prereg DER_SCOPE_PREREGISTRATION.md, frozen before this file is run on any study cell.
One study, ONE explicit owner runner per host.

WHOLE-UNIT BLOCKING IS ON: all FOUR arms of a unit run on ONE card of ONE host and are
never split. Every contrast is paired within unit; splitting a unit across cards would put
the paired quantity on two pieces of hardware for no reason.

  DS_full    ces_hdir_der --hd_arm full     == Study 13 K_full,  on DER
  DS_hiso    ces_hdir_der --hd_arm hiso     == Study 13 K_Hiso,  on DER
  DS_hperm   ces_hdir_der --hd_arm hperm    == Study 13 K_Hperm, on DER
  DS_nnone   ces_hdir_der --hd_arm nnone    == D1 D_dropN objective, fresh cohort

NO Stage arm. Study 14's Stage result is an EQUIVALENCE claim (-0.220 pp, 90% CI
[-0.704, +0.264] against a +/-1.0 pp band). At n = 6 the 90% half-width would be about
0.77 pp, so the interval would sit on the band edge and a non-significant difference would
be read as equivalence. An equivalence cannot be observed qualitatively; reporting one
from an underpowered arm is the error this programme exists to avoid.

D1's DER cells are NOT reused as arms. D1's units are a different cohort, and every
contrast here is paired WITHIN unit, so D1's D_full and D_dropN can serve as an unpaired
historical reference and nothing more. All four arms run fresh on the same six units.
"""
import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.
# Verbatim D1 BASE: the official mammoth DER for seq-cifar100 @ buffer 500.
BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA = "0.3"                         # official DER alpha. NOT a lever, never recalibrated.
ARMS = [("DS_full", "full"), ("DS_hiso", "hiso"),
        ("DS_hperm", "hperm"), ("DS_nnone", "nnone")]
ALL_UNITS = list(range(260919401, 260919407))          # n = 6 FIXED, fresh IDs


def cmd(arm, hd_arm, seed, outdir, device):
    return [PY, "utils/main.py", "--model", "ces_hdir_der", *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA,
            "--seed", str(seed), "--results_path", str(outdir),
            "--hd_arm", hd_arm,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    cnt = Counter()
    for s in units:
        for arm, hd in ARMS:
            c = cmd(arm, hd, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            # VALUE-level checks. An argparse rc=2 looks like a finished cell.
            assert c[c.index("--alpha") + 1] == "0.3", "DER alpha is the official 0.3"
            assert "--beta" not in c, "DER has no beta; a beta would make this DER++"
            assert c[c.index("--n_epochs") + 1] == "50"
            assert c[c.index("--buffer_size") + 1] == "500"
            assert c[c.index("--dataset") + 1] == "seq-cifar100"
            assert c[c.index("--num_workers") + 1] == "8"
            assert c[c.index("--permute_classes") + 1] == "1"
            assert c[c.index("--model") + 1] == "ces_hdir_der"
            assert c[c.index("--hd_arm") + 1] == hd
            assert "--nt_variant" not in c and "--nt_block" not in c, \
                "the D1 N-target path is not used by this study"
            cnt[arm] += 1
    print(" ".join(cmd(*ARMS[2], units[0], out, 0)[1:]))
    print(f"\n{len(units)} units x {len(ARMS)} arms = {len(units)*len(ARMS)} cells; "
          f"arm census {dict(cnt)}; cards {allow or 'all'}")
    for arm, hd in ARMS:
        r = subprocess.run([PY, "utils/main.py", *cmd(arm, hd, units[0], out, 0)[2:],
                            "--help"], cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: rc={r.returncode}\n{r.stderr[-700:]}"
    print("argparse accepts all 4 arm shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveDS"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 10, "per-card ceiling is 10 (standing Owner rule)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, hd in ARMS:
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, hd, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"DER-SCOPE HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILED:", json.dumps(fails), flush=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/der_spec_runner.py <==
#!/usr/bin/env python3
"""DER-SPEC -- Study 14's N-specificity arms on plain DER. THREE arms, n = 12.

Prereg DER_SPEC_PREREGISTRATION.md. ONE explicit owner runner per host.
Isolated sibling models/ces_spec_der.py; ces_anchor.py and ces_ntarget_der.py are NOT
modified and NOT imported (a sentinel pins their md5s).

WHOLE-UNIT BLOCKING: all THREE arms of a unit run on ONE card of ONE host, never split.

  SP_full    ces_spec_der --sp_arm full     the untouched DER target      == K_original
  SP_stage   ces_spec_der --sp_arm stage    HF + stage_mean anchor on N   == K_stage
  SP_none    ces_spec_der --sp_arm none     N deleted                     == K_none

n = 12 is NOT a round number chosen for convenience: it is Study 14's own n. The Stage arm
carries an EQUIVALENCE claim against a +/-1.0 pp band, and equivalence needs power. At
Study 14's n=12 the 90% half-width on Stage-Full was 0.484 pp; at n=8 it would be ~0.625
and at n=6 ~0.77, which sits on the band edge -- that is exactly why DER-SCOPE refused a
Stage arm at n=6. Matching n=12 makes the power statement an identity rather than an
extrapolation.

NOT DER++: ces_anchor takes TWO buffer draws and adds beta*CE on the second. Setting
beta=0 would leave the second draw in place, consuming buffer RNG and running a second
forward that moves BatchNorm statistics. The second draw is REMOVED here, not zeroed.

mammoth parses with parse_known_args, so an unknown flag is SILENTLY IGNORED and argparse
guards nothing. The value-level assertions in --dry-run below are the real guard.
"""
import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.
# Verbatim D1 BASE: the official mammoth DER for seq-cifar100 @ buffer 500.
BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA = "0.3"                         # official DER alpha. NOT a lever, never recalibrated.
ARMS = [("SP_full", "full"), ("SP_stage", "stage"), ("SP_none", "none")]
ALL_UNITS = list(range(260919601, 260919613))          # n = 12 FIXED, fresh IDs


def cmd(arm, sp_arm, seed, outdir, device):
    return [PY, "utils/main.py", "--model", "ces_spec_der", *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA,
            "--seed", str(seed), "--results_path", str(outdir),
            "--sp_arm", sp_arm,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    cnt = Counter()
    for s in units:
        for arm, hd in ARMS:
            c = cmd(arm, hd, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            # VALUE-level checks. An argparse rc=2 looks like a finished cell.
            assert c[c.index("--alpha") + 1] == "0.3", "DER alpha is the official 0.3"
            assert "--beta" not in c, "DER has no beta; a beta would make this DER++"
            assert c[c.index("--n_epochs") + 1] == "50"
            assert c[c.index("--buffer_size") + 1] == "500"
            assert c[c.index("--dataset") + 1] == "seq-cifar100"
            assert c[c.index("--num_workers") + 1] == "8"
            assert c[c.index("--permute_classes") + 1] == "1"
            assert c[c.index("--model") + 1] == "ces_spec_der"
            assert c[c.index("--sp_arm") + 1] == hd
            assert "--nt_variant" not in c and "--nt_block" not in c, \
                "the D1 N-target path is not used by this study"
            cnt[arm] += 1
    print(" ".join(cmd(*ARMS[1], units[0], out, 0)[1:]))
    print(f"\n{len(units)} units x {len(ARMS)} arms = {len(units)*len(ARMS)} cells; "
          f"arm census {dict(cnt)}; cards {allow or 'all'}")
    for arm, hd in ARMS:
        r = subprocess.run([PY, "utils/main.py", *cmd(arm, hd, units[0], out, 0)[2:],
                            "--help"], cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: rc={r.returncode}\n{r.stderr[-700:]}"
    print(f"argparse accepts all {len(ARMS)} arm shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveDSP"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 10, "per-card ceiling is 10 (standing Owner rule)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, hd in ARMS:
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, hd, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"DER-SPEC HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILED:", json.dumps(fails), flush=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/em_gate0.py <==
"""EM-CORR GATE 0 -- the transform itself, on real cached buffers, before any cell runs.

Per record, for each of the four policies:
  * the treated block's per-coordinate centred energy equals the OTHER block's, exactly
  * the block mean is unchanged
  * a permuted arm has the SAME centred norm as its orig partner (permutation is an
    isometry), and the permutation actually moved values
  * everything outside the treated block -- gold, the untreated block, F -- is bitwise
    unchanged
Plus the lambda sentinel the preregistration requires: median, p10/p90, max and the
resulting target-logit range. NO CAP is applied: if the experiment needed a cap to be
stable it would no longer be exact energy matching, and that must be visible.
"""
import sys, glob
import torch
sys.path.insert(0, "mammoth")
from ces.em_corr import em_target, lam_and_masks, _stats, EM_ARMS
from ces.n_target import n_mask
from ces.arms import support_mask

TOL = 1e-9
fail = []


def check(tag, q, hist, seen, labels, cpt=10):
    nm = n_mask(hist, seen)
    gold = torch.zeros_like(hist).scatter_(1, labels.view(-1, 1), True)
    hng = hist & ~gold
    lam, ok, cN, cH = lam_and_masks(q, nm, hng)
    print(f"\n--- {tag}  B={q.shape[0]}  usable rows {int(ok.sum())}/{q.shape[0]} ---")
    l = lam.squeeze(1)[ok].double()
    print(f"  lambda_N2H : median {float(l.median()):.3f}  p10 {float(l.quantile(0.10)):.3f}  "
          f"p90 {float(l.quantile(0.90)):.3f}  max {float(l.max()):.3f}")
    print(f"  cE(N) median {float(cN.squeeze(1)[ok].median()):.5f}   "
          f"cE(H_ng) median {float(cH.squeeze(1)[ok].median()):.5f}   "
          f"ratio median 1/{1/float((cN.squeeze(1)[ok]/cH.squeeze(1)[ok]).median()):.0f}")

    for arm in EM_ARMS:
        out = em_target(q, nm, hng, labels, cpt, arm)
        blk = nm if arm.startswith("nup") else hng
        other = hng if arm.startswith("nup") else nm
        treat = blk & ok.unsqueeze(1)
        keep = ~treat
        bit = bool(torch.equal(out[keep], q[keep]))
        muq, rq, nq, cq = _stats(q, blk)
        muo, ro, no, co = _stats(out, blk)
        tgt = cH if arm.startswith("nup") else cN
        dE = float((co.squeeze(1)[ok] - tgt.squeeze(1)[ok]).abs().max())
        dmu = float((muo.squeeze(1)[ok] - muq.squeeze(1)[ok]).abs().max())
        goldsame = bool(torch.equal(out[gold], q[gold]))
        othersame = bool(torch.equal(out[other & ~blk], q[other & ~blk]))
        rng = (float(out[treat].min()), float(out[treat].max())) if int(treat.sum()) else (0, 0)
        moved = "-"
        if arm.endswith("perm"):
            o0 = em_target(q, nm, hng, labels, cpt, arm.replace("perm", "orig"))
            _, r0, _, _ = _stats(o0, blk); _, r1, _, _ = _stats(out, blk)
            dn = float((r0.pow(2).sum(1)[ok].sqrt() - r1.pow(2).sum(1)[ok].sqrt()).abs().max())
            nmoved = int(((o0 != out) & treat).any(1).sum())
            moved = f"norm delta {dn:.2e}, moved in {nmoved}/{int(ok.sum())}"
            if dn > 1e-6: fail.append(f"{tag}/{arm}: permutation changed the centred norm ({dn:.2e})")
            if nmoved < int(ok.sum()) * 0.9: fail.append(f"{tag}/{arm}: permutation moved only {nmoved} rows")
        print(f"  {arm:9s} cE match {dE:.2e}  mean delta {dmu:.2e}  outside-block bitwise {bit}  "
              f"gold bitwise {goldsame}  untreated bitwise {othersame}")
        print(f"            target range [{rng[0]:+.2f},{rng[1]:+.2f}]   {moved}")
        if dE > TOL: fail.append(f"{tag}/{arm}: energy mismatch {dE:.2e}")
        if dmu > 1e-7: fail.append(f"{tag}/{arm}: block mean moved {dmu:.2e}")
        if not (bit and goldsame and othersame):
            fail.append(f"{tag}/{arm}: coordinates outside the treated block changed")


torch.manual_seed(0)
B, C = 32, 100
q = torch.randn(B, C, dtype=torch.double) * 2
tl = torch.randint(0, 9, (B,))
offs = torch.tensor([(t + 1) * 10 for t in range(10)], dtype=torch.long)
hist = support_mask(tl, offs, C)
seen = (torch.arange(C)[None, :] < C).expand(B, C)
lab = torch.stack([torch.randint(int(tl[b]) * 10, int(tl[b]) * 10 + 10, (1,))[0] for b in range(B)])
check("SYNTHETIC", q, hist, seen, lab)

for pat in ("final_K_original_s2609190*", "final_K_full_s2609187*"):
    ck = sorted(glob.glob("mammoth/checkpoints/" + pat + "_last.pt"))
    if not ck:
        continue
    d = torch.load(ck[0], map_location="cpu", weights_only=False); b = d["buffer"]
    sel = torch.arange(64)
    qr = b["logits"][sel].double(); tr = b["task_labels"][sel].long(); lr = b["labels"][sel].long()
    hr = support_mask(tr, offs, C)
    sr = (torch.arange(C)[None, :] < C).expand(len(sel), C)
    check(f"REAL {ck[0].split('/')[-1][:28]}", qr, hr, sr, lr)
    break

print("\n" + "=" * 72)
if fail:
    print("GATE 0 FAIL"); [print("  " + f) for f in fail]; sys.exit(1)
print("GATE 0 PASS -- energy matched exactly, block means unchanged, permutation is an "
      "isometry that actually moves values, and every coordinate outside the treated "
      "block (gold, the untreated block, F) is bitwise unchanged")


==> anc/supplementary_material/runners/em_runner.py <==
#!/usr/bin/env python3
"""EM-CORR -- four arms, whole-unit blocking. Derived from cc_runner.py (Study 13).

Prereg EM_CORR_PREREGISTRATION.md,
sha256 36e88533f0b2aa9f24f4f1a24278a70cd868e9dd96b9154d256ecfbb7e4c862a, frozen before this
file was written. Units 260919701-260919712, n = 12 FIXED, a FRESH cohort. ONE explicit
owner runner per host. Whole units are never split across cards.

  EM_nup_orig  ces_em_corr --em_arm nup_orig   N residual rescaled UP to H_ng's energy
  EM_nup_perm  ces_em_corr --em_arm nup_perm   the same, block-confined permuted
  EM_hdn_orig  ces_em_corr --em_arm hdn_orig   H_ng residual rescaled DOWN to N's energy
  EM_hdn_perm  ces_em_corr --em_arm hdn_perm   the same, block-confined permuted

The two primary contrasts are orig-vs-perm WITHIN a condition, never across: rescaling a
block also rescales its gradient contribution, and only the within-condition contrast is
immune to that. BASE below is Study 13's BASE, character for character.
"""

import argparse, glob, json, os, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("EM_nup_orig", "ces_em_corr", ["--em_arm", "nup_orig"]),
    ("EM_nup_perm", "ces_em_corr", ["--em_arm", "nup_perm"]),
    ("EM_hdn_orig", "ces_em_corr", ["--em_arm", "hdn_orig"]),
    ("EM_hdn_perm", "ces_em_corr", ["--em_arm", "hdn_perm"]),
]
ALL_UNITS = list(range(260919701, 260919713))          # n = 12 FIXED


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; default = all cards")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveEM"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None

    if a.dry_run:
        from collections import Counter
        for s in units:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index('--alpha') + 1] == '0.3'
                assert c[c.index('--beta') + 1] == '0.5'
                assert c[c.index('--n_epochs') + 1] == '50'
                assert c[c.index('--num_workers') + 1] == '8'
                assert c[c.index('--buffer_size') + 1] == '500'
                assert c[c.index('--permute_classes') + 1] == '1'
                # parse_known_args silently drops unknown flags; only value-level argv
                # assertions guard anything.
                assert model == 'ces_em_corr'
                assert c.count('--em_arm') == 1
                assert c[c.index('--em_arm') + 1] == extra[1]
                assert c[c.index('--em_arm') + 1] in ('nup_orig','nup_perm','hdn_orig','hdn_perm')
                for bad in ('--ns_mode','--ns_hperm','--na_src','--iso_region','--np_mode','--ng_mode'):
                    assert bad not in c
        print(" ".join(cmd(*ARMS[0], units[0], out, 0)[1:]))
        print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
              f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
        # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
        print("argparse accepts all four arm shapes (rc=0)")
        bad = cmd(ARMS[0][0], ARMS[0][1], ["--em_arm", "definitely_not_an_arm"],
                  units[0], out, 0) + ["--help"]
        rb = subprocess.run(bad, cwd=str(MAMMOTH), capture_output=True, text=True,
                            env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                 "PYTHONPATH": str(MAMMOTH)})
        assert rb.returncode != 0, "a bogus --em_arm was ACCEPTED"
        print("argparse rejects a bogus --em_arm (rc=%d)" % rb.returncode)
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None:
                n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:                   # whole unit, one card
                name = f"K_{arm.split('_',1)[1]}_s{s}" if False else f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"EM-CORR HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    print("Nothing is read until all 100 cells are done.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/generic_gates.py <==
"""GENERIC-N-ANCHOR launch gates 1-3.

G1 TRANSFORM IDENTITY   n_generic_penalty(...,'mean_target') must reproduce the historical
                        K_Niso objective ces/n_stat.n_stat_penalty(...,'mean_target')
                        BITWISE, in value and in gradient, on a synthetic batch and on a
                        real replay batch from a Study 13 checkpoint's own buffer.
G2 SAMPLING INVARIANCE  return_index=True must not change which rows are drawn nor how
                        much RNG is consumed. Asserted by replaying the draw from a
                        saved RNG state both ways and comparing rows AND the resulting
                        generator state.
G3 MARGINAL MATCH       the generic anchor must have the calibrated location and scale,
                        and must carry NO historical content: its correlation with the
                        record's own cached mu_q,N is reported, and a large correlation
                        would defeat the design.
"""
import sys, glob
import numpy as np
import torch

sys.path.insert(0, "mammoth")
from ces.n_generic_anchor import (n_generic_penalty, generic_anchor, _z,
                                  CALIB_M, CALIB_SD, FROZEN_SEED)
from ces.n_stat import n_stat_penalty
from ces.n_target import n_mask
from ces.arms import support_mask

fail = []
def cmp(name, a, b, tol=0.0):
    a = a.detach().double(); b = b.detach().double()
    d = (a - b).abs().max().item(); bit = bool(torch.equal(a, b))
    ok = d <= tol
    print(f"  {name:26s} max|delta| = {d:.3e}  bitwise={bit}  {'OK' if ok else 'FAIL'}")
    if not ok: fail.append(f"{name}: {d:.3e}")

print("="*72); print("G1  TRANSFORM IDENTITY -- generic module's mean_target branch vs the frozen one")
print("="*72)
def g1(tag, z, q, m, tasks, idx, stage):
    print(f"\n--- {tag} B={z.shape[0]} valid={int((m.sum(1)>0).sum())} ---")
    cmp("value  [mean_target]", n_generic_penalty(z, q, m, tasks, idx, stage, "mean_target"),
        n_stat_penalty(z, q, m, "mean_target"))
    za = z.clone().requires_grad_(True); zb = z.clone().requires_grad_(True)
    n_generic_penalty(za, q, m, tasks, idx, stage, "mean_target").backward()
    n_stat_penalty(zb, q, m, "mean_target").backward()
    cmp("grad   [mean_target]", za.grad, zb.grad)
    st0 = torch.random.get_rng_state(); ns0 = np.random.get_state()[1][0]
    n_generic_penalty(z, q, m, tasks, idx, stage, "generic")
    ok = bool(torch.equal(st0, torch.random.get_rng_state())) and ns0 == np.random.get_state()[1][0]
    print(f"  {'RNG unchanged (generic)':26s} {ok}  {'OK' if ok else 'FAIL'}")
    if not ok: fail.append(f"{tag}: generic branch consumed RNG")

torch.manual_seed(0)
B, K = 32, 100
z = torch.randn(B, K, dtype=torch.double); q = torch.randn(B, K, dtype=torch.double)
tasks = torch.randint(0, 5, (B,)); tasks[0] = 9
idx = torch.arange(B)
m = torch.rand(B, K) < 0.35; m[3] = False
g1("SYNTHETIC (singleton stratum + empty row)", z, q, m, tasks, idx, 9)

ck = sorted(glob.glob("mammoth/checkpoints/final_K_full_s2609187*_last.pt"))
if not ck:
    print("\nNO Study 13 checkpoint here -- real-batch stage SKIPPED"); fail.append("real batch not checked")
else:
    from backbone.ResNetBlock import resnet18
    d = torch.load(ck[0], map_location="cpu", weights_only=False); b = d["buffer"]
    print(f"\nreal checkpoint: {ck[0].split('/')[-1]}")
    sel = torch.arange(32)
    MEAN = torch.tensor([0.5071,0.4867,0.4408]).view(1,3,1,1); STD = torch.tensor([0.2675,0.2565,0.2761]).view(1,3,1,1)
    x = (b["examples"][sel].float()-MEAN)/STD
    sd_ = {k[4:]: v for k,v in d["model"].items() if k.startswith("net.")} or d["model"]
    net = resnet18(100); net.load_state_dict(sd_, strict=False); net.eval()
    with torch.no_grad(): zr = net(x).double()
    qr = b["logits"][sel].double(); tr = b["task_labels"][sel].long()
    offs = torch.tensor([(t+1)*10 for t in range(10)], dtype=torch.long)
    mr = n_mask(support_mask(tr, offs, 100), (torch.arange(100)[None,:] < 100).expand(32,100))
    g1("REAL replay batch (Study 13 buffer)", zr, qr, mr, tr, sel, 9)

print("\n" + "="*72); print("G2  SAMPLING INVARIANCE of return_index=True"); print("="*72)
sys.path.insert(0, "mammoth")
from utils.buffer import Buffer
buf = Buffer(500)
torch.manual_seed(1); np.random.seed(7)
buf.add_data(examples=torch.randn(500,3,32,32), labels=torch.randint(0,100,(500,)),
             logits=torch.randn(500,100), task_labels=torch.randint(0,10,(500,)))
st = np.random.get_state()
a = buf.get_data(32, transform=None, device="cpu")
sa = np.random.get_state()
np.random.set_state(st)
c = buf.get_data(32, transform=None, device="cpu", return_index=True)
sc = np.random.get_state()
same_rows = all(bool(torch.equal(x, y)) for x, y in zip(a, c[1:]))
same_rng = bool(np.array_equal(sa[1], sc[1])) and sa[2] == sc[2]
print(f"  identical rows returned      : {same_rows}")
print(f"  identical RNG state after    : {same_rng}")
print(f"  index tensor shape           : {tuple(c[0].shape)}  unique {int(c[0].unique().numel())}")
if not same_rows: fail.append("return_index changed the sampled rows")
if not same_rng: fail.append("return_index changed RNG consumption")

print("\n" + "="*72); print("G3  MARGINAL MATCH and ABSENCE OF HISTORICAL CONTENT"); print("="*72)
slots = torch.arange(500)
zz = _z(slots)
print(f"  z over 500 slots: mean {float(zz.mean()):+.4f}  sd {float(zz.std()):.4f}  "
      f"min {float(zz.min()):+.3f} max {float(zz.max()):+.3f}   (target mean 0, sd 1)")
if abs(float(zz.mean())) > 0.15 or abs(float(zz.std()) - 1.0) > 0.15:
    fail.append("z does not have the intended standard-normal marginal")
for s, t in ((0, 9), (4, 9), (8, 9), (2, 5)):
    tt = torch.full((500,), s); a = generic_anchor(slots, tt, t, torch.float64, "cpu").squeeze(1)
    print(f"  anchor s={s} t={t}: mean {float(a.mean()):+.4f} (calib {CALIB_M[s][t]:+.4f})  "
          f"sd {float(a.std()):.4f} (calib {CALIB_SD[s][t]:.4f})")
if ck:
    tr_all = b["task_labels"].long(); q_all = b["logits"].double()
    own, gen, strat = [], [], []
    for i in range(500):
        s = int(tr_all[i])
        if s >= 9: continue
        own.append(float(q_all[i, (s+1)*10:100].mean())); strat.append(s)
        gen.append(float(generic_anchor(torch.tensor([i]), torch.tensor([s]), 9,
                                        torch.float64, "cpu").item()))
    o = torch.tensor(own); g = torch.tensor(gen); st_ = torch.tensor(strat)
    r_raw = float(((o-o.mean())*(g-g.mean())).mean() / (o.std()*g.std()))
    # The RAW correlation is expected to be large and is NOT leakage: the anchor is
    # deliberately centred on the stratum's calibrated mean m[s][t], and the records' own
    # means vary with s for the same structural reason. Matching that is the whole point
    # of a MATCHED generic anchor. The quantity that must be near zero is the
    # WITHIN-STRATUM correlation -- the record-specific part, which is the historical
    # content this arm is designed not to carry. Both are reported.
    ow, gw = o.clone(), g.clone()
    for s_ in st_.unique():
        k = (st_ == s_)
        if int(k.sum()) < 2: continue
        ow[k] = o[k] - o[k].mean(); gw[k] = g[k] - g[k].mean()
    r_in = float(((ow-ow.mean())*(gw-gw.mean())).mean() / (ow.std()*gw.std()))
    print(f"\n  corr(own mu_q,N , generic anchor), RAW           over {len(own)} records = {r_raw:+.4f}")
    print(f"    (expected non-zero BY DESIGN: both carry the stratum's location)")
    print(f"  corr WITHIN stratum (record-specific part)       = {r_in:+.4f}")
    print(f"    (this is the historical content; it must be ~0)")
    print(f"  own mu:     mean {float(o.mean()):+.4f} sd {float(o.std()):.4f}")
    print(f"  generic:    mean {float(g.mean()):+.4f} sd {float(g.std()):.4f}")
    print(f"  within-stratum sd: own {float(ow.std()):.4f}  generic {float(gw.std()):.4f}")
    if abs(r_in) > 0.2:
        fail.append(f"generic anchor carries record-specific historical content "
                    f"(within-stratum r={r_in:+.3f})")

print("\n" + "="*72)
if fail:
    print("GATES FAIL"); [print("  " + f) for f in fail]; sys.exit(1)
print("G1-G3 PASS -- the generic module reproduces K_Niso's objective bitwise, "
      "return_index changes neither the draw nor the RNG, and the generic anchor has the "
      "calibrated marginal with no historical content")


==> anc/supplementary_material/runners/generic_runner.py <==
#!/usr/bin/env python3
"""GENERIC-N-ANCHOR -- one arm, whole-unit blocking. Derived from cc_runner.py (Study 13).

Prereg GENERIC_N_ANCHOR_PREREGISTRATION.md,
sha256 e4956921377ac61f4ebfcfc35da8dd59113d9d0c26d8adf48706698ae3e3fda6, frozen before this
file was written. Units 260918701-260918720 -- Study 13's OWN twenty units -- n = 20 FIXED.
ONE explicit owner runner per host. Whole units are never split across cards.

  NG_generic  ces_nstat_generic --ng_mode generic   matched non-historical level anchor

The comparators K_Niso and K_Nnone are NOT re-run: they are Study 13's existing cells on
the same units. BASE below is Study 13's BASE, character for character.
"""

import argparse, glob, json, os, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("NG_generic", "ces_nstat_generic", ["--ng_mode", "generic"]),
]
ALL_UNITS = list(range(260918701, 260918721))          # n = 20 FIXED


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; default = all cards")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveNG"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None

    if a.dry_run:
        from collections import Counter
        for s in units:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index('--alpha') + 1] == '0.3'
                assert c[c.index('--beta') + 1] == '0.5'
                assert c[c.index('--n_epochs') + 1] == '50'
                assert c[c.index('--num_workers') + 1] == '8'
                assert c[c.index('--permute_classes') + 1] == '1'
                assert c[c.index('--buffer_size') + 1] == '500'
                # mammoth uses parse_known_args: unknown flags are SILENTLY dropped,
                # so only value-level assertions on the composed argv guard anything.
                assert model == 'ces_nstat_generic'
                assert c[c.index('--ng_mode') + 1] == 'generic'   # NOT mean_target
                assert c.count('--ng_mode') == 1
                assert '--ns_mode' not in c and '--ns_hperm' not in c
                assert '--na_src' not in c and '--iso_region' not in c
        print(" ".join(cmd(*ARMS[0], units[0], out, 0)[1:]))
        print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
              f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
        # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
        print("argparse accepts the arm shape (rc=0)")
        bad = cmd(ARMS[0][0], ARMS[0][1], ["--ng_mode", "definitely_not_a_mode"],
                  units[0], out, 0) + ["--help"]
        rb = subprocess.run(bad, cwd=str(MAMMOTH), capture_output=True, text=True,
                            env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                 "PYTHONPATH": str(MAMMOTH)})
        assert rb.returncode != 0, "a bogus --ng_mode was ACCEPTED; the choices= guard is gone"
        print("argparse rejects a bogus --ng_mode (rc=%d)" % rb.returncode)
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None:
                n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:                   # whole unit, one card
                name = f"K_{arm.split('_',1)[1]}_s{s}" if False else f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"GENERIC-N-ANCHOR HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    print("Nothing is read until all 100 cells are done.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/hc_runner.py <==
#!/usr/bin/env python3
"""H-CORR-ENERGY-CURVE -- four new arms, whole-unit blocking. Derived from em_runner.py.

Prereg H_CORR_ENERGY_CURVE_PREREGISTRATION.md,
sha256 21b4bdec63e0f56ecb690ff5bb333e83, frozen before this file was written.
Units 260919701-260919712 -- EM-CORR's OWN fresh cohort -- n = 12 FIXED.
ONE explicit owner runner per host. Whole units are never split across cards.

  HC_hnat_orig  ces_em_corr --em_arm hnat_orig   H_ng residual at its natural energy
  HC_hnat_perm  ces_em_corr --em_arm hnat_perm   the same, block-confined permuted
  HC_hmid_orig  ces_em_corr --em_arm hmid_orig   H_ng residual at sqrt(cE_H cE_N)
  HC_hmid_perm  ces_em_corr --em_arm hmid_perm   the same, block-confined permuted

Together with EM-CORR's already-running hdn arms on the SAME units this forms the
three-level energy-correspondence curve {cE_H, sqrt(cE_H cE_N), cE_N}. Contrasts are
orig-vs-perm WITHIN a condition only. BASE below is em_runner.py's BASE, character for
character -- asserted at import, not trusted.
"""

import argparse, glob, json, os, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("HC_hnat_orig", "ces_em_corr", ["--em_arm", "hnat_orig"]),
    ("HC_hnat_perm", "ces_em_corr", ["--em_arm", "hnat_perm"]),
    ("HC_hmid_orig", "ces_em_corr", ["--em_arm", "hmid_orig"]),
    ("HC_hmid_perm", "ces_em_corr", ["--em_arm", "hmid_perm"]),
]
ALL_UNITS = list(range(260919701, 260919713))          # n = 12 FIXED, EM-CORR's cohort

# BASE is EM-CORR's BASE with NO change of any kind. Asserted as full equality against
# the parent runner's literal, so drift anywhere fails at import, not at readout.
_PARENT_BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
                "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
                "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
                "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
                "--non_verbose", "1", "--permute_classes", "1"]
assert BASE == _PARENT_BASE, "BASE drifted from EM-CORR"


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; default = all cards")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveHC"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None

    if a.dry_run:
        from collections import Counter
        for s in units:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index('--alpha') + 1] == '0.3'
                assert c[c.index('--beta') + 1] == '0.5'
                assert c[c.index('--n_epochs') + 1] == '50'
                assert c[c.index('--num_workers') + 1] == '8'
                assert c[c.index('--buffer_size') + 1] == '500'
                assert c[c.index('--permute_classes') + 1] == '1'
                # parse_known_args silently drops unknown flags; only value-level argv
                # assertions guard anything.
                assert model == 'ces_em_corr'
                assert c.count('--em_arm') == 1
                assert c[c.index('--em_arm') + 1] == extra[1]
                assert c[c.index('--em_arm') + 1] in ('hnat_orig','hnat_perm','hmid_orig','hmid_perm')
                assert c[-1].startswith('final_HC_')
                for bad in ('--ns_mode','--ns_hperm','--na_src','--iso_region','--np_mode','--ng_mode'):
                    assert bad not in c
        print(" ".join(cmd(*ARMS[0], units[0], out, 0)[1:]))
        print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
              f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
        # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
        print("argparse accepts all HC arm shapes (rc=0)")
        bad = cmd(ARMS[0][0], ARMS[0][1], ["--em_arm", "definitely_not_an_arm"],
                  units[0], out, 0) + ["--help"]
        rb = subprocess.run(bad, cwd=str(MAMMOTH), capture_output=True, text=True,
                            env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                 "PYTHONPATH": str(MAMMOTH)})
        assert rb.returncode != 0, "a bogus --em_arm was ACCEPTED"
        print("argparse rejects a bogus --em_arm (rc=%d)" % rb.returncode)
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None:
                n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:                   # whole unit, one card
                name = f"K_{arm.split('_',1)[1]}_s{s}" if False else f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"H-CORR HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    print("Nothing is read until all 48 cells and EM-CORR's 48 are done.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/hc_vectors.py <==
"""H-CORR-ENERGY-CURVE primary readout: the three-level energy-correspondence curve.

Delta_corr(l) = J(l_orig) - J(l_perm), paired within unit, n=12, J = mean of the
terminal all-seen Class-IL vector (10 tasks). Within-condition contrasts ONLY; the three
are read side by side, never tested across conditions (prereg 21b4bdec..., sections 5-7).
"""
import math

RAW = {}
UNITS = list(range(260919701, 260919713))
LEVELS = {"hnat": "HC_hnat", "hmid": "HC_hmid", "hdn": "EM_hdn"}


def t_ppf(p, df):                     # two-sided 95% t-quantile, df in {1..30}
    # Goldberg-Sonneveud-Hartley-approx is unnecessary here; use exact table for df=11
    return {11: 2.200985160082949}[df] if df == 11 else 2.2289896072887246


def load(block):
    for line in block.strip().splitlines():
        name, vec = line.split("|")
        arm = "_".join(name.split("_")[:-1])          # HC_hnat_orig
        seed = int(name.split("_s")[-1])
        v = [float(x) for x in vec.split(",")]
        assert len(v) == 10, name
        RAW[(arm, seed)] = v


DATA = r"""
HC_hmid_orig_s260919701|23.599999999999998, 20.8, 22.2, 25.900000000000002, 29.4, 31.900000000000002, 31.3, 28.9, 45.9, 88.7
HC_hmid_orig_s260919702|15.9, 35.699999999999996, 28.1, 33.2, 28.1, 23.3, 32.4, 36.4, 51.0, 85.6
HC_hmid_orig_s260919703|21.099999999999998, 25.900000000000002, 37.8, 30.8, 30.9, 26.3, 34.2, 37.1, 41.6, 83.7
HC_hmid_orig_s260919704|22.6, 28.9, 31.8, 33.4, 46.400000000000006, 37.6, 33.0, 36.199999999999996, 43.2, 78.4
HC_hmid_orig_s260919705|27.800000000000004, 39.6, 28.1, 30.2, 23.5, 22.0, 39.2, 37.7, 34.0, 82.8
HC_hmid_orig_s260919706|17.5, 36.9, 23.7, 21.2, 26.0, 37.8, 31.2, 31.4, 39.800000000000004, 85.7
HC_hmid_orig_s260919707|24.4, 31.900000000000002, 25.8, 22.900000000000002, 40.6, 31.0, 44.2, 26.200000000000003, 33.1, 77.9
HC_hmid_orig_s260919708|23.7, 20.0, 31.3, 39.800000000000004, 29.099999999999998, 24.4, 30.9, 35.8, 39.2, 85.39999999999999
HC_hmid_orig_s260919709|21.3, 21.9, 26.0, 36.9, 32.800000000000004, 23.200000000000003, 39.900000000000006, 25.5, 34.300000000000004, 78.7
HC_hmid_orig_s260919710|20.1, 27.1, 24.4, 24.6, 29.799999999999997, 30.2, 36.9, 23.3, 42.699999999999996, 80.80000000000001
HC_hmid_orig_s260919711|23.7, 33.0, 28.4, 31.6, 29.099999999999998, 39.6, 31.1, 27.900000000000002, 43.3, 79.2
HC_hmid_orig_s260919712|14.099999999999998, 28.000000000000004, 30.9, 33.900000000000006, 25.2, 21.5, 36.6, 42.0, 37.2, 88.8
HC_hmid_perm_s260919701|22.400000000000002, 17.7, 18.5, 20.200000000000003, 24.0, 25.900000000000002, 28.4, 28.9, 43.1, 90.10000000000001
HC_hmid_perm_s260919702|15.0, 30.2, 22.400000000000002, 26.3, 24.099999999999998, 19.1, 26.8, 31.8, 49.5, 87.1
HC_hmid_perm_s260919703|19.2, 22.900000000000002, 31.5, 28.299999999999997, 27.200000000000003, 23.599999999999998, 31.4, 38.0, 41.099999999999994, 84.8
HC_hmid_perm_s260919704|17.1, 22.6, 27.400000000000002, 26.900000000000002, 39.1, 33.7, 26.700000000000003, 31.6, 41.9, 79.0
HC_hmid_perm_s260919705|25.4, 36.5, 23.5, 25.5, 19.3, 15.9, 36.8, 35.699999999999996, 33.5, 84.89999999999999
HC_hmid_perm_s260919706|14.799999999999999, 31.900000000000002, 23.5, 16.400000000000002, 22.6, 33.2, 30.099999999999998, 28.9, 38.7, 85.0
HC_hmid_perm_s260919707|20.4, 30.3, 26.0, 17.7, 37.5, 25.6, 41.199999999999996, 23.200000000000003, 35.9, 79.0
HC_hmid_perm_s260919708|20.599999999999998, 16.900000000000002, 26.700000000000003, 35.9, 25.4, 22.5, 26.900000000000002, 35.699999999999996, 43.3, 85.9
HC_hmid_perm_s260919709|18.5, 21.4, 25.7, 26.900000000000002, 28.999999999999996, 24.3, 37.4, 28.599999999999998, 34.5, 77.7
HC_hmid_perm_s260919710|18.3, 24.8, 22.400000000000002, 22.5, 25.6, 27.6, 34.2, 26.400000000000002, 40.400000000000006, 82.19999999999999
HC_hmid_perm_s260919711|20.1, 29.099999999999998, 24.099999999999998, 29.7, 22.900000000000002, 34.8, 29.9, 25.6, 41.5, 83.3
HC_hmid_perm_s260919712|13.700000000000001, 26.5, 25.2, 29.599999999999998, 20.5, 20.0, 31.4, 39.800000000000004, 38.7, 88.3
HC_hnat_orig_s260919701|23.9, 23.3, 25.8, 26.700000000000003, 33.4, 35.0, 34.1, 32.1, 44.0, 89.2
HC_hnat_orig_s260919702|19.3, 35.8, 30.8, 33.800000000000004, 30.0, 22.1, 34.0, 33.900000000000006, 48.1, 84.2
HC_hnat_orig_s260919703|25.3, 28.9, 40.0, 35.5, 29.799999999999997, 26.400000000000002, 36.9, 39.800000000000004, 36.9, 84.39999999999999
HC_hnat_orig_s260919704|25.1, 31.1, 34.8, 39.2, 45.300000000000004, 36.7, 35.5, 38.2, 40.2, 77.5
HC_hnat_orig_s260919705|31.4, 38.7, 29.799999999999997, 33.300000000000004, 27.6, 23.1, 41.0, 40.1, 36.199999999999996, 78.8
HC_hnat_orig_s260919706|23.0, 35.0, 28.299999999999997, 24.9, 27.200000000000003, 40.6, 32.300000000000004, 32.300000000000004, 40.0, 85.9
HC_hnat_orig_s260919707|27.1, 29.7, 29.599999999999998, 22.8, 46.300000000000004, 35.4, 46.9, 27.3, 34.599999999999994, 76.1
HC_hnat_orig_s260919708|24.6, 20.4, 31.0, 41.5, 30.5, 26.6, 33.900000000000006, 40.300000000000004, 42.5, 84.0
HC_hnat_orig_s260919709|23.9, 24.0, 27.900000000000002, 36.3, 32.6, 27.400000000000002, 42.8, 26.900000000000002, 32.6, 81.2
HC_hnat_orig_s260919710|24.4, 29.799999999999997, 26.0, 28.000000000000004, 33.800000000000004, 32.5, 36.7, 28.299999999999997, 41.099999999999994, 81.39999999999999
HC_hnat_orig_s260919711|32.4, 34.300000000000004, 32.7, 35.6, 31.6, 36.9, 28.1, 31.1, 43.3, 78.9
HC_hnat_orig_s260919712|21.8, 30.3, 33.2, 33.900000000000006, 26.6, 23.5, 37.9, 40.6, 36.199999999999996, 86.1
HC_hnat_perm_s260919701|20.5, 16.7, 18.3, 17.4, 22.0, 29.4, 29.099999999999998, 25.900000000000002, 42.699999999999996, 90.3
HC_hnat_perm_s260919702|11.700000000000001, 26.8, 23.5, 25.5, 20.200000000000003, 17.7, 25.4, 26.0, 47.599999999999994, 87.1
HC_hnat_perm_s260919703|20.0, 17.7, 29.099999999999998, 26.5, 22.900000000000002, 19.8, 29.9, 34.599999999999994, 40.2, 87.4
HC_hnat_perm_s260919704|18.6, 22.8, 23.400000000000002, 26.700000000000003, 36.7, 30.599999999999998, 29.099999999999998, 32.0, 45.300000000000004, 81.6
HC_hnat_perm_s260919705|27.1, 30.5, 20.9, 25.1, 19.7, 16.400000000000002, 35.8, 36.0, 35.4, 83.7
HC_hnat_perm_s260919706|15.4, 25.8, 24.3, 16.3, 17.7, 30.0, 25.0, 25.5, 37.0, 88.1
HC_hnat_perm_s260919707|21.6, 27.500000000000004, 19.1, 17.4, 36.3, 24.9, 38.4, 24.4, 35.8, 82.89999999999999
HC_hnat_perm_s260919708|25.5, 16.900000000000002, 27.3, 32.5, 25.3, 24.6, 28.9, 37.2, 43.9, 85.8
HC_hnat_perm_s260919709|20.1, 16.8, 24.0, 27.900000000000002, 28.299999999999997, 22.2, 35.099999999999994, 28.000000000000004, 32.6, 80.2
HC_hnat_perm_s260919710|18.7, 21.3, 18.7, 23.3, 27.200000000000003, 25.5, 32.9, 25.7, 43.6, 83.5
HC_hnat_perm_s260919711|25.5, 23.9, 23.7, 26.0, 23.200000000000003, 31.8, 27.900000000000002, 27.0, 38.9, 82.6
HC_hnat_perm_s260919712|15.299999999999999, 24.8, 23.599999999999998, 23.5, 19.8, 18.2, 28.299999999999997, 39.6, 35.3, 88.8
EM_hdn_orig_s260919701|20.599999999999998, 20.9, 22.1, 23.7, 27.3, 32.9, 31.5, 29.7, 44.1, 89.1
EM_hdn_orig_s260919702|13.600000000000001, 33.0, 24.7, 29.4, 25.3, 18.2, 29.599999999999998, 28.4, 47.8, 87.1
EM_hdn_orig_s260919703|17.0, 27.1, 34.5, 30.3, 30.7, 24.8, 32.300000000000004, 37.8, 43.6, 85.5
EM_hdn_orig_s260919704|17.5, 24.7, 28.000000000000004, 29.099999999999998, 38.6, 38.1, 28.999999999999996, 32.6, 43.7, 81.0
EM_hdn_orig_s260919705|23.9, 40.300000000000004, 24.099999999999998, 28.9, 19.5, 18.8, 41.3, 36.0, 35.099999999999994, 81.10000000000001
EM_hdn_orig_s260919706|15.5, 35.3, 26.0, 21.7, 23.5, 36.3, 29.2, 28.7, 43.9, 86.5
EM_hdn_orig_s260919707|20.9, 30.3, 25.4, 22.6, 41.3, 31.8, 47.099999999999994, 28.000000000000004, 32.9, 76.9
EM_hdn_orig_s260919708|23.1, 15.0, 33.300000000000004, 36.1, 27.900000000000002, 23.599999999999998, 31.1, 35.199999999999996, 43.5, 85.9
EM_hdn_orig_s260919709|20.4, 21.099999999999998, 25.5, 29.7, 30.599999999999998, 25.0, 36.6, 24.5, 31.900000000000002, 79.5
EM_hdn_orig_s260919710|17.299999999999997, 22.3, 22.1, 21.2, 29.7, 28.299999999999997, 32.6, 27.400000000000002, 38.1, 85.3
EM_hdn_orig_s260919711|23.5, 33.800000000000004, 29.099999999999998, 32.800000000000004, 26.6, 36.5, 31.1, 30.9, 43.7, 80.2
EM_hdn_orig_s260919712|13.0, 25.7, 26.700000000000003, 29.2, 25.3, 21.5, 36.1, 40.5, 37.6, 89.0
EM_hdn_perm_s260919701|19.5, 18.099999999999998, 18.0, 23.0, 26.900000000000002, 29.4, 31.2, 26.900000000000002, 44.7, 90.4
EM_hdn_perm_s260919702|14.899999999999999, 32.4, 26.0, 26.700000000000003, 24.099999999999998, 24.099999999999998, 24.099999999999998, 34.5, 48.4, 85.9
EM_hdn_perm_s260919703|19.900000000000002, 22.900000000000002, 31.6, 26.6, 26.1, 21.6, 30.4, 37.5, 40.300000000000004, 86.4
EM_hdn_perm_s260919704|20.3, 23.9, 26.400000000000002, 29.5, 40.6, 33.0, 28.199999999999996, 28.799999999999997, 44.800000000000004, 79.80000000000001
EM_hdn_perm_s260919705|26.3, 35.5, 23.9, 25.3, 20.8, 15.7, 37.5, 35.099999999999994, 35.699999999999996, 81.3
EM_hdn_perm_s260919706|17.1, 33.5, 21.6, 17.4, 22.0, 33.4, 28.7, 29.4, 42.8, 85.2
EM_hdn_perm_s260919707|21.8, 31.6, 23.200000000000003, 20.200000000000003, 38.3, 28.999999999999996, 45.0, 27.500000000000004, 34.1, 80.4
EM_hdn_perm_s260919708|24.099999999999998, 12.1, 26.0, 33.6, 26.5, 24.2, 31.5, 38.0, 42.4, 85.3
EM_hdn_perm_s260919709|18.6, 19.6, 23.799999999999997, 27.6, 27.500000000000004, 21.8, 34.2, 24.0, 34.699999999999996, 80.0
EM_hdn_perm_s260919710|20.3, 24.7, 19.900000000000002, 22.900000000000002, 26.200000000000003, 26.900000000000002, 31.8, 25.8, 41.6, 83.1
EM_hdn_perm_s260919711|20.8, 30.2, 29.599999999999998, 29.299999999999997, 26.1, 33.800000000000004, 28.000000000000004, 28.4, 42.4, 81.2
EM_hdn_perm_s260919712|15.4, 26.400000000000002, 23.200000000000003, 28.499999999999996, 22.5, 19.2, 31.2, 40.2, 37.5, 88.1
"""

load(DATA)
T = t_ppf(0.95, 11)
print(f"t(0.95, df=11) = {T:.4f}\n")

res = {}
for lv, pre in LEVELS.items():
    dJ, Jo, Jp = [], [], []
    for u in UNITS:
        jo = sum(RAW[(f"{pre}_orig", u)]) / 10.0
        jp = sum(RAW[(f"{pre}_perm", u)]) / 10.0
        Jo.append(jo); Jp.append(jp); dJ.append(jo - jp)
    n = len(dJ)
    m = sum(dJ) / n
    sd = math.sqrt(sum((x - m) ** 2 for x in dJ) / (n - 1))
    se = sd / math.sqrt(n)
    lo, hi = m - T * se, m + T * se
    mo = sum(Jo) / n
    mp = sum(Jp) / n
    res[lv] = (m, lo, hi, sd, mo, mp)
    print(f"{lv:5s}  J_orig {mo:6.3f}   J_perm {mp:6.3f}   "
          f"Delta {m:+.3f}  95% CI [{lo:+.3f}, {hi:+.3f}]  sd {sd:.3f}")
    per = "  ".join(f"{x:+.2f}" for x in dJ)
    print(f"       per-unit Delta: {per}")

print("\nside by side (the curve):")
order = ["hnat", "hmid", "hdn"]
for lv in order:
    m, lo, hi, sd, mo, mp = res[lv]
    print(f"  {lv:5s} {m:+.3f} [{lo:+.3f}, {hi:+.3f}]")
h_m, h_lo, h_hi = res["hnat"][:3]
m_m, m_lo, m_hi = res["hmid"][:3]
l_m, l_lo, l_hi = res["hdn"][:3]
print(f"\nCI overlap checks (prereg reading table):")
print(f"  hnat vs hmid : hnat_lo {h_lo:+.3f} vs hmid_hi {m_hi:+.3f} -> "
      f"{'separated' if h_lo > m_hi else 'OVERLAP'}")
print(f"  hmid vs hdn  : hmid_lo {m_lo:+.3f} vs hdn_hi  {l_hi:+.3f} -> "
      f"{'separated' if m_lo > l_hi else 'OVERLAP'}")
print(f"  hnat vs hdn  : hnat_lo {h_lo:+.3f} vs hdn_hi  {l_hi:+.3f} -> "
      f"{'separated' if h_lo > l_hi else 'OVERLAP'}")
print(f"\ncross-cohort display only (prereg section 7): Study 13 Full-Perm = +4.714; "
      f"this cohort's hnat = {h_m:+.3f}")


==> anc/supplementary_material/runners/hcgate2.py <==
"""H-CORR gate 2 -- the offline transform check. Zero training, zero GPU.

Drives the FOUR NEW arms of ces/em_corr.py on REAL buffer logits (an EM-CORR terminal
checkpoint) with synthetic masks that include deliberately degenerate rows, and verifies,
for every record where lam is defined:

  hnat_orig : treated values == q bitwise (algebra: mu + 1.0*r == q on the block)
  hnat_perm : per-task-block multiset preserved, block mean preserved
  hmid_orig : per-record cE(new) == sqrt(cE_H * cE_N) within 1e-6 relative
  hmid_perm : same energy identity AND per-task-block multiset == hmid_orig's
  all arms  : rows outside the treated block bitwise unchanged; degenerate rows
              (|N|<2 or |H_ng|<2 or zero energy) passed through untouched and counted

Exit 0 only if every check passes.
"""
import glob, sys
import torch

MAM = "/workspace/ces/mammoth"
sys.path.insert(0, MAM)
from ces.em_corr import em_target, _stats, lam_and_masks, EM_ARMS, EPS  # noqa: E402

C, CPT, NT = 100, 10, 10
assert set(EM_ARMS) == {"nup_orig", "nup_perm", "hdn_orig", "hdn_perm",
                        "hnat_orig", "hnat_perm", "hmid_orig", "hmid_perm"}, EM_ARMS

ck = sorted(glob.glob(f"{MAM}/checkpoints/final_EM_hdn_orig_s260919701_*_last.pt"))
assert ck, "no EM checkpoint to drive the gate with"
buf = torch.load(ck[-1], map_location="cpu", weights_only=False)["buffer"]
q = buf["logits"].double()
labels = buf["labels"].long()
B = q.shape[0]
print(f"gate driver: {ck[-1].split('/')[-1][:44]}...  buffer {tuple(q.shape)}")

g = torch.Generator().manual_seed(20260919)
n_mask = torch.zeros(B, C, dtype=torch.bool)
h_mask = torch.zeros(B, C, dtype=torch.bool)
for i in range(B):
    s = int(labels[i]) // CPT                     # insertion task 0..9
    t = min(NT - 1, s + 1 + int(torch.randint(0, NT - s, (1,), generator=g)))
    n_classes = [c for c in range(s * CPT, (s + 1) * CPT) if c != int(labels[i])]
    h_classes = [c for c in range((s + 1) * CPT, (t + 1) * CPT)]     # seen, not insertion
    n_mask[i, n_classes[:9]] = True
    h_mask[i, h_classes[:9]] = True
# deliberately degenerate rows: |N| = 1 (row 0), zero H energy (row 1: constant block)
n_mask[0, :] = False; n_mask[0, 0] = True
h_mask[1, :] = False; h_mask[1, 0] = True; h_mask[1, 1] = True
q[1, :] = 0.0                                       # constant -> cE_H = 0 exactly

lam, ok, cN, cH = lam_and_masks(q, n_mask, h_mask)
degen = int((~ok).sum())
print(f"records {B}, lam defined on {int(ok.sum())}, degenerate (passed through) {degen}")
assert degen >= 2, "the synthetic degenerate rows were not recognised -- gate is broken"

def blk_vals(x, m, task):                          # values of x on block m within a task
    rows = m[:, task*CPT:(task+1)*CPT].any(1)
    return x[rows][:, task*CPT:(task+1)*CPT][m[rows][:, task*CPT:(task+1)*CPT]]

fails = 0
outs = {a: em_target(q, n_mask, h_mask, labels, CPT, a) for a in
        ("hnat_orig", "hnat_perm", "hmid_orig", "hmid_perm")}
treated = h_mask & ok.unsqueeze(1)

# outside the block (and degenerate rows): bitwise unchanged, every arm
for a, o in outs.items():
    if not torch.equal(o[~treated], q[~treated]):
        print(f"FAIL {a}: rows outside the treated block changed"); fails += 1

# hnat_orig: mu + 1.0*r == q on treated rows
d = (outs["hnat_orig"][treated] - q[treated]).abs().max().item()
print(f"hnat_orig  max |new - q| on treated rows      = {d:.3e}"); fails += d > 1e-9

# energies: per-record cE of the treated rows
def rec_cE_of(o):
    _, _, _, ce = _stats(o, h_mask)      # per-record centred energy, (B,1), same math as em_target
    return ce.squeeze(1)
want_mid = (cN * cH).sqrt().squeeze(1)
for a in ("hmid_orig", "hmid_perm"):
    got = rec_cE_of(outs[a])
    rel = ((got[ok] - want_mid[ok]).abs() / want_mid[ok].clamp_min(EPS)).max().item()
    print(f"{a}  max relative |cE - sqrt(cE_H cE_N)|   = {rel:.3e}"); fails += rel > 1e-6
got_nat = rec_cE_of(outs["hnat_orig"])
rel = ((got_nat[ok] - cH.squeeze(1)[ok]).abs() / cH.squeeze(1)[ok].clamp_min(EPS)).max().item()
print(f"hnat_orig  max relative |cE - cE_H|           = {rel:.3e}"); fails += rel > 1e-9

# multiset per task block: perm arms vs their orig counterparts
for po, oo in (("hnat_perm", "hnat_orig"), ("hmid_perm", "hmid_orig")):
    worst = 0.0
    for t in range(NT):
        v1 = blk_vals(outs[po], h_mask & ok.unsqueeze(1), t).flatten()
        v2 = blk_vals(outs[oo], h_mask & ok.unsqueeze(1), t).flatten()
        if v1.numel() != v2.numel():
            print(f"FAIL {po}: block {t} size {v1.numel()} != {v2.numel()}"); fails += 1; continue
        if v1.numel() == 0:
            continue
        d = (torch.sort(v1)[0] - torch.sort(v2)[0]).abs().max().item()
        worst = max(worst, d)
    print(f"{po}  max per-task-block sorted-multiset gap = {worst:.3e}"); fails += worst > 1e-9

print("GATE 2 " + ("PASS" if fails == 0 else f"FAIL ({fails})"))
sys.exit(0 if fails == 0 else 1)


==> anc/supplementary_material/runners/hdir_equalnorm.py <==
"""HDIR-BUF §6 sentinel: re-verify the equal-norm identity AT EACH BUFFER SIZE.

    r  = q_full - q_iso      the correct teacher residual on the H non-gold block
    Pr = q_perm - q_iso      the same residual, permuted inside each task block

A blockwise permutation is an isometry and q_iso carries the same block mean, so
||r|| == ||Pr|| is STRUCTURAL -- amplitude is eliminated by construction, not matched.
The prereg still demands it be measured on the real buffers of each size, because
"structural" arguments are exactly the ones that hide an off-by-one in a reshape.

Per §6: if the identity does not hold at a buffer size, the H_full vs H_perm contrast is
UNINTERPRETABLE at that buffer size and is reported as such -- not rescued.

Usage:  python hdir_equalnorm.py [max_files_per_buffer]
"""
import glob, os, re, sys
import torch

sys.path.insert(0, "/workspace/ces/mammoth")
from ces.arms import support_mask
from ces.iso_target import blockwise_nongold_isotropize
from ces.n_stat import blockwise_nongold_permute

CK = "/workspace/ces/mammoth/checkpoints"
CPT, C, NT = 10, 100, 10                 # seq-cifar100
TOL = 1e-12                              # Study 13 measured 3.55e-15 at cpt=10
CAP = int(sys.argv[1]) if len(sys.argv) > 1 else 6

files = sorted(glob.glob(os.path.join(CK, "final_H_full_b*_s26091920*_last.pt")))
by_buf = {}
for f in files:
    m = re.search(r"final_H_full_b(\d+)_s", os.path.basename(f))
    if m:
        by_buf.setdefault(int(m.group(1)), []).append(f)
if not by_buf:
    raise SystemExit("no HDIR-BUF H_full checkpoints yet -- the sentinel runs on the "
                     "buffers those cells carry, so it cannot run before they land.")

verdict = {}
for buf in sorted(by_buf):
    print("\n=== buffer_size %d  (%d cells available, checking %d) ==="
          % (buf, len(by_buf[buf]), min(CAP, len(by_buf[buf]))))
    worst, ok = 0.0, True
    for f in by_buf[buf][:CAP]:
        d = torch.load(f, map_location="cpu", weights_only=False)
        b = d["buffer"]
        q, lab, tl = b["logits"].double(), b["labels"], b["task_labels"]
        if q.shape[1] != C:
            raise SystemExit("head width %d, expected %d in %s" % (q.shape[1], C, f))
        n = q.shape[0]
        offsets = torch.tensor([(t + 1) * CPT for t in range(NT)], dtype=torch.long)
        hist = support_mask(tl, offsets, C)
        q_iso = blockwise_nongold_isotropize(q, hist, lab, CPT).double()
        q_perm = blockwise_nongold_permute(q, hist, lab, CPT).double()
        r, Pr = q - q_iso, q_perm - q_iso
        dn = (r.norm(dim=1) - Pr.norm(dim=1)).abs().max().item()
        gold_ok = torch.equal(q_perm.gather(1, lab.view(-1, 1)), q.gather(1, lab.view(-1, 1)))
        out_ok = torch.equal(q_perm[~hist], q[~hist])
        moved = not torch.equal(q_perm, q)
        bs = (q_perm.reshape(-1, NT, CPT).sum(2) - q.reshape(-1, NT, CPT).sum(2)).abs().max().item()
        worst = max(worst, dn)
        ok &= gold_ok and out_ok and moved and bs == 0.0
        print("  %-44s n=%4d  max| ||r||-||Pr|| | = %.3e  gold=%s outside-H=%s moved=%s "
              "blocksum_d=%.2e" % (os.path.basename(f)[:44], n, dn, gold_ok, out_ok, moved, bs))
    good = ok and worst < TOL
    verdict[buf] = good
    print("  buffer %d WORST = %.3e -> %s" % (buf, worst, "PASS" if good else "FAIL"))

print("\n" + "=" * 78)
print("HDIR-BUF §6 SENTINEL")
print("=" * 78)
for buf in sorted(verdict):
    print("  buffer %-5d %s%s" % (buf, "PASS" if verdict[buf] else "FAIL",
          "" if verdict[buf] else "   <-- H_full vs H_perm is UNINTERPRETABLE at this buffer"))
print("Study 13 measured 3.55e-15 at cpt=10 (buffer 500).")
raise SystemExit(0 if all(verdict.values()) else 1)


==> anc/supplementary_material/runners/hdir_runner.py <==
#!/usr/bin/env python3
"""HDIR-BUF -- H-direction breadth across replay budgets. THREE arms, two buffer sizes.

Prereg HDIR_BUF_PREREGISTRATION.md, frozen before this file was run.
Replicates the Study-13 headline off the buffer-500 operating point. NO new mechanism,
no new code path: the three arms are Study-13's own arms, byte-identical in construction.

BLOCKING IS ON (unit x buffer): all THREE arms of a given unit at a given buffer size run
on ONE card of ONE host and are never split. That is the contrast the study is built on.

  H_full   ces_nstat --ns_mode original                      == Study 13 K_full
  H_iso    ces_iso   --iso_region h_nongold                  == Study 13 K_Hiso
  H_perm   ces_nstat --ns_hperm blockwise_nongold_permute    == Study 13 K_Hperm
"""
import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms or buffer sizes.
BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"            # NOT levers. Never tuned, per buffer size or otherwise.
ARMS = [("H_full", "ces_nstat", ["--ns_mode", "original"]),
        ("H_iso",  "ces_iso",   ["--iso_region", "h_nongold"]),
        ("H_perm", "ces_nstat", ["--ns_hperm", "blockwise_nongold_permute"])]
BUFFERS = [200, 500, 2000]              # 500 added by Amendment 1: internal anchor
ALL_UNITS = list(range(260919201, 260919209))          # n = 8 per buffer, FIXED


def cmd(arm, model, extra, seed, buf, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE, "--buffer_size", str(buf),
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_b{buf}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, bufs, out, allow):
    for s in units:
        for buf in bufs:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, buf, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index("--alpha") + 1] == "0.3"
                assert c[c.index("--beta") + 1] == "0.5"
                assert c[c.index("--n_epochs") + 1] == "50"
                assert c[c.index("--num_workers") + 1] == "8"
                assert c[c.index("--permute_classes") + 1] == "1"
                assert int(c[c.index("--buffer_size") + 1]) in BUFFERS
                if model == "ces_iso":
                    assert c[c.index("--iso_region") + 1] == "h_nongold"
                    assert "--ns_mode" not in c and "--ns_hperm" not in c
                elif arm == "H_perm":
                    assert c[c.index("--ns_hperm") + 1] == "blockwise_nongold_permute"
                    assert "--ns_mode" not in c          # one surgery per arm
                else:
                    assert c[c.index("--ns_mode") + 1] == "original"
                    assert "--ns_hperm" not in c
    print(" ".join(cmd(*ARMS[1], units[0], bufs[0], out, 0)[1:]))
    print(f"\n{len(units)*len(bufs)*len(ARMS)} commands for {len(units)*len(bufs)} "
          f"(unit x buffer) blocks; arms {dict(Counter(x[0] for x in ARMS))}; "
          f"buffers {bufs}; cards {allow or 'all'}")
    for buf in bufs:
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], buf, out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm} b{buf}: rc={r.returncode}\n{r.stderr[-700:]}"
    print(f"argparse accepts all {len(ARMS)}x{len(bufs)} arm/buffer shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--buffers", default=",".join(str(b) for b in BUFFERS))
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveHD"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    bufs = [int(x) for x in a.buffers.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert set(bufs) <= set(BUFFERS), f"unknown buffers {set(bufs)-set(BUFFERS)}"
    assert a.per_card <= 10, "per-card ceiling is 10 (standing Owner rule)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.dry_run:
        return dry_run(units, bufs, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        for buf in bufs:
            names = [f"final_{arm}_b{buf}_s{s}" for arm, _, _ in ARMS]
            if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
                print(f"  skip block s{s} b{buf} (already complete)", flush=True); continue
            if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
                   for ln in running.splitlines()):
                print(f"  skip block s{s} b{buf} (in flight)", flush=True); continue
            pend.append((s, buf))
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} blocks x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s, buf = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for block s{s} b{buf} "
                  f"({len(pend)} blocks queued)", flush=True)
            for arm, model, extra in ARMS:
                name = f"{arm}_b{buf}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, buf, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"HDIR-BUF HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/history/wave_launch.pre_hbrep.py <==
#!/usr/bin/env python3
"""Wave launcher for preregistered 2026-09-23 studies. Value-level argv asserts; dry/smoke/launch.
Launch starts only missing, not-in-flight cells (never a duplicate). Cells are setsid children."""
import argparse, glob, hashlib, subprocess, sys, time
from pathlib import Path
sys.path.insert(0, "/workspace/ces")
from ng2_runner import BASE, PY, MAMMOTH, CK
R = Path("/workspace/ces/results")
STUDIES = {
    "HBLOCK": dict(model="ces_nstat_hblock", alpha="0.3", beta="0.5", out=R / "waveHB",
                   units=list(range(260918701, 260918709)),
                   arms=[("HB_gold", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "gold"]),
                         ("HB_other", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "other"])],
                   files=["models/ces_nstat_hblock.py", "ces/n_stat.py"]),
    "NFDER": dict(model="ces_ntarget_der_fixed", alpha="0.3", beta=None, out=R / "waveNFD",
                  units=list(range(260917701, 260917713)),
                  arms=[("NFD_am2", ["--nd_const", "-2.0"])],
                  files=["models/ces_ntarget_der_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFSWEEP": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFS",
                    units=list(range(260918701, 260918709)),
                    arms=[("NF_am1", ["--ng_const", "-1.0"]), ("NF_am4", ["--ng_const", "-4.0"])],
                    files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "E4NFF": dict(model="ces_nstat_fixednf", alpha="0.3", beta="0.5", out=R / "waveE4",
                  units=list(range(260918701, 260918709)),
                  arms=[("NFF_am2", ["--ng_const", "-2.0"])],
                  files=["models/ces_nstat_fixednf.py", "ces/n_fixed_anchor.py"]),
    "NFMEM": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFM",
                  units=list(range(260919201, 260919209)),
                  arms=[("NFM_am2_b200", ["--ng_const", "-2.0"], "200"),
                        ("NFM_am2_b2000", ["--ng_const", "-2.0"], "2000")],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
}
BUF = {}  # arm -> buffer override (NFMEM only); every other study keeps BASE's 500.
for _S in STUDIES.values():
    _S["arms"] = [(a[0], a[1]) if len(a) == 2 else (BUF.setdefault(a[0], a[2]) and (a[0], a[1])) for a in _S["arms"]]


def cmd(st, arm, extra, seed, card, epochs=None, name=None):
    S = STUDIES[st]; base = list(BASE)
    if epochs is not None:
        base[base.index("--n_epochs") + 1] = str(epochs)
    if arm in BUF:
        base[base.index("--buffer_size") + 1] = BUF[arm]
    c = [PY, "utils/main.py", "--model", S["model"], *base, "--device", f"cuda:{card}",
         "--alpha", S["alpha"]]
    if S["beta"] is not None:
        c += ["--beta", S["beta"]]
    return c + ["--seed", str(seed), "--results_path", str(S["out"]), *extra,
                "--savecheck", "last", "--ckpt_name", name or f"final_{arm}_s{seed}"]


def check(st, c, extra, epochs="50"):
    S = STUDIES[st]; v = lambda k: c[c.index(k) + 1]
    assert v("--alpha") == "0.3" and v("--n_epochs") == epochs and v("--model") == S["model"]
    arm = v("--ckpt_name").split("_s26")[0].replace("final_", "").replace("smk_", "")
    assert v("--num_workers") == "8" and v("--permute_classes") == "1" and v("--buffer_size") == BUF.get(arm, "500")
    assert c.count("--buffer_size") == 1
    assert v("--dataset") == "seq-cifar100" and v("--lr") == "0.03"
    assert ("--beta" in c) == (S["beta"] is not None)
    if S["beta"] is not None:
        assert v("--beta") == "0.5"
    for i in range(0, len(extra), 2):
        assert c.count(extra[i]) == 1 and v(extra[i]) == extra[i + 1]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--study", required=True, choices=list(STUDIES))
    ap.add_argument("--mode", choices=["dry", "smoke", "launch"], required=True)
    ap.add_argument("--units", default="", help="comma subset of the study's units for this host")
    ap.add_argument("--cards", default="0")
    ap.add_argument("--stagger", type=int, default=15)
    a = ap.parse_args(); S = STUDIES[a.study]
    cards = [int(x) for x in a.cards.split(",")]
    units = [int(u) for u in a.units.split(",")] if a.units else S["units"]
    assert set(units) <= set(S["units"]), "unit outside the preregistered set"
    print("sha256", {f: hashlib.sha256((MAMMOTH / f).read_bytes()).hexdigest()[:16] for f in S["files"]},
          "PY", PY, flush=True)
    env = {"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root", "PYTHONPATH": str(MAMMOTH)}
    S["out"].mkdir(parents=True, exist_ok=True); (S["out"] / "logs").mkdir(exist_ok=True)
    if a.mode == "dry":
        for arm, extra in S["arms"]:
            for u in units:
                check(a.study, cmd(a.study, arm, extra, u, cards[0]), extra)
            r = subprocess.run(cmd(a.study, arm, extra, units[0], cards[0]) + ["--help"], cwd=str(MAMMOTH),
                               capture_output=True, text=True, env=env)
            assert r.returncode == 0, r.stderr[-800:]
            assert all(x[2:] in r.stdout for x in extra[::2]), "flag not in model parser (would be silently ignored)"
        print("DRY OK", a.study, len(S["arms"]) * len(units), "cells", flush=True); return
    if a.mode == "smoke":
        ps = []
        for i, (arm, extra) in enumerate(S["arms"]):
            nm = f"smk_{arm}"
            c = cmd(a.study, arm, extra, 260923791, cards[i % len(cards)], epochs=1, name=nm)
            check(a.study, c, extra, "1")
            ps.append((nm, subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/smoke_{arm}.log", "w"),
                                            stderr=subprocess.STDOUT)))
        rc = [p.wait() for _, p in ps]
        ok = [bool(glob.glob(str(CK / f"{nm}*_last.pt"))) for nm, _ in ps]
        for nm, _ in ps:
            for f in glob.glob(str(CK / f"{nm}*_last.pt")):
                Path(f).unlink()
        print("SMOKE rc", rc, "ckpt", ok, flush=True); return
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    k = 0
    for u in units:
        for arm, extra in S["arms"]:
            nm = f"final_{arm}_s{u}"
            if glob.glob(str(CK / f"{nm}_*_last.pt")):
                print("exists", nm); continue
            if any(l.endswith(f"--ckpt_name {nm}") for l in running.splitlines()):
                print("in flight", nm); continue
            card = cards[k % len(cards)]
            c = cmd(a.study, arm, extra, u, card); check(a.study, c, extra)
            subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/{nm}.log", "a"),
                             stderr=subprocess.STDOUT, start_new_session=True, env=env)
            print("launched", nm, "card", card, flush=True); k += 1
            time.sleep(a.stagger)
    print("WAVE_LAUNCH_DONE", a.study, k, flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary_material/runners/history/wave_launch.pre_nfrep2.py <==
#!/usr/bin/env python3
"""Wave launcher for preregistered 2026-09-23 studies. Value-level argv asserts; dry/smoke/launch.
Launch starts only missing, not-in-flight cells (never a duplicate). Cells are setsid children."""
import argparse, glob, hashlib, subprocess, sys, time
from pathlib import Path
sys.path.insert(0, "/workspace/ces")
from ng2_runner import BASE, PY, MAMMOTH, CK
R = Path("/workspace/ces/results")
STUDIES = {
    "HBLOCK": dict(model="ces_nstat_hblock", alpha="0.3", beta="0.5", out=R / "waveHB",
                   units=list(range(260918701, 260918709)),
                   arms=[("HB_gold", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "gold"]),
                         ("HB_other", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "other"])],
                   files=["models/ces_nstat_hblock.py", "ces/n_stat.py"]),
    "NFDER": dict(model="ces_ntarget_der_fixed", alpha="0.3", beta=None, out=R / "waveNFD",
                  units=list(range(260917701, 260917713)),
                  arms=[("NFD_am2", ["--nd_const", "-2.0"])],
                  files=["models/ces_ntarget_der_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFSWEEP": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFS",
                    units=list(range(260918701, 260918709)),
                    arms=[("NF_am1", ["--ng_const", "-1.0"]), ("NF_am4", ["--ng_const", "-4.0"])],
                    files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "E4NFF": dict(model="ces_nstat_fixednf", alpha="0.3", beta="0.5", out=R / "waveE4",
                  units=list(range(260918701, 260918709)),
                  arms=[("NFF_am2", ["--ng_const", "-2.0"])],
                  files=["models/ces_nstat_fixednf.py", "ces/n_fixed_anchor.py"]),
    "NFMEM": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFM",
                  units=list(range(260919201, 260919209)),
                  arms=[("NFM_am2_b200", ["--ng_const", "-2.0"], "200"),
                        ("NFM_am2_b2000", ["--ng_const", "-2.0"], "2000")],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am2", ["--ng_const", "-2.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
}
BUF = {}  # arm -> buffer override (NFMEM only); every other study keeps BASE's 500.
for _S in STUDIES.values():
    _S["arms"] = [(a[0], a[1]) if len(a) == 2 else (BUF.setdefault(a[0], a[2]) and (a[0], a[1])) for a in _S["arms"]]


def cmd(st, arm, extra, seed, card, epochs=None, name=None):
    S = STUDIES[st]; base = list(BASE)
    if epochs is not None:
        base[base.index("--n_epochs") + 1] = str(epochs)
    if arm in BUF:
        base[base.index("--buffer_size") + 1] = BUF[arm]
    c = [PY, "utils/main.py", "--model", S["model"], *base, "--device", f"cuda:{card}",
         "--alpha", S["alpha"]]
    if S["beta"] is not None:
        c += ["--beta", S["beta"]]
    return c + ["--seed", str(seed), "--results_path", str(S["out"]), *extra,
                "--savecheck", "last", "--ckpt_name", name or f"final_{arm}_s{seed}"]


def check(st, c, extra, epochs="50"):
    S = STUDIES[st]; v = lambda k: c[c.index(k) + 1]
    assert v("--alpha") == "0.3" and v("--n_epochs") == epochs and v("--model") == S["model"]
    arm = v("--ckpt_name").split("_s26")[0].replace("final_", "").replace("smk_", "")
    assert v("--num_workers") == "8" and v("--permute_classes") == "1" and v("--buffer_size") == BUF.get(arm, "500")
    assert c.count("--buffer_size") == 1
    assert v("--dataset") == "seq-cifar100" and v("--lr") == "0.03"
    assert ("--beta" in c) == (S["beta"] is not None)
    if S["beta"] is not None:
        assert v("--beta") == "0.5"
    for i in range(0, len(extra), 2):
        assert c.count(extra[i]) == 1 and v(extra[i]) == extra[i + 1]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--study", required=True, choices=list(STUDIES))
    ap.add_argument("--mode", choices=["dry", "smoke", "launch"], required=True)
    ap.add_argument("--units", default="", help="comma subset of the study's units for this host")
    ap.add_argument("--cards", default="0")
    ap.add_argument("--stagger", type=int, default=15)
    a = ap.parse_args(); S = STUDIES[a.study]
    cards = [int(x) for x in a.cards.split(",")]
    units = [int(u) for u in a.units.split(",")] if a.units else S["units"]
    assert set(units) <= set(S["units"]), "unit outside the preregistered set"
    print("sha256", {f: hashlib.sha256((MAMMOTH / f).read_bytes()).hexdigest()[:16] for f in S["files"]},
          "PY", PY, flush=True)
    env = {"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root", "PYTHONPATH": str(MAMMOTH)}
    S["out"].mkdir(parents=True, exist_ok=True); (S["out"] / "logs").mkdir(exist_ok=True)
    if a.mode == "dry":
        for arm, extra in S["arms"]:
            for u in units:
                check(a.study, cmd(a.study, arm, extra, u, cards[0]), extra)
            r = subprocess.run(cmd(a.study, arm, extra, units[0], cards[0]) + ["--help"], cwd=str(MAMMOTH),
                               capture_output=True, text=True, env=env)
            assert r.returncode == 0, r.stderr[-800:]
            assert all(x[2:] in r.stdout for x in extra[::2]), "flag not in model parser (would be silently ignored)"
        print("DRY OK", a.study, len(S["arms"]) * len(units), "cells", flush=True); return
    if a.mode == "smoke":
        ps = []
        for i, (arm, extra) in enumerate(S["arms"]):
            nm = f"smk_{arm}"
            c = cmd(a.study, arm, extra, 260923791, cards[i % len(cards)], epochs=1, name=nm)
            check(a.study, c, extra, "1")
            ps.append((nm, subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/smoke_{arm}.log", "w"),
                                            stderr=subprocess.STDOUT)))
        rc = [p.wait() for _, p in ps]
        ok = [bool(glob.glob(str(CK / f"{nm}*_last.pt"))) for nm, _ in ps]
        for nm, _ in ps:
            for f in glob.glob(str(CK / f"{nm}*_last.pt")):
                Path(f).unlink()
        print("SMOKE rc", rc, "ckpt", ok, flush=True); return
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    k = 0
    for u in units:
        for arm, extra in S["arms"]:
            nm = f"final_{arm}_s{u}"
            if glob.glob(str(CK / f"{nm}_*_last.pt")):
                print("exists", nm); continue
            if any(l.endswith(f"--ckpt_name {nm}") for l in running.splitlines()):
                print("in flight", nm); continue
            card = cards[k % len(cards)]
            c = cmd(a.study, arm, extra, u, card); check(a.study, c, extra)
            subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/{nm}.log", "a"),
                             stderr=subprocess.STDOUT, start_new_session=True, env=env)
            print("launched", nm, "card", card, flush=True); k += 1
            time.sleep(a.stagger)
    print("WAVE_LAUNCH_DONE", a.study, k, flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary_material/runners/history/wave_launch.pre_q2g.py <==
#!/usr/bin/env python3
"""Wave launcher for preregistered 2026-09-23 studies. Value-level argv asserts; dry/smoke/launch.
Launch starts only missing, not-in-flight cells (never a duplicate). Cells are setsid children."""
import argparse, glob, hashlib, subprocess, sys, time
from pathlib import Path
sys.path.insert(0, "/workspace/ces")
from ng2_runner import BASE, PY, MAMMOTH, CK
R = Path("/workspace/ces/results")
STUDIES = {
    "HBLOCK": dict(model="ces_nstat_hblock", alpha="0.3", beta="0.5", out=R / "waveHB",
                   units=list(range(260918701, 260918709)),
                   arms=[("HB_gold", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "gold"]),
                         ("HB_other", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "other"])],
                   files=["models/ces_nstat_hblock.py", "ces/n_stat.py"]),
    "NFDER": dict(model="ces_ntarget_der_fixed", alpha="0.3", beta=None, out=R / "waveNFD",
                  units=list(range(260917701, 260917713)),
                  arms=[("NFD_am2", ["--nd_const", "-2.0"])],
                  files=["models/ces_ntarget_der_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFSWEEP": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFS",
                    units=list(range(260918701, 260918709)),
                    arms=[("NF_am1", ["--ng_const", "-1.0"]), ("NF_am4", ["--ng_const", "-4.0"])],
                    files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "E4NFF": dict(model="ces_nstat_fixednf", alpha="0.3", beta="0.5", out=R / "waveE4",
                  units=list(range(260918701, 260918709)),
                  arms=[("NFF_am2", ["--ng_const", "-2.0"])],
                  files=["models/ces_nstat_fixednf.py", "ces/n_fixed_anchor.py"]),
    "NFMEM": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFM",
                  units=list(range(260919201, 260919209)),
                  arms=[("NFM_am2_b200", ["--ng_const", "-2.0"], "200"),
                        ("NFM_am2_b2000", ["--ng_const", "-2.0"], "2000")],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am2", ["--ng_const", "-2.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP0": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_a0", ["--ng_const", "0.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP1": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am1", ["--ng_const", "-1.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP4": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am4", ["--ng_const", "-4.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
}
BUF = {}  # arm -> buffer override (NFMEM only); every other study keeps BASE's 500.
for _S in STUDIES.values():
    _S["arms"] = [(a[0], a[1]) if len(a) == 2 else (BUF.setdefault(a[0], a[2]) and (a[0], a[1])) for a in _S["arms"]]


def cmd(st, arm, extra, seed, card, epochs=None, name=None):
    S = STUDIES[st]; base = list(BASE)
    if epochs is not None:
        base[base.index("--n_epochs") + 1] = str(epochs)
    if arm in BUF:
        base[base.index("--buffer_size") + 1] = BUF[arm]
    c = [PY, "utils/main.py", "--model", S["model"], *base, "--device", f"cuda:{card}",
         "--alpha", S["alpha"]]
    if S["beta"] is not None:
        c += ["--beta", S["beta"]]
    return c + ["--seed", str(seed), "--results_path", str(S["out"]), *extra,
                "--savecheck", "last", "--ckpt_name", name or f"final_{arm}_s{seed}"]


def check(st, c, extra, epochs="50"):
    S = STUDIES[st]; v = lambda k: c[c.index(k) + 1]
    assert v("--alpha") == "0.3" and v("--n_epochs") == epochs and v("--model") == S["model"]
    arm = v("--ckpt_name").split("_s26")[0].replace("final_", "").replace("smk_", "")
    assert v("--num_workers") == "8" and v("--permute_classes") == "1" and v("--buffer_size") == BUF.get(arm, "500")
    assert c.count("--buffer_size") == 1
    assert v("--dataset") == "seq-cifar100" and v("--lr") == "0.03"
    assert ("--beta" in c) == (S["beta"] is not None)
    if S["beta"] is not None:
        assert v("--beta") == "0.5"
    for i in range(0, len(extra), 2):
        assert c.count(extra[i]) == 1 and v(extra[i]) == extra[i + 1]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--study", required=True, choices=list(STUDIES))
    ap.add_argument("--mode", choices=["dry", "smoke", "launch"], required=True)
    ap.add_argument("--units", default="", help="comma subset of the study's units for this host")
    ap.add_argument("--cards", default="0")
    ap.add_argument("--stagger", type=int, default=15)
    a = ap.parse_args(); S = STUDIES[a.study]
    cards = [int(x) for x in a.cards.split(",")]
    units = [int(u) for u in a.units.split(",")] if a.units else S["units"]
    assert set(units) <= set(S["units"]), "unit outside the preregistered set"
    print("sha256", {f: hashlib.sha256((MAMMOTH / f).read_bytes()).hexdigest()[:16] for f in S["files"]},
          "PY", PY, flush=True)
    env = {"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root", "PYTHONPATH": str(MAMMOTH)}
    S["out"].mkdir(parents=True, exist_ok=True); (S["out"] / "logs").mkdir(exist_ok=True)
    if a.mode == "dry":
        for arm, extra in S["arms"]:
            for u in units:
                check(a.study, cmd(a.study, arm, extra, u, cards[0]), extra)
            r = subprocess.run(cmd(a.study, arm, extra, units[0], cards[0]) + ["--help"], cwd=str(MAMMOTH),
                               capture_output=True, text=True, env=env)
            assert r.returncode == 0, r.stderr[-800:]
            assert all(x[2:] in r.stdout for x in extra[::2]), "flag not in model parser (would be silently ignored)"
        print("DRY OK", a.study, len(S["arms"]) * len(units), "cells", flush=True); return
    if a.mode == "smoke":
        ps = []
        for i, (arm, extra) in enumerate(S["arms"]):
            nm = f"smk_{arm}"
            c = cmd(a.study, arm, extra, 260923791, cards[i % len(cards)], epochs=1, name=nm)
            check(a.study, c, extra, "1")
            ps.append((nm, subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/smoke_{arm}.log", "w"),
                                            stderr=subprocess.STDOUT)))
        rc = [p.wait() for _, p in ps]
        ok = [bool(glob.glob(str(CK / f"{nm}*_last.pt"))) for nm, _ in ps]
        for nm, _ in ps:
            for f in glob.glob(str(CK / f"{nm}*_last.pt")):
                Path(f).unlink()
        print("SMOKE rc", rc, "ckpt", ok, flush=True); return
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    k = 0
    for u in units:
        for arm, extra in S["arms"]:
            nm = f"final_{arm}_s{u}"
            if glob.glob(str(CK / f"{nm}_*_last.pt")):
                print("exists", nm); continue
            if any(l.endswith(f"--ckpt_name {nm}") for l in running.splitlines()):
                print("in flight", nm); continue
            card = cards[k % len(cards)]
            c = cmd(a.study, arm, extra, u, card); check(a.study, c, extra)
            subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/{nm}.log", "a"),
                             stderr=subprocess.STDOUT, start_new_session=True, env=env)
            print("launched", nm, "card", card, flush=True); k += 1
            time.sleep(a.stagger)
    print("WAVE_LAUNCH_DONE", a.study, k, flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary_material/runners/hnm_runner.py <==
#!/usr/bin/env python3
"""HNM -- the N side of the energy-matched H/N correspondence grid. Derived from hc_runner.py
by string replacement of the arms, model, arm whitelist, output dir and messages.

Prereg HNM_PREREG.md (hash in PREREG_SHA_20260923.txt), frozen before launch.
Units 260919701-260919712 -- the EM-CORR / H-CORR cohort -- n = 12 FIXED.

  HNM_nnat_orig  ces_em_corr2 --em_arm nnat_orig   N residual at its natural energy
  HNM_nnat_perm  ces_em_corr2 --em_arm nnat_perm   the same, block-confined permuted
  HNM_nmid_orig  ces_em_corr2 --em_arm nmid_orig   N residual at sqrt(cE_H cE_N)
  HNM_nmid_perm  ces_em_corr2 --em_arm nmid_perm   the same, block-confined permuted
"""

import argparse, glob, json, os, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("HNM_nnat_orig", "ces_em_corr2", ["--em_arm", "nnat_orig"]),
    ("HNM_nnat_perm", "ces_em_corr2", ["--em_arm", "nnat_perm"]),
    ("HNM_nmid_orig", "ces_em_corr2", ["--em_arm", "nmid_orig"]),
    ("HNM_nmid_perm", "ces_em_corr2", ["--em_arm", "nmid_perm"]),
]
ALL_UNITS = list(range(260919701, 260919713))          # n = 12 FIXED, EM-CORR's cohort

# BASE is EM-CORR's BASE with NO change of any kind. Asserted as full equality against
# the parent runner's literal, so drift anywhere fails at import, not at readout.
_PARENT_BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
                "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
                "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
                "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
                "--non_verbose", "1", "--permute_classes", "1"]
assert BASE == _PARENT_BASE, "BASE drifted from EM-CORR"


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; default = all cards")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveHNM"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None

    if a.dry_run:
        from collections import Counter
        for s in units:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index('--alpha') + 1] == '0.3'
                assert c[c.index('--beta') + 1] == '0.5'
                assert c[c.index('--n_epochs') + 1] == '50'
                assert c[c.index('--num_workers') + 1] == '8'
                assert c[c.index('--buffer_size') + 1] == '500'
                assert c[c.index('--permute_classes') + 1] == '1'
                # parse_known_args silently drops unknown flags; only value-level argv
                # assertions guard anything.
                assert model == 'ces_em_corr2'
                assert c.count('--em_arm') == 1
                assert c[c.index('--em_arm') + 1] == extra[1]
                assert c[c.index('--em_arm') + 1] in ('nnat_orig','nnat_perm','nmid_orig','nmid_perm')
                assert c[-1].startswith('final_HNM_')
                for bad in ('--ns_mode','--ns_hperm','--na_src','--iso_region','--np_mode','--ng_mode'):
                    assert bad not in c
        print(" ".join(cmd(*ARMS[0], units[0], out, 0)[1:]))
        print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
              f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
        # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
        print("argparse accepts all HNM arm shapes (rc=0)")
        bad = cmd(ARMS[0][0], ARMS[0][1], ["--em_arm", "hnat_perm"],
                  units[0], out, 0) + ["--help"]
        rb = subprocess.run(bad, cwd=str(MAMMOTH), capture_output=True, text=True,
                            env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                 "PYTHONPATH": str(MAMMOTH)})
        assert rb.returncode != 0, "an H arm was ACCEPTED by ces_em_corr2"
        print("argparse rejects an H arm (rc=%d)" % rb.returncode)
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None:
                n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:                   # whole unit, one card
                name = f"K_{arm.split('_',1)[1]}_s{s}" if False else f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"HNM HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    print("Nothing is read until all 48 HNM cells are done.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/make_r2e.py <==
import json, hashlib, pathlib, glob, re, os
base = pathlib.Path('/workspace/ces')
UNITS = list(range(260917501, 260917513))

# uniqueness check against every identity that has ever existed on this box
used = set()
for f in glob.glob(str(base / '*.json')):
    try: d = json.load(open(f))
    except Exception: continue
    def walk(o):
        if isinstance(o, dict):
            for k, v in o.items():
                if k == 'seed' and isinstance(v, int): used.add(v)
                walk(v)
        elif isinstance(o, list):
            for v in o: walk(v)
    walk(d)
for p in glob.glob(str(base / 'results/*/logs/*.log')) + glob.glob(str(base / 'mammoth/checkpoints/*.pt')):
    m = re.search(r'_s(\d+)', os.path.basename(p))
    if m: used.add(int(m.group(1)))
clash = sorted(set(UNITS) & used)
assert not clash, f"unit collision: {clash}"
print(f"units 260917501-512 are unused (checked against {len(used)} existing identities)")

ARMS = [("V_original", "original"), ("V_permute", "permute"), ("V_mean", "mean")]
chunks = [UNITS[i:i+3] for i in range(0, 12, 3)]
for n, us in enumerate(chunks, 1):
    o = dict(stage="R2E", protocol="reports/der_support_20260916/R2E_PROTOCOL.md",
             question="equivalence, not merely non-detection, of the permuted N target",
             band_primary="+/-1.0 pp, 90% paired-t interval inclusion (TOST at alpha=.05)",
             units=us,
             chunk_note=(f"chunk {n} of 4. Split by WHOLE UNITS so all three arms of a unit "
                         "stay on one device. Same protocol and code for every chunk."),
             jobs=[{"arm": a, "mode": v, "model": "ces_ntarget", "block": "N",
                    "seed": s, "alpha": 0.3, "beta": 0.5, "savecheck": "last"}
                   for a, v in ARMS for s in us])
    for j in o["jobs"]:
        assert "_s" not in j["arm"]
    txt = json.dumps(o, indent=1)
    (base / f"waveR2E_c{n}.json").write_text(txt)
    print(f"  waveR2E_c{n}.json: {len(o['jobs'])} cells, units {us}, sha {hashlib.sha256(txt.encode()).hexdigest()[:12]}")


==> anc/supplementary_material/runners/nf_launch.py <==
#!/usr/bin/env python3
"""NF fixed-anchor control launcher. Prereg NF_FIXED_ANCHOR_PREREG.md: two arms x units
260918701-708, n = 8 FIXED. BASE/ALPHA/BETA/PY are IMPORTED from ng2_runner.py (Study 13's
BASE character for character). Cells are setsid children; re-running this script launches
only missing, not-in-flight cells (never a duplicate)."""
import argparse, glob, hashlib, subprocess, sys, time
from pathlib import Path
sys.path.insert(0, "/workspace/ces")
from ng2_runner import BASE, ALPHA, BETA, PY, MAMMOTH, CK

ARMS = [("NF_a0", "0.0"), ("NF_am2", "-2.0")]
UNITS = list(range(260918701, 260918709))
OUT = Path("/workspace/ces/results/waveNF")
MODS = [MAMMOTH / "ces/n_fixed_anchor.py", MAMMOTH / "models/ces_nstat_fixed.py"]


def cmd(arm, const, seed, card, epochs=None, name=None):
    base = list(BASE)
    if epochs is not None:
        base[base.index("--n_epochs") + 1] = str(epochs)
    return [PY, "utils/main.py", "--model", "ces_nstat_fixed", *base,
            "--device", f"cuda:{card}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(OUT), "--ng_const", const,
            "--savecheck", "last", "--ckpt_name", name or f"final_{arm}_s{seed}"]


def check(c, const, epochs="50"):
    v = lambda k: c[c.index(k) + 1]
    assert v("--alpha") == "0.3" and v("--beta") == "0.5" and v("--n_epochs") == epochs
    assert v("--num_workers") == "8" and v("--permute_classes") == "1" and v("--buffer_size") == "500"
    assert v("--dataset") == "seq-cifar100" and v("--lr") == "0.03" and v("--model") == "ces_nstat_fixed"
    assert c.count("--ng_const") == 1 and float(v("--ng_const")) == float(const)
    assert "--ng_mode" not in c and "--ns_mode" not in c


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--mode", choices=["dry", "smoke", "launch"], required=True)
    ap.add_argument("--stagger", type=int, default=12)
    a = ap.parse_args()
    print("sha256", {p.name: hashlib.sha256(p.read_bytes()).hexdigest()[:16] for p in MODS}, flush=True)
    env = {"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root", "PYTHONPATH": str(MAMMOTH)}
    if a.mode == "dry":
        for arm, const in ARMS:
            for s in UNITS:
                check(cmd(arm, const, s, 0), const)
            r = subprocess.run(cmd(arm, const, UNITS[0], 0) + ["--help"], cwd=str(MAMMOTH),
                               capture_output=True, text=True, env=env)
            assert r.returncode == 0, r.stderr[-600:]
        bad = [x for x in cmd("NF_a0", "0.0", UNITS[0], 0) if x not in ("--ng_const",)]
        bad.remove("0.0")
        rb = subprocess.run(bad + ["--help"], cwd=str(MAMMOTH), capture_output=True, text=True, env=env)
        print(" ".join(cmd("NF_am2", "-2.0", UNITS[0], 1)[1:]))
        print(f"DRY OK: {len(ARMS)*len(UNITS)} cells, argv values asserted, argparse rc=0; "
              f"missing --ng_const rc={rb.returncode} (help may short-circuit required args)")
        return
    OUT.mkdir(parents=True, exist_ok=True); (OUT / "logs").mkdir(exist_ok=True)
    if a.mode == "smoke":
        ps = []
        for i, (arm, const) in enumerate(ARMS):
            c = cmd(arm, const, 260922791, i % 2, epochs=1, name=f"nfsmk_{arm}")
            check(c, const, "1")
            ps.append(subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(OUT / f"logs/smoke_{arm}.log", "w"),
                                       stderr=subprocess.STDOUT))
        rc = [p.wait() for p in ps]
        ok = [bool(glob.glob(str(CK / f"nfsmk_{arm}*_last.pt"))) for arm, _ in ARMS]
        print("SMOKE rc", rc, "ckpt", ok, flush=True)
        return
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    k = 0
    for s in UNITS:
        for arm, const in ARMS:
            nm = f"final_{arm}_s{s}"
            if glob.glob(str(CK / f"{nm}_*_last.pt")):
                print("exists", nm); continue
            if any(l.endswith(f"--ckpt_name {nm}") for l in running.splitlines()):
                print("in flight", nm); continue
            c = cmd(arm, const, s, k % 2); check(c, const)
            subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(OUT / f"logs/{nm}.log", "a"),
                             stderr=subprocess.STDOUT, start_new_session=True)
            print("launched", nm, "card", k % 2, flush=True); k += 1
            time.sleep(a.stagger)
    print("NF_LAUNCH_DONE", k, flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary_material/runners/ng2_runner.py <==
#!/usr/bin/env python3
"""GENERIC-CALIB-SWAP (P4) -- two arms, whole-unit blocking. Derived from generic_runner.py.

Prereg GENERIC_CALIB_SWAP_PREREGISTRATION.md, frozen before this file was written.
Units 260918701-260918720 -- Study 13's OWN twenty units -- n = 20 FIXED.
ONE explicit owner runner per host. Whole units are never split across cards.

  NG2_swap   ces_nstat_generic2 --ng_mode generic2  the swapped table (calib_B0_s1995_*)
  NG2_regen  ces_nstat_generic  --ng_mode generic   the frozen arm re-run (QA spread ONLY)

The comparators K_Niso and K_Nnone are NOT re-run: they are Study 13's existing cells on
the same units. BASE below is Study 13's BASE, character for character.

HOST AND CARD ARE DESCRIPTIVE ONLY. The prereg froze this study onto boxD cards 1+2.
--cards from the dispatcher is only a LAUNCH-TIME sanity check (the offer must include at
least one of {1, 2}); PLACEMENT re-faces the full prereg card set every round, because the
dispatcher's card list is a snapshot of what was free at launch and H-CORR's two cards
drain at slightly different times. Freezing the snapshot would idle a preregistered card
for this study's whole lifetime. The runner never widens beyond {1, 2} to fill a free GPU.

INTERRUPT-RESUME (Owner order 2026-09-20): this study is PREEMPTIBLE at any moment. To
preempt, kill the runner pid FIRST, then each live cell by EXACT pid (cells are
start_new_session children and survive the runner's death). A killed cell leaves no
checkpoint and restarts WHOLE on resume; a completed arm is never re-run (unit_plan
refuses it), so preemption can neither inflate n nor duplicate a cell. Resuming needs no
manual step: the dispatcher re-dispatches the study ("partial_ok" in the manifest) and
the new runner launches only each unit's missing arms.
"""

import argparse, glob, hashlib, json, os, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.
ALLOWED_CARDS = ("1", "2")            # prereg 4: boxD cards 1 and 2

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("NG2_swap", "ces_nstat_generic2", ["--ng_mode", "generic2"]),
    ("NG2_regen", "ces_nstat_generic", ["--ng_mode", "generic"]),
]
ALL_UNITS = list(range(260918701, 260918721))          # n = 20 FIXED

FROZEN = [MAMMOTH / "ces" / "n_generic_anchor.py",
          MAMMOTH / "models" / "ces_nstat_generic.py"]
SWAPPED = [MAMMOTH / "ces" / "n_generic_anchor_s2.py",
           MAMMOTH / "models" / "ces_nstat_generic2.py"]


def unit_plan(stems, existing, in_flight):
    """Interrupt-resume decision for ONE unit, in ARMS order. existing / in_flight are
    sets of ckpt_name stems (e.g. final_NG2_swap_s260918701). Returns the arm tuples to
    launch: [] = the unit is complete, None = an arm of it is in flight (hands off),
    else ONLY the missing arms. A completed arm is never re-run: mammoth timestamps its
    checkpoint filenames, so a re-run would silently leave a SECOND checkpoint for the
    same arm and inflate n."""
    miss = []
    for atup, nm in zip(ARMS, stems):
        if nm in existing:
            continue
        if nm in in_flight:
            return None
        miss.append(atup)
    return miss


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l:
            continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; intersected with the prereg's {1,2}")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveNG2"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"

    for p in FROZEN + SWAPPED:
        assert p.is_file(), f"missing module {p}"
    print("sha256 frozen  " + json.dumps(
        {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in FROZEN}), flush=True)
    print("sha256 swapped " + json.dumps(
        {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in SWAPPED}), flush=True)

    offered = [c for c in a.cards.split(",") if c] if a.cards else list(ALLOWED_CARDS)
    dropped = [c for c in offered if c not in ALLOWED_CARDS]
    if not [c for c in offered if c in ALLOWED_CARDS]:
        print(f"HELD: the dispatcher offered only {offered} -- none of the prereg's cards "
              f"{ALLOWED_CARDS}. Launching nothing; the dispatcher will retry.", flush=True)
        return 3
    # PLACEMENT always faces the prereg's full card set. --cards is the dispatcher's
    # snapshot of what was free AT LAUNCH; freezing that snapshot would idle a
    # preregistered card for this study's whole lifetime whenever H-CORR's two cards
    # drain at slightly different times (2026-09-20 audit fix, applied BEFORE any P4
    # cell had launched). Co-residency with another study's tail is bounded by the same
    # per-card ceiling of 10 that every study on this fleet obeys.
    allow = list(ALLOWED_CARDS)

    if a.dry_run:
        from collections import Counter
        for s in units:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index('--alpha') + 1] == '0.3'
                assert c[c.index('--beta') + 1] == '0.5'
                assert c[c.index('--n_epochs') + 1] == '50'
                assert c[c.index('--num_workers') + 1] == '8'
                assert c[c.index('--permute_classes') + 1] == '1'
                assert c[c.index('--buffer_size') + 1] == '500'
                # mammoth uses parse_known_args: unknown flags are SILENTLY dropped,
                # so only value-level assertions on the composed argv guard anything.
                assert model in ('ces_nstat_generic', 'ces_nstat_generic2')
                want = 'generic2' if model == 'ces_nstat_generic2' else 'generic'
                assert c[c.index('--ng_mode') + 1] == want     # NOT mean_target
                assert c.count('--ng_mode') == 1
                assert '--ns_mode' not in c and '--ns_hperm' not in c
                assert '--na_src' not in c and '--iso_region' not in c
        for arm, model, extra in ARMS:
            print(" ".join(cmd(arm, model, extra, units[0], out, int(allow[0]))[1:]))
        print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
              f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow}"
              + (f" (dropped by the prereg: {dropped})" if dropped else ""))
        # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
        print("argparse accepts BOTH arm shapes (rc=0)")
        for arm, model, extra in ARMS:
            bad = cmd(arm, model, ["--ng_mode", "definitely_not_a_mode"], units[0], out, 0) + ["--help"]
            rb = subprocess.run(bad, cwd=str(MAMMOTH), capture_output=True, text=True,
                                env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                     "PYTHONPATH": str(MAMMOTH)})
            assert rb.returncode != 0, f"{arm}: a bogus --ng_mode was ACCEPTED"
        print("argparse rejects a bogus --ng_mode on both models")
        # interrupt-resume self-test of the pure decision function (no filesystem): a
        # partial unit launches ONLY its missing arm; complete and in-flight units are
        # never touched -- this is what makes preemption unable to duplicate a cell
        S = [f"final_{a}_s999" for a, _, _ in ARMS]
        assert unit_plan(S, {S[0]}, set()) == [ARMS[1]]
        assert unit_plan(S, {S[0], S[1]}, set()) == []
        assert unit_plan(S, set(), {S[0]}) is None
        assert unit_plan(S, set(), set()) == ARMS
        print("interrupt-resume self-test: partial -> missing arm only; "
              "complete/in-flight -> untouched")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        stems = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        existing = {nm for nm in stems if glob.glob(str(CK / f"{nm}_*_last.pt"))}
        inflight = {nm for nm in stems
                    if any(ln.endswith(f"--ckpt_name {nm}")
                           for ln in running.splitlines())}
        plan = unit_plan(stems, existing, inflight)
        if plan is None:
            print(f"  skip unit {s} (an arm is in flight)", flush=True); continue
        if not plan:
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if len(plan) < len(ARMS):
            print(f"  RESUME unit {s}: launching only the {len(plan)} missing arm(s) "
                  f"({', '.join(a for a, _, _ in plan)})", flush=True)
        pend.append((s, plan))
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units holding {sum(len(p) for _, p in pend)} missing arm(s) to run; "
          f"cards {allow} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            n = {c: v for c, v in n.items() if str(c) in allow}
            mine = {}
            for L in live:
                mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n.get(c, 0), mine.get(c, 0)) for c in n}
            if not occ:
                break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            s, plan = pend[0]
            if occ[card] + len(plan) > a.per_card:
                break
            pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for unit {s} "
                  f"({len(plan)} arm(s), {len(pend)} units queued)", flush=True)
            for arm, model, extra in plan:                   # missing arms only, one card
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"GENERIC-CALIB-SWAP HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/ngf2x_launch.py <==
#!/usr/bin/env python3
"""NGF2X launcher. Prereg NGF2X_PREREG.md: two arms x units
260918701-708, n = 8 FIXED. BASE/ALPHA/BETA/PY are IMPORTED from ng2_runner.py (Study 13's
BASE character for character). Cells are setsid children; re-running this script launches
only missing, not-in-flight cells (never a duplicate)."""
import argparse, glob, hashlib, subprocess, sys, time
from pathlib import Path
sys.path.insert(0, "/workspace/ces")
from ng2_runner import BASE, ALPHA, BETA, PY, MAMMOTH, CK

ARMS = [("NGF2_level", "level"), ("NGF2_disp", "disp")]
UNITS = list(range(260918701, 260918709))
OUT = Path("/workspace/ces/results/waveNGF2X")
MODS = [MAMMOTH / "ces/n_geom.py", MAMMOTH / "models/ces_nstat_geom2x.py"]


def cmd(arm, const, seed, card, epochs=None, name=None):
    base = list(BASE)
    if epochs is not None:
        base[base.index("--n_epochs") + 1] = str(epochs)
    return [PY, "utils/main.py", "--model", "ces_nstat_geom2x", *base,
            "--device", f"cuda:{card}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(OUT), "--ng_mode", const,
            "--savecheck", "last", "--ckpt_name", name or f"final_{arm}_s{seed}"]


def check(c, const, epochs="50"):
    v = lambda k: c[c.index(k) + 1]
    assert v("--alpha") == "0.3" and v("--beta") == "0.5" and v("--n_epochs") == epochs
    assert v("--num_workers") == "8" and v("--permute_classes") == "1" and v("--buffer_size") == "500"
    assert v("--dataset") == "seq-cifar100" and v("--lr") == "0.03" and v("--model") == "ces_nstat_geom2x"
    assert c.count("--ng_mode") == 1 and v("--ng_mode") == const
    assert "--ng_const" not in c and "--ns_mode" not in c


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--mode", choices=["dry", "smoke", "launch"], required=True)
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--units", default="")
    a = ap.parse_args()
    print("sha256", {p.name: hashlib.sha256(p.read_bytes()).hexdigest()[:16] for p in MODS}, flush=True)
    env = {"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root", "PYTHONPATH": str(MAMMOTH)}
    if a.mode == "dry":
        for arm, const in ARMS:
            for s in UNITS:
                check(cmd(arm, const, s, 0), const)
            r = subprocess.run(cmd(arm, const, UNITS[0], 0) + ["--help"], cwd=str(MAMMOTH),
                               capture_output=True, text=True, env=env)
            assert r.returncode == 0, r.stderr[-600:]
        bad = cmd("NGF2_level", "not_a_mode", UNITS[0], 0)
        rb = subprocess.run(bad + ["--help"], cwd=str(MAMMOTH), capture_output=True, text=True, env=env)
        print(" ".join(cmd("NGF2_disp", "disp", UNITS[0], 0)[1:]))
        print(f"DRY OK: {len(ARMS)*len(UNITS)} cells, argv values asserted, argparse rc=0; "
              f"bogus --ng_mode rc={rb.returncode} (must be nonzero)")
        return
    OUT.mkdir(parents=True, exist_ok=True); (OUT / "logs").mkdir(exist_ok=True)
    if a.mode == "smoke":
        ps = []
        for i, (arm, const) in enumerate(ARMS):
            c = cmd(arm, const, 260922791, 0, epochs=1, name=f"n2smk_{arm}")
            check(c, const, "1")
            ps.append(subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(OUT / f"logs/smoke_{arm}.log", "w"),
                                       stderr=subprocess.STDOUT))
        rc = [p.wait() for p in ps]
        ok = [bool(glob.glob(str(CK / f"n2smk_{arm}*_last.pt"))) for arm, _ in ARMS]
        print("SMOKE rc", rc, "ckpt", ok, flush=True)
        return
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    k = 0
    units = [int(x) for x in a.units.split(",")] if a.units else UNITS
    assert set(units) <= set(UNITS)
    for s in units:
        for arm, const in ARMS:
            nm = f"final_{arm}_s{s}"
            if glob.glob(str(CK / f"{nm}_*_last.pt")):
                print("exists", nm); continue
            if any(l.endswith(f"--ckpt_name {nm}") for l in running.splitlines()):
                print("in flight", nm); continue
            c = cmd(arm, const, s, 0); check(c, const)
            subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(OUT / f"logs/{nm}.log", "a"),
                             stderr=subprocess.STDOUT, start_new_session=True)
            print("launched", nm, "card", k % 2, flush=True); k += 1
            time.sleep(a.stagger)
    print("NF_LAUNCH_DONE", k, flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary_material/runners/ngf_runner.py <==
"""N-GEOM-2x2 -- two new arms, whole-unit blocking. Derived from ng2_runner.py.

Prereg N_GEOM_2X2_PREREGISTRATION.md (Owner 72h directive, priority 1), frozen before
any module was built. Units 260918701-260918720 -- Study 13's OWN twenty units,
n = 20 FIXED. ONE explicit owner runner per host. Whole units never split across cards.

  NGF_level  ces_nstat_geom --ng_mode level  the generic-anchor level term only
  NGF_disp   ces_nstat_geom --ng_mode disp   the student-dispersion term only

The comparators BOTH (= frozen NG_generic) and NONE (= K_Nnone) are NOT re-run.
BASE below is Study 13's BASE, character for character.

HOST AND CARD ARE DESCRIPTIVE ONLY.

Prereg GENERIC_CALIB_SWAP_PREREGISTRATION.md, frozen before this file was written.
Units 260918701-260918720 -- Study 13's OWN twenty units -- n = 20 FIXED.
ONE explicit owner runner per host. Whole units are never split across cards.



The comparators K_Niso and K_Nnone are NOT re-run: they are Study 13's existing cells on
the same units. BASE below is Study 13's BASE, character for character.

HOST AND CARD ARE DESCRIPTIVE ONLY. The prereg froze this study onto boxD cards 1+2.
--cards from the dispatcher is only a LAUNCH-TIME sanity check (the offer must include at
least one of {1, 2}); PLACEMENT re-faces the full prereg card set every round, because the
dispatcher's card list is a snapshot of what was free at launch and H-CORR's two cards
drain at slightly different times. Freezing the snapshot would idle a preregistered card
for this study's whole lifetime. The runner never widens beyond {1, 2} to fill a free GPU.

INTERRUPT-RESUME (Owner order 2026-09-20): this study is PREEMPTIBLE at any moment. To
preempt, kill the runner pid FIRST, then each live cell by EXACT pid (cells are
start_new_session children and survive the runner's death). A killed cell leaves no
checkpoint and restarts WHOLE on resume; a completed arm is never re-run (unit_plan
refuses it), so preemption can neither inflate n nor duplicate a cell. Resuming needs no
manual step: the dispatcher re-dispatches the study ("partial_ok" in the manifest) and
the new runner launches only each unit's missing arms.
"""

import argparse, glob, hashlib, json, os, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.
ALLOWED_CARDS = ("0", "1", "2")         # prereg 2: boxD cards 0+1+2

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("NGF_level", "ces_nstat_geom", ["--ng_mode", "level"]),
    ("NGF_disp", "ces_nstat_geom", ["--ng_mode", "disp"]),
]
ALL_UNITS = list(range(260918701, 260918721))          # n = 20 FIXED

FROZEN = [MAMMOTH / "ces" / "n_generic_anchor.py",
          MAMMOTH / "models" / "ces_nstat_generic.py"]
NEW = [MAMMOTH / "ces" / "n_geom.py",
       MAMMOTH / "models" / "ces_nstat_geom.py"]


def unit_plan(stems, existing, in_flight):
    """Interrupt-resume decision for ONE unit, in ARMS order. existing / in_flight are
    sets of ckpt_name stems (e.g. final_NGF_level_s260918701). Returns the arm tuples to
    launch: [] = the unit is complete, None = an arm of it is in flight (hands off),
    else ONLY the missing arms. A completed arm is never re-run: mammoth timestamps its
    checkpoint filenames, so a re-run would silently leave a SECOND checkpoint for the
    same arm and inflate n."""
    miss = []
    for atup, nm in zip(ARMS, stems):
        if nm in existing:
            continue
        if nm in in_flight:
            return None
        miss.append(atup)
    return miss


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l:
            continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; intersected with the prereg's {1,2}")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveNGF"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"

    for p in FROZEN + NEW:
        assert p.is_file(), f"missing module {p}"
    print("sha256 frozen  " + json.dumps(
        {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in FROZEN}), flush=True)
    print("sha256 swapped " + json.dumps(
        {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in NEW}), flush=True)

    offered = [c for c in a.cards.split(",") if c] if a.cards else list(ALLOWED_CARDS)
    dropped = [c for c in offered if c not in ALLOWED_CARDS]
    if not [c for c in offered if c in ALLOWED_CARDS]:
        print(f"HELD: the dispatcher offered only {offered} -- none of the prereg's cards "
              f"{ALLOWED_CARDS}. Launching nothing; the dispatcher will retry.", flush=True)
        return 3
    # PLACEMENT always faces the prereg's full card set. --cards is the dispatcher's
    # snapshot of what was free AT LAUNCH; freezing that snapshot would idle a
    # preregistered card for this study's whole lifetime whenever H-CORR's two cards
    # drain at slightly different times (2026-09-20 audit fix, applied BEFORE any P4
    # cell had launched). Co-residency with another study's tail is bounded by the same
    # per-card ceiling of 10 that every study on this fleet obeys.
    allow = list(ALLOWED_CARDS)

    if a.dry_run:
        from collections import Counter
        for s in units:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index('--alpha') + 1] == '0.3'
                assert c[c.index('--beta') + 1] == '0.5'
                assert c[c.index('--n_epochs') + 1] == '50'
                assert c[c.index('--num_workers') + 1] == '8'
                assert c[c.index('--permute_classes') + 1] == '1'
                assert c[c.index('--buffer_size') + 1] == '500'
                # mammoth uses parse_known_args: unknown flags are SILENTLY dropped,
                # so only value-level assertions on the composed argv guard anything.
                assert model == 'ces_nstat_geom'
                want = extra[1]                           # the arm's own mode
                assert want in ('level', 'disp')
                assert c[c.index('--ng_mode') + 1] == want
                assert c.count('--ng_mode') == 1
                assert '--ns_mode' not in c and '--ns_hperm' not in c
                assert '--na_src' not in c and '--iso_region' not in c
        for arm, model, extra in ARMS:
            print(" ".join(cmd(arm, model, extra, units[0], out, int(allow[0]))[1:]))
        print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
              f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow}"
              + (f" (dropped by the prereg: {dropped})" if dropped else ""))
        # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
        print("argparse accepts BOTH arm shapes (rc=0)")
        for arm, model, extra in ARMS:
            bad = cmd(arm, model, ["--ng_mode", "definitely_not_a_mode"], units[0], out, 0) + ["--help"]
            rb = subprocess.run(bad, cwd=str(MAMMOTH), capture_output=True, text=True,
                                env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                     "PYTHONPATH": str(MAMMOTH)})
            assert rb.returncode != 0, f"{arm}: a bogus --ng_mode was ACCEPTED"
        print("argparse rejects a bogus --ng_mode on both models")
        # interrupt-resume self-test of the pure decision function (no filesystem): a
        # partial unit launches ONLY its missing arm; complete and in-flight units are
        # never touched -- this is what makes preemption unable to duplicate a cell
        S = [f"final_{a}_s999" for a, _, _ in ARMS]
        assert unit_plan(S, {S[0]}, set()) == [ARMS[1]]
        assert unit_plan(S, {S[0], S[1]}, set()) == []
        assert unit_plan(S, set(), {S[0]}) is None
        assert unit_plan(S, set(), set()) == ARMS
        print("interrupt-resume self-test: partial -> missing arm only; "
              "complete/in-flight -> untouched")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        stems = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        existing = {nm for nm in stems if glob.glob(str(CK / f"{nm}_*_last.pt"))}
        inflight = {nm for nm in stems
                    if any(ln.endswith(f"--ckpt_name {nm}")
                           for ln in running.splitlines())}
        plan = unit_plan(stems, existing, inflight)
        if plan is None:
            print(f"  skip unit {s} (an arm is in flight)", flush=True); continue
        if not plan:
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if len(plan) < len(ARMS):
            print(f"  RESUME unit {s}: launching only the {len(plan)} missing arm(s) "
                  f"({', '.join(a for a, _, _ in plan)})", flush=True)
        pend.append((s, plan))
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units holding {sum(len(p) for _, p in pend)} missing arm(s) to run; "
          f"cards {allow} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            n = {c: v for c, v in n.items() if str(c) in allow}
            mine = {}
            for L in live:
                mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n.get(c, 0), mine.get(c, 0)) for c in n}
            if not occ:
                break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            s, plan = pend[0]
            if occ[card] + len(plan) > a.per_card:
                break
            pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for unit {s} "
                  f"({len(plan)} arm(s), {len(pend)} units queued)", flush=True)
            for arm, model, extra in plan:                   # missing arms only, one card
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"N-GEOM-2x2 HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/ngf_stats.py <==
"""Independent full-census readout. Launch rule: internal execution decision of 2026-09-20.

No checkpoint is loaded before the entire expected file census exists uniquely.
Results are an independent reanalysis, not the historical registered analyzer.
"""
import argparse
import hashlib
import json
import math
from pathlib import Path
import statistics

UNITS = list(range(260918701, 260918721))
ARMS = ['NGF_disp', 'NGF_level', 'NG_generic', 'K_Nnone', 'K_Niso', 'K_full']


def require_one(paths):
    if len(paths) != 1:
        raise ValueError(f'Expected exactly one file, got {len(paths)}: {paths}')
    return paths[0]


def holm(ps):
    out, prev = [None] * len(ps), 0.0
    for rank, i in enumerate(sorted(range(len(ps)), key=lambda j: ps[j])):
        prev = max(prev, min(1.0, (len(ps) - rank) * ps[i]))
        out[i] = prev
    return out


def choose(eq, positive):
    adjusted = holm([max(a, b) for a, b in zip(eq, positive)])
    return 'disp' if adjusted[0] < .05 else ('level' if adjusted[1] < .05 else None)


def stats(d):
    from scipy.stats import t
    if len(d) < 2 or not all(math.isfinite(x) for x in d):
        raise ValueError('Incomplete/nonfinite differences')
    n = len(d)
    mean, sd = statistics.mean(d), statistics.stdev(d)
    se = sd / math.sqrt(n)
    if se:
        p_tost = max(float(t.sf((mean + 1) / se, n-1)),
                     float(t.cdf((mean - 1) / se, n-1)))
        p_pos = float(t.sf(mean / se, n-1))
    else:
        p_tost = 0.0 if -1 < mean < 1 else 1.0
        p_pos = 0.0 if mean > 0 else 1.0
    return dict(n=n, mean=mean, sd=sd, differences=d,
                ci90=[mean - float(t.ppf(.95, n-1))*se,
                      mean + float(t.ppf(.95, n-1))*se],
                ci95=[mean - float(t.ppf(.975, n-1))*se,
                      mean + float(t.ppf(.975, n-1))*se],
                p_tost=p_tost, p_positive=p_pos,
                positive=sum(x > 0 for x in d), zero=sum(x == 0 for x in d))


def file_hash(p):
    h = hashlib.sha256()
    with p.open('rb') as f:
        for block in iter(lambda: f.read(1024*1024), b''):
            h.update(block)
    return h.hexdigest()


def extract(root, shard=False):
    import torch
    paths = {}
    for arm in ARMS:
        for unit in UNITS:
            found = list(root.glob(f'final_{arm}_s{unit}_*_last.pt'))
            if not found and shard:
                continue
            paths[arm, unit] = require_one(found)
    rows, orders = [], {}
    for (arm, unit), path in paths.items():
        d = torch.load(path, map_location='cpu', weights_only=False)
        args = d['args']
        expected = dict(seed=unit, dataset='seq-cifar100', n_epochs=50,
                        buffer_size=500, alpha=.3, beta=.5, lr=.03,
                        batch_size=32, minibatch_size=32, num_workers=8,
                        permute_classes=1)
        for key, value in expected.items():
            if args.get(key) != value:
                raise ValueError(f'{path.name}: {key}={args.get(key)!r}, want {value!r}')
        mode_key, mode = ('ng_mode', arm[4:]) if arm.startswith('NGF_') else (
            ('ng_mode', 'generic') if arm == 'NG_generic' else
            ('ns_mode', {'K_Nnone': 'none', 'K_Niso': 'mean_target', 'K_full': 'original'}[arm]))
        if args.get(mode_key) != mode:
            raise ValueError(f'{path.name}: wrong {mode_key}: {args.get(mode_key)}')
        order = args['class_order']
        if sorted(order) != list(range(100)) or orders.setdefault(unit, order) != order:
            raise ValueError(f'{path.name}: invalid/mismatched class order')
        r = d['results'][-1]
        if len(r['accs']) != 10 or len(r['fullaccs']) != 10:
            raise ValueError(f'{path.name}: incomplete tasks')
        vec = list(map(float, r['fullaccs'][-1]))
        j = float(r['accs'][-1])
        if len(vec) != 10 or not all(math.isfinite(x) for x in vec + [j]):
            raise ValueError(f'{path.name}: invalid final vector')
        if abs(statistics.mean(vec) - j) > .021:
            raise ValueError(f'{path.name}: endpoint disagreement')
        rows.append(dict(arm=arm, unit=unit, J=j, old=statistics.mean(vec[:-1]),
                         latest=vec[-1], per_task=vec, path=str(path),
                         sha256=file_hash(path), class_order=order))
        del d
    return rows


def analyze(rows):
    keyed = {(r['arm'], r['unit']): r for r in rows}
    if len(rows) != len(ARMS)*len(UNITS) or set(keyed) != {(a,u) for a in ARMS for u in UNITS}:
        raise ValueError('Incomplete or duplicate row census')
    for u in UNITS:
        if any(keyed[a,u]['class_order'] != keyed[ARMS[0],u]['class_order'] for a in ARMS):
            raise ValueError(f'Cross-host class-order mismatch: {u}')
    out = dict(status='COMPLETE', rows=rows, contrasts={},
               scope='Shared controls; independent reanalysis; no A_task/C_task in checkpoint summaries')
    pairs = [(a, b) for a in ARMS[:2] for b in ARMS[2:]]
    for a, b in pairs:
        out['contrasts'][f'{a} - {b}'] = {
            pop: stats([keyed[a,u][pop] - keyed[b,u][pop] for u in UNITS])
            for pop in ('J', 'old', 'latest')}
    eq = [out['contrasts'][f'{a} - NG_generic']['J']['p_tost'] for a in ARMS[:2]]
    pos = [out['contrasts'][f'{a} - K_Nnone']['J']['p_positive'] for a in ARMS[:2]]
    out['joint_p'] = [max(a,b) for a,b in zip(eq,pos)]
    out['joint_holm_p'] = holm(out['joint_p'])
    out['selected_component'] = choose(eq, pos)
    out['interaction_descriptive'] = {
        pop: stats([keyed['NG_generic',u][pop] - keyed['NGF_disp',u][pop]
                    - keyed['NGF_level',u][pop] + keyed['K_Nnone',u][pop] for u in UNITS])
        for pop in ('J', 'old', 'latest')}
    # No p-values are interpreted for this descriptive policy interaction.
    for r in out['interaction_descriptive'].values():
        r.pop('p_tost'); r.pop('p_positive')
    return out


if __name__ == '__main__':
    ap = argparse.ArgumentParser()
    ap.add_argument('--checkpoints', type=Path)
    ap.add_argument('--export-shard', action='store_true', help='No statistics; combine every host before analyze')
    ap.add_argument('--merge', type=Path, nargs='+')
    ap.add_argument('--output', type=Path, required=True)
    a = ap.parse_args()
    if a.output.exists():
        raise SystemExit('Refusing to overwrite prior readout')
    if a.merge:
        if a.export_shard or a.checkpoints:
            raise SystemExit('Use merge OR extraction, not both')
        rows = []
        for p in a.merge:
            rows.extend(json.loads(p.read_text())['rows'])
        result = analyze(rows)
    elif a.checkpoints:
        rows = extract(a.checkpoints, shard=a.export_shard)
        result = dict(status='SHARD_NOT_A_READOUT', rows=rows) if a.export_shard else analyze(rows)
    else:
        raise SystemExit('Checkpoints or merge required')
    result['analyzer_sha256'] = file_hash(Path(__file__))
    with a.output.open('x') as f:
        json.dump(result, f, indent=2, allow_nan=False)
    print(json.dumps({k:v for k,v in result.items() if k not in ('rows', 'contrasts')}, indent=2))


==> anc/supplementary_material/runners/ngm_runner.py <==
"""N-GRAD-MATCH -- two new arms, whole-unit blocking, TCF-protected placement.

Internal scientific contract of 2026-09-20, section 3, frozen before
any cell. Units 260918701-260918720 -- the SAME twenty units as N-GEOM (Study 13's own),
n = 20 FIXED, never topped up. ONE owner runner per host; whole units never split.

  NGM_level  ces_nstat_ngm --ng_mode level   single LEVEL term, per-step parameter-
                                           gradient norm matched to BOTH
  NGM_disp   ces_nstat_ngm --ng_mode disp    single DISP term, same matching

Comparators are NOT re-run: BOTH = the frozen NG_generic cells, NONE = K_Nnone,
LEVEL/DISP singles = NGF_level/NGF_disp, all on the same units (reused, not
independent). BASE is Study 13's BASE, character for character.

HOST AND CARD ARE DESCRIPTIVE ONLY. boxD cards {0,1,2}. Unlike N-GEOM, this runner
NEVER co-locates with a foreign study: a card hosting any live training stream whose
ckpt_name is not one of ours is skipped entirely until that stream exits. This is what
keeps TCF (boxD cuda1/cuda2, until it drains) undisturbed while cuda0 works.

INTERRUPT-RESUME (same contract as N-GEOM): preemptible at any moment. Kill THIS
runner's pid FIRST, then live cells by EXACT pid. A killed cell leaves no checkpoint
and restarts WHOLE; a completed arm is never re-run (unit_plan refuses it), so
preemption can neither inflate n nor duplicate a cell.

TECHNICAL STOP PROPAGATION: ces_nstat_ngm raises NgmStop (pre-registered numerical
safety lines). The cell then exits nonzero and is recorded in FAILURES. A stopped
route is NEVER retried with a different seed, ratio ceiling or learning rate; the
study is delivered as a technical STOP for that arm, not as a partial control.
"""
import argparse, glob, hashlib, json, os, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.
ALLOWED_CARDS = ("0", "1", "2")
MINE_PREFIXES = ("final_NGM_", "ngmsmk_", "ctlsmk_")   # what we may co-locate with

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("NGM_level", "ces_nstat_ngm", ["--ng_mode", "level"]),
    ("NGM_disp", "ces_nstat_ngm", ["--ng_mode", "disp"]),
]
ALL_UNITS = list(range(260918701, 260918721))          # n = 20 FIXED

FROZEN = [MAMMOTH / "ces" / "n_generic_anchor.py",
          MAMMOTH / "models" / "ces_nstat_generic.py",
          MAMMOTH / "ces" / "n_geom.py",
          MAMMOTH / "models" / "ces_nstat_geom.py"]
NEW = [MAMMOTH / "models" / "ces_nstat_ngm.py"]


def unit_plan(stems, existing, in_flight):
    """Interrupt-resume decision for ONE unit, in ARMS order. [] = complete,
    None = an arm is in flight (hands off), else only the missing arms."""
    miss = []
    for atup, nm in zip(ARMS, stems):
        if nm in existing:
            continue
        if nm in in_flight:
            return None
        miss.append(atup)
    return miss


def cmd(arm, model, extra, seed, outdir, device, trace):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}",
            "--ngm_trace", str(trace)]


def card_streams():
    """{card_str: [ckpt_name,...]} for LIVE GPU streams, via compute-apps pids. The
    card is read from each process's own --device argv (nvidia-smi's uuid mapping is
    redundant). A card is FOREIGN-OCCUPIED if any of its streams is not one of ours:
    we never slow another study's envelope by sharing its card."""
    out = subprocess.run(["nvidia-smi", "--query-compute-apps=pid,used_memory",
                          "--format=csv,noheader,nounits"], capture_output=True,
                         text=True).stdout
    res = {}
    for l in out.splitlines():
        parts = [x.strip() for x in l.split(",")]
        if len(parts) != 2:
            continue
        pid, mem = parts
        try:
            if float(mem) <= 1000:
                continue
        except ValueError:
            continue
        try:
            argv = open(f"/proc/{pid}/cmdline", "rb").read().decode().split("\0")
        except OSError:
            continue
        if "--ckpt_name" not in argv or "--device" not in argv:
            continue
        ckname = argv[argv.index("--ckpt_name") + 1]
        card = argv[argv.index("--device") + 1].replace("cuda:", "")
        res.setdefault(card, []).append(ckname)
    return res


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; intersected with {0,1,2}")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveNGM"))
    ap.add_argument("--per-card", type=int, default=4, dest="per_card")
    ap.add_argument("--stagger", type=int, default=30)
    ap.add_argument("--poll", type=int, default=30)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"

    for p in FROZEN + NEW:
        assert p.is_file(), f"missing module {p}"
    print("sha256 frozen " + json.dumps(
        {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in FROZEN}), flush=True)
    print("sha256 new     " + json.dumps(
        {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in NEW}), flush=True)

    offered = [c for c in a.cards.split(",") if c] if a.cards else list(ALLOWED_CARDS)
    dropped = [c for c in offered if c not in ALLOWED_CARDS]
    if not [c for c in offered if c in ALLOWED_CARDS]:
        print(f"HELD: the dispatcher offered only {offered} -- none of {ALLOWED_CARDS}. "
              f"Launching nothing; the dispatcher will retry.", flush=True)
        return 3
    allow = list(ALLOWED_CARDS)

    if a.dry_run:
        from collections import Counter
        for s in units:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, out, 0, logd / "x.csv")
                assert all(isinstance(x, str) for x in c)
                assert c[c.index('--alpha') + 1] == '0.3'
                assert c[c.index('--beta') + 1] == '0.5'
                assert c[c.index('--n_epochs') + 1] == '50'
                assert c[c.index('--num_workers') + 1] == '8'
                assert c[c.index('--permute_classes') + 1] == '1'
                assert c[c.index('--buffer_size') + 1] == '500'
                assert model == 'ces_nstat_ngm'
                want = extra[1]
                assert want in ('level', 'disp')
                assert c[c.index('--ng_mode') + 1] == want
                assert c.count('--ng_mode') == 1
                assert c.count('--ngm_trace') == 1
                assert '--ns_mode' not in c and '--ns_hperm' not in c
                assert '--na_src' not in c and '--iso_region' not in c
        for arm, model, extra in ARMS:
            print(" ".join(cmd(arm, model, extra, units[0], out, int(allow[0]),
                               logd / "x.csv")[1:]))
        print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
              f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow}"
              + (f" (dropped: {dropped})" if dropped else ""))
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], out, 0, logd / "x.csv") + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
        print("argparse accepts BOTH arm shapes (rc=0)")
        for arm, model, extra in ARMS:
            bad = cmd(arm, model, ["--ng_mode", "definitely_not_a_mode"], units[0],
                      out, 0, logd / "x.csv") + ["--help"]
            rb = subprocess.run(bad, cwd=str(MAMMOTH), capture_output=True, text=True,
                                env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                     "PYTHONPATH": str(MAMMOTH)})
            assert rb.returncode != 0, f"{arm}: a bogus --ng_mode was ACCEPTED"
        print("argparse rejects a bogus --ng_mode on both arms")
        S = [f"final_{a}_s999" for a, _, _ in ARMS]
        assert unit_plan(S, {S[0]}, set()) == [ARMS[1]]
        assert unit_plan(S, {S[0], S[1]}, set()) == []
        assert unit_plan(S, set(), {S[0]}) is None
        assert unit_plan(S, set(), set()) == ARMS
        print("interrupt-resume self-test: partial -> missing arm only; "
              "complete/in-flight -> untouched")
        print("card protection self-test: foreign names excluded, ours admitted")
        assert not "final_TCF_level_s260919401".startswith(MINE_PREFIXES)
        assert "final_NGM_level_s260918701".startswith(MINE_PREFIXES)
        assert "ngmsmk_ngm_level".startswith(MINE_PREFIXES)
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        stems = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        existing = {nm for nm in stems if glob.glob(str(CK / f"{nm}_*_last.pt"))}
        inflight = {nm for nm in stems
                    if any(ln.endswith(f"--ckpt_name {nm}")
                           for ln in running.splitlines())}
        plan = unit_plan(stems, existing, inflight)
        if plan is None:
            print(f"  skip unit {s} (an arm is in flight)", flush=True); continue
        if not plan:
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if len(plan) < len(ARMS):
            print(f"  RESUME unit {s}: launching only the {len(plan)} missing arm(s) "
                  f"({', '.join(a for a, _, _ in plan)})", flush=True)
        pend.append((s, plan))
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units holding {sum(len(p) for _, p in pend)} missing arm(s); "
          f"cards {allow} ceiling {a.per_card} (foreign-occupied cards are skipped)",
          flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            streams = card_streams()
            occ = {}
            for card in allow:
                names = streams.get(card, [])
                foreign = [n for n in names if not n.startswith(MINE_PREFIXES)]
                if foreign:
                    continue                      # never share a foreign study's card
                occ[card] = sum(1 for n in names if n.startswith(("final_NGM_",)))
            if not occ:
                break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded our-card
            s, plan = pend[0]
            if occ[card] + len(plan) > a.per_card:
                break
            pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for unit {s} "
                  f"({len(plan)} arm(s), {len(pend)} units queued)", flush=True)
            for arm, model, extra in plan:                   # missing arms only, one card
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(
                    cmd(arm, model, extra, s, out, card, logd / f"{name}.trace.csv"),
                    cwd=str(MAMMOTH), stdout=lf, stderr=subprocess.STDOUT,
                    start_new_session=True,
                    env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                         "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"N-GRAD-MATCH HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/one_step_v2_final.py <==
"""AUDIT v2 GPU PART + ONE-STEP v2 (boxF, free card). Frozen imports only; contract
suite v2 all-PASS prerequisite. Replaces the retracted v1 stage-2 numbers on the SAME
four checkpoints (709-712), SAME deterministic 32-record replay batches.

Fixes vs retracted v1 (REL_CORR_NEW_GATE_REVIEW #3/#5, V62 plan 2.3):
  * TRUE masks: H = support_mask(buffer task_labels) cumulative prefix; N = n_mask.
  * lam: the FROZEN lam_and_masks (the training quantity), not hand-rolled.
  * scaling applied ONCE: q_orig = mu + s*r, q_perm = mu + s*P(r)  (v1 had mu + s^2 P r).
  * denominator: alpha/(B*C) (support_loss _norm semantics), not alpha/K.
  * F_A competitor set: currently-seen classes (terminal deployment readout: all 100),
    never the insertion-time prefix.
ONE-STEP v2 is DECLARED a pure Taylor check: gradient of the SAME MSE-difference term,
one linear step on a cloned model, evaluated on an INDEPENDENT population (CIFAR-100
test records of old-task classes, head indices via the checkpoint's own class_order).
It is NOT a training-update validation and is not evidence about long-horizon behavior.
"""
import glob
import pickle
import sys

import numpy as np
import torch

sys.path.insert(0, "mammoth")
from ces.arms import support_mask
from ces.n_target import n_mask
from ces.n_stat import blockwise_nongold_permute
from ces.em_corr import lam_and_masks, _stats
from backbone.ResNetBlock import resnet18

DEV = "cuda:0"
ALPHA, C, CPT, B = 0.3, 100, 10, 32
EPS = 1e-12
MEAN = torch.tensor([0.5071, 0.4867, 0.4408]).view(1, 3, 1, 1)
STD = torch.tensor([0.2675, 0.2565, 0.2761]).view(1, 3, 1, 1)
OFFS = torch.tensor([(t + 1) * CPT for t in range(CPT)])


def load_net(f):
    d = torch.load(f, map_location="cpu", weights_only=False)
    sd = {k[4:]: v for k, v in d["model"].items() if k.startswith("net.")} or d["model"]
    net = resnet18(C)
    miss, unexp = net.load_state_dict(sd, strict=False)
    assert not miss and not unexp
    return net.to(DEV).eval(), d


def margins(z, y_head, ty_rows):
    """terminal-deployment margins: F_A over all-seen competitor set; F_C within task."""
    FA = z.gather(1, ty_rows[:, 0:1]).squeeze(1) - \
        torch.stack([z[j, torch.isin(torch.arange(C, device=z.device), ty_rows[j],
                                     invert=True)].logsumexp(0)
                     for j in range(z.shape[0])])
    FC = z.gather(1, ty_rows[:, 1:2]).squeeze(1) - \
        torch.stack([z[j, torch.isin(torch.arange(C, device=z.device), ty_rows[j],
                                     invert=True) | (torch.arange(C, device=z.device) == ty_rows[j, 1])].logsumexp(0)
                     for j in range(z.shape[0])])
    return FA.mean(), FC.mean()


def condition_Dg(net, x, q_b, y_b, task_b, block, scale, lam=None):
    z = net(x)
    mu, r, _, _ = _stats(q_b, block)
    if lam is None:
        lam, ok, _, _ = lam_and_masks(q_b, n_mask(support_mask(task_b, OFFS, C),
                                                  torch.ones_like(block)), block)
    else:
        _, ok, _, _ = lam_and_masks(q_b, n_mask(support_mask(task_b, OFFS, C),
                                                torch.ones_like(block)), block)
    s = scale(lam)                                  # stays on CPU with r
    rp = blockwise_nongold_permute(r, block, y_b, CPT).double() * block.double()
    rr = r * s
    rpp = rp * s
    msk = (block & ok.unsqueeze(1))
    qo = torch.where(msk, mu + rr, q_b).to(DEV)
    qp = torch.where(msk, mu + rpp, q_b).to(DEV)
    msk = msk.to(DEV)
    L = (ALPHA / (x.shape[0] * C)) * (((z - qp) ** 2 - (z - qo) ** 2) * msk.double()).sum()
    net.zero_grad(set_to_none=True)
    L.backward()
    Dg = torch.cat([p.grad.detach().flatten() for p in net.parameters()
                    if p.grad is not None]).clone()
    net.zero_grad(set_to_none=True)
    return Dg, rr, block


files = sorted(glob.glob("mammoth/checkpoints/final_K_full_s2609187*_last.pt"))
use = [f for f in files if any(u in f for u in
                               ("260918709", "260918710", "260918711", "260918712"))]
print(f"units: {[u[-30:-40:-1][::-1] for u in use]}")   # cosmetic ids

conds = [("H-nat", lambda lam: torch.ones_like(lam)),
         ("H-mid", lambda lam: lam.clamp_min(EPS) ** -0.5),
         ("H-down", lambda lam: 1.0 / lam.clamp_min(EPS))]

print("\n=== AUDIT v2: ||Dg|| on TRUE blocks (B=32, alpha=0.3, /(B*C)) ===")
for f in use:
    net, d = load_net(f)
    b = d["buffer"]
    q0 = b["logits"].double()
    y_b = b["labels"].long()
    task_b = b["task_labels"].long()
    H = support_mask(task_b, OFFS, C)
    N = n_mask(H, torch.ones_like(H))
    gold = torch.zeros_like(H).scatter_(1, y_b.view(-1, 1), True)
    hng = H & ~gold
    x = (b["examples"][:B].float() - MEAN) / STD
    q_b = q0[:B]
    yb, tb = y_b[:B], task_b[:B]
    hng_b, N_b = hng[:B], N[:B]
    _, rN, _, _ = _stats(q_b, N_b)
    lam_all, ok_all, _, _ = lam_and_masks(q_b, N_b, hng_b)
    print(f"\nunit ...{f[-42:-24]}  lam med {float(lam_all.squeeze(1)[ok_all].double().median()):.3f}")
    for name, sc in conds:
        Dg, rr, blk = condition_Dg(net, x.to(DEV), q_b, yb, tb, hng_b, sc, lam_all)
        print(f"  {name:7s} ||Dg|| {float(Dg.norm()):.4e}  "
              f"||Dg||/||sr|| {float(Dg.norm()) / max(float(rr.norm()), EPS):.3e}")
    Dg, rr, blk = condition_Dg(net, x.to(DEV), q_b, yb, tb, N_b,
                               lambda lam: torch.ones_like(lam), lam_all)
    print(f"  {'N-nat':7s} ||Dg|| {float(Dg.norm()):.4e}  "
          f"||Dg||/||sr|| {float(Dg.norm()) / max(float(rr.norm()), EPS):.3e}")
    Dg, rr, blk = condition_Dg(net, x.to(DEV), q_b, yb, tb, N_b,
                               lambda lam: lam, lam_all)
    print(f"  {'N-up':7s} ||Dg|| {float(Dg.norm()):.4e}  "
          f"||Dg||/||sr|| {float(Dg.norm()) / max(float(rr.norm()), EPS):.3e}")
    del net
    torch.cuda.empty_cache()

print("\n=== ONE-STEP v2 (DECLARED: pure Taylor check, independent eval population) ===")
import os
CIF = "mammoth/data/CIFAR100/cifar-100-python"
assert os.path.isdir(CIF), "CIFAR test set missing on boxF"
with open(os.path.join(CIF, "test"), "rb") as fh:
    td = pickle.load(fh, encoding="latin1")
tx = torch.from_numpy(td["data"].reshape(-1, 3, 32, 32).astype(np.float32) / 255.0)
ty = torch.tensor(td["fine_labels"], dtype=torch.long)

f = use[0]
net, d = load_net(f)
order = np.asarray(d["args"]["class_order"] if isinstance(d["args"], dict)
                   else vars(d["args"])["class_order"], dtype=np.int64)
inv = np.argsort(order)
y_head_all = order[ty]                        # mammoth's head-space labels
sel = torch.where(torch.from_numpy(y_head_all) < 90)[0][:256]     # old-task records
xe = ((tx[sel].float() - MEAN) / STD).to(DEV)
yh = torch.from_numpy(y_head_all)[sel].to(DEV)
ty_rows = torch.stack([(yh // CPT) * CPT + CPT - 1 + torch.zeros_like(yh),
                       yh], dim=1)
# rows: [last class of own task block, gold] -- used to build masks below


def F_mean(z):
    arm = torch.arange(C, device=z.device)
    FA_l, FC_l = [], []
    for j in range(z.shape[0]):
        T0 = (yh[j].item() // CPT) * CPT
        Tm = torch.zeros(C, dtype=torch.bool, device=z.device)
        Tm[T0:T0 + CPT] = True
        g1h = torch.zeros(C, dtype=torch.bool, device=z.device)
        g1h[yh[j]] = True
        FA_l.append(z[j, Tm].logsumexp(0) - z[j, ~Tm].logsumexp(0))
        FC_l.append(z[j, yh[j]] - z[j, Tm & ~g1h].logsumexp(0))
    return torch.stack(FA_l).mean(), torch.stack(FC_l).mean()


params = list(net.parameters())
base = [p.detach().clone() for p in params]
b = d["buffer"]
q0 = b["logits"].double()
y_b = b["labels"].long()
task_b = b["task_labels"].long()
H = support_mask(task_b, OFFS, C)
N = n_mask(H, torch.ones_like(H))
gold = torch.zeros_like(H).scatter_(1, y_b.view(-1, 1), True)
hng = H & ~gold

out = []
for bi in range(4):
    x = (b["examples"][bi * B:(bi + 1) * B].float() - MEAN) / STD
    q_b = q0[bi * B:(bi + 1) * B]
    yb, tb = y_b[bi * B:(bi + 1) * B], task_b[bi * B:(bi + 1) * B]
    hng_b, N_b = hng[bi * B:(bi + 1) * B], N[bi * B:(bi + 1) * B]
    _, rN, _, _ = _stats(q_b, N_b)
    lam, ok, _, _ = lam_and_masks(q_b, N_b, hng_b)
    lam_os, ok_os, _, _ = lam_and_masks(q_b, N_b, hng_b)   # ONE lam from the (N,H) pair
    cl = [("H-nat", hng_b, lambda l: torch.ones_like(l)),
          ("H-mid", hng_b, lambda l: l.clamp_min(EPS) ** -0.5),
          ("H-down", hng_b, lambda l: 1.0 / l.clamp_min(EPS)),
          ("N-nat", N_b, lambda l: torch.ones_like(l)),
          ("N-up", N_b, lambda l: l)]
    for name, blk, sc in cl:
        Dg, rr, _ = condition_Dg(net, x.to(DEV), q_b, yb, tb, blk, sc, lam_os)
        for eta in (0.0012, 0.03):
            Dth = -eta * Dg
            z = net(xe)
            FA, FC = F_mean(z)
            gA = torch.autograd.grad(FA, params, retain_graph=True)
            gC = torch.autograd.grad(FC, params)
            pA = float(torch.cat([t.flatten() for t in gA]) @ Dth)
            pC = float(torch.cat([t.flatten() for t in gC]) @ Dth)
            with torch.no_grad():
                off = 0
                for p, b0 in zip(params, base):
                    n_ = p.numel()
                    p.copy_(b0 + Dth[off:off + n_].view_as(p))
                    off += n_
                z1 = net(xe)
                FA1, FC1 = F_mean(z1)
                off = 0
                for p, b0 in zip(params, base):
                    p.copy_(b0)
            out.append((bi, name, eta, float(FA1 - FA), pA, float(FC1 - FC), pC))

print(f"eval n={len(sel)} old-task test records; update batches from unit 709's buffer")
print(f"{'b':>2} {'cond':6} {'eta':>6} {'dFA_act':>10} {'dFA_Tay':>10} "
      f"{'dFC_act':>10} {'dFC_Tay':>10} {'sA':>2} {'sC':>2}")
for bi, name, eta, aA, pA, aC, pC in out:
    print(f"{bi:>2} {name:6} {eta:6.4f} {aA:+10.3e} {pA:+10.3e} {aC:+10.3e} {pC:+10.3e} "
          f"{'+' if aA * pA > 0 else '-':>2} {'+' if aC * pC > 0 else '-':>2}")
import math
for eta in (0.0012, 0.03):
    for tag, ai, pi in (("A", 3, 4), ("C", 5, 6)):
        acts = [r[ai] for r in out if r[2] == eta]
        pred = [r[pi] for r in out if r[2] == eta]
        n = len(acts)
        ma, mp = sum(acts) / n, sum(pred) / n
        cov = sum((a - ma) * (p - mp) for a, p in zip(acts, pred)) / n
        va = sum((a - ma) ** 2 for a in acts) / n
        vp = sum((p - mp) ** 2 for p in pred) / n
        r = cov / math.sqrt(max(va * vp, EPS))
        r2 = 1 - sum((a - p) ** 2 for a, p in zip(acts, pred)) / max(
            sum((a - ma) ** 2 for a in acts), EPS)
        sg = sum(1 for a, p in zip(acts, pred) if a * p > 0)
        print(f"eta={eta:.4f} F_{tag}: sign {sg}/{n}  Pearson {r:+.3f}  R2 {r2:+.3f}  "
              f"pred/act {mp / ma if abs(ma) > EPS else float('nan'):+.2f}")


==> anc/supplementary_material/runners/pool_runner.py <==
#!/usr/bin/env python3
"""POOL-SAMEIMPL -- one arm, whole-unit blocking. Derived from s14_runner.py.

Prereg POOL_SAMEIMPL_PREREGISTRATION.md,
sha256 fdd6015d117d9af67c6fabd18cafc201134f68b4689be198ef1be071bf21aac8, frozen before
this file was written. Units 260919001-260919012 -- Study 14's OWN twelve paired units --
n = 12 FIXED. One study, ONE explicit owner runner per host. Whole units are never split
across cards. No dispatcher, no auto-discovery of units.

  PC_pooled  ces_nstat_pool --np_mode pooled    the pooled anchor, inside the Full/Niso
                                                code path

The Full comparator is NOT re-run: it is Study 14's existing K_original cell of the same
unit. That makes this study dependent on Study 14 by construction, which the
preregistration states and which forbids pooling the two.

BASE below is Study 14's BASE, character for character, so the recipe cannot drift.
"""

import argparse, glob, json, os, subprocess, sys, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("PC_pooled", "ces_nstat_pool", ["--np_mode", "pooled"]),
]
ALL_UNITS = list(range(260919001, 260919013))          # n = 12 FIXED


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    for s in units:
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            assert c[c.index("--alpha") + 1] == "0.3"
            assert c[c.index("--beta") + 1] == "0.5"
            assert c[c.index("--n_epochs") + 1] == "50"
            assert c[c.index("--num_workers") + 1] == "8"
            assert c[c.index("--permute_classes") + 1] == "1"
            assert c[c.index("--buffer_size") + 1] == "500"
            # VALUE-level assertions. mammoth parses with parse_known_args, so an unknown
            # or stale flag is silently swallowed and the cell runs to completion answering
            # a different question. Only assertions on the composed argv guard anything.
            assert model == "ces_nstat_pool"
            assert c[c.index("--np_mode") + 1] == "pooled"          # NOT 'original'
            assert "--na_src" not in c                               # not the anchor family
            assert "--ns_mode" not in c and "--ns_hperm" not in c    # not the nstat flags
            assert c.count("--np_mode") == 1
    print(" ".join(cmd(*ARMS[0], units[0], out, 0)[1:]))
    print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
          f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
    # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
    for arm, model, extra in ARMS:
        c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
        r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
    print("argparse accepts the arm shape (rc=0)")
    # and REJECTS a bad value on the flag this model actually defines -- the only
    # argparse guard that is real here.
    bad = cmd(ARMS[0][0], ARMS[0][1], ["--np_mode", "definitely_not_a_mode"],
              units[0], out, 0) + ["--help"]
    r = subprocess.run(bad, cwd=str(MAMMOTH), capture_output=True, text=True,
                       env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                            "PYTHONPATH": str(MAMMOTH)})
    assert r.returncode != 0, "a bogus --np_mode was ACCEPTED; the choices= guard is gone"
    print("argparse rejects a bogus --np_mode (rc=%d)" % r.returncode)
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; default = all cards")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "wavePC"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 10, "per-card ceiling is 10 (standing Owner rule)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None

    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None:
                n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:                   # whole unit, one card
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"POOL-SAMEIMPL HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/pool_transform_identity.py <==
"""POOL-SAMEIMPL GATE 1 -- transform identity, term by term.

Asserts that the sibling penalty in ces/n_pool_control.py computes the SAME objective as
the historical implementations it must reproduce, on a synthetic replay batch and on a
REAL replay batch taken from a Study 14 checkpoint's own buffer:

    n_pool_penalty(..., 'pooled')    ==  n_anchor_penalty(..., 'stage_mean')   (K_stage)
    n_pool_penalty(..., 'original')  ==  n_stat_penalty(...,  'original')      (K_original)

Total loss alone is NOT enough -- two wrong intermediates can cancel -- so every stage the
preregistration names is compared separately: the valid N mask, the insertion-task
stratum, the cached N mean, the pooled anchor a_{S,t}, the level term, the dispersion term
and the total. Gradients d L/d z are compared too, because the objective the network sees
is the gradient, not the scalar.

Also asserts the sibling consumes NO RNG: the global generator state must be bitwise
unchanged across a call. A target transform that drew a random number would shift the
augmentation stream and silently change the data the arm trains on.
"""
import sys, glob
import torch

sys.path.insert(0, "mammoth")
from ces.n_pool_control import n_pool_penalty, pooled_anchor, parts
from ces.n_anchor import n_anchor_penalty
from ces.n_stat import n_stat_penalty
from ces.n_level import stratum_mu
from ces.n_target import n_mask
from ces.arms import support_mask

TOL = 0.0            # frozen: these are the same arithmetic, bitwise equality is expected
GRAD_TOL = 0.0
fail = []


def cmp(name, a, b, tol=TOL):
    a = a.detach().double() if torch.is_tensor(a) else torch.tensor(float(a), dtype=torch.double)
    b = b.detach().double() if torch.is_tensor(b) else torch.tensor(float(b), dtype=torch.double)
    if a.shape != b.shape:
        fail.append(f"{name}: SHAPE {tuple(a.shape)} vs {tuple(b.shape)}")
        print(f"  {name:22s} SHAPE MISMATCH"); return
    d = (a - b).abs().max().item()
    ok = d <= tol
    bit = bool(torch.equal(a, b))
    print(f"  {name:22s} max|delta| = {d:.3e}   bitwise={bit}   {'OK' if ok else 'FAIL'}")
    if not ok:
        fail.append(f"{name}: max|delta|={d:.3e} > tol {tol}")


def check(tag, z, q, m, tasks):
    print(f"\n--- {tag}  B={z.shape[0]} K={z.shape[1]} "
          f"valid_rows={int((m.sum(1) > 0).sum())} strata={int(torch.unique(tasks).numel())} ---")
    # stage-by-stage, sibling vs the historical anchor path
    f = m.to(z.dtype)
    n = f.sum(1, keepdim=True); d = n.clamp_min(1)
    mu_z = (z * f).sum(1, keepdim=True) / d
    mu_q = (q.detach() * f).sum(1, keepdim=True) / d
    valid = n.squeeze(1) > 0
    P = parts(z, q, m, tasks)
    cmp("valid mask", P["valid"].to(z.dtype), valid.to(z.dtype))
    cmp("stratum labels", P["tasks"].to(z.dtype), tasks.to(z.dtype))
    cmp("|N| per row", P["n"], n.squeeze(1))
    cmp("cached N mean mu_q", P["mu_q"], mu_q.squeeze(1))
    cmp("pooled anchor a_S,t", P["anchor"], stratum_mu(mu_q, valid, tasks, "stage_mean").squeeze(1))
    lvl = (n * (mu_z - stratum_mu(mu_q, valid, tasks, "stage_mean")).square()).squeeze(1)
    cmp("level term", P["level"], lvl)
    cmp("dispersion term", P["disp"], (((z - mu_z).square()) * f).sum(1))
    cmp("TOTAL pooled loss", P["total"], n_anchor_penalty(z, q, m, tasks, "stage_mean"))
    cmp("TOTAL original loss", n_pool_penalty(z, q, m, tasks, "original"),
        n_stat_penalty(z, q, m, "original"))

    # gradients: what the network actually receives
    for mode, ref in (("pooled", lambda zz: n_anchor_penalty(zz, q, m, tasks, "stage_mean")),
                      ("original", lambda zz: n_stat_penalty(zz, q, m, "original"))):
        za = z.clone().requires_grad_(True); zb = z.clone().requires_grad_(True)
        n_pool_penalty(za, q, m, tasks, mode).backward()
        ref(zb).backward()
        cmp(f"grad dL/dz [{mode}]", za.grad, zb.grad, GRAD_TOL)

    # RNG invariance
    st0 = torch.random.get_rng_state()
    n_pool_penalty(z, q, m, tasks, "pooled")
    pooled_anchor(mu_q, valid, tasks)
    st1 = torch.random.get_rng_state()
    same = bool(torch.equal(st0, st1))
    print(f"  {'RNG state unchanged':22s} {same}   {'OK' if same else 'FAIL'}")
    if not same:
        fail.append(f"{tag}: the transform consumed RNG")


# ---------------------------------------------------------------- synthetic
torch.manual_seed(0)
B, K = 32, 100
z = torch.randn(B, K, dtype=torch.double)
q = torch.randn(B, K, dtype=torch.double)
tasks = torch.randint(0, 5, (B,))
tasks[0] = 9                                   # a singleton stratum, on purpose
m = torch.rand(B, K) < 0.35
m[3] = False                                   # a row with |N| == 0, on purpose
check("SYNTHETIC (float64, singleton stratum and an empty row included)", z, q, m, tasks)

# ---------------------------------------------------------------- real replay batch
ck = sorted(glob.glob("mammoth/checkpoints/final_K_original_s2609190*_last.pt"))
if not ck:
    print("\nNO Study 14 checkpoint on this host -- real-batch stage SKIPPED")
    fail.append("real replay batch not checked on this host")
else:
    from backbone.ResNetBlock import resnet18
    path = ck[0]
    d = torch.load(path, map_location="cpu", weights_only=False)
    buf = d["buffer"] if "buffer" in d else d.get("buffer_state", None)
    print(f"\nreal checkpoint: {path.split('/')[-1]}")
    if buf is None:
        print("  checkpoint carries no buffer; keys:", list(d.keys()))
        fail.append("no buffer in checkpoint")
    else:
        ex = buf["examples"]; lg = buf["logits"]; tl = buf["task_labels"]; lb = buf["labels"]
        keep = ~torch.isnan(lg).any(1) if lg.dtype.is_floating_point else torch.ones(len(lg), dtype=torch.bool)
        idx = torch.nonzero(keep).squeeze(1)[:32]
        # buffer examples are RAW [0,1]: normalise exactly as the dataset does before any
        # forward pass, or the student logits are silently from a different input space.
        MEAN = torch.tensor([0.5071, 0.4867, 0.4408]).view(1, 3, 1, 1)
        STD = torch.tensor([0.2675, 0.2565, 0.2761]).view(1, 3, 1, 1)
        x = (ex[idx].float() - MEAN) / STD
        sd = {k[4:]: v for k, v in d["model"].items() if k.startswith("net.")} or d["model"]
        net = resnet18(100); net.load_state_dict(sd, strict=False); net.eval()
        with torch.no_grad():
            zr = net(x).double()
        qr = lg[idx].double()
        tr = tl[idx].long()
        n_tasks = int(d["args"]["n_tasks"]) if isinstance(d["args"], dict) and "n_tasks" in d["args"] else 10
        offs = torch.tensor([(t + 1) * 10 for t in range(n_tasks)], dtype=torch.long)
        hist = support_mask(tr, offs, 100)
        seen = (torch.arange(100)[None, :] < 100).expand(len(idx), 100)
        mr = n_mask(hist, seen)
        check("REAL replay batch from a Study 14 checkpoint buffer", zr, qr, mr, tr)

print("\n" + "=" * 72)
if fail:
    print("GATE 1 FAIL")
    for f_ in fail:
        print("  " + f_)
    sys.exit(1)
print("GATE 1 PASS -- sibling reproduces both historical objectives bitwise, "
      "term by term, in value and in gradient, and consumes no RNG")


==> anc/supplementary_material/runners/pyd.py <==
"""Reader for mammoth's own result serialisation, results/<wave>/class-il/**/logs.pyd.

Preferred over parsing stdout for the paper-line stages because a cell there is
identified by (mode, alpha, buffer_size, seed), and only logs.pyd records those as data.
A cell name is a convention; these fields are what actually ran.
"""
import pathlib, re, statistics

_FAILURES: list[str] = []


def _records(text):
    """One repr(dict) per record, but numpy arrays and torch devices repr across several
    lines, so records are re-joined on {...} balance."""
    class _Np:
        float64 = float32 = staticmethod(float)
        int64 = int32 = staticmethod(int)
        str_ = staticmethod(str)
        bool_ = staticmethod(bool)
        array = staticmethod(lambda x, **k: list(x))

    env = {"_arr": lambda x, **k: list(x), "_dev": lambda *a, **k: None,
           "np": _Np, "nan": float("nan"), "inf": float("inf")}
    out, buf, depth = [], [], 0
    for line in text.splitlines():
        buf.append(line)
        depth += line.count("{") - line.count("}")
        if depth == 0 and buf:
            blob = " ".join(buf).strip()
            buf = []
            if not blob.startswith("{"):
                continue
            blob = re.sub(r"\barray\(", "_arr(", blob)
            blob = re.sub(r"\bdevice\(", "_dev(", blob)
            blob = re.sub(r"dtype=[A-Za-z0-9_.]+", "dtype=None", blob)
            try:
                out.append(eval(blob, {"__builtins__": {}}, dict(env)))
            except Exception as exc:
                _FAILURES.append(str(exc))      # surfaced by failures(), never swallowed
    return out


def _tasknum(k):
    m = re.fullmatch(r"accmean_task(\d+)", k)
    return int(m.group(1)) if m else -1


def load(root: pathlib.Path, dirs):
    """-> {(mode, alpha, buffer, seed): dict}, FIRST dir wins, and the repeats it did not
    keep are returned alongside rather than dropped. The engine is not deterministic, so a
    second run of one configuration is a different run, not a copy, and which one is used
    must not depend on directory listing order."""
    cells, dups = {}, []
    for d in dirs:
        base = root / "results" / d
        if not base.is_dir():
            _FAILURES.append(f"results/{d} does not exist")
            continue
        for f in sorted(base.rglob("logs.pyd")):
            if "class-il" not in str(f):
                continue
            for r in _records(f.read_text(errors="replace")):
                seed = r.get("seed")
                if seed is None:
                    continue
                # official derpp is its own mode name: ces_support's "full" computes the
                # same objective but is a different engine, and silently merging the two
                # would hide exactly the engine gap the bridge rows exist to measure.
                mode = r.get("ces_mode") or r.get("ces_arm") or (
                    "derpp" if r.get("model") == "derpp" else None)
                if mode is None:
                    continue
                traj = {_tasknum(k): v for k, v in r.items()
                        if _tasknum(k) >= 0}
                if not traj:
                    continue
                key = (mode, float(r.get("alpha", float("nan"))),
                       int(r.get("buffer_size", -1)), int(seed))
                # mammoth keys these accmean_task1..accmean_taskT, ONE-indexed, so the
                # largest key is the number of tasks, not the last index.
                rec = dict(final=traj[max(traj)], traj=traj, dir=d, n_tasks=max(traj))
                if key in cells:
                    dups.append((key, cells[key]["dir"], cells[key]["final"],
                                 d, rec["final"]))
                else:
                    cells[key] = rec
    return cells, dups


def failures():
    return list(_FAILURES)


def series(cells, mode, alpha, buffer, seeds):
    """Terminal accuracy per seed, None where the cell is missing."""
    return [cells.get((mode, alpha, buffer, s), {}).get("final") for s in seeds]


def summarise(vals):
    got = [v for v in vals if v is not None]
    if not got:
        return None
    return dict(n=len(got), mean=statistics.mean(got),
                sd=statistics.stdev(got) if len(got) > 1 else 0.0)


==> anc/supplementary_material/runners/r2e_readout.py <==
"""R2E terminal readout -- is the cached N target EQUIVALENT to a permuted one?

Strictly per reports/der_support_20260916/R2E_PROTOCOL.md, frozen 2026-09-17 before any
R2E stream was launched. Primary: TOST at +/-1.0 pp on V_original - V_permute by 90%
paired-t interval inclusion, plus a two-sided difference test, Holm(2) over the family.
Secondary: V_original - V_mean at +/-1.5 pp. old and latest reported separately.

n = 12, units 260917501-512. No top-up. Nothing here was chosen after seeing a value.
"""
import json, math, pathlib, re, statistics as st, sys

sys.path.insert(0, "/workspace/ces")
import pyd

ROOT = pathlib.Path("/workspace/ces")
UNITS = list(range(260917501, 260917513))
ARMS = ["V_original", "V_permute", "V_mean"]
VARIANT = {"V_original": "original", "V_permute": "permute", "V_mean": "mean"}
NT = 10
T975 = {12: 2.201}          # two-sided 95%, df=11
T950 = {12: 1.796}          # two-sided 90%, df=11  -> TOST at alpha=.05


def tdist_p(t, df):
    x = df / (df + t * t)
    def betacf(a, b, x):
        tiny, c, d = 1e-30, 1.0, 1.0 - (a + b) * x / (a + 1.0)
        d = 1.0 / (tiny if abs(d) < tiny else d); h = d
        for m in range(1, 300):
            m2 = 2 * m
            aa = m * (b - m) * x / ((a + m2 - 1) * (a + m2))
            d = 1.0 + aa * d; c = 1.0 + aa / c
            d = 1.0 / (tiny if abs(d) < tiny else d); c = tiny if abs(c) < tiny else c
            h *= d * c
            aa = -(a + m) * (a + b + m) * x / ((a + m2) * (a + m2 + 1))
            d = 1.0 + aa * d; c = 1.0 + aa / c
            d = 1.0 / (tiny if abs(d) < tiny else d); c = tiny if abs(c) < tiny else c
            de = d * c; h *= de
            if abs(de - 1.0) < 3e-12: break
        return h
    a, b = df / 2.0, 0.5
    lb = math.lgamma(a) + math.lgamma(b) - math.lgamma(a + b)
    if x < (a + 1) / (a + b + 2):
        return math.exp(a * math.log(x) + b * math.log(1 - x) - lb) * betacf(a, b, x) / a
    return 1 - math.exp(b * math.log(1 - x) + a * math.log(x) - lb) * betacf(b, a, 1 - x) / b


recs = pyd._records((ROOT / "results/waveR2E/class-il/seq-cifar100/ces_ntarget/logs.pyd")
                    .read_text(errors="replace"))
cells = {}
for r in recs:
    v, s = r.get("nt_variant"), r.get("seed")
    if v is None or s is None: continue
    per = [r.get(f"accuracy_{i}_task{NT}") for i in range(1, NT + 1)]
    if any(p is None for p in per): continue
    cells[(v, int(s))] = dict(
        J=r.get(f"accmean_task{NT}"), per=per,
        old=st.mean(per[:NT - 1]), latest=per[NT - 1],
        alpha=r.get("alpha"), beta=r.get("beta"), block=r.get("nt_block"),
        model=r.get("model"), buf=r.get("buffer_size"), ep=r.get("n_epochs"))

out = []
P = out.append
P("=" * 96)
P("R2E TERMINAL READOUT -- equivalence of the cached N target to a permutation of itself")
P("=" * 96)
P("")
P("Protocol: R2E_PROTOCOL.md, frozen 2026-09-17 before launch. n=12, units 260917501-512.")
P("Engine: ces_ntarget, seq-CIFAR-100, alpha 0.3, beta 0.5, buffer 500, 50 epochs.")
P("")
have = {a: [cells.get((VARIANT[a], u)) for u in UNITS] for a in ARMS}
for a in ARMS:
    miss = [u for u, c in zip(UNITS, have[a]) if c is None]
    P(f"  {a:12s} cells present: {sum(c is not None for c in have[a])}/12"
      + (f"   MISSING {miss}" if miss else ""))
cfg = {(c["model"], c["alpha"], c["beta"], c["block"], c["buf"], c["ep"])
       for a in ARMS for c in have[a] if c}
P(f"  configuration fingerprints across all cells: {cfg}")
assert len(cfg) == 1, f"arms differ outside the declared surgery: {cfg}"
P("  -> every cell shares one configuration; the arms differ only in --nt_variant.")
P("")


def paired(a, b, key):
    d = [have[a][i][key] - have[b][i][key] for i in range(len(UNITS))
         if have[a][i] and have[b][i]]
    n = len(d); mu = st.mean(d); sd = st.stdev(d); se = sd / math.sqrt(n)
    return dict(n=n, d=d, mean=mu, sd=sd, se=se,
                hw95=T975[n] * se, hw90=T950[n] * se,
                t=mu / se, p=tdist_p(abs(mu / se), n - 1),
                pos=sum(1 for x in d if x > 0))


def block(a, b, band, key, label, tag):
    r = paired(a, b, key)
    lo95, hi95 = r["mean"] - r["hw95"], r["mean"] + r["hw95"]
    lo90, hi90 = r["mean"] - r["hw90"], r["mean"] + r["hw90"]
    equiv = lo90 > -band and hi90 < band
    P(f"  {label}")
    P(f"    {a} - {b}  on {key}")
    P(f"      mean {r['mean']:+.3f} pp   sd {r['sd']:.3f}   {r['pos']}/{r['n']} positive")
    P(f"      per unit: " + ", ".join(f"{x:+.2f}" for x in r["d"]))
    P(f"      95% CI [{lo95:+.3f}, {hi95:+.3f}]     (difference test)")
    P(f"      90% CI [{lo90:+.3f}, {hi90:+.3f}]     (TOST at alpha=.05, band +/-{band})")
    P(f"      t({r['n']-1}) = {r['t']:+.3f}   p = {r['p']:.4f}")
    P(f"      equivalence within +/-{band} pp: {'PASSES' if equiv else 'FAILS'}")
    return dict(tag=tag, band=band, equiv=equiv, **{k: v for k, v in r.items()})


P("-" * 96)
P("1. TERMINAL Class-IL BY ARM")
P("-" * 96)
P(f"  {'arm':12s} {'J mean':>9} {'sd':>7} {'old mean':>10} {'latest mean':>12}")
for a in ARMS:
    P(f"  {a:12s} {st.mean(c['J'] for c in have[a]):9.2f} "
      f"{st.stdev([c['J'] for c in have[a]]):7.2f} "
      f"{st.mean(c['old'] for c in have[a]):10.2f} "
      f"{st.mean(c['latest'] for c in have[a]):12.2f}")
P("")
P("-" * 96)
P("2. PRIMARY FAMILY, Holm(2) -- V_original vs V_permute on terminal all-seen Class-IL")
P("-" * 96)
pri = block("V_original", "V_permute", 1.0, "J",
            "Primary: equivalence within +/-1.0 pp AND a two-sided difference test", "primary")
P("")
P("  Joint verdict, per the four-row table fixed in R2E_PROTOCOL.md section 4:")
rej = pri["p"] < 0.05
if not rej and pri["equiv"]:
    P("    difference NOT rejected + equivalence PASSES")
    P("    -> EQUIVALENT WITHIN +/-1.0 pp on terminal all-seen Class-IL.")
elif not rej and not pri["equiv"]:
    P("    difference NOT rejected + equivalence FAILS")
    P("    -> still only 'no difference detected'. The study was NOT decisive. This may")
    P("       not be written as equivalence or as 'the cached values do not matter'.")
elif rej and not pri["equiv"]:
    P("    difference REJECTED + equivalence FAILS")
    P("    -> A REAL DIFFERENCE. R2's null did not replicate. Reported as the finding.")
else:
    P("    difference REJECTED + equivalence PASSES")
    P("    -> a real difference smaller than 1 pp. Both are reported; neither alone.")
P("")
P("-" * 96)
P("3. SECONDARY -- V_original vs V_mean at the +/-1.5 pp band this cohort supports")
P("-" * 96)
sec = block("V_original", "V_mean", 1.5, "J",
            "Secondary: the +/-1.0 pp band is NOT applied to the mean arm (underpowered,", "secondary")
P("      protocol section 2: +/-1.0 pp on the mean contrast would need n=20).")
P("")
P("-" * 96)
P("4. old AND latest, REPORTED SEPARATELY (protocol section 4)")
P("-" * 96)
P("  old = mean over tasks 1-9 at the end of task 10; latest = task 10 at the end.")
P("  R2 showed V_mean is not flat on either while V_permute is, so a total-score")
P("  equivalence must NEVER be restated as 'the same retention behaviour'.")
extra = []
for a in ("V_permute", "V_mean"):
    for key in ("old", "latest"):
        r = paired(a, "V_original", key)
        P(f"    {a:11s} - V_original  on {key:6s}: {r['mean']:+7.3f} pp  "
          f"95% CI [{r['mean']-r['hw95']:+7.3f}, {r['mean']+r['hw95']:+7.3f}]  "
          f"{r['pos']:>2}/{r['n']}  p={r['p']:.4f}")
        extra.append(dict(arm=a, key=key, **{k: v for k, v in r.items()}))
P("")
P("-" * 96)
P("5. WHAT THIS DOES AND DOES NOT LICENSE (protocol section 5, verbatim constraints)")
P("-" * 96)
P("  Does NOT license: 'the cached values are worthless'; 'DER++ can be compressed'")
P("  (no byte, compute or utility evaluation exists, and at C=100 the logit vector is")
P("  400 B against a 3072 B image); 'this rules out optimisation-side explanations'")
P("  (permute is not a matched-gradient-energy control). This design still has NO")
P("  positive control of matched magnitude; section 14.1 is not lifted by more units.")
P("  A permutation preserves the marginal distribution, block mean, scale and every")
P("  higher-order multiset statistic of the cached values on N, so no result here")
P("  licenses 'N content is useless'.")
P("")
txt = "\n".join(out)
print(txt)
d = ROOT / "reports" / "der_support_20260916"
(d / "R2E_READOUT.txt").write_text(txt + "\n")
json.dump(dict(units=UNITS, arms=ARMS,
               per_arm={a: {str(u): have[a][i] for i, u in enumerate(UNITS)} for a in ARMS},
               primary=pri, secondary=sec, old_latest=extra),
          open(d / "R2E_READOUT.json", "w"), indent=1, default=float)
print(f"\nwritten: {d}/R2E_READOUT.txt and .json")


==> anc/supplementary_material/runners/r3_readout.py <==
"""R3 terminal readout -- does the deletion cost of the N block depend on a full-width CE?

Strictly per reports/der_support_20260916/R3_PROTOCOL.md, written before launch and
amended twice before any cell started (sections 8 and 9). Primary estimator is the
interaction I, which section 8 states in advance is expected to be INCONCLUSIVE at n=4.

2x2: rows are the KD rule (full / N deleted), columns the CE support (full 100 / admitted
prefix). All sixteen cells sit on one card, so the host enters every term identically.
"""
import json, math, pathlib, re, statistics as st, sys

sys.path.insert(0, "/workspace/ces")
import pyd

ROOT = pathlib.Path("/workspace/ces")
UNITS = [260917601, 260917602, 260917603, 260917604]
NT = 10
T975 = {4: 3.182}
# Z<ce><kd>: first digit CE full=1 / seen=0, second KD full=1 / HF=0
ARMS = {"Z11": ("full", "full"), "Z10": ("full", "HF"),
        "Z01": ("seen", "full"), "Z00": ("seen", "HF")}

recs = pyd._records((ROOT / "results/waveR3/class-il/seq-cifar100/ces_cescope/logs.pyd")
                    .read_text(errors="replace"))
cells = {}
for r in recs:
    s = r.get("seed")
    key = (r.get("ce_scope"), r.get("ces_mode"))
    if s is None or key[0] is None: continue
    per = [r.get(f"accuracy_{i}_task{NT}") for i in range(1, NT + 1)]
    if any(p is None for p in per): continue
    cells[(key, int(s))] = dict(J=r.get(f"accmean_task{NT}"),
                                old=st.mean(per[:NT - 1]), latest=per[NT - 1],
                                model=r.get("model"), alpha=r.get("alpha"),
                                beta=r.get("beta"), buf=r.get("buffer_size"),
                                ep=r.get("n_epochs"), sched=r.get("lr_scheduler"))

out = []
P = out.append
P("=" * 96)
P("R3 TERMINAL READOUT -- does the N-block deletion cost depend on the CE support?")
P("=" * 96)
P("")
P("Protocol: R3_PROTOCOL.md, written before launch; sections 8 and 9 amended 2026-09-17")
P("16:20, also before any cell started. n=4, units 260917601-604, all 16 cells on ONE card.")
P("")
V = {a: [cells.get((k, u)) for u in UNITS] for a, k in ARMS.items()}
for a in ARMS:
    miss = [u for u, c in zip(UNITS, V[a]) if c is None]
    P(f"  {a}  cells {sum(c is not None for c in V[a])}/4" + (f"  MISSING {miss}" if miss else ""))
fp = {(c["model"], c["alpha"], c["beta"], c["buf"], c["ep"], c["sched"])
      for a in ARMS for c in V[a] if c}
P(f"  configuration fingerprints: {fp}")
assert len(fp) == 1, f"arms differ outside the declared surgery: {fp}"
assert all(f[0] == "ces-cescope" for f in fp), f"wrong engine: {fp}"
P("  -> one configuration, engine ces_cescope; the arms differ only in --ce_scope/--ces_mode.")
P("")


def paired(a, b, key="J"):
    d = [V[a][i][key] - V[b][i][key] for i in range(4)]
    n = 4; mu = st.mean(d); sd = st.stdev(d); se = sd / math.sqrt(n)
    return dict(n=n, d=d, mean=mu, sd=sd, hw=T975[n] * se,
                pos=sum(1 for x in d if x > 0))


def inter(key="J"):
    d = [(V["Z11"][i][key] - V["Z10"][i][key]) - (V["Z01"][i][key] - V["Z00"][i][key])
         for i in range(4)]
    n = 4; mu = st.mean(d); sd = st.stdev(d); se = sd / math.sqrt(n)
    return dict(n=n, d=d, mean=mu, sd=sd, hw=T975[n] * se,
                pos=sum(1 for x in d if x > 0))


P("-" * 96)
P("1. THE 2x2, TERMINAL all-seen Class-IL (n=4 means)")
P("-" * 96)
P(f"  {'':22} {'KD full':>12} {'KD HF (N deleted)':>20}")
P(f"  {'CE over all 100':22} {st.mean(c['J'] for c in V['Z11']):12.2f} "
  f"{st.mean(c['J'] for c in V['Z10']):20.2f}   (Z11 / Z10)")
P(f"  {'CE over admitted only':22} {st.mean(c['J'] for c in V['Z01']):12.2f} "
  f"{st.mean(c['J'] for c in V['Z00']):20.2f}   (Z01 / Z00)")
P("")
P("-" * 96)
P("2. THE TWO DELETION-COST ROWS (protocol section 8: these are the load-bearing output)")
P("-" * 96)
rows = {}
for lab, a, b in (("full-width CE", "Z11", "Z10"), ("admitted-prefix CE", "Z01", "Z00")):
    r = paired(a, b); rows[lab] = r
    P(f"  {lab:22} {a} - {b} = {r['mean']:+7.2f} pp  95% CI [{r['mean']-r['hw']:+7.2f},"
      f" {r['mean']+r['hw']:+7.2f}]  {r['pos']}/4")
    P(f"  {'':22} per unit: " + ", ".join(f"{x:+.2f}" for x in r["d"])
      + f"   (noise floor half-width 1.21 pp)")
P("")
P("-" * 96)
P("3. PRIMARY ESTIMATOR -- the interaction I = (Z11-Z10) - (Z01-Z00)")
P("-" * 96)
I = inter()
P(f"    I = {I['mean']:+7.2f} pp   95% CI [{I['mean']-I['hw']:+7.2f}, {I['mean']+I['hw']:+7.2f}]"
  f"   {I['pos']}/4")
P(f"    per unit: " + ", ".join(f"{x:+.2f}" for x in I["d"]))
P(f"    noise-floor half-width at n=4: 1.72 pp (protocol section 8, fixed before launch)")
sig = (I["mean"] - I["hw"] > 0) or (I["mean"] + I["hw"] < 0)
P(f"    interval excludes zero: {sig}")
P("")
P("-" * 96)
P("4. READING RULES (protocol section 4, applied as written)")
P("-" * 96)
both = all(rows[k]["mean"] - rows[k]["hw"] > 0 for k in rows)
onlyfull = (rows["full-width CE"]["mean"] - rows["full-width CE"]["hw"] > 0) and not (
    rows["admitted-prefix CE"]["mean"] - rows["admitted-prefix CE"]["hw"] > 0)
rev = rows["admitted-prefix CE"]["mean"] + rows["admitted-prefix CE"]["hw"] < 0
if both:
    P("  BOTH rows show a deletion cost.")
    P("  -> The cost exists under BOTH CE rules tested. Say exactly that: TWO RULES,")
    P("     not 'any CE rule'. The programme's scope is not narrowed by this result,")
    P("     and it is not widened beyond the two rules actually run.")
elif onlyfull:
    P("  The cost appears ONLY under full-width CE.")
    P("  -> The programme's scope NARROWS to full-width CE and the paper says so.")
elif rev:
    P("  The cost REVERSES under the admitted-prefix CE.")
    P("  -> Reported as a BOUNDARY, not as a mechanism.")
else:
    P("  Neither row is resolved. Reported as such.")
P("")
if not sig:
    P("  The interaction is NOT resolved at n=4. Per protocol section 4 this may NOT be")
    P("  read as 'the deletion cost is independent of the CE rule'. At n=4 this design")
    P("  cannot support an equivalence claim and none is made. The 1.72 pp figure is a")
    P("  DETECTION LIMIT, not an equivalence bound.")
else:
    P("  The interaction IS resolved: the deletion cost depends on the CE rule by the")
    P("  amount above. Reported with its interval.")
P("")
P("  The absolute level of a seen-only arm is NOT a method result and is not quoted as one.")
P("  Restricting the CE support changes the gradient on seen logits AND removes the CE's")
P("  downward pressure on unseen ones simultaneously, so this is a boundary experiment on")
P("  a realistic setting, not a clean severing of one path.")
P("")
P("-" * 96)
P("5. old AND latest, PER ROW (protocol section 3)")
P("-" * 96)
extra = []
for lab, a, b in (("full-width CE", "Z11", "Z10"), ("admitted-prefix CE", "Z01", "Z00")):
    for key in ("old", "latest"):
        r = paired(a, b, key)
        P(f"  {lab:22} {a}-{b} on {key:6s}: {r['mean']:+7.2f} pp  "
          f"95% CI [{r['mean']-r['hw']:+7.2f}, {r['mean']+r['hw']:+7.2f}]  {r['pos']}/4")
        extra.append(dict(row=lab, key=key, **r))
P("")
P("-" * 96)
P("6. THE Z11 BRIDGE (protocol sections 5 and 9)")
P("-" * 96)
z11 = st.mean(c["J"] for c in V["Z11"])
P(f"  Z11 is canonical DER++ under the pinned recipe. Its terminal all-seen level: {z11:.2f}")
P(f"  Reference levels from the older campaigns on different silicon AND different units:")
P(f"    V_original (boxD, n=8, units 260917401-408): 37.18")
P(f"    V_original (boxG, n=12, units 260917501-512, R2E): 37.33")
for nm, lvl in (("boxD n=8", 37.18), ("boxG n=12 (R2E)", 37.33)):
    P(f"    gap vs {nm}: {z11 - lvl:+.2f} pp")
P("  Per section 9 this bridge CANNOT separate its two confounded sources (cohort vs host)")
P("  and is reported as a JOINT BOUND, never as a host effect. A gap below roughly 2 pp")
P("  carries NO INFORMATION and is reported as 'no information', not as agreement.")
P("")
P("-" * 96)
P("7. TASK-PARTITION READOUT")
P("-" * 96)
P("  TASK_PARTITION_READOUT_REGISTRATION.md section 3.4: ces_cescope changes the softmax")
P("  support of the cross-entropy, which is a DIFFERENT intervention from target surgery.")
P("  NO directional prediction is registered for R3. Any A_task/C_task numbers are")
P("  reported for completeness only and carry no confirmatory weight.")
P("")
txt = "\n".join(out)
print(txt)
d = ROOT / "reports" / "der_support_20260916"
(d / "R3_READOUT.txt").write_text(txt + "\n")
json.dump(dict(units=UNITS, cells={f"{a}_{u}": V[a][i] for a in ARMS for i, u in enumerate(UNITS)},
               rows={k: v for k, v in rows.items()}, interaction=I, old_latest=extra,
               z11_level=z11),
          open(d / "R3_READOUT.json", "w"), indent=1, default=float)
print(f"\nwritten: {d}/R3_READOUT.txt and .json")


==> anc/supplementary_material/runners/r6_runner.py <==
#!/usr/bin/env python3
"""Slot runner for study R6 (block level x coordinate association, a 2x2 on N).

BASE is copied verbatim from d1_runner.py, which copied it verbatim from runner3.py's
frozen seq-cifar100 BASE. Unlike D1 this is DER++, so --beta 0.5 IS present and is the
canonical value; R6 must match R2/R2E's engine exactly, not D1's.

This file launches ONLY the two new arms. `original` and `permute` on these same twelve
units are R2E's own cells. Deletion is not an arm here and is not a cell of the factorial:
see R6_PREREGISTRATION.md section 0.
"""
import argparse, json, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
PY = "/opt/conda/bin/python"
NUM_WORKERS = 8                      # PINNED. Never vary across arms.

# verbatim from runner3.py BASE (seq-cifar100)
BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1",
        "--permute_classes", "1"]

ALPHA = "0.3"                        # canonical DER++, identical to R2 and R2E
BETA = "0.5"                         # canonical DER++ replay-CE coefficient
SHIFT = "0.4008"                     # FROZEN dose, R6_PREREGISTRATION.md section 3.
                                     # = mean |delta| of the N permutation, R2_BLOCKCHECK.txt
ARMS = [("V_shift", "shift"), ("V_shiftperm", "shift_permute")]
SEEDS = list(range(260917501, 260917513))          # R2E's twelve units, paired


def cmd(arm, variant, seed, outdir, device=0):
    return [PY, "utils/main.py", "--model", "ces_ntarget_level", *BASE,
            "--device", f"cuda:{device}",
            "--alpha", ALPHA, "--beta", BETA, "--seed", str(seed),
            "--results_path", str(outdir),
            "--nt_variant", variant, "--nt_block", "N", "--nt_shift", SHIFT,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def live_streams():
    out = subprocess.run(["nvidia-smi", "--query-compute-apps=used_memory",
                          "--format=csv,noheader,nounits"],
                         capture_output=True, text=True).stdout
    return sum(1 for l in out.splitlines() if l.strip() and int(l.strip()) > 1000)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveR6"))
    ap.add_argument("--slots", type=int, default=8)
    ap.add_argument("--stagger", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"

    # seed-major so all four arms of a unit finish close together on the same card
    cells = [(arm, v, s) for s in SEEDS for arm, v in ARMS]
    assert len(cells) == 24, len(cells)

    if a.dry_run:
        for arm, v, s in cells:
            c = cmd(arm, v, s, out)
            bad = [x for x in c if not isinstance(x, str)]
            assert not bad, bad
            assert "ces_ntarget_level" in c
            assert c[c.index("--beta") + 1] == BETA          # DER++, not DER
            assert c[c.index("--alpha") + 1] == "0.3"
            assert c[c.index("--nt_shift") + 1] == SHIFT     # the frozen dose, every cell
            assert c[c.index("--nt_block") + 1] == "N"
            assert "delete" not in c                         # deletion is not an arm here
            print(" ".join(c[1:]))
        print(f"\n{len(cells)} commands built, all str, every one carries "
              f"--beta {BETA} and --nt_shift {SHIFT}, none is a deletion")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    pend, live, done, fails = list(cells), [], 0, []
    t0 = time.time()
    print(f"{len(cells)} cells, {a.slots} slots, stagger {a.stagger}s", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0:
                fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done}/{len(cells)})", flush=True)
        while pend and len(live) < a.slots and live_streams() < a.slots:
            arm, v, s = pend.pop(0)
            name = f"{arm}_s{s}"
            lf = open(logd / f"{name}.log", "w")
            p = subprocess.Popen(cmd(arm, v, s, out), cwd=str(MAMMOTH), stdout=lf,
                                 stderr=subprocess.STDOUT, start_new_session=True,
                                 env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                      "HOME": "/root",
                                      "PYTHONPATH": str(MAMMOTH)})
            live.append({"name": name, "p": p, "lf": lf})
            print(f"[{time.time()-t0:7.0f}s] START {name} "
                  f"({len(live)}/{a.slots} slots, {len(pend)} queued)", flush=True)
            time.sleep(a.stagger)
        time.sleep(5)
    print(f"WAVE DONE {done} cells, {len(fails)} failures, {time.time()-t0:.0f}s",
          flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    print("R6 complete. Nothing is read until all 24 cells are done; nothing follows "
          "automatically.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/r6full_readout.py <==
"""R6full terminal readout -- 2x2: block LEVEL x coordinate ASSOCIATION on the N block.

Per R6_PREREGISTRATION.md, frozen before launch. All 48 cells (4 arms x 12 units) ran on
ONE host (boxH), which is the point: it removes the host confound the earlier design had
(ledger C21).

R6 is AUXILIARY (downgraded in the priority order). It may not be said to "confirm the
mechanism" (C13). `delete` is NOT plotted on the shift dose-response curve (C14).
Effect SIZES are not compared across R6 and R7b (C15).

t quantiles computed EXACTLY by inverting the incomplete beta, keyed by n. NO table.
"""
import json, math, os, re, statistics as st

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = os.path.join(HERE, "reports/der_support_20260916/R6FULL_JAC.json")
UNITS = list(range(260917501, 260917513))
ARMS = ["V_original", "V_permute", "V_shift", "V_shiftperm"]
BAND = 0.68          # prereg sec.4: A_task resolution at n=12, stated before launch


def _betacf(a, b, x):
    tiny, c, d = 1e-30, 1.0, 1.0 - (a + b) * x / (a + 1.0)
    d = 1.0 / (tiny if abs(d) < tiny else d); h = d
    for m in range(1, 300):
        m2 = 2 * m
        aa = m * (b - m) * x / ((a + m2 - 1) * (a + m2))
        d = 1.0 + aa * d; c = 1.0 + aa / c
        d = 1.0 / (tiny if abs(d) < tiny else d); c = tiny if abs(c) < tiny else c
        h *= d * c
        aa = -(a + m) * (a + b + m) * x / ((a + m2) * (a + m2 + 1))
        d = 1.0 + aa * d; c = 1.0 + aa / c
        d = 1.0 / (tiny if abs(d) < tiny else d); c = tiny if abs(c) < tiny else c
        de = d * c; h *= de
        if abs(de - 1.0) < 3e-12: break
    return h


def betainc(a, b, x):
    if x <= 0: return 0.0
    if x >= 1: return 1.0
    lb = math.lgamma(a) + math.lgamma(b) - math.lgamma(a + b)
    return (math.exp(a*math.log(x)+b*math.log(1-x)-lb)*_betacf(a, b, x)/a
            if x < (a+1)/(a+b+2) else
            1-math.exp(b*math.log(1-x)+a*math.log(x)-lb)*_betacf(b, a, 1-x)/b)


def t_sf2(t, v): return betainc(v/2.0, 0.5, v/(v+t*t))


def t_ppf(p, v):
    lo, hi = 0.0, 1e3
    for _ in range(200):
        mid = 0.5*(lo+hi)
        if t_sf2(mid, v) > 1-p: lo = mid
        else: hi = mid
    return 0.5*(lo+hi)


def stat(d):
    n = len(d); m = st.mean(d); sd = st.stdev(d); se = sd/math.sqrt(n)
    hw = t_ppf(0.95, n-1)*se; ts = m/se if se else float("inf")
    return dict(n=n, mean=m, sd=sd, hw=hw, lo=m-hw, hi=m+hw, t=ts,
                p=t_sf2(abs(ts), n-1), pos=sum(1 for x in d if x > 0), d=list(d))


rows = json.load(open(SRC))["kept"]
V = {}
for r in rows:
    m = re.match(r"final_(V_[a-z]+)_s(\d+)_", r["ckpt"])
    V[(m.group(1), int(m.group(2)))] = r
missing = [(a, u) for a in ARMS for u in UNITS if (a, u) not in V]

out = []; P = out.append
P("="*100)
P("R6full TERMINAL READOUT -- 2x2, block LEVEL x coordinate ASSOCIATION on the N block")
P("="*100)
P("Protocol: R6_PREREGISTRATION.md, frozen before launch. 4 arms x 12 units = 48 cells,")
P("ALL ON ONE HOST (boxH). That is the design's purpose: it removes the host confound of")
P("the earlier split design (ledger C21).")
P("")
P("STATUS: R6 is AUXILIARY. Priority order is R7 > R7b > R4 > R6.")
P("It may NOT be said to 'confirm the mechanism' (C13).")
P("")
P(f"  cells: {len(V)}/48" + (f"   MISSING {missing}" if missing else "   complete"))
P(f"  jac_readout validation: 48 kept, 0 rejected, every cell reproduced its own recorded")
P(f"  terminal Class-IL to <= 0.01 pp.")
P("")
P("  Factor L (block level)        : kept = {original, permute} ; shifted = {shift, shiftperm}")
P("  Factor A (coordinate assoc.)  : kept = {original, shift}   ; permuted = {permute, shiftperm}")
P("")

KEYS = [("A_task", "A_task  (task-mass: does mass land in the right task block)"),
        ("J", "J       (deployment, argmax over all 100 classes)"),
        ("C_task", "C_task  (given right block, right class chosen)")]


def arm_vals(a, key):
    return [V[(a, u)][key] for u in UNITS]


P("-"*100)
P("1. ARM MEANS")
P("-"*100)
P(f"  {'arm':>12}  " + "".join(f"{k:>12}" for k, _ in KEYS))
for a in ARMS:
    P(f"  {a:>12}  " + "".join(f"{st.mean(arm_vals(a,k)):12.2f}" for k, _ in KEYS))
P("")

res = {}
for key, desc in KEYS:
    o = {u: V[("V_original", u)][key] for u in UNITS}
    p = {u: V[("V_permute", u)][key] for u in UNITS}
    s = {u: V[("V_shift", u)][key] for u in UNITS}
    sp = {u: V[("V_shiftperm", u)][key] for u in UNITS}
    mainL = stat([((s[u]+sp[u])/2.0) - ((o[u]+p[u])/2.0) for u in UNITS])
    mainA = stat([((p[u]+sp[u])/2.0) - ((o[u]+s[u])/2.0) for u in UNITS])
    inter = stat([(o[u]-p[u]) - (s[u]-sp[u]) for u in UNITS])
    res[key] = dict(main_L=mainL, main_A=mainA, interaction=inter)
    P("-"*100)
    P(f"2. {desc}")
    P("-"*100)
    for nm, r in (("main effect of L (level)", mainL),
                  ("main effect of A (association)", mainA),
                  ("interaction  (o-p)-(s-sp)", inter)):
        flag = ""
        if key == "A_task":
            flag = ("   |effect| < resolution 0.68 pp -> NOT RESOLVED"
                    if abs(r["mean"]) < BAND else "")
        P(f"  {nm:32} = {r['mean']:+7.2f} pp  95% CI [{r['lo']:+7.2f}, {r['hi']:+7.2f}]"
          f"  {r['pos']:>2}/12  p={r['p']:.4f}{flag}")
    P("")

P("-"*100)
P("3. PREREGISTERED PREDICTIONS (sec.5) vs OUTCOME")
P("-"*100)
aL = res["A_task"]["main_L"]; aA = res["A_task"]["main_A"]
P(f"  P1  main effect of A is NULL on all three readouts")
for key, _ in KEYS:
    r = res[key]["main_A"]
    P(f"        {key:8}: {r['mean']:+.2f} [{r['lo']:+.2f}, {r['hi']:+.2f}]"
      f"  -> {'within +/-0.68 band' if abs(r['mean'])<BAND else 'OUTSIDE the band'}")
P(f"  P2  main effect of L on A_task is materially non-zero AND NEGATIVE")
P(f"        A_task  : {aL['mean']:+.2f} [{aL['lo']:+.2f}, {aL['hi']:+.2f}]  {aL['pos']}/12 positive")
P(f"        -> magnitude {'EXCEEDS' if abs(aL['mean'])>BAND else 'is BELOW'} the 0.68 pp resolution;"
  f" sign is {'NEGATIVE as predicted' if aL['mean']<0 else 'POSITIVE, AGAINST the prediction'}")
P(f"  P3  interaction: NO prediction was registered. Reported, not predicted.")
P("")
P("-"*100)
P("4. OUTCOME CLASSIFICATION (sec.6, written before the data)")
P("-"*100)
Lbig = abs(aL["mean"]) > BAND
Asmall = abs(aA["mean"]) < BAND
if Lbig and Asmall and aL["mean"] < 0:
    verdict = "A"
    P("  OUTCOME A -- L matters (and is negative), A does not.")
    P("  Licensed: block-level structure is load-bearing on the task-mass coordinate, and")
    P("  coordinate association is NOT identified as necessary UNDER THE TESTED")
    P("  PERTURBATIONS. Scope to the N block; this is one dose of one shift.")
elif Lbig and not Asmall:
    verdict = "B"
    P("  OUTCOME B -- both factors move the endpoint. The simple level account is")
    P("  INCOMPLETE; the interaction is the finding and no single-factor story is written.")
elif not Lbig:
    verdict = "C"
    P("  OUTCOME C -- main effect of L on A_task is inside the 0.68 pp resolution.")
    P("  The simple level/mass account is STRONGLY DAMAGED. What is retained is only what")
    P("  was already established elsewhere: support deletion is a large effect, content")
    P("  permutation a small one. The residual mechanism is stated as UNRESOLVED")
    P("  CONSTRAINT GEOMETRY, not as 'mass versus content'. NO arms are added to rescue it.")
else:
    verdict = "B"
    P("  OUTCOME B (L exceeds resolution but sign/association pattern is mixed).")
P("")
P("-"*100)
P("5. WORDING THAT MAY NOT BE USED (sec.7 + ledger, verbatim)")
P("-"*100)
P("  * NOT 'X-DER is falsified', in any outcome.")
P("  * NOT 'Equation 2 predicts this'; only 'instantiates the same intervention principle'.")
P("  * NOT 'the N content is useless' or 'carries no information'.")
P("  * NOT 'memory compression': the buffer still stores 100 logits per record. The most a")
P("    positive outcome licenses is 'suggests a lower-dimensional sufficient target may exist'.")
P("  * NOT an 'if and only if' about when an aggregate score hides a reallocation.")
P("  * Absolute levels are NOT pooled with R2, R2E, R3, R4, D1 or any other family.")
P("  * C13: R6 does NOT 'confirm the mechanism'.")
P("  * C14: `delete` may NOT be drawn on the shift dose-response curve -- deletion removes")
P("    the constraint, the shift MOVES it; they are not on one curve.")
P("  * C15: effect SIZES may NOT be compared across R6 and R7b to argue double dissociation;")
P("    only the WITHIN-study pattern of which operation moves which coordinate.")
txt = "\n".join(out)
print(txt)
d = os.path.join(HERE, "reports/der_support_20260916")
open(os.path.join(d, "R6FULL_READOUT.txt"), "w").write(txt+"\n")
json.dump(dict(units=UNITS, arms=ARMS, band=BAND, verdict=verdict,
               per_arm={a: {str(u): {k: V[(a,u)][k] for k,_ in KEYS} for u in UNITS} for a in ARMS},
               effects=res),
          open(os.path.join(d, "R6FULL_READOUT.json"), "w"), indent=1, default=float)
print(f"\nwritten: {d}/R6FULL_READOUT.txt and .json")


==> anc/supplementary_material/runners/r6full_runner.py <==
#!/usr/bin/env python3
"""Slot runner for study R6 (block level x coordinate association, a 2x2 on N).

BASE is copied verbatim from d1_runner.py, which copied it verbatim from runner3.py's
frozen seq-cifar100 BASE. Unlike D1 this is DER++, so --beta 0.5 IS present and is the
canonical value; R6 must match R2/R2E's engine exactly, not D1's.

AMENDED 2026-09-18 02:50, BEFORE LAUNCH -- before any R6 cell existed and before R2E was
read. The original plan took `original` and `permute` from R2E on boxG and ran only the
two shifted arms here. The 2026-09-18 first-principles review objected that a host effect
is cancelled by the interaction term only if it is an identical ADDITIVE offset, and that
a host x treatment interaction would still contaminate the main effects. That objection is
correct and I had waved it away. This runner therefore executes the COMPLETE 2x2 on ONE
host, so no contrast inside the factorial crosses a machine. R2E's own original/permute
cells on boxG are not used inside the factorial; comparing them against these gives a free
measurement of the host offset, reported separately and never inside a primary contrast.
Deletion is still not an arm here and is not a cell of the factorial: see
R6_PREREGISTRATION.md section 0.
"""
import argparse, json, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
PY = "/opt/conda/bin/python"
NUM_WORKERS = 8                      # PINNED. Never vary across arms.

# verbatim from runner3.py BASE (seq-cifar100)
BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1",
        "--permute_classes", "1"]

ALPHA = "0.3"                        # canonical DER++, identical to R2 and R2E
BETA = "0.5"                         # canonical DER++ replay-CE coefficient
SHIFT = "0.4008"                     # FROZEN dose, R6_PREREGISTRATION.md section 3.
                                     # = mean |delta| of the N permutation, R2_BLOCKCHECK.txt
ARMS = [("V_original", "original"), ("V_permute", "permute"),
        ("V_shift", "shift"), ("V_shiftperm", "shift_permute")]
LEVEL = ("shift", "shift_permute")   # only these take a dose; the parser refuses it otherwise
SEEDS = list(range(260917501, 260917513))          # R2E's twelve units, paired


def cmd(arm, variant, seed, outdir, device=0):
    return [PY, "utils/main.py", "--model", "ces_ntarget_level", *BASE,
            "--device", f"cuda:{device}",
            "--alpha", ALPHA, "--beta", BETA, "--seed", str(seed),
            "--results_path", str(outdir),
            "--nt_variant", variant, "--nt_block", "N",
            *(("--nt_shift", SHIFT) if variant in LEVEL else ()),
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def live_streams():
    out = subprocess.run(["nvidia-smi", "--query-compute-apps=used_memory",
                          "--format=csv,noheader,nounits"],
                         capture_output=True, text=True).stdout
    return sum(1 for l in out.splitlines() if l.strip() and int(l.strip()) > 1000)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveR6full"))
    ap.add_argument("--slots", type=int, default=8)
    ap.add_argument("--stagger", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"

    # seed-major so all four arms of a unit finish close together on the same card
    cells = [(arm, v, s) for s in SEEDS for arm, v in ARMS]
    assert len(cells) == 48, len(cells)

    if a.dry_run:
        for arm, v, s in cells:
            c = cmd(arm, v, s, out)
            bad = [x for x in c if not isinstance(x, str)]
            assert not bad, bad
            assert "ces_ntarget_level" in c
            assert c[c.index("--beta") + 1] == BETA          # DER++, not DER
            assert c[c.index("--alpha") + 1] == "0.3"
            if v in LEVEL:
                assert c[c.index("--nt_shift") + 1] == SHIFT  # the frozen dose
            else:
                assert "--nt_shift" not in c                  # parser refuses a dose here
            assert c[c.index("--nt_block") + 1] == "N"
            assert "delete" not in c                         # deletion is not an arm here
            print(" ".join(c[1:]))
        n_dose = sum(1 for arm, v, s in cells if v in LEVEL)
        print(f"\n{len(cells)} commands built, all str, every one carries --beta {BETA}; "
              f"{n_dose} carry --nt_shift {SHIFT}, {len(cells) - n_dose} carry none; "
              f"no deletion")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    pend, live, done, fails = list(cells), [], 0, []
    t0 = time.time()
    print(f"{len(cells)} cells, {a.slots} slots, stagger {a.stagger}s", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0:
                fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done}/{len(cells)})", flush=True)
        while pend and len(live) < a.slots and live_streams() < a.slots:
            arm, v, s = pend.pop(0)
            name = f"{arm}_s{s}"
            lf = open(logd / f"{name}.log", "w")
            p = subprocess.Popen(cmd(arm, v, s, out), cwd=str(MAMMOTH), stdout=lf,
                                 stderr=subprocess.STDOUT, start_new_session=True,
                                 env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                      "HOME": "/root",
                                      "PYTHONPATH": str(MAMMOTH)})
            live.append({"name": name, "p": p, "lf": lf})
            print(f"[{time.time()-t0:7.0f}s] START {name} "
                  f"({len(live)}/{a.slots} slots, {len(pend)} queued)", flush=True)
            time.sleep(a.stagger)
        time.sleep(5)
    print(f"WAVE DONE {done} cells, {len(fails)} failures, {time.time()-t0:.0f}s",
          flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    print("R6 complete. Nothing is read until all 48 cells are done; nothing follows "
          "automatically.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/r7_migrate_runner.py <==
#!/usr/bin/env python3
"""R7 SCHEDULE AMENDMENT 1 runner -- the five whole units migrated to boxD.

DERIVED from r7_runner.py by exact string replacement.  BASE, ARMS, ALPHA, BETA and
cmd() are BYTE-IDENTICAL to the parent, so the experiment is unchanged; only WHICH
units this process is responsible for, and WHICH card they land on, differ.

Slot runner for study R7 (which STATISTIC of the N penalty is load-bearing).

BASE is copied verbatim from runner3.py's frozen seq-cifar100 BASE, via d1_runner.py and
r6_runner.py. This is DER++, so --beta 0.5 IS present and is the canonical value.

Five arms, one host, twelve units, sixty cells. See R7_PREREGISTRATION.md (md5
9810ceb0b896c25f8e253847b6b4381d), frozen 2026-09-18 02:55 before this file was run.

S_none and S_mean are the frozen 'delete' and 'mean' objectives -- proved by sentinel,
not asserted -- so this matrix is continuous with R2/R2E rather than a re-implementation.
"""
import argparse, json, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
PY = "/workspace/ces/.r7env/bin/python"
# SCHEDULE AMENDMENT 1, interpreter note: boxD's shared /opt/conda lacks timm
# and kornia (it serves another project line and must not be mutated), and boxD's
# .venv carries timm 0.9.8 rather than boxG's 1.0.29.  .r7env is an overlay venv
# built ON TOP of boxD's miniconda so torch 2.8.0+cu128, torchvision 0.23.0+cu128
# and numpy 2.3.2 are the SAME objects boxG uses, with timm 1.0.29, kornia 0.8.3,
# huggingface_hub 1.31.0 and pandas 3.0.5 installed to MATCH boxG exactly.
# 19/19 test_n_stat.py sentinels pass under this interpreter.
NUM_WORKERS = 8                      # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1",
        "--permute_classes", "1"]

ALPHA = "0.3"                        # canonical DER++, identical to R2, R2E and R6
BETA = "0.5"                         # canonical DER++ replay-CE coefficient
ARMS = [("S_orig", "original"), ("S_none", "none"), ("S_level", "level"),
        ("S_disp", "dispersion"), ("S_mean", "mean_target")]
SEEDS = list(range(260917508, 260917513))          # SCHEDULE AMENDMENT 1: the five
# units whose FIVE arms were all still unstarted on boxG at 12:07 on 2026-09-18.
# Units 501-507 stay on boxG.  Nothing else about R7 changes: same loss, same arms,
# same seeds, same epochs, same endpoints, same equivalence bands, same inclusion
# rule.  No unit was selected using any accuracy.  See R7_SCHEDULE_AMENDMENT_1.md.


def cmd(arm, mode, seed, outdir, device=0):
    return [PY, "utils/main.py", "--model", "ces_nstat", *BASE,
            "--device", f"cuda:{device}",
            "--alpha", ALPHA, "--beta", BETA, "--seed", str(seed),
            "--results_path", str(outdir),
            "--ns_mode", mode,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    """streams >1000MiB per GPU index.  The 500MiB-ish contexts boxD puts on card 0 for
    every process are below the threshold and are excluded, as everywhere else."""
    uuid_of = {}
    out = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid",
                          "--format=csv,noheader"], capture_output=True, text=True).stdout
    for l in out.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uuid_of[u] = int(i)
    n = {i: 0 for i in uuid_of.values()}
    out = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                          "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in out.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uuid_of:
            n[uuid_of[u]] += 1
    return n


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveR7"))
    ap.add_argument("--slots", type=int, default=8)
    ap.add_argument("--stagger", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"

    # ONE COMPLETE UNIT PER CARD.  All five arms of a seed run together on the same
    # GPU so every paired difference d_{s,a} = Y_{s,a} - Y_{s,S_orig} is formed inside
    # one card, one host, one time window.  This controls the common host/card level;
    # it does NOT remove a host x treatment interaction, which is disclosed, not denied.
    cells = [(arm, m, s) for s in SEEDS for arm, m in ARMS]
    assert len(cells) == 5 * len(SEEDS), len(cells)

    if a.dry_run:
        for arm, m, s in cells:
            c = cmd(arm, m, s, out)
            assert all(isinstance(x, str) for x in c)
            assert "ces_nstat" in c
            assert c[c.index("--beta") + 1] == BETA           # DER++, not DER
            assert c[c.index("--alpha") + 1] == "0.3"
            assert c[c.index("--ns_mode") + 1] == m
            assert "--ns_hperm" not in c                      # R7 does no H surgery
            assert "--nt_variant" not in c and "--nt_shift" not in c
            print(" ".join(c[1:]))
        from collections import Counter
        cnt = Counter(m for _, m, _ in cells)
        print(f"\n{len(cells)} commands built, all str, every one carries --beta {BETA} "
              f"and --alpha {ALPHA}; ns_mode census {dict(cnt)}; "
              f"{len(set(s for _, _, s in cells))} distinct units; no H surgery")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    pend_units, live, done, fails = list(SEEDS), [], 0, []
    busy_card = {}                      # card -> seed it is currently running
    t0 = time.time()
    print(f"{len(cells)} cells as {len(SEEDS)} whole units, one unit per idle card",
          flush=True)
    while pend_units or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0:
                fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done}/{len(cells)})", flush=True)
        for c, sd in list(busy_card.items()):
            if not any(x["seed"] == sd for x in live):
                del busy_card[c]
                print(f"[{time.time()-t0:7.0f}s] UNIT {sd} COMPLETE, card {c} released",
                      flush=True)
        if pend_units:
            n = streams_by_card()
            # a card is claimable only when it is COMPLETELY idle: never co-locate a
            # migrated unit with R4 or with anyone else's job.
            for c in sorted(n):
                if not pend_units: break
                if n[c] != 0 or c in busy_card: continue
                sd = pend_units.pop(0); busy_card[c] = sd
                print(f"[{time.time()-t0:7.0f}s] CLAIM card {c} for whole unit {sd} "
                      f"({len(pend_units)} units queued)", flush=True)
                for arm, m in ARMS:
                    name = f"{arm}_s{sd}"
                    lf = open(logd / f"{name}.log", "w")
                    p = subprocess.Popen(cmd(arm, m, sd, out, device=c),
                                         cwd=str(MAMMOTH), stdout=lf,
                                         stderr=subprocess.STDOUT, start_new_session=True,
                                         env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                              "HOME": "/root",
                                              "PYTHONPATH": str(MAMMOTH)})
                    live.append({"name": name, "p": p, "lf": lf, "seed": sd})
                    print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{c}", flush=True)
                    time.sleep(a.stagger)
        time.sleep(5)
    print(f"WAVE DONE {done} cells, {len(fails)} failures, {time.time()-t0:.0f}s", flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    print("R7 migrated block complete. NOTHING is read until all 60 R7 cells across "
          "BOTH hosts are done; nothing follows automatically.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/r7_readout.py <==
"""R7 terminal readout -- which STATISTIC of the N penalty is load-bearing.

Strictly per R7_PREREGISTRATION.md (frozen before launch) and R7_SCHEDULE_AMENDMENT_1.md
(the transparent, Owner-approved migration of units 508-512 to boxD).

t quantiles are computed EXACTLY by inverting the incomplete beta. NO hardcoded table:
R1 shipped a df/n mis-keying and R4 a four-digit truncation.
"""
import json, math, pathlib, statistics as st, sys
sys.path.insert(0, "/workspace/ces")
import pyd

ROOT = pathlib.Path("/workspace/ces")
UNITS = list(range(260917501, 260917513))
HOST = {u: ("boxG" if u <= 260917507 else "boxD") for u in UNITS}
NT = 10
BAND = 0.5          # prereg sec.5: an interval inside +/-0.5 pp is INCONCLUSIVE
ARMS = {"S_orig": "original", "S_none": "none", "S_level": "level",
        "S_disp": "dispersion", "S_mean": "mean_target"}
ORDER = ["S_orig", "S_none", "S_level", "S_disp", "S_mean"]


def _betacf(a, b, x):
    tiny, c, d = 1e-30, 1.0, 1.0 - (a + b) * x / (a + 1.0)
    d = 1.0 / (tiny if abs(d) < tiny else d); h = d
    for m in range(1, 300):
        m2 = 2 * m
        aa = m * (b - m) * x / ((a + m2 - 1) * (a + m2))
        d = 1.0 + aa * d; c = 1.0 + aa / c
        d = 1.0 / (tiny if abs(d) < tiny else d); c = tiny if abs(c) < tiny else c
        h *= d * c
        aa = -(a + m) * (a + b + m) * x / ((a + m2) * (a + m2 + 1))
        d = 1.0 + aa * d; c = 1.0 + aa / c
        d = 1.0 / (tiny if abs(d) < tiny else d); c = tiny if abs(c) < tiny else c
        de = d * c; h *= de
        if abs(de - 1.0) < 3e-12: break
    return h


def betainc(a, b, x):
    if x <= 0: return 0.0
    if x >= 1: return 1.0
    lb = math.lgamma(a) + math.lgamma(b) - math.lgamma(a + b)
    f = math.exp(a * math.log(x) + b * math.log(1 - x) - lb)
    return f * _betacf(a, b, x) / a if x < (a + 1) / (a + b + 2) \
        else 1 - math.exp(b * math.log(1 - x) + a * math.log(x) - lb) * _betacf(b, a, 1 - x) / b


def t_sf2(t, v):                      # two-sided p
    return betainc(v / 2.0, 0.5, v / (v + t * t))


def t_ppf(p, v):                      # exact two-sided quantile by bisection
    lo, hi = 0.0, 1e3
    for _ in range(200):
        mid = 0.5 * (lo + hi)
        if t_sf2(mid, v) > 1 - p: lo = mid
        else: hi = mid
    return 0.5 * (lo + hi)


def stat(d):
    n = len(d); m = st.mean(d)
    sd = st.stdev(d) if n > 1 else 0.0
    se = sd / math.sqrt(n) if n > 1 else float("nan")
    tc = t_ppf(0.95, n - 1) if n > 1 else float("nan")
    hw = tc * se
    ts = m / se if se else float("inf")
    return dict(n=n, mean=m, sd=sd, se=se, hw=hw, lo=m - hw, hi=m + hw, t=ts,
                p=t_sf2(abs(ts), n - 1) if n > 1 else float("nan"),
                pos=sum(1 for x in d if x > 0), d=list(d))


def records(wave):
    f = ROOT / f"results/{wave}/class-il/seq-cifar100/ces_nstat/logs.pyd"
    return pyd._records(f.read_text(errors="replace")) if f.exists() else []


cells, fps = {}, set()
for wave in ("waveR7", "waveR7_boxG"):
    for r in records(wave):
        s, mode = r.get("seed"), r.get("ns_mode")
        if s is None or mode is None or int(s) not in UNITS: continue
        per = [r.get(f"accuracy_{i}_task{NT}") for i in range(1, NT + 1)]
        if any(p is None for p in per): continue
        arm = {v: k for k, v in ARMS.items()}.get(mode)
        if arm is None: continue
        cells[(arm, int(s))] = dict(J=r.get(f"accmean_task{NT}"),
                                    old=st.mean(per[:NT - 1]), latest=per[NT - 1])
        fps.add((r.get("model"), r.get("alpha"), r.get("beta"), r.get("n_epochs"),
                 r.get("buffer_size"), r.get("lr_scheduler"), r.get("num_workers")))

V = {a: {u: cells.get((a, u)) for u in UNITS} for a in ORDER}
out = []; P = out.append
P("=" * 100)
P("R7 TERMINAL READOUT -- which STATISTIC of the N penalty is load-bearing")
P("=" * 100)
P("Protocol: R7_PREREGISTRATION.md, frozen before launch. n=12 units, 5 arms, 60 cells.")
P("Schedule: R7_SCHEDULE_AMENDMENT_1.md -- units 508-512 migrated WHOLE to boxD with the")
P("Owner's approval. Host stratification is therefore MANDATORY (sec.8 + Owner 2026-09-18).")
P("")
for a in ORDER:
    miss = [u for u in UNITS if V[a][u] is None]
    P(f"  {a:8s} cells {sum(1 for u in UNITS if V[a][u] is not None)}/12" +
      (f"   MISSING {miss}" if miss else ""))
P(f"  configuration fingerprints: {len(fps)}")
for f in sorted(map(str, fps)): P(f"    {f}")
if len(fps) != 1:
    P("  *** ARMS DIFFER OUTSIDE THE DECLARED SURGERY -- STOP ***")
P("")


def paired(a, b, key="J", units=UNITS):
    us = [u for u in units if V[a][u] and V[b][u]]
    return stat([V[a][u][key] - V[b][u][key] for u in us]), us


P("-" * 100)
P("1. TERMINAL Class-IL BY ARM")
P("-" * 100)
P(f"  {'arm':>8}  " + "".join(f"{u%1000:>7}" for u in UNITS) + f"  {'mean':>8} {'sd':>6}")
for a in ORDER:
    v = [V[a][u]["J"] for u in UNITS if V[a][u]]
    P(f"  {a:>8}  " + "".join(f"{V[a][u]['J']:7.2f}" if V[a][u] else "      -" for u in UNITS)
      + f"  {st.mean(v):8.2f} {st.stdev(v):6.2f}")
P("")
P("-" * 100)
P("2. CO-PRIMARY REFERENCE -- the total that has to be explained")
P("-" * 100)
R, _ = paired("S_orig", "S_none")
P(f"  S_orig - S_none = {R['mean']:+7.2f} pp   95% CI [{R['lo']:+.2f}, {R['hi']:+.2f}]"
  f"   {R['pos']}/{R['n']}   p={R['p']:.2e}")
P("")
P("-" * 100)
P("3. PRIMARY FAMILY, Holm step-down at FWER 0.05 (frozen before launch)")
P("-" * 100)
pri = [paired("S_level", "S_none")[0], paired("S_disp", "S_none")[0]]
lab = ["P1  S_level - S_none", "P2  S_disp  - S_none"]
order = sorted(range(2), key=lambda i: pri[i]["p"]); thr = [0.025, 0.05]
verd, prev = {}, True
for rank, i in enumerate(order):
    ok = prev and pri[i]["p"] < thr[rank]; prev = ok; verd[i] = (ok, thr[rank])
for i in range(2):
    r = pri[i]; ok, th = verd[i]
    rec = 100.0 * r["mean"] / R["mean"] if R["mean"] else float("nan")
    P("")
    P(f"  {lab[i]} = {r['mean']:+7.2f} pp   95% CI [{r['lo']:+.2f}, {r['hi']:+.2f}]"
      f"   {r['pos']}/{r['n']}")
    P(f"      per unit: " + ", ".join(f"{x:+.2f}" for x in r["d"]))
    P(f"      t({r['n']-1}) = {r['t']:+.3f}   p = {r['p']:.4f}   Holm threshold {th}"
      f"   -> {'REJECTED' if ok else 'NOT REJECTED'}")
    P(f"      recovery fraction of (S_orig - S_none): {rec:.1f} %")
    if abs(r["lo"]) < BAND and abs(r["hi"]) < BAND:
        P(f"      INTERVAL INSIDE +/-{BAND} pp -> INCONCLUSIVE by prereg sec.5, "
          f"NOT 'no effect', NOT 'equivalent'")
P("")
P("-" * 100)
P("4. SECONDARY -- intervals and signs, none is a failure condition")
P("-" * 100)
sec = {}
for nm, a, b in [("S_mean - S_orig", "S_mean", "S_orig"),
                 ("S_level - S_orig", "S_level", "S_orig"),
                 ("S_disp - S_orig", "S_disp", "S_orig"),
                 ("S_level - S_disp", "S_level", "S_disp"),
                 ("S_mean - S_none", "S_mean", "S_none")]:
    s, _ = paired(a, b); sec[nm] = s
    P(f"  {nm:20s} = {s['mean']:+7.2f} pp  95% CI [{s['lo']:+7.2f}, {s['hi']:+7.2f}]"
      f"  {s['pos']:>2}/{s['n']}  p={s['p']:.4f}")
add = [ (V["S_mean"][u]["J"] - V["S_none"][u]["J"])
        - ((V["S_level"][u]["J"] - V["S_none"][u]["J"])
           + (V["S_disp"][u]["J"] - V["S_none"][u]["J"])) for u in UNITS]
A = stat(add); sec["additivity_residual"] = A
P(f"  {'additivity resid':20s} = {A['mean']:+7.2f} pp  95% CI [{A['lo']:+7.2f}, {A['hi']:+7.2f}]"
  f"  {A['pos']:>2}/{A['n']}")
P("    residual = (mean-none) - [(level-none) + (disp-none)]; positive = SUPER-additive,")
P("    i.e. the two halves together do MORE than the sum of their separate recoveries.")
P("")
P("-" * 100)
P("5. MANDATORY HOST-STRATIFIED HETEROGENEITY CHECK (Owner, binding)")
P("-" * 100)
P("  NOT a hypothesis test. No p-value, no threshold, no correction. n=7 and n=5 are")
P("  small and host is confounded with unit subset. Direction + sign agreement ONLY.")
P("  If the two strata point CLEARLY OPPOSITE ways, the main conclusion is DOWNGRADED")
P("  and the pooled mean may NOT be used to smooth over it.")
G = [u for u in UNITS if HOST[u] == "boxG"]; Db = [u for u in UNITS if HOST[u] == "boxD"]
strata = {}
P("")
P(f"  {'contrast':22} {'boxG (n=7)':>22} {'boxD (n=5)':>22}  {'same dir?':>10}")
for nm, a, b in [("S_orig - S_none", "S_orig", "S_none"),
                 ("P1 S_level - S_none", "S_level", "S_none"),
                 ("P2 S_disp - S_none", "S_disp", "S_none"),
                 ("S_mean - S_orig", "S_mean", "S_orig")]:
    sg, _ = paired(a, b, units=G); sd_, _ = paired(a, b, units=Db)
    same = (sg["mean"] > 0) == (sd_["mean"] > 0)
    strata[nm] = dict(boxG=sg, boxD=sd_, same_direction=same)
    P(f"  {nm:22} {sg['mean']:+9.2f} ({sg['pos']}/{sg['n']} pos) "
      f"{sd_['mean']:+9.2f} ({sd_['pos']}/{sd_['n']} pos)  {'YES' if same else '*** NO ***':>10}")
opposed = [k for k, v in strata.items() if not v["same_direction"]]
P("")
P(f"  strata disagreeing in direction: {opposed if opposed else 'NONE'}")
P("")
P("-" * 100)
P("6. PROHIBITED IN EVERY BRANCH (prereg sec.6, verbatim)")
P("-" * 100)
P("  * No arm may be called 'teacher-free': H and F still distil cached values.")
P("  * S_disp may not be called a METHOD without a tuned baseline at matched budget.")
P("  * No memory-compression claim.")
P("  * Not 'predicted by the hard-label identity' -- permitted phrase is only")
P("    'instantiates the same intervention principle'.")
P("  * No sample top-up, no outcome-driven arm addition.")
txt = "\n".join(out)
print(txt)
d = ROOT / "reports" / "der_support_20260916"
(d / "R7_READOUT.txt").write_text(txt + "\n")
json.dump(dict(units=UNITS, host=HOST,
               arms={a: {str(u): V[a][u] for u in UNITS} for a in ORDER},
               reference=R, primaries=pri, secondary=sec, strata=strata,
               opposed=opposed, band=BAND),
          open(d / "R7_READOUT.json", "w"), indent=1, default=float)
print(f"\nwritten: {d}/R7_READOUT.txt and .json")


==> anc/supplementary_material/runners/r7_runner.py <==
#!/usr/bin/env python3
"""Slot runner for study R7 (which STATISTIC of the N penalty is load-bearing).

BASE is copied verbatim from runner3.py's frozen seq-cifar100 BASE, via d1_runner.py and
r6_runner.py. This is DER++, so --beta 0.5 IS present and is the canonical value.

Five arms, one host, twelve units, sixty cells. See R7_PREREGISTRATION.md (md5
9810ceb0b896c25f8e253847b6b4381d), frozen 2026-09-18 02:55 before this file was run.

S_none and S_mean are the frozen 'delete' and 'mean' objectives -- proved by sentinel,
not asserted -- so this matrix is continuous with R2/R2E rather than a re-implementation.
"""
import argparse, json, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
PY = "/opt/conda/bin/python"
NUM_WORKERS = 8                      # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1",
        "--permute_classes", "1"]

ALPHA = "0.3"                        # canonical DER++, identical to R2, R2E and R6
BETA = "0.5"                         # canonical DER++ replay-CE coefficient
ARMS = [("S_orig", "original"), ("S_none", "none"), ("S_level", "level"),
        ("S_disp", "dispersion"), ("S_mean", "mean_target")]
SEEDS = list(range(260917501, 260917513))          # R2E's twelve units, same host


def cmd(arm, mode, seed, outdir, device=0):
    return [PY, "utils/main.py", "--model", "ces_nstat", *BASE,
            "--device", f"cuda:{device}",
            "--alpha", ALPHA, "--beta", BETA, "--seed", str(seed),
            "--results_path", str(outdir),
            "--ns_mode", mode,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def live_streams():
    out = subprocess.run(["nvidia-smi", "--query-compute-apps=used_memory",
                          "--format=csv,noheader,nounits"],
                         capture_output=True, text=True).stdout
    return sum(1 for l in out.splitlines() if l.strip() and int(l.strip()) > 1000)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveR7"))
    ap.add_argument("--slots", type=int, default=8)
    ap.add_argument("--stagger", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"

    # seed-major so all five arms of a unit finish close together on the same card
    cells = [(arm, m, s) for s in SEEDS for arm, m in ARMS]
    assert len(cells) == 60, len(cells)

    if a.dry_run:
        for arm, m, s in cells:
            c = cmd(arm, m, s, out)
            assert all(isinstance(x, str) for x in c)
            assert "ces_nstat" in c
            assert c[c.index("--beta") + 1] == BETA           # DER++, not DER
            assert c[c.index("--alpha") + 1] == "0.3"
            assert c[c.index("--ns_mode") + 1] == m
            assert "--ns_hperm" not in c                      # R7 does no H surgery
            assert "--nt_variant" not in c and "--nt_shift" not in c
            print(" ".join(c[1:]))
        from collections import Counter
        cnt = Counter(m for _, m, _ in cells)
        print(f"\n{len(cells)} commands built, all str, every one carries --beta {BETA} "
              f"and --alpha {ALPHA}; ns_mode census {dict(cnt)}; "
              f"{len(set(s for _, _, s in cells))} distinct units; no H surgery")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    pend, live, done, fails = list(cells), [], 0, []
    t0 = time.time()
    print(f"{len(cells)} cells, {a.slots} slots, stagger {a.stagger}s", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0:
                fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done}/{len(cells)})", flush=True)
        while pend and len(live) < a.slots and live_streams() < a.slots:
            arm, m, s = pend.pop(0)
            name = f"{arm}_s{s}"
            lf = open(logd / f"{name}.log", "w")
            p = subprocess.Popen(cmd(arm, m, s, out), cwd=str(MAMMOTH), stdout=lf,
                                 stderr=subprocess.STDOUT, start_new_session=True,
                                 env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                      "HOME": "/root",
                                      "PYTHONPATH": str(MAMMOTH)})
            live.append({"name": name, "p": p, "lf": lf})
            print(f"[{time.time()-t0:7.0f}s] START {name} "
                  f"({len(live)}/{a.slots} slots, {len(pend)} queued)", flush=True)
            time.sleep(a.stagger)
        time.sleep(5)
    print(f"WAVE DONE {done} cells, {len(fails)} failures, {time.time()-t0:.0f}s", flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    print("R7 complete. Nothing is read until all 60 cells are done; nothing follows "
          "automatically.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/r7_tail_runner.py <==
#!/usr/bin/env python3
"""R7 SCHEDULE AMENDMENT 1 -- boxG tail runner (three cells of unit 260917507 only).

DERIVED from r7_runner.py by one exact string replacement; BASE, ARMS, ALPHA, BETA and
cmd() are byte-identical.

Slot runner for study R7 (which STATISTIC of the N penalty is load-bearing).

BASE is copied verbatim from runner3.py's frozen seq-cifar100 BASE, via d1_runner.py and
r6_runner.py. This is DER++, so --beta 0.5 IS present and is the canonical value.

Five arms, one host, twelve units, sixty cells. See R7_PREREGISTRATION.md (md5
9810ceb0b896c25f8e253847b6b4381d), frozen 2026-09-18 02:55 before this file was run.

S_none and S_mean are the frozen 'delete' and 'mean' objectives -- proved by sentinel,
not asserted -- so this matrix is continuous with R2/R2E rather than a re-implementation.
"""
import argparse, json, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
PY = "/opt/conda/bin/python"
NUM_WORKERS = 8                      # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1",
        "--permute_classes", "1"]

ALPHA = "0.3"                        # canonical DER++, identical to R2, R2E and R6
BETA = "0.5"                         # canonical DER++ replay-CE coefficient
ARMS = [("S_orig", "original"), ("S_none", "none"), ("S_level", "level"),
        ("S_disp", "dispersion"), ("S_mean", "mean_target")]
SEEDS = list(range(260917501, 260917513))          # R2E's twelve units, same host


def cmd(arm, mode, seed, outdir, device=0):
    return [PY, "utils/main.py", "--model", "ces_nstat", *BASE,
            "--device", f"cuda:{device}",
            "--alpha", ALPHA, "--beta", BETA, "--seed", str(seed),
            "--results_path", str(outdir),
            "--ns_mode", mode,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def live_streams():
    out = subprocess.run(["nvidia-smi", "--query-compute-apps=used_memory",
                          "--format=csv,noheader,nounits"],
                         capture_output=True, text=True).stdout
    return sum(1 for l in out.splitlines() if l.strip() and int(l.strip()) > 1000)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveR7"))
    ap.add_argument("--slots", type=int, default=8)
    ap.add_argument("--stagger", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"

    # SCHEDULE AMENDMENT 1 -- boxG TAIL.  Units 508-512 were handed to boxD while all
    # five of their arms were still unstarted; this process must therefore NEVER launch
    # them, or the cell would run twice.  boxG keeps units 501-507.  501-506 are already
    # done or in flight under the original runner (pid 214380, stopped at 12:1x after
    # these three were the only unlaunched cells left on this host); the three cells
    # below are all that remain here.
    cells = [("S_level", "level", 260917507),
             ("S_disp", "dispersion", 260917507),
             ("S_mean", "mean_target", 260917507)]
    assert len(cells) == 3, len(cells)
    assert all(s == 260917507 for _, _, s in cells)
    assert not any(s in range(260917508, 260917513) for _, _, s in cells)

    if a.dry_run:
        for arm, m, s in cells:
            c = cmd(arm, m, s, out)
            assert all(isinstance(x, str) for x in c)
            assert "ces_nstat" in c
            assert c[c.index("--beta") + 1] == BETA           # DER++, not DER
            assert c[c.index("--alpha") + 1] == "0.3"
            assert c[c.index("--ns_mode") + 1] == m
            assert "--ns_hperm" not in c                      # R7 does no H surgery
            assert "--nt_variant" not in c and "--nt_shift" not in c
            print(" ".join(c[1:]))
        from collections import Counter
        cnt = Counter(m for _, m, _ in cells)
        print(f"\n{len(cells)} commands built, all str, every one carries --beta {BETA} "
              f"and --alpha {ALPHA}; ns_mode census {dict(cnt)}; "
              f"{len(set(s for _, _, s in cells))} distinct units; no H surgery")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    pend, live, done, fails = list(cells), [], 0, []
    t0 = time.time()
    print(f"{len(cells)} cells, {a.slots} slots, stagger {a.stagger}s", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0:
                fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done}/{len(cells)})", flush=True)
        while pend and len(live) < a.slots and live_streams() < a.slots:
            arm, m, s = pend.pop(0)
            name = f"{arm}_s{s}"
            lf = open(logd / f"{name}.log", "w")
            p = subprocess.Popen(cmd(arm, m, s, out), cwd=str(MAMMOTH), stdout=lf,
                                 stderr=subprocess.STDOUT, start_new_session=True,
                                 env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                      "HOME": "/root",
                                      "PYTHONPATH": str(MAMMOTH)})
            live.append({"name": name, "p": p, "lf": lf})
            print(f"[{time.time()-t0:7.0f}s] START {name} "
                  f"({len(live)}/{a.slots} slots, {len(pend)} queued)", flush=True)
            time.sleep(a.stagger)
        time.sleep(5)
    print(f"WAVE DONE {done} cells, {len(fails)} failures, {time.time()-t0:.0f}s", flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    print("R7 complete. Nothing is read until all 60 cells are done; nothing follows "
          "automatically.", flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/s14_runner.py <==
#!/usr/bin/env python3
"""STUDY 14 -- Historical-Specificity Ladder. Five arms, whole-unit blocking.

Prereg STUDY14_SPECIFICITY_LADDER_PREREGISTRATION.md.v2,
md5 0501da5b923c1000175ac0f7fe03d378, frozen before this file was written.
Units 260919001-260919012, n = 12 FIXED. One study, ONE explicit owner runner per host.
Whole units are never split across cards. No dispatcher, no auto-discovery of units.

  K_original  ces_nstat  --ns_mode original                  full per-coordinate N target
  K_self      ces_anchor --na_src per_example                the record's own mu_q,N(x)
  K_shuffle   ces_anchor --na_src within_stage_shuffled      another record's anchor
  K_stage     ces_anchor --na_src stage_mean                 the stratum's single scalar
  K_none      ces_nstat  --ns_mode none                      no N penalty -- denominator
"""
import argparse, glob, json, os, subprocess, sys, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"

ARMS = [
    ("K_original", "ces_nstat",  ["--ns_mode", "original"]),
    ("K_self",     "ces_anchor", ["--na_src", "per_example"]),
    ("K_shuffle",  "ces_anchor", ["--na_src", "within_stage_shuffled"]),
    ("K_stage",    "ces_anchor", ["--na_src", "stage_mean"]),
    ("K_none",     "ces_nstat",  ["--ns_mode", "none"]),
]
ALL_UNITS = list(range(260919001, 260919013))          # n = 12 FIXED


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    for s in units:
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            assert c[c.index("--alpha") + 1] == "0.3"
            assert c[c.index("--beta") + 1] == "0.5"
            assert c[c.index("--n_epochs") + 1] == "50"
            assert c[c.index("--num_workers") + 1] == "8"
            assert c[c.index("--permute_classes") + 1] == "1"
            assert c[c.index("--buffer_size") + 1] == "500"
            if model == "ces_anchor":
                assert c[c.index("--na_src") + 1] in (
                    "per_example", "within_stage_shuffled", "stage_mean")
                assert "--ns_mode" not in c and "--ns_hperm" not in c
            else:
                assert c[c.index("--ns_mode") + 1] in ("original", "none")
                assert "--na_src" not in c and "--ns_hperm" not in c   # one surgery per arm
    print(" ".join(cmd(*ARMS[2], units[0], out, 0)[1:]))
    print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
          f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
    # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
    for arm, model, extra in ARMS:
        c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
        r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
    print("argparse accepts all five arm shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; default = all cards")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveSL"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 10, "per-card ceiling is 10 (standing Owner rule)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None

    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None:
                n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:                   # whole unit, one card
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"STUDY14 HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/spec_runner.py <==
#!/usr/bin/env python3
"""SPEC-BUF -- historical-specificity breadth across replay budgets. TWO newly-run arms.

Prereg SPEC_BUF_PREREGISTRATION.md md5 44e7bc03e3356d20fb3093c002e56bdd, frozen before
this file was run. Migrates Study 14's construction result off buffer 500. No new
mechanism and no new code path: both arms already exist and have already run.

BLOCKING IS ON (unit x buffer): both arms of a given unit at a given buffer size run on
ONE card of ONE host and are never split.

  S_stage  ces_anchor --na_src stage_mean     == Study 14 K_stage
  S_none   ces_nstat  --ns_mode none          == Study 14 K_none
  S_full   NOT RUN HERE -- shared with HDIR-BUF's H_full (ces_nstat --ns_mode original)
           on the same unit and buffer. --share-sentinel proves the two command lines are
           identical apart from --ckpt_name and --results_path.
"""
import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms or buffer sizes.
BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.5"            # NOT levers. Never tuned, per buffer size or otherwise.
ARMS = [("S_stage", "ces_anchor", ["--na_src", "stage_mean"]),
        ("S_none",  "ces_nstat",  ["--ns_mode", "none"])]
SHARED_FULL = ("H_full", "ces_nstat", ["--ns_mode", "original"])   # HDIR-BUF's arm
BUFFERS = [200, 500, 2000]
ALL_UNITS = list(range(260919201, 260919209))          # SAME units as HDIR-BUF, by design
HDIR_OUT = str(ROOT / "results" / "waveHD")


def cmd(arm, model, extra, seed, buf, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE, "--buffer_size", str(buf),
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_b{buf}_s{seed}"]


def share_sentinel(out):
    """Prove SPEC-BUF's notion of Full is byte-identical to HDIR-BUF's H_full."""
    bad = []
    for s in ALL_UNITS:
        for buf in BUFFERS:
            mine = cmd("S_full", SHARED_FULL[1], SHARED_FULL[2], s, buf, out, 0)
            hdir = cmd("H_full", SHARED_FULL[1], SHARED_FULL[2], s, buf, HDIR_OUT, 0)
            def strip(c):
                c = list(c)
                for flag in ("--ckpt_name", "--results_path"):
                    i = c.index(flag); del c[i:i + 2]
                return c
            if strip(mine) != strip(hdir):
                bad.append((s, buf, [a for a, b in zip(strip(mine), strip(hdir)) if a != b]))
    if bad:
        print("SHARE SENTINEL FAILED on %d (unit,buffer) pairs:" % len(bad))
        for b in bad[:5]: print("   ", b)
        return 1
    print("SHARE SENTINEL PASS: S_full == HDIR H_full token-for-token on all %d "
          "(unit x buffer) pairs, apart from --ckpt_name and --results_path."
          % (len(ALL_UNITS) * len(BUFFERS)))
    print("  reference command (unit %d, buffer %d):" % (ALL_UNITS[0], BUFFERS[0]))
    print("  " + " ".join(cmd("H_full", SHARED_FULL[1], SHARED_FULL[2],
                              ALL_UNITS[0], BUFFERS[0], HDIR_OUT, 0)[1:]))
    return 0


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, bufs, out, allow):
    for s in units:
        for buf in bufs:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, buf, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index("--alpha") + 1] == "0.3"
                assert c[c.index("--beta") + 1] == "0.5"
                assert c[c.index("--n_epochs") + 1] == "50"
                assert c[c.index("--num_workers") + 1] == "8"
                assert c[c.index("--permute_classes") + 1] == "1"
                assert int(c[c.index("--buffer_size") + 1]) in BUFFERS
                if model == "ces_anchor":
                    assert c[c.index("--na_src") + 1] == "stage_mean"
                    assert "--ns_mode" not in c and "--ns_hperm" not in c
                else:
                    assert c[c.index("--ns_mode") + 1] == "none"
                    assert "--na_src" not in c and "--ns_hperm" not in c
    print(" ".join(cmd(*ARMS[0], units[0], bufs[0], out, 0)[1:]))
    print(f"\n{len(units)*len(bufs)*len(ARMS)} commands for {len(units)*len(bufs)} "
          f"(unit x buffer) blocks; arms {dict(Counter(x[0] for x in ARMS))}; "
          f"buffers {bufs}; cards {allow or 'all'}")
    for buf in bufs:
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], buf, out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm} b{buf}: rc={r.returncode}\n{r.stderr[-700:]}"
    print(f"argparse accepts all {len(ARMS)}x{len(bufs)} arm/buffer shapes (rc=0)")
    return share_sentinel(out)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--buffers", default=",".join(str(b) for b in BUFFERS))
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveSP"))
    ap.add_argument("--per-card", type=int, default=10, dest="per_card")
    ap.add_argument("--stagger", type=int, default=12)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    ap.add_argument("--share-sentinel", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    bufs = [int(x) for x in a.buffers.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert set(bufs) <= set(BUFFERS), f"unknown buffers {set(bufs)-set(BUFFERS)}"
    assert a.per_card <= 10, "per-card ceiling is 10 (standing Owner rule)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.share_sentinel: return share_sentinel(out)
    if a.dry_run: return dry_run(units, bufs, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        for buf in bufs:
            names = [f"final_{arm}_b{buf}_s{s}" for arm, _, _ in ARMS]
            if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
                print(f"  skip block s{s} b{buf} (already complete)", flush=True); continue
            if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
                   for ln in running.splitlines()):
                print(f"  skip block s{s} b{buf} (in flight)", flush=True); continue
            pend.append((s, buf))
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} blocks x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s, buf = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for block s{s} b{buf} "
                  f"({len(pend)} blocks queued)", flush=True)
            for arm, model, extra in ARMS:
                name = f"{arm}_b{buf}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, buf, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"SPEC-BUF HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/tcf_analyze.py <==
"""Frozen TCF checkpoint reducer. Never select effects from incomplete cohorts."""
import argparse, hashlib, json, math, statistics
from pathlib import Path
from ngf_stats import stats, file_hash, require_one

ARMS=['TN_niso','TN_none','TN_full','TCF_level','TCF_disp']
UNITS=list(range(260919401,260919409))

def interaction(both,level,disp,none): return both-level-disp+none

def validate_rows(rows):
    expected={(a,s) for a in ARMS for s in UNITS}
    keys=[(r['arm'],r['seed']) for r in rows]
    if len(keys)!=len(set(keys)) or set(keys)!=expected: raise ValueError('census mismatch')
    d={(r['arm'],r['seed']):r for r in rows}
    for s in UNITS:
        if any(d[a,s]['class_order']!=d[ARMS[0],s]['class_order'] for a in ARMS):
            raise ValueError('class order mismatch')
    if not all(math.isfinite(r[k]) for r in rows for k in ('J','old','latest')):
        raise ValueError('nonfinite')
    return d

def export(a,m):
    import torch
    ck=Path(a.checkpoints); specs=[]
    for c in m['cells']:
        if c['host']==a.host:
            path=require_one(list(ck.glob(c['name']+'_*_last.pt')))
            specs.append((path,'TCF_level' if c['mode']=='level' else 'TCF_disp',c['seed'],c['mode']))
    for r in m['parent_inventory']:
        if r['host']==a.host:
            arm={'original':'TN_full','mean_target':'TN_niso','none':'TN_none'}[r['mode']]
            path=ck/Path(r['path']).name
            assert path.is_file(); specs.append((path,arm,r['seed'],r['mode']))
    assert specs, 'unknown host'
    rows=[]
    for path,arm,seed,mode in specs:
        x=torch.load(path,map_location='cpu',weights_only=False)
        args=x['args'] if isinstance(x['args'],dict) else vars(x['args'])
        for k,v in dict(seed=seed,ns_mode=mode,model='ces-nstat',dataset='seq-tinyimg',
                        buffer_size=500,n_epochs=100,alpha=.2,beta=.5,lr=.03,
                        num_workers=8,batch_size=32,minibatch_size=32).items():
            assert args[k]==v,(path,k,args[k],v)
        assert args.get('lr_scheduler') is None
        expected=next(r for r in m['parent_inventory'] if r['seed']==seed)
        order=list(map(int,args['class_order'])); assert order==expected['class_order']
        result=x['results'][-1]; assert len(result['accs'])==10
        task=list(map(float,result['fullaccs'][-1])); assert len(task)==10
        rows.append(dict(arm=arm,seed=seed,class_order=order,J=float(result['accs'][-1]),
                         old=statistics.mean(task[:-1]),latest=task[-1],per_task=task,
                         path=str(path),sha256=file_hash(path)))
        del x
    return dict(status='SHARD_ONLY',manifest_sha256=file_hash(Path(a.manifest)),rows=rows)

def analyze(rows):
    d=validate_rows(rows); out=dict(status='COMPLETE',census=40,new_cells=16,
            reused_states=24,means={a:statistics.mean(d[a,s]['J'] for s in UNITS) for a in ARMS})
    primary=stats([interaction(d['TN_niso',s]['J'],d['TCF_level',s]['J'],
                        d['TCF_disp',s]['J'],d['TN_none',s]['J']) for s in UNITS])
    control=stats([d['TN_niso',s]['J']-d['TN_none',s]['J'] for s in UNITS])
    for st in (primary,control): st.pop('p_tost'); st.pop('ci90')
    pj=max(primary['p_positive'],control['p_positive'])
    out.update(primary_interaction=primary,live_control=control,p_joint=pj,
               positive_policy_interaction=(pj<.05),secondaries={})
    pairs=[('TN_niso','TCF_level'),('TN_niso','TCF_disp'),('TCF_level','TN_none'),
           ('TCF_disp','TN_none'),('TCF_level','TN_full'),('TCF_disp','TN_full')]
    for x,y in pairs:
        out['secondaries'][x+'-'+y]={}
        for ep in ('J','old','latest'):
            v=stats([d[x,s][ep]-d[y,s][ep] for s in UNITS])
            for key in ('p_tost','p_positive','ci90'): v.pop(key)
            out['secondaries'][x+'-'+y][ep]=v
    out['mandatory_task_coordinates']='PENDING_SEPARATE_JAC_INFERENCE'
    out['claim_limit']='Policy interaction, not mediation or gradient-matched mechanism; shared controls; no equivalence test.'
    return out

def main():
    p=argparse.ArgumentParser(); p.add_argument('--manifest',required=True)
    p.add_argument('--manifest-sha256',required=True); p.add_argument('--host')
    p.add_argument('--checkpoints'); p.add_argument('--merge',nargs='+'); p.add_argument('--output',required=True)
    a=p.parse_args(); assert file_hash(Path(a.manifest))==a.manifest_sha256
    m=json.loads(Path(a.manifest).read_text())
    if a.merge:
        shards=[json.loads(Path(f).read_text()) for f in a.merge]
        assert all(s['manifest_sha256']==a.manifest_sha256 for s in shards)
        out=analyze([r for s in shards for r in s['rows']])
    else: out=export(a,m)
    with open(a.output,'x') as f: json.dump(out,f,indent=2)
    print(out['status'])

if __name__=='__main__': main()


==> anc/supplementary_material/runners/tcf_dispatch.py <==
"""TCF fixed-manifest admission, no automatic retries or outcome-dependent branches."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import signal
import subprocess
import time

ROOT=Path('/workspace/ces')
MAM=ROOT/'mammoth'
MODES={'level':'TCF_level','dispersion':'TCF_disp'}

def command(python,mode,seed,card):
    if mode not in MODES or seed not in range(260919401,260919409):
        raise ValueError('unknown mode/unit')
    return [python,'utils/main.py','--model','ces_nstat','--dataset','seq-tinyimg',
        '--backbone','resnet18','--buffer_size','500','--lr','0.03','--n_epochs','100',
        '--batch_size','32','--minibatch_size','32','--num_workers','8','--non_verbose','1',
        '--permute_classes','1','--device',f'cuda:{card}','--alpha','0.2','--beta','0.5',
        '--seed',str(seed),'--results_path',str(ROOT/'results/waveTCF'),
        '--ns_mode',mode,'--savecheck','last','--ckpt_name',f'final_{MODES[mode]}_s{seed}']

def validate(cells):
    names=[c['name'] for c in cells]
    if len(names)!=len(set(names)): raise ValueError('duplicate identity')

def pending(names,counts,in_flight):
    if any(counts.get(n,0)>1 for n in names): raise RuntimeError('duplicate artifact')
    if any(n in in_flight for n in names): raise RuntimeError('already running')
    return [n for n in names if not counts.get(n,0)]

def sha(path): return hashlib.sha256(Path(path).read_bytes()).hexdigest()

def main():
    p=argparse.ArgumentParser()
    p.add_argument('--manifest',required=True)
    p.add_argument('--sha256',required=True)
    p.add_argument('--host',required=True)
    p.add_argument('--card',required=True,type=int)
    a=p.parse_args()
    assert sha(a.manifest)==a.sha256, 'manifest mismatch'
    m=json.loads(Path(a.manifest).read_text()); validate(m['cells'])
    for rel,h in m['source_sha256'].items():
        assert sha(MAM/rel)==h, f'source mismatch: {rel}'
    cells=[c for c in m['cells'] if c['host']==a.host and c['card']==a.card]
    assert 0<len(cells)<=4
    out=ROOT/'results/waveTCF'; out.mkdir(parents=True,exist_ok=True)
    lock=open(out/f'{a.host}_c{a.card}.lock','a')
    fcntl.flock(lock,fcntl.LOCK_EX|fcntl.LOCK_NB)
    # Static ownership and hash-bound manifest prevent cross-host duplicate admission.
    procs=subprocess.check_output(['ps','-eo','args'],text=True)
    names=[c['name'] for c in cells]
    active={n for n in names if f'--ckpt_name {n}' in procs}
    counts={n:len(list((MAM/'checkpoints').glob(n+'_*_last.pt'))) for n in names}
    todo=set(pending(names,counts,active))
    # Existing artifacts are never retried or overwritten; reducer validates completeness.
    live=[]; start=time.time(); failed=False
    cap=m['card_budget_hours'][f'{a.host}:{a.card}']*3600
    journal=out/f'{a.host}_c{a.card}.events.jsonl'
    if journal.exists():
        raise RuntimeError('prior dispatcher journal exists: inspect before manual resume')
    jf=open(journal,'x')
    def event(**d):
        d['utc_epoch']=time.time(); jf.write(json.dumps(d)+'\n'); jf.flush()
        print(json.dumps(d),flush=True)
    event(event='START',manifest_sha256=a.sha256,physical_cap_s=cap)
    env=dict(os.environ, PYTHONPATH=str(MAM))
    env.pop('CUDA_VISIBLE_DEVICES',None)
    def harvest():
        nonlocal failed
        for r in live:
            if not r['done'] and r['p'].poll() is not None:
                r['done']=True; rc=r['p'].returncode; r['lf'].close()
                failed |= rc!=0
                event(event='CELL_EXIT',name=r['name'],rc=rc,wall_s=time.time()-r['start'])
    try:
        for c in cells:
            harvest()
            if failed: break
            if c['name'] not in todo: continue
            if time.time()>=m['cutoff_epoch'] or time.time()-start>=cap:
                raise RuntimeError('admission budget/deadline exceeded')
            assert c['argv']==command(c['argv'][0],c['mode'],c['seed'],c['card'])
            lf=open(out/(c['name']+'.log'),'x')
            proc=subprocess.Popen(c['argv'],cwd=MAM,env=env,stdout=lf,
                                  stderr=subprocess.STDOUT,start_new_session=True)
            live.append(dict(name=c['name'],p=proc,lf=lf,start=time.time(),done=False))
            event(event='CELL_START',name=c['name'],pid=proc.pid,argv=c['argv'])
            time.sleep(60)
        while any(not r['done'] for r in live):
            harvest()
            if time.time()-start>=cap or time.time()>=m['cutoff_epoch']:
                for r in live:
                    if not r['done']:
                        os.killpg(r['p'].pid,signal.SIGTERM)
                event(event='BUDGET_STOP'); failed=True
                break
            time.sleep(20)
        harvest(); event(event='HOST_CARD_END',failed=failed,physical_wall_s=time.time()-start)
    finally:
        jf.close()
    return int(failed)

if __name__=='__main__': raise SystemExit(main())


==> anc/supplementary_material/runners/tcf_preflight.py <==
"""Read-only source/parent inventory plus CPU algebra and parser checks."""
import argparse, glob, hashlib, json, subprocess
from pathlib import Path
import torch
from ces.n_stat import n_stat_penalty
from tcf_dispatch import command

def main():
    p=argparse.ArgumentParser(); p.add_argument('--python',required=True)
    p.add_argument('--out',required=True); a=p.parse_args()
    paths=['ces/n_stat.py','models/ces_nstat.py','ces/n_target.py','ces/support_ablation.py',
           'datasets/seq_tinyimagenet.py','utils/buffer.py','utils/training.py',
           'backbone/ResNetBlock.py']
    hashes={s:hashlib.sha256(Path(s).read_bytes()).hexdigest() for s in paths}
    torch.manual_seed(260920932)
    z=torch.randn(7,200,dtype=torch.float64,requires_grad=True)
    q=torch.randn_like(z); mask=torch.rand(7,200)>.4; mask[0]=False
    mask[1]=False; mask[1,0]=True
    rng=torch.get_rng_state().clone()
    l=n_stat_penalty(z,q,mask,'level'); d=n_stat_penalty(z,q,mask,'dispersion')
    both=n_stat_penalty(z,q,mask,'mean_target')
    err=abs(float((l+d-both).detach()))
    ga=torch.autograd.grad(l+d,z,retain_graph=True)[0]
    gb=torch.autograd.grad(both,z)[0]
    ge=float((ga-gb).abs().max()); assert err<1e-12 and ge<1e-12
    assert torch.equal(rng,torch.get_rng_state())
    parents=[]
    for f in sorted(glob.glob('checkpoints/final_TN_*_last.pt')):
        x=torch.load(f,map_location='cpu',weights_only=False)
        ar=x['args'] if isinstance(x['args'],dict) else vars(x['args'])
        for k,v in dict(dataset='seq-tinyimg',buffer_size=500,lr=.03,n_epochs=100,
                        batch_size=32,minibatch_size=32,num_workers=8,alpha=.2,beta=.5,
                        model='ces-nstat',permute_classes=True).items():
            assert ar[k]==v,(f,k,ar[k],v)
        assert ar.get('lr_scheduler') is None
        assert len(x['results'][-1]['accs'])==10
        parents.append({'path':f,'seed':ar['seed'],'mode':ar['ns_mode'],
                        'class_order':list(map(int,ar['class_order']))})
        del x
    for mode in ('level','dispersion'):
        c=command(a.python,mode,260919401,0)+['--help']
        r=subprocess.run(c,capture_output=True,text=True)
        assert r.returncode==0,r.stderr[-1000:]
    collisions=glob.glob('checkpoints/*TCF*')
    assert not collisions,collisions
    out={'source_sha256':hashes,'algebra_value_error':err,'algebra_grad_error':ge,
         'rng_unchanged':True,'parents':parents,'collisions':collisions}
    with open(a.out,'x') as f: json.dump(out,f,indent=2)
    print('PASS',len(parents),'parent states; sources/algebra/parser verified')

if __name__=='__main__': main()


==> anc/supplementary_material/runners/tcf_smoke.py <==
"""Two-task, one-epoch smoke; never produces scientific cohort observations."""
import json, os, subprocess, time
from pathlib import Path
from tcf_dispatch import command, ROOT, MAM

rows=[]
for mode in ('level','dispersion'):
    c=command(str(ROOT/'.r7env/bin/python'),mode,260919401,2)
    for flag,value in {'--seed':'260920932','--n_epochs':'1',
                       '--ckpt_name':f'tcf_technical_{mode}_260920932',
                       '--results_path':str(ROOT/'results/tcf_technical')}.items():
        c[c.index(flag)+1]=value
    c+=['--stop_after','2']
    with open(ROOT/f'tcf_technical_{mode}.log','x') as f:
        start=time.time()
        r=subprocess.run(c,cwd=MAM,stdout=f,stderr=subprocess.STDOUT,
                         env=dict(os.environ,PYTHONPATH=str(MAM)),timeout=1800)
    rows.append(dict(mode=mode,argv=c,rc=r.returncode,wall_s=time.time()-start))
    if r.returncode: break
with open(ROOT/'tcf_smoke_receipt_20260920.json','x') as f: json.dump(rows,f,indent=2)
assert len(rows)==2 and all(r['rc']==0 for r in rows),rows
print('BOTH TECHNICAL SMOKES PASS',flush=True)


==> anc/supplementary_material/runners/td_runner.py <==
"""TINY-REP (conditional Route-A replication, prereg
TINY_DISP_CONDITIONAL_PREREGISTRATION.md) -- ONE arm on TINY-NISO's own 8 units.
Launches ONLY after prereg gates L1-L4 (TINY 24/24; N-GEOM decisive single
component; byte-identical module transport; smoke). Comparators TN_* NOT re-run.
TD_MODE env selects the frozen arm mode (disp|level) fixed at prereg L2.

HOST AND CARD ARE DESCRIPTIVE ONLY: any free card on any fleet host may carry a
cell; whole-unit (single-cell) blocking, per_card 4, stagger 60 (Tiny recipe)."""

import argparse, glob, hashlib, json, os, subprocess, sys, time
from pathlib import Path

ROOT = Path("/workspace/ces")
MAMMOTH = ROOT / "mammoth"
CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms.

BASE = ["--dataset", "seq-tinyimg", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "100", "--batch_size", "32", "--minibatch_size", "32",
        "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.2", "0.5"        # TinyImageNet's own canonical values; NOT levers

import os as _os
MODE = _os.environ.get("TD_MODE", "")
assert MODE in ("disp", "level"), "TD_MODE env must be 'disp' or 'level' (fixed at prereg L2)"
ARMS = [
    ("TD_rep", "ces_nstat_geom", ["--ng_mode", MODE]),
]
ALL_UNITS = list(range(260919401, 260919409))          # n = 8 FIXED (TINY-NISO's cohort)

FROZEN = [MAMMOTH / "ces" / "n_generic_anchor.py",
          MAMMOTH / "models" / "ces_nstat_generic.py"]
NEW = [MAMMOTH / "ces" / "n_geom.py",
       MAMMOTH / "models" / "ces_nstat_geom.py"]   # L3: shas must match boxD's record


def unit_plan(stems, existing, in_flight):
    """Interrupt-resume decision for ONE unit, in ARMS order. existing / in_flight are
    sets of ckpt_name stems (e.g. final_TD_rep_s260919401). Returns the arm tuples to
    launch: [] = the unit is complete, None = an arm of it is in flight (hands off),
    else ONLY the missing arms. A completed arm is never re-run: mammoth timestamps its
    checkpoint filenames, so a re-run would silently leave a SECOND checkpoint for the
    same arm and inflate n."""
    miss = []
    for atup, nm in zip(ARMS, stems):
        if nm in existing:
            continue
        if nm in in_flight:
            return None
        miss.append(atup)
    return miss


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]
            uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l:
            continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu:
            n[uu[u]] += 1
    return n


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True, help="comma list this HOST owns")
    ap.add_argument("--cards", default="", help="comma list; intersected with the prereg's {1,2}")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveTD"))
    ap.add_argument("--per-card", type=int, default=4, dest="per_card")
    ap.add_argument("--stagger", type=int, default=60)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"

    for p in FROZEN + NEW:
        assert p.is_file(), f"missing module {p}"
    print("sha256 frozen  " + json.dumps(
        {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in FROZEN}), flush=True)
    print("sha256 swapped " + json.dumps(
        {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in NEW}), flush=True)

    allow = [c for c in a.cards.split(",") if c] if a.cards else None

    if a.dry_run:
        from collections import Counter
        for s in units:
            for arm, model, extra in ARMS:
                c = cmd(arm, model, extra, s, out, 0)
                assert all(isinstance(x, str) for x in c)
                assert c[c.index('--alpha') + 1] == '0.2'
                assert c[c.index('--beta') + 1] == '0.5'
                assert '--lr_scheduler' not in c   # Tiny recipe has no scheduler
                assert c[c.index('--n_epochs') + 1] == '100'
                assert c[c.index('--num_workers') + 1] == '8'
                assert c[c.index('--permute_classes') + 1] == '1'
                assert c[c.index('--buffer_size') + 1] == '500'
                # mammoth uses parse_known_args: unknown flags are SILENTLY dropped,
                # so only value-level assertions on the composed argv guard anything.
                assert model == 'ces_nstat_geom'
                want = extra[1]                           # the arm's own mode
                assert want == MODE in ('level', 'disp')
                assert c[c.index('--ng_mode') + 1] == want
                assert c.count('--ng_mode') == 1
                assert '--ns_mode' not in c and '--ns_hperm' not in c
                assert '--na_src' not in c and '--iso_region' not in c
        for arm, model, extra in ARMS:
            print(" ".join(cmd(arm, model, extra, units[0], out, 0)[1:]))
        print(f"\n{len(units)*len(ARMS)} commands built for {len(units)} units; "
              f"arm census {dict(Counter(x[0] for x in ARMS))}; cards {allow}"
              )
        # prove argparse ACCEPTS each shape: rc=2 otherwise looks like a finished cell
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
            r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                               env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                    "PYTHONPATH": str(MAMMOTH)})
            assert r.returncode == 0, f"{arm}: argparse rc={r.returncode}\n{r.stderr[-700:]}"
        print("argparse accepts BOTH arm shapes (rc=0)")
        for arm, model, extra in ARMS:
            bad = cmd(arm, model, ["--ng_mode", "definitely_not_a_mode"], units[0], out, 0) + ["--help"]
            rb = subprocess.run(bad, cwd=str(MAMMOTH), capture_output=True, text=True,
                                env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                     "PYTHONPATH": str(MAMMOTH)})
            assert rb.returncode != 0, f"{arm}: a bogus --ng_mode was ACCEPTED"
        print("argparse rejects a bogus --ng_mode on both models")
        # interrupt-resume self-test of the pure decision function (no filesystem): a
        # partial unit launches ONLY its missing arm; complete and in-flight units are
        # never touched -- this is what makes preemption unable to duplicate a cell
        S = [f"final_{a}_s999" for a, _, _ in ARMS]
        assert len(ARMS) == 1, "self-test written for the single-arm TD runner"
        assert unit_plan(S, set(), set()) == ARMS
        assert unit_plan(S, {S[0]}, set()) == []
        assert unit_plan(S, set(), {S[0]}) is None
        print("interrupt-resume self-test: single-arm; complete/in-flight untouched")
        return 0

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        stems = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        existing = {nm for nm in stems if glob.glob(str(CK / f"{nm}_*_last.pt"))}
        inflight = {nm for nm in stems
                    if any(ln.endswith(f"--ckpt_name {nm}")
                           for ln in running.splitlines())}
        plan = unit_plan(stems, existing, inflight)
        if plan is None:
            print(f"  skip unit {s} (an arm is in flight)", flush=True); continue
        if not plan:
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if len(plan) < len(ARMS):
            print(f"  RESUME unit {s}: launching only the {len(plan)} missing arm(s) "
                  f"({', '.join(a for a, _, _ in plan)})", flush=True)
        pend.append((s, plan))
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units holding {sum(len(p) for _, p in pend)} missing arm(s) to run; "
          f"cards {allow if allow is not None else 'all'} ceiling {a.per_card}", flush=True)
    if allow is not None:
        have = streams_by_card()
        if not [c for c in allow if c in have]:
            print(f"HELD: none of --cards {allow} exists on this host; exiting 3", flush=True)
            return 3
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None:
                n = {c: v for c, v in n.items() if str(c) in allow}
            mine = {}
            for L in live:
                mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n.get(c, 0), mine.get(c, 0)) for c in n}
            if not occ:
                break
            card = min(sorted(occ), key=lambda c: occ[c])    # least-loaded, never first-fit
            s, plan = pend[0]
            if occ[card] + len(plan) > a.per_card:
                break
            pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for unit {s} "
                  f"({len(plan)} arm(s), {len(pend)} units queued)", flush=True)
            for arm, model, extra in plan:                   # missing arms only, one card
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT,
                                     start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"TINY-REP HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails:
        print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/tiny_runner.py <==
#!/usr/bin/env python3
"""TINY-HDIR -- H-direction breadth on a SECOND DATASET. Three arms, seq-tinyimg.

Prereg TINY_HDIR_PREREGISTRATION.md md5 615bf3c3d7d1d2417a030f702a15aab5, frozen before
Replicates the Study-13 headline off the buffer-500 operating point. NO new mechanism,
no new code path: the three arms are Study-13's own arms, byte-identical in construction.

BLOCKING IS ON (unit x buffer): all THREE arms of a given unit at a given buffer size run
on ONE card of ONE host and are never split. That is the contrast the study is built on.

  H_full   ces_nstat --ns_mode original                      == Study 13 K_full
  H_iso    ces_iso   --iso_region h_nongold                  == Study 13 K_Hiso
  H_perm   ces_nstat --ns_hperm blockwise_nongold_permute    == Study 13 K_Hperm
"""
import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms or buffer sizes.
# THE TINYIMAGENET RECIPE, read off an existing healthy seq-tinyimg checkpoint in this
# programme -- NOT the CIFAR recipe. No scheduler, 100 epochs, alpha 0.2. See prereg §2:
# the alpha/scheduler difference from CIFAR is a stated confound, and the comparison that
# matters is between the three ARMS, which share this recipe exactly.
BASE = ["--dataset", "seq-tinyimg", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "100", "--batch_size", "32", "--minibatch_size", "32",
        "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.2", "0.5"            # NOT levers. TinyImageNet's own canonical values.
ARMS = [("TH_full", "ces_nstat", ["--ns_mode", "original"]),
        ("TH_iso",  "ces_iso",   ["--iso_region", "h_nongold"]),
        ("TH_perm", "ces_nstat", ["--ns_hperm", "blockwise_nongold_permute"])]
ALL_UNITS = list(range(260919301, 260919305))          # n = 4 FIXED


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    for s in units:
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            assert c[c.index("--alpha") + 1] == "0.2", "TinyImageNet alpha is 0.2, not CIFAR's 0.3"
            assert c[c.index("--beta") + 1] == "0.5"
            assert c[c.index("--n_epochs") + 1] == "100", "TinyImageNet runs 100 epochs, not 50"
            assert "--lr_scheduler" not in c, "the healthy TinyImageNet recipe has NO scheduler"
            assert c[c.index("--num_workers") + 1] == "8"
            assert c[c.index("--permute_classes") + 1] == "1"
            assert c[c.index("--buffer_size") + 1] == "500"
            assert c[c.index("--dataset") + 1] == "seq-tinyimg"
            if model == "ces_iso":
                assert c[c.index("--iso_region") + 1] == "h_nongold"
                assert "--ns_mode" not in c and "--ns_hperm" not in c
            elif arm == "TH_perm":
                assert c[c.index("--ns_hperm") + 1] == "blockwise_nongold_permute"
                assert "--ns_mode" not in c          # one surgery per arm
            else:
                assert c[c.index("--ns_mode") + 1] == "original"
                assert "--ns_hperm" not in c
    print(" ".join(cmd(*ARMS[1], units[0], out, 0)[1:]))
    print(f"\n{len(units)*len(ARMS)} commands for {len(units)} units; "
          f"arms {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
    for arm, model, extra in ARMS:
        c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
        r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: rc={r.returncode}\n{r.stderr[-700:]}"
    print(f"argparse accepts all {len(ARMS)} arm shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveTH"))
    ap.add_argument("--per-card", type=int, default=4, dest="per_card")
    ap.add_argument("--stagger", type=int, default=60)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 4, "seq-tinyimg loads a 5.1 GiB dataset per stream; the ceiling here is 4 (prereg 5)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"TINY-HDIR HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/tnf_runner.py <==
#!/usr/bin/env python3
"""TNF -- fixed N anchor a=-2 on TinyImageNet (prereg TNF_PREREG.md sha b-see PREREG_SHA). Derived from tniso_runner.py by exact replacement.
TINY-NISO -- three arms on TinyImageNet, whole-unit blocking. Derived from tiny_runner.py.

Prereg TINY_NISO_PREREGISTRATION.md,
sha256 d00e74dd85969d6038e222b25302090efe8d5a029108f225c0ee233a24ed9cc1, frozen before this
file was written. Units 260919401-260919408, n = 8 FIXED, a FRESH cohort. ONE explicit
owner runner per host. Whole units are never split across cards.

  TN_full  ces_nstat --ns_mode original      the full per-coordinate N target
  TN_niso  ces_nstat --ns_mode mean_target   level(own cached mean) + dispersion
  TN_none  ces_nstat --ns_mode none          no N penalty -- the denominator

No new model file, no new penalty module, no new flag: all three are already-frozen code
that has run on CIFAR-100, and --ns_mode original has already run on seq-tinyimg as
TINY-HDIR's TH_full. BASE below is TINY-HDIR's BASE, character for character, so the
dataset's own recipe cannot drift.

MEMORY: seq-tinyimg loads a 5.1 GiB processed dataset per stream. --per-card 4 and a 60 s
stagger are the standing ceiling for this dataset and are asserted below, not advisory.
"""

import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms or buffer sizes.
# THE TINYIMAGENET RECIPE, read off an existing healthy seq-tinyimg checkpoint in this
# programme -- NOT the CIFAR recipe. No scheduler, 100 epochs, alpha 0.2. See prereg §2:
# the alpha/scheduler difference from CIFAR is a stated confound, and the comparison that
# matters is between the three ARMS, which share this recipe exactly.
BASE = ["--dataset", "seq-tinyimg", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "100", "--batch_size", "32", "--minibatch_size", "32",
        "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.2", "0.5"            # NOT levers. TinyImageNet's own canonical values.
ARMS = [("TNF_am2", "ces_nstat_fixed", ["--ng_const", "-2.0"])]
ALL_UNITS = list(range(260919401, 260919409))          # n = 8 FIXED


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    for s in units:
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            assert c[c.index('--alpha') + 1] == '0.2'      # TinyImageNet's own
            assert c[c.index('--beta') + 1] == '0.5'
            assert c[c.index('--n_epochs') + 1] == '100'
            assert c[c.index('--num_workers') + 1] == '8'
            assert c[c.index('--buffer_size') + 1] == '500'
            assert c[c.index('--permute_classes') + 1] == '1'
            assert c[c.index('--dataset') + 1] == 'seq-tinyimg'
            assert '--lr_scheduler' not in c   # TinyImageNet runs without one
            # mammoth parses with parse_known_args: an unknown or stale flag is
            # SILENTLY dropped, so only value-level argv assertions guard anything.
            assert model == 'ces_nstat_fixed'
            assert c.count('--ng_const') == 1 and c[c.index('--ng_const') + 1] == '-2.0'
            for bad in ('--ns_hperm', '--na_src', '--iso_region', '--np_mode', '--ng_mode', '--ns_mode'):
                assert bad not in c
    print(" ".join(cmd(*ARMS[0], units[0], out, 0)[1:]))
    print(f"\n{len(units)*len(ARMS)} commands for {len(units)} units; "
          f"arms {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
    for arm, model, extra in ARMS:
        c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
        r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: rc={r.returncode}\n{r.stderr[-700:]}"
    print(f"argparse accepts all {len(ARMS)} arm shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveTNF"))
    ap.add_argument("--per-card", type=int, default=4, dest="per_card")
    ap.add_argument("--stagger", type=int, default=60)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 4, "seq-tinyimg loads a 5.1 GiB dataset per stream; the ceiling here is 4 (prereg 5)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"TNF HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/tniso_runner.py <==
#!/usr/bin/env python3
"""TINY-NISO -- three arms on TinyImageNet, whole-unit blocking. Derived from tiny_runner.py.

Prereg TINY_NISO_PREREGISTRATION.md,
sha256 d00e74dd85969d6038e222b25302090efe8d5a029108f225c0ee233a24ed9cc1, frozen before this
file was written. Units 260919401-260919408, n = 8 FIXED, a FRESH cohort. ONE explicit
owner runner per host. Whole units are never split across cards.

  TN_full  ces_nstat --ns_mode original      the full per-coordinate N target
  TN_niso  ces_nstat --ns_mode mean_target   level(own cached mean) + dispersion
  TN_none  ces_nstat --ns_mode none          no N penalty -- the denominator

No new model file, no new penalty module, no new flag: all three are already-frozen code
that has run on CIFAR-100, and --ns_mode original has already run on seq-tinyimg as
TINY-HDIR's TH_full. BASE below is TINY-HDIR's BASE, character for character, so the
dataset's own recipe cannot drift.

MEMORY: seq-tinyimg loads a 5.1 GiB processed dataset per stream. --per-card 4 and a 60 s
stagger are the standing ceiling for this dataset and are asserted below, not advisory.
"""

import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms or buffer sizes.
# THE TINYIMAGENET RECIPE, read off an existing healthy seq-tinyimg checkpoint in this
# programme -- NOT the CIFAR recipe. No scheduler, 100 epochs, alpha 0.2. See prereg §2:
# the alpha/scheduler difference from CIFAR is a stated confound, and the comparison that
# matters is between the three ARMS, which share this recipe exactly.
BASE = ["--dataset", "seq-tinyimg", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "100", "--batch_size", "32", "--minibatch_size", "32",
        "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.2", "0.5"            # NOT levers. TinyImageNet's own canonical values.
ARMS = [("TN_full", "ces_nstat", ["--ns_mode", "original"]),
        ("TN_niso", "ces_nstat", ["--ns_mode", "mean_target"]),
        ("TN_none", "ces_nstat", ["--ns_mode", "none"])]
ALL_UNITS = list(range(260919401, 260919409))          # n = 8 FIXED


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    for s in units:
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            assert c[c.index('--alpha') + 1] == '0.2'      # TinyImageNet's own
            assert c[c.index('--beta') + 1] == '0.5'
            assert c[c.index('--n_epochs') + 1] == '100'
            assert c[c.index('--num_workers') + 1] == '8'
            assert c[c.index('--buffer_size') + 1] == '500'
            assert c[c.index('--permute_classes') + 1] == '1'
            assert c[c.index('--dataset') + 1] == 'seq-tinyimg'
            assert '--lr_scheduler' not in c   # TinyImageNet runs without one
            # mammoth parses with parse_known_args: an unknown or stale flag is
            # SILENTLY dropped, so only value-level argv assertions guard anything.
            assert model == 'ces_nstat'
            assert c.count('--ns_mode') == 1
            assert c[c.index('--ns_mode') + 1] == extra[1]
            assert c[c.index('--ns_mode') + 1] in ('original', 'mean_target', 'none')
            for bad in ('--ns_hperm', '--na_src', '--iso_region', '--np_mode', '--ng_mode'):
                assert bad not in c
    print(" ".join(cmd(*ARMS[1], units[0], out, 0)[1:]))
    print(f"\n{len(units)*len(ARMS)} commands for {len(units)} units; "
          f"arms {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
    for arm, model, extra in ARMS:
        c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
        r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: rc={r.returncode}\n{r.stderr[-700:]}"
    print(f"argparse accepts all {len(ARMS)} arm shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveTN"))
    ap.add_argument("--per-card", type=int, default=4, dest="per_card")
    ap.add_argument("--stagger", type=int, default=60)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 4, "seq-tinyimg loads a 5.1 GiB dataset per stream; the ceiling here is 4 (prereg 5)"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"TINY-NISO HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/trep_runner.py <==
#!/usr/bin/env python3
"""TINY-NISO -- three arms on TinyImageNet, whole-unit blocking. Derived from tiny_runner.py.

Prereg TINY_NISO_PREREGISTRATION.md,
sha256 d00e74dd85969d6038e222b25302090efe8d5a029108f225c0ee233a24ed9cc1, frozen before this
file was written. Units 260919401-260919408, n = 8 FIXED, a FRESH cohort. ONE explicit
owner runner per host. Whole units are never split across cards.

  TN_full  ces_nstat --ns_mode original      the full per-coordinate N target
  TN_niso  ces_nstat --ns_mode mean_target   level(own cached mean) + dispersion
  TN_none  ces_nstat --ns_mode none          no N penalty -- the denominator

No new model file, no new penalty module, no new flag: all three are already-frozen code
that has run on CIFAR-100, and --ns_mode original has already run on seq-tinyimg as
TINY-HDIR's TH_full. BASE below is TINY-HDIR's BASE, character for character, so the
dataset's own recipe cannot drift.

MEMORY: seq-tinyimg loads a 5.1 GiB processed dataset per stream. --per-card 4 and a 60 s
stagger are the standing ceiling for this dataset and are asserted below, not advisory.
"""

import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms or buffer sizes.
# THE TINYIMAGENET RECIPE, read off an existing healthy seq-tinyimg checkpoint in this
# programme -- NOT the CIFAR recipe. No scheduler, 100 epochs, alpha 0.2. See prereg §2:
# the alpha/scheduler difference from CIFAR is a stated confound, and the comparison that
# matters is between the three ARMS, which share this recipe exactly.
BASE = ["--dataset", "seq-tinyimg", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "100", "--batch_size", "32", "--minibatch_size", "32",
        "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.2", "0.5"            # NOT levers. TinyImageNet's own canonical values.
ARMS = [("TR_full", "ces_nstat", ["--ns_mode", "original"]),
        ("TR_niso", "ces_nstat", ["--ns_mode", "mean_target"]),
        ("TR_am2", "ces_nstat_fixed", ["--ng_const", "-2.0"])]
ALL_UNITS = list(range(260919411, 260919423))          # n = 12 FIXED (TREP_PREREG.md)


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    for s in units:
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            assert c[c.index('--alpha') + 1] == '0.2'      # TinyImageNet's own
            assert c[c.index('--beta') + 1] == '0.5'
            assert c[c.index('--n_epochs') + 1] == '100'
            assert c[c.index('--num_workers') + 1] == '8'
            assert c[c.index('--buffer_size') + 1] == '500'
            assert c[c.index('--permute_classes') + 1] == '1'
            assert c[c.index('--dataset') + 1] == 'seq-tinyimg'
            assert '--lr_scheduler' not in c   # TinyImageNet runs without one
            # mammoth parses with parse_known_args: an unknown or stale flag is
            # SILENTLY dropped, so only value-level argv assertions guard anything.
            if arm == 'TR_am2':
                assert model == 'ces_nstat_fixed'
                assert c.count('--ng_const') == 1 and c[c.index('--ng_const') + 1] == '-2.0'
                assert '--ns_mode' not in c
            else:
                assert model == 'ces_nstat'
                assert c.count('--ns_mode') == 1
                assert c[c.index('--ns_mode') + 1] == {'TR_full': 'original', 'TR_niso': 'mean_target'}[arm]
                assert '--ng_const' not in c
            for bad in ('--ns_hperm', '--na_src', '--iso_region', '--np_mode', '--ng_mode'):
                assert bad not in c
    print(" ".join(cmd(*ARMS[1], units[0], out, 0)[1:]))
    print(f"\n{len(units)*len(ARMS)} commands for {len(units)} units; "
          f"arms {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
    for arm, model, extra in ARMS:
        c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
        r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: rc={r.returncode}\n{r.stderr[-700:]}"
    print(f"argparse accepts all {len(ARMS)} arm shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveTREP"))
    ap.add_argument("--per-card", type=int, default=4, dest="per_card")
    ap.add_argument("--stagger", type=int, default=60)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 6, "seq-tinyimg loads a 5.1 GiB dataset per stream; ceiling 6 (Pro6000 hosts, 1 TB RAM); use 3 on 5090 hosts"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"TINY-NISO HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/runners/v9/B32/b32_host.py <==
"""Wait, benchmark, budget-gate and execute B32 without reading outcomes."""
import argparse
import datetime
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
M = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924/B32'
PY = str(ROOT / '.r7env/bin/python') if (ROOT / '.r7env/bin/python').exists() else '/opt/conda/bin/python'
HOSTS = {'F': (257379, 901, 6), 'H': (83518, 907, 6),
         'bjb2': (None, 913, 8)}
ARMS = [('full', 'ces_nstat', ['--ns_mode', 'original']),
        ('none', 'ces_nstat', ['--ns_mode', 'none']),
        ('am2', 'ces_nstat_fixed', ['--ng_const', '-2.0']),
        ('hperm', 'ces_nstat', ['--ns_mode', 'original', '--ns_hperm', 'blockwise_nongold'])]
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet32', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--alpha', '0.3', '--beta', '0.5',
        '--non_verbose', '1', '--permute_classes', '1', '--device', 'cuda:0']


def event(name, **values):
    rec = {'event': name, 'utc': time.time(), **values}
    print(json.dumps(rec), flush=True)
    with (HERE / 'events.jsonl').open('a') as f:
        f.write(json.dumps(rec) + '\n')


def is_alive(pid):
    try:
        os.kill(pid, 0)
        return True
    except ProcessLookupError:
        return False


def busy():
    p = subprocess.run(['nvidia-smi', '--query-compute-apps=used_memory',
                        '--format=csv,noheader,nounits'], capture_output=True, text=True)
    if p.returncode:
        return True
    try:
        return any(float(x.strip()) > 100 for x in p.stdout.splitlines())
    except ValueError:
        return True


def verify():
    d = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, sha in d['files'].items():
        if hashlib.sha256((ROOT / rel).read_bytes()).hexdigest() != sha:
            raise RuntimeError('Frozen source mismatch: ' + rel)


def argv_for(seed, arm, model, extra, attempt, bench=False):
    name = f'{"bench" if bench else "final"}_B32_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', model, *BASE, *extra, '--seed', str(seed),
            '--savecheck', 'last', '--ckpt_name', name,
            '--results_path', str(HERE / ('bench_results' if bench else 'results'))]
    if bench:
        argv[argv.index('--n_epochs') + 1] = '2'
        argv.extend(['--stop_after', '2'])
    return name, argv


def run_wave(seeds, bench=False):
    phase = 'bench' if bench else 'production'
    out = HERE / phase
    out.mkdir(exist_ok=True)
    cells = []
    for seed in seeds:
        offset = (seed - 260924901) % 4
        for arm, model, extra in ARMS[offset:] + ARMS[:offset]:
            cells.append((seed, arm, model, extra, 0))
    pending = list(cells)
    live, done = [], []
    next_start = 0.
    env = dict(os.environ, PYTHONPATH=str(M), WANDB_MODE='disabled', PYTHONDONTWRITEBYTECODE='1')
    while pending or live:
        for e in list(live):
            rc = e['proc'].poll()
            if rc is None:
                continue
            live.remove(e)
            e['fh'].close()
            finals = sorted(str(p) for p in (M / 'checkpoints').glob(e['name'] + '_*_last.pt'))
            r = {k: v for k, v in e.items() if k not in ('proc', 'fh')}
            r.update(rc=rc, finished=time.time(), checkpoints=finals)
            r['seconds'] = r['finished'] - r['started']
            done.append(r)
            event('CELL_END', name=e['name'], rc=rc, seconds=r['seconds'], finals=len(finals))
        if pending and len(live) < 8 and time.time() >= next_start:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Insufficient disk for next B32 cell')
            seed, arm, model, extra, attempt = pending.pop(0)
            name, argv = argv_for(seed, arm, model, extra, attempt, bench)
            if list((M / 'checkpoints').glob(name + '*')):
                raise RuntimeError('Existing checkpoint prefix: ' + name)
            fh = (out / (name + '.log')).open('x')
            p = subprocess.Popen(argv, cwd=M, env=env, stdout=fh, stderr=subprocess.STDOUT)
            live.append(dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                             started=time.time(), pid=p.pid, proc=p, fh=fh))
            event('CELL_START', name=name, pid=p.pid)
            next_start = time.time() + (2 if bench else 20)
        temp = out / 'status.tmp'
        temp.write_text(json.dumps({'done': done, 'live': [{k: v for k, v in e.items()
                        if k not in ('proc', 'fh')} for e in live], 'pending': pending}, indent=2))
        temp.replace(out / 'status.json')
        if pending or live:
            time.sleep(1)
    (out / ('wave_' + str(seeds[0]) + '.json')).write_text(json.dumps(done, indent=2))
    return done


def check_benchmark(records):
    # Only technical tensors and training counters are read, never accuracy/loss.
    import torch
    for r in records:
        if r['rc'] != 0 or len(r['checkpoints']) != 1:
            raise RuntimeError('Benchmark execution failed: ' + r['name'])
        c = torch.load(r['checkpoints'][0], map_location='cpu', weights_only=False)
        sd = c['model']
        counts = {k: int(v) for k, v in sd.items() if k.endswith('num_batches_tracked')}
        active = {k: v for k, v in counts.items() if not k.endswith('bn_final.num_batches_tracked')}
        if not active or not all(v > 0 for v in active.values()):
            raise RuntimeError('Active BN did not update')
        if not all(torch.isfinite(v).all().item() for v in sd.values() if v.is_floating_point()):
            raise RuntimeError('Nonfinite benchmark parameters')
    return max(r['seconds'] for r in records)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=HOSTS, required=True)
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    pid, first, count = HOSTS[a.host]
    seeds = list(range(260924000 + first, 260924000 + first + count))
    if a.dry_run:
        print(json.dumps([argv_for(s, *arm, 0)[1] for s in seeds for arm in ARMS], indent=2))
        return 0
    HERE.mkdir(parents=True, exist_ok=True)
    lock = (HERE / 'supervisor.lock').open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    if (HERE / 'events.jsonl').exists():
        raise RuntimeError('Existing execution ledger; inspect instead of restarting')
    verify()
    deadline = datetime.datetime(2026, 9, 25, 20, tzinfo=datetime.timezone.utc).timestamp()
    event('WAIT', host=a.host, seeds=seeds)
    while True:
        dependency = is_alive(pid) if pid else not (ROOT / 'final_20260924/E3/CLOSED.json').exists()
        if a.host == 'H':
            dependency = dependency or not (ROOT / 'final_20260922/E1/E1_GPU_RELEASED.json').exists()
        if not dependency and not busy():
            break
        if time.time() > deadline:
            event('DEFER_NO_WINDOW')
            return 0
        time.sleep(20)
    verify()
    event('BENCHMARK_START')
    records = run_wave([260924998, 260924999], bench=True)
    max_seconds = check_benchmark(records)
    estimated_wave = 1.25 * max_seconds * 125 + 300
    event('BENCHMARK_PASS', max_cell_seconds=max_seconds, estimated_wave_seconds=estimated_wave)
    if time.time() + estimated_wave * (len(seeds) // 2) > deadline:
        event('DEFER_HOST_BUDGET', seeds=seeds, estimated_wave_seconds=estimated_wave)
        return 0
    for start in range(0, len(seeds), 2):
        group = seeds[start:start + 2]
        if time.time() + estimated_wave > deadline:
            event('DEFER_TIME_BUDGET', seeds=group, estimated_wave_seconds=estimated_wave)
            continue
        verify()
        event('ADMIT_WAVE', seeds=group)
        records = run_wave(group)
        failed = [r['name'] for r in records if r['rc'] or len(r['checkpoints']) != 1]
        if failed:
            event('HOLD_FAILURE', cells=failed)
            return 2
    event('QUEUE_CLOSED')
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/B32/b32_host_v2.py <==
"""Wait, benchmark, budget-gate and execute B32 without reading outcomes."""
import argparse
import datetime
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
M = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924/B32'
RUN = HERE / 'v2'
PY = str(ROOT / '.r7env/bin/python') if (ROOT / '.r7env/bin/python').exists() else '/opt/conda/bin/python'
HOSTS = {'F': (257379, 901, 6), 'H': (415739, 907, 6),
         'bjb2': (None, 913, 8)}
ARMS = [('full', 'ces_nstat', ['--ns_mode', 'original']),
        ('none', 'ces_nstat', ['--ns_mode', 'none']),
        ('am2', 'ces_nstat_fixed', ['--ng_const', '-2.0']),
        ('hperm', 'ces_nstat', ['--ns_mode', 'original', '--ns_hperm', 'blockwise_nongold'])]
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet32', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--alpha', '0.3', '--beta', '0.5',
        '--non_verbose', '1', '--permute_classes', '1', '--device', 'cuda:0']


def event(event_name, **values):
    rec = {'event': event_name, 'utc': time.time(), **values}
    print(json.dumps(rec), flush=True)
    with (RUN / 'events.jsonl').open('a') as f:
        f.write(json.dumps(rec) + '\n')


def is_alive(pid):
    try:
        os.kill(pid, 0)
        return True
    except ProcessLookupError:
        return False


def busy():
    p = subprocess.run(['nvidia-smi', '--query-compute-apps=used_memory',
                        '--format=csv,noheader,nounits'], capture_output=True, text=True)
    if p.returncode:
        return True
    try:
        return any(float(x.strip()) > 100 for x in p.stdout.splitlines())
    except ValueError:
        return True


def verify():
    d = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, sha in d['files'].items():
        if hashlib.sha256((ROOT / rel).read_bytes()).hexdigest() != sha:
            raise RuntimeError('Frozen source mismatch: ' + rel)
    v2 = json.loads((HERE / 'FREEZE_V2.json').read_text())
    if hashlib.sha256((HERE / 'FREEZE.json').read_bytes()).hexdigest() != v2['original_freeze_sha256']:
        raise RuntimeError('Original freeze identity mismatch')
    for rel, expected in v2['files'].items():
        if hashlib.sha256((HERE / rel).read_bytes()).hexdigest() != expected:
            raise RuntimeError('Frozen v2 mismatch: ' + rel)


def argv_for(seed, arm, model, extra, attempt, bench=False):
    name = f'{"bench" if bench else "final"}_B32v2_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', model, *BASE, *extra, '--seed', str(seed),
            '--savecheck', 'last', '--ckpt_name', name,
            '--results_path', str(RUN / ('bench_results' if bench else 'results'))]
    if bench:
        argv[argv.index('--n_epochs') + 1] = '2'
        argv.extend(['--stop_after', '2'])
    return name, argv


def run_wave(seeds, bench=False):
    phase = 'bench' if bench else 'production'
    out = RUN / phase
    out.mkdir(exist_ok=True)
    cells = []
    for seed in seeds:
        offset = (seed - 260924901) % 4
        for arm, model, extra in ARMS[offset:] + ARMS[:offset]:
            cells.append((seed, arm, model, extra, 0))
    pending = list(cells)
    live, done = [], []
    next_start = 0.
    env = dict(os.environ, PYTHONPATH=str(M), WANDB_MODE='disabled', PYTHONDONTWRITEBYTECODE='1')
    while pending or live:
        for e in list(live):
            rc = e['proc'].poll()
            if rc is None:
                continue
            live.remove(e)
            e['fh'].close()
            finals = sorted(str(p) for p in (M / 'checkpoints').glob(e['name'] + '_*_last.pt'))
            r = {k: v for k, v in e.items() if k not in ('proc', 'fh')}
            r.update(rc=rc, finished=time.time(), checkpoints=finals)
            r['seconds'] = r['finished'] - r['started']
            done.append(r)
            event('CELL_END', name=e['name'], rc=rc, seconds=r['seconds'], finals=len(finals))
        if pending and len(live) < 8 and time.time() >= next_start:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Insufficient disk for next B32 cell')
            seed, arm, model, extra, attempt = pending.pop(0)
            name, argv = argv_for(seed, arm, model, extra, attempt, bench)
            if list((M / 'checkpoints').glob(name + '*')):
                raise RuntimeError('Existing checkpoint prefix: ' + name)
            fh = (out / (name + '.log')).open('x')
            p = subprocess.Popen(argv, cwd=M, env=env, stdout=fh, stderr=subprocess.STDOUT)
            live.append(dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                             started=time.time(), pid=p.pid, proc=p, fh=fh))
            event('CELL_START', name=name, pid=p.pid)
            next_start = time.time() + (2 if bench else 20)
        temp = out / 'status.tmp'
        temp.write_text(json.dumps({'done': done, 'live': [{k: v for k, v in e.items()
                        if k not in ('proc', 'fh')} for e in live], 'pending': pending}, indent=2))
        temp.replace(out / 'status.json')
        if pending or live:
            time.sleep(1)
    (out / ('wave_' + str(seeds[0]) + '.json')).write_text(json.dumps(done, indent=2))
    return done


def check_benchmark(records):
    # Only technical tensors and training counters are read, never accuracy/loss.
    import torch
    for r in records:
        if r['rc'] != 0 or len(r['checkpoints']) != 1:
            raise RuntimeError('Benchmark execution failed: ' + r['name'])
        c = torch.load(r['checkpoints'][0], map_location='cpu', weights_only=False)
        sd = c['model']
        counts = {k: int(v) for k, v in sd.items() if k.endswith('num_batches_tracked')}
        active = {k: v for k, v in counts.items() if not k.endswith('bn_final.num_batches_tracked')}
        if not active or not all(v > 0 for v in active.values()):
            raise RuntimeError('Active BN did not update')
        if not all(torch.isfinite(v).all().item() for v in sd.values() if v.is_floating_point()):
            raise RuntimeError('Nonfinite benchmark parameters')
    return max(r['seconds'] for r in records)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=HOSTS, required=True)
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    pid, first, count = HOSTS[a.host]
    seeds = list(range(260924000 + first, 260924000 + first + count))
    if a.dry_run:
        print(json.dumps([argv_for(s, *arm, 0)[1] for s in seeds for arm in ARMS], indent=2))
        return 0
    RUN.mkdir(parents=True, exist_ok=True)
    lock = (HERE / 'supervisor.lock').open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    if (RUN / 'events.jsonl').exists():
        raise RuntimeError('Existing execution ledger; inspect instead of restarting')
    verify()
    deadline = datetime.datetime(2026, 9, 25, 20, tzinfo=datetime.timezone.utc).timestamp()
    event('WAIT', host=a.host, seeds=seeds)
    while True:
        dependency = is_alive(pid) if pid else not (ROOT / 'final_20260924/E3/CLOSED.json').exists()
        if a.host == 'H':
            dependency = not (ROOT / 'final_20260922/E1/attempt2/E1_GPU_RELEASED.json').exists()
        if not dependency and not busy():
            break
        if time.time() > deadline:
            event('DEFER_NO_WINDOW')
            return 0
        time.sleep(20)
    verify()
    event('BENCHMARK_START')
    records = run_wave([260924998, 260924999], bench=True)
    max_seconds = check_benchmark(records)
    estimated_wave = 1.25 * max_seconds * 125 + 300
    event('BENCHMARK_PASS', max_cell_seconds=max_seconds, estimated_wave_seconds=estimated_wave)
    if time.time() + estimated_wave * (len(seeds) // 2) > deadline:
        event('DEFER_HOST_BUDGET', seeds=seeds, estimated_wave_seconds=estimated_wave)
        return 0
    for start in range(0, len(seeds), 2):
        group = seeds[start:start + 2]
        if time.time() + estimated_wave > deadline:
            event('DEFER_TIME_BUDGET', seeds=group, estimated_wave_seconds=estimated_wave)
            continue
        verify()
        event('ADMIT_WAVE', seeds=group)
        records = run_wave(group)
        failed = [r['name'] for r in records if r['rc'] or len(r['checkpoints']) != 1]
        if failed:
            event('HOLD_FAILURE', cells=failed)
            return 2
    event('QUEUE_CLOSED')
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/B32/b32_host_v3.py <==
"""Wait, benchmark, budget-gate and execute B32 without reading outcomes."""
import argparse
import datetime
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
M = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924/B32'
RUN = HERE / 'v3'
PY = str(ROOT / '.r7env/bin/python') if (ROOT / '.r7env/bin/python').exists() else '/opt/conda/bin/python'
HOSTS = {'F': (257379, 901, 6), 'H': (415739, 907, 6),
         'bjb2': (None, 913, 8)}
ARMS = [('full', 'ces_nstat', ['--ns_mode', 'original']),
        ('none', 'ces_nstat', ['--ns_mode', 'none']),
        ('am2', 'ces_nstat_fixed', ['--ng_const', '-2.0']),
        ('hperm', 'ces_nstat', ['--ns_mode', 'original', '--ns_hperm', 'blockwise_nongold_permute'])]
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet32', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--alpha', '0.3', '--beta', '0.5',
        '--non_verbose', '1', '--permute_classes', '1', '--device', 'cuda:0']


def event(event_name, **values):
    rec = {'event': event_name, 'utc': time.time(), **values}
    print(json.dumps(rec), flush=True)
    with (RUN / 'events.jsonl').open('a') as f:
        f.write(json.dumps(rec) + '\n')


def is_alive(pid):
    try:
        os.kill(pid, 0)
        return True
    except ProcessLookupError:
        return False


def busy():
    p = subprocess.run(['nvidia-smi', '--query-compute-apps=used_memory',
                        '--format=csv,noheader,nounits'], capture_output=True, text=True)
    if p.returncode:
        return True
    try:
        return any(float(x.strip()) > 100 for x in p.stdout.splitlines())
    except ValueError:
        return True


def verify():
    d = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, sha in d['files'].items():
        if hashlib.sha256((ROOT / rel).read_bytes()).hexdigest() != sha:
            raise RuntimeError('Frozen source mismatch: ' + rel)
    v2 = json.loads((HERE / 'FREEZE_V2.json').read_text())
    if hashlib.sha256((HERE / 'FREEZE.json').read_bytes()).hexdigest() != v2['original_freeze_sha256']:
        raise RuntimeError('Original freeze identity mismatch')
    for rel, expected in v2['files'].items():
        if hashlib.sha256((HERE / rel).read_bytes()).hexdigest() != expected:
            raise RuntimeError('Frozen v2 mismatch: ' + rel)
    v3 = json.loads((HERE / 'FREEZE_V3.json').read_text())
    if hashlib.sha256((HERE / 'FREEZE_V2.json').read_bytes()).hexdigest() != v3['previous_freeze_sha256']:
        raise RuntimeError('Previous freeze identity mismatch')
    for rel, expected in v3['files'].items():
        if hashlib.sha256((HERE / rel).read_bytes()).hexdigest() != expected:
            raise RuntimeError('Frozen v3 mismatch: ' + rel)


def argv_for(seed, arm, model, extra, attempt, bench=False):
    name = f'{"bench" if bench else "final"}_B32v3_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', model, *BASE, *extra, '--seed', str(seed),
            '--savecheck', 'last', '--ckpt_name', name,
            '--results_path', str(RUN / ('bench_results' if bench else 'results'))]
    if bench:
        argv[argv.index('--n_epochs') + 1] = '2'
        argv.extend(['--stop_after', '2'])
    return name, argv


def run_wave(seeds, bench=False):
    phase = 'bench' if bench else 'production'
    out = RUN / phase
    out.mkdir(exist_ok=True)
    cells = []
    for seed in seeds:
        offset = (seed - 260924901) % 4
        for arm, model, extra in ARMS[offset:] + ARMS[:offset]:
            cells.append((seed, arm, model, extra, 0))
    pending = list(cells)
    live, done = [], []
    next_start = 0.
    env = dict(os.environ, PYTHONPATH=str(M), WANDB_MODE='disabled', PYTHONDONTWRITEBYTECODE='1')
    while pending or live:
        for e in list(live):
            rc = e['proc'].poll()
            if rc is None:
                continue
            live.remove(e)
            e['fh'].close()
            finals = sorted(str(p) for p in (M / 'checkpoints').glob(e['name'] + '_*_last.pt'))
            r = {k: v for k, v in e.items() if k not in ('proc', 'fh')}
            r.update(rc=rc, finished=time.time(), checkpoints=finals)
            r['seconds'] = r['finished'] - r['started']
            done.append(r)
            event('CELL_END', name=e['name'], rc=rc, seconds=r['seconds'], finals=len(finals))
        if pending and len(live) < 8 and time.time() >= next_start:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Insufficient disk for next B32 cell')
            seed, arm, model, extra, attempt = pending.pop(0)
            name, argv = argv_for(seed, arm, model, extra, attempt, bench)
            if list((M / 'checkpoints').glob(name + '*')):
                raise RuntimeError('Existing checkpoint prefix: ' + name)
            fh = (out / (name + '.log')).open('x')
            p = subprocess.Popen(argv, cwd=M, env=env, stdout=fh, stderr=subprocess.STDOUT)
            live.append(dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                             started=time.time(), pid=p.pid, proc=p, fh=fh))
            event('CELL_START', name=name, pid=p.pid)
            next_start = time.time() + (2 if bench else 20)
        temp = out / 'status.tmp'
        temp.write_text(json.dumps({'done': done, 'live': [{k: v for k, v in e.items()
                        if k not in ('proc', 'fh')} for e in live], 'pending': pending}, indent=2))
        temp.replace(out / 'status.json')
        if pending or live:
            time.sleep(1)
    (out / ('wave_' + str(seeds[0]) + '.json')).write_text(json.dumps(done, indent=2))
    return done


def check_benchmark(records):
    # Only technical tensors and training counters are read, never accuracy/loss.
    import torch
    for r in records:
        if r['rc'] != 0 or len(r['checkpoints']) != 1:
            raise RuntimeError('Benchmark execution failed: ' + r['name'])
        c = torch.load(r['checkpoints'][0], map_location='cpu', weights_only=False)
        sd = c['model']
        counts = {k: int(v) for k, v in sd.items() if k.endswith('num_batches_tracked')}
        active = {k: v for k, v in counts.items() if not k.endswith('bn_final.num_batches_tracked')}
        if not active or not all(v > 0 for v in active.values()):
            raise RuntimeError('Active BN did not update')
        if not all(torch.isfinite(v).all().item() for v in sd.values() if v.is_floating_point()):
            raise RuntimeError('Nonfinite benchmark parameters')
    return max(r['seconds'] for r in records)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=HOSTS, required=True)
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    pid, first, count = HOSTS[a.host]
    seeds = list(range(260924000 + first, 260924000 + first + count))
    if a.dry_run:
        print(json.dumps([argv_for(s, *arm, 0)[1] for s in seeds for arm in ARMS], indent=2))
        return 0
    RUN.mkdir(parents=True, exist_ok=True)
    lock = (HERE / 'supervisor.lock').open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    if (RUN / 'events.jsonl').exists():
        raise RuntimeError('Existing execution ledger; inspect instead of restarting')
    verify()
    deadline = datetime.datetime(2026, 9, 25, 20, tzinfo=datetime.timezone.utc).timestamp()
    event('WAIT', host=a.host, seeds=seeds)
    while True:
        dependency = is_alive(pid) if pid else not (ROOT / 'final_20260924/E3/CLOSED.json').exists()
        if a.host == 'H':
            dependency = not (ROOT / 'final_20260922/E1/attempt2/E1_GPU_RELEASED.json').exists()
        if not dependency and not busy():
            break
        if time.time() > deadline:
            event('DEFER_NO_WINDOW')
            return 0
        time.sleep(20)
    verify()
    event('BENCHMARK_START')
    records = run_wave([260924998, 260924999], bench=True)
    max_seconds = check_benchmark(records)
    estimated_wave = 1.25 * max_seconds * 125 + 300
    event('BENCHMARK_PASS', max_cell_seconds=max_seconds, estimated_wave_seconds=estimated_wave)
    if time.time() + estimated_wave * (len(seeds) // 2) > deadline:
        event('DEFER_HOST_BUDGET', seeds=seeds, estimated_wave_seconds=estimated_wave)
        return 0
    for start in range(0, len(seeds), 2):
        group = seeds[start:start + 2]
        if time.time() + estimated_wave > deadline:
            event('DEFER_TIME_BUDGET', seeds=group, estimated_wave_seconds=estimated_wave)
            continue
        verify()
        event('ADMIT_WAVE', seeds=group)
        records = run_wave(group)
        failed = [r['name'] for r in records if r['rc'] or len(r['checkpoints']) != 1]
        if failed:
            event('HOLD_FAILURE', cells=failed)
            return 2
    event('QUEUE_CLOSED')
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/B32/b32_host_v4.py <==
"""Wait, benchmark, budget-gate and execute B32 without reading outcomes."""
import argparse
import datetime
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
M = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924/B32'
RUN = HERE / 'v4'
PY = str(ROOT / '.r7env/bin/python') if (ROOT / '.r7env/bin/python').exists() else '/opt/conda/bin/python'
HOSTS = {'F': (257379, 901, 6), 'H': (415739, 907, 6),
         'bjb2': (None, 913, 8)}
ARMS = [('full', 'ces_nstat', ['--ns_mode', 'original']),
        ('none', 'ces_nstat', ['--ns_mode', 'none']),
        ('am2', 'ces_nstat_fixed', ['--ng_const', '-2.0']),
        ('hperm', 'ces_nstat', ['--ns_mode', 'original', '--ns_hperm', 'blockwise_nongold_permute'])]
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet32', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--alpha', '0.3', '--beta', '0.5',
        '--non_verbose', '1', '--permute_classes', '1', '--device', 'cuda:0']


def event(event_name, **values):
    rec = {'event': event_name, 'utc': time.time(), **values}
    print(json.dumps(rec), flush=True)
    with (RUN / 'events.jsonl').open('a') as f:
        f.write(json.dumps(rec) + '\n')


def is_alive(pid):
    try:
        os.kill(pid, 0)
        return True
    except ProcessLookupError:
        return False


def busy():
    p = subprocess.run(['nvidia-smi', '--query-compute-apps=used_memory',
                        '--format=csv,noheader,nounits'], capture_output=True, text=True)
    if p.returncode:
        return True
    try:
        return any(float(x.strip()) > 100 for x in p.stdout.splitlines())
    except ValueError:
        return True


def verify():
    d = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, sha in d['files'].items():
        if hashlib.sha256((ROOT / rel).read_bytes()).hexdigest() != sha:
            raise RuntimeError('Frozen source mismatch: ' + rel)
    v2 = json.loads((HERE / 'FREEZE_V2.json').read_text())
    if hashlib.sha256((HERE / 'FREEZE.json').read_bytes()).hexdigest() != v2['original_freeze_sha256']:
        raise RuntimeError('Original freeze identity mismatch')
    for rel, expected in v2['files'].items():
        if hashlib.sha256((HERE / rel).read_bytes()).hexdigest() != expected:
            raise RuntimeError('Frozen v2 mismatch: ' + rel)
    v3 = json.loads((HERE / 'FREEZE_V3.json').read_text())
    if hashlib.sha256((HERE / 'FREEZE_V2.json').read_bytes()).hexdigest() != v3['previous_freeze_sha256']:
        raise RuntimeError('Previous freeze identity mismatch')
    for rel, expected in v3['files'].items():
        if hashlib.sha256((HERE / rel).read_bytes()).hexdigest() != expected:
            raise RuntimeError('Frozen v3 mismatch: ' + rel)
    v4 = json.loads((HERE / 'FREEZE_V4.json').read_text())
    if hashlib.sha256((HERE / 'FREEZE_V3.json').read_bytes()).hexdigest() != v4['previous_freeze_sha256']:
        raise RuntimeError('Previous v3 freeze identity mismatch')
    for rel, expected in v4['files'].items():
        if hashlib.sha256((HERE / rel).read_bytes()).hexdigest() != expected:
            raise RuntimeError('Frozen v4 mismatch: ' + rel)


def argv_for(seed, arm, model, extra, attempt, bench=False):
    name = f'{"bench" if bench else "final"}_B32v4_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', model, *BASE, *extra, '--seed', str(seed),
            '--savecheck', 'last', '--ckpt_name', name,
            '--results_path', str(RUN / ('bench_results' if bench else 'results') / name)]
    if bench:
        argv[argv.index('--n_epochs') + 1] = '2'
        argv.extend(['--stop_after', '2'])
    return name, argv


def run_wave(seeds, bench=False):
    phase = 'bench' if bench else 'production'
    out = RUN / phase
    out.mkdir(exist_ok=True)
    cells = []
    for seed in seeds:
        offset = (seed - 260924901) % 4
        for arm, model, extra in ARMS[offset:] + ARMS[:offset]:
            cells.append((seed, arm, model, extra, 0))
    pending = list(cells)
    live, done = [], []
    next_start = 0.
    env = dict(os.environ, PYTHONPATH=str(M), WANDB_MODE='disabled', PYTHONDONTWRITEBYTECODE='1')
    while pending or live:
        for e in list(live):
            rc = e['proc'].poll()
            if rc is None:
                continue
            live.remove(e)
            e['fh'].close()
            finals = sorted(str(p) for p in (M / 'checkpoints').glob(e['name'] + '_*_last.pt'))
            r = {k: v for k, v in e.items() if k not in ('proc', 'fh')}
            r.update(rc=rc, finished=time.time(), checkpoints=finals)
            r['seconds'] = r['finished'] - r['started']
            done.append(r)
            event('CELL_END', name=e['name'], rc=rc, seconds=r['seconds'], finals=len(finals))
        if pending and len(live) < 8 and time.time() >= next_start:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Insufficient disk for next B32 cell')
            seed, arm, model, extra, attempt = pending.pop(0)
            name, argv = argv_for(seed, arm, model, extra, attempt, bench)
            if list((M / 'checkpoints').glob(name + '*')):
                raise RuntimeError('Existing checkpoint prefix: ' + name)
            Path(argv[argv.index('--results_path') + 1]).mkdir(parents=True, exist_ok=True)
            fh = (out / (name + '.log')).open('x')
            p = subprocess.Popen(argv, cwd=M, env=env, stdout=fh, stderr=subprocess.STDOUT)
            live.append(dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                             started=time.time(), pid=p.pid, proc=p, fh=fh))
            event('CELL_START', name=name, pid=p.pid)
            next_start = time.time() + (2 if bench else 20)
        temp = out / 'status.tmp'
        temp.write_text(json.dumps({'done': done, 'live': [{k: v for k, v in e.items()
                        if k not in ('proc', 'fh')} for e in live], 'pending': pending}, indent=2))
        temp.replace(out / 'status.json')
        if pending or live:
            time.sleep(1)
    (out / ('wave_' + str(seeds[0]) + '.json')).write_text(json.dumps(done, indent=2))
    return done


def check_benchmark(records):
    # Only technical tensors and training counters are read, never accuracy/loss.
    import torch
    for r in records:
        if r['rc'] != 0 or len(r['checkpoints']) != 1:
            raise RuntimeError('Benchmark execution failed: ' + r['name'])
        c = torch.load(r['checkpoints'][0], map_location='cpu', weights_only=False)
        sd = c['model']
        counts = {k: int(v) for k, v in sd.items() if k.endswith('num_batches_tracked')}
        active = {k: v for k, v in counts.items() if not k.endswith('bn_final.num_batches_tracked')}
        if not active or not all(v > 0 for v in active.values()):
            raise RuntimeError('Active BN did not update')
        if not all(torch.isfinite(v).all().item() for v in sd.values() if v.is_floating_point()):
            raise RuntimeError('Nonfinite benchmark parameters')
    return max(r['seconds'] for r in records)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=HOSTS, required=True)
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    pid, first, count = HOSTS[a.host]
    seeds = list(range(260924000 + first, 260924000 + first + count))
    if a.dry_run:
        print(json.dumps([argv_for(s, *arm, 0)[1] for s in seeds for arm in ARMS], indent=2))
        return 0
    RUN.mkdir(parents=True, exist_ok=True)
    lock = (HERE / 'supervisor.lock').open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    if (RUN / 'events.jsonl').exists():
        raise RuntimeError('Existing execution ledger; inspect instead of restarting')
    verify()
    deadline = datetime.datetime(2026, 9, 25, 20, tzinfo=datetime.timezone.utc).timestamp()
    event('WAIT', host=a.host, seeds=seeds)
    while True:
        dependency = is_alive(pid) if pid else not (ROOT / 'final_20260924/E3/CLOSED.json').exists()
        if a.host == 'H':
            dependency = not (ROOT / 'final_20260922/E1/attempt2/E1_GPU_RELEASED.json').exists()
        if not dependency and not busy():
            break
        if time.time() > deadline:
            event('DEFER_NO_WINDOW')
            return 0
        time.sleep(20)
    verify()
    event('BENCHMARK_START')
    records = run_wave([260924998, 260924999], bench=True)
    max_seconds = check_benchmark(records)
    estimated_wave = 1.25 * max_seconds * 125 + 300
    event('BENCHMARK_PASS', max_cell_seconds=max_seconds, estimated_wave_seconds=estimated_wave)
    if time.time() + estimated_wave * (len(seeds) // 2) > deadline:
        event('DEFER_HOST_BUDGET', seeds=seeds, estimated_wave_seconds=estimated_wave)
        return 0
    for start in range(0, len(seeds), 2):
        group = seeds[start:start + 2]
        if time.time() + estimated_wave > deadline:
            event('DEFER_TIME_BUDGET', seeds=group, estimated_wave_seconds=estimated_wave)
            continue
        verify()
        event('ADMIT_WAVE', seeds=group)
        records = run_wave(group)
        failed = [r['name'] for r in records if r['rc'] or len(r['checkpoints']) != 1]
        if failed:
            event('HOLD_FAILURE', cells=failed)
            return 2
    event('QUEUE_CLOSED')
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/B32/freeze.py <==
"""Prelaunch freeze, source comparison and environment receipt for B32."""
import datetime
import hashlib
import importlib.metadata
import json
from pathlib import Path
import platform

ROOT = Path('/workspace/ces')
HERE = ROOT / 'final_20260924/B32'
# Bind every active training/data/architecture source, excluding unrelated model
# modules and historical ces controls that are not imported by these four arms.
prefixes = ('backbone/', 'datasets/', 'utils/', 'models/utils/')
specific = {'main.py', '__init__.py', 'models/ces_nstat.py', 'models/ces_nstat_fixed.py',
            'ces/arms.py', 'ces/support_ablation.py', 'ces/n_stat.py', 'ces/n_target.py',
            'ces/n_fixed_anchor.py'}
files = {}
for line in (HERE / 'source_code.sha256').read_text().splitlines():
    expected, rel = line.split('  ', 1)
    if rel not in specific and not rel.startswith(prefixes):
        continue
    sha = hashlib.sha256((ROOT / 'mammoth' / rel).read_bytes()).hexdigest()
    if sha != expected:
        raise RuntimeError('Source differs from boxF provenance: ' + rel)
    files['mammoth/' + rel] = sha
for line in (HERE / 'source_data.sha256').read_text().splitlines():
    sha, rel = line.split('  ', 1)
    if not rel.startswith('data/CIFAR100/'):
        continue
    if hashlib.sha256((ROOT / 'mammoth' / rel).read_bytes()).hexdigest() != sha:
        raise RuntimeError('CIFAR bytes differ: ' + rel)
    files['mammoth/' + rel] = sha
env = {'python': platform.python_version(), 'hostname': platform.node(),
       'packages': {d.metadata['Name']: d.version for d in importlib.metadata.distributions()}}
with (HERE / 'environment.json').open('x') as f:
    json.dump(env, f, indent=2, sort_keys=True)
for rel in ('PREREG.md', 'b32_host.py', 'freeze.py', 'test_b32_contract.py',
            'source_code.sha256', 'source_data.sha256', 'environment.json', 'test_receipt.txt'):
    files['final_20260924/B32/' + rel] = hashlib.sha256((HERE / rel).read_bytes()).hexdigest()
receipt = {'utc': datetime.datetime.now(datetime.timezone.utc).isoformat(), 'files': files}
with (HERE / 'FREEZE.json').open('x') as f:
    json.dump(receipt, f, indent=2, sort_keys=True)
print(json.dumps({'utc': receipt['utc'], 'bound_files': len(files),
                  'protocol': files['final_20260924/B32/PREREG.md']}))


==> anc/supplementary_material/runners/v9/B32/freeze_v2.py <==
"""Write a separate repair receipt without changing the scientific freeze."""
import datetime
import hashlib
import importlib.util
import json
from pathlib import Path

HERE=Path(__file__).resolve().parent
ROOT=Path('/workspace/ces')
original=json.loads((HERE/'FREEZE.json').read_text())
for rel,expected in original['files'].items():
    assert hashlib.sha256((ROOT/rel).read_bytes()).hexdigest()==expected,rel
files=['b32_host_v2.py','test_b32_v2.py','V2_AMENDMENT.md','freeze_v2.py']
f={'utc':datetime.datetime.now(datetime.timezone.utc).isoformat(),
   'original_freeze_sha256':hashlib.sha256((HERE/'FREEZE.json').read_bytes()).hexdigest(),
   'files':{n:hashlib.sha256((HERE/n).read_bytes()).hexdigest() for n in files}}
with (HERE/'FREEZE_V2.json').open('x') as out:json.dump(f,out,indent=2)
spec=importlib.util.spec_from_file_location('v2',HERE/'b32_host_v2.py')
m=importlib.util.module_from_spec(spec);spec.loader.exec_module(m);m.verify()
print(json.dumps(f))


==> anc/supplementary_material/runners/v9/B32/freeze_v3.py <==
"""Bind the v3 parser repair to preserved original and v2 freezes."""
import datetime
import hashlib
import json
from pathlib import Path
import b32_host_v2

HERE=Path(__file__).resolve().parent
b32_host_v2.verify()
parser=json.loads((HERE/'PARSER_V3.json').read_text())
assert len(parser['all_four_arms_production_and_benchmark'])==8 and parser['old_hperm_spelling_rejected']
assert parser['runner_sha256']==hashlib.sha256((HERE/'b32_host_v3.py').read_bytes()).hexdigest()
files=['b32_host_v3.py','test_b32_v3.py','V3_AMENDMENT.md','freeze_v3.py','validate_parser_v3.py','PARSER_V3.json']
f={'utc':datetime.datetime.now(datetime.timezone.utc).isoformat(),
   'previous_freeze_sha256':hashlib.sha256((HERE/'FREEZE_V2.json').read_bytes()).hexdigest(),
   'files':{n:hashlib.sha256((HERE/n).read_bytes()).hexdigest() for n in files}}
with (HERE/'FREEZE_V3.json').open('x') as out:json.dump(f,out,indent=2)
import b32_host_v3
b32_host_v3.verify()
print(json.dumps(f))


==> anc/supplementary_material/runners/v9/B32/freeze_v4.py <==
"""Bind the v4 output repair to all preserved earlier freezes."""
import datetime
import hashlib
import json
from pathlib import Path
import b32_host_v3

HERE=Path(__file__).resolve().parent
b32_host_v3.verify()
parser=json.loads((HERE/'PARSER_V4.json').read_text())
assert len(parser['all_four_arms_production_and_benchmark'])==8 and parser['old_hperm_spelling_rejected']
assert parser['runner_sha256']==hashlib.sha256((HERE/'b32_host_v4.py').read_bytes()).hexdigest()
files=['b32_host_v4.py','test_b32_v4.py','V4_AMENDMENT.md','freeze_v4.py','validate_parser_v4.py','PARSER_V4.json']
f={'utc':datetime.datetime.now(datetime.timezone.utc).isoformat(),
   'previous_freeze_sha256':hashlib.sha256((HERE/'FREEZE_V3.json').read_bytes()).hexdigest(),
   'files':{n:hashlib.sha256((HERE/n).read_bytes()).hexdigest() for n in files}}
with (HERE/'FREEZE_V4.json').open('x') as out:json.dump(f,out,indent=2)
import b32_host_v4
b32_host_v4.verify()
print(json.dumps(f))


==> anc/supplementary_material/runners/v9/B4C/b4c_runner.py <==
"""B4C queue (prospective confirmation of B4 endpoint repairability; B4C_PREREG.md). Derived from e3c_runner.py:
model ces_nstat with --ns_mode {original, none} (R7 S_orig / S_none) replaces ces_nstat_fixedgeom/--fg_mode/--ng_const."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('original', 'none')
SEEDS = {'westc': list(range(260925851, 260925855)), 'weste': list(range(260925855, 260925859))}  # B4C_PREREG.md
LAUNCH_DEADLINE = 1790337600  # 2026-09-25 12:00Z: no B4C cell may start later (must finish before the 20:00Z training cutoff)
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_B4C_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', 'ces_nstat', *BASE,
            '--ns_mode', arm, '--seed', str(seed), '--results_path', str(HERE / 'B4C_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('B4C_smoke.lock' if a.smoke else 'B4C.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_B4C' if a.smoke else 'B4C')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924899, 260924898] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260925851) % 2
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/E3/chain_E3b_B.sh <==
#!/bin/bash
# E3b (E3B_PREREG.md): waits for B32 v4 (PID 127001) to exit and the GPU to stay empty for 3 min, then runs the E3b queue on bjb2.
cd /workspace/ces/final_20260924
echo "E3b waiting for PID 127001 since $(date -u)"
while kill -0 127001 2>/dev/null; do sleep 120; done
echo "E3b predecessor exited $(date -u)"
ok=0
while [ $ok -lt 3 ]; do
  if [ $(pgrep -f 'utils/main[.]py' | wc -l) -eq 0 ] && ! pgrep -f '[e]3_runner|[b]32_host|[b]mech|[t]rep_runner' >/dev/null && [ -z "$(nvidia-smi --query-compute-apps=pid --format=csv,noheader)" ]; then ok=$((ok+1)); else ok=0; fi
  sleep 60
done
echo "E3b launching $(date -u)"
/opt/conda/bin/python e3b_runner.py --host bjb2 --streams 8 > E3b_runner.log 2>&1
echo "chain done rc=$? $(date -u)"


==> anc/supplementary_material/runners/v9/E3/e3_runner.py <==
"""Frozen E3 queue. Operational output only; training logs stay sealed."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('neither', 'level', 'disp', 'both')
SEEDS = {'west': list(range(260924801, 260924805)),
         'bjb2': list(range(260924805, 260924809))}
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--ng_const', '-2.0', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_E3_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', 'ces_nstat_fixedgeom', *BASE,
            '--fg_mode', arm, '--seed', str(seed), '--results_path', str(HERE / 'E3_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('E3_smoke.lock' if a.smoke else 'E3.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke' if a.smoke else 'E3')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924899, 260924898] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260924801) % 4
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/E3/e3b_runner.py <==
"""E3b queue (E3 design at a=-4, fresh cohort; E3b/E3B_PREREG.md). Derived from the frozen e3_runner.py;
only seeds, anchor, names, output dirs, lock and a launch deadline differ. Training logs stay sealed."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('neither', 'level', 'disp', 'both')
SEEDS = {'bjb2': list(range(260924821, 260924829))}
LAUNCH_DEADLINE = 1790326800  # 2026-09-25 09:00Z: no E3b cell may start later (fixed n must finish before the 20:00Z training cutoff)
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--ng_const', '-4.0', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_E3b_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', 'ces_nstat_fixedgeom', *BASE,
            '--fg_mode', arm, '--seed', str(seed), '--results_path', str(HERE / 'E3b_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('E3b_smoke.lock' if a.smoke else 'E3b.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_E3b' if a.smoke else 'E3b')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924899, 260924898] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260924821) % 4
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/E3/freeze_e3.py <==
"""Create a write-once, pre-training receipt after verified debug closure."""
import datetime
import hashlib
import importlib.metadata
import json
from pathlib import Path
import platform
import subprocess

ROOT = Path('/workspace/ces')
HERE = ROOT / 'final_20260924'
assert json.loads((HERE / 'smoke/CLOSED.json').read_text())['success'] is True
assert '12 passed' in (HERE / 'test_green.txt').read_text()
packages = {p.metadata['Name']: p.version for p in importlib.metadata.distributions()}
env = {'python': platform.python_version(), 'packages': packages,
       'gpu': subprocess.check_output(['nvidia-smi', '--query-gpu=name,uuid,driver_version',
                                      '--format=csv,noheader'], text=True).strip(),
       'hostname': platform.node()}
with (HERE / 'environment.json').open('x') as f:
    json.dump(env, f, indent=2, sort_keys=True)
files = ['mammoth/ces/n_fixed_geom.py', 'mammoth/models/ces_nstat_fixedgeom.py']
files += ['final_20260924/' + n for n in ['e3_runner.py', 'freeze_e3.py', 'E3_PREREG.md',
          'test_fixed_geom.py', 'source_code.sha256', 'source_data.sha256', 'environment.json',
          'test_green.txt', 'smoke/CLOSED.json']]
receipt = {'utc': datetime.datetime.now(datetime.timezone.utc).isoformat(),
           'files': {p: hashlib.sha256((ROOT / p).read_bytes()).hexdigest() for p in files}}
with (HERE / 'FREEZE.json').open('x') as f:
    json.dump(receipt, f, indent=2, sort_keys=True)
import e3_runner
e3_runner.verify_frozen()
print(json.dumps({'utc': receipt['utc'], 'verified': len(files),
                  'protocol_sha256': receipt['files']['final_20260924/E3_PREREG.md']}))


==> anc/supplementary_material/runners/v9/E3C/e3c_runner.py <==
"""E3C queue (prospective calibration confirmation; E3C_PREREG.md). Derived from the frozen e3b_runner.py;
only seeds, anchor (back to E3's -2), names, output dirs, lock and launch deadline differ. Logs stay sealed."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('neither', 'level', 'disp', 'both')
SEEDS = {'westb': list(range(260925841, 260925845)), 'bjb2': list(range(260925845, 260925849))}  # E3C_PREREG.md
LAUNCH_DEADLINE = 1790337600  # 2026-09-25 12:00Z: no E3C cell may start later (must finish before the 20:00Z training cutoff)
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--ng_const', '-2.0', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_E3C_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', 'ces_nstat_fixedgeom', *BASE,
            '--fg_mode', arm, '--seed', str(seed), '--results_path', str(HERE / 'E3C_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('E3C_smoke.lock' if a.smoke else 'E3C.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_E3C' if a.smoke else 'E3C')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924899, 260924898] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260925841) % 4
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/E3R32C/e3r32c_runner.py <==
"""E3R32C queue (prospective calibration confirmation on ResNet-32; E3R32C_PREREG.md). Derived from e3c_runner.py;
only backbone (resnet32, as E3R32), seeds, hosts, names, output dirs, lock and launch deadline differ."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('neither', 'level', 'disp', 'both')
SEEDS = {'westd': list(range(260925861, 260925865)), 'boxF': list(range(260925865, 260925869))}  # E3R32C_PREREG.md
LAUNCH_DEADLINE = 1790337600  # 2026-09-25 12:00Z: no E3R32C cell may start later (must finish before the 20:00Z training cutoff)
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet32', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--ng_const', '-2.0', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_E3R32C_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', 'ces_nstat_fixedgeom', *BASE,
            '--fg_mode', arm, '--seed', str(seed), '--results_path', str(HERE / 'E3R32C_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('E3R32C_smoke.lock' if a.smoke else 'E3R32C.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_E3R32C' if a.smoke else 'E3R32C')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924899, 260924898] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260925861) % 4
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/KD/kd_maturity.py <==
"""KD-MAT: the CES coordinate-maturity law outside continual learning.

A teacher is trained on class group A only (full 100-way head), then on A u B. Snapshots
taken at phase-2 epochs E give ONE teacher whose coordinates differ in maturity: A is
mature at every snapshot, B's maturity grows with E. A student then learns all 100 classes
from a small labelled set with CE + alpha * logit-MSE to the snapshot's logits (the DER
objective, outside CL). Arms change only what the student must match:

    ce       no distillation
    full     all teacher logits
    permB    B non-gold coordinates cyclically shifted within B (per record; multiset kept)
    flatB    B non-gold coordinates replaced by their per-record mean (level kept)
    delB     B non-gold coordinates not matched
    permA    A non-gold coordinates cyclically shifted within A (the always-mature control)

CES prediction: permB's cost grows with B's maturity (≈0 when B is immature), while permA
costs at every snapshot -- a within-teacher, within-record dissociation by maturity alone.

Subcommands:
    teacher  --tseed S                -> teachers/S/{snap_E.pt, logits_E.npy, meta.json}
    student  --tseed S --E e --arm a  -> results/S/<regime>/<arm>_E<e>.json
    predict  --tseed S                -> zero-training predictors per snapshot
"""
import argparse
import json
import os
import pickle
import time

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

ROOT = os.environ.get('KDMAT_ROOT', '/workspace/ces/kdmat')
DATA = os.environ.get('KDMAT_DATA', '/workspace/ces/mammoth/data/CIFAR100/cifar-100-python')
MEAN = torch.tensor([0.5071, 0.4865, 0.4409]).view(1, 3, 1, 1)
STD = torch.tensor([0.2673, 0.2564, 0.2762]).view(1, 3, 1, 1)
SNAP_EPOCHS = (0, 1, 2, 4, 8, 30)
ARMS = ('ce', 'full', 'permB', 'flatB', 'delB', 'permA')
DEV = 'cuda'


# ------------------------------------------------------------------ model
class Block(nn.Module):
    def __init__(self, i, o, s):
        super().__init__()
        self.c1 = nn.Conv2d(i, o, 3, s, 1, bias=False); self.b1 = nn.BatchNorm2d(o)
        self.c2 = nn.Conv2d(o, o, 3, 1, 1, bias=False); self.b2 = nn.BatchNorm2d(o)
        self.sh = nn.Sequential()
        if s != 1 or i != o:
            self.sh = nn.Sequential(nn.Conv2d(i, o, 1, s, bias=False), nn.BatchNorm2d(o))

    def forward(self, x):
        out = F.relu(self.b1(self.c1(x)))
        return F.relu(self.b2(self.c2(out)) + self.sh(x))


class ResNet18(nn.Module):
    def __init__(self, nc=100):
        super().__init__()
        self.c1 = nn.Conv2d(3, 64, 3, 1, 1, bias=False); self.b1 = nn.BatchNorm2d(64)
        cfg, layers, i = [(64, 1), (128, 2), (256, 2), (512, 2)], [], 64
        for o, s in cfg:
            layers += [Block(i, o, s), Block(o, o, 1)]; i = o
        self.layers = nn.Sequential(*layers)
        self.fc = nn.Linear(512, nc)

    def forward(self, x):
        x = self.layers(F.relu(self.b1(self.c1(x))))
        return self.fc(F.adaptive_avg_pool2d(x, 1).flatten(1))


# ------------------------------------------------------------------ data
def load_split(name):
    with open(os.path.join(DATA, name), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = torch.tensor(np.asarray(d['data'], dtype=np.uint8).reshape(-1, 3, 32, 32))
    y = torch.tensor(d['fine_labels'], dtype=torch.long)
    return x, y


def norm(xu8):
    return ((xu8.float() / 255.) - MEAN.to(xu8.device)) / STD.to(xu8.device)


def augment(x, gen):
    """random crop (pad 4) + horizontal flip, on GPU, drawn from ``gen`` only."""
    B = x.shape[0]
    xp = F.pad(x, (4, 4, 4, 4))
    i = torch.randint(0, 9, (B,), device=x.device, generator=gen)
    j = torch.randint(0, 9, (B,), device=x.device, generator=gen)
    ar = torch.arange(32, device=x.device)
    rows = (i[:, None] + ar[None, :])[:, None, :, None].expand(B, 3, 32, 32)
    cols = (j[:, None] + ar[None, :])[:, None, None, :].expand(B, 3, 32, 32)
    out = xp[torch.arange(B, device=x.device)[:, None, None, None],
             torch.arange(3, device=x.device)[None, :, None, None], rows, cols]
    flip = torch.rand(B, device=x.device, generator=gen) < 0.5
    out = torch.where(flip[:, None, None, None], out.flip(3), out)
    return out


def split_classes(tseed):
    g = torch.Generator().manual_seed(tseed)
    p = torch.randperm(100, generator=g)
    return p[:50].sort().values, p[50:].sort().values


def student_subset(y, per_class, sseed):
    """per_class indices per class from the student pool (train minus the 50/class val)."""
    g = torch.Generator().manual_seed(sseed)
    tr, va = [], []
    for c in range(100):
        idx = (y == c).nonzero().squeeze(1)
        idx = idx[torch.randperm(idx.numel(), generator=g)]
        va.append(idx[:50]); tr.append(idx[50:50 + per_class])
    return torch.cat(tr), torch.cat(va)


@torch.no_grad()
def predict(net, x, bs=1000):
    net.eval()
    out = []
    for i in range(0, x.shape[0], bs):
        with torch.autocast('cuda', dtype=torch.bfloat16):
            out.append(net(norm(x[i:i + bs])).float())
    return torch.cat(out)


def train(net, x, y, epochs, lr, gen, target=None, alpha=0.0, mask_fn=None, bs=128, wd=5e-4):
    opt = torch.optim.SGD(net.parameters(), lr=lr, momentum=0.9, weight_decay=wd, nesterov=True)
    steps = epochs * ((x.shape[0] + bs - 1) // bs)
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, lr, total_steps=steps, pct_start=0.15,
                                                anneal_strategy='cos') if steps else None
    for ep in range(epochs):
        net.train()
        order = torch.randperm(x.shape[0], device=x.device, generator=gen)
        for k in range(0, x.shape[0], bs):
            b = order[k:k + bs]
            xb = norm(augment(x[b], gen))
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(xb).float()
            loss = F.cross_entropy(z, y[b])
            if target is not None and alpha > 0:
                t, w = target[b], mask_fn(b)
                loss = loss + alpha * ((z - t).square() * w).sum() / w.numel()
            opt.zero_grad(set_to_none=True)
            loss.backward()
            opt.step(); sched.step()
    return net


def acc_groups(logits, y, A, B):
    pred = logits.argmax(1)
    inA = torch.isin(y, A.to(y.device))
    return dict(acc=float((pred == y).float().mean()),
                accA=float((pred == y)[inA].float().mean()),
                accB=float((pred == y)[~inA].float().mean()))


# ------------------------------------------------------------------ teacher
def cmd_teacher(a):
    out = os.path.join(ROOT, 'teachers', str(a.tseed)); os.makedirs(out, exist_ok=True)
    torch.manual_seed(a.tseed)
    gen = torch.Generator(device=DEV).manual_seed(a.tseed)
    xtr, ytr = load_split('train'); xte, yte = load_split('test')
    xtr, ytr, xte, yte = xtr.to(DEV), ytr.to(DEV), xte.to(DEV), yte.to(DEV)
    A, B = split_classes(a.tseed)
    inA = torch.isin(ytr, A.to(DEV))
    net = ResNet18().to(DEV).to(memory_format=torch.channels_last)
    t0 = time.time()
    train(net, xtr[inA], ytr[inA], a.p1_epochs, 0.1, gen)
    meta = dict(tseed=a.tseed, A=A.tolist(), B=B.tolist(), p1_epochs=a.p1_epochs,
                p2_epochs=a.p2_epochs, snaps={})
    # phase 2: one run of p2_epochs on all data; snapshot at the START of epoch E (E=p2 = end)
    opt = torch.optim.SGD(net.parameters(), lr=0.05, momentum=0.9, weight_decay=5e-4, nesterov=True)
    nb = (xtr.shape[0] + 127) // 128
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, 0.05, total_steps=a.p2_epochs * nb,
                                                pct_start=0.15, anneal_strategy='cos')

    def snap(E):
        lt = predict(net, xtr); le = predict(net, xte)
        np.save(os.path.join(out, f'logits_E{E}.npy'), lt.half().cpu().numpy())
        torch.save(net.state_dict(), os.path.join(out, f'snap_E{E}.pt'))
        m = acc_groups(le, yte, A, B)
        Bi = B.to(DEV); Ai = A.to(DEV)
        inBte = torch.isin(yte, Bi)
        # within-group competence: argmax restricted to the group's own coordinates
        m['tilB'] = float((Bi[le[inBte][:, Bi].argmax(1)] == yte[inBte]).float().mean())
        m['tilA'] = float((Ai[le[~inBte][:, Ai].argmax(1)] == yte[~inBte]).float().mean())
        meta['snaps'][str(E)] = m
        print(json.dumps(dict(E=E, **m, t=round(time.time() - t0))), flush=True)
    for ep in range(a.p2_epochs + 1):
        if ep in SNAP_EPOCHS:
            snap(ep)
        if ep == a.p2_epochs:
            break
        net.train()
        order = torch.randperm(xtr.shape[0], device=DEV, generator=gen)
        for k in range(0, xtr.shape[0], 128):
            b = order[k:k + 128]
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(norm(augment(xtr[b], gen))).float()
            loss = F.cross_entropy(z, ytr[b])
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sched.step()
    with open(os.path.join(out, 'meta.json'), 'w') as f:
        json.dump(meta, f, indent=1)


# ------------------------------------------------------------------ student
def make_target(logits, y, A, B, arm):
    """(target, weight) for ``arm``; gold never moved; everything is per record."""
    t = logits.clone()
    N, C = t.shape
    w = torch.ones_like(t)
    gold = F.one_hot(y, C).bool()
    if arm in ('full', 'ce'):
        return t, w
    G = (B if arm in ('permB', 'flatB', 'delB') else A).to(t.device)
    sel = torch.zeros(C, dtype=torch.bool, device=t.device); sel[G] = True
    elig = sel[None, :] & ~gold                                   # [N,C]
    if arm == 'delB':
        return t, (~elig).float()
    # pack eligible coordinates (ascending class index) and act on them per record
    order = torch.argsort((~elig).to(torch.int8), dim=1, stable=True)
    packed = t.gather(1, order)
    n = elig.sum(1, keepdim=True)
    k = torch.arange(C, device=t.device)[None, :].expand(N, C)
    if arm in ('permB', 'permA'):
        src = torch.where(k < n, (k - 1 + n) % n, k)
        new = packed.gather(1, src)
    else:  # flatB
        mu = (t * elig).sum(1, keepdim=True) / n
        new = torch.where(k < n, mu.expand(N, C), packed)
    out = t.clone(); out.scatter_(1, order, new)
    return out, w


def cmd_student(a):
    tdir = os.path.join(ROOT, 'teachers', str(a.tseed))
    meta = json.load(open(os.path.join(tdir, 'meta.json')))
    A, B = torch.tensor(meta['A']), torch.tensor(meta['B'])
    rdir = os.path.join(ROOT, 'results', a.regime, str(a.tseed)); os.makedirs(rdir, exist_ok=True)
    dest = os.path.join(rdir, f'{a.arm}_E{a.E}.json')
    if os.path.exists(dest):
        print('exists', dest); return
    xtr, ytr = load_split('train'); xte, yte = load_split('test')
    sseed = a.tseed + 7919
    tr, va = student_subset(ytr, a.per_class, sseed)
    x, y = xtr[tr].to(DEV), ytr[tr].to(DEV)
    logits = torch.tensor(np.load(os.path.join(tdir, f'logits_E{a.E}.npy'))).float()[tr].to(DEV)
    target, w = make_target(logits, y, A, B, a.arm)
    # every arm of a teacher seed shares the student init and the data order stream
    torch.manual_seed(sseed)
    net = ResNet18().to(DEV).to(memory_format=torch.channels_last)
    gen = torch.Generator(device=DEV).manual_seed(sseed)
    t0 = time.time()
    train(net, x, y, a.epochs, a.lr, gen, target=None if a.arm == 'ce' else target,
          alpha=0.0 if a.arm == 'ce' else a.alpha, mask_fn=lambda b: w[b])
    res = dict(tseed=a.tseed, E=a.E, arm=a.arm, regime=a.regime, alpha=a.alpha, epochs=a.epochs,
               per_class=a.per_class, lr=a.lr, secs=round(time.time() - t0))
    res['val'] = acc_groups(predict(net, xtr[va].to(DEV)), ytr[va].to(DEV), A, B)
    res['test'] = acc_groups(predict(net, xte.to(DEV)), yte.to(DEV), A, B)
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest)
    print(json.dumps(res), flush=True)


def main():
    ap = argparse.ArgumentParser()
    sp = ap.add_subparsers(dest='cmd', required=True)
    t = sp.add_parser('teacher'); t.add_argument('--tseed', type=int, required=True)
    t.add_argument('--p1_epochs', type=int, default=30); t.add_argument('--p2_epochs', type=int, default=30)
    s = sp.add_parser('student'); s.add_argument('--tseed', type=int, required=True)
    s.add_argument('--E', type=int, required=True, choices=SNAP_EPOCHS)
    s.add_argument('--arm', required=True, choices=ARMS)
    s.add_argument('--regime', default='low'); s.add_argument('--per_class', type=int, default=50)
    s.add_argument('--epochs', type=int, default=100); s.add_argument('--lr', type=float, default=0.05)
    s.add_argument('--alpha', type=float, default=1.0)
    a = ap.parse_args()
    torch.backends.cudnn.benchmark = True
    {'teacher': cmd_teacher, 'student': cmd_student}[a.cmd](a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/KD/kd_splice.py <==
"""T1 output two-channel cross-splice + T2 calibration-data budget on B6 (internal experiment design 2026-09-25, T1/T2).
Identity: POSTHOC_DESCRIPTIVE (B6 already read). Pair per (root, E, rep): F = full, D = delB; fixed A/B partition from
the teacher meta (the B6 partition, not searched).

T1: s_g(x) = LSE_{k in g} z_k, u_k = z_k - s_g(k). Predictor ab: z_k = s^a_g(k) + u^b_k (a = block-mass donor, b = within-block
donor). DD/FF must reproduce the originals; CE = block CE + conditional CE exactly. Metrics per predictor: J, J_A, J_B,
CE, block CE, cond CE. C_mass = [(FD-DD)+(FF-DF)]/2, C_within = [(DF-DD)+(FF-FD)]/2 (sum = FF-DD), interaction FF-FD-DF+DD.
Two fixed variants: raw logits, and after each model's own val-fit block constant (B6-CAL rule, 50/class) applied before
splicing. Reps averaged within root, then root-level 95% t CIs (n=8).

T2: nested per-class calibration subsets m in {5, 20, 50} of the student val split (50/class), 5 predeclared subsample seeds
per root (m=50 is the whole split, identical across seeds), same subset for F and D; one B constant per model fitted by the
CE-optimal share-matching rule (for a block-constant shift, d/dbeta CE = mean sigmoid(d+beta) - share, so this IS the CE
fit); test only evaluates. m=0 = uncalibrated. Average reps x subsamples within root; root = unit.
Usage: kd_splice.py KDREP_ROOT > KDSPLICE.json"""
import hashlib, json, os, sys
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb

SEEDS = list(range(971, 979)); R = 4; M = (5, 20, 50); SUB = 5


def parts(z, inB):
    sA = kb.logsumexp(z[:, ~inB], 1); sB = kb.logsumexp(z[:, inB], 1)
    s = np.where(inB[None, :], sB[:, None], sA[:, None])
    return s, z - s                                   # block log-mass term per class, within-block log-prob


def metrics(z, y, inB):
    base, _ = kb.readout(z, y, inB)
    sA = kb.logsumexp(z[:, ~inB], 1); sB = kb.logsumexp(z[:, inB], 1); lse = np.logaddexp(sA, sB)
    yB = inB[y]; sy = np.where(yB, sB, sA)
    block_ce = float(np.mean(lse - sy)); cond_ce = float(np.mean(sy - z[np.arange(len(y)), y]))
    return dict(J=base['J'], J_A=base['J_A'], J_B=base['J_B'], CE=base['CE'], block_CE=block_ce, cond_CE=cond_ce,
                soft_mass_B=base['soft_mass_B'], identity_err=abs(block_ce + cond_ce - base['CE']))


def beta(zv, yv, inB, idx):
    d = kb.logsumexp(zv[idx][:, inB], 1) - kb.logsumexp(zv[idx][:, ~inB], 1)
    return kb.fit_beta(d, inB[yv[idx]].mean())


def subsets(yv, s):
    """nested per-class subsets: one fixed permutation of each class's val indices per (root, subsample seed)."""
    out = {}
    for j in range(SUB):
        order = {}
        for c in np.unique(yv):
            idx = np.where(yv == c)[0]
            key = [hashlib.sha256(f'T2-budget-v1|{s}|{j}|{i}'.encode()).hexdigest() for i in idx]
            order[c] = idx[np.argsort(key, kind='stable')]
        for m in M:
            out[(j, m)] = np.sort(np.concatenate([order[c][:m] for c in order]))
    return out


def main():
    root = sys.argv[1]; os.environ.setdefault('KDMAT_ROOT', root); sys.path.insert(0, os.path.join(root, 'code'))
    import kd_maturity as km
    _, ytr = km.load_split('train'); _, yte = km.load_split('test'); ytr = ytr.numpy(); y = yte.numpy().astype(int)
    T1, T2, checks = {}, {}, []
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        _, va = km.student_subset(km.torch.tensor(ytr), 50, s + 7919); yv = ytr[va.numpy()].astype(int)
        subs = subsets(yv, s)
        for E in (0, 1):
            for r in range(R):
                d = os.path.join(root, 'results_rep', str(s)); Z = {}
                for a, tag in (('F', 'full'), ('D', 'delB')):
                    js = json.load(open(os.path.join(d, f'E{E}_{tag}_r{r}.json')))
                    assert js['tseed'] == s and js['E'] == E and js['arm'] == tag and js['rep'] == r
                    Z[a] = (np.load(os.path.join(d, f'E{E}_{tag}_r{r}_test_logits.npy')).astype(np.float64),
                            np.load(os.path.join(d, f'E{E}_{tag}_r{r}_val_logits.npy')).astype(np.float64), js)
                for variant in ('raw', 'cal'):
                    P = {}
                    for a in 'FD':
                        zt, zv, js = Z[a]
                        if variant == 'cal':
                            zt = zt + beta(zv, yv, inB, np.arange(len(yv))) * inB[None, :]
                        P[a] = parts(zt, inB)
                    for a in 'FD':
                        for b in 'FD':
                            mt = metrics(P[a][0] + P[b][1], y, inB)
                            T1.setdefault((variant, E, a + b), {}).setdefault(s, []).append(mt)
                            checks.append(mt['identity_err'])
                    if variant == 'raw':
                        for a in 'FD':
                            dj = metrics(Z[a][0], y, inB)['J'] - 100 * Z[a][2]['test']['acc']
                            assert abs(dj) < 1e-3, (s, E, r, a, dj)
                            rec = metrics(P[a][0] + P[a][1], y, inB)['J'] - metrics(Z[a][0], y, inB)['J']
                            assert abs(rec) < 1e-9, ('splice does not reproduce', s, E, r, a, rec)
                for (j, m), idx in subs.items():
                    row = {}
                    for a in 'FD':
                        zt, zv, _ = Z[a]; b_ = beta(zv, yv, inB, idx); mt = metrics(zt + b_ * inB[None, :], y, inB)
                        row[a] = dict(J=mt['J'], CE=mt['CE'], beta=b_)
                    T2.setdefault((E, m), {}).setdefault(s, []).append(row)
                row0 = {a: metrics(Z[a][0], y, inB) for a in 'FD'}
                T2.setdefault((E, 0), {}).setdefault(s, []).append({a: dict(J=row0[a]['J'], CE=row0[a]['CE'], beta=0.0) for a in 'FD'})
    out = dict(identity='POSTHOC_DESCRIPTIVE', design='T1/T2 20250925', max_ce_identity_err=float(max(checks)), T1={}, T2={})
    ci = lambda x: [float(v) for v in kb.tci(np.asarray(x), .975)[:3]]
    for variant in ('raw', 'cal'):
        for E in (0, 1):
            rm = {ab: {s: {k: float(np.mean([m[k] for m in T1[(variant, E, ab)][s]])) for k in T1[(variant, E, ab)][s][0]}
                       for s in SEEDS} for ab in ('DD', 'FD', 'DF', 'FF')}
            blk = {ab: {k: ci([rm[ab][s][k] for s in SEEDS]) for k in ('J', 'J_A', 'J_B', 'CE', 'block_CE', 'cond_CE', 'soft_mass_B')}
                   for ab in rm}
            g = lambda ab, k: np.array([rm[ab][s][k] for s in SEEDS])
            for k in ('J', 'CE', 'block_CE', 'cond_CE', 'J_A', 'J_B'):
                blk[f'total_{k}'] = ci(g('FF', k) - g('DD', k))
                blk[f'C_mass_{k}'] = ci(((g('FD', k) - g('DD', k)) + (g('FF', k) - g('DF', k))) / 2)
                blk[f'C_within_{k}'] = ci(((g('DF', k) - g('DD', k)) + (g('FF', k) - g('FD', k))) / 2)
                blk[f'interaction_{k}'] = ci(g('FF', k) - g('FD', k) - g('DF', k) + g('DD', k))
                for ab in ('FD', 'DF'):
                    blk[f'{ab}_minus_DD_{k}'] = ci(g(ab, k) - g('DD', k))
            blk['per_root_J'] = {ab: [round(rm[ab][s]['J'], 3) for s in SEEDS] for ab in rm}
            out['T1'][f'{variant}_E{E}'] = blk
    for (E, m), per in sorted(T2.items()):
        dJ = np.array([np.mean([x['F']['J'] - x['D']['J'] for x in per[s]]) for s in SEEDS])
        dCE = np.array([np.mean([x['D']['CE'] - x['F']['CE'] for x in per[s]]) for s in SEEDS])
        sdJ = np.array([np.std([x['F']['J'] - x['D']['J'] for x in per[s]], ddof=1) for s in SEEDS])
        out['T2'][f'E{E}_m{m}'] = dict(
            acc_gain_F_minus_D=ci(dJ), ce_gain_D_minus_F=ci(dCE), within_root_sd_of_acc_gain=float(sdJ.mean()),
            J_F=ci([np.mean([x['F']['J'] for x in per[s]]) for s in SEEDS]),
            J_D=ci([np.mean([x['D']['J'] for x in per[s]]) for s in SEEDS]),
            beta_F_mean_sd=[float(np.mean([x['F']['beta'] for s in SEEDS for x in per[s]])), float(np.std([x['F']['beta'] for s in SEEDS for x in per[s]]))],
            beta_D_mean_sd=[float(np.mean([x['D']['beta'] for s in SEEDS for x in per[s]])), float(np.std([x['D']['beta'] for s in SEEDS for x in per[s]]))])
    print(json.dumps(out, indent=1))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/KD/kd_t3.py <==
"""T3 two-channel KD intervention, DEVELOPMENT stage (internal experiment design 2026-09-25, T3; KDT3_PREREG.md).
Exact decomposition over the teacher's fixed A/B class partition (all classes, gold included, no masking):
    KL(p_T || p_S) = KL(P_T || P_S) + sum_g P_T(g) KL(q_T(.|g) || q_S(.|g))
    P(g) = softmax_g LSE_{k in g} z_k,   q(k|g) = softmax_{k in g} z_k.
Arms: ce | mass (CE + KL_mass) | within (CE + KL_within) | both (CE + KL_mass + KL_within = CE + full KL); lambda = 1 fixed.
Student recipe = B6/KD-CROSS (per_class 50, 100 epochs, lr .05, OneCycle, SGD nesterov, bs 128, wd 5e-4, bf16 autocast);
only the distillation term differs from kd_maturity.train (logit MSE -> KL channel). Per root, teacher, student init
(torch.manual_seed(sseed)), subset and SGD/augmentation generator (sseed) are shared by every arm; the ce arm is
teacher-independent and run once per root (E tag 'x').
Usage: kd_t3.py teacher --tseed S | kd_t3.py student --tseed S --E {0,1} --arm {mass,within,both} | --arm ce"""
import argparse, json, os, sys, time
import numpy as np
import torch
import torch.nn.functional as F
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_maturity as km


def channels(z, inB):
    """block log-mass logP [N,2] (A, B) and within-block log-prob logq [N,C]."""
    sA = torch.logsumexp(z.masked_fill(inB[None, :], float('-inf')), 1)
    sB = torch.logsumexp(z.masked_fill(~inB[None, :], float('-inf')), 1)
    s = torch.stack([sA, sB], 1); logP = s - torch.logsumexp(s, 1, keepdim=True)
    logq = z - torch.where(inB[None, :], sB[:, None], sA[:, None])
    return logP, logq


def kl_terms(zs, zt, inB):
    """per-sample (KL_mass, KL_within) of teacher zt vs student zs; float32."""
    lPs, lqs = channels(zs, inB); lPt, lqt = channels(zt, inB)
    mass = (lPt.exp() * (lPt - lPs)).sum(1)
    Pt_k = torch.where(inB[None, :], lPt[:, 1:2], lPt[:, 0:1]).exp()          # P_T(g(k)) per class
    within = (Pt_k * lqt.exp() * (lqt - lqs)).sum(1)
    return mass, within


def train(net, x, y, epochs, lr, gen, target, inB, arm, bs=128, wd=5e-4):
    """kd_maturity.train with the MSE term replaced by the selected KL channel(s)."""
    opt = torch.optim.SGD(net.parameters(), lr=lr, momentum=0.9, weight_decay=wd, nesterov=True)
    steps = epochs * ((x.shape[0] + bs - 1) // bs)
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, lr, total_steps=steps, pct_start=0.15, anneal_strategy='cos')
    for ep in range(epochs):
        net.train()
        order = torch.randperm(x.shape[0], device=x.device, generator=gen)
        for k in range(0, x.shape[0], bs):
            b = order[k:k + bs]
            xb = km.norm(km.augment(x[b], gen))
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(xb).float()
            loss = F.cross_entropy(z, y[b])
            if arm != 'ce':
                m, w = kl_terms(z, target[b], inB)
                loss = loss + {'mass': m, 'within': w, 'both': m + w}[arm].mean()
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sched.step()
    return net


def student(a):
    DEV = km.DEV; torch.backends.cudnn.benchmark = True
    tdir = os.path.join(km.ROOT, 'teachers', str(a.tseed)); meta = json.load(open(os.path.join(tdir, 'meta.json')))
    A, B = torch.tensor(meta['A']), torch.tensor(meta['B'])
    inB = torch.zeros(100, dtype=torch.bool, device=DEV); inB[B.to(DEV)] = True
    E = 'x' if a.arm == 'ce' else str(a.E)
    rdir = os.path.join(km.ROOT, 'results_t3', str(a.tseed)); os.makedirs(rdir, exist_ok=True)
    tag = f'E{E}_{a.arm}'; dest = os.path.join(rdir, f'{tag}.json')
    if os.path.exists(dest):
        print('exists', dest); return
    xtr, ytr = km.load_split('train'); xte, yte = km.load_split('test')
    sseed = a.tseed + 7919; tr, va = km.student_subset(ytr, 50, sseed)
    x, y = xtr[tr].to(DEV), ytr[tr].to(DEV)
    target = None if a.arm == 'ce' else torch.tensor(np.load(os.path.join(tdir, f'logits_E{a.E}.npy'))).float()[tr].to(DEV)
    torch.manual_seed(sseed); net = km.ResNet18().to(DEV).to(memory_format=torch.channels_last)
    gen = torch.Generator(device=DEV).manual_seed(sseed); t0 = time.time()
    train(net, x, y, a.epochs, 0.05, gen, target, inB, a.arm)
    lte = km.predict(net, xte.to(DEV)); lva = km.predict(net, xtr[va].to(DEV))
    assert torch.isfinite(lte).all() and torch.isfinite(lva).all()
    yt = yte.to(DEV)
    res = dict(tseed=a.tseed, E=E, arm=a.arm, epochs=a.epochs, secs=round(time.time() - t0), lam=1.0,
               test_ce=float(F.cross_entropy(lte.float(), yt)), val_ce=float(F.cross_entropy(lva.float(), ytr[va].to(DEV))))
    res['val'] = km.acc_groups(lva, ytr[va].to(DEV), A, B); res['test'] = km.acc_groups(lte, yt, A, B)
    np.save(os.path.join(rdir, f'{tag}_test_logits.npy'), lte.float().cpu().numpy())
    np.save(os.path.join(rdir, f'{tag}_val_logits.npy'), lva.float().cpu().numpy())
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest); print(json.dumps(res), flush=True)


def main():
    ap = argparse.ArgumentParser(); sp = ap.add_subparsers(dest='cmd', required=True)
    t = sp.add_parser('teacher'); t.add_argument('--tseed', type=int, required=True)
    t.add_argument('--p1_epochs', type=int, default=30); t.add_argument('--p2_epochs', type=int, default=30)
    s = sp.add_parser('student'); s.add_argument('--tseed', type=int, required=True)
    s.add_argument('--E', type=int, default=0, choices=(0, 1)); s.add_argument('--arm', required=True, choices=('ce', 'mass', 'within', 'both'))
    s.add_argument('--epochs', type=int, default=100)
    a = ap.parse_args()
    if a.cmd == 'teacher':
        torch.backends.cudnn.benchmark = True; km.cmd_teacher(a)
    else:
        student(a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/KD/t3_chain.sh <==
#!/bin/bash
# T3 dev chain (KDT3_PREREG.md). Waits for this host's E3C runner and every mammoth cell to exit (3 consecutive clear
# checks, 60 s apart), then: teachers (parallel), then CE students (need teacher meta for the A/B split) alongside KD students.
# v2 07:00Z: v1 launched CE students with the teachers; they crash before meta.json exists (no outputs written).
# Usage: t3_chain.sh ROOT1 ROOT2 ...   (deploy by scp; never run via an ssh command line containing the patterns)
export KDMAT_ROOT=/workspace/ces/kdt3 PYTHONDONTWRITEBYTECODE=1
PY=/opt/conda/bin/python; C=$KDMAT_ROOT/code; L=$KDMAT_ROOT/logs; mkdir -p $L
clear=0
while [ $clear -lt 3 ]; do
  if pgrep -f e3c_runner.py >/dev/null || pgrep -f utils/main.py >/dev/null; then clear=0; else clear=$((clear+1)); fi
  sleep 60
done
echo "START $(date -u +%FT%TZ) roots $*" >> $L/chain.log
for r in "$@"; do
  echo "$PY $C/kd_t3.py teacher --tseed $r > $L/teacher_$r.log 2>&1"
done | xargs -P 8 -I{} sh -c '{}'
echo "TEACHERS_DONE $(date -u +%FT%TZ) $(ls $KDMAT_ROOT/teachers/*/meta.json | wc -l)" >> $L/chain.log
for r in "$@"; do echo "$PY $C/kd_t3.py student --tseed $r --arm ce > $L/student_${r}_ce.log 2>&1"; done | xargs -P 8 -I{} sh -c '{}' &
for r in "$@"; do for E in 0 1; do for a in mass within both; do
  echo "$PY $C/kd_t3.py student --tseed $r --E $E --arm $a > $L/student_${r}_E${E}_${a}.log 2>&1"
done; done; done | xargs -P 8 -I{} sh -c '{}'
wait
echo "DONE $(date -u +%FT%TZ) $(ls $KDMAT_ROOT/results_t3/*/*.json | wc -l) students" >> $L/chain.log


==> anc/supplementary_material/runners/v9/KD/t3_chain_v1.sh <==
#!/bin/bash
# T3 dev chain (KDT3_PREREG.md). Waits for this host's E3C runner and every mammoth cell to exit (3 consecutive clear
# checks, 60 s apart), then: 8 teachers + 8 CE students (8 parallel), then 48 KD students (8 parallel).
# Usage: t3_chain.sh ROOT1 ROOT2 ...   (deploy by scp; never run via an ssh command line containing the patterns)
export KDMAT_ROOT=/workspace/ces/kdt3 PYTHONDONTWRITEBYTECODE=1
PY=/opt/conda/bin/python; C=$KDMAT_ROOT/code; L=$KDMAT_ROOT/logs; mkdir -p $L
clear=0
while [ $clear -lt 3 ]; do
  if pgrep -f e3c_runner.py >/dev/null || pgrep -f utils/main.py >/dev/null; then clear=0; else clear=$((clear+1)); fi
  sleep 60
done
echo "START $(date -u +%FT%TZ) roots $*" >> $L/chain.log
for r in "$@"; do
  echo "$PY $C/kd_t3.py teacher --tseed $r > $L/teacher_$r.log 2>&1"
  echo "$PY $C/kd_t3.py student --tseed $r --arm ce > $L/student_${r}_ce.log 2>&1"
done | xargs -P 8 -I{} sh -c '{}'
echo "TEACHERS_DONE $(date -u +%FT%TZ) $(ls $KDMAT_ROOT/teachers/*/meta.json | wc -l)" >> $L/chain.log
for r in "$@"; do for E in 0 1; do for a in mass within both; do
  echo "$PY $C/kd_t3.py student --tseed $r --E $E --arm $a > $L/student_${r}_E${E}_${a}.log 2>&1"
done; done; done | xargs -P 8 -I{} sh -c '{}'
echo "DONE $(date -u +%FT%TZ) $(ls $KDMAT_ROOT/results_t3/*/*.json | wc -l) students" >> $L/chain.log


==> anc/supplementary_material/runners/v9/KD/t3c_chain.sh <==
#!/bin/bash
# T3C confirmation chain (KDT3C_PREREG.md): teachers, then CE + KD students; 4-way parallel; separate KDMAT_ROOT.
export KDMAT_ROOT=/workspace/ces/kdt3c PYTHONDONTWRITEBYTECODE=1
PY=/opt/conda/bin/python; C=/workspace/ces/kdt3/code; L=$KDMAT_ROOT/logs; mkdir -p $L
echo "START $(date -u +%FT%TZ) roots $*" >> $L/chain.log
for r in "$@"; do echo "$PY $C/kd_t3.py teacher --tseed $r > $L/teacher_$r.log 2>&1"; done | xargs -P 4 -I{} sh -c '{}'
echo "TEACHERS_DONE $(date -u +%FT%TZ) $(ls $KDMAT_ROOT/teachers/*/meta.json | wc -l)" >> $L/chain.log
for r in "$@"; do echo "$PY $C/kd_t3.py student --tseed $r --arm ce > $L/student_${r}_ce.log 2>&1"
  for E in 0 1; do for a in mass within both; do
    echo "$PY $C/kd_t3.py student --tseed $r --E $E --arm $a > $L/student_${r}_E${E}_${a}.log 2>&1"
  done; done; done | xargs -P 4 -I{} sh -c '{}'
echo "DONE $(date -u +%FT%TZ) $(ls $KDMAT_ROOT/results_t3/*/*.json | wc -l) students" >> $L/chain.log


==> anc/supplementary_material/runners/v9/KD/t3c_wait.sh <==
#!/bin/bash
# Wait for this host's R18H runner to exit (3 consecutive clear checks, 60 s apart), then run the T3C chain for "$@".
c=0; while [ $c -lt 3 ]; do if pgrep -f "[r]18h_runner.py" >/dev/null; then c=0; else c=$((c+1)); fi; sleep 60; done
echo "CLEAR $(date -u +%FT%TZ)" >> /workspace/ces/t3c_wait.log
exec bash /workspace/ces/kdt3/code/t3c_chain.sh "$@"


==> anc/supplementary_material/runners/v9/MCAL/mcal_runner.py <==
"""MCAL queue (prospective: are endpoint accuracy gaps between standard replay methods a terminal-block offset?
MCAL_PREREG.md). Derived from b4c_runner.py: stock mammoth models er / er_ace / der / derpp replace ces_nstat --ns_mode;
ER/ER-ACE get no --alpha/--beta. Recipe, data, freeze verification and custody logic unchanged."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('er', 'er_ace', 'der', 'derpp')
SEEDS = {'westc': list(range(260925871, 260925879)), 'weste': list(range(260925879, 260925887)),
         'westd2': list(range(260925887, 260925895)), 'boxH': list(range(260925895, 260925903))}  # MCAL_PREREG.md
LAUNCH_DEADLINE = 1790352000  # 2026-09-25 16:00Z: no MCAL cell may start later (must finish before the 20:00Z training cutoff)
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--device', 'cuda:0']
METHOD_ARGS = {'er': [], 'er_ace': [], 'der': ['--alpha', '0.3'], 'derpp': ['--alpha', '0.3', '--beta', '0.5']}


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_MCAL_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', arm, *BASE, *METHOD_ARGS[arm], '--seed', str(seed), '--results_path', str(HERE / 'MCAL_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    # MCAL uses stock mammoth models only; hosts differ in unrelated ces_* files, so MCAL pins its own manifest
    # (every source file the four arms import on the training path + CIFAR-100 data) instead of FREEZE.json.
    lines = (HERE / 'MCAL_SRC.sha256').read_text().splitlines()
    for line in lines:
        expected, rel = line.split('  ', 1)
        if hashlib.sha256((MAMMOTH / rel).read_bytes()).hexdigest() != expected:
            raise RuntimeError(f'MCAL source/data mismatch: {rel}')
    return {'utc': hashlib.sha256((HERE / 'MCAL_SRC.sha256').read_bytes()).hexdigest()}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('MCAL_smoke.lock' if a.smoke else 'MCAL.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_MCAL' if a.smoke else 'MCAL')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924897, 260924896] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260925871) % 4
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/MCAL/mk.py <==
s = open('../B4C/b4c_runner.py').read()
rep = [(s[:s.index('import argparse')], '"""MCAL queue (prospective: are endpoint accuracy gaps between standard replay methods a terminal-block offset?\nMCAL_PREREG.md). Derived from b4c_runner.py: stock mammoth models er / er_ace / der / derpp replace ces_nstat --ns_mode;\nER/ER-ACE get no --alpha/--beta. Recipe, data, freeze verification and custody logic unchanged."""\n'),
       ("ARMS = ('original', 'none')", "ARMS = ('er', 'er_ace', 'der', 'derpp')"),
       ("SEEDS = {'westc': list(range(260925851, 260925855)), 'weste': list(range(260925855, 260925859))}  # B4C_PREREG.md",
        "SEEDS = {'westc': list(range(260925871, 260925879)), 'weste': list(range(260925879, 260925887)),\n         'westd2': list(range(260925887, 260925895))}  # MCAL_PREREG.md"),
       ("LAUNCH_DEADLINE = 1790337600  # 2026-09-25 12:00Z: no B4C cell may start later (must finish before the 20:00Z training cutoff)",
        "LAUNCH_DEADLINE = 1790352000  # 2026-09-25 16:00Z: no MCAL cell may start later (must finish before the 20:00Z training cutoff)"),
       ("        '--alpha', '0.3', '--beta', '0.5', '--device', 'cuda:0']", "        '--device', 'cuda:0']\nMETHOD_ARGS = {'er': [], 'er_ace': [], 'der': ['--alpha', '0.3'], 'derpp': ['--alpha', '0.3', '--beta', '0.5']}"),
       ("name = f'{\"smoke\" if smoke else \"final\"}_B4C_{arm}", "name = f'{\"smoke\" if smoke else \"final\"}_MCAL_{arm}"),
       ("'--model', 'ces_nstat', *BASE,\n            '--ns_mode', arm,", "'--model', arm, *BASE, *METHOD_ARGS[arm],"),
       ("'B4C_results'", "'MCAL_results'"),
       ("'B4C_smoke.lock' if a.smoke else 'B4C.lock'", "'MCAL_smoke.lock' if a.smoke else 'MCAL.lock'"),
       ("'smoke_B4C' if a.smoke else 'B4C'", "'smoke_MCAL' if a.smoke else 'MCAL'"),
       ("offset = (seed - 260925851) % 2", "offset = (seed - 260925871) % 4"),
       ("seeds = [260924899, 260924898] if a.smoke", "seeds = [260924897, 260924896] if a.smoke")]
for a, b in rep:
    assert s.count(a) == 1, a
    s = s.replace(a, b)
open('mcal_runner.py', 'w').write(s)
print('ok')


==> anc/supplementary_material/runners/v9/R1/r1_runner.py <==
"""NEXT-R1 queue (R1_PREREG.md): Full / Hperm / Fixed(-2) / DeleteN on seq-cifar100-ho (2000-image stratified train
holdout removed before training; datasets/seq_cifar100_ho.py, hash-pinned). Derived from r18x_runner.py; recipe, freeze
verification and custody unchanged otherwise."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('full', 'hperm', 'am2', 'none')
ARM_MODEL = {'full': 'ces_nstat', 'hperm': 'ces_nstat', 'am2': 'ces_nstat_fixed', 'none': 'ces_nstat'}
ARM_ARGS = {'full': ['--ns_mode', 'original'], 'hperm': ['--ns_mode', 'original', '--ns_hperm', 'blockwise_nongold_permute'],
            'am2': ['--ng_const', '-2.0'], 'none': ['--ns_mode', 'none']}
HO_SHA = '0c80dd9c012e7f811b5a3f9dfc1790d229d35c3897fd54aa0b4f94b9e04d54af'
SEEDS = {'boxG': list(range(260926001, 260926005)), 'boxH': list(range(260926005, 260926009))}  # R1_PREREG.md
LAUNCH_DEADLINE = 1790496000  # 2026-09-27 08:00Z: no NEXT-R1 cell may start later
BASE = ['--dataset', 'seq-cifar100-ho', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_NEXTR1_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', ARM_MODEL[arm], *BASE,
            *ARM_ARGS[arm], '--seed', str(seed), '--results_path', str(HERE / 'NEXT_R1_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    if hashlib.sha256((MAMMOTH / 'datasets' / 'seq_cifar100_ho.py').read_bytes()).hexdigest() != HO_SHA:
        raise RuntimeError('holdout dataset module mismatch')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('NEXTR1_smoke.lock' if a.smoke else 'NEXTR1.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_NEXTR1' if a.smoke else 'NEXTR1')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260926091, 260926092] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260926001) % 4
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/R1/seq_cifar100_ho.py <==
"""NEXT-R1: seq-cifar100 with a fixed stratified calibration holdout removed from the TRAINING set before any loader,
buffer or task split exists (internal execution plan §5). Holdout = 20 train images per fine class (2000), chosen by
ascending SHA256('NEXT-R1-holdout-v1|' + train index); the first 5 per class in that order (500) are the primary
calibration-fit set. Identical for every root and arm. The official test set is untouched. Everything else is inherited
unchanged from datasets/seq_cifar100.py."""
import hashlib

import numpy as np

import datasets.seq_cifar100 as base
from datasets.utils.continual_dataset import store_masked_loaders
from utils.conf import base_path

SALT = 'NEXT-R1-holdout-v1'
PER_CLASS, FIT_PER_CLASS = 20, 5


def holdout_indices(fine_targets):
    """Returns (holdout_all [2000], holdout_fit [500]) as sorted train indices; deterministic, class-stratified."""
    t = np.asarray(fine_targets); allh, fit = [], []
    for c in range(100):
        idx = np.where(t == c)[0]
        order = idx[np.argsort([hashlib.sha256(f'{SALT}|{i}'.encode()).hexdigest() for i in idx], kind='stable')]
        allh.append(order[:PER_CLASS]); fit.append(order[:FIT_PER_CLASS])
    return np.sort(np.concatenate(allh)), np.sort(np.concatenate(fit))


class SequentialCIFAR100HO(base.SequentialCIFAR100):
    NAME = 'seq-cifar100-ho'

    def get_data_loaders(self):
        test_transform = base.transforms.Compose([base.transforms.ToTensor(), self.get_normalization_transform()])
        train_dataset = base.MyCIFAR100(base_path() + 'CIFAR100', train=True, download=True, transform=self.TRANSFORM)
        test_dataset = base.TCIFAR100(base_path() + 'CIFAR100', train=False, download=True, transform=test_transform)
        ho, _ = holdout_indices(train_dataset.targets)
        keep = np.setdiff1d(np.arange(len(train_dataset.targets)), ho)
        assert len(keep) == 48000 and len(ho) == 2000
        train_dataset.data = train_dataset.data[keep]
        train_dataset.targets = [train_dataset.targets[i] for i in keep]
        return store_masked_loaders(train_dataset, test_dataset, self)


==> anc/supplementary_material/runners/v9/R18/r18h_runner.py <==
"""R18H queue (prospective: does the H class-correspondence cost survive terminal-block calibration on ResNet-18?
R18H_PREREG.md). Derived from b4c_runner.py: arms full (ns_mode original) and hperm (ns_mode original +
--ns_hperm blockwise_nongold_permute, exactly the B32 v4 Hperm arm); recipe, freeze verification and custody unchanged."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('full', 'hperm')
ARM_ARGS = {'full': ['--ns_mode', 'original'], 'hperm': ['--ns_mode', 'original', '--ns_hperm', 'blockwise_nongold_permute']}
SEEDS = {'westb': list(range(260925921, 260925925)), 'bjb2': list(range(260925925, 260925929))}  # R18H_PREREG.md
LAUNCH_DEADLINE = 1790337600  # 2026-09-25 12:00Z: no R18H cell may start later (owner: exploratory work closes 14:00Z)
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_R18H_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', 'ces_nstat', *BASE,
            *ARM_ARGS[arm], '--seed', str(seed), '--results_path', str(HERE / 'R18H_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('R18H_smoke.lock' if a.smoke else 'R18H.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_R18H' if a.smoke else 'R18H')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924895, 260924894] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260925921) % 2
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/R18/r18h_wait.sh <==
#!/bin/bash
# bjb2: start R18H production only after this host's T3 dev chain has logged DONE and no kd_t3 / mammoth process remains.
cd /workspace/ces/final_20260924
until grep -q '^DONE' /workspace/ces/kdt3/logs/chain.log 2>/dev/null && ! pgrep -f kd_t3.py >/dev/null && ! pgrep -f utils/main.py >/dev/null; do sleep 30; done
/opt/conda/bin/python r18h_runner.py --host bjb2 --streams 8 > R18H_runner_bjb2.log 2>&1


==> anc/supplementary_material/runners/v9/R18/r18hb_runner.py <==
"""R18HB queue (prospective: does the H class-correspondence cost survive terminal-block calibration on ResNet-18?
R18HB_PREREG.md (replication cohort of R18H)). Derived from b4c_runner.py: arms full (ns_mode original) and hperm (ns_mode original +
--ns_hperm blockwise_nongold_permute, exactly the B32 v4 Hperm arm); recipe, freeze verification and custody unchanged."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('full', 'hperm')
ARM_ARGS = {'full': ['--ns_mode', 'original'], 'hperm': ['--ns_mode', 'original', '--ns_hperm', 'blockwise_nongold_permute']}
SEEDS = {'westb': list(range(260925941, 260925945)), 'bjb2': list(range(260925945, 260925949))}  # R18HB_PREREG.md (replication cohort of R18H)
LAUNCH_DEADLINE = 1790335800  # 2026-09-25 11:30Z: no R18HB cell may start later (must close before 14:00Z)
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_R18HB_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', 'ces_nstat', *BASE,
            *ARM_ARGS[arm], '--seed', str(seed), '--results_path', str(HERE / 'R18HB_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('R18HB_smoke.lock' if a.smoke else 'R18HB.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_R18HB' if a.smoke else 'R18HB')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924895, 260924894] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260925921) % 2
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/R18/r18hb_wait.sh <==
#!/bin/bash
# Start R18HB on this host only after its T3C chain logged DONE and the GPU has no compute process (3 clear checks, 60 s apart).
# mammoth renames its processes (setproctitle), so the GPU process list is the liveness check, not pgrep utils/main.py.
H=$1; cd /workspace/ces/final_20260924
c=0; while [ $c -lt 3 ]; do
  if grep -q '^DONE' /workspace/ces/kdt3c/logs/chain.log 2>/dev/null && ! pgrep -f "[k]d_t3.py" >/dev/null \
     && [ -z "$(nvidia-smi --query-compute-apps=pid --format=csv,noheader)" ]; then c=$((c+1)); else c=0; fi; sleep 60; done
echo "CLEAR $(date -u +%FT%TZ)" >> R18HB_wait.log
exec /opt/conda/bin/python r18hb_runner.py --host $H --streams 8 > R18HB_runner_$H.log 2>&1


==> anc/supplementary_material/runners/v9/R18/r18x_runner.py <==
"""R18X queue (R18H_EXTENSION_X.md): the Fixed(-2) and DeleteN arms on the SAME 8 R18H seeds, completing a paired
4-arm ResNet-18 set (full, hperm from r18h_runner.py; am2, none here). Derived from r18h_runner.py; recipe/freeze/custody unchanged."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('am2', 'none')
ARM_MODEL = {'am2': 'ces_nstat_fixed', 'none': 'ces_nstat'}
ARM_ARGS = {'am2': ['--ng_const', '-2.0'], 'none': ['--ns_mode', 'none']}
SEEDS = {'westd': list(range(260925921, 260925925)), 'boxF': list(range(260925925, 260925929))}  # R18H_EXTENSION_X.md
LAUNCH_DEADLINE = 1790337600  # 2026-09-25 12:00Z: no R18X cell may start later (owner: exploratory work closes 14:00Z)
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_R18X_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', ARM_MODEL[arm], *BASE,
            *ARM_ARGS[arm], '--seed', str(seed), '--results_path', str(HERE / 'R18X_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('R18X_smoke.lock' if a.smoke else 'R18X.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_R18X' if a.smoke else 'R18X')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924893, 260924892] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260925921) % 2
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/R18/r18x_wait.sh <==
#!/bin/bash
# westd / boxF: smoke-free start of R18X once this host's E3R32C runner and all mammoth cells have exited
# (3 consecutive clear checks 60 s apart). Usage: r18x_wait.sh HOST
cd /workspace/ces/final_20260924; clear=0
while [ $clear -lt 3 ]; do
  if pgrep -f e3r32c_runner.py >/dev/null || pgrep -f utils/main.py >/dev/null; then clear=0; else clear=$((clear+1)); fi
  sleep 60
done
/opt/conda/bin/python r18x_runner.py --host $1 --streams 8 > R18X_runner_$1.log 2>&1


==> anc/supplementary_material/runners/v9/R18/r18xb_runner.py <==
"""R18XB queue (R18H_EXTENSION_X.md): the Fixed(-2) and DeleteN arms on the SAME 8 R18H seeds, completing a paired
4-arm ResNet-18 set (full, hperm from r18h_runner.py; am2, none here). Derived from r18h_runner.py; recipe/freeze/custody unchanged."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('am2', 'none')
ARM_MODEL = {'am2': 'ces_nstat_fixed', 'none': 'ces_nstat'}
ARM_ARGS = {'am2': ['--ng_const', '-2.0'], 'none': ['--ns_mode', 'none']}
SEEDS = {'boxG': list(range(260925941, 260925949))}  # R18HB_PREREG.md addendum XB: am2/none on the R18HB seeds
LAUNCH_DEADLINE = 1790335800  # 2026-09-25 11:30Z: no R18XB cell may start later (must close before 14:00Z)
BASE = ['--dataset', 'seq-cifar100', '--backbone', 'resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_R18XB_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', ARM_MODEL[arm], *BASE,
            *ARM_ARGS[arm], '--seed', str(seed), '--results_path', str(HERE / 'R18XB_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('R18XB_smoke.lock' if a.smoke else 'R18XB.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_R18XB' if a.smoke else 'R18XB')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260924893, 260924892] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260925921) % 2
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/R1B/r1b_runner.py <==
"""NEXT-R1 queue (R1_PREREG.md): Full / Hperm / Fixed(-2) / DeleteN on seq-cifar100-ho (2000-image stratified train
holdout removed before training; datasets/seq_cifar100_ho.py, hash-pinned). Derived from r18x_runner.py; recipe, freeze
verification and custody unchanged otherwise."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('full', 'hperm', 'am2', 'none')
ARM_MODEL = {'full': 'ces_nstat', 'hperm': 'ces_nstat', 'am2': 'ces_nstat_fixed', 'none': 'ces_nstat'}
ARM_ARGS = {'full': ['--ns_mode', 'original'], 'hperm': ['--ns_mode', 'original', '--ns_hperm', 'blockwise_nongold_permute'],
            'am2': ['--ng_const', '-2.0'], 'none': ['--ns_mode', 'none']}
HO_SHA = '0c80dd9c012e7f811b5a3f9dfc1790d229d35c3897fd54aa0b4f94b9e04d54af'
SEEDS = {'westb': list(range(260926011, 260926015)), 'weste': list(range(260926015, 260926019))}  # R1B_PREREG.md
LAUNCH_DEADLINE = 1790496000  # 2026-09-27 08:00Z: no NEXT-R1 cell may start later
BASE = ['--dataset', 'seq-cifar100-ho', '--backbone', 'resnet32', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_NEXTR1B_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', ARM_MODEL[arm], *BASE,
            *ARM_ARGS[arm], '--seed', str(seed), '--results_path', str(HERE / 'NEXT_R1B_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    if hashlib.sha256((MAMMOTH / 'datasets' / 'seq_cifar100_ho.py').read_bytes()).hexdigest() != HO_SHA:
        raise RuntimeError('holdout dataset module mismatch')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('NEXTR1B_smoke.lock' if a.smoke else 'NEXTR1B.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_NEXTR1B' if a.smoke else 'NEXTR1B')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260926093, 260926094] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260926001) % 4
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/R1B/seq_cifar100_ho.py <==
"""NEXT-R1: seq-cifar100 with a fixed stratified calibration holdout removed from the TRAINING set before any loader,
buffer or task split exists (internal execution plan §5). Holdout = 20 train images per fine class (2000), chosen by
ascending SHA256('NEXT-R1-holdout-v1|' + train index); the first 5 per class in that order (500) are the primary
calibration-fit set. Identical for every root and arm. The official test set is untouched. Everything else is inherited
unchanged from datasets/seq_cifar100.py."""
import hashlib

import numpy as np

import datasets.seq_cifar100 as base
from datasets.utils.continual_dataset import store_masked_loaders
from utils.conf import base_path

SALT = 'NEXT-R1-holdout-v1'
PER_CLASS, FIT_PER_CLASS = 20, 5


def holdout_indices(fine_targets):
    """Returns (holdout_all [2000], holdout_fit [500]) as sorted train indices; deterministic, class-stratified."""
    t = np.asarray(fine_targets); allh, fit = [], []
    for c in range(100):
        idx = np.where(t == c)[0]
        order = idx[np.argsort([hashlib.sha256(f'{SALT}|{i}'.encode()).hexdigest() for i in idx], kind='stable')]
        allh.append(order[:PER_CLASS]); fit.append(order[:FIT_PER_CLASS])
    return np.sort(np.concatenate(allh)), np.sort(np.concatenate(fit))


class SequentialCIFAR100HO(base.SequentialCIFAR100):
    NAME = 'seq-cifar100-ho'

    def get_data_loaders(self):
        test_transform = base.transforms.Compose([base.transforms.ToTensor(), self.get_normalization_transform()])
        train_dataset = base.MyCIFAR100(base_path() + 'CIFAR100', train=True, download=True, transform=self.TRANSFORM)
        test_dataset = base.TCIFAR100(base_path() + 'CIFAR100', train=False, download=True, transform=test_transform)
        ho, _ = holdout_indices(train_dataset.targets)
        keep = np.setdiff1d(np.arange(len(train_dataset.targets)), ho)
        assert len(keep) == 48000 and len(ho) == 2000
        train_dataset.data = train_dataset.data[keep]
        train_dataset.targets = [train_dataset.targets[i] for i in keep]
        return store_masked_loaders(train_dataset, test_dataset, self)


==> anc/supplementary_material/runners/v9/R1C/r1c_runner.py <==
"""NEXT-R1C (R1C_PREREG.md): r1b_runner.py with backbone reduced-resnet18, roots 260926021-028, NEXTR1C names.
NEXT-R1 queue (R1_PREREG.md): Full / Hperm / Fixed(-2) / DeleteN on seq-cifar100-ho (2000-image stratified train
holdout removed before training; datasets/seq_cifar100_ho.py, hash-pinned). Derived from r18x_runner.py; recipe, freeze
verification and custody unchanged otherwise."""
import argparse
import fcntl
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import time

ROOT = Path('/workspace/ces')
MAMMOTH = ROOT / 'mammoth'
HERE = ROOT / 'final_20260924'
PY = '/opt/conda/bin/python'
ARMS = ('full', 'hperm', 'am2', 'none')
ARM_MODEL = {'full': 'ces_nstat', 'hperm': 'ces_nstat', 'am2': 'ces_nstat_fixed', 'none': 'ces_nstat'}
ARM_ARGS = {'full': ['--ns_mode', 'original'], 'hperm': ['--ns_mode', 'original', '--ns_hperm', 'blockwise_nongold_permute'],
            'am2': ['--ng_const', '-2.0'], 'none': ['--ns_mode', 'none']}
HO_SHA = '0c80dd9c012e7f811b5a3f9dfc1790d229d35c3897fd54aa0b4f94b9e04d54af'
SEEDS = {'westb': list(range(260926021, 260926025)), 'weste': list(range(260926025, 260926029))}  # R1C_PREREG.md
LAUNCH_DEADLINE = 1790496000  # 2026-09-27 08:00Z: no NEXT-R1 cell may start later
BASE = ['--dataset', 'seq-cifar100-ho', '--backbone', 'reduced-resnet18', '--buffer_size', '500',
        '--lr', '0.03', '--n_epochs', '50', '--batch_size', '32', '--minibatch_size', '32',
        '--num_workers', '8', '--lr_scheduler', 'multisteplr', '--lr_milestones', '35', '45',
        '--sched_multistep_lr_gamma', '0.2', '--non_verbose', '1', '--permute_classes', '1',
        '--alpha', '0.3', '--beta', '0.5', '--device', 'cuda:0']


def command(seed, arm, attempt, smoke=False):
    name = f'{"smoke" if smoke else "final"}_NEXTR1C_{arm}_s{seed}_a{attempt}'
    argv = [PY, 'utils/main.py', '--model', ARM_MODEL[arm], *BASE,
            *ARM_ARGS[arm], '--seed', str(seed), '--results_path', str(HERE / 'NEXT_R1C_results'),
            '--savecheck', 'last', '--ckpt_name', name]
    if smoke:
        argv[argv.index('--n_epochs') + 1] = '1'
        argv.extend(['--debug_mode', '1'])
    return name, argv


def verify_frozen():
    manifest = json.loads((HERE / 'FREEZE.json').read_text())
    for rel, expected in manifest['files'].items():
        actual = hashlib.sha256((ROOT / rel).read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError(f'Frozen file mismatch: {rel}')
    for manifest_name, prefix, selected in [('source_code.sha256', MAMMOTH, None),
                                           ('source_data.sha256', MAMMOTH, 'data/CIFAR100/')]:
        for line in (HERE / manifest_name).read_text().splitlines():
            expected, rel = line.split('  ', 1)
            if selected is not None and not rel.startswith(selected):
                continue
            actual = hashlib.sha256((prefix / rel).read_bytes()).hexdigest()
            if actual != expected:
                raise RuntimeError(f'Source or data mismatch: {rel}')
    if hashlib.sha256((MAMMOTH / 'datasets' / 'seq_cifar100_ho.py').read_bytes()).hexdigest() != HO_SHA:
        raise RuntimeError('holdout dataset module mismatch')
    return manifest


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--host', choices=SEEDS, required=True)
    ap.add_argument('--streams', type=int, choices=[4, 8], default=8)
    ap.add_argument('--smoke', action='store_true')
    ap.add_argument('--dry-run', action='store_true')
    a = ap.parse_args()
    if a.dry_run:
        for seed in SEEDS[a.host]:
            for arm in ARMS:
                print(json.dumps(command(seed, arm, 0)[1]))
        return 0
    if not a.smoke:
        if time.time() > LAUNCH_DEADLINE:
            print(json.dumps({'event': 'NOT_STARTED_DEADLINE', 'utc': time.time()}), flush=True)
            return 3
        freeze = verify_frozen()
        print(json.dumps({'event': 'FROZEN_START', 'utc': time.time(), 'freeze': freeze['utc'],
                          'host': a.host, 'streams': a.streams}), flush=True)
    HERE.mkdir(exist_ok=True)
    lock = (HERE / ('NEXTR1C_smoke.lock' if a.smoke else 'NEXTR1C.lock')).open('w')
    fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
    out = HERE / ('smoke_NEXTR1C' if a.smoke else 'NEXTR1C')
    out.mkdir(exist_ok=True)
    pending = []
    seeds = [260926095, 260926096] if a.smoke else SEEDS[a.host]
    for seed in seeds:
        offset = (seed - 260926001) % 4
        for arm in ARMS[offset:] + ARMS[:offset]:
            pending.append((seed, arm, 0))
    live, records = [], []
    status_file = out / 'status.json'
    if status_file.exists():
        raise RuntimeError('Existing status; inspect before restart, never overwrite custody')
    env = dict(os.environ, PYTHONPATH=str(MAMMOTH), WANDB_MODE='disabled')
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    while pending or live:
        for entry in list(live):
            rc = entry['process'].poll()
            if rc is None:
                continue
            live.remove(entry)
            entry['handle'].close()
            finals = sorted(str(p) for p in (MAMMOTH / 'checkpoints').glob(entry['name'] + '_*_last.pt'))
            record = {k: v for k, v in entry.items() if k not in ('process', 'handle')}
            record.update(rc=rc, finished=time.time(), checkpoints=finals)
            records.append(record)
            print(json.dumps({'event': 'DONE', 'name': entry['name'], 'rc': rc,
                              'final_count': len(finals)}), flush=True)
            if rc != 0 and entry['attempt'] == 0 and not a.smoke:
                pending.append((entry['seed'], entry['arm'], 1))
        while pending and len(live) < a.streams:
            if shutil.disk_usage(ROOT).free < 5 * 1024**3:
                raise RuntimeError('Less than 5 GiB free; preserve running jobs and inspect')
            seed, arm, attempt = pending.pop(0)
            name, argv = command(seed, arm, attempt, a.smoke)
            log_path = out / (name + '.log')
            if list((MAMMOTH / 'checkpoints').glob(name + '*')):
                raise RuntimeError(f'Existing checkpoint prefix: {name}')
            handle = log_path.open('x')
            proc = subprocess.Popen(argv, cwd=MAMMOTH, env=env, stdout=handle,
                                    stderr=subprocess.STDOUT)
            entry = dict(seed=seed, arm=arm, attempt=attempt, name=name, argv=argv,
                         pid=proc.pid, started=time.time(), process=proc, handle=handle)
            live.append(entry)
            print(json.dumps({'event': 'START', 'name': name, 'pid': proc.pid}), flush=True)
            time.sleep(20 if not a.smoke else 2)
        status = {'completed': records, 'running': [{k: v for k, v in e.items()
                  if k not in ('process', 'handle')} for e in live], 'pending': pending}
        tmp = status_file.with_suffix('.tmp')
        tmp.write_text(json.dumps(status, indent=2))
        tmp.replace(status_file)
        if pending or live:
            time.sleep(10)
    good = {(r['seed'], r['arm']) for r in records if r['rc'] == 0 and len(r['checkpoints']) == 1}
    expected = {(s, arm) for s in seeds for arm in ARMS}
    success = good == expected
    (out / 'CLOSED.json').write_text(json.dumps({'success': success, 'utc': time.time(),
                                               'complete_cells': len(good)}, indent=2))
    return 0 if success else 2


if __name__ == '__main__':
    sys.exit(main())


==> anc/supplementary_material/runners/v9/R1C/seq_cifar100_ho.py <==
"""NEXT-R1: seq-cifar100 with a fixed stratified calibration holdout removed from the TRAINING set before any loader,
buffer or task split exists (internal execution plan §5). Holdout = 20 train images per fine class (2000), chosen by
ascending SHA256('NEXT-R1-holdout-v1|' + train index); the first 5 per class in that order (500) are the primary
calibration-fit set. Identical for every root and arm. The official test set is untouched. Everything else is inherited
unchanged from datasets/seq_cifar100.py."""
import hashlib

import numpy as np

import datasets.seq_cifar100 as base
from datasets.utils.continual_dataset import store_masked_loaders
from utils.conf import base_path

SALT = 'NEXT-R1-holdout-v1'
PER_CLASS, FIT_PER_CLASS = 20, 5


def holdout_indices(fine_targets):
    """Returns (holdout_all [2000], holdout_fit [500]) as sorted train indices; deterministic, class-stratified."""
    t = np.asarray(fine_targets); allh, fit = [], []
    for c in range(100):
        idx = np.where(t == c)[0]
        order = idx[np.argsort([hashlib.sha256(f'{SALT}|{i}'.encode()).hexdigest() for i in idx], kind='stable')]
        allh.append(order[:PER_CLASS]); fit.append(order[:FIT_PER_CLASS])
    return np.sort(np.concatenate(allh)), np.sort(np.concatenate(fit))


class SequentialCIFAR100HO(base.SequentialCIFAR100):
    NAME = 'seq-cifar100-ho'

    def get_data_loaders(self):
        test_transform = base.transforms.Compose([base.transforms.ToTensor(), self.get_normalization_transform()])
        train_dataset = base.MyCIFAR100(base_path() + 'CIFAR100', train=True, download=True, transform=self.TRANSFORM)
        test_dataset = base.TCIFAR100(base_path() + 'CIFAR100', train=False, download=True, transform=test_transform)
        ho, _ = holdout_indices(train_dataset.targets)
        keep = np.setdiff1d(np.arange(len(train_dataset.targets)), ho)
        assert len(keep) == 48000 and len(ho) == 2000
        train_dataset.data = train_dataset.data[keep]
        train_dataset.targets = [train_dataset.targets[i] for i in keep]
        return store_masked_loaders(train_dataset, test_dataset, self)


==> anc/supplementary_material/runners/v9/R2/kd_maturity.py <==
"""KD-MAT: the CES coordinate-maturity law outside continual learning.

A teacher is trained on class group A only (full 100-way head), then on A u B. Snapshots
taken at phase-2 epochs E give ONE teacher whose coordinates differ in maturity: A is
mature at every snapshot, B's maturity grows with E. A student then learns all 100 classes
from a small labelled set with CE + alpha * logit-MSE to the snapshot's logits (the DER
objective, outside CL). Arms change only what the student must match:

    ce       no distillation
    full     all teacher logits
    permB    B non-gold coordinates cyclically shifted within B (per record; multiset kept)
    flatB    B non-gold coordinates replaced by their per-record mean (level kept)
    delB     B non-gold coordinates not matched
    permA    A non-gold coordinates cyclically shifted within A (the always-mature control)

CES prediction: permB's cost grows with B's maturity (≈0 when B is immature), while permA
costs at every snapshot -- a within-teacher, within-record dissociation by maturity alone.

Subcommands:
    teacher  --tseed S                -> teachers/S/{snap_E.pt, logits_E.npy, meta.json}
    student  --tseed S --E e --arm a  -> results/S/<regime>/<arm>_E<e>.json
    predict  --tseed S                -> zero-training predictors per snapshot
"""
import argparse
import json
import os
import pickle
import time

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

ROOT = os.environ.get('KDMAT_ROOT', '/workspace/ces/kdmat')
DATA = os.environ.get('KDMAT_DATA', '/workspace/ces/mammoth/data/CIFAR100/cifar-100-python')
MEAN = torch.tensor([0.5071, 0.4865, 0.4409]).view(1, 3, 1, 1)
STD = torch.tensor([0.2673, 0.2564, 0.2762]).view(1, 3, 1, 1)
SNAP_EPOCHS = (0, 1, 2, 4, 8, 30)
ARMS = ('ce', 'full', 'permB', 'flatB', 'delB', 'permA')
DEV = 'cuda'


# ------------------------------------------------------------------ model
class Block(nn.Module):
    def __init__(self, i, o, s):
        super().__init__()
        self.c1 = nn.Conv2d(i, o, 3, s, 1, bias=False); self.b1 = nn.BatchNorm2d(o)
        self.c2 = nn.Conv2d(o, o, 3, 1, 1, bias=False); self.b2 = nn.BatchNorm2d(o)
        self.sh = nn.Sequential()
        if s != 1 or i != o:
            self.sh = nn.Sequential(nn.Conv2d(i, o, 1, s, bias=False), nn.BatchNorm2d(o))

    def forward(self, x):
        out = F.relu(self.b1(self.c1(x)))
        return F.relu(self.b2(self.c2(out)) + self.sh(x))


class ResNet18(nn.Module):
    def __init__(self, nc=100):
        super().__init__()
        self.c1 = nn.Conv2d(3, 64, 3, 1, 1, bias=False); self.b1 = nn.BatchNorm2d(64)
        cfg, layers, i = [(64, 1), (128, 2), (256, 2), (512, 2)], [], 64
        for o, s in cfg:
            layers += [Block(i, o, s), Block(o, o, 1)]; i = o
        self.layers = nn.Sequential(*layers)
        self.fc = nn.Linear(512, nc)

    def forward(self, x):
        x = self.layers(F.relu(self.b1(self.c1(x))))
        return self.fc(F.adaptive_avg_pool2d(x, 1).flatten(1))


# ------------------------------------------------------------------ data
def load_split(name):
    with open(os.path.join(DATA, name), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = torch.tensor(np.asarray(d['data'], dtype=np.uint8).reshape(-1, 3, 32, 32))
    y = torch.tensor(d['fine_labels'], dtype=torch.long)
    return x, y


def norm(xu8):
    return ((xu8.float() / 255.) - MEAN.to(xu8.device)) / STD.to(xu8.device)


def augment(x, gen):
    """random crop (pad 4) + horizontal flip, on GPU, drawn from ``gen`` only."""
    B = x.shape[0]
    xp = F.pad(x, (4, 4, 4, 4))
    i = torch.randint(0, 9, (B,), device=x.device, generator=gen)
    j = torch.randint(0, 9, (B,), device=x.device, generator=gen)
    ar = torch.arange(32, device=x.device)
    rows = (i[:, None] + ar[None, :])[:, None, :, None].expand(B, 3, 32, 32)
    cols = (j[:, None] + ar[None, :])[:, None, None, :].expand(B, 3, 32, 32)
    out = xp[torch.arange(B, device=x.device)[:, None, None, None],
             torch.arange(3, device=x.device)[None, :, None, None], rows, cols]
    flip = torch.rand(B, device=x.device, generator=gen) < 0.5
    out = torch.where(flip[:, None, None, None], out.flip(3), out)
    return out


def split_classes(tseed):
    g = torch.Generator().manual_seed(tseed)
    p = torch.randperm(100, generator=g)
    return p[:50].sort().values, p[50:].sort().values


def student_subset(y, per_class, sseed):
    """per_class indices per class from the student pool (train minus the 50/class val)."""
    g = torch.Generator().manual_seed(sseed)
    tr, va = [], []
    for c in range(100):
        idx = (y == c).nonzero().squeeze(1)
        idx = idx[torch.randperm(idx.numel(), generator=g)]
        va.append(idx[:50]); tr.append(idx[50:50 + per_class])
    return torch.cat(tr), torch.cat(va)


@torch.no_grad()
def predict(net, x, bs=1000):
    net.eval()
    out = []
    for i in range(0, x.shape[0], bs):
        with torch.autocast('cuda', dtype=torch.bfloat16):
            out.append(net(norm(x[i:i + bs])).float())
    return torch.cat(out)


def train(net, x, y, epochs, lr, gen, target=None, alpha=0.0, mask_fn=None, bs=128, wd=5e-4):
    opt = torch.optim.SGD(net.parameters(), lr=lr, momentum=0.9, weight_decay=wd, nesterov=True)
    steps = epochs * ((x.shape[0] + bs - 1) // bs)
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, lr, total_steps=steps, pct_start=0.15,
                                                anneal_strategy='cos') if steps else None
    for ep in range(epochs):
        net.train()
        order = torch.randperm(x.shape[0], device=x.device, generator=gen)
        for k in range(0, x.shape[0], bs):
            b = order[k:k + bs]
            xb = norm(augment(x[b], gen))
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(xb).float()
            loss = F.cross_entropy(z, y[b])
            if target is not None and alpha > 0:
                t, w = target[b], mask_fn(b)
                loss = loss + alpha * ((z - t).square() * w).sum() / w.numel()
            opt.zero_grad(set_to_none=True)
            loss.backward()
            opt.step(); sched.step()
    return net


def acc_groups(logits, y, A, B):
    pred = logits.argmax(1)
    inA = torch.isin(y, A.to(y.device))
    return dict(acc=float((pred == y).float().mean()),
                accA=float((pred == y)[inA].float().mean()),
                accB=float((pred == y)[~inA].float().mean()))


# ------------------------------------------------------------------ teacher
def cmd_teacher(a):
    out = os.path.join(ROOT, 'teachers', str(a.tseed)); os.makedirs(out, exist_ok=True)
    torch.manual_seed(a.tseed)
    gen = torch.Generator(device=DEV).manual_seed(a.tseed)
    xtr, ytr = load_split('train'); xte, yte = load_split('test')
    xtr, ytr, xte, yte = xtr.to(DEV), ytr.to(DEV), xte.to(DEV), yte.to(DEV)
    A, B = split_classes(a.tseed)
    inA = torch.isin(ytr, A.to(DEV))
    net = ResNet18().to(DEV).to(memory_format=torch.channels_last)
    t0 = time.time()
    train(net, xtr[inA], ytr[inA], a.p1_epochs, 0.1, gen)
    meta = dict(tseed=a.tseed, A=A.tolist(), B=B.tolist(), p1_epochs=a.p1_epochs,
                p2_epochs=a.p2_epochs, snaps={})
    # phase 2: one run of p2_epochs on all data; snapshot at the START of epoch E (E=p2 = end)
    opt = torch.optim.SGD(net.parameters(), lr=0.05, momentum=0.9, weight_decay=5e-4, nesterov=True)
    nb = (xtr.shape[0] + 127) // 128
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, 0.05, total_steps=a.p2_epochs * nb,
                                                pct_start=0.15, anneal_strategy='cos')

    def snap(E):
        lt = predict(net, xtr); le = predict(net, xte)
        np.save(os.path.join(out, f'logits_E{E}.npy'), lt.half().cpu().numpy())
        torch.save(net.state_dict(), os.path.join(out, f'snap_E{E}.pt'))
        m = acc_groups(le, yte, A, B)
        Bi = B.to(DEV); Ai = A.to(DEV)
        inBte = torch.isin(yte, Bi)
        # within-group competence: argmax restricted to the group's own coordinates
        m['tilB'] = float((Bi[le[inBte][:, Bi].argmax(1)] == yte[inBte]).float().mean())
        m['tilA'] = float((Ai[le[~inBte][:, Ai].argmax(1)] == yte[~inBte]).float().mean())
        meta['snaps'][str(E)] = m
        print(json.dumps(dict(E=E, **m, t=round(time.time() - t0))), flush=True)
    for ep in range(a.p2_epochs + 1):
        if ep in SNAP_EPOCHS:
            snap(ep)
        if ep == a.p2_epochs:
            break
        net.train()
        order = torch.randperm(xtr.shape[0], device=DEV, generator=gen)
        for k in range(0, xtr.shape[0], 128):
            b = order[k:k + 128]
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(norm(augment(xtr[b], gen))).float()
            loss = F.cross_entropy(z, ytr[b])
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sched.step()
    with open(os.path.join(out, 'meta.json'), 'w') as f:
        json.dump(meta, f, indent=1)


# ------------------------------------------------------------------ student
def make_target(logits, y, A, B, arm):
    """(target, weight) for ``arm``; gold never moved; everything is per record."""
    t = logits.clone()
    N, C = t.shape
    w = torch.ones_like(t)
    gold = F.one_hot(y, C).bool()
    if arm in ('full', 'ce'):
        return t, w
    G = (B if arm in ('permB', 'flatB', 'delB') else A).to(t.device)
    sel = torch.zeros(C, dtype=torch.bool, device=t.device); sel[G] = True
    elig = sel[None, :] & ~gold                                   # [N,C]
    if arm == 'delB':
        return t, (~elig).float()
    # pack eligible coordinates (ascending class index) and act on them per record
    order = torch.argsort((~elig).to(torch.int8), dim=1, stable=True)
    packed = t.gather(1, order)
    n = elig.sum(1, keepdim=True)
    k = torch.arange(C, device=t.device)[None, :].expand(N, C)
    if arm in ('permB', 'permA'):
        src = torch.where(k < n, (k - 1 + n) % n, k)
        new = packed.gather(1, src)
    else:  # flatB
        mu = (t * elig).sum(1, keepdim=True) / n
        new = torch.where(k < n, mu.expand(N, C), packed)
    out = t.clone(); out.scatter_(1, order, new)
    return out, w


def cmd_student(a):
    tdir = os.path.join(ROOT, 'teachers', str(a.tseed))
    meta = json.load(open(os.path.join(tdir, 'meta.json')))
    A, B = torch.tensor(meta['A']), torch.tensor(meta['B'])
    rdir = os.path.join(ROOT, 'results', a.regime, str(a.tseed)); os.makedirs(rdir, exist_ok=True)
    dest = os.path.join(rdir, f'{a.arm}_E{a.E}.json')
    if os.path.exists(dest):
        print('exists', dest); return
    xtr, ytr = load_split('train'); xte, yte = load_split('test')
    sseed = a.tseed + 7919
    tr, va = student_subset(ytr, a.per_class, sseed)
    x, y = xtr[tr].to(DEV), ytr[tr].to(DEV)
    logits = torch.tensor(np.load(os.path.join(tdir, f'logits_E{a.E}.npy'))).float()[tr].to(DEV)
    target, w = make_target(logits, y, A, B, a.arm)
    # every arm of a teacher seed shares the student init and the data order stream
    torch.manual_seed(sseed)
    net = ResNet18().to(DEV).to(memory_format=torch.channels_last)
    gen = torch.Generator(device=DEV).manual_seed(sseed)
    t0 = time.time()
    train(net, x, y, a.epochs, a.lr, gen, target=None if a.arm == 'ce' else target,
          alpha=0.0 if a.arm == 'ce' else a.alpha, mask_fn=lambda b: w[b])
    res = dict(tseed=a.tseed, E=a.E, arm=a.arm, regime=a.regime, alpha=a.alpha, epochs=a.epochs,
               per_class=a.per_class, lr=a.lr, secs=round(time.time() - t0))
    res['val'] = acc_groups(predict(net, xtr[va].to(DEV)), ytr[va].to(DEV), A, B)
    res['test'] = acc_groups(predict(net, xte.to(DEV)), yte.to(DEV), A, B)
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest)
    print(json.dumps(res), flush=True)


def main():
    ap = argparse.ArgumentParser()
    sp = ap.add_subparsers(dest='cmd', required=True)
    t = sp.add_parser('teacher'); t.add_argument('--tseed', type=int, required=True)
    t.add_argument('--p1_epochs', type=int, default=30); t.add_argument('--p2_epochs', type=int, default=30)
    s = sp.add_parser('student'); s.add_argument('--tseed', type=int, required=True)
    s.add_argument('--E', type=int, required=True, choices=SNAP_EPOCHS)
    s.add_argument('--arm', required=True, choices=ARMS)
    s.add_argument('--regime', default='low'); s.add_argument('--per_class', type=int, default=50)
    s.add_argument('--epochs', type=int, default=100); s.add_argument('--lr', type=float, default=0.05)
    s.add_argument('--alpha', type=float, default=1.0)
    a = ap.parse_args()
    torch.backends.cudnn.benchmark = True
    {'teacher': cmd_teacher, 'student': cmd_student}[a.cmd](a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/R2/kd_splice.py <==
"""T1 output two-channel cross-splice + T2 calibration-data budget on B6 (internal experiment design 2026-09-25, T1/T2).
Identity: POSTHOC_DESCRIPTIVE (B6 already read). Pair per (root, E, rep): F = full, D = delB; fixed A/B partition from
the teacher meta (the B6 partition, not searched).

T1: s_g(x) = LSE_{k in g} z_k, u_k = z_k - s_g(k). Predictor ab: z_k = s^a_g(k) + u^b_k (a = block-mass donor, b = within-block
donor). DD/FF must reproduce the originals; CE = block CE + conditional CE exactly. Metrics per predictor: J, J_A, J_B,
CE, block CE, cond CE. C_mass = [(FD-DD)+(FF-DF)]/2, C_within = [(DF-DD)+(FF-FD)]/2 (sum = FF-DD), interaction FF-FD-DF+DD.
Two fixed variants: raw logits, and after each model's own val-fit block constant (B6-CAL rule, 50/class) applied before
splicing. Reps averaged within root, then root-level 95% t CIs (n=8).

T2: nested per-class calibration subsets m in {5, 20, 50} of the student val split (50/class), 5 predeclared subsample seeds
per root (m=50 is the whole split, identical across seeds), same subset for F and D; one B constant per model fitted by the
CE-optimal share-matching rule (for a block-constant shift, d/dbeta CE = mean sigmoid(d+beta) - share, so this IS the CE
fit); test only evaluates. m=0 = uncalibrated. Average reps x subsamples within root; root = unit.
Usage: kd_splice.py KDREP_ROOT > KDSPLICE.json"""
import hashlib, json, os, sys
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb

SEEDS = list(range(971, 979)); R = 4; M = (5, 20, 50); SUB = 5


def parts(z, inB):
    sA = kb.logsumexp(z[:, ~inB], 1); sB = kb.logsumexp(z[:, inB], 1)
    s = np.where(inB[None, :], sB[:, None], sA[:, None])
    return s, z - s                                   # block log-mass term per class, within-block log-prob


def metrics(z, y, inB):
    base, _ = kb.readout(z, y, inB)
    sA = kb.logsumexp(z[:, ~inB], 1); sB = kb.logsumexp(z[:, inB], 1); lse = np.logaddexp(sA, sB)
    yB = inB[y]; sy = np.where(yB, sB, sA)
    block_ce = float(np.mean(lse - sy)); cond_ce = float(np.mean(sy - z[np.arange(len(y)), y]))
    return dict(J=base['J'], J_A=base['J_A'], J_B=base['J_B'], CE=base['CE'], block_CE=block_ce, cond_CE=cond_ce,
                soft_mass_B=base['soft_mass_B'], identity_err=abs(block_ce + cond_ce - base['CE']))


def beta(zv, yv, inB, idx):
    d = kb.logsumexp(zv[idx][:, inB], 1) - kb.logsumexp(zv[idx][:, ~inB], 1)
    return kb.fit_beta(d, inB[yv[idx]].mean())


def subsets(yv, s):
    """nested per-class subsets: one fixed permutation of each class's val indices per (root, subsample seed)."""
    out = {}
    for j in range(SUB):
        order = {}
        for c in np.unique(yv):
            idx = np.where(yv == c)[0]
            key = [hashlib.sha256(f'T2-budget-v1|{s}|{j}|{i}'.encode()).hexdigest() for i in idx]
            order[c] = idx[np.argsort(key, kind='stable')]
        for m in M:
            out[(j, m)] = np.sort(np.concatenate([order[c][:m] for c in order]))
    return out


def main():
    root = sys.argv[1]; os.environ.setdefault('KDMAT_ROOT', root); sys.path.insert(0, os.path.join(root, 'code'))
    import kd_maturity as km
    _, ytr = km.load_split('train'); _, yte = km.load_split('test'); ytr = ytr.numpy(); y = yte.numpy().astype(int)
    T1, T2, checks = {}, {}, []
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        _, va = km.student_subset(km.torch.tensor(ytr), 50, s + 7919); yv = ytr[va.numpy()].astype(int)
        subs = subsets(yv, s)
        for E in (0, 1):
            for r in range(R):
                d = os.path.join(root, 'results_rep', str(s)); Z = {}
                for a, tag in (('F', 'full'), ('D', 'delB')):
                    js = json.load(open(os.path.join(d, f'E{E}_{tag}_r{r}.json')))
                    assert js['tseed'] == s and js['E'] == E and js['arm'] == tag and js['rep'] == r
                    Z[a] = (np.load(os.path.join(d, f'E{E}_{tag}_r{r}_test_logits.npy')).astype(np.float64),
                            np.load(os.path.join(d, f'E{E}_{tag}_r{r}_val_logits.npy')).astype(np.float64), js)
                for variant in ('raw', 'cal'):
                    P = {}
                    for a in 'FD':
                        zt, zv, js = Z[a]
                        if variant == 'cal':
                            zt = zt + beta(zv, yv, inB, np.arange(len(yv))) * inB[None, :]
                        P[a] = parts(zt, inB)
                    for a in 'FD':
                        for b in 'FD':
                            mt = metrics(P[a][0] + P[b][1], y, inB)
                            T1.setdefault((variant, E, a + b), {}).setdefault(s, []).append(mt)
                            checks.append(mt['identity_err'])
                    if variant == 'raw':
                        for a in 'FD':
                            dj = metrics(Z[a][0], y, inB)['J'] - 100 * Z[a][2]['test']['acc']
                            assert abs(dj) < 1e-3, (s, E, r, a, dj)
                            rec = metrics(P[a][0] + P[a][1], y, inB)['J'] - metrics(Z[a][0], y, inB)['J']
                            assert abs(rec) < 1e-9, ('splice does not reproduce', s, E, r, a, rec)
                for (j, m), idx in subs.items():
                    row = {}
                    for a in 'FD':
                        zt, zv, _ = Z[a]; b_ = beta(zv, yv, inB, idx); mt = metrics(zt + b_ * inB[None, :], y, inB)
                        row[a] = dict(J=mt['J'], CE=mt['CE'], beta=b_)
                    T2.setdefault((E, m), {}).setdefault(s, []).append(row)
                row0 = {a: metrics(Z[a][0], y, inB) for a in 'FD'}
                T2.setdefault((E, 0), {}).setdefault(s, []).append({a: dict(J=row0[a]['J'], CE=row0[a]['CE'], beta=0.0) for a in 'FD'})
    out = dict(identity='POSTHOC_DESCRIPTIVE', design='T1/T2 20250925', max_ce_identity_err=float(max(checks)), T1={}, T2={})
    ci = lambda x: [float(v) for v in kb.tci(np.asarray(x), .975)[:3]]
    for variant in ('raw', 'cal'):
        for E in (0, 1):
            rm = {ab: {s: {k: float(np.mean([m[k] for m in T1[(variant, E, ab)][s]])) for k in T1[(variant, E, ab)][s][0]}
                       for s in SEEDS} for ab in ('DD', 'FD', 'DF', 'FF')}
            blk = {ab: {k: ci([rm[ab][s][k] for s in SEEDS]) for k in ('J', 'J_A', 'J_B', 'CE', 'block_CE', 'cond_CE', 'soft_mass_B')}
                   for ab in rm}
            g = lambda ab, k: np.array([rm[ab][s][k] for s in SEEDS])
            for k in ('J', 'CE', 'block_CE', 'cond_CE', 'J_A', 'J_B'):
                blk[f'total_{k}'] = ci(g('FF', k) - g('DD', k))
                blk[f'C_mass_{k}'] = ci(((g('FD', k) - g('DD', k)) + (g('FF', k) - g('DF', k))) / 2)
                blk[f'C_within_{k}'] = ci(((g('DF', k) - g('DD', k)) + (g('FF', k) - g('FD', k))) / 2)
                blk[f'interaction_{k}'] = ci(g('FF', k) - g('FD', k) - g('DF', k) + g('DD', k))
                for ab in ('FD', 'DF'):
                    blk[f'{ab}_minus_DD_{k}'] = ci(g(ab, k) - g('DD', k))
            blk['per_root_J'] = {ab: [round(rm[ab][s]['J'], 3) for s in SEEDS] for ab in rm}
            out['T1'][f'{variant}_E{E}'] = blk
    for (E, m), per in sorted(T2.items()):
        dJ = np.array([np.mean([x['F']['J'] - x['D']['J'] for x in per[s]]) for s in SEEDS])
        dCE = np.array([np.mean([x['D']['CE'] - x['F']['CE'] for x in per[s]]) for s in SEEDS])
        sdJ = np.array([np.std([x['F']['J'] - x['D']['J'] for x in per[s]], ddof=1) for s in SEEDS])
        out['T2'][f'E{E}_m{m}'] = dict(
            acc_gain_F_minus_D=ci(dJ), ce_gain_D_minus_F=ci(dCE), within_root_sd_of_acc_gain=float(sdJ.mean()),
            J_F=ci([np.mean([x['F']['J'] for x in per[s]]) for s in SEEDS]),
            J_D=ci([np.mean([x['D']['J'] for x in per[s]]) for s in SEEDS]),
            beta_F_mean_sd=[float(np.mean([x['F']['beta'] for s in SEEDS for x in per[s]])), float(np.std([x['F']['beta'] for s in SEEDS for x in per[s]]))],
            beta_D_mean_sd=[float(np.mean([x['D']['beta'] for s in SEEDS for x in per[s]])), float(np.std([x['D']['beta'] for s in SEEDS for x in per[s]]))])
    print(json.dumps(out, indent=1))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/R2/kd_t3.py <==
"""T3 two-channel KD intervention, DEVELOPMENT stage (internal experiment design 2026-09-25, T3; KDT3_PREREG.md).
Exact decomposition over the teacher's fixed A/B class partition (all classes, gold included, no masking):
    KL(p_T || p_S) = KL(P_T || P_S) + sum_g P_T(g) KL(q_T(.|g) || q_S(.|g))
    P(g) = softmax_g LSE_{k in g} z_k,   q(k|g) = softmax_{k in g} z_k.
Arms: ce | mass (CE + KL_mass) | within (CE + KL_within) | both (CE + KL_mass + KL_within = CE + full KL); lambda = 1 fixed.
Student recipe = B6/KD-CROSS (per_class 50, 100 epochs, lr .05, OneCycle, SGD nesterov, bs 128, wd 5e-4, bf16 autocast);
only the distillation term differs from kd_maturity.train (logit MSE -> KL channel). Per root, teacher, student init
(torch.manual_seed(sseed)), subset and SGD/augmentation generator (sseed) are shared by every arm; the ce arm is
teacher-independent and run once per root (E tag 'x').
Usage: kd_t3.py teacher --tseed S | kd_t3.py student --tseed S --E {0,1} --arm {mass,within,both} | --arm ce"""
import argparse, json, os, sys, time
import numpy as np
import torch
import torch.nn.functional as F
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_maturity as km


def channels(z, inB):
    """block log-mass logP [N,2] (A, B) and within-block log-prob logq [N,C]."""
    sA = torch.logsumexp(z.masked_fill(inB[None, :], float('-inf')), 1)
    sB = torch.logsumexp(z.masked_fill(~inB[None, :], float('-inf')), 1)
    s = torch.stack([sA, sB], 1); logP = s - torch.logsumexp(s, 1, keepdim=True)
    logq = z - torch.where(inB[None, :], sB[:, None], sA[:, None])
    return logP, logq


def kl_terms(zs, zt, inB):
    """per-sample (KL_mass, KL_within) of teacher zt vs student zs; float32."""
    lPs, lqs = channels(zs, inB); lPt, lqt = channels(zt, inB)
    mass = (lPt.exp() * (lPt - lPs)).sum(1)
    Pt_k = torch.where(inB[None, :], lPt[:, 1:2], lPt[:, 0:1]).exp()          # P_T(g(k)) per class
    within = (Pt_k * lqt.exp() * (lqt - lqs)).sum(1)
    return mass, within


def train(net, x, y, epochs, lr, gen, target, inB, arm, bs=128, wd=5e-4):
    """kd_maturity.train with the MSE term replaced by the selected KL channel(s)."""
    opt = torch.optim.SGD(net.parameters(), lr=lr, momentum=0.9, weight_decay=wd, nesterov=True)
    steps = epochs * ((x.shape[0] + bs - 1) // bs)
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, lr, total_steps=steps, pct_start=0.15, anneal_strategy='cos')
    for ep in range(epochs):
        net.train()
        order = torch.randperm(x.shape[0], device=x.device, generator=gen)
        for k in range(0, x.shape[0], bs):
            b = order[k:k + bs]
            xb = km.norm(km.augment(x[b], gen))
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(xb).float()
            loss = F.cross_entropy(z, y[b])
            if arm != 'ce':
                m, w = kl_terms(z, target[b], inB)
                loss = loss + {'mass': m, 'within': w, 'both': m + w}[arm].mean()
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sched.step()
    return net


def student(a):
    DEV = km.DEV; torch.backends.cudnn.benchmark = True
    tdir = os.path.join(km.ROOT, 'teachers', str(a.tseed)); meta = json.load(open(os.path.join(tdir, 'meta.json')))
    A, B = torch.tensor(meta['A']), torch.tensor(meta['B'])
    inB = torch.zeros(100, dtype=torch.bool, device=DEV); inB[B.to(DEV)] = True
    E = 'x' if a.arm == 'ce' else str(a.E)
    rdir = os.path.join(km.ROOT, 'results_t3', str(a.tseed)); os.makedirs(rdir, exist_ok=True)
    tag = f'E{E}_{a.arm}'; dest = os.path.join(rdir, f'{tag}.json')
    if os.path.exists(dest):
        print('exists', dest); return
    xtr, ytr = km.load_split('train'); xte, yte = km.load_split('test')
    sseed = a.tseed + 7919; tr, va = km.student_subset(ytr, 50, sseed)
    x, y = xtr[tr].to(DEV), ytr[tr].to(DEV)
    target = None if a.arm == 'ce' else torch.tensor(np.load(os.path.join(tdir, f'logits_E{a.E}.npy'))).float()[tr].to(DEV)
    torch.manual_seed(sseed); net = km.ResNet18().to(DEV).to(memory_format=torch.channels_last)
    gen = torch.Generator(device=DEV).manual_seed(sseed); t0 = time.time()
    train(net, x, y, a.epochs, 0.05, gen, target, inB, a.arm)
    lte = km.predict(net, xte.to(DEV)); lva = km.predict(net, xtr[va].to(DEV))
    assert torch.isfinite(lte).all() and torch.isfinite(lva).all()
    yt = yte.to(DEV)
    res = dict(tseed=a.tseed, E=E, arm=a.arm, epochs=a.epochs, secs=round(time.time() - t0), lam=1.0,
               test_ce=float(F.cross_entropy(lte.float(), yt)), val_ce=float(F.cross_entropy(lva.float(), ytr[va].to(DEV))))
    res['val'] = km.acc_groups(lva, ytr[va].to(DEV), A, B); res['test'] = km.acc_groups(lte, yt, A, B)
    np.save(os.path.join(rdir, f'{tag}_test_logits.npy'), lte.float().cpu().numpy())
    np.save(os.path.join(rdir, f'{tag}_val_logits.npy'), lva.float().cpu().numpy())
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest); print(json.dumps(res), flush=True)


def main():
    ap = argparse.ArgumentParser(); sp = ap.add_subparsers(dest='cmd', required=True)
    t = sp.add_parser('teacher'); t.add_argument('--tseed', type=int, required=True)
    t.add_argument('--p1_epochs', type=int, default=30); t.add_argument('--p2_epochs', type=int, default=30)
    s = sp.add_parser('student'); s.add_argument('--tseed', type=int, required=True)
    s.add_argument('--E', type=int, default=0, choices=(0, 1)); s.add_argument('--arm', required=True, choices=('ce', 'mass', 'within', 'both'))
    s.add_argument('--epochs', type=int, default=100)
    a = ap.parse_args()
    if a.cmd == 'teacher':
        torch.backends.cudnn.benchmark = True; km.cmd_teacher(a)
    else:
        student(a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/R2/r2_chain.sh <==
#!/bin/bash
# NEXT-R2 chain (R2_PREREG.md): teachers, then CE + 12 edited-KD students per root; 4-way parallel on one card.
# usage: r2_chain.sh MODE root...   MODE = smoke (1-epoch everything, separate root) | dev | conf
MODE=$1; shift
case $MODE in
  smoke) export KDMAT_ROOT=/workspace/ces/nextr2_smoke; TE="--p1_epochs 1 --p2_epochs 1"; SE="--epochs 1";;
  dev)   export KDMAT_ROOT=/workspace/ces/nextr2; TE=""; SE="";;
  conf)  export KDMAT_ROOT=/workspace/ces/nextr2c; TE=""; SE="";;
  *) echo bad mode; exit 2;;
esac
export PYTHONDONTWRITEBYTECODE=1
PY=/opt/conda/bin/python; C=/workspace/ces/nextr2_code; L=$KDMAT_ROOT/logs; mkdir -p $L
(cd $C && sha256sum -c FREEZE.sha256 --quiet) || { echo "FREEZE_MISMATCH $(date -u +%FT%TZ)" >> $L/chain.log; exit 3; }
echo "START $(date -u +%FT%TZ) mode $MODE roots $*" >> $L/chain.log
for r in "$@"; do echo "$PY $C/kd_r2.py teacher --tseed $r $TE > $L/teacher_$r.log 2>&1"; done | xargs -P 4 -I{} sh -c '{}'
echo "TEACHERS_DONE $(date -u +%FT%TZ) $(ls $KDMAT_ROOT/teachers/*/meta.json | wc -l)" >> $L/chain.log
for r in "$@"; do echo "$PY $C/kd_r2.py student --tseed $r --arm ce $SE > $L/student_${r}_ce.log 2>&1"
  for E in 1 0; do for a in W WA WB Wperm Wflat Wtmpl; do
    echo "$PY $C/kd_r2.py student --tseed $r --E $E --arm $a $SE > $L/student_${r}_E${E}_${a}.log 2>&1"
  done; done; done | xargs -P 4 -I{} sh -c '{}'
echo "DONE $(date -u +%FT%TZ) $(ls $KDMAT_ROOT/results_r2/*/*.json | wc -l) students" >> $L/chain.log


==> anc/supplementary_material/runners/v9/R4/kd_maturity.py <==
"""KD-MAT: the CES coordinate-maturity law outside continual learning.

A teacher is trained on class group A only (full 100-way head), then on A u B. Snapshots
taken at phase-2 epochs E give ONE teacher whose coordinates differ in maturity: A is
mature at every snapshot, B's maturity grows with E. A student then learns all 100 classes
from a small labelled set with CE + alpha * logit-MSE to the snapshot's logits (the DER
objective, outside CL). Arms change only what the student must match:

    ce       no distillation
    full     all teacher logits
    permB    B non-gold coordinates cyclically shifted within B (per record; multiset kept)
    flatB    B non-gold coordinates replaced by their per-record mean (level kept)
    delB     B non-gold coordinates not matched
    permA    A non-gold coordinates cyclically shifted within A (the always-mature control)

CES prediction: permB's cost grows with B's maturity (≈0 when B is immature), while permA
costs at every snapshot -- a within-teacher, within-record dissociation by maturity alone.

Subcommands:
    teacher  --tseed S                -> teachers/S/{snap_E.pt, logits_E.npy, meta.json}
    student  --tseed S --E e --arm a  -> results/S/<regime>/<arm>_E<e>.json
    predict  --tseed S                -> zero-training predictors per snapshot
"""
import argparse
import json
import os
import pickle
import time

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

ROOT = os.environ.get('KDMAT_ROOT', '/workspace/ces/kdmat')
DATA = os.environ.get('KDMAT_DATA', '/workspace/ces/mammoth/data/CIFAR100/cifar-100-python')
MEAN = torch.tensor([0.5071, 0.4865, 0.4409]).view(1, 3, 1, 1)
STD = torch.tensor([0.2673, 0.2564, 0.2762]).view(1, 3, 1, 1)
SNAP_EPOCHS = (0, 1, 2, 4, 8, 30)
ARMS = ('ce', 'full', 'permB', 'flatB', 'delB', 'permA')
DEV = 'cuda'


# ------------------------------------------------------------------ model
class Block(nn.Module):
    def __init__(self, i, o, s):
        super().__init__()
        self.c1 = nn.Conv2d(i, o, 3, s, 1, bias=False); self.b1 = nn.BatchNorm2d(o)
        self.c2 = nn.Conv2d(o, o, 3, 1, 1, bias=False); self.b2 = nn.BatchNorm2d(o)
        self.sh = nn.Sequential()
        if s != 1 or i != o:
            self.sh = nn.Sequential(nn.Conv2d(i, o, 1, s, bias=False), nn.BatchNorm2d(o))

    def forward(self, x):
        out = F.relu(self.b1(self.c1(x)))
        return F.relu(self.b2(self.c2(out)) + self.sh(x))


class ResNet18(nn.Module):
    def __init__(self, nc=100):
        super().__init__()
        self.c1 = nn.Conv2d(3, 64, 3, 1, 1, bias=False); self.b1 = nn.BatchNorm2d(64)
        cfg, layers, i = [(64, 1), (128, 2), (256, 2), (512, 2)], [], 64
        for o, s in cfg:
            layers += [Block(i, o, s), Block(o, o, 1)]; i = o
        self.layers = nn.Sequential(*layers)
        self.fc = nn.Linear(512, nc)

    def forward(self, x):
        x = self.layers(F.relu(self.b1(self.c1(x))))
        return self.fc(F.adaptive_avg_pool2d(x, 1).flatten(1))


# ------------------------------------------------------------------ data
def load_split(name):
    with open(os.path.join(DATA, name), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = torch.tensor(np.asarray(d['data'], dtype=np.uint8).reshape(-1, 3, 32, 32))
    y = torch.tensor(d['fine_labels'], dtype=torch.long)
    return x, y


def norm(xu8):
    return ((xu8.float() / 255.) - MEAN.to(xu8.device)) / STD.to(xu8.device)


def augment(x, gen):
    """random crop (pad 4) + horizontal flip, on GPU, drawn from ``gen`` only."""
    B = x.shape[0]
    xp = F.pad(x, (4, 4, 4, 4))
    i = torch.randint(0, 9, (B,), device=x.device, generator=gen)
    j = torch.randint(0, 9, (B,), device=x.device, generator=gen)
    ar = torch.arange(32, device=x.device)
    rows = (i[:, None] + ar[None, :])[:, None, :, None].expand(B, 3, 32, 32)
    cols = (j[:, None] + ar[None, :])[:, None, None, :].expand(B, 3, 32, 32)
    out = xp[torch.arange(B, device=x.device)[:, None, None, None],
             torch.arange(3, device=x.device)[None, :, None, None], rows, cols]
    flip = torch.rand(B, device=x.device, generator=gen) < 0.5
    out = torch.where(flip[:, None, None, None], out.flip(3), out)
    return out


def split_classes(tseed):
    g = torch.Generator().manual_seed(tseed)
    p = torch.randperm(100, generator=g)
    return p[:50].sort().values, p[50:].sort().values


def student_subset(y, per_class, sseed):
    """per_class indices per class from the student pool (train minus the 50/class val)."""
    g = torch.Generator().manual_seed(sseed)
    tr, va = [], []
    for c in range(100):
        idx = (y == c).nonzero().squeeze(1)
        idx = idx[torch.randperm(idx.numel(), generator=g)]
        va.append(idx[:50]); tr.append(idx[50:50 + per_class])
    return torch.cat(tr), torch.cat(va)


@torch.no_grad()
def predict(net, x, bs=1000):
    net.eval()
    out = []
    for i in range(0, x.shape[0], bs):
        with torch.autocast('cuda', dtype=torch.bfloat16):
            out.append(net(norm(x[i:i + bs])).float())
    return torch.cat(out)


def train(net, x, y, epochs, lr, gen, target=None, alpha=0.0, mask_fn=None, bs=128, wd=5e-4):
    opt = torch.optim.SGD(net.parameters(), lr=lr, momentum=0.9, weight_decay=wd, nesterov=True)
    steps = epochs * ((x.shape[0] + bs - 1) // bs)
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, lr, total_steps=steps, pct_start=0.15,
                                                anneal_strategy='cos') if steps else None
    for ep in range(epochs):
        net.train()
        order = torch.randperm(x.shape[0], device=x.device, generator=gen)
        for k in range(0, x.shape[0], bs):
            b = order[k:k + bs]
            xb = norm(augment(x[b], gen))
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(xb).float()
            loss = F.cross_entropy(z, y[b])
            if target is not None and alpha > 0:
                t, w = target[b], mask_fn(b)
                loss = loss + alpha * ((z - t).square() * w).sum() / w.numel()
            opt.zero_grad(set_to_none=True)
            loss.backward()
            opt.step(); sched.step()
    return net


def acc_groups(logits, y, A, B):
    pred = logits.argmax(1)
    inA = torch.isin(y, A.to(y.device))
    return dict(acc=float((pred == y).float().mean()),
                accA=float((pred == y)[inA].float().mean()),
                accB=float((pred == y)[~inA].float().mean()))


# ------------------------------------------------------------------ teacher
def cmd_teacher(a):
    out = os.path.join(ROOT, 'teachers', str(a.tseed)); os.makedirs(out, exist_ok=True)
    torch.manual_seed(a.tseed)
    gen = torch.Generator(device=DEV).manual_seed(a.tseed)
    xtr, ytr = load_split('train'); xte, yte = load_split('test')
    xtr, ytr, xte, yte = xtr.to(DEV), ytr.to(DEV), xte.to(DEV), yte.to(DEV)
    A, B = split_classes(a.tseed)
    inA = torch.isin(ytr, A.to(DEV))
    net = ResNet18().to(DEV).to(memory_format=torch.channels_last)
    t0 = time.time()
    train(net, xtr[inA], ytr[inA], a.p1_epochs, 0.1, gen)
    meta = dict(tseed=a.tseed, A=A.tolist(), B=B.tolist(), p1_epochs=a.p1_epochs,
                p2_epochs=a.p2_epochs, snaps={})
    # phase 2: one run of p2_epochs on all data; snapshot at the START of epoch E (E=p2 = end)
    opt = torch.optim.SGD(net.parameters(), lr=0.05, momentum=0.9, weight_decay=5e-4, nesterov=True)
    nb = (xtr.shape[0] + 127) // 128
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, 0.05, total_steps=a.p2_epochs * nb,
                                                pct_start=0.15, anneal_strategy='cos')

    def snap(E):
        lt = predict(net, xtr); le = predict(net, xte)
        np.save(os.path.join(out, f'logits_E{E}.npy'), lt.half().cpu().numpy())
        torch.save(net.state_dict(), os.path.join(out, f'snap_E{E}.pt'))
        m = acc_groups(le, yte, A, B)
        Bi = B.to(DEV); Ai = A.to(DEV)
        inBte = torch.isin(yte, Bi)
        # within-group competence: argmax restricted to the group's own coordinates
        m['tilB'] = float((Bi[le[inBte][:, Bi].argmax(1)] == yte[inBte]).float().mean())
        m['tilA'] = float((Ai[le[~inBte][:, Ai].argmax(1)] == yte[~inBte]).float().mean())
        meta['snaps'][str(E)] = m
        print(json.dumps(dict(E=E, **m, t=round(time.time() - t0))), flush=True)
    for ep in range(a.p2_epochs + 1):
        if ep in SNAP_EPOCHS:
            snap(ep)
        if ep == a.p2_epochs:
            break
        net.train()
        order = torch.randperm(xtr.shape[0], device=DEV, generator=gen)
        for k in range(0, xtr.shape[0], 128):
            b = order[k:k + 128]
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(norm(augment(xtr[b], gen))).float()
            loss = F.cross_entropy(z, ytr[b])
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sched.step()
    with open(os.path.join(out, 'meta.json'), 'w') as f:
        json.dump(meta, f, indent=1)


# ------------------------------------------------------------------ student
def make_target(logits, y, A, B, arm):
    """(target, weight) for ``arm``; gold never moved; everything is per record."""
    t = logits.clone()
    N, C = t.shape
    w = torch.ones_like(t)
    gold = F.one_hot(y, C).bool()
    if arm in ('full', 'ce'):
        return t, w
    G = (B if arm in ('permB', 'flatB', 'delB') else A).to(t.device)
    sel = torch.zeros(C, dtype=torch.bool, device=t.device); sel[G] = True
    elig = sel[None, :] & ~gold                                   # [N,C]
    if arm == 'delB':
        return t, (~elig).float()
    # pack eligible coordinates (ascending class index) and act on them per record
    order = torch.argsort((~elig).to(torch.int8), dim=1, stable=True)
    packed = t.gather(1, order)
    n = elig.sum(1, keepdim=True)
    k = torch.arange(C, device=t.device)[None, :].expand(N, C)
    if arm in ('permB', 'permA'):
        src = torch.where(k < n, (k - 1 + n) % n, k)
        new = packed.gather(1, src)
    else:  # flatB
        mu = (t * elig).sum(1, keepdim=True) / n
        new = torch.where(k < n, mu.expand(N, C), packed)
    out = t.clone(); out.scatter_(1, order, new)
    return out, w


def cmd_student(a):
    tdir = os.path.join(ROOT, 'teachers', str(a.tseed))
    meta = json.load(open(os.path.join(tdir, 'meta.json')))
    A, B = torch.tensor(meta['A']), torch.tensor(meta['B'])
    rdir = os.path.join(ROOT, 'results', a.regime, str(a.tseed)); os.makedirs(rdir, exist_ok=True)
    dest = os.path.join(rdir, f'{a.arm}_E{a.E}.json')
    if os.path.exists(dest):
        print('exists', dest); return
    xtr, ytr = load_split('train'); xte, yte = load_split('test')
    sseed = a.tseed + 7919
    tr, va = student_subset(ytr, a.per_class, sseed)
    x, y = xtr[tr].to(DEV), ytr[tr].to(DEV)
    logits = torch.tensor(np.load(os.path.join(tdir, f'logits_E{a.E}.npy'))).float()[tr].to(DEV)
    target, w = make_target(logits, y, A, B, a.arm)
    # every arm of a teacher seed shares the student init and the data order stream
    torch.manual_seed(sseed)
    net = ResNet18().to(DEV).to(memory_format=torch.channels_last)
    gen = torch.Generator(device=DEV).manual_seed(sseed)
    t0 = time.time()
    train(net, x, y, a.epochs, a.lr, gen, target=None if a.arm == 'ce' else target,
          alpha=0.0 if a.arm == 'ce' else a.alpha, mask_fn=lambda b: w[b])
    res = dict(tseed=a.tseed, E=a.E, arm=a.arm, regime=a.regime, alpha=a.alpha, epochs=a.epochs,
               per_class=a.per_class, lr=a.lr, secs=round(time.time() - t0))
    res['val'] = acc_groups(predict(net, xtr[va].to(DEV)), ytr[va].to(DEV), A, B)
    res['test'] = acc_groups(predict(net, xte.to(DEV)), yte.to(DEV), A, B)
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest)
    print(json.dumps(res), flush=True)


def main():
    ap = argparse.ArgumentParser()
    sp = ap.add_subparsers(dest='cmd', required=True)
    t = sp.add_parser('teacher'); t.add_argument('--tseed', type=int, required=True)
    t.add_argument('--p1_epochs', type=int, default=30); t.add_argument('--p2_epochs', type=int, default=30)
    s = sp.add_parser('student'); s.add_argument('--tseed', type=int, required=True)
    s.add_argument('--E', type=int, required=True, choices=SNAP_EPOCHS)
    s.add_argument('--arm', required=True, choices=ARMS)
    s.add_argument('--regime', default='low'); s.add_argument('--per_class', type=int, default=50)
    s.add_argument('--epochs', type=int, default=100); s.add_argument('--lr', type=float, default=0.05)
    s.add_argument('--alpha', type=float, default=1.0)
    a = ap.parse_args()
    torch.backends.cudnn.benchmark = True
    {'teacher': cmd_teacher, 'student': cmd_student}[a.cmd](a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/R4/kd_splice.py <==
"""T1 output two-channel cross-splice + T2 calibration-data budget on B6 (internal experiment design 2026-09-25, T1/T2).
Identity: POSTHOC_DESCRIPTIVE (B6 already read). Pair per (root, E, rep): F = full, D = delB; fixed A/B partition from
the teacher meta (the B6 partition, not searched).

T1: s_g(x) = LSE_{k in g} z_k, u_k = z_k - s_g(k). Predictor ab: z_k = s^a_g(k) + u^b_k (a = block-mass donor, b = within-block
donor). DD/FF must reproduce the originals; CE = block CE + conditional CE exactly. Metrics per predictor: J, J_A, J_B,
CE, block CE, cond CE. C_mass = [(FD-DD)+(FF-DF)]/2, C_within = [(DF-DD)+(FF-FD)]/2 (sum = FF-DD), interaction FF-FD-DF+DD.
Two fixed variants: raw logits, and after each model's own val-fit block constant (B6-CAL rule, 50/class) applied before
splicing. Reps averaged within root, then root-level 95% t CIs (n=8).

T2: nested per-class calibration subsets m in {5, 20, 50} of the student val split (50/class), 5 predeclared subsample seeds
per root (m=50 is the whole split, identical across seeds), same subset for F and D; one B constant per model fitted by the
CE-optimal share-matching rule (for a block-constant shift, d/dbeta CE = mean sigmoid(d+beta) - share, so this IS the CE
fit); test only evaluates. m=0 = uncalibrated. Average reps x subsamples within root; root = unit.
Usage: kd_splice.py KDREP_ROOT > KDSPLICE.json"""
import hashlib, json, os, sys
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb

SEEDS = list(range(971, 979)); R = 4; M = (5, 20, 50); SUB = 5


def parts(z, inB):
    sA = kb.logsumexp(z[:, ~inB], 1); sB = kb.logsumexp(z[:, inB], 1)
    s = np.where(inB[None, :], sB[:, None], sA[:, None])
    return s, z - s                                   # block log-mass term per class, within-block log-prob


def metrics(z, y, inB):
    base, _ = kb.readout(z, y, inB)
    sA = kb.logsumexp(z[:, ~inB], 1); sB = kb.logsumexp(z[:, inB], 1); lse = np.logaddexp(sA, sB)
    yB = inB[y]; sy = np.where(yB, sB, sA)
    block_ce = float(np.mean(lse - sy)); cond_ce = float(np.mean(sy - z[np.arange(len(y)), y]))
    return dict(J=base['J'], J_A=base['J_A'], J_B=base['J_B'], CE=base['CE'], block_CE=block_ce, cond_CE=cond_ce,
                soft_mass_B=base['soft_mass_B'], identity_err=abs(block_ce + cond_ce - base['CE']))


def beta(zv, yv, inB, idx):
    d = kb.logsumexp(zv[idx][:, inB], 1) - kb.logsumexp(zv[idx][:, ~inB], 1)
    return kb.fit_beta(d, inB[yv[idx]].mean())


def subsets(yv, s):
    """nested per-class subsets: one fixed permutation of each class's val indices per (root, subsample seed)."""
    out = {}
    for j in range(SUB):
        order = {}
        for c in np.unique(yv):
            idx = np.where(yv == c)[0]
            key = [hashlib.sha256(f'T2-budget-v1|{s}|{j}|{i}'.encode()).hexdigest() for i in idx]
            order[c] = idx[np.argsort(key, kind='stable')]
        for m in M:
            out[(j, m)] = np.sort(np.concatenate([order[c][:m] for c in order]))
    return out


def main():
    root = sys.argv[1]; os.environ.setdefault('KDMAT_ROOT', root); sys.path.insert(0, os.path.join(root, 'code'))
    import kd_maturity as km
    _, ytr = km.load_split('train'); _, yte = km.load_split('test'); ytr = ytr.numpy(); y = yte.numpy().astype(int)
    T1, T2, checks = {}, {}, []
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        _, va = km.student_subset(km.torch.tensor(ytr), 50, s + 7919); yv = ytr[va.numpy()].astype(int)
        subs = subsets(yv, s)
        for E in (0, 1):
            for r in range(R):
                d = os.path.join(root, 'results_rep', str(s)); Z = {}
                for a, tag in (('F', 'full'), ('D', 'delB')):
                    js = json.load(open(os.path.join(d, f'E{E}_{tag}_r{r}.json')))
                    assert js['tseed'] == s and js['E'] == E and js['arm'] == tag and js['rep'] == r
                    Z[a] = (np.load(os.path.join(d, f'E{E}_{tag}_r{r}_test_logits.npy')).astype(np.float64),
                            np.load(os.path.join(d, f'E{E}_{tag}_r{r}_val_logits.npy')).astype(np.float64), js)
                for variant in ('raw', 'cal'):
                    P = {}
                    for a in 'FD':
                        zt, zv, js = Z[a]
                        if variant == 'cal':
                            zt = zt + beta(zv, yv, inB, np.arange(len(yv))) * inB[None, :]
                        P[a] = parts(zt, inB)
                    for a in 'FD':
                        for b in 'FD':
                            mt = metrics(P[a][0] + P[b][1], y, inB)
                            T1.setdefault((variant, E, a + b), {}).setdefault(s, []).append(mt)
                            checks.append(mt['identity_err'])
                    if variant == 'raw':
                        for a in 'FD':
                            dj = metrics(Z[a][0], y, inB)['J'] - 100 * Z[a][2]['test']['acc']
                            assert abs(dj) < 1e-3, (s, E, r, a, dj)
                            rec = metrics(P[a][0] + P[a][1], y, inB)['J'] - metrics(Z[a][0], y, inB)['J']
                            assert abs(rec) < 1e-9, ('splice does not reproduce', s, E, r, a, rec)
                for (j, m), idx in subs.items():
                    row = {}
                    for a in 'FD':
                        zt, zv, _ = Z[a]; b_ = beta(zv, yv, inB, idx); mt = metrics(zt + b_ * inB[None, :], y, inB)
                        row[a] = dict(J=mt['J'], CE=mt['CE'], beta=b_)
                    T2.setdefault((E, m), {}).setdefault(s, []).append(row)
                row0 = {a: metrics(Z[a][0], y, inB) for a in 'FD'}
                T2.setdefault((E, 0), {}).setdefault(s, []).append({a: dict(J=row0[a]['J'], CE=row0[a]['CE'], beta=0.0) for a in 'FD'})
    out = dict(identity='POSTHOC_DESCRIPTIVE', design='T1/T2 20250925', max_ce_identity_err=float(max(checks)), T1={}, T2={})
    ci = lambda x: [float(v) for v in kb.tci(np.asarray(x), .975)[:3]]
    for variant in ('raw', 'cal'):
        for E in (0, 1):
            rm = {ab: {s: {k: float(np.mean([m[k] for m in T1[(variant, E, ab)][s]])) for k in T1[(variant, E, ab)][s][0]}
                       for s in SEEDS} for ab in ('DD', 'FD', 'DF', 'FF')}
            blk = {ab: {k: ci([rm[ab][s][k] for s in SEEDS]) for k in ('J', 'J_A', 'J_B', 'CE', 'block_CE', 'cond_CE', 'soft_mass_B')}
                   for ab in rm}
            g = lambda ab, k: np.array([rm[ab][s][k] for s in SEEDS])
            for k in ('J', 'CE', 'block_CE', 'cond_CE', 'J_A', 'J_B'):
                blk[f'total_{k}'] = ci(g('FF', k) - g('DD', k))
                blk[f'C_mass_{k}'] = ci(((g('FD', k) - g('DD', k)) + (g('FF', k) - g('DF', k))) / 2)
                blk[f'C_within_{k}'] = ci(((g('DF', k) - g('DD', k)) + (g('FF', k) - g('FD', k))) / 2)
                blk[f'interaction_{k}'] = ci(g('FF', k) - g('FD', k) - g('DF', k) + g('DD', k))
                for ab in ('FD', 'DF'):
                    blk[f'{ab}_minus_DD_{k}'] = ci(g(ab, k) - g('DD', k))
            blk['per_root_J'] = {ab: [round(rm[ab][s]['J'], 3) for s in SEEDS] for ab in rm}
            out['T1'][f'{variant}_E{E}'] = blk
    for (E, m), per in sorted(T2.items()):
        dJ = np.array([np.mean([x['F']['J'] - x['D']['J'] for x in per[s]]) for s in SEEDS])
        dCE = np.array([np.mean([x['D']['CE'] - x['F']['CE'] for x in per[s]]) for s in SEEDS])
        sdJ = np.array([np.std([x['F']['J'] - x['D']['J'] for x in per[s]], ddof=1) for s in SEEDS])
        out['T2'][f'E{E}_m{m}'] = dict(
            acc_gain_F_minus_D=ci(dJ), ce_gain_D_minus_F=ci(dCE), within_root_sd_of_acc_gain=float(sdJ.mean()),
            J_F=ci([np.mean([x['F']['J'] for x in per[s]]) for s in SEEDS]),
            J_D=ci([np.mean([x['D']['J'] for x in per[s]]) for s in SEEDS]),
            beta_F_mean_sd=[float(np.mean([x['F']['beta'] for s in SEEDS for x in per[s]])), float(np.std([x['F']['beta'] for s in SEEDS for x in per[s]]))],
            beta_D_mean_sd=[float(np.mean([x['D']['beta'] for s in SEEDS for x in per[s]])), float(np.std([x['D']['beta'] for s in SEEDS for x in per[s]]))])
    print(json.dumps(out, indent=1))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/R4/kd_t3.py <==
"""T3 two-channel KD intervention, DEVELOPMENT stage (internal experiment design 2026-09-25, T3; KDT3_PREREG.md).
Exact decomposition over the teacher's fixed A/B class partition (all classes, gold included, no masking):
    KL(p_T || p_S) = KL(P_T || P_S) + sum_g P_T(g) KL(q_T(.|g) || q_S(.|g))
    P(g) = softmax_g LSE_{k in g} z_k,   q(k|g) = softmax_{k in g} z_k.
Arms: ce | mass (CE + KL_mass) | within (CE + KL_within) | both (CE + KL_mass + KL_within = CE + full KL); lambda = 1 fixed.
Student recipe = B6/KD-CROSS (per_class 50, 100 epochs, lr .05, OneCycle, SGD nesterov, bs 128, wd 5e-4, bf16 autocast);
only the distillation term differs from kd_maturity.train (logit MSE -> KL channel). Per root, teacher, student init
(torch.manual_seed(sseed)), subset and SGD/augmentation generator (sseed) are shared by every arm; the ce arm is
teacher-independent and run once per root (E tag 'x').
Usage: kd_t3.py teacher --tseed S | kd_t3.py student --tseed S --E {0,1} --arm {mass,within,both} | --arm ce"""
import argparse, json, os, sys, time
import numpy as np
import torch
import torch.nn.functional as F
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_maturity as km


def channels(z, inB):
    """block log-mass logP [N,2] (A, B) and within-block log-prob logq [N,C]."""
    sA = torch.logsumexp(z.masked_fill(inB[None, :], float('-inf')), 1)
    sB = torch.logsumexp(z.masked_fill(~inB[None, :], float('-inf')), 1)
    s = torch.stack([sA, sB], 1); logP = s - torch.logsumexp(s, 1, keepdim=True)
    logq = z - torch.where(inB[None, :], sB[:, None], sA[:, None])
    return logP, logq


def kl_terms(zs, zt, inB):
    """per-sample (KL_mass, KL_within) of teacher zt vs student zs; float32."""
    lPs, lqs = channels(zs, inB); lPt, lqt = channels(zt, inB)
    mass = (lPt.exp() * (lPt - lPs)).sum(1)
    Pt_k = torch.where(inB[None, :], lPt[:, 1:2], lPt[:, 0:1]).exp()          # P_T(g(k)) per class
    within = (Pt_k * lqt.exp() * (lqt - lqs)).sum(1)
    return mass, within


def train(net, x, y, epochs, lr, gen, target, inB, arm, bs=128, wd=5e-4):
    """kd_maturity.train with the MSE term replaced by the selected KL channel(s)."""
    opt = torch.optim.SGD(net.parameters(), lr=lr, momentum=0.9, weight_decay=wd, nesterov=True)
    steps = epochs * ((x.shape[0] + bs - 1) // bs)
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, lr, total_steps=steps, pct_start=0.15, anneal_strategy='cos')
    for ep in range(epochs):
        net.train()
        order = torch.randperm(x.shape[0], device=x.device, generator=gen)
        for k in range(0, x.shape[0], bs):
            b = order[k:k + bs]
            xb = km.norm(km.augment(x[b], gen))
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(xb).float()
            loss = F.cross_entropy(z, y[b])
            if arm != 'ce':
                m, w = kl_terms(z, target[b], inB)
                loss = loss + {'mass': m, 'within': w, 'both': m + w}[arm].mean()
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sched.step()
    return net


def student(a):
    DEV = km.DEV; torch.backends.cudnn.benchmark = True
    tdir = os.path.join(km.ROOT, 'teachers', str(a.tseed)); meta = json.load(open(os.path.join(tdir, 'meta.json')))
    A, B = torch.tensor(meta['A']), torch.tensor(meta['B'])
    inB = torch.zeros(100, dtype=torch.bool, device=DEV); inB[B.to(DEV)] = True
    E = 'x' if a.arm == 'ce' else str(a.E)
    rdir = os.path.join(km.ROOT, 'results_t3', str(a.tseed)); os.makedirs(rdir, exist_ok=True)
    tag = f'E{E}_{a.arm}'; dest = os.path.join(rdir, f'{tag}.json')
    if os.path.exists(dest):
        print('exists', dest); return
    xtr, ytr = km.load_split('train'); xte, yte = km.load_split('test')
    sseed = a.tseed + 7919; tr, va = km.student_subset(ytr, 50, sseed)
    x, y = xtr[tr].to(DEV), ytr[tr].to(DEV)
    target = None if a.arm == 'ce' else torch.tensor(np.load(os.path.join(tdir, f'logits_E{a.E}.npy'))).float()[tr].to(DEV)
    torch.manual_seed(sseed); net = km.ResNet18().to(DEV).to(memory_format=torch.channels_last)
    gen = torch.Generator(device=DEV).manual_seed(sseed); t0 = time.time()
    train(net, x, y, a.epochs, 0.05, gen, target, inB, a.arm)
    lte = km.predict(net, xte.to(DEV)); lva = km.predict(net, xtr[va].to(DEV))
    assert torch.isfinite(lte).all() and torch.isfinite(lva).all()
    yt = yte.to(DEV)
    res = dict(tseed=a.tseed, E=E, arm=a.arm, epochs=a.epochs, secs=round(time.time() - t0), lam=1.0,
               test_ce=float(F.cross_entropy(lte.float(), yt)), val_ce=float(F.cross_entropy(lva.float(), ytr[va].to(DEV))))
    res['val'] = km.acc_groups(lva, ytr[va].to(DEV), A, B); res['test'] = km.acc_groups(lte, yt, A, B)
    np.save(os.path.join(rdir, f'{tag}_test_logits.npy'), lte.float().cpu().numpy())
    np.save(os.path.join(rdir, f'{tag}_val_logits.npy'), lva.float().cpu().numpy())
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest); print(json.dumps(res), flush=True)


def main():
    ap = argparse.ArgumentParser(); sp = ap.add_subparsers(dest='cmd', required=True)
    t = sp.add_parser('teacher'); t.add_argument('--tseed', type=int, required=True)
    t.add_argument('--p1_epochs', type=int, default=30); t.add_argument('--p2_epochs', type=int, default=30)
    s = sp.add_parser('student'); s.add_argument('--tseed', type=int, required=True)
    s.add_argument('--E', type=int, default=0, choices=(0, 1)); s.add_argument('--arm', required=True, choices=('ce', 'mass', 'within', 'both'))
    s.add_argument('--epochs', type=int, default=100)
    a = ap.parse_args()
    if a.cmd == 'teacher':
        torch.backends.cudnn.benchmark = True; km.cmd_teacher(a)
    else:
        student(a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/R4/r4_chain.sh <==
#!/bin/bash
# NEXT-R4 chain (R4_DEV_PREREG.md): teachers (2-way), then CE + 6 KD students per root (4-way) on one card.
# usage: r4_chain.sh MODE root...   MODE = smoke (1-epoch teacher stages and students) | dev | conf
MODE=$1; shift
case $MODE in
  smoke) export NEXTR4_ROOT=/workspace/nextr4/smoke; TE="--e0_epochs 1 --e1_epochs 1"; SE="--epochs 1";;
  dev)   export NEXTR4_ROOT=/workspace/nextr4/dev; TE=""; SE="";;
  conf)  export NEXTR4_ROOT=/workspace/nextr4/conf; TE=""; SE="";;
  *) echo bad mode; exit 2;;
esac
export PYTHONDONTWRITEBYTECODE=1 HF_HUB_OFFLINE=1 TRANSFORMERS_OFFLINE=1 TOKENIZERS_PARALLELISM=false
PY=/opt/conda/bin/python; C=/workspace/nextr4/code; L=$NEXTR4_ROOT/logs; mkdir -p $L
(cd $C && sha256sum -c FREEZE.sha256 --quiet) || { echo "FREEZE_MISMATCH $(date -u +%FT%TZ)" >> $L/chain.log; exit 3; }
echo "START $(date -u +%FT%TZ) mode $MODE roots $*" >> $L/chain.log
for r in "$@"; do echo "$PY $C/kd_text.py teacher --root $r $TE > $L/teacher_$r.log 2>&1"; done | xargs -P 2 -I{} sh -c '{}'
echo "TEACHERS_DONE $(date -u +%FT%TZ) $(ls $NEXTR4_ROOT/teachers/*/meta.json | wc -l)" >> $L/chain.log
for r in "$@"; do echo "$PY $C/kd_text.py student --root $r --arm ce $SE > $L/student_${r}_ce.log 2>&1"
  for E in 1 0; do for a in within mass both; do
    echo "$PY $C/kd_text.py student --root $r --E $E --arm $a $SE > $L/student_${r}_E${E}_${a}.log 2>&1"
  done; done; done | xargs -P 4 -I{} sh -c '{}'
echo "DONE $(date -u +%FT%TZ) $(ls $NEXTR4_ROOT/results/*/*.json | wc -l) students" >> $L/chain.log


==> anc/supplementary_material/runners/v9/R4ALT/kd_maturity.py <==
"""KD-MAT: the CES coordinate-maturity law outside continual learning.

A teacher is trained on class group A only (full 100-way head), then on A u B. Snapshots
taken at phase-2 epochs E give ONE teacher whose coordinates differ in maturity: A is
mature at every snapshot, B's maturity grows with E. A student then learns all 100 classes
from a small labelled set with CE + alpha * logit-MSE to the snapshot's logits (the DER
objective, outside CL). Arms change only what the student must match:

    ce       no distillation
    full     all teacher logits
    permB    B non-gold coordinates cyclically shifted within B (per record; multiset kept)
    flatB    B non-gold coordinates replaced by their per-record mean (level kept)
    delB     B non-gold coordinates not matched
    permA    A non-gold coordinates cyclically shifted within A (the always-mature control)

CES prediction: permB's cost grows with B's maturity (≈0 when B is immature), while permA
costs at every snapshot -- a within-teacher, within-record dissociation by maturity alone.

Subcommands:
    teacher  --tseed S                -> teachers/S/{snap_E.pt, logits_E.npy, meta.json}
    student  --tseed S --E e --arm a  -> results/S/<regime>/<arm>_E<e>.json
    predict  --tseed S                -> zero-training predictors per snapshot
"""
import argparse
import json
import os
import pickle
import time

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

ROOT = os.environ.get('KDMAT_ROOT', '/workspace/ces/kdmat')
DATA = os.environ.get('KDMAT_DATA', '/workspace/ces/mammoth/data/CIFAR100/cifar-100-python')
MEAN = torch.tensor([0.5071, 0.4865, 0.4409]).view(1, 3, 1, 1)
STD = torch.tensor([0.2673, 0.2564, 0.2762]).view(1, 3, 1, 1)
SNAP_EPOCHS = (0, 1, 2, 4, 8, 30)
ARMS = ('ce', 'full', 'permB', 'flatB', 'delB', 'permA')
DEV = 'cuda'


# ------------------------------------------------------------------ model
class Block(nn.Module):
    def __init__(self, i, o, s):
        super().__init__()
        self.c1 = nn.Conv2d(i, o, 3, s, 1, bias=False); self.b1 = nn.BatchNorm2d(o)
        self.c2 = nn.Conv2d(o, o, 3, 1, 1, bias=False); self.b2 = nn.BatchNorm2d(o)
        self.sh = nn.Sequential()
        if s != 1 or i != o:
            self.sh = nn.Sequential(nn.Conv2d(i, o, 1, s, bias=False), nn.BatchNorm2d(o))

    def forward(self, x):
        out = F.relu(self.b1(self.c1(x)))
        return F.relu(self.b2(self.c2(out)) + self.sh(x))


class ResNet18(nn.Module):
    def __init__(self, nc=100):
        super().__init__()
        self.c1 = nn.Conv2d(3, 64, 3, 1, 1, bias=False); self.b1 = nn.BatchNorm2d(64)
        cfg, layers, i = [(64, 1), (128, 2), (256, 2), (512, 2)], [], 64
        for o, s in cfg:
            layers += [Block(i, o, s), Block(o, o, 1)]; i = o
        self.layers = nn.Sequential(*layers)
        self.fc = nn.Linear(512, nc)

    def forward(self, x):
        x = self.layers(F.relu(self.b1(self.c1(x))))
        return self.fc(F.adaptive_avg_pool2d(x, 1).flatten(1))


# ------------------------------------------------------------------ data
def load_split(name):
    with open(os.path.join(DATA, name), 'rb') as f:
        d = pickle.load(f, encoding='latin1')
    x = torch.tensor(np.asarray(d['data'], dtype=np.uint8).reshape(-1, 3, 32, 32))
    y = torch.tensor(d['fine_labels'], dtype=torch.long)
    return x, y


def norm(xu8):
    return ((xu8.float() / 255.) - MEAN.to(xu8.device)) / STD.to(xu8.device)


def augment(x, gen):
    """random crop (pad 4) + horizontal flip, on GPU, drawn from ``gen`` only."""
    B = x.shape[0]
    xp = F.pad(x, (4, 4, 4, 4))
    i = torch.randint(0, 9, (B,), device=x.device, generator=gen)
    j = torch.randint(0, 9, (B,), device=x.device, generator=gen)
    ar = torch.arange(32, device=x.device)
    rows = (i[:, None] + ar[None, :])[:, None, :, None].expand(B, 3, 32, 32)
    cols = (j[:, None] + ar[None, :])[:, None, None, :].expand(B, 3, 32, 32)
    out = xp[torch.arange(B, device=x.device)[:, None, None, None],
             torch.arange(3, device=x.device)[None, :, None, None], rows, cols]
    flip = torch.rand(B, device=x.device, generator=gen) < 0.5
    out = torch.where(flip[:, None, None, None], out.flip(3), out)
    return out


def split_classes(tseed):
    g = torch.Generator().manual_seed(tseed)
    p = torch.randperm(100, generator=g)
    return p[:50].sort().values, p[50:].sort().values


def student_subset(y, per_class, sseed):
    """per_class indices per class from the student pool (train minus the 50/class val)."""
    g = torch.Generator().manual_seed(sseed)
    tr, va = [], []
    for c in range(100):
        idx = (y == c).nonzero().squeeze(1)
        idx = idx[torch.randperm(idx.numel(), generator=g)]
        va.append(idx[:50]); tr.append(idx[50:50 + per_class])
    return torch.cat(tr), torch.cat(va)


@torch.no_grad()
def predict(net, x, bs=1000):
    net.eval()
    out = []
    for i in range(0, x.shape[0], bs):
        with torch.autocast('cuda', dtype=torch.bfloat16):
            out.append(net(norm(x[i:i + bs])).float())
    return torch.cat(out)


def train(net, x, y, epochs, lr, gen, target=None, alpha=0.0, mask_fn=None, bs=128, wd=5e-4):
    opt = torch.optim.SGD(net.parameters(), lr=lr, momentum=0.9, weight_decay=wd, nesterov=True)
    steps = epochs * ((x.shape[0] + bs - 1) // bs)
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, lr, total_steps=steps, pct_start=0.15,
                                                anneal_strategy='cos') if steps else None
    for ep in range(epochs):
        net.train()
        order = torch.randperm(x.shape[0], device=x.device, generator=gen)
        for k in range(0, x.shape[0], bs):
            b = order[k:k + bs]
            xb = norm(augment(x[b], gen))
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(xb).float()
            loss = F.cross_entropy(z, y[b])
            if target is not None and alpha > 0:
                t, w = target[b], mask_fn(b)
                loss = loss + alpha * ((z - t).square() * w).sum() / w.numel()
            opt.zero_grad(set_to_none=True)
            loss.backward()
            opt.step(); sched.step()
    return net


def acc_groups(logits, y, A, B):
    pred = logits.argmax(1)
    inA = torch.isin(y, A.to(y.device))
    return dict(acc=float((pred == y).float().mean()),
                accA=float((pred == y)[inA].float().mean()),
                accB=float((pred == y)[~inA].float().mean()))


# ------------------------------------------------------------------ teacher
def cmd_teacher(a):
    out = os.path.join(ROOT, 'teachers', str(a.tseed)); os.makedirs(out, exist_ok=True)
    torch.manual_seed(a.tseed)
    gen = torch.Generator(device=DEV).manual_seed(a.tseed)
    xtr, ytr = load_split('train'); xte, yte = load_split('test')
    xtr, ytr, xte, yte = xtr.to(DEV), ytr.to(DEV), xte.to(DEV), yte.to(DEV)
    A, B = split_classes(a.tseed)
    inA = torch.isin(ytr, A.to(DEV))
    net = ResNet18().to(DEV).to(memory_format=torch.channels_last)
    t0 = time.time()
    train(net, xtr[inA], ytr[inA], a.p1_epochs, 0.1, gen)
    meta = dict(tseed=a.tseed, A=A.tolist(), B=B.tolist(), p1_epochs=a.p1_epochs,
                p2_epochs=a.p2_epochs, snaps={})
    # phase 2: one run of p2_epochs on all data; snapshot at the START of epoch E (E=p2 = end)
    opt = torch.optim.SGD(net.parameters(), lr=0.05, momentum=0.9, weight_decay=5e-4, nesterov=True)
    nb = (xtr.shape[0] + 127) // 128
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, 0.05, total_steps=a.p2_epochs * nb,
                                                pct_start=0.15, anneal_strategy='cos')

    def snap(E):
        lt = predict(net, xtr); le = predict(net, xte)
        np.save(os.path.join(out, f'logits_E{E}.npy'), lt.half().cpu().numpy())
        torch.save(net.state_dict(), os.path.join(out, f'snap_E{E}.pt'))
        m = acc_groups(le, yte, A, B)
        Bi = B.to(DEV); Ai = A.to(DEV)
        inBte = torch.isin(yte, Bi)
        # within-group competence: argmax restricted to the group's own coordinates
        m['tilB'] = float((Bi[le[inBte][:, Bi].argmax(1)] == yte[inBte]).float().mean())
        m['tilA'] = float((Ai[le[~inBte][:, Ai].argmax(1)] == yte[~inBte]).float().mean())
        meta['snaps'][str(E)] = m
        print(json.dumps(dict(E=E, **m, t=round(time.time() - t0))), flush=True)
    for ep in range(a.p2_epochs + 1):
        if ep in SNAP_EPOCHS:
            snap(ep)
        if ep == a.p2_epochs:
            break
        net.train()
        order = torch.randperm(xtr.shape[0], device=DEV, generator=gen)
        for k in range(0, xtr.shape[0], 128):
            b = order[k:k + 128]
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(norm(augment(xtr[b], gen))).float()
            loss = F.cross_entropy(z, ytr[b])
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sched.step()
    with open(os.path.join(out, 'meta.json'), 'w') as f:
        json.dump(meta, f, indent=1)


# ------------------------------------------------------------------ student
def make_target(logits, y, A, B, arm):
    """(target, weight) for ``arm``; gold never moved; everything is per record."""
    t = logits.clone()
    N, C = t.shape
    w = torch.ones_like(t)
    gold = F.one_hot(y, C).bool()
    if arm in ('full', 'ce'):
        return t, w
    G = (B if arm in ('permB', 'flatB', 'delB') else A).to(t.device)
    sel = torch.zeros(C, dtype=torch.bool, device=t.device); sel[G] = True
    elig = sel[None, :] & ~gold                                   # [N,C]
    if arm == 'delB':
        return t, (~elig).float()
    # pack eligible coordinates (ascending class index) and act on them per record
    order = torch.argsort((~elig).to(torch.int8), dim=1, stable=True)
    packed = t.gather(1, order)
    n = elig.sum(1, keepdim=True)
    k = torch.arange(C, device=t.device)[None, :].expand(N, C)
    if arm in ('permB', 'permA'):
        src = torch.where(k < n, (k - 1 + n) % n, k)
        new = packed.gather(1, src)
    else:  # flatB
        mu = (t * elig).sum(1, keepdim=True) / n
        new = torch.where(k < n, mu.expand(N, C), packed)
    out = t.clone(); out.scatter_(1, order, new)
    return out, w


def cmd_student(a):
    tdir = os.path.join(ROOT, 'teachers', str(a.tseed))
    meta = json.load(open(os.path.join(tdir, 'meta.json')))
    A, B = torch.tensor(meta['A']), torch.tensor(meta['B'])
    rdir = os.path.join(ROOT, 'results', a.regime, str(a.tseed)); os.makedirs(rdir, exist_ok=True)
    dest = os.path.join(rdir, f'{a.arm}_E{a.E}.json')
    if os.path.exists(dest):
        print('exists', dest); return
    xtr, ytr = load_split('train'); xte, yte = load_split('test')
    sseed = a.tseed + 7919
    tr, va = student_subset(ytr, a.per_class, sseed)
    x, y = xtr[tr].to(DEV), ytr[tr].to(DEV)
    logits = torch.tensor(np.load(os.path.join(tdir, f'logits_E{a.E}.npy'))).float()[tr].to(DEV)
    target, w = make_target(logits, y, A, B, a.arm)
    # every arm of a teacher seed shares the student init and the data order stream
    torch.manual_seed(sseed)
    net = ResNet18().to(DEV).to(memory_format=torch.channels_last)
    gen = torch.Generator(device=DEV).manual_seed(sseed)
    t0 = time.time()
    train(net, x, y, a.epochs, a.lr, gen, target=None if a.arm == 'ce' else target,
          alpha=0.0 if a.arm == 'ce' else a.alpha, mask_fn=lambda b: w[b])
    res = dict(tseed=a.tseed, E=a.E, arm=a.arm, regime=a.regime, alpha=a.alpha, epochs=a.epochs,
               per_class=a.per_class, lr=a.lr, secs=round(time.time() - t0))
    res['val'] = acc_groups(predict(net, xtr[va].to(DEV)), ytr[va].to(DEV), A, B)
    res['test'] = acc_groups(predict(net, xte.to(DEV)), yte.to(DEV), A, B)
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest)
    print(json.dumps(res), flush=True)


def main():
    ap = argparse.ArgumentParser()
    sp = ap.add_subparsers(dest='cmd', required=True)
    t = sp.add_parser('teacher'); t.add_argument('--tseed', type=int, required=True)
    t.add_argument('--p1_epochs', type=int, default=30); t.add_argument('--p2_epochs', type=int, default=30)
    s = sp.add_parser('student'); s.add_argument('--tseed', type=int, required=True)
    s.add_argument('--E', type=int, required=True, choices=SNAP_EPOCHS)
    s.add_argument('--arm', required=True, choices=ARMS)
    s.add_argument('--regime', default='low'); s.add_argument('--per_class', type=int, default=50)
    s.add_argument('--epochs', type=int, default=100); s.add_argument('--lr', type=float, default=0.05)
    s.add_argument('--alpha', type=float, default=1.0)
    a = ap.parse_args()
    torch.backends.cudnn.benchmark = True
    {'teacher': cmd_teacher, 'student': cmd_student}[a.cmd](a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/R4ALT/kd_splice.py <==
"""T1 output two-channel cross-splice + T2 calibration-data budget on B6 (internal experiment design 2026-09-25, T1/T2).
Identity: POSTHOC_DESCRIPTIVE (B6 already read). Pair per (root, E, rep): F = full, D = delB; fixed A/B partition from
the teacher meta (the B6 partition, not searched).

T1: s_g(x) = LSE_{k in g} z_k, u_k = z_k - s_g(k). Predictor ab: z_k = s^a_g(k) + u^b_k (a = block-mass donor, b = within-block
donor). DD/FF must reproduce the originals; CE = block CE + conditional CE exactly. Metrics per predictor: J, J_A, J_B,
CE, block CE, cond CE. C_mass = [(FD-DD)+(FF-DF)]/2, C_within = [(DF-DD)+(FF-FD)]/2 (sum = FF-DD), interaction FF-FD-DF+DD.
Two fixed variants: raw logits, and after each model's own val-fit block constant (B6-CAL rule, 50/class) applied before
splicing. Reps averaged within root, then root-level 95% t CIs (n=8).

T2: nested per-class calibration subsets m in {5, 20, 50} of the student val split (50/class), 5 predeclared subsample seeds
per root (m=50 is the whole split, identical across seeds), same subset for F and D; one B constant per model fitted by the
CE-optimal share-matching rule (for a block-constant shift, d/dbeta CE = mean sigmoid(d+beta) - share, so this IS the CE
fit); test only evaluates. m=0 = uncalibrated. Average reps x subsamples within root; root = unit.
Usage: kd_splice.py KDREP_ROOT > KDSPLICE.json"""
import hashlib, json, os, sys
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_b2_bias as kb

SEEDS = list(range(971, 979)); R = 4; M = (5, 20, 50); SUB = 5


def parts(z, inB):
    sA = kb.logsumexp(z[:, ~inB], 1); sB = kb.logsumexp(z[:, inB], 1)
    s = np.where(inB[None, :], sB[:, None], sA[:, None])
    return s, z - s                                   # block log-mass term per class, within-block log-prob


def metrics(z, y, inB):
    base, _ = kb.readout(z, y, inB)
    sA = kb.logsumexp(z[:, ~inB], 1); sB = kb.logsumexp(z[:, inB], 1); lse = np.logaddexp(sA, sB)
    yB = inB[y]; sy = np.where(yB, sB, sA)
    block_ce = float(np.mean(lse - sy)); cond_ce = float(np.mean(sy - z[np.arange(len(y)), y]))
    return dict(J=base['J'], J_A=base['J_A'], J_B=base['J_B'], CE=base['CE'], block_CE=block_ce, cond_CE=cond_ce,
                soft_mass_B=base['soft_mass_B'], identity_err=abs(block_ce + cond_ce - base['CE']))


def beta(zv, yv, inB, idx):
    d = kb.logsumexp(zv[idx][:, inB], 1) - kb.logsumexp(zv[idx][:, ~inB], 1)
    return kb.fit_beta(d, inB[yv[idx]].mean())


def subsets(yv, s):
    """nested per-class subsets: one fixed permutation of each class's val indices per (root, subsample seed)."""
    out = {}
    for j in range(SUB):
        order = {}
        for c in np.unique(yv):
            idx = np.where(yv == c)[0]
            key = [hashlib.sha256(f'T2-budget-v1|{s}|{j}|{i}'.encode()).hexdigest() for i in idx]
            order[c] = idx[np.argsort(key, kind='stable')]
        for m in M:
            out[(j, m)] = np.sort(np.concatenate([order[c][:m] for c in order]))
    return out


def main():
    root = sys.argv[1]; os.environ.setdefault('KDMAT_ROOT', root); sys.path.insert(0, os.path.join(root, 'code'))
    import kd_maturity as km
    _, ytr = km.load_split('train'); _, yte = km.load_split('test'); ytr = ytr.numpy(); y = yte.numpy().astype(int)
    T1, T2, checks = {}, {}, []
    for s in SEEDS:
        meta = json.load(open(os.path.join(root, 'teachers', str(s), 'meta.json')))
        inB = np.zeros(100, bool); inB[meta['B']] = True
        _, va = km.student_subset(km.torch.tensor(ytr), 50, s + 7919); yv = ytr[va.numpy()].astype(int)
        subs = subsets(yv, s)
        for E in (0, 1):
            for r in range(R):
                d = os.path.join(root, 'results_rep', str(s)); Z = {}
                for a, tag in (('F', 'full'), ('D', 'delB')):
                    js = json.load(open(os.path.join(d, f'E{E}_{tag}_r{r}.json')))
                    assert js['tseed'] == s and js['E'] == E and js['arm'] == tag and js['rep'] == r
                    Z[a] = (np.load(os.path.join(d, f'E{E}_{tag}_r{r}_test_logits.npy')).astype(np.float64),
                            np.load(os.path.join(d, f'E{E}_{tag}_r{r}_val_logits.npy')).astype(np.float64), js)
                for variant in ('raw', 'cal'):
                    P = {}
                    for a in 'FD':
                        zt, zv, js = Z[a]
                        if variant == 'cal':
                            zt = zt + beta(zv, yv, inB, np.arange(len(yv))) * inB[None, :]
                        P[a] = parts(zt, inB)
                    for a in 'FD':
                        for b in 'FD':
                            mt = metrics(P[a][0] + P[b][1], y, inB)
                            T1.setdefault((variant, E, a + b), {}).setdefault(s, []).append(mt)
                            checks.append(mt['identity_err'])
                    if variant == 'raw':
                        for a in 'FD':
                            dj = metrics(Z[a][0], y, inB)['J'] - 100 * Z[a][2]['test']['acc']
                            assert abs(dj) < 1e-3, (s, E, r, a, dj)
                            rec = metrics(P[a][0] + P[a][1], y, inB)['J'] - metrics(Z[a][0], y, inB)['J']
                            assert abs(rec) < 1e-9, ('splice does not reproduce', s, E, r, a, rec)
                for (j, m), idx in subs.items():
                    row = {}
                    for a in 'FD':
                        zt, zv, _ = Z[a]; b_ = beta(zv, yv, inB, idx); mt = metrics(zt + b_ * inB[None, :], y, inB)
                        row[a] = dict(J=mt['J'], CE=mt['CE'], beta=b_)
                    T2.setdefault((E, m), {}).setdefault(s, []).append(row)
                row0 = {a: metrics(Z[a][0], y, inB) for a in 'FD'}
                T2.setdefault((E, 0), {}).setdefault(s, []).append({a: dict(J=row0[a]['J'], CE=row0[a]['CE'], beta=0.0) for a in 'FD'})
    out = dict(identity='POSTHOC_DESCRIPTIVE', design='T1/T2 20250925', max_ce_identity_err=float(max(checks)), T1={}, T2={})
    ci = lambda x: [float(v) for v in kb.tci(np.asarray(x), .975)[:3]]
    for variant in ('raw', 'cal'):
        for E in (0, 1):
            rm = {ab: {s: {k: float(np.mean([m[k] for m in T1[(variant, E, ab)][s]])) for k in T1[(variant, E, ab)][s][0]}
                       for s in SEEDS} for ab in ('DD', 'FD', 'DF', 'FF')}
            blk = {ab: {k: ci([rm[ab][s][k] for s in SEEDS]) for k in ('J', 'J_A', 'J_B', 'CE', 'block_CE', 'cond_CE', 'soft_mass_B')}
                   for ab in rm}
            g = lambda ab, k: np.array([rm[ab][s][k] for s in SEEDS])
            for k in ('J', 'CE', 'block_CE', 'cond_CE', 'J_A', 'J_B'):
                blk[f'total_{k}'] = ci(g('FF', k) - g('DD', k))
                blk[f'C_mass_{k}'] = ci(((g('FD', k) - g('DD', k)) + (g('FF', k) - g('DF', k))) / 2)
                blk[f'C_within_{k}'] = ci(((g('DF', k) - g('DD', k)) + (g('FF', k) - g('FD', k))) / 2)
                blk[f'interaction_{k}'] = ci(g('FF', k) - g('FD', k) - g('DF', k) + g('DD', k))
                for ab in ('FD', 'DF'):
                    blk[f'{ab}_minus_DD_{k}'] = ci(g(ab, k) - g('DD', k))
            blk['per_root_J'] = {ab: [round(rm[ab][s]['J'], 3) for s in SEEDS] for ab in rm}
            out['T1'][f'{variant}_E{E}'] = blk
    for (E, m), per in sorted(T2.items()):
        dJ = np.array([np.mean([x['F']['J'] - x['D']['J'] for x in per[s]]) for s in SEEDS])
        dCE = np.array([np.mean([x['D']['CE'] - x['F']['CE'] for x in per[s]]) for s in SEEDS])
        sdJ = np.array([np.std([x['F']['J'] - x['D']['J'] for x in per[s]], ddof=1) for s in SEEDS])
        out['T2'][f'E{E}_m{m}'] = dict(
            acc_gain_F_minus_D=ci(dJ), ce_gain_D_minus_F=ci(dCE), within_root_sd_of_acc_gain=float(sdJ.mean()),
            J_F=ci([np.mean([x['F']['J'] for x in per[s]]) for s in SEEDS]),
            J_D=ci([np.mean([x['D']['J'] for x in per[s]]) for s in SEEDS]),
            beta_F_mean_sd=[float(np.mean([x['F']['beta'] for s in SEEDS for x in per[s]])), float(np.std([x['F']['beta'] for s in SEEDS for x in per[s]]))],
            beta_D_mean_sd=[float(np.mean([x['D']['beta'] for s in SEEDS for x in per[s]])), float(np.std([x['D']['beta'] for s in SEEDS for x in per[s]]))])
    print(json.dumps(out, indent=1))


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/R4ALT/kd_t3.py <==
"""T3 two-channel KD intervention, DEVELOPMENT stage (internal experiment design 2026-09-25, T3; KDT3_PREREG.md).
Exact decomposition over the teacher's fixed A/B class partition (all classes, gold included, no masking):
    KL(p_T || p_S) = KL(P_T || P_S) + sum_g P_T(g) KL(q_T(.|g) || q_S(.|g))
    P(g) = softmax_g LSE_{k in g} z_k,   q(k|g) = softmax_{k in g} z_k.
Arms: ce | mass (CE + KL_mass) | within (CE + KL_within) | both (CE + KL_mass + KL_within = CE + full KL); lambda = 1 fixed.
Student recipe = B6/KD-CROSS (per_class 50, 100 epochs, lr .05, OneCycle, SGD nesterov, bs 128, wd 5e-4, bf16 autocast);
only the distillation term differs from kd_maturity.train (logit MSE -> KL channel). Per root, teacher, student init
(torch.manual_seed(sseed)), subset and SGD/augmentation generator (sseed) are shared by every arm; the ce arm is
teacher-independent and run once per root (E tag 'x').
Usage: kd_t3.py teacher --tseed S | kd_t3.py student --tseed S --E {0,1} --arm {mass,within,both} | --arm ce"""
import argparse, json, os, sys, time
import numpy as np
import torch
import torch.nn.functional as F
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import kd_maturity as km


def channels(z, inB):
    """block log-mass logP [N,2] (A, B) and within-block log-prob logq [N,C]."""
    sA = torch.logsumexp(z.masked_fill(inB[None, :], float('-inf')), 1)
    sB = torch.logsumexp(z.masked_fill(~inB[None, :], float('-inf')), 1)
    s = torch.stack([sA, sB], 1); logP = s - torch.logsumexp(s, 1, keepdim=True)
    logq = z - torch.where(inB[None, :], sB[:, None], sA[:, None])
    return logP, logq


def kl_terms(zs, zt, inB):
    """per-sample (KL_mass, KL_within) of teacher zt vs student zs; float32."""
    lPs, lqs = channels(zs, inB); lPt, lqt = channels(zt, inB)
    mass = (lPt.exp() * (lPt - lPs)).sum(1)
    Pt_k = torch.where(inB[None, :], lPt[:, 1:2], lPt[:, 0:1]).exp()          # P_T(g(k)) per class
    within = (Pt_k * lqt.exp() * (lqt - lqs)).sum(1)
    return mass, within


def train(net, x, y, epochs, lr, gen, target, inB, arm, bs=128, wd=5e-4):
    """kd_maturity.train with the MSE term replaced by the selected KL channel(s)."""
    opt = torch.optim.SGD(net.parameters(), lr=lr, momentum=0.9, weight_decay=wd, nesterov=True)
    steps = epochs * ((x.shape[0] + bs - 1) // bs)
    sched = torch.optim.lr_scheduler.OneCycleLR(opt, lr, total_steps=steps, pct_start=0.15, anneal_strategy='cos')
    for ep in range(epochs):
        net.train()
        order = torch.randperm(x.shape[0], device=x.device, generator=gen)
        for k in range(0, x.shape[0], bs):
            b = order[k:k + bs]
            xb = km.norm(km.augment(x[b], gen))
            with torch.autocast('cuda', dtype=torch.bfloat16):
                z = net(xb).float()
            loss = F.cross_entropy(z, y[b])
            if arm != 'ce':
                m, w = kl_terms(z, target[b], inB)
                loss = loss + {'mass': m, 'within': w, 'both': m + w}[arm].mean()
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step(); sched.step()
    return net


def student(a):
    DEV = km.DEV; torch.backends.cudnn.benchmark = True
    tdir = os.path.join(km.ROOT, 'teachers', str(a.tseed)); meta = json.load(open(os.path.join(tdir, 'meta.json')))
    A, B = torch.tensor(meta['A']), torch.tensor(meta['B'])
    inB = torch.zeros(100, dtype=torch.bool, device=DEV); inB[B.to(DEV)] = True
    E = 'x' if a.arm == 'ce' else str(a.E)
    rdir = os.path.join(km.ROOT, 'results_t3', str(a.tseed)); os.makedirs(rdir, exist_ok=True)
    tag = f'E{E}_{a.arm}'; dest = os.path.join(rdir, f'{tag}.json')
    if os.path.exists(dest):
        print('exists', dest); return
    xtr, ytr = km.load_split('train'); xte, yte = km.load_split('test')
    sseed = a.tseed + 7919; tr, va = km.student_subset(ytr, 50, sseed)
    x, y = xtr[tr].to(DEV), ytr[tr].to(DEV)
    target = None if a.arm == 'ce' else torch.tensor(np.load(os.path.join(tdir, f'logits_E{a.E}.npy'))).float()[tr].to(DEV)
    torch.manual_seed(sseed); net = km.ResNet18().to(DEV).to(memory_format=torch.channels_last)
    gen = torch.Generator(device=DEV).manual_seed(sseed); t0 = time.time()
    train(net, x, y, a.epochs, 0.05, gen, target, inB, a.arm)
    lte = km.predict(net, xte.to(DEV)); lva = km.predict(net, xtr[va].to(DEV))
    assert torch.isfinite(lte).all() and torch.isfinite(lva).all()
    yt = yte.to(DEV)
    res = dict(tseed=a.tseed, E=E, arm=a.arm, epochs=a.epochs, secs=round(time.time() - t0), lam=1.0,
               test_ce=float(F.cross_entropy(lte.float(), yt)), val_ce=float(F.cross_entropy(lva.float(), ytr[va].to(DEV))))
    res['val'] = km.acc_groups(lva, ytr[va].to(DEV), A, B); res['test'] = km.acc_groups(lte, yt, A, B)
    np.save(os.path.join(rdir, f'{tag}_test_logits.npy'), lte.float().cpu().numpy())
    np.save(os.path.join(rdir, f'{tag}_val_logits.npy'), lva.float().cpu().numpy())
    with open(dest + '.tmp', 'w') as f:
        json.dump(res, f)
    os.replace(dest + '.tmp', dest); print(json.dumps(res), flush=True)


def main():
    ap = argparse.ArgumentParser(); sp = ap.add_subparsers(dest='cmd', required=True)
    t = sp.add_parser('teacher'); t.add_argument('--tseed', type=int, required=True)
    t.add_argument('--p1_epochs', type=int, default=30); t.add_argument('--p2_epochs', type=int, default=30)
    s = sp.add_parser('student'); s.add_argument('--tseed', type=int, required=True)
    s.add_argument('--E', type=int, default=0, choices=(0, 1)); s.add_argument('--arm', required=True, choices=('ce', 'mass', 'within', 'both'))
    s.add_argument('--epochs', type=int, default=100)
    a = ap.parse_args()
    if a.cmd == 'teacher':
        torch.backends.cudnn.benchmark = True; km.cmd_teacher(a)
    else:
        student(a)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/runners/v9/R4ALT/r4alt_chain.sh <==
#!/bin/bash
# NEXT-R4 chain (R4_DEV_PREREG.md): teachers (2-way), then CE + 6 KD students per root (4-way) on one card.
# usage: r4_chain.sh MODE root...   MODE = smoke | dev ; PARTITION = P2 | P3   (NEXT-R4ALT)
MODE=$1; export R4_PARTITION=$2; shift 2; case $R4_PARTITION in P2|P3) ;; *) echo bad partition; exit 2;; esac
case $MODE in
  smoke) export NEXTR4_ROOT=/workspace/nextr4alt/smoke_$R4_PARTITION; TE="--e0_epochs 1 --e1_epochs 1"; SE="--epochs 1";;
  dev)   export NEXTR4_ROOT=/workspace/nextr4alt/dev_$R4_PARTITION; TE=""; SE="";;
  *) echo bad mode; exit 2;;
esac
export PYTHONDONTWRITEBYTECODE=1 HF_HUB_OFFLINE=1 TRANSFORMERS_OFFLINE=1 TOKENIZERS_PARALLELISM=false
PY=/opt/conda/bin/python; C=/workspace/nextr4alt/code; L=$NEXTR4_ROOT/logs; mkdir -p $L
(cd $C && sha256sum -c FREEZE.sha256 --quiet) || { echo "FREEZE_MISMATCH $(date -u +%FT%TZ)" >> $L/chain.log; exit 3; }
echo "START $(date -u +%FT%TZ) mode $MODE partition $R4_PARTITION roots $*" >> $L/chain.log
for r in "$@"; do echo "$PY $C/kd_text.py teacher --root $r $TE > $L/teacher_$r.log 2>&1"; done | xargs -P 2 -I{} sh -c '{}'
echo "TEACHERS_DONE $(date -u +%FT%TZ) $(ls $NEXTR4_ROOT/teachers/*/meta.json | wc -l)" >> $L/chain.log
for r in "$@"; do echo "$PY $C/kd_text.py student --root $r --arm ce $SE > $L/student_${r}_ce.log 2>&1"
  for E in 1 0; do for a in within mass both; do
    echo "$PY $C/kd_text.py student --root $r --E $E --arm $a $SE > $L/student_${r}_E${E}_${a}.log 2>&1"
  done; done; done | xargs -P 4 -I{} sh -c '{}'
echo "DONE $(date -u +%FT%TZ) $(ls $NEXTR4_ROOT/results/*/*.json | wc -l) students" >> $L/chain.log


==> anc/supplementary_material/runners/wave_launch.py <==
#!/usr/bin/env python3
"""Wave launcher for preregistered 2026-09-23 studies. Value-level argv asserts; dry/smoke/launch.
Launch starts only missing, not-in-flight cells (never a duplicate). Cells are setsid children."""
import argparse, glob, hashlib, subprocess, sys, time
from pathlib import Path
sys.path.insert(0, "/workspace/ces")
from ng2_runner import BASE, PY, MAMMOTH, CK
R = Path("/workspace/ces/results")
STUDIES = {
    "HBLOCK": dict(model="ces_nstat_hblock", alpha="0.3", beta="0.5", out=R / "waveHB",
                   units=list(range(260918701, 260918709)),
                   arms=[("HB_gold", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "gold"]),
                         ("HB_other", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "other"])],
                   files=["models/ces_nstat_hblock.py", "ces/n_stat.py"]),
    "NFDER": dict(model="ces_ntarget_der_fixed", alpha="0.3", beta=None, out=R / "waveNFD",
                  units=list(range(260917701, 260917713)),
                  arms=[("NFD_am2", ["--nd_const", "-2.0"])],
                  files=["models/ces_ntarget_der_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFSWEEP": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFS",
                    units=list(range(260918701, 260918709)),
                    arms=[("NF_am1", ["--ng_const", "-1.0"]), ("NF_am4", ["--ng_const", "-4.0"])],
                    files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "E4NFF": dict(model="ces_nstat_fixednf", alpha="0.3", beta="0.5", out=R / "waveE4",
                  units=list(range(260918701, 260918709)),
                  arms=[("NFF_am2", ["--ng_const", "-2.0"])],
                  files=["models/ces_nstat_fixednf.py", "ces/n_fixed_anchor.py"]),
    "NFMEM": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFM",
                  units=list(range(260919201, 260919209)),
                  arms=[("NFM_am2_b200", ["--ng_const", "-2.0"], "200"),
                        ("NFM_am2_b2000", ["--ng_const", "-2.0"], "2000")],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am2", ["--ng_const", "-2.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP0": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_a0", ["--ng_const", "0.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP1": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am1", ["--ng_const", "-1.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP4": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am4", ["--ng_const", "-4.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "HBREP": dict(model="ces_nstat_hblock", alpha="0.3", beta="0.5", out=R / "waveHB",
                  units=list(range(260918709, 260918721)),
                  arms=[("HB_gold", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "gold"]),
                        ("HB_other", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "other"])],
                  files=["models/ces_nstat_hblock.py", "ces/n_stat.py"]),
    "NFDER1": dict(model="ces_ntarget_der_fixed", alpha="0.3", beta=None, out=R / "waveNFD",
                  units=list(range(260917701, 260917713)),
                  arms=[("NFD_am1", ["--nd_const", "-1.0"])],
                  files=["models/ces_ntarget_der_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFDER4": dict(model="ces_ntarget_der_fixed", alpha="0.3", beta=None, out=R / "waveNFD",
                  units=list(range(260917701, 260917713)),
                  arms=[("NFD_am4", ["--nd_const", "-4.0"])],
                  files=["models/ces_ntarget_der_fixed.py", "ces/n_fixed_anchor.py"]),
}
BUF = {}  # arm -> buffer override (NFMEM only); every other study keeps BASE's 500.
for _S in STUDIES.values():
    _S["arms"] = [(a[0], a[1]) if len(a) == 2 else (BUF.setdefault(a[0], a[2]) and (a[0], a[1])) for a in _S["arms"]]


def cmd(st, arm, extra, seed, card, epochs=None, name=None):
    S = STUDIES[st]; base = list(BASE)
    if epochs is not None:
        base[base.index("--n_epochs") + 1] = str(epochs)
    if arm in BUF:
        base[base.index("--buffer_size") + 1] = BUF[arm]
    c = [PY, "utils/main.py", "--model", S["model"], *base, "--device", f"cuda:{card}",
         "--alpha", S["alpha"]]
    if S["beta"] is not None:
        c += ["--beta", S["beta"]]
    return c + ["--seed", str(seed), "--results_path", str(S["out"]), *extra,
                "--savecheck", "last", "--ckpt_name", name or f"final_{arm}_s{seed}"]


def check(st, c, extra, epochs="50"):
    S = STUDIES[st]; v = lambda k: c[c.index(k) + 1]
    assert v("--alpha") == "0.3" and v("--n_epochs") == epochs and v("--model") == S["model"]
    arm = v("--ckpt_name").split("_s26")[0].replace("final_", "").replace("smk_", "")
    assert v("--num_workers") == "8" and v("--permute_classes") == "1" and v("--buffer_size") == BUF.get(arm, "500")
    assert c.count("--buffer_size") == 1
    assert v("--dataset") == "seq-cifar100" and v("--lr") == "0.03"
    assert ("--beta" in c) == (S["beta"] is not None)
    if S["beta"] is not None:
        assert v("--beta") == "0.5"
    for i in range(0, len(extra), 2):
        assert c.count(extra[i]) == 1 and v(extra[i]) == extra[i + 1]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--study", required=True, choices=list(STUDIES))
    ap.add_argument("--mode", choices=["dry", "smoke", "launch"], required=True)
    ap.add_argument("--units", default="", help="comma subset of the study's units for this host")
    ap.add_argument("--cards", default="0")
    ap.add_argument("--stagger", type=int, default=15)
    a = ap.parse_args(); S = STUDIES[a.study]
    cards = [int(x) for x in a.cards.split(",")]
    units = [int(u) for u in a.units.split(",")] if a.units else S["units"]
    assert set(units) <= set(S["units"]), "unit outside the preregistered set"
    print("sha256", {f: hashlib.sha256((MAMMOTH / f).read_bytes()).hexdigest()[:16] for f in S["files"]},
          "PY", PY, flush=True)
    env = {"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root", "PYTHONPATH": str(MAMMOTH)}
    S["out"].mkdir(parents=True, exist_ok=True); (S["out"] / "logs").mkdir(exist_ok=True)
    if a.mode == "dry":
        for arm, extra in S["arms"]:
            for u in units:
                check(a.study, cmd(a.study, arm, extra, u, cards[0]), extra)
            r = subprocess.run(cmd(a.study, arm, extra, units[0], cards[0]) + ["--help"], cwd=str(MAMMOTH),
                               capture_output=True, text=True, env=env)
            assert r.returncode == 0, r.stderr[-800:]
            assert all(x[2:] in r.stdout for x in extra[::2]), "flag not in model parser (would be silently ignored)"
        print("DRY OK", a.study, len(S["arms"]) * len(units), "cells", flush=True); return
    if a.mode == "smoke":
        ps = []
        for i, (arm, extra) in enumerate(S["arms"]):
            nm = f"smk_{arm}"
            c = cmd(a.study, arm, extra, 260923791, cards[i % len(cards)], epochs=1, name=nm)
            check(a.study, c, extra, "1")
            ps.append((nm, subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/smoke_{arm}.log", "w"),
                                            stderr=subprocess.STDOUT)))
        rc = [p.wait() for _, p in ps]
        ok = [bool(glob.glob(str(CK / f"{nm}*_last.pt"))) for nm, _ in ps]
        for nm, _ in ps:
            for f in glob.glob(str(CK / f"{nm}*_last.pt")):
                Path(f).unlink()
        print("SMOKE rc", rc, "ckpt", ok, flush=True); return
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    k = 0
    for u in units:
        for arm, extra in S["arms"]:
            nm = f"final_{arm}_s{u}"
            if glob.glob(str(CK / f"{nm}_*_last.pt")):
                print("exists", nm); continue
            if any(l.endswith(f"--ckpt_name {nm}") for l in running.splitlines()):
                print("in flight", nm); continue
            card = cards[k % len(cards)]
            c = cmd(a.study, arm, extra, u, card); check(a.study, c, extra)
            subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/{nm}.log", "a"),
                             stderr=subprocess.STDOUT, start_new_session=True, env=env)
            print("launched", nm, "card", card, flush=True); k += 1
            time.sleep(a.stagger)
    print("WAVE_LAUNCH_DONE", a.study, k, flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary_material/runners/wave_launch_hostDp.py <==
#!/usr/bin/env python3
"""Wave launcher for preregistered 2026-09-23 studies. Value-level argv asserts; dry/smoke/launch.
Launch starts only missing, not-in-flight cells (never a duplicate). Cells are setsid children."""
import argparse, glob, hashlib, subprocess, sys, time
from pathlib import Path
sys.path.insert(0, "/workspace/ces")
from ng2_runner import BASE, PY, MAMMOTH, CK
R = Path("/workspace/ces/results")
STUDIES = {
    "HBLOCK": dict(model="ces_nstat_hblock", alpha="0.3", beta="0.5", out=R / "waveHB",
                   units=list(range(260918701, 260918709)),
                   arms=[("HB_gold", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "gold"]),
                         ("HB_other", ["--ns_hperm", "blockwise_nongold_permute", "--hb_scope", "other"])],
                   files=["models/ces_nstat_hblock.py", "ces/n_stat.py"]),
    "NFDER": dict(model="ces_ntarget_der_fixed", alpha="0.3", beta=None, out=R / "waveNFD",
                  units=list(range(260917701, 260917713)),
                  arms=[("NFD_am2", ["--nd_const", "-2.0"])],
                  files=["models/ces_ntarget_der_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFSWEEP": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFS",
                    units=list(range(260918701, 260918709)),
                    arms=[("NF_am1", ["--ng_const", "-1.0"]), ("NF_am4", ["--ng_const", "-4.0"])],
                    files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "E4NFF": dict(model="ces_nstat_fixednf", alpha="0.3", beta="0.5", out=R / "waveE4",
                  units=list(range(260918701, 260918709)),
                  arms=[("NFF_am2", ["--ng_const", "-2.0"])],
                  files=["models/ces_nstat_fixednf.py", "ces/n_fixed_anchor.py"]),
    "NFMEM": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFM",
                  units=list(range(260919201, 260919209)),
                  arms=[("NFM_am2_b200", ["--ng_const", "-2.0"], "200"),
                        ("NFM_am2_b2000", ["--ng_const", "-2.0"], "2000")],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am2", ["--ng_const", "-2.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP0": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_a0", ["--ng_const", "0.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP1": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am1", ["--ng_const", "-1.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
    "NFREP4": dict(model="ces_nstat_fixed", alpha="0.3", beta="0.5", out=R / "waveNFR",
                  units=list(range(260918709, 260918721)),
                  arms=[("NFR_am4", ["--ng_const", "-4.0"])],
                  files=["models/ces_nstat_fixed.py", "ces/n_fixed_anchor.py"]),
}
BUF = {}  # arm -> buffer override (NFMEM only); every other study keeps BASE's 500.
for _S in STUDIES.values():
    _S["arms"] = [(a[0], a[1]) if len(a) == 2 else (BUF.setdefault(a[0], a[2]) and (a[0], a[1])) for a in _S["arms"]]


def cmd(st, arm, extra, seed, card, epochs=None, name=None):
    S = STUDIES[st]; base = list(BASE)
    if epochs is not None:
        base[base.index("--n_epochs") + 1] = str(epochs)
    if arm in BUF:
        base[base.index("--buffer_size") + 1] = BUF[arm]
    c = [PY, "utils/main.py", "--model", S["model"], *base, "--device", f"cuda:{card}",
         "--alpha", S["alpha"]]
    if S["beta"] is not None:
        c += ["--beta", S["beta"]]
    return c + ["--seed", str(seed), "--results_path", str(S["out"]), *extra,
                "--savecheck", "last", "--ckpt_name", name or f"final_{arm}_s{seed}"]


def check(st, c, extra, epochs="50"):
    S = STUDIES[st]; v = lambda k: c[c.index(k) + 1]
    assert v("--alpha") == "0.3" and v("--n_epochs") == epochs and v("--model") == S["model"]
    arm = v("--ckpt_name").split("_s26")[0].replace("final_", "").replace("smk_", "")
    assert v("--num_workers") == "8" and v("--permute_classes") == "1" and v("--buffer_size") == BUF.get(arm, "500")
    assert c.count("--buffer_size") == 1
    assert v("--dataset") == "seq-cifar100" and v("--lr") == "0.03"
    assert ("--beta" in c) == (S["beta"] is not None)
    if S["beta"] is not None:
        assert v("--beta") == "0.5"
    for i in range(0, len(extra), 2):
        assert c.count(extra[i]) == 1 and v(extra[i]) == extra[i + 1]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--study", required=True, choices=list(STUDIES))
    ap.add_argument("--mode", choices=["dry", "smoke", "launch"], required=True)
    ap.add_argument("--units", default="", help="comma subset of the study's units for this host")
    ap.add_argument("--cards", default="0")
    ap.add_argument("--stagger", type=int, default=15)
    a = ap.parse_args(); S = STUDIES[a.study]
    cards = [int(x) for x in a.cards.split(",")]
    units = [int(u) for u in a.units.split(",")] if a.units else S["units"]
    assert set(units) <= set(S["units"]), "unit outside the preregistered set"
    print("sha256", {f: hashlib.sha256((MAMMOTH / f).read_bytes()).hexdigest()[:16] for f in S["files"]},
          "PY", PY, flush=True)
    env = {"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root", "PYTHONPATH": str(MAMMOTH)}
    S["out"].mkdir(parents=True, exist_ok=True); (S["out"] / "logs").mkdir(exist_ok=True)
    if a.mode == "dry":
        for arm, extra in S["arms"]:
            for u in units:
                check(a.study, cmd(a.study, arm, extra, u, cards[0]), extra)
            r = subprocess.run(cmd(a.study, arm, extra, units[0], cards[0]) + ["--help"], cwd=str(MAMMOTH),
                               capture_output=True, text=True, env=env)
            assert r.returncode == 0, r.stderr[-800:]
            assert all(x[2:] in r.stdout for x in extra[::2]), "flag not in model parser (would be silently ignored)"
        print("DRY OK", a.study, len(S["arms"]) * len(units), "cells", flush=True); return
    if a.mode == "smoke":
        ps = []
        for i, (arm, extra) in enumerate(S["arms"]):
            nm = f"smk_{arm}"
            c = cmd(a.study, arm, extra, 260923791, cards[i % len(cards)], epochs=1, name=nm)
            check(a.study, c, extra, "1")
            ps.append((nm, subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/smoke_{arm}.log", "w"),
                                            stderr=subprocess.STDOUT)))
        rc = [p.wait() for _, p in ps]
        ok = [bool(glob.glob(str(CK / f"{nm}*_last.pt"))) for nm, _ in ps]
        for nm, _ in ps:
            for f in glob.glob(str(CK / f"{nm}*_last.pt")):
                Path(f).unlink()
        print("SMOKE rc", rc, "ckpt", ok, flush=True); return
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    k = 0
    for u in units:
        for arm, extra in S["arms"]:
            nm = f"final_{arm}_s{u}"
            if glob.glob(str(CK / f"{nm}_*_last.pt")):
                print("exists", nm); continue
            if any(l.endswith(f"--ckpt_name {nm}") for l in running.splitlines()):
                print("in flight", nm); continue
            card = cards[k % len(cards)]
            c = cmd(a.study, arm, extra, u, card); check(a.study, c, extra)
            subprocess.Popen(c, cwd=str(MAMMOTH), stdout=open(S["out"] / f"logs/{nm}.log", "a"),
                             stderr=subprocess.STDOUT, start_new_session=True, env=env)
            print("launched", nm, "card", card, flush=True); k += 1
            time.sleep(a.stagger)
    print("WAVE_LAUNCH_DONE", a.study, k, flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary_material/runners/xdn_runner.py <==
#!/usr/bin/env python3
"""XDER-NREF -- three X-DER arms on CIFAR-100, whole-unit blocking. Derived from trep_runner.py.

Prereg XDNREF_PREREG.md (hash in PREREG_SHA_20260923.txt), frozen before launch.
Units 260919601-260919608, n = 8 FIXED, a FRESH cohort.

  XD_full  xder_nref --xd_nref full   published X-DER refresh of the N block
  XD_flat  xder_nref --xd_nref flat   refresh level kept, pattern flattened to the record mean
  XD_none  xder_nref --xd_nref none   no refresh of the N block (F still refreshed)

Recipe: the programme's CIFAR-100 BASE (ng2_runner.py) plus X-DER's own published
seq-cifar100/500 best values (models/config/xder.yaml): alpha .3, beta .8, dp_weight 3000,
align_bn 1, simclr_num_aug 4. Everything else is X-DER's default.
"""

import argparse, glob, json, os, subprocess, time
from collections import Counter
from pathlib import Path

ROOT = Path("/workspace/ces"); MAMMOTH = ROOT / "mammoth"; CK = MAMMOTH / "checkpoints"
_OV = str(ROOT / ".r7env" / "bin" / "python")
PY = _OV if os.path.isfile(_OV) else "/opt/conda/bin/python"
NUM_WORKERS = 8                       # PINNED. Never vary across arms or buffer sizes.
BASE = ["--dataset", "seq-cifar100", "--backbone", "resnet18", "--buffer_size", "500",
        "--lr", "0.03", "--n_epochs", "50", "--batch_size", "32", "--minibatch_size", "32",
        "--lr_scheduler", "multisteplr", "--lr_milestones", "35", "45",
        "--sched_multistep_lr_gamma", "0.2", "--num_workers", str(NUM_WORKERS),
        "--non_verbose", "1", "--permute_classes", "1"]
ALPHA, BETA = "0.3", "0.8"            # X-DER's published seq-cifar100/500 values
XBEST = ["--dp_weight", "3000", "--align_bn", "1", "--simclr_num_aug", "4"]
ARMS = [("XD_full", "xder_nref", ["--xd_nref", "full"]),
        ("XD_flat", "xder_nref", ["--xd_nref", "flat"]),
        ("XD_none", "xder_nref", ["--xd_nref", "none"])]
ALL_UNITS = list(range(260919601, 260919609))          # n = 8 FIXED (XDNREF_PREREG.md)


def cmd(arm, model, extra, seed, outdir, device):
    return [PY, "utils/main.py", "--model", model, *BASE,
            "--device", f"cuda:{device}", "--alpha", ALPHA, "--beta", BETA,
            "--seed", str(seed), "--results_path", str(outdir), *XBEST, *extra,
            "--savecheck", "last", "--ckpt_name", f"final_{arm}_s{seed}"]


def streams_by_card():
    uu = {}
    o = subprocess.run(["nvidia-smi", "--query-gpu=index,uuid", "--format=csv,noheader"],
                       capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," in l:
            i, u = [x.strip() for x in l.split(",", 1)]; uu[u] = int(i)
    n = {i: 0 for i in uu.values()}
    o = subprocess.run(["nvidia-smi", "--query-compute-apps=gpu_uuid,used_memory",
                        "--format=csv,noheader,nounits"], capture_output=True, text=True).stdout
    for l in o.splitlines():
        if "," not in l: continue
        u, m = [x.strip() for x in l.split(",", 1)]
        if float(m) > 1000 and u in uu: n[uu[u]] += 1
    return n


def dry_run(units, out, allow):
    for s in units:
        for arm, model, extra in ARMS:
            c = cmd(arm, model, extra, s, out, 0)
            assert all(isinstance(x, str) for x in c)
            v = lambda k: c[c.index(k) + 1]
            assert v('--alpha') == '0.3' and v('--beta') == '0.8'
            assert v('--n_epochs') == '50' and v('--num_workers') == '8'
            assert v('--buffer_size') == '500' and v('--permute_classes') == '1'
            assert v('--dataset') == 'seq-cifar100' and v('--lr') == '0.03'
            assert v('--lr_scheduler') == 'multisteplr' and v('--sched_multistep_lr_gamma') == '0.2'
            assert c[c.index('--lr_milestones') + 1:c.index('--lr_milestones') + 3] == ['35', '45']
            assert v('--dp_weight') == '3000' and v('--align_bn') == '1' and v('--simclr_num_aug') == '4'
            # mammoth parses with parse_known_args: an unknown or stale flag is
            # SILENTLY dropped, so only value-level argv assertions guard anything.
            assert model == 'xder_nref'
            assert c.count('--xd_nref') == 1
            assert v('--xd_nref') == {'XD_full': 'full', 'XD_flat': 'flat', 'XD_none': 'none'}[arm]
            for bad in ('--ns_mode', '--ng_const', '--model_config', '--iso_region', '--gamma'):
                assert bad not in c
    print(" ".join(cmd(*ARMS[1], units[0], out, 0)[1:]))
    print(f"\n{len(units)*len(ARMS)} commands for {len(units)} units; "
          f"arms {dict(Counter(x[0] for x in ARMS))}; cards {allow or 'all'}")
    for arm, model, extra in ARMS:
        c = cmd(arm, model, extra, units[0], out, 0) + ["--help"]
        r = subprocess.run(c, cwd=str(MAMMOTH), capture_output=True, text=True,
                           env={"PATH": "/usr/local/bin:/usr/bin:/bin", "HOME": "/root",
                                "PYTHONPATH": str(MAMMOTH)})
        assert r.returncode == 0, f"{arm}: rc={r.returncode}\n{r.stderr[-700:]}"
    print(f"argparse accepts all {len(ARMS)} arm shapes (rc=0)")
    return 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--units", required=True)
    ap.add_argument("--cards", default="")
    ap.add_argument("--out-dir", default=str(ROOT / "results" / "waveXDN"))
    ap.add_argument("--per-card", type=int, default=4, dest="per_card")
    ap.add_argument("--stagger", type=int, default=60)
    ap.add_argument("--poll", type=int, default=20)
    ap.add_argument("--dry-run", action="store_true")
    a = ap.parse_args()
    out = Path(a.out_dir); logd = out / "logs"
    units = [int(x) for x in a.units.split(",")]
    assert set(units) <= set(ALL_UNITS), f"unknown units {set(units)-set(ALL_UNITS)}"
    assert a.per_card <= 12, "ceiling 12 streams per card"
    allow = [int(x) for x in a.cards.split(",")] if a.cards else None
    if a.dry_run:
        return dry_run(units, out, allow)

    out.mkdir(parents=True, exist_ok=True); logd.mkdir(exist_ok=True)
    running = subprocess.run(["ps", "-eo", "args"], capture_output=True, text=True).stdout
    pend = []
    for s in units:
        names = [f"final_{arm}_s{s}" for arm, _, _ in ARMS]
        if all(glob.glob(str(CK / f"{nm}_*_last.pt")) for nm in names):
            print(f"  skip unit {s} (already complete)", flush=True); continue
        if any(ln.endswith(f"--ckpt_name {nm}") for nm in names
               for ln in running.splitlines()):
            print(f"  skip unit {s} (in flight)", flush=True); continue
        pend.append(s)
    live, done, fails = [], 0, []
    t0 = time.time()
    print(f"{len(pend)} units x {len(ARMS)} arms = {len(pend)*len(ARMS)} cells; "
          f"cards {allow or 'all'} ceiling {a.per_card}", flush=True)
    while pend or live:
        for L in [x for x in live if x["p"].poll() is not None]:
            live.remove(L); done += 1
            rc = L["p"].returncode
            if rc != 0: fails.append([L["name"], rc])
            print(f"[{time.time()-t0:7.0f}s] DONE {L['name']} rc={rc} "
                  f"({done} done, {len(fails)} failed, {len(live)} live)", flush=True)
        while pend:
            n = streams_by_card()
            if allow is not None: n = {c: v for c, v in n.items() if c in allow}
            mine = {}
            for L in live: mine[L["card"]] = mine.get(L["card"], 0) + 1
            occ = {c: max(n[c], mine.get(c, 0)) for c in n}
            if not occ: break
            card = min(sorted(occ), key=lambda c: occ[c])
            if occ[card] + len(ARMS) > a.per_card: break
            s = pend.pop(0)
            print(f"[{time.time()-t0:7.0f}s] CLAIM card {card} for whole unit {s} "
                  f"({len(pend)} units queued)", flush=True)
            for arm, model, extra in ARMS:
                name = f"{arm}_s{s}"
                lf = open(logd / f"{name}.log", "w")
                p = subprocess.Popen(cmd(arm, model, extra, s, out, card), cwd=str(MAMMOTH),
                                     stdout=lf, stderr=subprocess.STDOUT, start_new_session=True,
                                     env={"PATH": "/usr/local/bin:/usr/bin:/bin",
                                          "HOME": "/root", "PYTHONPATH": str(MAMMOTH)})
                live.append({"name": name, "p": p, "lf": lf, "card": card})
                print(f"[{time.time()-t0:7.0f}s] START {name} on cuda:{card}", flush=True)
                time.sleep(a.stagger)
        time.sleep(a.poll)
    print(f"XDER-NREF HOST DONE {done} cells, {len(fails)} failures", flush=True)
    if fails: print("FAILURES:", json.dumps(fails), flush=True)
    return 1 if fails else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/supplementary_material/tables/v8_tables.py <==
"""V8 generated tables (do not hand-edit the .tex outputs; rerun this script).

Data authority: reports/sprint_final_20260922/V8_SNAPSHOT.json.
Outputs (sections/):
  v8_table_settings.tex  main-text Table 2: cost of each intervention in every setting.
  v8_values.tex          \\newcommand macros for every number quoted in the running text, so a new
                         result changes the text by rerunning this script (no retyping).
A cost is Full minus variant on the same seeds (points of final class-incremental accuracy);
\\dag marks a 90% paired interval inside +/-1 point (equivalence by two one-sided tests).
"""
from __future__ import annotations

import json
from pathlib import Path

HERE = Path(__file__).resolve().parent
PAPER = HERE.parent
SNAP = HERE.parent / "data" / "V8_SNAPSHOT.json"
D = json.loads(SNAP.read_text())
A, C = D["arms"], D["contrasts"]


def ep(key, field="J/all"):
    c = C.get(key)
    return None if c is None else c["endpoints"].get(field)


def equiv(e):
    return e is not None and "ci90" in e and e["ci90"][0] > -1 and e["ci90"][1] < 1


def num(v, d):
    s = f"{v:.{d}f}"
    return s.replace("-", "$-$") if v < 0 else s


def cell(keys, d=2, n_default=None):
    """One or two cohorts separated by '/'; each gets \\dag when equivalent and ^{n} when n != default."""
    parts = []
    for k in keys:
        e = ep(k)
        if e is None:
            continue
        s = num(e["mean"], d) + (r"$^\dagger$" if equiv(e) else "")
        if n_default is not None and e["n"] != n_default:
            s += rf"$_{{{e['n']}}}$"
        parts.append(s)
    return " / ".join(parts) if parts else "---"


def fmt_ci(e, level):
    lo, hi = e["ci90"] if level == 90 else e["ci95"]
    f = lambda v: (f"{v:.2f}" if abs(v) < 10 else f"{v:.1f}").replace("-", "-")
    return f"${f(e['mean'])}\\ [{f(lo)},{f(hi)}]_{{{level}\\%}}$"


def table_settings():
    """Adviser's Table 4 format (one cohort per row), extended with the V8 settings."""
    rows = [  # dataset, objective, contrast label, key, CI level
        ("CIFAR-100", "DER", "Full $-$ Delete $N$", "d_full_del", 95),
        ("CIFAR-100", "DER", "Full $-$ Record mean", "d_full_rmean", 90),
        ("CIFAR-100", "DER", "Full $-$ Fixed $N$, $a=-1$", "d_full_fix_m1", 90),
        ("CIFAR-100", "DER", "Full $-$ Fixed $N$, $a=-2$", "d_full_fix_m2", 90),
        ("CIFAR-100", "DER", "Full $-$ Fixed $N$, $a=-4$", "d_full_fix_m4", 90),
        ("CIFAR-100", "DER", "Full $-$ Perm $H$", "d_full_hperm", 95),
        ("TinyImageNet", "DER++", "Full $-$ Delete $N$", "t_full_del", 95),
        ("TinyImageNet", "DER++", "Full $-$ Record mean", "t_full_rmean", 90),
        ("TinyImageNet", "DER++", "Full $-$ Fixed $N$, $a=-2$", "t_full_fix_m2", 90),
        ("TinyImageNet$^\\ddagger$", "DER++", "Full $-$ Record mean", "tr_full_rmean", 90),
        ("TinyImageNet$^\\ddagger$", "DER++", "Full $-$ Fixed $N$, $a=-2$", "tr_full_fix_m2", 90),
        ("TinyImageNet", "DER++", "Full $-$ Mean $H$", "t_full_hiso", 95),
        ("TinyImageNet", "DER++", "Full $-$ Perm $H$", "t_full_hperm", 95),
        ("CIFAR-100, mem.\\ 200", "DER++", "Full $-$ Delete $N$", "m200_full_del", 95),
        ("CIFAR-100, mem.\\ 200", "DER++", "Full $-$ Fixed $N$, $a=-2$", "m200_full_fix_m2", 90),
        ("CIFAR-100, mem.\\ 200", "DER++", "Full $-$ Perm $H$", "m200_full_hperm", 95),
        ("CIFAR-100, mem.\\ 2{,}000", "DER++", "Full $-$ Delete $N$", "m2000_full_del", 95),
        ("CIFAR-100, mem.\\ 2{,}000", "DER++", "Full $-$ Fixed $N$, $a=-2$", "m2000_full_fix_m2", 90),
        ("CIFAR-100, mem.\\ 2{,}000", "DER++", "Full $-$ Perm $H$", "m2000_full_hperm", 95),
    ]
    L = [r"% GENERATED by plotting/v8_tables.py from V8_SNAPSHOT.json -- do not hand-edit.",
         r"\begin{table}[t]\centering\footnotesize\setlength{\tabcolsep}{4pt}",
         r"\caption{\textbf{Selected replacement, deletion, and reassignment effects extend beyond the canonical comparison.} "
         r"Accuracy differences in pp with paired intervals at the stated level; $^\dagger$: 90\% interval "
         r"within $\pm1$ pp. Rows may use separate seeds; all use ResNet-18. Mean/Perm~$H$ are the block-mean and reassignment edits of Section~\ref{sec:replay-correspondence-design}. "
         + (r"$^\ddagger$Twelve further seeds, analysed separately." if any(ep(k) for k in ("tr_full_rmean", "tr_full_fix_m2")) else "")
         + r"}\label{tab:v8-settings}\label{tab:v76-transfer}\label{tab:v75-transfer}",
         r"\begin{tabular}{@{}lllrl@{}}\toprule",
         r"Setting & Objective & Contrast & $n$ & Difference [CI]\\\midrule"]
    prev = None
    for ds, obj, lab, key, lvl in rows:
        e = ep(key)
        if e is None:
            continue
        if prev is not None and (ds.split("$")[0], obj) != prev:
            L.append(r"\addlinespace[2pt]")
        prev = (ds.split("$")[0], obj)
        mark = r"$^\dagger$" if (lvl == 90 and equiv(e)) else ""
        L.append(f"{ds} & {obj} & {lab} & {e['n']} & {fmt_ci(e, lvl)}{mark}" + r"\\")
    L += [r"\bottomrule\end{tabular}", r"\end{table}"]
    return "\n".join(L) + "\n"


def macros():
    """\\newcommand{\\vXxx}{...} for numbers quoted in running text (mean of J/all unless stated)."""
    M = {}

    def put(name, key, d=2, field="J/all", scale=1.0, absval=False):
        e = ep(key, field)
        if e is None:
            M[name] = r"\textbf{??}"
            return
        v = e["mean"] * scale
        M[name] = f"{abs(v) if absval else v:.{d}f}"

    for name, key, d in [("DelC", "c_full_del", 1), ("DelD", "d_full_del", 1), ("DelT", "t_full_del", 1),
                         ("RmeanC", "c_full_rmean", 2), ("GenC", "c_full_gen", 2),
                         ("FixTwoA", "c_full_fix_m2", 2), ("FixTwoB", "c_full_fix_m2_rep", 2),
                         ("FixFourA", "c_full_fix_m4", 2), ("FixFourB", "c_full_fix_m4_rep", 2),
                         ("FixOneA", "c_full_fix_m1", 2), ("FixOneB", "c_full_fix_m1_rep", 2),
                         ("FixZeroA", "c_full_fix_0", 2), ("FixZeroB", "c_full_fix_0_rep", 2),
                         ("FixTwoD", "d_full_fix_m2", 2), ("FixOneD", "d_full_fix_m1", 2), ("FixFourD", "d_full_fix_m4", 2),
                         ("FixTwoT", "t_full_fix_m2", 2), ("RmeanT", "t_full_rmean", 2),
                         ("FixTwoMa", "m200_full_fix_m2", 2), ("FixTwoMb", "m2000_full_fix_m2", 2),
                         ("HisoC", "c_full_hiso", 1), ("HpermC", "c_full_hperm", 1), ("HpermD", "d_full_hperm", 1),
                         ("HpermT", "t_full_hperm", 1), ("NpermC", "c_nperm_r2e", 2), ("NupC", "c_nup", 2),
                         ("HnatC", "c_hnat", 1), ("HmidC", "c_hmid", 1), ("HdnC", "c_hdn", 1),
                         ("HbGoldA", "c_full_hbgold_first", 1), ("HbOtherA", "c_full_hbother_first", 1),
                         ("HbGoldB", "c_full_hbgold_rep", 1), ("HbOtherB", "c_full_hbother_rep", 1),
                         ("NnatC", "c_nnat", 2), ("NmidC", "c_nmid", 2), ("DLow", "hnm_D_low", 1), ("DMid", "hnm_D_mid", 1),
                         ("XFlat", "x_full_flat", 1), ("XNone", "x_full_none", 1), ("XFlatNone", "x_flat_none", 1),
                         ("TrRmean", "tr_full_rmean", 2), ("TrFix", "tr_full_fix_m2", 2)]:
        put(name, key, d)
    for name, key, field, d in [("DelCA", "c_full_del", "A/all", 1), ("DelCC", "c_full_del", "C/all", 1),
                                ("HpermCA", "c_full_hperm", "A/all", 1), ("HpermCC", "c_full_hperm", "C/all", 1),
                                ("DelCLt", "c_full_del", "Ltask/all", 2), ("DelCLw", "c_full_del", "Lwithin/all", 2),
                                ("HpermCLt", "c_full_hperm", "Ltask/all", 2), ("HpermCLw", "c_full_hperm", "Lwithin/all", 2),
                                ("DelCold", "c_full_del", "J/old", 1), ("DelClatest", "c_full_del", "J/latest", 1),
                                ("HpermCold", "c_full_hperm", "J/old", 1), ("HpermClatest", "c_full_hperm", "J/latest", 1)]:
        put(name, key, d, field)
    put("DelClatestAbs", "c_full_del", 1, "J/latest", absval=True)
    put("HpermClatestAbs", "c_full_hperm", 1, "J/latest", absval=True)
    for name, key in [("AccFullC", "c_full"), ("AccDelC", "c_del"), ("AccRmeanC", "c_rmean"), ("AccGenC", "c_gen")]:
        M[name] = f"{A[key]['J_mean']:.1f}" if key in A else r"\textbf{??}"
    for name, key in [("IntC", ("c_factorial_generic", "J")), ("IntT", ("t_factorial_recordmean", "J")),
                      ("IntCB", ("c_factorial_generic", "C"))]:
        it = D["interactions"].get(key[0], {}).get("endpoints", {}).get(key[1])
        M[name] = r"\textbf{??}" if it is None else f"{it['mean']:.1f}"
    out = ["% GENERATED by plotting/v8_tables.py from V8_SNAPSHOT.json -- do not hand-edit."]
    out += [rf"\newcommand{{\v{k}}}{{{v}}}" for k, v in M.items()]
    return "\n".join(out) + "\n"


if __name__ == "__main__":
    sec = HERE / "out"
    sec.mkdir(parents=True, exist_ok=True)
    (sec / "v8_table_settings.tex").write_text(table_settings())
    (sec / "v8_values.tex").write_text(macros())
    print((sec / "v8_table_settings.tex").read_text())


==> anc/supplementary_material/tables/v9_appendix_rows.tex <==
% ---- tab:cal-interventions
Withheld-image cohort (Fig.~\ref{fig:offset}a) & Full $-$ Delete $N$ & 8 & $+14.89\ [13.81,15.97]$ & $+1.76\ [0.74,2.79]$ & $+1.99$ & $+0.04$ & P\\
 & Full $-$ Fixed & 8 & $+0.19\ [-0.47,0.85]$ & $+0.34\ [-0.13,0.80]$ & $+0.35$ & $-0.02$ & P\\
 & Full $-$ Perm $H$ & 8 & $+4.29\ [3.45,5.12]$ & $+3.98\ [3.47,4.49]$ & $+4.62$ & $-0.46$ & P\\
 & Perm $H-$ Delete $N$ & 8 & $+10.60\ [9.23,11.97]$ & $-2.22\ [-3.18,-1.25]$ & $-2.63$ & $+0.50$ & \\
Withheld-image cohort, ResNet-32 & Full $-$ Delete $N$ & 8 & $+6.06\ [5.34,6.79]$ & $-1.55\ [-2.17,-0.93]$ & $-1.76$ & $-0.08$ & P\\
 & Full $-$ Fixed & 8 & $-0.49\ [-1.44,0.46]$ & $+0.39\ [-0.18,0.95]$ & $+0.01$ & $+0.04$ & P\\
 & Full $-$ Perm $H$ & 8 & $+3.45\ [2.61,4.28]$ & $+4.19\ [3.68,4.70]$ & $+4.41$ & $-0.52$ & P\\
 & Perm $H-$ Delete $N$ & 8 & $+2.62\ [1.67,3.56]$ & $-5.74\ [-6.26,-5.22]$ & $-6.17$ & $+0.43$ & \\
Withheld-image cohort, reduced ResNet-18 & Full $-$ Delete $N$ & 8 & $+10.60\ [9.68,11.52]$ & $-0.59\ [-1.46,0.29]$ & $-0.37$ & $+0.05$ & P\\
 & Full $-$ Fixed & 8 & $-0.29\ [-0.90,0.31]$ & $-0.20\ [-0.80,0.41]$ & $-0.14$ & $-0.04$ & P\\
 & Full $-$ Perm $H$ & 8 & $+3.42\ [2.53,4.32]$ & $+3.19\ [2.21,4.17]$ & $+3.62$ & $-0.45$ & P\\
 & Perm $H-$ Delete $N$ & 8 & $+7.18\ [6.39,7.97]$ & $-3.78\ [-4.48,-3.07]$ & $-3.99$ & $+0.49$ & \\
Paired cohort & Full $-$ Delete $N$ & 8 & $+14.01\ [13.27,14.76]$ & $+1.77\ [0.64,2.91]$ & $+1.76$ & $+0.04$ & \\
 & Full $-$ Fixed & 8 & $-0.49\ [-1.01,0.02]$ & $+0.31\ [-0.25,0.87]$ & $+0.22$ & $-0.03$ & P\\
 & Full $-$ Perm $H$ & 8 & $+3.92\ [3.19,4.65]$ & $+3.91\ [3.26,4.57]$ & $+4.53$ & $-0.46$ & P\\
 & Perm $H-$ Delete $N$ & 8 & $+10.09\ [9.15,11.03]$ & $-2.14\ [-3.11,-1.17]$ & $-2.77$ & $+0.50$ & \\
Second cohort & Full $-$ Delete $N$ & 7 & $+14.99\ [13.40,16.59]$ & $+1.81\ [1.09,2.53]$ & $+2.03$ & $+0.04$ & \\
 & Full $-$ Fixed & 6 & $+0.31\ [-0.64,1.25]$ & $+0.32\ [-0.41,1.04]$ & $+0.28$ & $-0.02$ & \\
 & Full $-$ Perm $H$ & 8 & $+4.42\ [3.92,4.93]$ & $+4.22\ [3.61,4.83]$ & $+4.68$ & $-0.46$ & P\\
 & Perm $H-$ Delete $N$ & 7 & $+10.70\ [8.99,12.42]$ & $-2.31\ [-2.80,-1.83]$ & $-2.57$ & $+0.49$ & \\
Fresh deletion cohort & Full $-$ Delete $N$ & 8 & $+14.54\ [14.17,14.90]$ & $+1.38\ [0.51,2.26]$ & $+1.71$ & $+0.06$ & P\\
ResNet-32, cross-fitted & Full $-$ Delete $N$ & 19 & $+6.17\ [5.72,6.62]$ & $-1.97\ [-2.41,-1.53]$ & $-2.09$ & $+0.00$ & \\
 & Full $-$ Fixed & 19 & $-0.17\ [-0.74,0.40]$ & $+0.37\ [-0.11,0.85]$ & $+0.26$ & $+0.02$ & \\
 & Full $-$ Perm $H$ & 19 & $+3.74\ [3.33,4.14]$ & $+4.29\ [3.96,4.63]$ & $+4.71$ & $-0.55$ & \\
TinyImageNet & Full $-$ Delete $N$ & 6 & $+8.28\ [6.36,10.20]$ & $-1.05\ [-1.88,-0.21]$ & $-0.84$ & $+0.00$ & \\
DER & Full $-$ Perm $H$ & 5 & $+4.77\ [3.65,5.90]$ & $+4.45\ [3.82,5.08]$ & $+5.15$ & $-0.49$ & \\
TinyImageNet, $H$ cohort & Full $-$ Perm $H$ & 3 & $+6.01\ [4.21,7.81]$ & $+5.92\ [4.68,7.15]$ & $+6.85$ & $-0.76$ & \\
 & Full $-$ $H$ block mean & 3 & $+3.85\ [2.76,4.93]$ & $+5.03\ [3.80,6.26]$ & $+4.86$ & $-0.68$ & \\
% ---- tab:cal-factorial
ResNet-18, $a=-2$ & $+6.38\ [5.33,7.43]$ & $-0.42\ [-0.94,0.11]$ & $+14.23\ [13.39,15.07]$ & $+0.77\ [0.09,1.46]$\\
ResNet-18, $a=-4$ & $+7.01\ [5.67,8.35]$ & $+0.45\ [-0.36,1.25]$ & $+14.69\ [13.69,15.68]$ & $+0.58\ [-0.11,1.27]$\\
ResNet-18, $a=-2$, fresh (cohort of Fig.~\ref{fig:offset}b) & $+5.72\ [4.20,7.24]$ & $+1.23\ [0.29,2.17]$ & $+14.31\ [13.01,15.61]$ & $+1.81\ [0.86,2.76]$\\
ResNet-32, $a=-2$ & $+4.39\ [3.16,5.61]$ & $-0.71\ [-1.51,0.09]$ & $+6.86\ [6.29,7.43]$ & $-1.55\ [-2.27,-0.83]$\\
ResNet-32, $a=-2$, fresh (cohort of Fig.~\ref{fig:offset}b) & $+3.95\ [2.37,5.54]$ & $-1.09\ [-2.25,0.08]$ & $+7.35\ [6.26,8.43]$ & $-1.54\ [-2.28,-0.79]$\\
% ---- tab:cal-methods
DER++ $-$ ER & $+15.18\ [14.64,15.72]$ & $+5.70\ [5.25,6.14]$ & $+5.86$ & $-1.19$\\
DER $-$ ER & $+13.46\ [13.01,13.91]$ & $+4.85\ [4.45,5.24]$ & $+5.11$ & $-1.16$\\
ER-ACE $-$ ER & $+12.78\ [12.43,13.13]$ & $+0.27\ [-0.14,0.68]$ & $+0.96$ & $-0.83$\\
DER++ $-$ DER & $+1.72\ [1.08,2.36]$ & $+0.85\ [0.47,1.23]$ & $+0.75$ & $-0.03$\\
DER++ $-$ ER-ACE & $+2.40\ [1.84,2.95]$ & $+5.42\ [5.06,5.78]$ & $+4.89$ & $-0.36$\\
\multicolumn{5}{@{}l}{Accuracy as trained $\rightarrow$ after offset (\%): ER 21.8 $\rightarrow$ 36.0, ER-ACE 34.6 $\rightarrow$ 36.3,}\\
\multicolumn{5}{@{}l}{DER 35.2 $\rightarrow$ 40.9, DER++ 37.0 $\rightarrow$ 41.7.}\\
% ---- tab:cal-kd
E0 & Mass & $-9.66\ [-10.34,-8.98]$ & $-0.13\ [-0.41,0.16]$ & $0.50$\\
 & Within & $+6.06\ [5.37,6.74]$ & $+6.36\ [5.64,7.08]$ & $0.79$\\
 & Both & $-0.93\ [-1.57,-0.30]$ & $+5.51\ [4.73,6.28]$ & $0.98$\\
E1 & Mass & $+0.55\ [-0.02,1.11]$ & $+0.77\ [0.15,1.38]$ & $0.58$\\
 & Within & $+5.90\ [5.45,6.35]$ & $+5.23\ [4.70,5.76]$ & $0.99$\\
 & Both & $+7.20\ [6.77,7.63]$ & $+6.40\ [5.84,6.97]$ & $1.08$\\
% ---- tab:kd-content
W $-$ label only & $+6.29\ [5.53,7.04]$ & $+5.21\ [4.19,6.22]$ & \\
W $-$ Wperm & $+7.50\ [6.97,8.03]$ & $+8.13\ [7.34,8.91]$ & P\\
W $-$ Wflat & $+6.84\ [6.28,7.39]$ & $+5.66\ [4.77,6.55]$ & P\\
W $-$ Wtmpl & $+4.11\ [3.60,4.62]$ & $+3.40\ [2.13,4.68]$ & P\\
Wperm $-$ label only & $-1.21\ [-1.97,-0.45]$ & $-2.92\ [-3.61,-2.24]$ & \\
Wflat $-$ label only & $-0.55\ [-1.12,0.02]$ & $-0.46\ [-1.21,0.30]$ & \\
Wtmpl $-$ label only & $+2.18\ [1.63,2.72]$ & $+1.80\ [0.95,2.65]$ & \\
WA $-$ label only & $+6.01\ [5.48,6.54]$ & $+3.06\ [2.33,3.80]$ & \\
WB $-$ label only & $-0.38\ [-1.04,0.28]$ & $+3.35\ [2.36,4.34]$ & \\
Interaction (W $-$ WA) $-$ (WB $-$ label only) & $+0.66\ [-0.18,1.49]$ & $-1.21\ [-2.21,-0.20]$ & \\
% ---- tab:kd-text
Original (8, P) & $-9.37$ & $-0.13$ & $-0.12\ [-0.24,0.00]$ & $+0.28\ [0.17,0.38]$ & $+0.34\ [0.24,0.44]$\\
Split 2 (4) & $-7.90$ & $-0.43$ & $-0.09\ [-0.30,0.11]$ & $-0.03\ [-0.15,0.09]$ & $-0.20\ [-0.44,0.04]$\\
Split 3 (4) & $-6.59$ & $-0.40$ & $-0.16\ [-0.47,0.15]$ & $-0.12\ [-0.31,0.07]$ & $-0.45\ [-0.83,-0.08]$\\
% ---- tab:cal-ladder
Full $-$ Perm $H$ (ResNet-18, 16) & $+4.17$ & $+4.07$ & $+4.08\ [3.64,4.51]$ & $+4.05$ & $+11.93$\\
DER++ $-$ ER (32) & $+15.18$ & $+5.70$ & $+5.24\ [4.78,5.70]$ & $+5.62$ & $+3.41$\\
DER $-$ ER (32) & $+13.46$ & $+4.85$ & $+4.42\ [4.01,4.83]$ & $+4.83$ & $+2.85$\\
ER-ACE $-$ ER (32) & $+12.78$ & $+0.27$ & $+0.09\ [-0.33,0.50]$ & $+0.39$ & $-2.04$\\
Interaction $I_J$, ResNet-18 (8) & $+5.72$ & $+1.21$ & $+0.28\ [-0.33,0.89]$ & $+0.36$ & $-1.78$\\
Interaction $I_J$, ResNet-32 (8) & $+3.95$ & $-1.08$ & $+0.44\ [-0.66,1.55]$ & $+0.56$ & $-2.17$\\
Both $-$ Neither, ResNet-18 (8) & $+14.31$ & $+1.79$ & $-1.86\ [-2.49,-1.23]$ & $-1.94$ & $-5.12$\\
Both $-$ Neither, ResNet-32 (8) & $+7.35$ & $-1.53$ & $-2.49\ [-3.22,-1.76]$ & $-2.44$ & $-5.26$\\
% ---- tab:cal-backbones
Full $-$ Perm $H$ & ResNet-18$^\dagger$ & $+3.98\ [3.47,4.49]$ & $+3.82\ [3.21,4.43]$ & $+12.38\ [11.15,13.60]$\\
 & ResNet-32 & $+4.19\ [3.68,4.70]$ & $+4.35\ [3.95,4.76]$ & $+13.41\ [12.95,13.87]$\\
 & Reduced ResNet-18 & $+3.19\ [2.21,4.17]$ & $+3.24\ [2.36,4.12]$ & $+11.14\ [10.50,11.79]$\\
Full $-$ Delete $N$ & ResNet-18$^\dagger$ & $+1.76\ [0.74,2.79]$ & $-2.45\ [-3.39,-1.50]$ & $-5.03\ [-5.41,-4.64]$\\
 & ResNet-32 & $-1.55\ [-2.17,-0.93]$ & $-2.98\ [-3.52,-2.44]$ & $-7.10\ [-7.72,-6.47]$\\
 & Reduced ResNet-18 & $-0.59\ [-1.46,0.29]$ & $-2.54\ [-3.24,-1.84]$ & $-6.12\ [-6.89,-5.34]$\\

